FARL: A Fully Automated Pipeline of RL Interface and Solver Design

Existing reinforcement learning (RL) largely focuses on optimizing learning algorithms within a pre-defined task formulation, while applying RL to new tasks still relies heavily on human expertise to design the learning pipeline: what an agent observes, how it is rewarded, which algorithm it uses, and how training is configured. Automating these choices is challenging because they are tightly coupled. We introduce FARL (Fully Automated Reinforcement Learning), a framework that automates RL design by jointly searching observation and reward programs, learning algorithms, and training settings. FARL uses training statistics and observed behavior to diagnose failures, propose changes, and test whether they improve learning. Its search preserves diverse candidates and the controls needed for these tests, using a staged budget to screen designs before investing in longer training. Experimental memory records each finding together with its conditions, so an unsuccessful component can be reconsidered in a different combination. Across expert-withheld and expert-available settings, FARL outperforms the evaluated automated baselines on challenging navigation, locomotion, and manipulation tasks. On Adroit Hand Relocate, FARL achieves 97.1% success at 5M training steps per policy, compared with 0% for Eureka and LiMEN and 1.0% for native Proximal Policy Optimization (PPO) under the same policy training budget.

==> anc/FARL/CITATION.bib <==
@misc{jin2026farl,
  title = {FARL: A Fully Automated Pipeline of RL Interface and Solver Design},
  author = {Tianyu Jin and Liuyu Xiang and Chaowen Yang and Xingyang Chang and Pei Pei Li and Zhaofeng He},
  year = {2026},
  note = {Preprint}
}


==> anc/FARL/CITATION.cff <==
cff-version: 1.2.0
message: "Please cite the FARL preprint when using this work."
type: software
title: "FARL: A Fully Automated Pipeline of RL Interface and Solver Design"
version: "2026.09.28"
date-released: "2026-09-28"
license: MIT
authors:
  - family-names: "Jin"
    given-names: "Tianyu"
  - family-names: "Xiang"
    given-names: "Liuyu"
  - family-names: "Yang"
    given-names: "Chaowen"
  - family-names: "Chang"
    given-names: "Xingyang"
  - family-names: "Li"
    given-names: "Pei Pei"
  - family-names: "He"
    given-names: "Zhaofeng"


==> anc/FARL/LICENSE <==
MIT License

Copyright (c) 2026 ASPIRE contributors

Permission is hereby granted, free of charge, to any person obtaining a copy
of this software and associated documentation files (the "Software"), to deal
in the Software without restriction, including without limitation the rights
to use, copy, modify, merge, publish, distribute, sublicense, and/or sell
copies of the Software, and to permit persons to whom the Software is
furnished to do so, subject to the following conditions:

The above copyright notice and this permission notice shall be included in all
copies or substantial portions of the Software.

THE SOFTWARE IS PROVIDED "AS IS", WITHOUT WARRANTY OF ANY KIND, EXPRESS OR
IMPLIED, INCLUDING BUT NOT LIMITED TO THE WARRANTIES OF MERCHANTABILITY,
FITNESS FOR A PARTICULAR PURPOSE AND NONINFRINGEMENT. IN NO EVENT SHALL THE
AUTHORS OR COPYRIGHT HOLDERS BE LIABLE FOR ANY CLAIM, DAMAGES OR OTHER
LIABILITY, WHETHER IN AN ACTION OF CONTRACT, TORT OR OTHERWISE, ARISING FROM,
OUT OF OR IN CONNECTION WITH THE SOFTWARE OR THE USE OR OTHER DEALINGS IN THE
SOFTWARE.


==> anc/FARL/MANIFEST.sha256 <==
2b3c73a84abfa7a930d07f847793424dfd90a7dba9fdc086041280ca9a646bfb  .gitignore
9a6f770b41ec58883563ca1df31b2906ebc750361019cbd2b0d47a4d2e5f2be1  CITATION.bib
1656930d07aec7605f3ad36bb6dbe603cc25f1c234a9f2b149516ddd9f087279  CITATION.cff
f4c7897c33cec34ae70bd656a16ec7b509abfc31a6020f6b79ad7f50aba6b4b3  LICENSE
fc46f22558172477dd5736542c9816c604c3486ce2fcc2d8fc7aa64dfa669364  README.md
9843f1f57a6d31d66d07e44118f38719008d7790e8b890ec3332c5e61267b698  RELEASE_NOTES.md
8cbfcc8fa195e381d9cc487f97a4d3965ef56a9493fc35b5dd31d1211503cc6a  THIRD_PARTY_NOTICES.md
84f8f761beab7fb90d5ccb672d9c22120938196e85a9795394a2787430812d51  autorl/__init__.py
5fbdcaeb75e39e48a964a0cb8a65e91741c844f149434536e7a4e1f25eff8dfc  autorl/ablation_execution.py
4b511f33ae4be378c5089ec7361cbc9a6b3f91fc60e973a84bcb45dc0db78fe2  autorl/ablation_time_control.py
17546493947bc20b7a1eb865e25b3b6ef4ce038989c31d2d0f47f7dcdc2cadbf  autorl/action_distribution_health.py
fd874dd47945b87845a7f67113ea0adbaf80e9df2febfeda1d14fc493014c801  autorl/actuator_registry.py
8449c2768c889357e0d78b94edb456dbed2d31c852330e1ddd1bd6e5eebcce18  autorl/adapter_source_semantics.py
a260a75381238466c99c91b350146a92a17f34e9b36967a029018ccb1bb8a25c  autorl/adaptive_exploration_protocol.py
6b17ca8eb055cbdefda0804d80e324d3ba33ebd45418a0d09fccedc642e8b102  autorl/atom_grounding.py
f1348a3ddbe04369416f35d613ad92e6df9e3ecce8d6ff427433bb5d0c0644e3  autorl/bounded_training_protocol.py
193b5a556e5925468e33d3704b814ccfe92541ccbffa3f44b0f07530ec8e47b8  autorl/breadth_portfolio.py
5840da6db66b16cf374968ba3b22303ff979628314822191636c289f9cb10c1c  autorl/calibration.py
eec3829011848e579a9b985f9b5a5f3352d353f991048b901df6f331cdd1b7e6  autorl/champion_recovery.py
28cd86ea08fced81c2d6b044533bf43d1b8eb1f34f96733e3408a931fd235e5d  autorl/closed_loop_audit.py
0056b21755d676605ec5a5d102d0ab599c8f686b6070ae9d6c3baa70e0ff0916  autorl/context_memory.py
87aeb4aca1eea3bcfcec26b92eaf8cdfabf25428c51b23cc57037a057e35c180  autorl/coordinate_governor.py
4a82e98956c5d4109c8f70a3fb4f77324eff77efba734c61d92c546ed9fa12cf  autorl/core_ablation.py
897adbf01ddb9fe2e44cb2f424d95a646c74a8a3a116157a77522ed4e83e3d27  autorl/coverage_diagnostics.py
35e965ecad5dce614ef497aafc422d50e7cf476a02c163c81fb67b7b672f06e3  autorl/data_types.py
6f7571914728cf006f213d856850c0adc935319d919da648563540f87ab1576f  autorl/derived_obs_wrapper.py
3c596d3c5313acddcaf8d61a648c636a8fa0c88e080d9600c77026c8b8c22c52  autorl/diagnostic_arbitrator.py
597d605e804a9f64c5e479ca32777e89929b83790fcbfa87f5db4e96d9a5cb45  autorl/dim_role_hypotheses.py
496effab972b673a63c48d977513f94f46b8abfbff6f185eaacd4cb5c6fc0220  autorl/dormancy.py
3a171c11c81fde0dbd6cd271bff139705335cbf65dcc6dfd163e413230feb12c  autorl/effective_breadth.py
91eb760da5ddf6b1914c3520e4ae72bdbb1b54c3ba49e35e8ef66639a87f735e  autorl/env_builder.py
f3201b726bdf7a818db85ed7c4e08329a1f5afcb61bb06fe29e6a9328a9b9cf4  autorl/env_builder_v2.py
d4163dfb22e8411d10c498a3a26edbde5ba278a2398aa3c1c1bead6203cbef5f  autorl/env_normalization.py
c567de89780728fb4c49976d46a5fa1005193c320944fd4b09d16c9294314031  autorl/evidence_faults.py
c6ae76adcaca918e58f8399d722960ce62176e487c768a38095f31f6e47ecf53  autorl/evidence_leaf_repair.py
e70b40bb671579326b120ee862df006674140d4ec91b74535a1f34426777a8b2  autorl/evidence_ledger.py
171722e8bf560e0f08f4bca770aa9c7adc0e9c41f7620f3250e0951f21cc4457  autorl/evidence_repair.py
168d35c51d02d6f3a2791ede35d7e8e8be9ac47d6d400a3df71c0995fe5c438c  autorl/evidence_validity.py
3a52ea71a798980e378348988cce61488f2a0cf7ee392af954cd0a06010babf6  autorl/experience_pool.py
d4bb3cfdb1163bf9ad5464f192a5865e9a1cdc92b6eaf29428b33dd94a2355a3  autorl/exploration_profiles.py
63acaaba3bc8e6dd742175e07ac2bcee7a29bdf3381874a1cf3eac5603348967  autorl/expression_sandbox.py
67521fc50b5e81a60db7b8808cd3a0069de92025392b1799d647838652032436  autorl/failure_taxonomy.py
095343c6baa28130e38329b176722b8ec0771222b664d4e4814f2c135222add7  autorl/frontier_exploration.py
eb8af1d19cdb95ba75331acdbee2b0190058dbd9e7a2e02d94fc3c5f5ac9518f  autorl/full_control_evidence.py
3580f858ff39c68638df861342692388fc20d7bbb259cc62d4d0c5917ce2ca62  autorl/global_falsifier.py
efc287edc1f3f6184fbc20ff8a17ce5435b1f75aca7aa7ba299992c4568914e2  autorl/goal_omr_verifier.py
ff0dda7d0d0b1f9ad5e7a5027887849fb41d5262c4a7e2767c54fd07c66ad753  autorl/hypothesis_bank.py
ebd202e372fc44b722e0d829b7064f9353f2c003d1b99c43fc68150d4009f7f8  autorl/hypothesis_memory.py
308adbef3141cd7db5c79118a927cd492e42b94e23570084a7b437233e04a826  autorl/interface_coupling.py
0789d1a3c636d9300f384b5b048013a1249473a4a106027408ac782c41e26b84  autorl/intrinsic_exploration.py
878d4448ce2f1e9f320aaf212e42e478cf83def80f9cf546e19eed49b9576d53  autorl/joint_search_controller.py
8f5beb0134d1e2112846d7866d92dd068bdae8680ecb4c1cb8d8e0100fcdfddd  autorl/known_env_adapter.py
5b09264d9640353c13c599fbb88d63b0ecc2b1bfa0c513e09c8e58e9794bd9b7  autorl/known_env_policy.py
dfa2e6d161699d4c26b71624ce3020acb11a71be8ec659c143bf27337cdff5fc  autorl/learner_execution_contract.py
b5d4d545b169381d8b9962f7ee06bfc36d236a2aa8ac9aa2a4b41e75477adc34  autorl/limitation.py
a5df3a09cad2891c0d4401f59f8a6e9ec329bd88607bab2daa6bcb4130fb2f17  autorl/llm/__init__.py
de6d41febc7f21b08489a0b6db9c04ceea45aec6ebf4cb63875c832c0ebe0c3f  autorl/llm/availability.py
f81b9ef485e86d753dea778b702dcff3293e389e743710066c70a620bd9701ff  autorl/llm/client.py
635936e9c7b5810a56ed883c1960013d633efcbce057be5994c000d07a5db1b2  autorl/m1_env_contract.py
6c5399a725ef381bc5f99c9322b3d7a5cdec73d99e0b9dd5df88c8918c8a0d44  autorl/meta_kb.py
f4c4f6c2d5393ef31ea688b505710ed851489eb5fd17398696013e210190b0da  autorl/model_router.py
d0ecdda4cba10e495eddb86ee9105c37c69d5a394e354901a707a5b95e7eaccf  autorl/modules/__init__.py
95b5ce04ded2a96546387ad4472ffa0107c873ef9e85ec0f5975b60b7a47eb97  autorl/modules/algorithm_selector.py
b13c732b9e3d2f069cfe1d82f9e19d0ee597b6aa22ce7ef2d062c892162bfd69  autorl/modules/base.py
8a7b0244e9f350cf5dbdb65fe1abd45e5e610a5e107835f8c17fabcff439befa  autorl/modules/diagnostics.py
eb6d161ca08c3b28db87312eb7df965f35ebf4d9b8bac02cf9d4f4e25e3bf342  autorl/modules/env_synthesis.py
8be12c443c89563f780c6501ba8444304a5c5c7e7a76ae48bd504f799599ecb7  autorl/modules/hpo.py
979774b0a00e370d4462bc058044e515f82c54e68ef0c8854ae3362f5c1b73ec  autorl/modules/input_resolver.py
cd796c848b9cf7dbc81cf6a0e71c591662c0a4a21442728c7769b9d3f9c32207  autorl/modules/mdp_perception.py
de6262ee5544d7bd9791a6074834f788d4d6f5af040822c88e8d18f411749ed3  autorl/modules/objective_metric_resolver.py
43a50dfa8884147165a5b3ee45425159bbceddeeaf3b00a21febcf9279ee0c09  autorl/modules/obs_selection.py
e7bc2bdca8dc256dc207e15b5e369dcaf9823b68d1776f1489440b11481bd0b3  autorl/modules/outcome_evaluator.py
e0c893d00ec4bb203adfd9da47eeeaf61421da1f41bf88cc7d751cff30a58432  autorl/modules/raw_sim_discoverer.py
c90ba063f5f1ba6b4cf472fd2e3a774e624ae1d3e0e015adc62453fda6fb133a  autorl/modules/reward_designer.py
3cae26bd7ee5c75efdbc61f582c0a30806abf3afc5a0f6f1ce0b50bd1b54bf22  autorl/nl_task_contract.py
df619c097777db44774d82bdd097d215ae95beb5d2adcb81e75f6b2c99c5cb10  autorl/obs_space_contract.py
1bc1d15155b39b1fe5186fc527311275943f705e7b27df0c2df3cb34e614e89a  autorl/omr_contract.py
d879a924af24a87cf94a13ff6eb182b9bd31ffe5b923611d5dd95c143665e422  autorl/omr_trial_health.py
77b16bcf1ac09447ad581d4d7339537b77e2d75f093b5f97a3778c822caf5ad6  autorl/p2_public_spec.py
9c363c36928ae2bb537bfd838a0682167fa9eda49d7bb3436c2ebe5a72a34347  autorl/paper_success_metric.py
d6fcb63ae45d45c97aff81ed36587c138e2b9ab478486b70e7c17587234ed201  autorl/parallel_seed_cohort.py
bb7ca2f095a8b0953031e62c57a7f49c53c5297594f278afab9efcaf639b6a60  autorl/pessimistic_commit.py
f4f1adf1cc8e7826d2822079f2facafb3c9bb45af47af702710475ad3eed0f99  autorl/pipeline.py
144cdec2b0ba785787b76c2d44d65e7610ced17294c7598a14341d157025a6e9  autorl/portfolio.py
d055e3f55ffe5ed2200f2f189cafd61ddedcca6a4cc608d6b1d54a96e73bd1d0  autorl/public_reward_program.py
bd60d0696bb4a965195f26aa5b83a23ab57ea062fe0b9fe7807af147c16fb6e4  autorl/replay.py
a74430b0a9309032cd2cc3052752203b03ba1120eac445ade74ea210a2b3eaa7  autorl/representation_ablation.py
471dc4af925b2388f46038aa8d78566667ac2c7edbfb5331a7330a3671286b70  autorl/representation_objective.py
cbf8e16ce6db869a1cad5326b712bf3ea12b84331148990b4385982401419dd2  autorl/representation_proposer.py
9c73643af83c3737b1e1f0e2c83e4f820a4f466f6fbe58c19c1f303561305ad0  autorl/representation_shadow_eval.py
d3809e79c76a5a473d200191ed3c3f3d7636dd615439f340a01cb2cef76a2d49  autorl/representation_targeted.py
39068b1d4ebdab5db7fe91542a1a1301591a1a157d02f95f8a06a06c95c6f1b7  autorl/repro.py
10d16803b352f9e85b577125ae1d4d7f05ae7dec45b0ec468e0b6d2484b75c83  autorl/restart_request_reconciliation.py
6b1c18bb3733b7a1336e54df0332163f15ce07fbc87d2128489a4f59dd620b3a  autorl/reward_bandit.py
f5febbeb0c7556ae23f24ca1b85eae76a282a89e9501440d572e37fb3fc40dc1  autorl/reward_execution_evidence.py
fb2449e76e358e5e7f1d09f34c39858ac91c5e7f22b78670562b7274a028c2fc  autorl/reward_program_compiler.py
4f18fbc2d1acad6095e7da9a1ddcc1132edf2f45d524093e44bf991f53b378e6  autorl/runtime_information_policy.py
8662956b2e1a8954d3212c38301bd7285eb869becce0f21cce203bae569d46aa  autorl/runtime_interface_contract.py
52e28a177ee1cbfbedf174d6eaf1b2fff39dd7d7a91e9eb843e0b83ac874e29c  autorl/scientific_execution_contract.py
ce2f0a0d3da614969aaff872079f4d017190e637aa73830eb93b9c1460d11cdd  autorl/scientific_hparam_matching.py
b5f7f7d85950526de9158fc4c7401f0ed844949b72efd5024efd414e6dcd8c62  autorl/search_rung_transition.py
88f28c2136995b5ba2e54e318b5fea536bb783009247ac1a7f40f045f2889777  autorl/seed_evidence.py
8e25e199f556f4d44c906da3c96e94463f9b40b51c5d9b5038bb72ce3b8dcb58  autorl/semantic_execution_contract.py
833f8055f942440ab735faed93da6f292a152bcb3f78cb85159357f82d26ff1f  autorl/stack_champion.py
f31fe21e29e2bf8da8c85f9eb2641e030373b05feeebda036b6a37b2287347d9  autorl/stage_evidence.py
7f5ee5b54be253c4dc94332484f27cfe5eeca98207884495162c4ebf5b3499b8  autorl/stage_omr_contract.py
09ec5fcc2873940b49d4e03058a67df659d16a46de60216f1f8a3449ff766ab8  autorl/task_theory.py
9bb3e2484392fe3f2eadc6be79ba3582760e9b1c3b956587e2ee14ddad80a16b  autorl/training_health.py
08736a8788b32e26b7f875ad071d77f7091e1ad828d61395ee922d920027c6ec  autorl/trajectory_evidence/__init__.py
212ef2618895b21f697cfc59812de309030dee85032e3446c82d41f0d7f02d1e  autorl/trajectory_evidence/behavior_analysis.py
ad479ec68d6789bbe868706ada855cc9fccb23f03d27b3fe9ebf76c3ce6e750f  autorl/trajectory_evidence/cohorts.py
412435d4d0b3e8754648673081701b1eb6fd2d0ea294780ab4a2f9aedc8e098a  autorl/trajectory_evidence/diagnosis_engine.py
b1daa6080fcf33e8b85fd315d0c27331d70a720ec935d706fd2e744b8aab0618  autorl/trajectory_evidence/event_miner.py
85a3626015b49f8b27fe3321464f225c9bb3558a3f9b3d435c6e47d2d5cc6316  autorl/trajectory_evidence/firewall.py
c51a814a7a813831aaebb5353af165f600a162ab48c69d2e233b5686c7237582  autorl/trajectory_evidence/goal_feedback.py
90d7411223506c576c301113392d0b0a0ece412211644fc6ecb2994966daf5fa  autorl/trajectory_evidence/hypothesis_ledger.py
75371ad86949f16cd0aabeccfeab01bf599b063f1ecd5a6a97faaf1b7be70cba  autorl/trajectory_evidence/intervention_planner.py
18826f950620f3d95b2e2a5914255bb962f5e4c63afff283fc7418a36b1b7cff  autorl/trajectory_evidence/llm_evidence.py
2037cde0015cfc9b4af20a3cbdbc01bbd1c9921ed55898b15a7e4c63a83643a7  autorl/trajectory_evidence/omr_health.py
907ee929d80902997c68e47dc186db0abe1be57a11bed85fe2069d45fb8f746f  autorl/trajectory_evidence/representation_replay.py
7c9d6f2be743b63cc8824fcb6922b35cff87b7e5ae4a01e9871d24d2bb924e24  autorl/trajectory_evidence/reward_replay.py
70529ca434e946b08c078604ad47ba280a747e2713b947ccdda697743b6e1c4f  autorl/trajectory_evidence/schemas.py
6b32d70631af297ce98792af7db39abfee0a479a890d46079190a83cb5b7a90a  autorl/trajectory_evidence/stats.py
80feb367aec4df5c101a7124b49de74cbb3dcb26d336e573a4039851a996d886  autorl/trajectory_evidence/store.py
5ca7ac699032a2b970a46dddfc298e471d5874b25cdff56af5ab15dadcea736b  autorl/trajectory_value_alignment.py
075cb630ade82bd3337f9ae0db37133d1953136a5fbd5694cbae819339225dd3  autorl/v2_provenance.py
d686eb5cca6501eaaaa1a84fc092c29555fc6cbab5030adeeca900ab481a004d  autorl/v2_reporting.py
168c7737535195f94b322b97fa76971eff58051f5aef16e7fa9cd6e28705e7c0  autorl/v2_runtime.py
aaed6c3569a62446dbc4618ea0caedf56779f064aa27f3c7143d0523e6067726  autorl/v92_stage_loop.py
61a3e4e2961b3d88e393d85085e14e8008aade10148b585332914054e043c178  autorl/v93_unbounded_omr.py
7e8de386f13d27c17f457041975ffbef2316e6af918ed65c875f71a1c370342f  autorl/v94_stage_diagnostics.py
d11e157966e7911eb81bb3bccef839dc2b30f649e19f284e1b27436b28336a9f  autorl/video.py
2fde9a08866e4d6c539c65fd63cf259b3e272605e7ad63917e2ec1324d48ac25  config/ai_coding.yaml
bc4cd4d4080edf5ee6b161b89342e856e394ceaa66d48bfe822b688971451b90  config/core_ablations/ant_A1.yaml
ae7455e5e5b3a7adc543f051cce75773bc93c9a9ef63593fcb8576b709311f0b  config/core_ablations/ant_A2.yaml
c8da55a6afa042b1a858b391bab58637f92b070ff582138de49ce497747c560a  config/core_ablations/ant_A3.yaml
55b54fd28bb1b0fa7e1cf6918be8bbe2cb331013405a11ee83d15a5f911bd1e3  config/core_ablations/doorkey_A1.yaml
39707290ed5af43e392da495e9883c5a6bbb75589206a28d78daeaed7f7e6920  config/core_ablations/doorkey_A2.yaml
28ddbc2c484161e4ef4cf5c596404aa70fbd0f64b99711cd1d78223b01f047e1  config/core_ablations/doorkey_A3.yaml
460f43a3efcd5805b641596d883588af15fe557a807cbd5bde1ae4a2d40a3093  config/core_ablations/first_batch.json
95f6bb4ecb8afbc6581e1548f25f79b2fe9670f37e560bd4a5b3ad9b9da02d70  config/core_ablations/verification.json
1311b8200523a454975a86fc727721594848e0997adf2240d2a68a2c94fa8585  config/core_full_controls/protocol_20260910.yaml
a6755c2ccca656ca1078ffa3aa4739ed9a6f1e50f006f4e224a0940388268989  config/known_envs.yaml
78df2692f8acd5fcbbe637e79a6a4cde7f25db19ce84a6f32e77c2b62dda7301  config/llm.yaml
d3171ea7118c159d3d2d733b1a0bf9747dfff4163da1e4e73f6f81cb900b8778  config/llm_v7_budget.yaml
dc46b566cbc9f81f737dcd42ffd0e70774544a21a56d6be59be8af55821c8337  config/meta_kb.json
5091aa3ffc58e3275e9d02c98777a7b79d734eb27f0e763455d07f05b3bc2eaf  config/pipeline.yaml
6d367b41f660dc5278a8cc2775ba0f9f6a7c0ad94b33d8e62816889c5d1c750e  config/pipeline_a1.yaml
eb7cb570cee6264eb944e507d00ff60bb11be6dac3402e516315f9e90315e589  config/pipeline_a2.yaml
3972ce4f71569f1f5980c8edcc860f3a8bf6d3f63d9076b53c7ef74f5b367605  config/pipeline_a3.yaml
0ef4f67ee1f43434e3add31ad1aaab2f557d8c5c044292969ffa70a8e8463d6d  config/pipeline_a3_smoke.yaml
a768b49cc79e66262c0f8831758fb07943a8c147d643c008784b1f66646f407e  config/pipeline_a3_v5shadow.yaml
7b1e806deb77424ea1dff736c3c012ac4cb3596f44d7e01d13f11d9e95ac4dc7  config/pipeline_ant_p3_v9_4.yaml
6eba533b781db1c2145f70dd8580372d8756c98aa7aa06af9ad5a7008ca995ba  config/pipeline_games_p2.yaml
6ae02bb85f8961d8a1eee606acf705a7f1ab4c2c63ae44720dde4d8bc70d1a3e  config/pipeline_games_p3.yaml
a8c37293ed0c9b03350f5b3edcd6b7f7133bb4287556ce2a0251ac5170c4f63d  config/pipeline_metaworld_e2e.yaml
0c42b5a4a465772759752848b64098e82e49e663156bcc1215859d9353b19f58  config/pipeline_metaworld_e2e_reach_p2_coldstart.yaml
c239b3269a46a7f3ab374f625c72ac862293fef500879195440aadb23a24c70b  config/pipeline_multigrid_e2e.yaml
b7c6f5dc33f6dbc6e35acb977161bf406357e746422e632f4c7ac46ca23eec5f  config/pipeline_p1_benchmarks.yaml
7bb09921b355074b6e38802dbe36326d4be283dbce179130415665ea2d185c91  config/pipeline_p1_smoke.yaml
c45b1be8ece39a359b5649e5415b252d65eee38d777592db4a161baf4824b577  config/pipeline_smoke.yaml
f4f84654a5d77646fe9e77b05865fbe7841ae5fcf61ac7f7953f176350f46ac3  config/pipeline_smoke_grid.yaml
c9d7b71503165a8ce387b6092072719803bb08435026334e9432e3e4233296b8  config/pipeline_v2_autonomous.yaml
af726c7dfbdb9a06b20a766b01d85945257f3d427eb89db02a25a7a83bdfb99c  config/pipeline_v4_shortrun_validation.yaml
43b5a2c1e1f1aed5ee5235559e9496238846f776deb317b11fac6c16313932a6  contracts/__init__.py
aeda761b78c8275aea085b7be5950344f3f847221823500761dbb5efefecb7fa  contracts/schemas.py
1463588d83fc99ddd0a774245f5b70d1563882ec672753e568c0349a10850df5  evaluation/__init__.py
eae773a251c243117e203ed0e4782910770c22413978f528b2eda2f03e621f81  evaluation/baselines/ant_p3_support.py
21f92ab927ed0138bd1e0f1644e447b9bb7e84744f2b7b02145b65688fa7c0bf  evaluation/baselines/eurekaP3/Eureka_mujoco/LICENSE
afb6637681977e82bda3f0fde1e49b1af141949b1b517463ef82a05405ad5012  evaluation/baselines/eurekaP3/Eureka_mujoco/eureka/cfg/config.yaml
743556a77f60a136b4f1670a9c901eb0d8361d2ed36c59b2750e15de1e07800f  evaluation/baselines/eurekaP3/Eureka_mujoco/eureka/cfg/env/ant.yaml
3b4f230d20fce9ed87f0819a1fa0045a9e8ecf531f7b2a725937641dbf2c6e37  evaluation/baselines/eurekaP3/Eureka_mujoco/eureka/cfg/env/door.yaml
cd5b5495042fe72047c3942a6d54c53c158187156bb6463ad75df546c1bd539a  evaluation/baselines/eurekaP3/Eureka_mujoco/eureka/cfg/env/doorkey.yaml
ca07a07168cb2ac7583ccddbb616dc2a5d18a629f3f02df32fc98822f106a598  evaluation/baselines/eurekaP3/Eureka_mujoco/eureka/cfg/env/hand.yaml
d3e01fd21fbbbc995344d580180b9b3e5cd803530f345dd8da7fb69c90007b79  evaluation/baselines/eurekaP3/Eureka_mujoco/eureka/cfg/env/pick.yaml
2f6816a9ec4e01dff6520a1e09ea7cadfe1bc9e81b0b75e093cc1434c6f49f2c  evaluation/baselines/eurekaP3/Eureka_mujoco/eureka/cfg/env/reacher.yaml
479b1281c9b76bb740e4564379d9f606ade7a79f0740e6b5c9b47a45abc6928d  evaluation/baselines/eurekaP3/Eureka_mujoco/eureka/cfg/env/walker.yaml
f774545691295e9ab4ce5db3dfd91926468e43c922ac4ee6fdfb54dfbece4ea1  evaluation/baselines/eurekaP3/Eureka_mujoco/eureka/continuous_final.py
4b17be8946f4c544ffc700d0e78753fb956d28916eabedce69508c94402cfb65  evaluation/baselines/eurekaP3/Eureka_mujoco/eureka/envs/adroit/hand_relocate_p1.py
8169e20d95a476d789c2fab312dc1cf403c27fe5d97fb4350f3d62c483d628c9  evaluation/baselines/eurekaP3/Eureka_mujoco/eureka/envs/metaworld/sawyer_door_v3.py
1504b7b5bbfae3719d65bd965d841eedc7ff0c5f755e8c9f3c96a353f5806779  evaluation/baselines/eurekaP3/Eureka_mujoco/eureka/envs/metaworld/sawyer_pick_place_v3.py
6403bb039f0627c376be11f2157ff48b8747154024effd8c16f19904762c7c47  evaluation/baselines/eurekaP3/Eureka_mujoco/eureka/envs/metaworld/sawyer_reach_v3.py
be6c3c91a3a87dd40823f8d95f26a4eca04e5da56d139e168b30f09dd6b5a38c  evaluation/baselines/eurekaP3/Eureka_mujoco/eureka/envs/minigrid/doorkey.py
97b98c60dcff664b850dff0635cc4443a0217fece1e0af1f4808c236e5b7f6a0  evaluation/baselines/eurekaP3/Eureka_mujoco/eureka/envs/mujoco/ant_v4.py
019e3062055f85006a43fc66640f55019f79bdd34154f4c225134aacf0327a53  evaluation/baselines/eurekaP3/Eureka_mujoco/eureka/envs/mujoco/walker2d_v4.py
87cb2dd8a8e5fdda57075469096c7d0ae3cdef130218ad97261ecdd68f506d60  evaluation/baselines/eurekaP3/Eureka_mujoco/eureka/eureka_mujoco.py
7c622ee1d0e26e65acc0164c691fd4ec1b5b9d108e129c6a5a01f465ea9e1b97  evaluation/baselines/eurekaP3/Eureka_mujoco/eureka/p1_hand_bridge.py
c45826e0fa7dd93e972e880a6bdb2de22165d364a96fdd881ab0039353e5c304  evaluation/baselines/eurekaP3/Eureka_mujoco/eureka/p2_bridge.py
e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855  evaluation/baselines/eurekaP3/Eureka_mujoco/eureka/utils/__init__.py
c97889b531c8f8155105343e1f7af608d0dbf35e757f3ebac545a3aa6e0111e5  evaluation/baselines/eurekaP3/Eureka_mujoco/eureka/utils/create_task.py
a0cb4c02ef572f37e4aa28eb215bca82eb9a130f81c287808f8d5227b8bcd15e  evaluation/baselines/eurekaP3/Eureka_mujoco/eureka/utils/extract_task_code.py
7925e8a458f5c5a1b2711e1d7a3594621ee6c7246c930a38fbd5985affd70614  evaluation/baselines/eurekaP3/Eureka_mujoco/eureka/utils/file_utils.py
a725c56a4dfda4457dbe7ea5766dc087f6c25860570cd662d03e4131bbc4823a  evaluation/baselines/eurekaP3/Eureka_mujoco/eureka/utils/misc.py
6e45a6b4119c9d139f865391cdcc152dedcd76e8e0568c76e9f9eb626cf10e56  evaluation/baselines/eurekaP3/Eureka_mujoco/eureka/utils/prompts/code_feedback.txt
f8cb006d6adf54f181ce678c8ce86168cea89b9f15ea8d92e1367dec6e160935  evaluation/baselines/eurekaP3/Eureka_mujoco/eureka/utils/prompts/code_output_tip.txt
1d9369f56c848ddb6ae35f5c0e76764bbd729226e0d7aa0ffa0823a73b9a661a  evaluation/baselines/eurekaP3/Eureka_mujoco/eureka/utils/prompts/execution_error_feedback.txt
732139694cf6f91cdd4c67f0af329b242bb99b79ed9d618c568e4c2abcbbb55e  evaluation/baselines/eurekaP3/Eureka_mujoco/eureka/utils/prompts/initial_system_ant.txt
732139694cf6f91cdd4c67f0af329b242bb99b79ed9d618c568e4c2abcbbb55e  evaluation/baselines/eurekaP3/Eureka_mujoco/eureka/utils/prompts/initial_system_door.txt
e626d56732791a9602f8926cabcd6d33865fc716a5724a576f9f884ff94bcad8  evaluation/baselines/eurekaP3/Eureka_mujoco/eureka/utils/prompts/initial_system_doorkey.txt
425aae8bf871df17563675c14275781eef80340d151f68d0bfe25d9b4ea2e53d  evaluation/baselines/eurekaP3/Eureka_mujoco/eureka/utils/prompts/initial_system_hand.txt
732139694cf6f91cdd4c67f0af329b242bb99b79ed9d618c568e4c2abcbbb55e  evaluation/baselines/eurekaP3/Eureka_mujoco/eureka/utils/prompts/initial_system_pick.txt
732139694cf6f91cdd4c67f0af329b242bb99b79ed9d618c568e4c2abcbbb55e  evaluation/baselines/eurekaP3/Eureka_mujoco/eureka/utils/prompts/initial_system_reach.txt
732139694cf6f91cdd4c67f0af329b242bb99b79ed9d618c568e4c2abcbbb55e  evaluation/baselines/eurekaP3/Eureka_mujoco/eureka/utils/prompts/initial_system_walker.txt
4ffb0b0e08137aa0454ee4c487bbe7ed0a1574ede3c944eb50c9da3a58737248  evaluation/baselines/eurekaP3/Eureka_mujoco/eureka/utils/prompts/initial_user.txt
6128ca65c0a322273047de9390dfc1b4d685309678526df4585f747f332a504c  evaluation/baselines/eurekaP3/Eureka_mujoco/eureka/utils/prompts/paraphrase.py
86558d7b9ccc943e109bc8b17129d29891cc04f4c61485e93bd82376ae7b2273  evaluation/baselines/eurekaP3/Eureka_mujoco/eureka/utils/prompts/policy_feedback_doorkey.txt
ec9af764daf8e167a3caf2f9462ab6a3aec71961339af259d5bff489005f5087  evaluation/baselines/eurekaP3/Eureka_mujoco/eureka/utils/prompts/policy_feedback_locomotion.txt
ec9af764daf8e167a3caf2f9462ab6a3aec71961339af259d5bff489005f5087  evaluation/baselines/eurekaP3/Eureka_mujoco/eureka/utils/prompts/policy_feedback_manipulation.txt
d32d796d58b105eb4b0945fa003089dad4de6bd80f466711e86f252899f16b5e  evaluation/baselines/eurekaP3/Eureka_mujoco/eureka/utils/prompts/reward_signature_ant.txt
0224f2500389e1ff39ab83776680ec3800c9aabfb579439ca1b2e8c2bd8fdd63  evaluation/baselines/eurekaP3/Eureka_mujoco/eureka/utils/prompts/reward_signature_door.txt
d661d81f95ee351c4584586f7b9ea3484948607abcc1861ace291ccf0eccd20e  evaluation/baselines/eurekaP3/Eureka_mujoco/eureka/utils/prompts/reward_signature_doorkey.txt
64cc73785bfc5d806be64ef49fd0fd65dd6e1a119193df773b2e5e2c2302ca18  evaluation/baselines/eurekaP3/Eureka_mujoco/eureka/utils/prompts/reward_signature_hand.txt
0224f2500389e1ff39ab83776680ec3800c9aabfb579439ca1b2e8c2bd8fdd63  evaluation/baselines/eurekaP3/Eureka_mujoco/eureka/utils/prompts/reward_signature_pick.txt
0224f2500389e1ff39ab83776680ec3800c9aabfb579439ca1b2e8c2bd8fdd63  evaluation/baselines/eurekaP3/Eureka_mujoco/eureka/utils/prompts/reward_signature_reach.txt
0224f2500389e1ff39ab83776680ec3800c9aabfb579439ca1b2e8c2bd8fdd63  evaluation/baselines/eurekaP3/Eureka_mujoco/eureka/utils/prompts/reward_signature_walker.txt
e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855  evaluation/baselines/eurekaP3/Eureka_mujoco/rl/__init__.py
6f7313fd954d595e7344b3e12c34a11b6f33dbaa6f66f2f18db16838da38460c  evaluation/baselines/eurekaP3/Eureka_mujoco/rl/ant_native_reward.py
c396c8db0f5237ed2fdff420a9e730f73afc53ed6d5a0688bfe26dbee5c8f039  evaluation/baselines/eurekaP3/Eureka_mujoco/rl/train_mujoco.py
59ce72aeb18881cecbd592316d6bb46bcc7fabb50689e6326f966ab8a6dc3593  evaluation/baselines/eurekaP3/Eureka_mujoco/rl/walker_native_reward.py
e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855  evaluation/baselines/eurekaP3/Eureka_mujoco/rl/wrappers/__init__.py
e2d781619f6d3f9a58b4fc936472f7557dcfefa4dc4120ee70959a2d54d80863  evaluation/baselines/eurekaP3/Eureka_mujoco/rl/wrappers/ground_truth_reward.py
e144b3e64b5a05aad47688be239b17f91f7e0c8270f6ac98a2576cb944e84e21  evaluation/baselines/eurekaP3/Eureka_mujoco/rl/wrappers/metaworld_to_gym.py
b3426087acfe4c8972cebbc61076c029c64957aa5b43d408f0826c536eae75f0  evaluation/baselines/eurekaP3/Eureka_mujoco/rl/wrappers/reward_override_wrapper.py
dba6e289ac444ec8a6d80640ae40c32abf630d0848f92fc8d4c033c3ad7c5295  evaluation/baselines/eurekaP3/Eureka_mujoco/scripts/run_ant.sh
73e90119852204760d708ed15731d8cf151e89d44a793812aa9d579bad7ba23a  evaluation/baselines/eurekaP3/Eureka_mujoco/scripts/run_ant_p2.sh
c52e319d81ba52e5236d3d13363d9697ad6f10556d89e1e750c9869e2169f99a  evaluation/baselines/eurekaP3/Eureka_mujoco/scripts/run_ant_p3_formal.sh
6a35c6aa2105ead0d143a1130e7807d92902ece56049bea1848faf513588e37c  evaluation/baselines/eurekaP3/Eureka_mujoco/scripts/run_door.sh
d05f807eb3c91fd680d6569d6be2af112d406ebed506bc72ea525c526b57a592  evaluation/baselines/eurekaP3/Eureka_mujoco/scripts/run_door_p2.sh
3c9fa2663a51b89f4449bbf51984d417c665a554a77d004d408cb8c56d760f2f  evaluation/baselines/eurekaP3/Eureka_mujoco/scripts/run_doorkey_p2.sh
633bf292f9f25fed4d115d7a5e8e7490030a7af68511591f28255a6ba4459bcf  evaluation/baselines/eurekaP3/Eureka_mujoco/scripts/run_hand_p1.sh
73f95d450086715e150af8122e1851099b8e6f127b7cc270230568774135c11e  evaluation/baselines/eurekaP3/Eureka_mujoco/scripts/run_pick.sh
f11229bd201a8d69ecc3d6ad641b17eebe0ab60b702475f5e117f9db2a9c4f72  evaluation/baselines/eurekaP3/Eureka_mujoco/scripts/run_reach.sh
078db453f564696da48a93fc4d8e001a478a8f577cc3fb3c9f1fd18cb89c81d0  evaluation/baselines/eurekaP3/Eureka_mujoco/scripts/run_reach_p2.sh
768357541f74109b45ca68d396a274e25f6d0182102379a837fbfb678ef058ca  evaluation/baselines/eurekaP3/Eureka_mujoco/scripts/run_walker.sh
25657c65a0ce55895150df1277aa41711beefcd398236187e059530fd0513191  evaluation/baselines/eurekaP3/Eureka_mujoco/task_interfaces.py
075c9bafc9e06239ece4d4397bea5cc1fe4c0d9aea7f85ce870f5524c10d32f0  evaluation/baselines/p2_support.py
0e79bcbaee68bf3ba574048af002e2bbe3a283878797721b92c147c9c8954b31  evaluation/baselines/run_with_framework_llm.py
3bf1b330ef64caabc017cd344138257fd2ca0e128281a2a748bbf0b52608ad3f  evaluation/experiments/README.md
4338241a9b78da8ccb99106c447c6b1944a9bbbaa6cea5acbab603f26a4ac510  evaluation/experiments/adaptive_boundary_evidence.py
27d26797f3cf7d8cd5c94577105f2ee1e7e2a8d63b1b970509d507a4ac4414f7  evaluation/experiments/adaptive_champion_final.py
a1d3ad61059015153d40acb84cb4082b87d56ead9df8c36f13f4e8a61583b23a  evaluation/experiments/adaptive_dispatch_failure_restart.py
15cb9fb4e6e997ab8f111c0d0ac14ca94afb184c551cb36d6b3fc64e50d056fb  evaluation/experiments/adaptive_dispatch_source_upgrade.py
f32460c7c6b28ae191155390538abfca3f7625570482c3f996481167d04701d2  evaluation/experiments/adaptive_legacy_boundary_guard.py
48b31d763602eee5c38cc627c6e5a96b06a2173a9d29d94571bc55d0b544c3e5  evaluation/experiments/adaptive_restart_state.py
154c4103baffa2244951abb69ddd2b4b83a41c63baf623fecc96ce9c2c338bd8  evaluation/experiments/adaptive_source_upgrade.py
2e4609982b930d97d3cb1f7a5cd8e78777c32d09bab8578bdbefd28ab3bba6f0  evaluation/experiments/adaptive_unlaunched_schedule_recovery.py
36ecedc731316f042a8e6959081c74782a89664614b650e6a0c0b09a9ff8941c  evaluation/experiments/adroit_native_longtrain.py
9513c61bdb3a75d50718d5b30b576b741e1375d9bbbee78410da98b4546b8d26  evaluation/experiments/adroit_native_longtrain_launch.py
a0e77f564386576316c1b9ec2d199b0d6ed6a0b8dc80ff310e4d4a2429c64b2f  evaluation/experiments/adroit_relocate_native_qualification.py
80f9432daf4b14e4ff719eb705f91476ff9681ae90f6d9457d5328979bf23bb4  evaluation/experiments/archive_eureka_ant_p2_matrix_20260726.py
bd0439b7f2e4863d8716fd38b8d0598d8810f8910fb3aa09f00220e34b94471a  evaluation/experiments/archive_eureka_ant_p3_matrix_20260727.py
9dae438139b0f83469c545666d6b7e8327f56bd76ffe324eb2575deda1400355  evaluation/experiments/archive_eureka_doorkey_p3_run.py
75b79465f4e9a7fce25dad030a6157be786f59d1ab0edfcfdb7b56a083ed69bf  evaluation/experiments/archive_eureka_p2_run.py
2a73e56c6442e325a9a027fe4b72061c540b6b1493fcf16a5eba4e9df4f4cfe5  evaluation/experiments/archive_eureka_reach_p2_saturation.py
d5cea852c74b2395084084c601e0ea41a610cb941377c674d96f9bf1e768382c  evaluation/experiments/archive_limen_reach_p2_saturation.py
47f094d24cbd7b11179efe018aaac2c76450f7de09480c027a4097ee554234c6  evaluation/experiments/bounded_champion_final.py
446e45ceadd7fb7597794618c4efa2a4b28035652b4593fc01cc751d9ff3736f  evaluation/experiments/confirm_eureka_doorkey_p3_champion.py
8c744a07946f6c40a5c845df667108b90afce2178ab4068576e7a51e030cab3e  evaluation/experiments/core_ablation_boundary_handoff.py
d5230647488ef32f85b6bcc2f9012d37138e909b055dfa6e9f4da530868a71a2  evaluation/experiments/core_ablation_cold_restart.py
78a90a46ba4a8aae7129ffc25e58150d884be5fcf325b206a6a5adac1e7828b0  evaluation/experiments/core_ablation_launch.py
cac69f6eaf40dc6c449b33117ac413756e36d2f5cef85045f670af9dbaf0a1d3  evaluation/experiments/core_ablation_recover.py
09c7181ba44b357196bb3c87892ded3b9e1932eab8d95c69b14baf2fa621f2af  evaluation/experiments/core_ablation_supervision.py
4aced568edea3524354885018245c4d5d9ae054db90288248330b4053e3a1835  evaluation/experiments/core_ablation_time_launch.py
0bd2f98a0f0e7dc94b4be19b40e449bc3a5c40537a0996490c84a29e6c27a3ac  evaluation/experiments/core_ablation_time_resume.py
3e1608ee034e992c6e5bb30fc296e8268109a1d7418b53d71a20f465cc04315d  evaluation/experiments/core_ablation_validation.py
8c95adf6eaeb017fa4b39190c470fc4332ac06ee16c26718a2149c12e29a248f  evaluation/experiments/core_full_control_launch.py
7e98c77ce007dcdf3e0f4d3f3c519651b605329dbb80ff2b5e031f8c6a587c18  evaluation/experiments/door_core_ablation_launch.py
9052ed96445f54b8b3b5480d067ada0b90a2764412db69ba0383f832e5da88e1  evaluation/experiments/door_core_ablation_monitor.py
e37354820262f7c595d8618c188b0d6e67e6cf7cf17253ee1268c01e6ef1e12b  evaluation/experiments/door_core_ablation_repair.py
6e8e4bdac9538cb91132933b4da60b06606e2b3b86eb884c5be2d273bb30d37e  evaluation/experiments/doorkey_p2_v92_champion_deep_train.py
c711cdb1a0dc58f0ad85522c0a2e86e67950b868e7b885c60e71aed554887779  evaluation/experiments/exp_p1_benchmark_full_info.py
6b9dd2c6f72ed6b80b4d945ed6410ee8e03e0a8c7c5ecdc75f8f0de7a78189cf  evaluation/experiments/exp_p2_games_intent_rawsim.py
7701bc3db5d233c2301d04aed3f7357b806b0f0ade1572298e466d510e177adf  evaluation/experiments/exp_p2_mujoco_rawsim_full_auto.py
339cc95324a935fc6e930d951df627281ca5dbb04c13349f9ddacd3877821f25  evaluation/experiments/exp_p2_multigrid_e2e.py
e66a48edd618acbf984c812776b1d5a1eda9bb863da993265978980be31486ba  evaluation/experiments/exp_p3_ant_full_info.py
e79424a6f5b33af16e9fbbaf1a55540ee2c52241a8ba7297dbbad5f5b3d5a71b  evaluation/experiments/exp_p3_games_full_info.py
a874f8e405dcd5b9080be208ad693695be84a319338af86a65eebcf639c3de11  evaluation/experiments/exp_p3_metaworld_full_auto.py
14d945b6f5de6a174403c1a98c773dfcbc4189e1e695c808f15939a22d77c84c  evaluation/experiments/exp_p3_phase1a_mujoco.py
7e4da5c137c55965aada7692a5d60c065e736862f51a5c30c2bf5f4e902ba7d2  evaluation/experiments/hand_baselines_5m.py
7123610cd9a5ad19b28ea4c1cc90ef8b23175fcbe39a427d4399d3c8feed8e4c  evaluation/experiments/hand_closed_loop_5m.py
a37f6690c9df8046b3d32e2bfa29b334c2ee57499f4f59ad2f19450927f2038a  evaluation/experiments/hand_cold_start.py
b2095155b5acc087a958e18c64f106fb0d3515cdab9d2a3d7a4d90572ba11688  evaluation/experiments/hand_evidence_restart.py
6da4edfa402183fe68a852672c7a000bbd6bff6be87ebc165276c8f4a4dc4ee4  evaluation/experiments/hand_five_wave_resume.py
46d9f64a446a6b330304485ff69f53ef32c4f745dbe90485fa43ce4476ae6831  evaluation/experiments/hand_p1_champion_warmstart.py
aaad9c0362895138a7cc1a9aefe7088fca38dea4d322fc63102ab57aa601e346  evaluation/experiments/kinetix_native_baseline.py
1a9393b0ce0e9b6fb2a5e8e46a22ab6a872fae15be05177d97716d964ff2a890  evaluation/experiments/monitor_v8_2_stageoracle.py
79351377408c2c03448d225620cadf0f9efa6966037e54d2fda2255b5d7c498d  evaluation/experiments/p2_breadth_resume.py
7c6bffbef1257d00e013615e793bc9121f6e10af3c64371b234a060ac072a008  evaluation/experiments/p2_champion_deep_train.py
bafb722e39b07edd41f599bf4d02f493db9cfcab6afd5382d07529c6fc0a644a  evaluation/experiments/reach_champion_deep_train.py
72ac130baea9a079210f08582aad69ab395eb0c7ae2b2bd65ef071dbb172ea29  evaluation/experiments/reach_v9_champions_deep_train.py
cdcc639e67455e4f216eee970936cd35f705e1acfefde81fcb08b2ca5678ac69  evaluation/experiments/rehearse_semantic_repair.py
2282a419b040bfdc300ad897e7c085f7e70d472329647fac6a1856cbbfc96814  evaluation/experiments/resume_adaptive_exploration.py
3636390b9158f05092e9010c04c329144445f7bcf77e07bfb3ac989a1ca75cdb  evaluation/experiments/resume_semantic_repair_boundary.py
2116820556e7fff5429e6c98131999e41d914a3436fa63bbefc3ac5eb4070cf3  evaluation/experiments/resume_v95_completed_boundary.py
2012879c0fae2ba251c824ab955dce849f5b71002eeeb5f5481e4c5b3f69ab9b  evaluation/experiments/resume_v95_wave_boundary.py
d3c15f3d3c90ed48a17ff5ab7707387733b9429ecec02471350063f1ed560860  evaluation/experiments/run_eureka_p2_background.sh
7ab1355eff5b1b53b74cddc6f0519dc755a0b3fb4bd1fd42887afea4f90bdd36  evaluation/experiments/run_metaworld_batch.sh
14bf2a3a804696a8a46ea82c74b8709f7ddfb493c277799cc07cf6e3cf9b8043  evaluation/experiments/run_mujoco_unfinished.sh
02ed27bb6ca522e4fe8e8e2b7f796e24e8238787d3f0ccc25a579f2798f0c22d  evaluation/experiments/run_pillar2_5env_single_seed.sh
062a39424f177a0015bcd9bf59bad1640e53520507bdf9b571a7b2e06fd81222  evaluation/experiments/run_pillar2_5env_single_seed_supervisor.py
b49b971696e94bb547eb470b00f786de671cc4f53bdf2772423f58dd51fc1d53  evaluation/experiments/snapshot_semantic_release.py
3b48c206389cab1a087a87fc8e46c006be85e974d7ba121e51f3859d6e22a44c  evaluation/experiments/specs/spec_pillar1_co_tsp.md
97bb1947c8d54cf5fce0f4df9afccf841888dbca1fe9412dc2d44538e5bbf62e  evaluation/experiments/specs/spec_pillar2_obs_selection.md
580d26d49986e6826047616d6929a74c6584d32e385ba49d1c0629f0bdcb1d27  evaluation/experiments/specs/spec_pillar3_breadth_verification.md
a509e473942372881c26630cec877bbe2979efe43e1b1f64dd87915d0f01269a  evaluation/experiments/specs/spec_pillar3_phase1a_mujoco_pilot.md
550b22f87bf7d20e307cdafbdc4fca475234b5c2b5ee6b6f7fbb244918323b86  evaluation/experiments/summarize_breadth.py
221637fbba6c3c269ba534d5d9ea4c4c95bff9664ac3d884fbb8603950ab4c20  evaluation/experiments/update_ant_1k_displacement_xlsx.py
f81975bfe1043699f98c3418e66b817a66078ee0cbfb744cd6edfee36bccbeec  evaluation/experiments/update_eureka_reach_p2_archive_xlsx.py
b485df7e03e323f4b403216f776753fc48c0f09998caece8ea4422d234b64c84  evaluation/experiments/update_frozen_five_eureka_doorkey_p3_xlsx.py
9370bf26ef6aed9924fb8c28a3cff2152c31ba11e79a9f08a251ee3686f2bdc1  evaluation/metrics/README.md
8762ff897d96519fbd50551bdc76db29514ac04ea5e1969afd699ae9ba460ba2  evaluation/metrics/__init__.py
96d5676eb949129070b1c49087e040905af7f873c1c2526e1544a96081752125  evaluation/metrics/bootstrap_ci.py
d80a67b9eb17770d813b07139ea79526ecd02063e5c02bb921b2321d27fa3dec  evaluation/metrics/field_selection_pr.py
19a1860d35653f324d6753dcf9baab6a44248147bd0e35579cbaef8428137cc7  evaluation/metrics/granger_causality.py
4b74edc4ad7269f5786338119df30527b4bd1a1e28572b92868d009e1c85dc97  evaluation/metrics/iqm.py
051cf6bb11e44844c7ecf5f0a70c007ac9c760c662a6b37ac31ec1e4d0b3c47a  evaluation/metrics/mutual_information.py
cbda5db28a3de409d4e67c44251e945ec28fc384a16a1fc56f7c2fdc4f210b7d  evaluation/metrics/significance.py
a35619b95bef5afe5a204d03769995149301d1a7a77a465383ca24754757c071  main.py
410a2c6dea1b2819384431156506e2c92264054d85705ad90d54d392a512f04a  paper/data/aspire_results.json
548ca4838a23283da16f54a4b622ed837a30c8e886cfdaba912f39dd1152714c  paper/data/hand_baseline_pre5m_profiles.json
0c79148ab56523a47d1d2be4016a94197ac9532e7c874382d44aa1438d9e8647  paper/data/hand_baselines_5m_results.json
428fc5f11113c1ecf640322cc9f3ff9681ff079c8b74bd1aa9d571acd879bc72  paper/data/hand_champion_stage_profiles.json
8b4b0543ec678f0f39b04028deb207e84f82fa014912a03d63f82dfc59176709  paper/data/hand_early_training_curves.json
587c7c7ebd65bc6d274300f1dd5230e92bb0187083dc0ff67f29c05a1bccbda4  paper/data/v12_results_20260914.json
533da90833add5875c6e2d16fc0f4f4db02796b35c281820f35aa6922c7c2049  paper/data/v13_native_ant_results.json
5be4ffa5eb232b7ead680af320f2ccea577cacbe1d01ce8d1a62b7538726b38f  paper/data/v14_learning_data.json
1ae4c72eeb916d516e9e4dfec6b2865c84ea33257bd1e3618cc7c679f0231b90  paper/data/v15_evidence.json
4bf26495b45c257679d15cf2e45df0cc6327e601bfae48d6aa2753916c0010bc  paper/data/v16_hand_early_search_20260923.json
3b32db6ea246ee37256ddfc7e2e78acfe4ad34744722eb3ba6ca20ffc202700c  paper/data/v16_hand_results.json
17f3f5d1cae1b2983f22e2e68584b8d66eaecc657a4e5bd107dd15361717f411  paper/figures/fig_additional_search.py
f7241af433d9b2745c39d5d5eaa3c93cef11c7683fe3dcf3434e7686695bf514  paper/figures/fig_v15_candidate_learning.py
d47f4b47df6a881fb326b299c1fc2d801d05616c087cf47713be8b5b4eea5b54  paper/figures/fig_v16_ant_designs.py
68db7f25e4fd96c5b85464cd33596ba84a174daa977902b58910a344dc192c1f  paper/figures/fig_v16_hand_learning.py
7933ad72655e10c967813d87a101c0c4658c56a4496ee0acd35272304cb0c8e2  paper/figures/fig_v16_main.py
3d064c34b4f464bc771e019f83ac0ac4c56cb3564c6381e636978bb1026c0efc  paper/figures/style.py
e0e76b5c1594195370b29d46d4415e9f04d239fd3e34c9aed198298008736055  pytest.ini
2a4698a55bae4de5aaa732ac1ae68382df3d5a417c62c47191f0cb3e057b3420  reproduction/baseline_configs/limen_adroit_hand_relocate_p1.yaml
2b8e9867bce99dc0c42670ac99ea86b2a9ce68e329c2211ba02faac82255017f  reproduction/baseline_configs/limen_ant_p2.yaml
eb7a6d14e56d8cd54e04e9c28c60fdd29617c8323df80c2a43106d9e082abc24  reproduction/baseline_configs/limen_door_p2.yaml
eae18a4962dccde9a02b7ceda59f0e070648e7b123a8a243d495d8307fcadb16  reproduction/baseline_configs/limen_doorkey_p3.yaml
fa9ea661736c5985402fe0227e5c0f50d632b31ee0c33ceae0b77c3671ab289c  reproduction/baseline_configs/limen_minigrid_doorkey.yaml
d76e92fbf453a4bb7e36b3d346a03e6d793d3061190b013c518fd690809490a6  reproduction/baseline_configs/limen_mujoco_ant.yaml
7257d18831f44f61477003b7d2c9481a0b65354c262b706b2fafc3c4e90132b1  reproduction/costs/ant_token_estimate.json
b41b2c90a5b99c862d9ee62042ea44ca60219fbf18325e7cb9a166a541ffd89b  reproduction/environment.json
ec783207503146cc7d0bc704c41a4e411e8f12c5cf3a9dfe37d46d1501825233  reproduction/hand_5m/eureka/seed_0/candidate_final_eval.v1.json
923f1c06fc8a1a1bc7a8cce67955cd364f0adf759743d236bf0d0ab73f7833c7  reproduction/hand_5m/eureka/seed_0/training_receipt.json
ed7560f3664004532a1c326e60db4ae14c6fb45eea03a22fe0159e87d66202cb  reproduction/hand_5m/eureka/seed_0/training_settings.json
c3bc1dd27990a5d6250cc83637bb1acd639639e6efd63551bb2bb4bc680d415b  reproduction/hand_5m/eureka/seed_1/candidate_final_eval.v1.json
9727e15caf5e755b959f53951bf4ce10c5747c041542ead16e465f67883d3a16  reproduction/hand_5m/eureka/seed_1/training_receipt.json
ed7560f3664004532a1c326e60db4ae14c6fb45eea03a22fe0159e87d66202cb  reproduction/hand_5m/eureka/seed_1/training_settings.json
407a2155057f3d5709fa03d99d12011309463b53ed04ad6f8f5a5092709b165b  reproduction/hand_5m/eureka/seed_2/candidate_final_eval.v1.json
4e3132ba0f9e08a2efa0272151429d5933384a81978506a77f833afd51e4e02d  reproduction/hand_5m/eureka/seed_2/training_receipt.json
ed7560f3664004532a1c326e60db4ae14c6fb45eea03a22fe0159e87d66202cb  reproduction/hand_5m/eureka/seed_2/training_settings.json
7da654d5257ca13a7553d80ae69e0613ccd88fca508c63cea862e8beba2feba6  reproduction/hand_5m/eureka/seed_3/candidate_final_eval.v1.json
147994a3cb48a045fa5fef82f59c582b4750c21b53646786a3993d876b6535e3  reproduction/hand_5m/eureka/seed_3/training_receipt.json
ed7560f3664004532a1c326e60db4ae14c6fb45eea03a22fe0159e87d66202cb  reproduction/hand_5m/eureka/seed_3/training_settings.json
a422128662130fd4fde21056934a70198668cbe7ad10f99264a03dab4c712b5b  reproduction/hand_5m/eureka/seed_4/candidate_final_eval.v1.json
23ec272bdf4fbb44f82527d0495c02297e6ce6a80da21fab64e555cd105c3f09  reproduction/hand_5m/eureka/seed_4/training_receipt.json
ed7560f3664004532a1c326e60db4ae14c6fb45eea03a22fe0159e87d66202cb  reproduction/hand_5m/eureka/seed_4/training_settings.json
a596ed433ea8c3870747979d11ba1ac3d34b50cfebf6eff63f41832b04a8d9fc  reproduction/hand_5m/limen/seed_42/metrics.json
2c76c133795bf10aa53b6d7d9afd6410d95c1c735c77449b40914a2103215844  reproduction/hand_5m/limen/seed_42/runtime_contract.json
c54404fce1ff9780e5d6dfe0a4b1a39134ced11271a14e7de55882c9d4ee9f5d  reproduction/hand_5m/limen/seed_42/training_receipt.json
2278dba8530d38069d39b21e1948c16e68ec096cbd0ddd66455f367e79b41bc7  reproduction/hand_5m/limen/seed_42/training_settings.json
095b5c1c0fe3fdcf0c7d23c2a9975aee84705433603d9d70d2f8d256196d50ed  reproduction/hand_5m/limen/seed_43/metrics.json
a62570cd6b2ece88f1f5b9cfec590ec30034f65ec4438896bd69a46f43e140dc  reproduction/hand_5m/limen/seed_43/runtime_contract.json
c72022689387f2a3194f4a6aa13113cd756f7486e080fc3983ff6172703f1e51  reproduction/hand_5m/limen/seed_43/training_receipt.json
2278dba8530d38069d39b21e1948c16e68ec096cbd0ddd66455f367e79b41bc7  reproduction/hand_5m/limen/seed_43/training_settings.json
a03f01438e50bea88110d5df4c4072ff75a7337a467d7157bdc5504272fcd4b9  reproduction/hand_5m/limen/seed_44/metrics.json
81d0183b13c55156ed03620c01a8af241f7eab9f741c0b49cb3a450420b1c2b0  reproduction/hand_5m/limen/seed_44/runtime_contract.json
f2ec765353ddb878c1b63dd4e6dbf95af0c7b77bd728d38cac5422faca99775a  reproduction/hand_5m/limen/seed_44/training_receipt.json
2278dba8530d38069d39b21e1948c16e68ec096cbd0ddd66455f367e79b41bc7  reproduction/hand_5m/limen/seed_44/training_settings.json
40dc8d5920483a19ae1a6a5fce910c29e3c1189cb68ce328c8d3110df0bb5ba8  reproduction/hand_5m/manifest.json
a7bb4fae107ce151e5459153d0753686583bdc4046bf1c2628a44dbc5a4f58ff  reproduction/hand_5m/summary.json
5d9c9814c97809780dee532559da8b46c9e50a34b513f825177b5e0f44a524b5  reproduction/selected_designs/ant_ea/algorithm_config.json
4d9b595b41eece963b10ad68f759f43b051fe772a0c89dde8fee1f1fd35c96d4  reproduction/selected_designs/ant_ea/env_adapter.py
95a695b1b70ccf32cd640b7f1a9b8d15ec9c7c2dbbaa7c879bc68d4ea2210741  reproduction/selected_designs/ant_ea/exploration.json
7b5d84e03ab395d73a31a5975f62541ba905050124fec78b8e5f31e1433278fc  reproduction/selected_designs/ant_ea/obs_schema.json
888d34548d6121306d31a319e899546c5df79099df65bd2ff5fa6293576682a2  reproduction/selected_designs/ant_ea/reward.json
15f7b4415edaadd965b5554fe3d282967b9345686a8ebd419fc586d61f37f660  reproduction/selected_designs/ant_ea/saved_model_settings.json
9e9396c48f214eee6cbce29e59c26315f64ebd6b5212bd21111d04897d67f382  reproduction/selected_designs/ant_ea/worker_summary.json
0b3e729f1597092c9ed93fa8471ced88c9fdbeec66c08e6898722152a9708171  reproduction/selected_designs/ant_ew/algorithm_config.json
fe08e569b44769107a4ba7f6431cda738a78f8c5861b68a593b6c422090516a5  reproduction/selected_designs/ant_ew/env_adapter.py
0fcfbd86d72d100de7dab15d184f8c5e9b039eacbe7a2692f7c27ae5b17931df  reproduction/selected_designs/ant_ew/exploration.json
b23e86326d36ca6376e006068acddd634d35a98ad68e9e5597473d12523bb3b5  reproduction/selected_designs/ant_ew/obs_schema.json
77dc1d8a9a4b561c93f1e498524156d6e8f58513bdd4ac0eebb19e1d9bb2e3a7  reproduction/selected_designs/ant_ew/reward.json
3968786bb6b4e08cffb639a878f8861b6af3d668aa11e5ce723e0a58eba6ba5e  reproduction/selected_designs/ant_ew/saved_model_settings.json
64991380a69951ceed43e32ba74649707a9737a90cad9104cc233eb224837c8b  reproduction/selected_designs/ant_ew/worker_summary.json
dc0f9c220ccf5d919b6e7f9a0744163ad849f0404390458fdc34f2602269bd56  reproduction/selected_designs/door_ew/algorithm_config.json
446548066a1640cb05398a2639d03b52577518c988747fda9510187bd2dc71fa  reproduction/selected_designs/door_ew/env_adapter.py
a191b856d806d790f24252aecc5c9d59d2ad2c9414f540ac13204f12a2d542ff  reproduction/selected_designs/door_ew/exploration.json
e33e58e77eb54abbf992b07fef419337cdceb93da5b4536177e8b47f60e04534  reproduction/selected_designs/door_ew/obs_schema.json
30d0a245d337b75197f3d875569311ff43d282e0ed9925fe86066f0947ad60d4  reproduction/selected_designs/door_ew/reward.json
c40de718f8fc616011f0443d6514378cba25bf5e7885455d89af92df7ebbd51f  reproduction/selected_designs/door_ew/worker_summary.json
53a621c341941b88e0b9c20e6efb7ce5aefdb006a750d3cd8ef4bb8ca302e932  reproduction/selected_designs/doorkey_ea/exploration.json
7d3efd6ef6dbeb5707b4e1388b9082c56821969a50418cae3705f03749fd204d  reproduction/selected_designs/doorkey_ea/obs_schema.json
fb84b75953ae92ac68a34d6d9c714debbebb876023bca35facf0191bae8a73f6  reproduction/selected_designs/doorkey_ea/reward.json
4a21e9d1f9101b7e5da423e638e98df1e03fa4771f3c7b5230fa5439414f0c92  reproduction/selected_designs/doorkey_ea/selection_receipt.json
394f8a686cb3a6558b78ab794a71ce2996b58a7fbca23ce45aee2b6c522c8c0c  reproduction/selected_designs/doorkey_ew/algorithm_config.json
a0e880c8be26917e2ee9fb62998d67d64273af9cc7b56ef2d45a2d84a2bf4a10  reproduction/selected_designs/doorkey_ew/env_adapter.py
55679faee4317856ce0daafac7720c45b1a0991345b81436b1d19d52f8349367  reproduction/selected_designs/doorkey_ew/exploration.json
a84dd03de1ee0216853e1e23a64462faf90c9e363d3c99cae0c7c84256f23442  reproduction/selected_designs/doorkey_ew/obs_schema.json
6cd041b4427f1777f4c69ef792d7d8767b316467a124717eaab1993374260ce8  reproduction/selected_designs/doorkey_ew/reward.json
6149cf2b940f5b3dfaf6d559eab36f08064e2bdfd28bfd3da40b936f1c730acb  reproduction/selected_designs/doorkey_ew/worker_summary.json
784c676cb5af590f4284ccb9ff9ea2d6062eecb62373674fb8e95946ca18b38c  reproduction/selected_designs/eureka_ant_ea/program.py
4d5c3a55e92cbf63f25a41ab52b883e3286754f874700a7505ec62e1294cb7e3  reproduction/selected_designs/eureka_ant_ew/program.py
500b07349ad6ac5d312d207dab2cfff35a6344263444c478c4a3d2440b2b8e3d  reproduction/selected_designs/eureka_door0/program.py
3f2e08ee237c61c6a171f9734f11e936a5df5dd89d7b6b4468fe22f089770797  reproduction/selected_designs/eureka_door1/program.py
b5f36c26adb68203913f58663a359794c6ab2e2e25a8a6230b30b0dd555b03a0  reproduction/selected_designs/eureka_door4/program.py
30ea4948c9fafb6cc0895c95b94fcede33d70d67fb6db0a907e8ccf02d8ddaa8  reproduction/selected_designs/eureka_doorkey_ea/program.py
a4445297d7eab44ac2516c0ddbd925db15d84854bb819f02821ab22716aea351  reproduction/selected_designs/eureka_doorkey_ew/program.py
ac5a444c0683cca8bc6c0c33de1a75a02c94caffaeb680192205caf7e599b63e  reproduction/selected_designs/hand_baselines/eureka_reward.py
2a4698a55bae4de5aaa732ac1ae68382df3d5a417c62c47191f0cb3e057b3420  reproduction/selected_designs/hand_baselines/limen_config.yaml
87218f703c866f7134e11db93f166ce728c9d2b996b5601fabcad67c5463502a  reproduction/selected_designs/hand_baselines/limen_program.json
ca4b617a3743e9d912bba673b27b2657d729514cc24ff414b0e09b398e4b95da  reproduction/selected_designs/hand_st/algorithm_config.json
64d5cc4d13a5eeb1a0b78a775f897dba0c2b5cb4768090c1756470bbc6759c97  reproduction/selected_designs/hand_st/env_adapter.py
0532d725f65f2514cba3fd70b6ce5fc5f6f269368c5174f357fbe090ee59eebd  reproduction/selected_designs/hand_st/exploration.json
f193af950a48c957a896e639d4658b419c94f213faad29665bc43fa27e26bc47  reproduction/selected_designs/hand_st/obs_schema.json
941704b5f73d3b8303214e180238b3333bd0d504f409f68c0025c648413d57bf  reproduction/selected_designs/hand_st/reward.json
56dff265aa0c63037f6825e9aa4d3b13364b13831c4e82f01713ff71f5638671  reproduction/selected_designs/hand_st/runtime_interface_contract.v1.json
10be428aa75e918430d9cc90c41ee23abb1af86467a0f07b620b4a5cf7fd62a6  reproduction/selected_designs/hand_st/saved_model_settings.json
582e45a37b0605195785e2d9659247ea93171569090382b7c7dbca553c6aec09  reproduction/selected_designs/hand_st/worker_summary.json
31720c7c68846ddc113c97a5021838b1c79618f0573b955f00114b54088483fd  reproduction/selected_designs/limen_ant_ea/program.py
1d9382d21ea5e35d51532895762be00b7f6b5de326e416bf054dc9134032c4c4  reproduction/selected_designs/limen_ant_ew/interface.py
db489fa1ec1114096e60541a9aec32350c81782a6656a022e72f0260a9b8cdd5  reproduction/selected_designs/limen_door_ew/interface.py
f0de001825a6c3badb6882bdfd63d1d4f6353f5214183d5db60c3f5a2db4421e  reproduction/selected_designs/limen_door_ew/metrics.json
fb5ae99fe1e2a90d0080171eadfbf9d8e8c942fe4e49bf206d48e5ae97cfae6b  reproduction/selected_designs/limen_doorkey_ea/interface.py
dcbe40c3cd8ca5781901c5e6c9bf24973674f0894f2c2f5ef55edcc367f063be  reproduction/selected_designs/limen_doorkey_ea/metrics.json
fa9ba718718950f0e551b04c8047def94d9611df4f3505787b77fe63adb1825b  reproduction/selected_designs/limen_doorkey_ew/interface.py
b833b8f5cc2ad80a6ea022f3ecabff52dc4a7cada79854cbc55feb2554f63594  reproduction/selected_designs/limen_hand_st/interface.py
47f86740b1489fb6ceb35445174fc62152f95fd041e43436c368e0745d3ebbe7  reproduction/selected_designs/limen_hand_st/metrics.json
2fe184229ca54bddb0167fc66696213e86884a5ec24dabd2b08c96a61a0c547d  reproduction/summarize_results.py
2083e3ad664dce1bbf0eba96d20a515e978f42d2dc6e222867eff1bd541be46f  reproduction/verify_package.py
6a81f6660547a912e75f29f234dbc7cc596628938b781d9cc5d68f372c426ef0  requirements.txt
03865dfba03e5977fa99a7020329995992740aa2ff671fb800fdb44e13998278  tests/fixtures/hand_iter17_generation_reset.json
4daa6d3741500ebf4289da2b8a734c2959ea685dcfa776be163736fdd6502cf4  tests/fixtures/p2_doorkey_eureka_smoke.py
b68c5773009f7196cc5620bc5bf4b0fd9f8a82298baff0127e7008c0759e75e0  tests/fixtures/p2_doorkey_limen_smoke.py
5dbc37735ff2363028b86d2bcb185baeaa5d66944679fb8d9d82e56ce5c84ea8  tests/test_action_distribution_health.py
a47aa61f16b78b0609cf1b923a7602d4ee1bbb60512d02862d5254581decc991  tests/test_adaptive_boundary_evidence.py
9b5d931596f84b13615e9ecfcbbdfcdf353188a34948c544085e5fc3380a7325  tests/test_adaptive_boundary_pause.py
582d67b25e86a3cf60d6ddae28f058f8058316be85d30efc072113a021339fbc  tests/test_adaptive_candidate_archive.py
68863df8a92cc106266468127cc38004269f6f0e2d4456821675045225eb8faa  tests/test_adaptive_champion_final.py
4f5848058853aeb6c00c366b925bbf8250cf9d48ab5541e39e6f3ba393a06c2e  tests/test_adaptive_dispatch_failure_restart.py
521d8f330dc49f14156605f844928da557162cc52ef9b31e46bced2c4e54dae6  tests/test_adaptive_dispatch_resume_entrypoint.py
d943d72a5cfa1a7186c101e80708db322b7042648841c2083972a65b6fe782f0  tests/test_adaptive_dispatch_source_upgrade.py
e5ca41aeac72a01e0662953e66ebd7eeca81d701a16a9fd30efd67ecdfeb9d7e  tests/test_adaptive_exploration_protocol.py
e60816bb61a88dafd30471221baac1a43fbf8b729774287d9716bb50a169adcf  tests/test_adaptive_five_wave_limit.py
f9b359f0ba938d1307826bba4577181b6b6b84edd9a7bcef69bc2e43b5b6f546  tests/test_adaptive_information_reaudit.py
633af05b3fc0ba0cbe04b1955305af50fcb7d5651b54ed8557b1b6a0cb39f192  tests/test_adaptive_interrupted_restart.py
cfea8cd809357f46e2dd360489702bb691d23a895bfb9c3fe0defdcf12ef985a  tests/test_adaptive_legacy_boundary_guard.py
1aa732aa8503075160075e643ab6be3d3818f3392081ed29903490bb5fa3e4c5  tests/test_adaptive_restart_state_preservation.py
8b06e8bba36325f2014323c4eaaa47959a0f17170ddc7806c8cdd6775835ad01  tests/test_adaptive_resume_boundary.py
c0bb87e873d53033c221fc5f02d960104d10a23fadab152fe98246ed490bc543  tests/test_adaptive_source_upgrade.py
59efc0728f6f137f5ae820112d4e0cc7dc160a518b7366295f46a892409226fb  tests/test_adaptive_unlaunched_schedule_recovery.py
36983cf1e9a8bd6f7667aa206d865d3838489989a638ae735e062c5208bbc16d  tests/test_adroit_native_longtrain.py
66466d08bcd9acb3a7824ac7e0e5e3a0c2ef5eb7a16a4ec4938b610c3c246e94  tests/test_adroit_native_longtrain_launch.py
cb2c12795bac1aa7543894c658ccad5a5ef199a8199a3724cb4a5d48196fbc18  tests/test_ant_1k_displacement_contract.py
99118d42d4f561b9d5b1cee2fdc4d9c99601d2ae9bdebfd5a5eb3af15715a11b  tests/test_ant_p3_full_info.py
b4df309bc3d1385598e10fe3ca74787a1f7892e5b451a57dd2d52222486bf25e  tests/test_bounded_training_protocol.py
786f056902bbc4bb026c0885b457a2dfec06fdff2fe05c38137c612064efc478  tests/test_collaborator_baselines_p2.py
855b0fa7bbae7f750bc88ff5f92ff30f3b2c1128b23ccc99390f886e80df05b1  tests/test_completed_boundary_cleanup.py
9bcfe3dde91f23dd92e2662237d7c4ac0339c613f2db5fc6cde10211c0d6ca73  tests/test_completed_boundary_resource_refresh.py
8ff95173ca051f09625e95d7c6dcb590bcd537057ebefe3e800c768cf240cf8f  tests/test_core_ablation_a3_audit.py
1a2acf3159a89dca61ab842fa4e2406a2c9efdac47794e11e3abea933eeec57a  tests/test_core_ablation_adoption.py
aa8108aaa8dbe745f40e0ab6372039d16e1ff1432f4f498eb635818a8e0bfea8  tests/test_core_ablation_basic_diagnosis_robustness.py
4ddb6e2f4a9fee3ebee312ab8b5dde10b57d1e44038ada0b6eec96c31c4d0c1d  tests/test_core_ablation_boundaries.py
41fbfc47ac0045571f1baa2e3723ac68c686d2fe7c35eb118a6f367357e7f268  tests/test_core_ablation_boundary_handoff.py
9d125c20f9856df79accbd9adb1ac46463ce25c2fa6ec5e900912e431a7fa780  tests/test_core_ablation_censored_source.py
e49a6196b2830c47eeb1311e0b57700ff434a52f0f8a14393afb7f5cee39a932  tests/test_core_ablation_deployment.py
2e08e4bed94c44988718a66e837581d8f3dd5ae9823a88c95be6aa384b423eaa  tests/test_core_ablation_door_prompt_boundaries.py
f01c441eb98e98aa653dda8881ad0af573a3a0881afa10d4eb24ee274287eb99  tests/test_core_ablation_final_budget.py
2635de2402cb27563fcfa9727fa1be55c8dc637244526652474b5bc675680a82  tests/test_core_ablation_finalization_recovery.py
8bd099ce611bf5a8cfe4d28f8fd3fe1fbddec51a07043802a722c30dd071a525  tests/test_core_ablation_supervision.py
cd53362a27459932486369e33e5e6fda604cfc38ffd6271149604aa0045d0198  tests/test_core_ablation_time_budget.py
fbf0c278dc111c0f25eef3655dbaa8c3b8a353210c15dfa5d25172e04851d323  tests/test_core_ablation_time_controller.py
a24e28043f524f0b8c8a36ac77910e72f38da3cef357fea80d941323df8eff68  tests/test_core_ablation_time_launch.py
1a54af0f5b4da568b336d6cb72dbeb9fb404bc0f5a9771e5ac3a7469ad9050cc  tests/test_core_ablation_time_resume.py
d47dcdbe4920fc975100391b945cec5e2f0f0f9078c54e3188d2c44ee88dcea6  tests/test_core_ablation_time_status.py
5e594eac16291d30f314b4dfc2ade094a353757ed9734ca715990cf84a212878  tests/test_core_ablation_time_validation.py
54d5eb626e20e3314011d355210df3b439585c9fb693250e2361df4e3fb9c688  tests/test_core_ablation_validation.py
e27b23a5ee04cfba38b71816daef9ec8cbbddb68820a3f46a6b3f3c7514eff37  tests/test_core_ablation_validation_recovery.py
fb82ad28ad26cb7af99c8b8ff83994f45fc6ad47348a76f7b7373c0d1c2e21a6  tests/test_core_ablation_zero_winner.py
9dcca77f6878c00da79f6ede726e0478e21a775ff9ce5f96b5145ad3131b1f5a  tests/test_core_full_control_budget.py
717c7ca9927e50e0b198a7c73b2ab1bec16b6c4f623b97a0de45d821915fe7d7  tests/test_core_full_control_evidence.py
a23090f921dfdbe3d537e6158e5b63d2feca1ed955ce5941113f515a41506c67  tests/test_core_full_control_launch.py
01ecac6184d33940818d2e038828bcfa85fbcd8a12a438551d7260d64dba73f0  tests/test_dim_role_hypotheses.py
2b0c31bdcadac116f506cd122e5b4499e7c4db1cbfcb2c3de313586035cae2b5  tests/test_door_core_ablation_launch.py
dd6b3408e5d96e8ba72110ec011aac32dffe967652b12813f58706a248856338  tests/test_door_core_ablation_monitor.py
83b680ba973b70bf8fa531474153bb5a22a2c7a6b40dfedee0213849a0d024f1  tests/test_door_core_ablation_repair.py
ae0f6483c466ae19e8e908fe652761cd0fc9ba00377d9334baaec924f4d10bd8  tests/test_door_core_ablation_runtime.py
7f341b082bbf76aa6554c22a6403839e8abe8bcc31f6111eeb54fa5d1a26f393  tests/test_doorkey_p2_v92_deep_train.py
c22378615f816e7b73dceea7c6bcc9689f9b3fa5afd638e91dd985e819644ca1  tests/test_effective_obs_contract.py
62f9fde7777786542ec742b6a23e11633b078ddf36aea36d968f1a42c426d0b8  tests/test_eureka_hand_p1.py
81cc6292c6cf198341cd2aa4240f53f1b6ce781e05852acb8b2a4cb2397d8fa3  tests/test_generation_reset_request_boundary.py
5562519381f87d0b02e39f293303c54863a4ecde07e58b1a85eb09115f5bd017  tests/test_generic_evidence_leaf_repair.py
3f2d342ac3cd937e91f1255ed854e8e707711cecb1f805adaa0ca6f0646906e0  tests/test_generic_evidence_repair.py
cafc32dc288251a53285096ee5f7caa47421a9946e97885a0ff9a29f97edfd0e  tests/test_generic_frontier_exploration_closure.py
8456e815540926dbc5016b1f90eda07bb81a1f462d5e5a96cb813f12b5a8e358  tests/test_generic_pending_controller_execution.py
6a9b106e90186fb99991de384a2eb69399271fbd507bc3d5ea77f8b1f07e5d49  tests/test_generic_scientific_request_admission.py
9819ca773ed841691cb6d04781415f5f6a15b2f326404699a74960038963262a  tests/test_generic_stage_evidence_semantics.py
0818820fb71fe2c900dd52ee0d7163ad200273ff1d315c0989ffa3bc8f379c43  tests/test_generic_stage_frontier_publication.py
e4da51a331710e4d9343562b3e7a6dab1afa17075b691ffed3d461019fa1bff5  tests/test_hand_closed_loop_5m.py
6e83c0a6fe41ae3a1c36ccc60c3f4389510721dce07cd979390db1c286b36b63  tests/test_hand_cold_start.py
013523cbe7cfb45284699a4db972a21cf752a7b724ced61f723759a26c4b4095  tests/test_hand_controlled_closure_repair.py
9066a1739ce54d2990c5dba71efec6317771bab35c9dae5f0ed4a2491afd1d3b  tests/test_hand_five_wave_resume.py
88304b06b112486e80f322f7105d0f18d38ae1efd25e65ee2cc1c95f6ce41589  tests/test_health_repair_controller_integration.py
871c47e93bea85a5b7bd4820a00212a2d48f5881f4bf32b78a17efe129d9ecaa  tests/test_hpo_algorithm_typed_dispatch.py
84d8a4f21a7a44445d1fd30931e05b88a6c2833d4e087fbacc47ee0f43afb7d4  tests/test_hpo_gpu_token_allocation.py
d517b8cab66cbc50cf7e78c72625a747d4cfb9e67e45a1f7aa912c4b98b327cd  tests/test_hpo_source_bound_narrowing.py
f6e77d8c977ef3b2e0a8343129c21f3c8fb5a69984f8663a31006e946e6d89d4  tests/test_information_fault_lifecycle.py
443adcab7757e3ebd2a6120cbdeb42149afbabbc150533c7772b9a5b3c49388b  tests/test_learner_execution_health.py
9a2c9948c4f8dff59e6d8af3f28678c9437896a942b149eb71681d5803b8147b  tests/test_limen_ant_p2.py
77faa5eeb33ed759924beb9bd1a6b14c001545d2f9741cf91e3e7587cfc16ec0  tests/test_limen_door_p2_doorkey_p3.py
5d622adb79889097ed0dd60fcf3f8cea59831e0c71a0f2cdeabd795d3e5f5b83  tests/test_limen_hand_p1.py
07527377e6468d1c5e378783439982bcf9fe97a53c71c90395003bbcb19ef3a6  tests/test_limen_reach_p2.py
bd59e2f6d174e206f4c555deac1b43602865a2762bf72bb7a9778e3f26de8c4c  tests/test_llm_availability_recovery.py
b0a524f0d703e43cbae06baef259256895e2a254728e17831342b7946ce01281  tests/test_llm_diagnostic_cost_guard.py
1a846331b0bb36fd8fd23903038d3e0fe1d3995e6602462bd51b4698a42d8cc7  tests/test_llm_stream_transport.py
975f879eccbda969435bc7cce322d3eca2eb8675039ae90dc16fa22a34788f68  tests/test_m2_canonical_input_boundary.py
a68b197b51f17bcfb531d32ec176eb894241b40420831116b80e6dcfed84b259  tests/test_matched_frontier_initialization.py
1aeaee4dc92d5f5f9f0835792d0acb68401e001842b57d8c1404fda757124119  tests/test_optimizer_step_counter.py
179c6d250195bb623453e0909877950350261d0dcf334b84c668da7f1f09e1e1  tests/test_p1_adroit_stage_oracle.py
e785fe59b66ac109a9eca7b77f694f176272348d299cf943bcdd64cfa759a5fa  tests/test_p2_breadth_resume.py
8f427616ecc7cb3546ecb9917861ce3051ed6b4352095fabc69ad998b71c6147  tests/test_p2_champion_deep_train.py
d8eeefa460e996a2641d24dfab1fc845f82c59ec2ce7f79b1fc9b8e77189ffd7  tests/test_p3_doorkey_stage_oracle.py
10fb1e7f0e94a4a5317447a67e47d8bc0c900c44aa439a11d457f640b4b452b3  tests/test_p3_privileged_reward_admission.py
9c179930f136a3576391f17fa021c856692f085c9b7386087edc365f6080ce6b  tests/test_paper_success_metric.py
4cd952810bb4919319bb2bf97c805e03f0c08e2eafa0c111ebec86fd34ac9faf  tests/test_pending_scientific_request_lifecycle.py
d869ecced25a609ca5e4af8aa23792a1c72bf7af4e3dda3ff673b9a3355fd41f  tests/test_restart_request_reconciliation.py
27fb2b8242c460107b85e60f9ab3bd3a63242ed95cf73c76255b098aee9b67a7  tests/test_resume_packet_authority.py
d3fbbf62f5ca807c6e8cadd2e784a000e98b14ef278f6c293af3dc318fea31ef  tests/test_resume_typed_records.py
98d2bddb2df077e537fe7f9858986899a198cb762d73c580f20e66830c6924bd  tests/test_reward_execution_evidence.py
33981ea0acbba1d2c09473e10c053518b05598ecf3e949986b5211c08ba3027b  tests/test_scientific_execution_contract.py
c30c41e234e1f0bee81d2cdd1e8c740919696dcd70f0601a24299bdfec5045e5  tests/test_scientific_typed_matching.py
44fe7439d00150048332b0a33dcb037ce4863dfd4300223d675e63c8079a6d80  tests/test_semantic_execution_closure.py
f9a260883bc7e855a5ea5609ce77a7486bdfc7c680a5d42418ab47c02d5f139c  tests/test_semantic_repair_resume.py
a32c68f2e2dbd74c13fbdc5bb930f939e3dc0f56f6ec88ce8b1deec9bd0445dd  tests/test_source_bound_reward_execution.py
b6cbcf8e564e7ad33d3fd26b7b45b9fa4cba78651be1562f4f9a40e2922c1f28  tests/test_stage_frontier_handoff.py
97f75a0b85924aea0f423277bfb3d02e6cff50370f4d5a14c62ae2d7a13ca772  tests/test_stage_prerequisite_monotonicity.py
3105ccd1cee640f95e1fe95e91ed8864c05ff98a501a4750ec3f7202e13bba4b  tests/test_stratified_trajectory_retention.py
2e0307df53ccc53c5a29697d0513a394ab915abdc5d56580fb183b90c78329af  tests/test_trajectory_diagnostic_sampling.py
c34e2705d63e1d43a9a1d03490b4f654e8792eb9c85f220a900d50d1d3b3bbd6  tests/test_v84_event_reward_compiler.py
d6256f7b2d0aea5708442e0c6a3200057eaf1acd9a5b53d93858efbce3dea9fe  tests/test_v84_oracle_label_plane.py
f4af3111b257a9a27f9e0804366c42a4d77ffab74f8ea9fe4851aff063553a3d  tests/test_v84_scientific_loop.py
3db5919623181201bc7a2c54cdb53124741ffef635b0942f1d776ee5e11a0057  tests/test_v84_trusted_stage_contract.py
1c06dddcccd303d103aa62be1bf99bfd9b5659484b089c012fdd2c48f443b772  tests/test_v92_stage_closed_loop.py
dec71d54a303fb253c8ff959fc65b07ece76a73458ee9c4a4617066c48242705  tests/test_v93_unbounded_dense_omr.py
ac91cf375c4b022f1dcfb70281a47afea144bd766b79d458810f21e82a39bb99  tests/test_v94_stage_learning_closed_loop.py
55f696c8dafdbd89ba5ed946a72cc885b61e3f92c68987ea910fdf9d672220dc  tests/test_v95_depth_phase_promotion.py
f16aaae8d10605324acd0770d3770ba62b3f3040de749e358030b144424758fb  tests/test_v95_execution_closed_loop.py
8e14347c15487c66bee20b851f73804745212955b2180d5966e35b1c86a004f0  tests/test_v95_runtime_interface_closure.py
1f3c366c6a7e272ea441980932ba5c9bb8eb37ba9f5d6e1169c87ade2bed6d4c  tests/test_v96_evidence_validity_closure.py
d724cd6442fd149066f618f092810c2366714db251096317a065002c2a978ec3  tests/test_v96_interface_generation_transaction.py
54adfd529fd7eb6275eac32fc9ce4826f6469f9385eb52218dd80ac92aa8ca84  tests/test_v96_observation_runtime_interface.py
dc20b06d5d5d3b27732ab8a8cee91e447f613fc17ce436d7bf45db8df2a40ce4  tests/test_v96_parallel_interface_generation_fence.py
7086d4fad0fa5d13340d7a7ee5c44115933350bec5f75f56906ac6076082092a  tests/test_v96_reward_runtime_interface.py
285a11b87a9d3c06310a006534090fad896cc4232c868823ee6c2c58c92aa04e  tests/test_v96_runtime_information_policy.py
81aab1247feb92760d3ba7cbe5d63ad26c9e26c2841ab3ca140c8d37e32e5fd2  tests/test_v96_runtime_information_regime.py
dc4ad7c07e86022997d9c2afb8d1ad830ba21169b9f8d8be2eb7a41122905678  tests/test_v9_breadth_screening.py
1d739d055cfbf4ecf80e11853eaf1e59110169aec3eb1bba06977679a56ce77b  tests/test_v9_general_reward_program.py
b23c9c26dde2ba8ec5b357fed36c1c1cce2aed09ad9da094c5fb295495f557b3  tests/test_v9_joint_search_controller.py
f238e26004ab4ac0bb1edd08dd6da91d3ba484d68521a5b51f3d91a454782be4  tests/test_v9_public_reward_pipeline.py


==> anc/FARL/README.md <==
# FARL

Research code and recorded results for **FARL: A Fully Automated Pipeline of RL Interface and Solver Design**.

Authors: Tianyu Jin, Liuyu Xiang, Chaowen Yang, Xingyang Chang, Pei Pei Li, Zhaofeng He.

Beijing University of Posts and Telecommunications, Beijing, China.

This release accompanies the preprint prepared on 28 September 2026. It uses the completed 5M Hand baseline runs from 26 September. FARL reaches 97.11% ± 2.99% success; Eureka and LiMEN reach 0.00% ± 0.00%. These are policy-training budgets; the paper separately reports full search costs.

## Citation

Use `CITATION.cff` or `CITATION.bib`. The arXiv identifier will be added after announcement; this release does not claim conference acceptance.

## Research idea

A failed policy does not identify which design decision went wrong. FARL treats the observation, reward, learning algorithm and training setup as interdependent choices that can be revised during a search. Behavior and training statistics suggest explanations for a failure; controlled experiments test those explanations. Alternative designs remain available, and findings are recorded with the conditions under which they hold. This lets the search revisit a previously unsuccessful component when its surrounding design changes.

The experiments cover navigation, locomotion and manipulation under expert-withheld and expert-available task interfaces. The paper reports policy outcomes separately from the cost of finding a design.

The package contains the search implementation, task adapters and evaluators,
experiment entry points, selected observation/reward programs, recorded results,
and figure scripts. Historical Python module names (`autorl`) and result keys
(`ASPIRE`) are retained so that existing experiment records remain readable.

## Installation and offline checks

Use Python 3.11 on Linux. The recorded package versions are in
`requirements.txt` and `reproduction/environment.json`; install the PyTorch
build appropriate for your CUDA driver if running on a GPU.

```bash
python -m venv .venv
source .venv/bin/activate
pip install -r requirements.txt
python reproduction/verify_package.py
PYTHONPATH=. pytest -q tests/test_paper_success_metric.py tests/test_effective_obs_contract.py tests/test_source_bound_reward_execution.py tests/test_v96_runtime_information_policy.py tests/test_v9_public_reward_pipeline.py tests/test_pending_scientific_request_lifecycle.py tests/test_stratified_trajectory_retention.py
python reproduction/summarize_results.py
python paper/figures/fig_v16_main.py
python paper/figures/fig_v15_candidate_learning.py
python paper/figures/fig_v16_hand_learning.py
python paper/figures/fig_additional_search.py
```

These checks and figure generation do not call an LLM or launch policy training.
The other historical tests cover broader development workflows; some require
experiment archives or external baseline checkouts not included here.

## Run FARL search

Configure the model and endpoint in `config/llm.yaml`, `config/ai_coding.yaml`,
and `config/llm_v7_budget.yaml`. Provider credentials were removed from this
supplement. The OpenAI-compatible client reads `OPENAI_API_KEY`; use your own
provider and a model available to your account. Model identifiers in the
configurations identify the experimental requests and do not guarantee access
through another provider.

```bash
export OPENAI_API_KEY="your-own-key"
PYTHONPATH=. python evaluation/experiments/exp_p2_games_intent_rawsim.py --task minigrid-doorkey --seed 0 --stage-omr-oracle --output-root outputs/doorkey
PYTHONPATH=. python evaluation/experiments/exp_p2_mujoco_rawsim_full_auto.py --env Ant-v4 --seed 0 --output-root outputs/ant
PYTHONPATH=. python evaluation/experiments/exp_p3_metaworld_full_auto.py --task door-open-v3 --stage-omr-oracle --seed 0 --output-root outputs/door
PYTHONPATH=. python evaluation/experiments/exp_p1_benchmark_full_info.py --task adroit-hand-relocate --seed 0 --output-root outputs/hand
```

Inspect the selected pipeline configuration before a full search. These commands
start new searches; LLM proposals and asynchronous scheduling can produce
different candidates. The configurations in `config/` are launch defaults,
while `reproduction/selected_designs/` records the designs behind the paper.
The Hand experiment's staged 1M/5M execution is implemented in
`evaluation/experiments/hand_cold_start.py` and `hand_closed_loop_5m.py`.
Historical continuation scripts refer to their original run directories and
are not a substitute for a new-search command.

## Locate the evidence

| Material | Location |
|---|---|
| Search, design generation, learner execution and diagnosis | `autorl/` |
| Task interfaces, milestone definitions and native controls | `evaluation/experiments/` |
| Selected FARL observation/reward specifications and available learner settings | `reproduction/selected_designs/{hand_st,ant_ew,ant_ea,doorkey_ew,doorkey_ea,door_ew}/` |
| Selected baseline programs and fixed PPO configurations | `reproduction/selected_designs/`, `reproduction/baseline_configs/` |
| Hand fixed-design 5M training and evaluation receipts | `reproduction/hand_5m/` |
| Frozen scores, seed cohorts, search history and learning curves | `paper/data/` |
| Figure generation | `paper/figures/` |

The result files preserve historical provenance paths after replacing private
machine prefixes. Those paths identify original records; they do not imply
that the complete original output tree is bundled. The code release omits
model weights, replay buffers, raw provider logs, and full trajectory archives.
The frozen numerical records suffice to regenerate the included result plots,
including the early Hand cohorts at 5k, 100k and 500k steps per seed.
DoorKey EA's selected trial is supported by its program specifications and
selection receipt, but its full optimizer configuration was not retained.
The native DoorKey score is an external reference rather than a reproduced
training cohort.

## Automated baselines

The adapted Eureka trainer and its MIT license are included under
`evaluation/baselines/eurekaP3/Eureka_mujoco/`. For example, its frozen Hand
reward can be trained with:

```bash
PYTHONPATH=.:evaluation/baselines/eurekaP3/Eureka_mujoco python evaluation/baselines/eurekaP3/Eureka_mujoco/rl/train_mujoco.py --task HandGPT --information_regime p1 --gpt_reward_module reproduction/selected_designs/hand_baselines/eureka_reward.py --seed 0 --max_iterations 5000000 --n_envs 8 --device cuda:0 --logdir outputs/eureka_hand_seed0
```

LiMEN's collaborator-owned implementation is not redistributed; see
`THIRD_PARTY_NOTICES.md`. Its selected generated programs, public-interface
descriptions and experiment configurations are provided for inspection.
Running the LiMEN training entry point requires obtaining that implementation
and placing it at `evaluation/baselines/limenP3/LIMEN/`. The eight-run Hand
orchestrator records the source identities and settings used in this study;
its historical preparation paths refer to the original result archive.

## License

FARL source is distributed under the included MIT license. Third-party
dependencies and baseline code retain their own licenses. No account
credentials are needed for inspecting results or running the offline checks.


==> anc/FARL/RELEASE_NOTES.md <==
# 28 September 2026 preprint release

This package preserves the tested conference code and recorded experiment results.
The README, citation metadata and release notes are prepared for public distribution.
Derived LaTeX table fragments are supplied in the separate paper source archive.

Included: FARL search code, task adapters/evaluators, selected designs, available
learner configurations, eight completed 5M Hand baseline training/evaluation
receipts, frozen numerical records, and figure scripts.

Not included: model weights, replay buffers, full raw trajectories/provider logs,
or LiMEN's collaborator-owned implementation. See THIRD_PARTY_NOTICES.md and README.md.
Native DoorKey is an external reference; the full selected DoorKey EA optimizer
configuration was not retained. No new runs or scientific results were added here.


==> anc/FARL/THIRD_PARTY_NOTICES.md <==
# Third-party notices

FARL uses open-source Python dependencies listed in `requirements.txt`.
Those packages are governed by their respective licenses.

## Eureka

Files under `evaluation/baselines/eurekaP3/Eureka_mujoco/` include an adapted
evaluation branch derived from:

- Eureka Team, “Eureka: Human-Level Reward Design via Coding Large Language
  Models”
- <https://github.com/eureka-research/Eureka>
- Copyright (c) 2023 Eureka Team
- MIT License

The upstream license is preserved in that directory. FARL-specific adapters,
permission firewalls, evaluators, and experiment launchers are documented
alongside the baseline.

## LiMEN

LiMEN is consumed as a collaborator-owned nested checkout at
`evaluation/baselines/limenP3/LIMEN/` and is intentionally excluded from this
repository. Obtain it from its authors under its own license and follow the
local integration documentation.

## Environment and learner dependencies

Gymnasium, MuJoCo, PettingZoo, Stable-Baselines3, Optuna, SciPy, NumPy, PyYAML,
Rich, OpenAI, Anthropic, and other transitive packages are not vendored merely
by being named in configuration or documentation. Their upstream terms apply.


==> anc/FARL/autorl/__init__.py <==
"""AutoRL-X"""
__version__ = "0.1.0"
FRAMEWORK_GENERATION = "V9"


==> anc/FARL/autorl/ablation_execution.py <==
"""Runtime checks at the shared ablation execution boundary, opt-in only."""
from __future__ import annotations

import json
from pathlib import Path


def diagnose_completed_candidate(pipeline, state):
    """Give A2's controller the diagnosis of the selected current candidate.

    Per-trial reviews do not stop a breadth wave for ordinary design faults.
    They also must not leave the controller with no report or the last
    arriving worker's feedback attached to a different candidate.
    """
    from autorl.core_ablation import arm, diagnose_basic
    from autorl.modules.diagnostics import DiagnosticsEngine
    if arm(state) != "A2":
        return
    status = state.pipeline_memory.get("last_hpo_omr_status") or {}
    if status.get("all_omr_failed") or status.get("best_trial_id") is None:
        return
    iteration = int(state.pipeline_iteration)
    trial = int(status["best_trial_id"])
    paths = list((Path(state.run_dir) / "breadth_portfolio/workers").glob(
        f"iter{iteration}_trial{trial}_*/worker_result.json"))
    if len(paths) != 1:
        raise RuntimeError("A2_CURRENT_CANDIDATE_RECEIPT_MISSING_OR_AMBIGUOUS")
    receipt = json.loads(paths[0].read_text())
    metrics = receipt.get("metrics_list") or []
    scores = receipt.get("scores") or []
    if receipt.get("status") != "completed" or not scores or len(metrics) != len(scores):
        raise RuntimeError("A2_CURRENT_CANDIDATE_RECEIPT_INCOMPLETE")
    for slot in ("algo_id", "obs_schema_id", "reward_id", "exploration_id", "omr_id"):
        if (receipt.get("active_stack") or {}).get(slot) != state.v2_active_stack.get(slot):
            raise RuntimeError(f"A2_CURRENT_CANDIDATE_RECEIPT_MISMATCH:{slot}")
    valid = [s for s, m in zip(scores, metrics) if m.get("objective_valid")]
    stats = {
        "trial_id": trial, "genome_id": receipt.get("genome_id"),
        "active_stack": receipt["active_stack"], "hyperparams": receipt["hyperparams"],
        "EXTERNAL_objective_scores": valid, "EXTERNAL_objective_iqm": status.get("best_iqm"),
        "trial_objective_valid": bool(valid),
        "objective_valid_per_seed": [bool(m.get("objective_valid")) for m in metrics],
        "objective_eval_sources": [m.get("objective_eval_source") for m in metrics],
        "training_reward_mean": [m.get("train_ep_rew_mean") for m in metrics],
        "training_reward_curves": [m.get("train_ep_rew_curve") or [] for m in metrics],
        "secondary_optimizer_metrics": [m.get("optimizer_metrics") or {} for m in metrics],
        "training_execution_stats": [{k: m.get(k) for k in (
            "requested_steps", "actual_steps", "learner_steps", "prefix_controller_steps", "seed"
        )} for m in metrics],
        "training_episode_stats": [{k: m.get(k) for k in ("train_num_episodes", "train_ep_len_mean")} for m in metrics],
        "requested_timesteps": max(int(m.get("requested_steps", 0)) for m in metrics),
    }
    state.latest_diagnosis = diagnose_basic(
        DiagnosticsEngine(pipeline.llm, {}), state, stats)
    state.pipeline_memory["ablation_wave_diagnosis_binding"] = {
        "iteration": iteration, "trial_id": trial, "worker_result": str(paths[0]),
        "status": state.latest_diagnosis.status,
        "policy": "same_selected_candidate_current_basic_feedback_only",
    }


==> anc/FARL/autorl/ablation_time_control.py <==
"""Explicit controller outcomes for opt-in, time-limited core ablations.

These hooks do not choose search actions or interpret task success.  The
native controller still owns diagnosis and repair; the shared search deadline
owns normal completion.  A diagnostic COMPLETE is retained as an observation.
"""
from __future__ import annotations

import functools
import hashlib
import json
import os
from pathlib import Path
import time


def enabled(state):
    return ((getattr(state, "pipeline_config", {}) or {}).get("core_ablation") or {}).get("budget_mode") == "wall_clock"


def _write(path, payload):
    path = Path(path)
    path.parent.mkdir(parents=True, exist_ok=True)
    temporary = path.with_name(path.name + f".tmp.{os.getpid()}")
    temporary.write_text(json.dumps(payload, indent=2, sort_keys=True, default=str))
    os.replace(temporary, path)


def terminate(state, reason, *, location, error=None, complete_boundary=False):
    """Record an exit without granting task-completion authority to its score."""
    if not enabled(state):
        return
    payload = {
        "schema_version": "core_ablation.search_termination.v1",
        "phase": "search", "termination_reason": reason,
        "location": location, "controller_iteration": int(state.pipeline_iteration),
        "recorded_at": time.time(), "at_completed_boundary": bool(complete_boundary),
        "normal_search_completion": reason in {"time_search_window", "step_search_budget"},
        "task_completion_claim": False,
        "status": "paused" if reason == "boundary_stop_requested" else (
            "search_complete" if reason in {"time_search_window", "step_search_budget"} else "needs_attention"),
    }
    if error is not None:
        payload["error_type"] = type(error).__name__
        payload["error"] = str(error)[:1000]
    state.pipeline_memory["ablation_search_termination"] = payload
    _write(Path(state.run_dir) / "search_termination.json", payload)


def terminate_for_budget(state, *, location, complete_boundary=False):
    if not enabled(state):
        return
    from autorl.core_ablation import _wall_clock_dispatch_deadline, phase_step_cap, budget_exhausted
    cfg = state.pipeline_config["core_ablation"]
    deadline, _ = _wall_clock_dispatch_deadline(cfg)
    reason = "time_search_window" if time.time() >= deadline else (
        "step_search_budget" if phase_step_cap(cfg) is not None and budget_exhausted(state)
        else "native_unresolved")
    terminate(state, reason,
              location=location, complete_boundary=complete_boundary)


def terminate_for_error(state, error, *, location, unresolved=False):
    if not enabled(state):
        return
    from autorl.llm.availability import availability_deadline
    from autorl.core_ablation import _wall_clock_dispatch_deadline
    provider_boundary = availability_deadline(error)
    if provider_boundary is not None:
        deadline, _ = _wall_clock_dispatch_deadline(state.pipeline_config["core_ablation"])
        if provider_boundary.deadline_epoch == deadline and time.time() >= deadline:
            terminate_for_budget(state, location=location)
            return
    message = str(error)
    if message in {"ABLATION_SEARCH_DISPATCH_DEADLINE_REACHED", "ABLATION_BATCH_DEADLINE_REACHED"}:
        terminate_for_budget(state, location=location)
        return
    if (message == "ABLATION_SEARCH_BUDGET_EXHAUSTED"
            and state.pipeline_config["core_ablation"].get("phase_step_caps") is not None):
        terminate_for_budget(state, location=location)
        return
    transport = any(token in message.lower() for token in ("llm call failed", "connection", "timeout", "timed out"))
    terminate(state, "native_unresolved" if unresolved and not transport else "infra_failure",
              location=location, error=error)


def observe_diagnosis(state):
    if not enabled(state):
        return
    diagnosis = getattr(state, "latest_diagnosis", None)
    state.pipeline_memory["ablation_time_diagnostic_observation"] = {
        "controller_iteration": int(state.pipeline_iteration),
        "native_status": getattr(diagnosis, "status", None),
        "native_complete_observed": getattr(diagnosis, "status", None) == "COMPLETE",
        "task_completion_claim": False,
        "rule": "native_diagnosis_is_reported_search_continues_until_shared_deadline",
    }


def _completed_wave(state):
    """Prove that every scheduled worker reached a terminal result boundary."""
    iteration = int(state.pipeline_iteration)
    last = state.pipeline_memory.get("last_hpo_omr_status") or {}
    if state.hpo_result is None or last.get("controller_iter") != iteration:
        return False, "no_matching_completed_hpo_receipt"
    root = Path(state.run_dir) / "breadth_portfolio"
    manifest_path = root / "process_runner_manifest.json"
    try:
        manifest = json.loads(manifest_path.read_text())
        if manifest.get("iteration") != iteration:
            return False, "runner_iteration_does_not_match"
        expected = int(manifest["n_trials_requested"])
        if expected <= 0:
            return False, "runner_has_no_scheduled_trials"
        workers = list((root / "workers").glob(f"iter{iteration}_trial*_genome.*"))
        if len(workers) != expected:
            return False, "not_all_scheduled_worker_directories_exist"
        trial_ids = []
        for worker in workers:
            result = json.loads((worker / "worker_result.json").read_text())
            if result.get("status") != "completed":
                return False, "worker_result_is_not_completed"
            trial_id = int(result["trial_id"])
            if worker.name != f"iter{iteration}_trial{trial_id}_{result['genome_id']}":
                return False, "worker_result_identity_mismatch"
            trial_ids.append(trial_id)
        if sorted(trial_ids) != list(range(expected)):
            return False, "worker_trial_identity_mismatch"
    except (OSError, ValueError, KeyError, TypeError):
        return False, "missing_or_invalid_wave_receipts"
    return True, "all_scheduled_workers_completed_and_native_diagnostics_persisted"


def completed_boundary(pipeline, state):
    """Checkpoint after joined M5 and native diagnosis; optionally pause there.

    Called only from the post-diagnosis point in the controller.  It never
    polls or signals learner processes, and a request cannot stop an active
    M5 wave.  The request is retained until the external orchestrator archives
    it explicitly before a subsequent resume.
    """
    if not enabled(state):
        return False
    observe_diagnosis(state)
    complete, basis = _completed_wave(state)
    payload = {
        "schema_version": "core_ablation.completed_search_boundary.v1",
        "controller_iteration": int(state.pipeline_iteration),
        "complete": complete, "basis": basis, "recorded_at": time.time(),
        "diagnosis_complete": True, "learner_processes_signalled": False,
    }
    state.pipeline_memory["ablation_completed_search_boundary"] = payload
    pipeline._save_controller_history(state)
    pipeline._write_budget_usage(state)
    _write(Path(state.run_dir) / "completed_search_boundary.json", payload)
    if complete and state.pipeline_config["core_ablation"].get("arm") == "Full":
        from autorl.full_control_evidence import archive_observation
        archive_observation(state)
    request = Path(state.run_dir) / "REQUEST_BOUNDARY_STOP"
    if not request.is_file():
        return False
    if not complete:
        return False
    payload["request_sha256"] = hashlib.sha256(request.read_bytes()).hexdigest()
    payload["request_path"] = str(request)
    terminate(state, "boundary_stop_requested", location="after_m5_native_diagnosis_and_persistence", complete_boundary=True)
    pipeline._save_controller_history(state)
    _write(Path(state.run_dir) / "BOUNDARY_STOP_ACK.json", payload)
    return True


def controller_outcome(function):
    """Fail closed for every controller return, including swallowed exceptions."""
    @functools.wraps(function)
    def wrapped(pipeline, state, *args, **kwargs):
        if not enabled(state):
            return function(pipeline, state, *args, **kwargs)
        from autorl.core_ablation import _wall_clock_dispatch_deadline
        state.pipeline_memory.pop("ablation_search_termination", None)
        # This legacy field is not evidence of completion in time mode.
        state.goal_alignment_score = 0.0
        returned = state
        try:
            _wall_clock_dispatch_deadline(state.pipeline_config["core_ablation"])
            returned = function(pipeline, state, *args, **kwargs)
            return returned
        except BaseException as exc:
            terminate_for_error(state, exc, location="controller_uncaught_exception")
            raise
        finally:
            if "ablation_search_termination" not in returned.pipeline_memory:
                terminate(returned, "native_unresolved", location="controller_return_without_declared_completion")
            returned.goal_alignment_score = 0.0
            # Every exit persists the reason, even if the native function
            # returned before its ordinary final controller-history write.
            pipeline._save_controller_history(returned)
    return wrapped


==> anc/FARL/autorl/action_distribution_health.py <==
"""Read-only, scale-aware actuator telemetry; never an environment reward.

High saturation alone is not a fault (bang-bang control can be appropriate).
Only sustained distribution expansion, or its conjunction with measured
boundary saturation, requests a learner-configuration investigation.
"""
from __future__ import annotations

import math
import statistics
from typing import Any, Mapping

import numpy as np


def box_action_contract(space: Any) -> dict:
    """Use actual public action bounds, not an environment-name convention."""
    from gymnasium.spaces import Box
    if not isinstance(space, Box):
        return {"kind": type(space).__name__, "finite_bounds": False}
    low, high = np.asarray(space.low).reshape(-1), np.asarray(space.high).reshape(-1)
    finite = bool(low.size and np.isfinite(low).all() and np.isfinite(high).all()
                  and np.all(high > low))
    return {"kind": "Box", "shape": list(space.shape), "finite_bounds": finite,
            "low": low.tolist() if finite else None,
            "high": high.tolist() if finite else None,
            "source": "allocated_model_or_environment_action_space"}


class ActionDistributionMonitor:
    """Bounded counters for the actions actually passed to env.step()."""

    def __init__(self):
        self.count = self.boundary = self.outside = 0
        self.nonfinite = 0
        self._space = None
        self._contract = {"kind": "NoneType", "finite_bounds": False}
        self._low = self._high = None

    def _action_contract(self, model: Any) -> dict:
        space = getattr(model, "action_space", None)
        if space is not self._space:
            self._space = space
            self._contract = box_action_contract(space)
            self._low = (np.asarray(self._contract["low"])
                         if self._contract["finite_bounds"] else None)
            self._high = (np.asarray(self._contract["high"])
                          if self._contract["finite_bounds"] else None)
        return self._contract

    def observe(self, model: Any, actions: Any) -> None:
        contract = self._action_contract(model)
        if actions is None or not contract["finite_bounds"]:
            return
        low, high = self._low, self._high
        values = np.asarray(actions, dtype=np.float64)
        if values.size == 0 or values.size % low.size:
            return
        values = values.reshape(-1, low.size)
        self.nonfinite += int((~np.isfinite(values)).sum())
        fraction = (values - low) / (high - low)
        self.count += int(values.size)
        self.boundary += int(((fraction <= .01) | (fraction >= .99)).sum())
        self.outside += int(((fraction < 0) | (fraction > 1)).sum())

    def snapshot(self, model: Any, *, reset: bool = True) -> dict:
        contract = self._action_contract(model)
        policy = getattr(model, "policy", None)
        distribution = getattr(policy, "action_dist", None)
        result = {"schema_version": "action_distribution_health.v1",
                  "action_space": contract,
                  "distribution_type": type(distribution).__name__,
                  "squashed": bool(getattr(policy, "squash_output", False)),
                  "action_component_count": self.count,
                  "boundary_fraction": self.boundary / self.count if self.count else None,
                  "out_of_bounds_fraction": self.outside / self.count if self.count else None,
                  "nonfinite_action_count": self.nonfinite,
                  "action_measurement": "learner_env_step_actions",
                  "sampling": "all_learner_actions_since_previous_snapshot",
                  "boundary_tolerance_fraction_of_span": .01}
        # SDE's parameter is not a state-independent action std; SAC's Gaussian
        # is transformed by tanh. Do not apply the unsquashed-PPO interpretation.
        if (type(distribution).__name__ == "DiagGaussianDistribution"
                and not result["squashed"] and hasattr(policy, "log_std")):
            std = policy.log_std.detach().cpu().exp().numpy().reshape(-1)
            result["std_source"] = "allocated_state_independent_gaussian_log_std"
            result["std_mean"] = float(std.mean())
            result["std_by_dimension"] = std.tolist()
            if contract["finite_bounds"] and std.size == len(contract["low"]):
                scale = (np.asarray(contract["high"]) - np.asarray(contract["low"])) / 2
                result["std_to_half_range_mean"] = float(np.mean(std / scale))
                result["std_to_half_range_max"] = float(np.max(std / scale))
        if reset:
            self.count = self.boundary = self.outside = self.nonfinite = 0
        return result


def distribution_health_issues(points: list, receipt: Mapping[str, Any], config: Mapping[str, Any]) -> tuple[list, dict]:
    """Re-audit saved histories without loading policies or running a rollout.

Legacy PPO train/std has documented exp(log_std).mean semantics. Its temporal
ratio is dimensionless, so an expansion risk can be identified even if bounds
were not recorded. Never fabricate a legacy saturation rate or action range.
"""
    issues, evidence = [], {}
    snapshots = [p.get("action_distribution") or {} for p in points]
    measured = [s for s in snapshots if s.get("schema_version") == "action_distribution_health.v1"]
    algorithm = str(receipt.get("algorithm", "")).upper()
    actual = receipt.get("policy_action_distribution") or {}
    known_gaussian = (actual.get("type") == "DiagGaussianDistribution"
                      and actual.get("use_sde") is False and actual.get("squashed") is False)
    # The legacy ASPIRE SB3 constructor did not support SDE or custom policies:
    # a real execution contract excluding that actuator establishes the backend
    # default. A bare algorithm label, or an explicit SDE receipt, does not.
    effective = receipt.get("effective") or {}
    constructor = receipt.get("constructor_kwargs") or {}
    known_legacy_default = (
        algorithm == "PPO" and receipt.get("schema_version") == "learner_execution_contract.v1"
        and receipt.get("status") == "executed_with_receipt"
        and bool(receipt.get("supported_parameters"))
        and "use_sde" not in receipt["supported_parameters"]
        and not actual
        and constructor.get("use_sde") is not True and effective.get("use_sde") is not True)
    gaussian = known_gaussian or known_legacy_default
    stds, normalized_stds = [], []
    bounds = receipt.get("action_space") or {}
    half_range_min = None
    if bounds.get("kind") == "Box" and bounds.get("finite_bounds"):
        try:
            low = np.asarray(bounds.get("low"), dtype=np.float64)
            high = np.asarray(bounds.get("high"), dtype=np.float64)
            if (low.size and low.shape == high.shape and np.isfinite(low).all()
                    and np.isfinite(high).all() and np.all(high > low)):
                half_range_min = float(np.min(high - low) / 2)
        except (ValueError, TypeError):
            pass  # Malformed legacy bounds remain unknown, never guessed.
    for point in points:
        current = point.get("action_distribution") or {}
        value = current.get("std_mean") if (
            current.get("std_source") == "allocated_state_independent_gaussian_log_std") else None
        if value is None and gaussian:
            value = (point.get("metrics") or {}).get("std")
        try:
            value = float(value)
        except (ValueError, TypeError):
            continue
        if math.isfinite(value) and value > 0:
            stds.append(value)
            normalized = current.get("std_to_half_range_mean")
            if normalized is None and half_range_min:
                # A conservative bound on mean normalized std: safe even for
                # nonuniform ranges when only the legacy mean std is saved.
                normalized = value / half_range_min
            normalized_stds.append(normalized)
    minimum = max(6, int(config.get("min_action_distribution_windows", 6)))
    if len(stds) >= minimum:
        baseline = statistics.median(stds[:3])
        tail = statistics.median(stds[-3:])
        ratio = tail / baseline
        evidence.update(std_initial_window_median=baseline, std_final_window_median=tail,
                        std_growth_ratio=ratio, std_observation_windows=len(stds))
        evidence["std_semantics_authority"] = (
            "recorded_policy_distribution" if measured or known_gaussian else
            "legacy_execution_contract_excludes_sde_backend_default")
        threshold = float(config.get("policy_std_expansion_risk", 100.0))
        tail_scales = normalized_stds[-3:]
        known_tail_scale = len(tail_scales) == 3 and all(
            isinstance(v, (int, float)) and math.isfinite(v) for v in tail_scales)
        scale_threshold = float(config.get("policy_std_to_action_range_risk", 10.0))
        safe_tail_scale = known_tail_scale and max(tail_scales) <= scale_threshold
        evidence["tail_action_scale_known"] = known_tail_scale
        evidence["large_ratio_within_action_scale"] = bool(ratio >= threshold and safe_tail_scale)
        if ratio >= threshold and not safe_tail_scale:
            issues.append({"code": "sustained_policy_std_expansion", "growth": ratio,
                           "threshold": threshold,
                           "action_scale_known": known_tail_scale,
                           "interpretation": "distribution_expansion_risk_not_task_failure",
                           "saturation_inferred": False})
    combined = [s for s in measured if
                s.get("std_source") == "allocated_state_independent_gaussian_log_std"
                and (s.get("action_component_count") or 0) > 0
                and (s.get("std_to_half_range_mean") or 0) >= float(config.get("policy_std_to_action_range_risk", 10.0))
                and (s.get("boundary_fraction") or 0) >= float(config.get("action_boundary_fraction_risk", .95))]
    evidence["measured_action_windows"] = len(measured)
    evidence["joint_expansion_saturation_windows"] = len(combined)
    if len(combined) >= max(3, int(config.get("min_joint_action_risk_windows", 3))):
        issues.append({"code": "joint_policy_spread_action_saturation",
                       "window_count": len(combined),
                       "interpretation": "investigate_learner_configuration_not_reward_fault",
                       "saturation_alone_is_failure": False})
    if any((s.get("nonfinite_action_count") or 0) > 0 for s in measured):
        issues.append({"code": "nonfinite_executed_action"})
    return issues, evidence


==> anc/FARL/autorl/actuator_registry.py <==
"""V4 actuator registry.

The registry is intentionally small: it names controllable faces and gives the
global falsifier a deterministic way to translate typed pressure into the next
actuator band.  It does not schedule work; ASHA/budget accounting remains the
single scheduler.
"""

from __future__ import annotations

import json
from dataclasses import dataclass, field
from pathlib import Path
from typing import Any, Dict, Iterable, List, Optional


@dataclass(frozen=True)
class ActuatorSpec:
    actuator_id: str
    face: str
    directives: List[str] = field(default_factory=list)
    faults: List[str] = field(default_factory=list)
    challenged_slots: List[str] = field(default_factory=list)
    cost_band: str = "medium"
    bandit_ready: bool = False
    description: str = ""

    def to_dict(self) -> Dict[str, Any]:
        return {
            "actuator_id": self.actuator_id,
            "face": self.face,
            "directives": list(self.directives),
            "faults": list(self.faults),
            "challenged_slots": list(self.challenged_slots),
            "cost_band": self.cost_band,
            "bandit_ready": bool(self.bandit_ready),
            "description": self.description,
        }


DEFAULT_ACTUATORS: List[ActuatorSpec] = [
    ActuatorSpec(
        actuator_id="interface_dependency_repair",
        face="interface",
        directives=["M2B", "M4"],
        faults=[
            "REWARD_STRUCTURE_FAULT", "STAGE_TRANSITION_FAULT",
            "OBS_SCHEMA_FAULT", "COVERAGE_FAULT", "MDP_FAULT",
            "REWARD_MISALIGNMENT_FAULT", "STAGE_FINAL_ALIGNMENT_FAULT",
        ],
        challenged_slots=[
            "interface", "interface_dependency", "obs_reward_pair",
            "obs_schema", "representation", "reward", "m4_graph",
            "stage", "coverage", "proxy",
        ],
        cost_band="medium",
        bandit_ready=True,
        description=(
            "Run the bounded observation+reward interface repair when evidence "
            "says neither slot can be judged independently."
        ),
    ),
    ActuatorSpec(
        actuator_id="repr_ablation_runner",
        face="representation",
        directives=["M2B", "GCOS"],
        faults=["OBS_SCHEMA_FAULT", "COVERAGE_FAULT"],
        challenged_slots=["obs_schema", "representation", "coverage"],
        cost_band="low",
        bandit_ready=True,
        description="Earned observation/representation promotion by typed ablation objective.",
    ),
    ActuatorSpec(
        actuator_id="reward_grounding_repair",
        face="reward",
        directives=["M4"],
        faults=["REWARD_FAULT", "REWARD_STRUCTURE_FAULT", "COVERAGE_FAULT"],
        challenged_slots=["reward", "m4_graph", "proxy"],
        cost_band="medium",
        bandit_ready=False,
        description="Regenerate or repair grounded reward atoms.",
    ),
    ActuatorSpec(
        actuator_id="reward_weight_tune",
        face="reward",
        directives=["M4_WEIGHT"],
        faults=["REWARD_FAULT"],
        challenged_slots=["reward_weight"],
        cost_band="low",
        bandit_ready=False,
        description="Freeze reward components and retune weights.",
    ),
    ActuatorSpec(
        actuator_id="goal_omr_reverify",
        face="goal_omr",
        directives=["M2A", "OMR"],
        faults=["OMR_FAULT", "MDP_FAULT", "STAGE_TRANSITION_FAULT"],
        challenged_slots=["goal", "omr", "stage"],
        cost_band="medium",
        bandit_ready=False,
        description="Reverify goal semantics and external objective resolver.",
    ),
    ActuatorSpec(
        actuator_id="m1_adapter_contract_repair",
        face="adapter",
        directives=["M1", "M3"],
        faults=["INVALID_CONFIG_FAULT", "TRAIN_CRASH_FAULT"],
        challenged_slots=["env_adapter", "action_space", "obs_space", "algo"],
        cost_band="medium",
        bandit_ready=False,
        description=(
            "Repair the M1 trainability contract when a candidate stack is "
            "invalid or crashes before producing evaluable RL evidence."
        ),
    ),
    ActuatorSpec(
        actuator_id="stack_rollback",
        face="stack",
        directives=[],
        faults=["STACK_FAULT", "ROLLBACK_FAULT"],
        challenged_slots=["stack", "artifact", "rollback"],
        cost_band="low",
        bandit_ready=False,
        description="Restore proven incumbent stack artifacts.",
    ),
    ActuatorSpec(
        actuator_id="budget_extend",
        face="budget",
        directives=["M5_EXTEND"],
        faults=["INSUFFICIENT_BUDGET_FAULT", "BUDGET_FAULT", "BUDGET_EXECUTION_FAULT"],
        challenged_slots=["budget", "asha"],
        cost_band="high",
        bandit_ready=False,
        description="Spend more training budget using the existing HPO scheduler.",
    ),
    ActuatorSpec(
        actuator_id="exploration_profile_search",
        face="exploration",
        directives=["M_EXPLORE"],
        faults=[
            "EXPLORATION_COLLAPSE_FAULT", "COVERAGE_FAULT",
            "OPTIMIZER_FAULT", "HPO_FAULT",
        ],
        challenged_slots=["exploration", "coverage", "optimizer"],
        cost_band="low",
        bandit_ready=True,
        description=(
            "Change the exploration profile as a first-class stack slot "
            "without rewriting reward, observation, or algorithm."
        ),
    ),
    ActuatorSpec(
        actuator_id="algo_reselect",
        face="algorithm",
        directives=["M3"],
        faults=["HPO_FAULT", "OPTIMIZER_FAULT", "ALGO_MISMATCH_FAULT"],
        challenged_slots=["algo", "optimizer"],
        cost_band="medium",
        bandit_ready=False,
        description="Re-select optimizer/algorithm family.",
    ),
]


def registry() -> List[ActuatorSpec]:
    return list(DEFAULT_ACTUATORS)


def registry_manifest() -> Dict[str, Any]:
    specs = [s.to_dict() for s in registry()]
    return {
        "schema_version": "actuator_registry.v1",
        "actuators": specs,
        "faces": sorted({s["face"] for s in specs}),
    }


def resolve_actuator(
    *,
    challenged_slot: Optional[str] = None,
    fault: Optional[str] = None,
    pressure: str = "medium",
) -> Dict[str, Any]:
    slot = str(challenged_slot or "").lower()
    fault_name = str(fault or "").upper()
    scored: List[tuple[int, ActuatorSpec]] = []
    for spec in registry():
        score = 0
        if fault_name and fault_name in {f.upper() for f in spec.faults}:
            score += 4
        if slot and slot in {s.lower() for s in spec.challenged_slots}:
            score += 3
        if slot and slot == spec.face.lower():
            score += 2
        if pressure == "high" and spec.cost_band == "low":
            score += 1
        if score:
            scored.append((score, spec))
    if not scored:
        fallback = next(s for s in registry() if s.actuator_id == "reward_grounding_repair")
        return fallback.to_dict()
    scored.sort(key=lambda x: (x[0], x[1].bandit_ready, x[1].cost_band == "low"), reverse=True)
    return scored[0][1].to_dict()


def write_registry(run_dir: str | Path) -> Path:
    path = Path(run_dir) / "actuator_registry.v1.json"
    path.write_text(json.dumps(registry_manifest(), indent=2, sort_keys=True), encoding="utf-8")
    return path


def directives_for_pressure(pressures: Iterable[Dict[str, Any]]) -> List[str]:
    directives: List[str] = []
    for p in pressures:
        actuator = resolve_actuator(
            challenged_slot=p.get("challenged_slot") or p.get("challenged_slots", [None])[0],
            fault=p.get("recommended_fault") or p.get("fault"),
            pressure=p.get("skeptic_pressure", "medium"),
        )
        for d in actuator.get("directives") or []:
            if d not in directives:
                directives.append(d)
    return directives


==> anc/FARL/autorl/adapter_source_semantics.py <==
"""Conservative, non-executing alias lowering for public adapter snapshots.

Only fixed reshape/concatenate, dictionary projections and pure numeric casts
are lowered. Unsupported control flow/accessors remain unknown. No environment
names, indices, coordinates or task thresholds are embedded here.
"""
from __future__ import annotations

import ast
import hashlib
from dataclasses import dataclass
from typing import Any


@dataclass(frozen=True)
class _Source:
    token: str
    dtype: str = "unknown"
    verified: bool = True


def _cast(value, dtype):
    if isinstance(value, list):
        return [_cast(v, dtype) for v in value]
    if isinstance(value, _Source):
        return value if value.dtype == dtype else _Source(
            f"cast:{dtype}({value.token})", dtype, value.verified)
    return value


class _Lower:
    def __init__(self, methods):
        self.methods = methods
        self.depth = 0
        self.transition_epoch = 0
        self.unknown_transition_mutation = False

    def call(self, name, args):
        if self.depth > 8 or name not in self.methods:
            return None
        fn = self.methods[name]
        env = dict(zip([a.arg for a in fn.args.args if a.arg != "self"], args))
        self.depth += 1
        try:
            return self.block(fn.body, env)
        finally:
            self.depth -= 1

    def assign(self, node, value, env):
        if isinstance(node, (ast.Name, ast.Attribute)):
            env[ast.unparse(node)] = value
        elif isinstance(node, (ast.Tuple, ast.List)):
            values = value if isinstance(value, (tuple, list)) else [None] * len(node.elts)
            for target, item in zip(node.elts, values):
                self.assign(target, item, env)

    def block(self, statements, env):
        for stmt in statements:
            if isinstance(stmt, ast.Assign):
                value = self.expr(stmt.value, env)
                for target in stmt.targets:
                    self.assign(target, value, env)
            elif isinstance(stmt, ast.AnnAssign):
                self.assign(stmt.target, self.expr(stmt.value, env), env)
            elif isinstance(stmt, ast.Return):
                return self.expr(stmt.value, env)
            elif isinstance(stmt, ast.Expr) and isinstance(stmt.value, ast.Call):
                call = stmt.value
                if isinstance(call.func, ast.Attribute) and call.func.attr == "update":
                    target = self.expr(call.func.value, env)
                    other = self.expr(call.args[0], env) if call.args else None
                    if isinstance(target, dict):
                        if isinstance(other, dict):
                            target.update(other)
                        else:
                            target.clear()  # Unknown mutation cannot prove aliases.
                else:
                    self.expr(call, env)
            elif isinstance(stmt, (ast.If, ast.For, ast.While, ast.Try)):
                # Don't manufacture a value across control flow. Invalidate all
                # locally assigned names; unrelated public dictionary fields stay.
                for node in ast.walk(stmt):
                    if isinstance(node, ast.Call) and ast.unparse(node.func).endswith((".step", ".reset")):
                        self.unknown_transition_mutation = True
                    if isinstance(node, (ast.Assign, ast.AnnAssign, ast.AugAssign)):
                        for target in (node.targets if isinstance(node, ast.Assign) else [node.target]):
                            self.assign(target, None, env)
        return None

    def expr(self, node, env):
        if node is None:
            return None
        if isinstance(node, ast.Constant):
            return node.value
        if isinstance(node, (ast.Name, ast.Attribute)):
            return env.get(ast.unparse(node))
        if isinstance(node, ast.Dict):
            return {self.expr(k, env): self.expr(v, env) for k, v in zip(node.keys, node.values) if k is not None}
        if isinstance(node, (ast.List, ast.Tuple)):
            return [self.expr(v, env) for v in node.elts]
        if isinstance(node, ast.Subscript):
            value, index = self.expr(node.value, env), self.expr(node.slice, env)
            if isinstance(value, dict):
                return value.get(index)
            if isinstance(value, list) and isinstance(index, int) and -len(value) <= index < len(value):
                return value[index]
            if isinstance(value, _Source) and isinstance(index, (str, int)):
                return _Source(f"{value.token}[{index!r}]", value.dtype, value.verified)
            return None
        if isinstance(node, ast.Call):
            name = ast.unparse(node.func)
            args = [self.expr(a, env) for a in node.args]
            if name.startswith("self.") and name.count(".") == 1:
                return self.call(name.split(".")[-1], args)
            if name.endswith(".get_env_state") and not node.args:
                # The public snapshot accessor is read-only within one adapter
                # transition. We lower its projections, never execute it.
                return _Source(f"transition:{self.transition_epoch}:{name}()",
                               verified=not self.unknown_transition_mutation)
            if name.endswith((".step", ".reset")):
                self.transition_epoch += 1
                return None
            if name == "float":
                return args[0] if args else None
            if name in {"bool", "int"}:
                return _cast(args[0], name) if args else None
            if name == "dict":
                return dict(args[0]) if args and isinstance(args[0], dict) else {}
            if name in {"np.asarray", "np.array", "numpy.asarray", "numpy.array"}:
                value = args[0] if args else None
                dtype = next((ast.unparse(k.value).split(".")[-1] for k in node.keywords if k.arg == "dtype"), None)
                return _cast(value, dtype) if dtype else value
            if name in {"np.concatenate", "numpy.concatenate"} and args and isinstance(args[0], list):
                return sum(args[0], []) if all(isinstance(v, list) for v in args[0]) else None
            if isinstance(node.func, ast.Attribute) and node.func.attr == "reshape":
                value = self.expr(node.func.value, env)
                if len(args) == 1 and isinstance(args[0], int) and 0 < args[0] < 100000:
                    if isinstance(value, list) and len(value) == args[0]:
                        return value
                    source = value if isinstance(value, _Source) else _Source(ast.unparse(node.func.value), verified=False)
                    return [_Source(f"{source.token}[{i}]", source.dtype, source.verified) for i in range(args[0])]
            if isinstance(node.func, ast.Attribute) and node.func.attr == "astype":
                dtype = ast.unparse(node.args[0]).split(".")[-1] if node.args else "unknown"
                return _cast(self.expr(node.func.value, env), dtype)
        return None


def adapter_source_aliases(source: str) -> dict:
    """Bind aliases to actual adapter source bytes, never observational correlation."""
    digest = "sha256:" + hashlib.sha256(source.encode()).hexdigest()
    result = {"schema_version": "adapter_source_aliases.v1", "adapter_sha256": digest,
              "sources": {}, "status": "unsupported", "assumptions": [
                  "public_get_env_state_is_read_only_within_one_transition",
                  "finite_exposed_numeric_state"], "executes_adapter_code": False}
    try:
        tree = ast.parse(source)
    except SyntaxError:
        return result
    for cls in (node for node in tree.body if isinstance(node, ast.ClassDef)):
        methods = {node.name: node for node in cls.body if isinstance(node, ast.FunctionDef)}
        if "step" not in methods:
            continue
        lowered = _Lower(methods).call("step", [None])
        if not isinstance(lowered, list) or len(lowered) != 5:
            continue
        obs, info = lowered[0], lowered[4]
        if not isinstance(obs, list) or not isinstance(info, dict):
            continue
        sources = {}
        for key, value in [(f"obs[{i}]", value) for i, value in enumerate(obs)] + [
                (f"info[{key!r}]", value) for key, value in info.items()]:
            if isinstance(value, _Source) and value.verified:
                sources[key] = {"verified": True, "canonical_source": value.token,
                                "dtype": value.dtype, "authority": "adapter_ast_public_snapshot",
                                "adapter_sha256": digest}
        if sources:
            result.update(sources=sources, status="lowered", observation_dim=len(obs), adapter_class=cls.name)
            return result
    return result


==> anc/FARL/autorl/adaptive_exploration_protocol.py <==
"""Three-lane open-ended discovery, evidence review, then fixed validation.

Per-job fidelity and concurrency are not a cumulative search budget. Time and
stagnation produce review receipts, never a fabricated convergence or automatic
compute cutoff. Final promotion requires a source-bound approval by default.
"""
from __future__ import annotations

import copy
import hashlib
import json
import math
import statistics
import time
from pathlib import Path

from autorl.v2_provenance import atomic_write_json


class AdaptiveProtocolError(RuntimeError):
    pass


def settings(state) -> dict:
    cfg = state if isinstance(state, dict) else getattr(state, "pipeline_config", {})
    value = (cfg or {}).get("adaptive_exploration_protocol") or {}
    return value if value.get("enabled") else {}


def configure(config: dict, *, candidate_seeds: int = 2, final_seeds: int = 3,
              candidate_steps: int = 1_000_000, final_steps: int = 5_000_000,
              baseline_scores=None, approval_required: bool = True, candidate_trials: int = 3,
              search_only: bool = False) -> dict:
    if min(candidate_seeds, final_seeds, candidate_steps, candidate_trials) < 1 or (
        not search_only and final_steps <= candidate_steps
    ):
        raise AdaptiveProtocolError("invalid seed cohort or per-job fidelity")
    if config.get("core_ablation"):
        raise AdaptiveProtocolError("do not silently replace an ablation protocol")
    config["bounded_training_protocol"] = {"enabled": False, "superseded_by": "adaptive_exploration_protocol.v1"}
    value = {
        "schema_version": "adaptive_exploration_protocol.v1", "enabled": True,
        "candidate_rung": {"tier": 3, "name": "adaptive_candidates", "steps": candidate_steps,
                           "seeds": candidate_seeds, "trials": candidate_trials},
        "final_rung": {"tier": 4, "name": "independent_fixed_final", "steps": final_steps,
                       "seeds": final_seeds, "trials": 1},
        "candidate_seed_ids": list(range(candidate_seeds)), "final_seed_ids": list(range(final_seeds)),
        "total_search_steps_limit": None, "total_search_iterations_limit": None,
        "prefix_fraction_budget_limit": None, "search_wall_clock_stop_hours": None,
        "review_every_hours": 24.0, "review_after_stagnant_waves": 2,
        "baseline_scores": list(baseline_scores or []),
        "promotion_approval_required": bool(approval_required),
        "promotion_min_mean": None,
        "selection": "same_trial_mean_minus_0.5_standard_error",
        "final_search_enabled": False, "additional_cold_qualification": False,
    }
    config["adaptive_exploration_protocol"] = value
    if search_only:
        # Explicitly requested continuation at the search ceiling. There is
        # no invented higher rung and no fixed-final exit after one good wave.
        value.update(search_only=True, final_search_enabled=True,
                     final_rung=None, final_seed_ids=[],
                     stop_policy="explicit_completed_boundary_request")
    config["wall_clock_budget_hours"] = 0
    config.setdefault("hpo", {}).setdefault("budget_refund", {})["enabled"] = False
    config.setdefault("pipeline_controller", {}).update(anytime_mode=True, min_acceptable_iqm=None)
    config.setdefault("frontier_exploration", {}).update(enabled=True)
    config.setdefault("trajectory_evidence", {}).setdefault("stratified_retention", {}).update(enabled=True)
    scheduler = config.setdefault("anytime_scheduler", {})
    from autorl.v2_runtime import DEFAULT_AUTONOMOUS_RUNGS
    scheduler["rungs"] = copy.deepcopy(DEFAULT_AUTONOMOUS_RUNGS[:3]) + [copy.deepcopy(value["candidate_rung"])]
    scheduler.update(max_rung_steps=candidate_steps, max_seeds_per_trial=candidate_seeds, max_trials_per_hpo=candidate_trials)
    return value


def dispatch_protocol(state) -> dict:
    value = settings(state)
    if not value:
        return {}
    memory = getattr(state, "pipeline_memory", {}) or {}
    if memory.get("adaptive_exploration_phase") in {"final_selected", "final_training", "frozen", "paused_for_restart", "search_finished"}:
        raise AdaptiveProtocolError("search dispatch forbidden after final selection or a completed-boundary pause")
    limit = _search_wave_limit(value)
    if limit and int(getattr(state, "pipeline_iteration", 0)) > limit["last_iteration"]:
        raise AdaptiveProtocolError("search dispatch forbidden beyond the declared search wave limit")
    # Protocol metadata is also queried with a plain configuration dictionary.
    # Filesystem fences require an actual run-bound state; payload recording
    # supplies that state separately before it may persist any assignment.
    run_dir = getattr(state, "run_dir", None)
    if limit and run_dir is not None and (Path(run_dir) / "adaptive_protocol/search_completion.v1.json").exists():
        raise AdaptiveProtocolError("search dispatch forbidden after persisted search completion")
    return {**value, "kind": "adaptive_exploration",
            "candidate_iteration": int(getattr(state, "pipeline_iteration", 0)),
            "seed_ids": value["candidate_seed_ids"],
            "automatic_additional_iterations": True}


def score_summary(values) -> dict:
    scores = [float(v) for v in values]
    if not scores or not all(math.isfinite(v) for v in scores):
        raise AdaptiveProtocolError("missing/nonfinite outcome is not zero")
    mean = statistics.mean(scores)
    se = statistics.stdev(scores) / math.sqrt(len(scores)) if len(scores) > 1 else 0.0
    return {"mean": mean, "standard_error": se, "commit_score": mean - .5 * se, "n_seeds": len(scores)}


def digest(value) -> str:
    return hashlib.sha256(json.dumps(value, sort_keys=True, separators=(",", ":"), default=str).encode()).hexdigest()


def _search_wave_limit(config: dict) -> dict | None:
    """An explicit ceiling counts controller waves, never elapsed resumes."""
    value = config.get("search_wave_limit")
    if value is None:
        return None
    if (not config.get("search_only") or not isinstance(value, dict)
            or type(value.get("first_iteration")) is not int
            or type(value.get("max_waves")) is not int
            or value["first_iteration"] < 0 or value["max_waves"] < 1):
        raise AdaptiveProtocolError("invalid explicit search wave limit")
    return {**value, "last_iteration": value["first_iteration"] + value["max_waves"] - 1}


def finish_search_at_completed_boundary(pipeline, state) -> bool:
    """Close a user-limited search after its full last wave, without final training.

    The existing same-trial selection rule is descriptive search selection;
    neither stopping nor selecting it claims convergence or independent final
    confirmation. A restart cannot reset the count or dispatch an extra wave.
    """
    cfg = settings(state)
    limit = _search_wave_limit(cfg)
    if not limit:
        return False
    iteration = int(state.pipeline_iteration)
    if iteration < limit["last_iteration"]:
        return False
    if iteration != limit["last_iteration"]:
        raise AdaptiveProtocolError("search wave limit was exceeded before completed-boundary persistence")
    root = Path(state.run_dir)
    folder = root / "adaptive_protocol"
    completion_path = folder / "search_completion.v1.json"
    if completion_path.is_file():
        completion = json.loads(completion_path.read_text())
        if (completion.get("protocol_sha256") != digest(cfg)
                or completion.get("completed_iteration") != iteration
                or completion.get("run_dir") != str(root.resolve())):
            raise AdaptiveProtocolError("persisted search completion does not match this run/protocol/boundary")
        state.pipeline_memory["adaptive_exploration_phase"] = "search_finished"
        return True

    from autorl.ablation_time_control import _completed_wave
    complete, basis = _completed_wave(state)
    review = state.pipeline_memory.get("adaptive_exploration_review") or {}
    if not complete or review.get("iteration") != iteration:
        raise AdaptiveProtocolError("search limit cannot finish an incomplete or unjoined wave: " + basis)
    iterations = list(range(limit["first_iteration"], limit["last_iteration"] + 1))
    rows = [row for row in review.get("candidates", []) if row.get("pipeline_iteration") in iterations]
    rung = cfg["candidate_rung"]
    seed_ids = cfg["candidate_seed_ids"]
    waves = []
    from evaluation.experiments.bounded_champion_final import stage_rows
    for wave_iteration in iterations:
        cohort_rows = sorted((row for row in rows if row["pipeline_iteration"] == wave_iteration),
                             key=lambda row: row["trial_id"])
        if [row["trial_id"] for row in cohort_rows] != list(range(rung["trials"])):
            raise AdaptiveProtocolError(f"search limit is missing scheduled cohorts for iteration {wave_iteration}")
        cohorts = []
        for row in cohort_rows:
            path = Path(row["result_path"])
            raw = path.read_bytes()
            result = json.loads(raw)
            metrics = result.get("metrics_list") or []
            if (hashlib.sha256(raw).hexdigest() != row.get("result_sha256")
                    or result.get("status") != "completed"
                    or result.get("genome_id") != row["genome_id"]
                    or result.get("trial_id") != row["trial_id"]
                    or result.get("seed_ids") != seed_ids
                    or len(metrics) != len(seed_ids)
                    or len(result.get("scores") or []) != len(seed_ids)
                    or any(int(metric.get("requested_steps", 0)) != rung["steps"]
                           or int(metric.get("learner_steps", 0)) < rung["steps"] for metric in metrics)):
                raise AdaptiveProtocolError(f"search limit requires intact complete seed results: {path}")
            cohorts.append({**row, "seed_ids": list(seed_ids), "seed_results": stage_rows(result)})
        waves.append({"iteration": wave_iteration, "wave_number": wave_iteration - iterations[0] + 1,
                      "cohorts": cohorts})
    # Keep the existing complete-cohort rule. Do not choose each seed's best
    # checkpoint, substitute a later recipe, or retroactively admit old 1M jobs.
    decision = review_decision(cfg, rows)
    blockers = (review.get("decision") or {}).get("common_evidence_blockers") or []
    selected = None if blockers else decision["selected"]
    completion = {
        "schema_version": "adaptive_search_completion.v1", "status": "search_finished",
        "run_dir": str(root.resolve()), "protocol_sha256": digest(cfg),
        "stop_reason": "user_declared_search_wave_limit", "search_wave_limit": limit,
        "completed_iteration": iteration, "completed_wave_iterations": iterations,
        "training_steps_per_seed": rung["steps"], "candidate_seed_ids": list(seed_ids),
        "all_scheduled_seed_training_completed": True, "at_completed_boundary": True,
        "diagnosis_complete": True, "learner_processes_signalled": False,
        "task_completion_claim": False, "additional_independent_confirmation": False,
        "selection_rule": cfg["selection"], "selected_candidate": selected,
        "selection_blockers": blockers, "seed_pooling": "never_one_complete_same_trial_cohort",
        "statistical_claim": "descriptive_search_result_not_independent_final_confirmation",
        "review_evidence_digest": review["evidence_digest"], "waves": waves,
    }
    state.pipeline_memory["adaptive_exploration_phase"] = "search_finished"
    state.pipeline_memory["adaptive_search_completion"] = {
        key: value for key, value in completion.items() if key not in {"waves", "selected_candidate"}}
    state.pipeline_memory["adaptive_search_completion"]["report_path"] = str(completion_path)
    pipeline._save_controller_history(state)
    pipeline._write_budget_usage(state)
    from autorl.closed_loop_audit import jsonable
    atomic_write_json(root / "pipeline_memory.json", jsonable(state.pipeline_memory))
    # Publish completion only after the memory/history/budget are persisted.
    for path in (root / "controller_history.json", root / "budget_usage.json", root / "hpo_result.json"):
        if not path.is_file():
            raise AdaptiveProtocolError("search completion persistence is incomplete: " + str(path))
    atomic_write_json(completion_path, completion)
    atomic_write_json(folder / "status.v1.json", {
        "status": "search_finished", "iteration": iteration, "steps": rung["steps"],
        "seeds_per_trial": len(seed_ids), "trials": rung["trials"],
        "completed_waves": len(iterations), "completion_report": str(completion_path),
        "progress_authority": "persisted_search_completion_and_worker_results"})
    return True


def _read_boundary_stop_request(state) -> dict | None:
    """Accept only an explicit request for this run, protocol, and release.

    This is a maintenance pause, never a time/compute cutoff or permission to
    select a champion. The file is read only at the joined post-diagnosis
    boundary; no learner receives a signal from this mechanism.
    """
    root = Path(state.run_dir).resolve()
    path = root / "adaptive_protocol" / "REQUEST_BOUNDARY_STOP.v1.json"
    if not path.is_file():
        return None
    try:
        raw = path.read_bytes()
        request = json.loads(raw)
        if not isinstance(request, dict):
            raise AdaptiveProtocolError("invalid source-bound boundary-stop request")
        release_path = Path(state.pipeline_config["continuation_source_release"]).resolve()
        release_sha256 = hashlib.sha256(release_path.read_bytes()).hexdigest()
        valid = (
            request.get("schema_version") == "adaptive_boundary_stop_request.v1"
            and bool(request.get("request_id"))
            and Path(request["run_dir"]).resolve() == root
            and request.get("protocol_sha256") == digest(settings(state))
            and request.get("source_release_sha256") == release_sha256
            and type(request.get("min_completed_iteration")) is int
            and request["min_completed_iteration"] >= 0
        )
    except (OSError, ValueError, KeyError, TypeError) as exc:
        raise AdaptiveProtocolError("invalid source-bound boundary-stop request") from exc
    if not valid:
        raise AdaptiveProtocolError("boundary-stop request does not match the current run/protocol/release")
    if int(state.pipeline_iteration) < request["min_completed_iteration"]:
        return None
    return {"request": request, "request_path": str(path),
            "request_sha256": hashlib.sha256(raw).hexdigest(),
            "source_release_path": str(release_path)}


def pause_at_completed_boundary(pipeline, state) -> bool:
    """Persist a complete wave and acknowledge maintenance before redispatch.

    completed_boundary() must have produced the matching review and deferred
    final selection. Missing/incomplete receipts cannot acknowledge a pause.
    """
    if not settings(state):
        return False
    pending = state.pipeline_memory.get("adaptive_boundary_stop_pending")
    if not pending:
        return False
    current = _read_boundary_stop_request(state)
    if current != pending:
        raise AdaptiveProtocolError("boundary-stop request changed before persistence")
    from autorl.ablation_time_control import _completed_wave
    complete, basis = _completed_wave(state)
    review = state.pipeline_memory.get("adaptive_exploration_review") or {}
    if not complete or review.get("iteration") != int(state.pipeline_iteration):
        # A requested maintenance boundary may not silently dispatch another
        # wave when its purportedly completed evidence cannot be verified.
        raise AdaptiveProtocolError("boundary-stop cannot acknowledge incomplete or unjoined wave: " + basis)
    root = Path(state.run_dir)
    folder = root / "adaptive_protocol"
    if (folder / "final_selection.v1.json").exists():
        raise AdaptiveProtocolError("cannot maintenance-pause a final-selected search")
    from autorl.closed_loop_audit import jsonable
    state.pipeline_memory["adaptive_exploration_phase"] = "paused_for_restart"
    state.pipeline_memory["adaptive_boundary_pause"] = {
        "status": "paused_for_restart", "iteration": int(state.pipeline_iteration),
        "request_sha256": pending["request_sha256"], "task_completion_claim": False,
        "final_selection_authorized": False, "learner_processes_signalled": False,
    }
    pipeline._save_controller_history(state)
    pipeline._write_budget_usage(state)
    # The general memory writer historically logs some errors and returns.
    # An explicit atomic write here makes failed persistence block the ACK.
    atomic_write_json(root / "pipeline_memory.json", jsonable(state.pipeline_memory))
    snapshot_path = folder / "controller_boundary_state.v1.json"
    atomic_write_json(snapshot_path, jsonable({
        "schema_version": "adaptive_controller_boundary_state.v1",
        "iteration": int(state.pipeline_iteration),
        "active_stack": getattr(state, "v2_active_stack", {}) or {},
        "pipeline_memory": state.pipeline_memory,
        "controller_history": getattr(state, "controller_history", []) or [],
        "diagnostic_memory": getattr(state, "diagnostic_memory", []) or [],
        "hpo_result": state.hpo_result,
        "budget_usage": getattr(state, "budget_usage", {}) or {},
    }))
    required = [root / "hpo_result.json", root / "pipeline_memory.json",
                root / "controller_history.json", root / "budget_usage.json",
                root / "breadth_portfolio/process_runner_manifest.json",
                folder / f"review_iter{state.pipeline_iteration}.json",
                folder / "interaction_ledger.v1.json", snapshot_path]
    try:
        persisted = {str(path): hashlib.sha256(path.read_bytes()).hexdigest() for path in required}
    except OSError as exc:
        raise AdaptiveProtocolError("completed-boundary persistence is incomplete") from exc
    acknowledgement = {
        "schema_version": "adaptive_boundary_stop_ack.v1",
        **state.pipeline_memory["adaptive_boundary_pause"],
        "run_dir": str(root.resolve()), "request": pending,
        "complete": True, "basis": basis, "diagnosis_complete": True,
        "persisted_sha256": persisted,
    }
    atomic_write_json(folder / "BOUNDARY_STOP_ACK.v1.json", acknowledgement)
    return True


def _official_task_evaluation_identity(state) -> dict:
    """Same task/Final semantics, independent of candidate reward or policy obs."""
    import ast
    from autorl.modules.hpo import _terminal_stage_final_equivalence

    root = Path(state.run_dir)
    metric_path = Path(getattr(state, "objective_metric_path", None) or root / "objective_metric.py")
    implementation = None
    if metric_path.is_file():
        try:
            tree = ast.parse(metric_path.read_text())
            # Worker staging changes only run-directory literals. Other code
            # and constants must still match; do not erase metric thresholds.
            class Paths(ast.NodeTransformer):
                def visit_Constant(self, node):
                    if isinstance(node.value, str) and node.value in {str(root), str(root.resolve())}:
                        return ast.copy_location(ast.Constant(value="<EVALUATOR_RUN_DIR>"), node)
                    return node
            implementation = digest(ast.dump(Paths().visit(tree), include_attributes=False))
        except (OSError, SyntaxError):
            implementation = None
    equivalence = _terminal_stage_final_equivalence(state)
    final_contract = ((getattr(state, "pipeline_memory", {}) or {}).get("p1_full_info_contract") or {}).get("final_metric_contract") or {}
    env_id = (getattr(state, "v2_active_stack", {}) or {}).get("env_adapter_id")
    adapter = Path(getattr(getattr(state, "manifest", None), "adapter_module_path", None) or root / "env_adapter.py")
    adapter_digest = hashlib.sha256(adapter.read_bytes()).hexdigest() if adapter.is_file() else None
    material = {"task_description": str(getattr(state, "task_description", "") or ""),
                "env_adapter_id": env_id, "adapter_source_sha256": adapter_digest,
                "terminal_final_contract": final_contract if equivalence else None,
                "objective_implementation": None if equivalence else implementation,
                "objective_metric_spec": getattr(state, "objective_metric_spec", {}) or {}}
    return {"known": bool(env_id and adapter_digest and (equivalence or implementation)), "digest": digest(material), "material": material}


def collect_candidates(state) -> list[dict]:
    """Revalidate complete new-protocol candidates across waves, never pool seeds."""
    from evaluation.experiments.bounded_champion_final import load_payload, valid_result
    from autorl.training_health import assess_training_health
    from autorl.semantic_execution_contract import active_fault
    from autorl.evidence_faults import audit_candidate_information
    from types import SimpleNamespace
    from autorl.modules.hpo import HPOModule, _hpo_parallel_state_from_payload
    cfg = settings(state)
    root = Path(state.run_dir) / "adaptive_protocol" / "candidate_payloads"
    archive_path = root.parent / "candidate_archive.v1.json"
    archive = json.loads(archive_path.read_text()) if archive_path.is_file() else {"schema_version": "adaptive_candidate_archive.v1", "entries": {}}
    entries = archive.setdefault("entries", {})
    information_bindings = archive.setdefault("information_source_bindings", {})
    current_identity = _official_task_evaluation_identity(state)
    rows = []
    # Only the new adaptive protocol's receipted jobs are considered. The old
    # bounded 36-seed cohort is never retroactively granted repaired health.
    for receipt in sorted(root.glob("iter*_trial*.json")):
        payload = load_payload(receipt)
        source_config = settings(payload.get("pipeline_config") or {})
        if not source_config or int(payload.get("pipeline_iteration", -1)) > int(state.pipeline_iteration):
            continue
        path = Path(payload["worker_run_dir"]) / "worker_result.json"
        result = json.loads(path.read_text()) if path.is_file() else {}
        metrics = result.get("metrics_list") or []
        worker_state = _hpo_parallel_state_from_payload(payload)
        # Audit the exact candidate's frozen training inputs, not the root
        # controller's latest reward or a fault left by another search wave.
        # Missing coverage remains unknown and cannot authorize deep training.
        try:
            information_audit = audit_candidate_information(worker_state)
        except Exception as exc:
            information_audit = {
                "status": "unresolved", "scope": "candidate",
                "unknown_reasons": [f"candidate_information_audit_failed:{type(exc).__name__}"],
                "binding": {"genome_id": payload.get("genome_id"),
                            "reward_id": (payload.get("active_stack") or {}).get("reward_id")},
            }
        source_identity = _official_task_evaluation_identity(worker_state)
        health = assess_training_health({
            "secondary_optimizer_metrics": [m.get("optimizer_metrics") or {} for m in metrics],
            "optimizer_metric_histories": [m.get("optimizer_metric_history") or [] for m in metrics],
            "learner_execution_receipts": [m.get("learner_execution_receipt") or {} for m in metrics],
            "training_execution_stats": metrics,
        })
        valid = valid_result(result, steps=cfg["candidate_rung"]["steps"], seed_ids=cfg["candidate_seed_ids"])
        valid = valid and source_identity["known"] and current_identity["known"] and source_identity["digest"] == current_identity["digest"]
        valid = valid and all(int(m.get("learner_steps", 0)) >= int(cfg["candidate_rung"]["steps"]) for m in metrics)
        valid = valid and result.get("active_stack") == payload.get("active_stack") and result.get("hyperparams") == payload.get("hyperparams")
        if valid:
            valid = bool(HPOModule(None, {})._parallel_result_interface_generation_fence(state, result=result, payload=payload).get("valid"))
        if valid:
            valid = not active_fault(SimpleNamespace(run_dir=Path(payload["worker_run_dir"]),
                v2_active_stack=payload["active_stack"], pipeline_memory={}, pipeline_iteration=state.pipeline_iteration), include_dispatched=False)["active"]
        information_valid = information_audit.get("status") == "clean"
        eligible = valid and health.get("eligible_for_deep_training") is True and information_valid
        # Final eligibility must come from the exact evaluated single policy,
        # not merely a score recorded by a prefix-conditioned evaluator.
        whole_task = all(m.get("final_commit_eligible") is True and
            (m.get("final_commit_eligibility_receipt") or {}).get("eligible") is True for m in metrics) if metrics else False
        row = {"trial_id": int(payload["trial_id"]), "genome_id": payload["genome_id"],
               "pipeline_iteration": int(payload["pipeline_iteration"]),
               "payload_receipt": str(receipt), "result_path": str(path),
               "payload_receipt_sha256": hashlib.sha256(receipt.read_bytes()).hexdigest(),
               "payload_sha256": json.loads(receipt.read_text()).get("sha256"),
               "result_sha256": hashlib.sha256(path.read_bytes()).hexdigest() if path.is_file() else None,
               "scores": result.get("scores") or [], "complete_valid": bool(valid),
               "whole_task_eligible": bool(whole_task), "training_health": health,
               "information_audit": information_audit,
               "information_access_eligible": information_valid,
               "ineligibility_reasons": (["invalid_or_incomplete_candidate"] if not valid else [])
                   + (["training_health_not_eligible"] if health.get("eligible_for_deep_training") is not True else [])
                   + (["information_access_" + str(information_audit.get("status") or "unresolved")]
                      if not information_valid else [])
                   + (["independent_whole_task_evaluation_not_eligible"] if not whole_task else []),
               "eligible": bool(eligible and whole_task)}
        row["official_task_evaluation_identity"] = source_identity
        row["same_current_official_task_evaluation"] = bool(source_identity["known"] and current_identity["known"] and source_identity["digest"] == current_identity["digest"])
        evidence_material = {key: row[key] for key in (
            "pipeline_iteration", "trial_id", "genome_id", "payload_receipt_sha256", "payload_sha256", "result_sha256")}
        evidence_material["official_task_evaluation_identity"] = source_identity["digest"]
        row["candidate_evidence_digest"] = digest(evidence_material)
        archive_key = str(receipt.resolve())
        previous = entries.get(archive_key)
        source_binding = information_audit.get("binding") or {}
        previous_binding = information_bindings.get(archive_key)
        if previous_binding is None and previous:
            previous_binding = (previous.get("information_audit") or {}).get("binding")
        if previous_binding is not None and previous_binding != source_binding:
            row["eligible"] = False
            row["complete_valid"] = False
            row["archive_integrity_error"] = "previously_audited_candidate_information_sources_changed"
        if previous and previous.get("candidate_evidence_digest") != row["candidate_evidence_digest"]:
            row["eligible"] = False
            row["complete_valid"] = False
            row["archive_integrity_error"] = "previously_qualified_candidate_artifacts_changed"
        row["interaction_cost"] = {
            "learner_steps": sum(int(m.get("learner_steps", 0)) for m in metrics),
            "prefix_controller_steps": sum(int(m.get("prefix_controller_steps", 0)) for m in metrics),
            "reported_seed_count": len(metrics), "expected_seed_count": len(cfg["candidate_seed_ids"]),
            "missing_seed_cost_is_unknown_not_zero": len(metrics) != len(cfg["candidate_seed_ids"]),
            "evaluation_steps": None, "evaluation_cost_not_inferred_from_episode_count": True,
        }
        if valid:
            row["statistics"] = score_summary(row["scores"])
        if row["eligible"] and previous is None:
            entries[archive_key] = copy.deepcopy(row)
        if row["eligible"] and archive_key not in information_bindings:
            information_bindings[archive_key] = copy.deepcopy(source_binding)
        row["retained_from_prior_wave"] = row["pipeline_iteration"] < int(state.pipeline_iteration)
        rows.append(row)
    archive["last_revalidated_iteration"] = int(state.pipeline_iteration)
    archive["current_task_evaluation_identity"] = current_identity
    archive["seed_pooling"] = "never_each_entry_is_one_complete_candidate_cohort"
    atomic_write_json(archive_path, archive)
    return rows


def review_decision(config: dict, candidates: list[dict]) -> dict:
    valid = [r for r in candidates if r.get("eligible")]
    selected = max(valid, key=lambda r: (r["statistics"]["commit_score"], -int(r.get("pipeline_iteration", 0)), -r["trial_id"])) if valid else None
    target = config.get("promotion_min_mean")
    baseline = config.get("baseline_scores") or []
    reasons = []
    if selected is not None:
        stats = selected["statistics"]
        if target is not None and stats["mean"] >= float(target):
            reasons.append("predeclared_whole_task_target_reached")
        if baseline:
            reference = score_summary(baseline)
            if stats["commit_score"] > reference["mean"] + .5 * reference["standard_error"]:
                reasons.append("cross_seed_progress_beyond_reference_band")
    return {"selected": selected, "ready_for_promotion_review": bool(reasons), "reasons": reasons,
            "statistical_claim": "descriptive_mean_SE_heuristic_not_a_significance_test",
            "no_valid_candidate_is_convergence": False}


def completed_boundary(state, *, now: float | None = None, candidates=None) -> bool:
    """Return True only for a source-bound approved final selection.

    Review deadlines are advisory: they never kill a seed or silently declare
    an insufficient candidate ready for deep validation.
    """
    cfg = settings(state)
    if not cfg:
        return False
    now = time.time() if now is None else float(now)
    mem = state.pipeline_memory
    tracking = mem.setdefault("adaptive_exploration_tracking", {"started_at": now, "last_review_at": now, "stagnant_waves": 0, "best_score": None})
    iteration = int(state.pipeline_iteration)
    rows = collect_candidates(state) if candidates is None else candidates
    decision = review_decision(cfg, rows)
    root = Path(state.run_dir) / "adaptive_protocol"
    approval_path = root / "promotion_approval.v1.json"
    approval = json.loads(approval_path.read_text()) if approval_path.is_file() else {}
    preserved_approval = {}
    if approval.get("approved") is True:
        candidate_digest = approval.get("candidate_evidence_digest")
        reviewed_path = None
        if not candidate_digest and approval.get("evidence_digest"):
            for path in sorted(root.glob("review_iter*.json")):
                prior = json.loads(path.read_text())
                if prior.get("evidence_digest") == approval["evidence_digest"]:
                    candidate_digest = ((prior.get("decision") or {}).get("selected") or {}).get("candidate_evidence_digest")
                    reviewed_path = path
                    break
        preserved = next((row for row in rows if candidate_digest and row.get("eligible")
                          and row.get("candidate_evidence_digest") == candidate_digest), None)
        if preserved:
            decision = review_decision(cfg, [preserved])
            decision["selection_basis"] = "user_selected_preserved_revalidated_candidate"
            if reviewed_path:
                reviewed = json.loads(reviewed_path.read_text())
                snapshot = root / "approved_reviews" / (digest(reviewed) + ".json")
                if snapshot.exists() and json.loads(snapshot.read_text()) != reviewed:
                    raise AdaptiveProtocolError("approved review snapshot cannot be changed")
                if not snapshot.exists():
                    atomic_write_json(snapshot, reviewed)
                reviewed_path = snapshot
            preserved_approval = {"authority": "revalidated_retained_candidate", "approved": True,
                "candidate_evidence_digest": candidate_digest,
                "original_approval_evidence_digest": approval.get("evidence_digest"),
                "approved_review_path": str(reviewed_path) if reviewed_path else None,
                "approved_review_sha256": hashlib.sha256(reviewed_path.read_bytes()).hexdigest() if reviewed_path else None}
    # A bad *other* candidate is not a veto on a healthy champion. In contrast,
    # unresolved common evaluator/evidence inconsistency removes selection
    # authority until its source-bound repair is complete.
    common_blockers = []
    for key in ("evidence_plane_inconsistency_fault",):
        fault = mem.get(key) or {}
        if fault.get("active") or fault.get("active_fault_if_violated") or fault.get("violations"):
            common_blockers.append(key)
    from autorl.evidence_faults import active_evidence_faults
    evidence_faults = active_evidence_faults(state)
    # Candidate-local violations are enforced by collect_candidates(). Only
    # genuinely shared evaluator/data-source faults veto unrelated candidates.
    shared_information_faults = [fault for fault in evidence_faults
                                 if fault.get("scope") == "shared" and fault.get("status") != "clean"]
    if shared_information_faults:
        common_blockers.append("shared_information_access_fault")
    decision["shared_information_access_faults"] = shared_information_faults
    if (mem.get("trusted_oracle_consistency_audit") or {}).get("blocks_semantic_plan"):
        common_blockers.append("trusted_oracle_consistency_audit")
    decision["common_evidence_blockers"] = common_blockers
    if common_blockers:
        decision["ready_for_promotion_review"] = False
    best = max((r["statistics"]["commit_score"] for r in rows if r.get("eligible")), default=None)
    has_new_wave = any(int(r.get("pipeline_iteration", iteration)) == iteration for r in rows)
    if has_new_wave and tracking.get("last_counted_iteration") != iteration:
        improved = best is not None and (tracking["best_score"] is None or best > tracking["best_score"])
        tracking["stagnant_waves"] = 0 if improved else tracking["stagnant_waves"] + 1
        if improved:
            tracking["best_score"] = best
        tracking["last_counted_iteration"] = iteration
    timed_review = now - tracking["last_review_at"] >= float(cfg["review_every_hours"]) * 3600
    stalled_review = tracking["stagnant_waves"] >= int(cfg["review_after_stagnant_waves"])
    review = {"schema_version": "adaptive_exploration_review.v1", "iteration": iteration,
              "decision": decision, "candidates": rows,
              "needs_user_review": bool(timed_review or stalled_review or decision["ready_for_promotion_review"]),
              "review_reasons": (["elapsed_review_interval"] if timed_review else []) + (["stagnant_wave_review"] if stalled_review else []),
              "automatic_budget_stop": False, "created_at_unix": now,
              "training_phase": "open_ended_candidate_exploration"}
    evidence_digest = digest({"iteration": iteration, "decision": decision, "candidates": rows})
    review["evidence_digest"] = evidence_digest
    atomic_write_json(root / f"review_iter{iteration}.json", review)
    atomic_write_json(root / "review.latest.v1.json", review)
    ledger_path = root / "interaction_ledger.v1.json"
    ledger = json.loads(ledger_path.read_text()) if ledger_path.is_file() else {
        "schema_version": "adaptive_interaction_ledger.v1", "jobs": {},
        "scope": "new_adaptive_jobs_only_historical_cost_retained_in_continuation_receipt",
        "cumulative_budget_limit": None, "unknown_cost_is_not_zero": True}
    for row in rows:
        if row.get("payload_sha256") and row.get("interaction_cost"):
            ledger["jobs"][row["payload_sha256"]] = {"iteration": row.get("pipeline_iteration", iteration),
                "trial_id": row["trial_id"], "result_path": row["result_path"], **row["interaction_cost"]}
    ledger["known_learner_steps"] = sum(r["learner_steps"] for r in ledger["jobs"].values())
    ledger["known_prefix_controller_steps"] = sum(r["prefix_controller_steps"] for r in ledger["jobs"].values())
    ledger["evaluation_steps"] = None
    atomic_write_json(ledger_path, ledger)
    mem["adaptive_exploration_review"] = review
    if timed_review:
        tracking["last_review_at"] = now
    stop_request = _read_boundary_stop_request(state)
    if stop_request:
        # The caller first persists this complete review, then acknowledges
        # a pause. A pause is never a champion selection or task completion.
        mem["adaptive_boundary_stop_pending"] = stop_request
        return False
    if cfg.get("search_only"):
        return False
    ready = decision["ready_for_promotion_review"]
    approved = bool(approval.get("approved") is True and
                    (approval.get("evidence_digest") == evidence_digest or preserved_approval))
    explicit_stage_choice = bool(approved and decision["selected"] and
        approval.get("promotion_basis") == "user_confirmed_stage_milestone")
    if not common_blockers and ((ready and (approved or not cfg["promotion_approval_required"])) or explicit_stage_choice):
        selection = {"schema_version": "adaptive_final_selection.v1", "evidence_digest": evidence_digest,
                     "selected": decision["selected"], "approval": approval,
                     "fixed_before_final": True, "additional_cold_qualification": False}
        selection["promotion_mode"] = "user_approved" if approved else "predeclared_rule"
        if preserved_approval:
            selection["source_bound_approval_receipt"] = {**preserved_approval,
                "current_review_evidence_digest": evidence_digest}
        if not approved:
            review_path = root / f"review_iter{iteration}.json"
            selection["rule_admission"] = {"admitted": True, "evidence_digest": evidence_digest,
                "review_path": str(review_path), "review_sha256": hashlib.sha256(review_path.read_bytes()).hexdigest(),
                "authority": "predeclared_source_payload_protocol"}
        path = root / "final_selection.v1.json"
        if path.exists() and json.loads(path.read_text()) != selection:
            raise AdaptiveProtocolError("cannot replace an immutable final selection")
        if not path.exists():
            atomic_write_json(path, selection)
        mem["adaptive_exploration_phase"] = "final_selected"
        return True
    return False


==> anc/FARL/autorl/atom_grounding.py <==
"""V7 typed atom-grounding ledger and reward-term admission gates.

This module is deliberately deterministic.  LLMs may name atoms and propose
reward programs, but reward execution is admitted only through measured/public
grounding evidence and compiler checks.
"""

from __future__ import annotations

import json
import math
import re
from pathlib import Path
from typing import Any, Dict, Iterable, List, Optional, Sequence, Tuple

from autorl.expression_sandbox import parse_atom_references
from autorl.obs_space_contract import (
    load_metric_types,
    parse_obs_indices,
    reward_metric_context_indices,
    is_metric_group,
    RewardMetricGroundingMismatch,
)
from autorl.nl_task_contract import (
    annotate_atom_ledger_with_nl_contract,
    evaluate_reward_term_nl_alignment,
    load_nl_task_contract,
)
from autorl.stage_omr_contract import is_oracle_stage_signal


ATOM_LEDGER_FILENAME = "atom_grounding_ledger.v1.json"
REWARD_GROUNDING_AUDIT_FILENAME = "reward_grounding_audit.v1.jsonl"
TRANSITION_GROUNDING_FILENAME = "transition_grounding_hypotheses.v1.json"
TRAINABLE_EVENT_VALUE_STATES = {
    "validated",
    "value_grounded",
    "trainable",
    "omr_supported",
    "trajectory_supported",
}

TEMPORAL_OPERATOR_PERMISSION = {
    "state_transition": "event",
    "scalar_delta": "delta",
    "threshold_crossing": "threshold",
    "categorical_transition": "event",
    "relation_change": "event",
    "prefix_gated_event": "event",
}


class RewardGroundingError(RewardMetricGroundingMismatch, RuntimeError):
    """Raised when a reward term violates the V7 grounding contract."""

    def __init__(self, reward_id: str, violations: Sequence[Dict[str, Any]]):
        self.reward_id = str(reward_id)
        self.violations = [dict(v) for v in violations]
        super().__init__(
            f"REWARD_GROUNDING_ERROR {self.reward_id}: {self.violations}"
        )


def _jsonable(value: Any) -> Any:
    if value is None or isinstance(value, (str, int, float, bool)):
        return value
    if isinstance(value, Path):
        return str(value)
    if isinstance(value, dict):
        return {str(k): _jsonable(v) for k, v in value.items()}
    if isinstance(value, (list, tuple, set)):
        return [_jsonable(v) for v in value]
    return str(value)


def _read_json(path: Path) -> Any:
    try:
        return json.loads(path.read_text(encoding="utf-8"))
    except Exception:
        return {}


def _obs_atom_id(idx: int) -> str:
    return f"obs.{int(idx)}"


def _info_atom_id(key: str) -> str:
    return f"info.{str(key)}"


def _source_for_obs(idx: int) -> str:
    return f"obs[{int(idx)}]"


def _metric_rec_to_atom(idx: int, rec: Dict[str, Any]) -> Dict[str, Any]:
    metric_space = str(rec.get("metric_space") or "unknown")
    verified = bool(rec.get("verified") is True)
    provenance = str(rec.get("provenance") or "unknown")
    allowed_ops: List[str] = []
    if metric_space == "continuous_coordinate" and verified and not provenance.lower().startswith("llm"):
        allowed_ops = ["source", "delta", "threshold", "event", "metric"]
        eligibility = "trainable"
    elif metric_space in {"continuous_scalar", "ordinal"}:
        allowed_ops = ["source", "delta", "threshold", "event"]
        eligibility = "trainable" if verified else "diagnostic_only"
    elif metric_space in {"categorical", "binary", "one_hot"}:
        allowed_ops = ["threshold", "event"]
        eligibility = "trainable" if metric_space == "binary" and verified else "diagnostic_only"
    else:
        allowed_ops = ["threshold", "event"]
        eligibility = "diagnostic_only"
    risk_tags = []
    if provenance.lower().startswith("llm"):
        risk_tags.append("llm_advisory_not_verification")
    if not verified:
        risk_tags.append("unverified_metric_type")
    return {
        "atom_id": _obs_atom_id(idx),
        "source": _source_for_obs(idx),
        "source_plane": "raw_obs",
        "source_type": "raw_obs",
        "lineage": [],
        "metric_type": metric_space,
        "verified_by": [provenance] if provenance and provenance != "unknown" else [],
        "llm_advisory_only": provenance.lower().startswith("llm"),
        "controllability": {"score": None, "method": None},
        "goal_relevance": {"score": None, "method": None},
        "allowed_ops": allowed_ops,
        "reward_eligibility": eligibility,
        "risk_tags": risk_tags,
    }


def _semantic_map_dims(run_dir: Path) -> Dict[str, Dict[str, Any]]:
    data = _read_json(run_dir / "obs_semantic_map.json")
    dims = data.get("dims") if isinstance(data, dict) else {}
    return dims if isinstance(dims, dict) else {}


def _load_task_atoms(run_dir: Path) -> List[Dict[str, Any]]:
    out: List[Dict[str, Any]] = []
    for name in ("task_causal_graph.json", "goal_spec.json"):
        data = _read_json(run_dir / name)
        if not isinstance(data, dict):
            continue
        graph = data.get("task_causal_graph") if name == "goal_spec.json" else data
        if isinstance(graph, dict):
            out.extend([a for a in graph.get("atoms", []) or [] if isinstance(a, dict)])
    by_id: Dict[str, Dict[str, Any]] = {}
    for atom in out:
        aid = str(atom.get("atom_id") or "")
        if aid and aid not in by_id:
            by_id[aid] = atom
    return list(by_id.values())


def _load_derived_atoms(run_dir: Path) -> List[Dict[str, Any]]:
    """Load M2/GCOS derived atoms from the common artifact locations."""

    candidates = [
        run_dir / "representation_search" / "derived_atoms.json",
        run_dir / "derived_atoms.json",
        run_dir / "task_causal_graph.json",
        run_dir / "goal_spec.json",
    ]
    rows: List[Dict[str, Any]] = []
    for path in candidates:
        data = _read_json(path)
        if not data:
            continue
        if isinstance(data, list):
            rows.extend([x for x in data if isinstance(x, dict)])
            continue
        if not isinstance(data, dict):
            continue
        graph = data.get("task_causal_graph") if path.name == "goal_spec.json" else data
        if isinstance(graph, dict) and isinstance(graph.get("derived_atoms"), list):
            rows.extend([x for x in graph["derived_atoms"] if isinstance(x, dict)])
        if isinstance(graph, dict) and isinstance(graph.get("atoms"), list):
            rows.extend([
                x for x in graph["atoms"]
                if isinstance(x, dict)
                and (
                    str(x.get("source_type") or "") == "derived"
                    or str(x.get("source_type") or "") == "nl_shadow_omr"
                    or str(x.get("source") or "") == "derived_formula"
                    or str(x.get("atom_id") or "").startswith(("derived.", "achievement.", "shadow_omr."))
                )
            ])
            continue
        if isinstance(data.get("derived_atoms"), list):
            rows.extend([x for x in data["derived_atoms"] if isinstance(x, dict)])
        elif isinstance(data.get("atoms"), list):
            rows.extend([x for x in data["atoms"] if isinstance(x, dict)])
    by_id: Dict[str, Dict[str, Any]] = {}
    for row in rows:
        aid = str(row.get("atom_id") or row.get("id") or "")
        if aid and aid not in by_id:
            by_id[aid] = row
    return list(by_id.values())


def _ensure_info_atom(
    atoms: Dict[str, Dict[str, Any]],
    key: str,
    *,
    provenance: str,
    trainable: bool = False,
) -> Dict[str, Any]:
    aid = _info_atom_id(key)
    row = atoms.get(aid)
    if isinstance(row, dict):
        return row
    lower = str(key).lower()
    risk_tags = ["unregistered_info_key"]
    if any(tok in lower for tok in ("success", "reward", "goal", "target")):
        risk_tags.append("proxy_or_privileged_info_key")
    oracle_stage_label = is_oracle_stage_signal(info_key=key)
    if oracle_stage_label:
        risk_tags.extend(["external_stage_omr_oracle", "diagnostic_only"])
    row = {
        "atom_id": aid,
        "source": f"info[{key!r}]",
        "source_plane": "info",
        "source_type": "info",
        "lineage": [],
        "metric_type": "continuous_scalar",
        "verified_by": [str(provenance)] if provenance else [],
        "llm_advisory_only": False,
        "controllability": {"score": None, "method": None},
        "goal_relevance": {"score": None, "method": None},
        "allowed_ops": ["source", "delta", "threshold", "event"],
        "reward_eligibility": (
            "trainable" if trainable and not oracle_stage_label else "diagnostic_only"
        ),
        "risk_tags": risk_tags,
    }
    atoms[aid] = row
    return row


def _eligibility_floor(rows: Sequence[Dict[str, Any]]) -> str:
    rank = {"blocked": 0, "diagnostic_only": 1, "trainable": 2}
    if not rows:
        return "diagnostic_only"
    floor = min(rank.get(str(r.get("reward_eligibility") or "diagnostic_only"), 1) for r in rows)
    for name, value in rank.items():
        if value == floor:
            return name
    return "diagnostic_only"


def _allowed_ops_floor(rows: Sequence[Dict[str, Any]]) -> List[str]:
    if not rows:
        return ["threshold", "event"]
    sets = [set(r.get("allowed_ops") or []) for r in rows if isinstance(r, dict)]
    if not sets:
        return ["threshold", "event"]
    common = set.intersection(*sets) if len(sets) > 1 else sets[0]
    # A derived scalar may always be thresholded or event-gated when its parents
    # are at least diagnostic-readable; source/delta remain inherited.
    common.update({"threshold", "event"})
    order = ["source", "delta", "metric", "threshold", "event"]
    return [op for op in order if op in common]


def transition_candidate_to_atom(
    candidate: Dict[str, Any],
    *,
    ledger: Dict[str, Any],
    hypothesis_id: Optional[str] = None,
) -> Dict[str, Any]:
    """Create a public temporal atom; oracle evidence validates but is no parent."""
    atoms = ledger.get("atoms") if isinstance(ledger, dict) else {}
    atoms = atoms if isinstance(atoms, dict) else {}
    event = candidate.get("event") if isinstance(candidate.get("event"), dict) else candidate
    operator = str(event.get("operator") or event.get("family") or "state_transition")
    required_op = TEMPORAL_OPERATOR_PERMISSION.get(operator, "event")
    parent_ids = [str(x) for x in (event.get("parent_atom_ids") or candidate.get("parent_atom_ids") or []) if str(x)]
    parent_rows = [atoms[pid] for pid in parent_ids if isinstance(atoms.get(pid), dict)]
    missing = [pid for pid in parent_ids if pid not in atoms]
    eligibility = _eligibility_floor(parent_rows)
    risk_tags: List[str] = []
    if missing or not parent_rows:
        eligibility = "diagnostic_only"
        risk_tags.append("missing_public_temporal_parent")
    parent_operator_allowed = bool(parent_rows)
    parent_blocked = False
    for row in parent_rows:
        if required_op not in set(row.get("allowed_ops") or []):
            parent_operator_allowed = False
            eligibility = "diagnostic_only"
            risk_tags.append(f"parent_disallows_{required_op}")
        if str(row.get("reward_eligibility") or "") == "blocked":
            parent_blocked = True
        risk_tags.extend(str(x) for x in (row.get("risk_tags") or []))
    contrast = float(event.get("oracle_contrast", event.get("contrast", 0.0)) or 0.0)
    repeatability = float(event.get("repeatability", 0.0) or 0.0)
    if contrast <= 0.0 or repeatability <= 0.0:
        eligibility = "diagnostic_only"
        risk_tags.append("unvalidated_temporal_contrast")
    elif (
        parent_operator_allowed
        and not parent_blocked
        and not missing
        and parent_rows
        and all(
            str(row.get("reward_eligibility") or "") == "trainable"
            for row in parent_rows
        )
    ):
        # The trusted label validates a particular public *event predicate*, not
        # the metric semantics of its raw scalar parent.  This operator-scoped
        # promotion is what makes categorical transitions trainable without
        # pretending a categorical dimension is a Euclidean coordinate.
        eligibility = "trainable"
    atom_id = str(
        candidate.get("candidate_atom_id")
        or candidate.get("atom_id")
        or f"transition.{operator}." + "_".join(pid.replace(".", "_") for pid in parent_ids)
    )
    stage_id = str(candidate.get("stage_id") or "")
    return {
        "atom_id": atom_id,
        "source": (parent_rows[0].get("source") if parent_rows else None),
        "source_plane": "public_transition",
        "source_type": "derived_transition",
        "lineage": parent_ids,
        "parent_atom_ids": parent_ids,
        "temporal_operator": operator,
        "operator_permission": required_op,
        "allowed_ops": [required_op, "event"],
        "reward_eligibility": eligibility,
        "stage_id": stage_id or None,
        "threshold": event.get("threshold"),
        "threshold_provenance": event.get("threshold_provenance"),
        "from_value": event.get("from_value"),
        "to_value": event.get("to_value"),
        "oracle_contrast": contrast,
        "repeatability": repeatability,
        "validated_by": [
            f"trusted_stage_oracle:{stage_id}" if stage_id else "trusted_stage_oracle"
        ],
        "validation_role": "diagnostic_label_only",
        "oracle_is_reward_parent": False,
        "hypothesis_id": hypothesis_id or candidate.get("hypothesis_id"),
        "value_grounding_state": (
            "trajectory_supported" if eligibility == "trainable" else "unvalidated_event"
        ),
        "risk_tags": sorted(set(risk_tags)),
    }


def register_transition_grounding_hypotheses(
    ledger: Dict[str, Any],
    candidates: Sequence[Dict[str, Any]],
) -> Dict[str, Any]:
    out = dict(ledger or {})
    atoms = dict(out.get("atoms") or {})
    out["atoms"] = atoms
    for candidate in candidates or []:
        if not isinstance(candidate, dict):
            continue
        row = transition_candidate_to_atom(
            candidate,
            ledger={**out, "atoms": atoms},
            hypothesis_id=candidate.get("hypothesis_id"),
        )
        atoms[row["atom_id"]] = row
    out.setdefault("invariants", {})[
        "trusted_stage_oracle_validates_but_is_not_reward_parent"
    ] = True
    return out


def _parent_ids_for_formula(
    atom: Dict[str, Any],
    *,
    formula: str,
) -> Tuple[List[str], List[int], List[str]]:
    obs_indices, info_keys = parse_atom_references(formula)
    explicit = [str(x) for x in (atom.get("parent_atom_ids") or atom.get("lineage") or []) if str(x)]
    if atom.get("obs_indices"):
        for idx in atom.get("obs_indices") or []:
            try:
                obs_indices.append(int(idx))
            except Exception:
                continue
    if atom.get("info_key"):
        info_keys.append(str(atom.get("info_key")))
    parents = list(explicit)
    parents.extend(_obs_atom_id(i) for i in sorted({int(x) for x in obs_indices}))
    parents.extend(_info_atom_id(k) for k in sorted({str(x) for x in info_keys}))
    seen = set()
    ordered: List[str] = []
    for pid in parents:
        if pid not in seen:
            ordered.append(pid)
            seen.add(pid)
    return ordered, sorted({int(x) for x in obs_indices}), sorted({str(x) for x in info_keys})


def _derived_atom_to_row(
    atom: Dict[str, Any],
    *,
    atoms: Dict[str, Dict[str, Any]],
    metric_types: Dict[str, Dict[str, Any]],
) -> Optional[Dict[str, Any]]:
    aid = str(atom.get("atom_id") or atom.get("id") or "")
    if not aid:
        return None
    formula = str(atom.get("formula") or atom.get("source") or "")
    parents, obs_indices, info_keys = _parent_ids_for_formula(atom, formula=formula)
    for idx in obs_indices:
        atoms.setdefault(_obs_atom_id(idx), _metric_rec_to_atom(idx, {
            "metric_space": "unknown",
            "verified": False,
            "provenance": "derived_atom_reference",
        }))
    for key in info_keys:
        _ensure_info_atom(
            atoms,
            key,
            provenance="derived_atom_reference",
            trainable=False,
        )
    parent_rows = _parent_rows({"atoms": atoms}, parents)
    missing = [pid for pid in parents if pid not in atoms]
    risk_tags = set(str(x) for x in (atom.get("risk_tags") or []))
    for prow in parent_rows:
        risk_tags.update(str(x) for x in (prow.get("risk_tags") or []))
    if missing:
        risk_tags.add("missing_parent_grounding")
    metric_context = reward_metric_context_indices(formula)
    metric_context_ok = True
    if metric_context and metric_types:
        metric_context_ok = is_metric_group(metric_context, metric_types)
        if not metric_context_ok:
            risk_tags.add("metric_op_requires_verified_coordinate_group")
    if atom.get("formula") and not parents:
        risk_tags.add("derived_formula_without_parent_lineage")
    eligibility = _eligibility_floor(parent_rows)
    if missing:
        eligibility = "diagnostic_only"
    if metric_context and metric_types and not metric_context_ok:
        eligibility = "diagnostic_only"
    if not parent_rows:
        eligibility = "diagnostic_only"
    semantic_type = str(atom.get("semantic_type") or atom.get("metric_type") or "continuous_scalar")
    semantic_role = str(atom.get("semantic_role") or atom.get("role") or "").lower()
    provenance = str(atom.get("provenance") or "")
    value_grounding = atom.get("value_grounding") if isinstance(atom.get("value_grounding"), dict) else {}
    value_state = str(
        atom.get("value_grounding_state")
        or value_grounding.get("state")
        or value_grounding.get("status")
        or ""
    ).lower()
    is_event_like = (
        aid.startswith("achievement.")
        or aid.startswith("symbolic_grid.")
        or semantic_role in {
            "achievement",
            "event",
            "stage_event",
            "categorical_event",
            "symbolic_grid_value",
            "symbolic_value_presence",
        }
        or provenance == "measured_achievement_event"
        or provenance == "measured_symbolic_grid_value_presence"
        or "measured_achievement_event" in risk_tags
        or "symbolic_grid_value_presence" in risk_tags
    )
    if is_event_like and value_state not in TRAINABLE_EVENT_VALUE_STATES:
        # A rare/persistent categorical transition is a useful hypothesis, but
        # it is not yet a value-grounded reward.  It must first survive the same
        # trajectory-value / anti-proxy loop as a continuous distance atom.
        eligibility = "diagnostic_only"
        risk_tags.add("unvalidated_event_value")
    elif (
        is_event_like
        and not metric_context
        and eligibility == "trainable"
    ):
        # A value-grounded categorical event/value derived atom is the symbolic
        # counterpart of a verified continuous scalar: it may be trained on as an
        # event/level reward, while metric operators over its raw categorical
        # parents remain forbidden by the separate metric gate.
        eligibility = "trainable"
    allowed_ops = _allowed_ops_floor(parent_rows)
    if is_event_like and eligibility == "trainable":
        for op in ("source", "threshold", "event"):
            if op not in allowed_ops:
                allowed_ops.append(op)
    if metric_context and metric_context_ok and eligibility == "trainable":
        # The derived value is a scalar output of a verified metric operation;
        # later reward terms can shape that scalar but cannot treat it as a raw
        # coordinate unless another verifier explicitly promotes it.
        allowed_ops = [op for op in allowed_ops if op != "metric"]
        if "source" not in allowed_ops:
            allowed_ops.insert(0, "source")
        if "delta" not in allowed_ops:
            allowed_ops.insert(1, "delta")
    evidence_card = atom.get("evidence_card") if isinstance(atom.get("evidence_card"), dict) else {}
    return {
        "atom_id": aid,
        "source": formula,
        "source_plane": "derived",
        "source_type": "derived",
        "lineage": parents,
        "obs_indices": obs_indices,
        "info_keys": info_keys,
        "metric_type": semantic_type,
        "semantic_role": atom.get("semantic_role") or atom.get("role"),
        "verified_by": [
            str(x) for x in (
                atom.get("verified_by")
                or evidence_card.get("verified_by")
                or ["derived_atom_runtime_smoke"]
            )
        ],
        "llm_advisory_only": bool(atom.get("llm_advisory_only", False)),
        "controllability": {
            "score": (
                evidence_card.get("controllability_score")
                if evidence_card else atom.get("controllability_score")
            ),
            "method": evidence_card.get("controllability_method") if evidence_card else None,
        },
        "goal_relevance": {
            "score": atom.get("promotion_score"),
            "method": atom.get("semantic_role") or atom.get("role") or "derived_atom_search",
        },
        "allowed_ops": allowed_ops,
        "reward_eligibility": eligibility,
        "risk_tags": sorted(risk_tags),
        "parent_permission_floor": eligibility,
        "metric_context_indices": metric_context,
        "metric_context_verified": bool(metric_context_ok) if metric_context else None,
        "promotion_score": atom.get("promotion_score"),
        "value_grounding_state": value_state or (
            "unvalidated_event" if is_event_like else "not_required_for_operator"
        ),
    }


def build_atom_grounding_ledger(run_dir: str | Path) -> Dict[str, Any]:
    """Build a typed atom ledger from public metric ledgers and task artifacts."""

    run_dir = Path(run_dir)
    metric_types = load_metric_types(run_dir)
    atoms: Dict[str, Dict[str, Any]] = {}
    for key, rec in (metric_types or {}).items():
        try:
            idx = int(key)
        except Exception:
            continue
        if isinstance(rec, dict):
            atoms[_obs_atom_id(idx)] = _metric_rec_to_atom(idx, rec)

    sem_dims = _semantic_map_dims(run_dir)
    for key, rec in sem_dims.items():
        try:
            idx = int(str(key).replace("obs_", ""))
        except Exception:
            continue
        aid = _obs_atom_id(idx)
        row = atoms.setdefault(aid, _metric_rec_to_atom(idx, {
            "metric_space": "unknown",
            "verified": False,
            "provenance": "missing_metric_ledger",
        }))
        if isinstance(rec, dict):
            label = rec.get("label") or rec.get("semantic") or rec.get("role")
            row["llm_label"] = str(label)[:240] if label is not None else None
            row.setdefault("risk_tags", [])
            if str(rec.get("tier") or "").upper() == "UNVERIFIED":
                if "unverified_semantic_label" not in row["risk_tags"]:
                    row["risk_tags"].append("unverified_semantic_label")

    for atom in _load_task_atoms(run_dir):
        aid = str(atom.get("atom_id") or "")
        if not aid:
            continue
        source_type = str(atom.get("source_type") or "")
        if aid.startswith("obs.") and aid not in atoms:
            try:
                idx = int(aid.split(".", 1)[1])
            except Exception:
                idx = -1
            if idx >= 0:
                atoms[aid] = _metric_rec_to_atom(idx, {
                    "metric_space": "unknown",
                    "verified": False,
                    "provenance": "task_graph_untyped",
                })
        elif source_type == "info" or aid.startswith("info."):
            key = atom.get("info_key") or aid.split(".", 1)[1]
            oracle_stage_label = is_oracle_stage_signal(
                atom_id=aid,
                info_key=key,
                source=atom.get("source"),
            )
            risk_tags = list(atom.get("risk_tags") or [])
            if oracle_stage_label:
                risk_tags.extend(["external_stage_omr_oracle", "diagnostic_only"])
            atoms[aid] = {
                "atom_id": aid,
                "source": atom.get("source") or f"info[{key!r}]",
                "source_plane": "info",
                "source_type": "info",
                "lineage": [],
                "metric_type": atom.get("semantic_type") or "continuous_scalar",
                "verified_by": [str(x) for x in (atom.get("evidence_sources") or ["task_graph"])],
                "llm_advisory_only": False,
                "controllability": {"score": atom.get("confidence"), "method": "task_graph"},
                "goal_relevance": {"score": atom.get("confidence"), "method": "task_graph"},
                "allowed_ops": ["source", "delta", "threshold", "event"],
                "reward_eligibility": (
                    "diagnostic_only" if oracle_stage_label else "trainable"
                ),
                "risk_tags": sorted(set(risk_tags)),
            }

    for atom in _load_derived_atoms(run_dir):
        row = _derived_atom_to_row(atom, atoms=atoms, metric_types=metric_types)
        if isinstance(row, dict):
            atoms[str(row["atom_id"])] = row

    payload = {
        "schema_version": "atom_grounding_ledger.v1",
        "source": "v7_atom_grounding",
        "run_dir": str(run_dir),
        "atoms": atoms,
        "invariants": {
            "llm_labels_do_not_verify_metric_type": True,
            "derived_atoms_cannot_exceed_parent_permissions": True,
            "metric_ops_require_verified_coordinate_groups": True,
        },
    }
    contract = load_nl_task_contract(run_dir)
    if isinstance(contract, dict) and contract:
        payload = annotate_atom_ledger_with_nl_contract(payload, contract)
    transition_doc = _read_json(run_dir / TRANSITION_GROUNDING_FILENAME)
    transition_rows = (
        transition_doc.get("hypotheses")
        if isinstance(transition_doc, dict)
        else []
    )
    if isinstance(transition_rows, list) and transition_rows:
        payload = register_transition_grounding_hypotheses(
            payload,
            [row for row in transition_rows if isinstance(row, dict)],
        )
    return payload


def load_or_build_atom_grounding_ledger(run_dir: str | Path) -> Dict[str, Any]:
    run_dir = Path(run_dir)
    path = run_dir / ATOM_LEDGER_FILENAME
    data = _read_json(path)
    if isinstance(data, dict) and isinstance(data.get("atoms"), dict):
        return data
    return build_atom_grounding_ledger(run_dir)


def persist_atom_grounding_ledger(run_dir: str | Path) -> Dict[str, Any]:
    run_dir = Path(run_dir)
    payload = build_atom_grounding_ledger(run_dir)
    try:
        (run_dir / ATOM_LEDGER_FILENAME).write_text(
            json.dumps(payload, indent=2, sort_keys=True, default=str),
            encoding="utf-8",
        )
    except Exception:
        pass
    return payload


def persist_transition_grounding_hypotheses(
    run_dir: str | Path,
    hypotheses: Sequence[Dict[str, Any]],
) -> Dict[str, Any]:
    """Persist content-addressed public-event hypotheses and rebuild the ledger.

    The sidecar stores the scientific claim and oracle validation provenance;
    the atom ledger stores only the executable public-parent permission surface.
    Rebuilding the ledger therefore cannot accidentally erase learned temporal
    groundings on the next M4 audit.
    """

    run_dir = Path(run_dir)
    path = run_dir / TRANSITION_GROUNDING_FILENAME
    existing = _read_json(path)
    rows = existing.get("hypotheses") if isinstance(existing, dict) else []
    by_id: Dict[str, Dict[str, Any]] = {}
    for row in list(rows or []) + list(hypotheses or []):
        if not isinstance(row, dict):
            continue
        key = str(
            row.get("hypothesis_id")
            or row.get("basis_fingerprint")
            or row.get("candidate_atom_id")
            or row.get("atom_id")
            or ""
        )
        if key:
            by_id[key] = _jsonable(row)
    payload = {
        "schema_version": "transition_grounding_hypotheses.v1",
        "hypotheses": [by_id[key] for key in sorted(by_id)],
        "invariants": {
            "oracle_labels_are_diagnostic_only": True,
            "oracle_is_never_an_executable_parent": True,
            "executable_sources_are_public_parents": True,
        },
    }
    try:
        path.write_text(
            json.dumps(payload, indent=2, sort_keys=True, default=str),
            encoding="utf-8",
        )
    except Exception:
        pass
    return persist_atom_grounding_ledger(run_dir)


def _term_expr(term: Dict[str, Any]) -> str:
    formula = term.get("formula")
    if formula:
        return str(formula)
    sources = [term.get("source"), term.get("other_source")]
    return " + ".join(str(source) for source in sources if source)


def _iter_reward_terms(program: Dict[str, Any]) -> Iterable[Tuple[Dict[str, Any], Dict[str, Any]]]:
    for comp in program.get("primitive_compositions", []) or []:
        if not isinstance(comp, dict):
            continue
        for term in comp.get("terms", []) or []:
            if isinstance(term, dict):
                yield comp, term
        if not comp.get("terms") and comp.get("family") in {"sparse_bonus", "stage_gated"}:
            yield comp, comp
        if comp.get("family") in TEMPORAL_OPERATOR_PERMISSION:
            event = comp.get("event") if comp.get("family") == "prefix_gated_event" else comp
            if isinstance(event, dict):
                merged = dict(event)
                merged.setdefault("atom_id", comp.get("atom_id"))
                merged.setdefault("parent_atom_ids", comp.get("parent_atom_ids"))
                yield comp, merged


def _atom_for_obs_idx(ledger: Dict[str, Any], idx: int) -> Dict[str, Any]:
    atoms = ledger.get("atoms") if isinstance(ledger, dict) else {}
    row = atoms.get(_obs_atom_id(idx)) if isinstance(atoms, dict) else None
    if isinstance(row, dict):
        return row
    return _metric_rec_to_atom(idx, {
        "metric_space": "unknown",
        "verified": False,
        "provenance": "missing_atom_ledger",
    })


def _parent_rows(ledger: Dict[str, Any], parent_ids: Sequence[Any]) -> List[Dict[str, Any]]:
    atoms = ledger.get("atoms") if isinstance(ledger, dict) else {}
    out: List[Dict[str, Any]] = []
    for pid in parent_ids or []:
        row = atoms.get(str(pid)) if isinstance(atoms, dict) else None
        if isinstance(row, dict):
            out.append(row)
    return out


def reward_program_grounding_audit(
    program: Dict[str, Any],
    *,
    reward_id: str,
    run_dir: str | Path,
    ledger: Optional[Dict[str, Any]] = None,
    strict: bool = True,
) -> Dict[str, Any]:
    """Audit reward terms and optionally raise on blocked training terms."""

    run_dir = Path(run_dir)
    ledger = ledger if isinstance(ledger, dict) else load_or_build_atom_grounding_ledger(run_dir)
    metric_types = load_metric_types(run_dir)
    records: List[Dict[str, Any]] = []
    violations: List[Dict[str, Any]] = []
    # V9 source-grounding is intentionally independent of semantic atom
    # validation.  A complete public program is trainable when its input plane,
    # sandbox and exact-source integrity pass; whether its composition is a good
    # proxy is learned later from Stage/final OMR evidence.
    try:
        from autorl.public_reward_program import (
            GENERAL_TRANSITION_FAMILY,
            general_program_components,
            public_program_components,
            validate_general_transition_component,
            validate_public_transition_component,
        )

        complete_components = (
            public_program_components(program or {})
            + general_program_components(program or {})
        )
        for public_component in complete_components:
            allowed = True
            reasons: List[str] = []
            manifest: Dict[str, Any] = {}
            component_family = str(public_component.get("family") or "")
            unrestricted = component_family == GENERAL_TRANSITION_FAMILY
            try:
                if unrestricted and strict:
                    raise ValueError(
                        "general transition programs are forbidden by strict P2"
                    )
                if unrestricted:
                    manifest = validate_general_transition_component(public_component)
                    reasons.append(
                        "execution_safe_unrestricted_information_transition_program"
                    )
                else:
                    manifest = validate_public_transition_component(public_component)
                    reasons.append("source_safe_public_transition_program")
            except Exception as exc:
                allowed = False
                reasons.append(f"complete_program_violation:{exc}")
            rec = {
                "schema_version": "reward_grounding_audit.complete_program.v2",
                "reward_id": str(reward_id),
                "component_family": component_family,
                "grounding_tier": str(public_component.get("grounding_tier") or ""),
                "semantic_validation_state": str(
                    public_component.get("semantic_validation_state")
                    or "UNVALIDATED"
                ),
                "proposal_sha256": manifest.get("proposal_sha256"),
                "semantic_ast_sha256": manifest.get("semantic_ast_sha256"),
                "allowed_for_training": bool(allowed),
                "reasons": reasons,
                "risk_tags": ["semantic_proxy_unvalidated_at_admission"],
                "information_firewall": not unrestricted,
                "semantic_admission_firewall": False,
                "execution_sandbox": True,
            }
            records.append(rec)
            if not allowed:
                violations.append(rec)
    except Exception as exc:
        rec = {
            "schema_version": "reward_grounding_audit.public_program.v1",
            "reward_id": str(reward_id),
            "component_family": "public_transition_program",
            "allowed_for_training": False,
            "reasons": [f"public_program_audit_failure:{exc}"],
            "risk_tags": [],
        }
        records.append(rec)
        violations.append(rec)
    atoms = ledger.get("atoms") if isinstance(ledger, dict) else {}
    atoms = atoms if isinstance(atoms, dict) else {}
    nl_contract = load_nl_task_contract(run_dir)
    for comp, term in _iter_reward_terms(program or {}):
        expr = _term_expr(term)
        obs_indices, info_keys = parse_atom_references(expr)
        metric_context = reward_metric_context_indices(expr)
        component_family = str(comp.get("family") or "")
        event_family = str(term.get("family") or component_family)
        required_temporal_op = TEMPORAL_OPERATOR_PERMISSION.get(
            event_family,
            TEMPORAL_OPERATOR_PERMISSION.get(component_family),
        )
        atom_id = str(term.get("atom_id") or term.get("label") or "")
        parent_ids = list(term.get("parent_atom_ids") or term.get("lineage") or [])
        atom_row = atoms.get(atom_id) if atom_id else None
        atom_eligibility = (
            str(atom_row.get("reward_eligibility") or "diagnostic_only")
            if isinstance(atom_row, dict) else ""
        )
        atom_value_state = (
            str(atom_row.get("value_grounding_state") or "")
            if isinstance(atom_row, dict) else ""
        )
        trainable_value_grounded_derived = bool(
            isinstance(atom_row, dict)
            and str(atom_row.get("source_type") or "") in {
                "derived", "derived_transition",
            }
            and atom_eligibility == "trainable"
            and atom_value_state in TRAINABLE_EVENT_VALUE_STATES
            and not metric_context
        )
        if isinstance(atom_row, dict) and not parent_ids:
            parent_ids = list(atom_row.get("lineage") or [])
        allowed = True
        reasons: List[str] = []
        risk_tags: List[str] = []
        obs_rows: List[Dict[str, Any]] = []
        if isinstance(atom_row, dict):
            risk_tags.extend(list(atom_row.get("risk_tags") or []))
            if atom_eligibility in {"blocked", "diagnostic_only"}:
                allowed = False
                reasons.append(f"{atom_id}:not_trainable")
        if metric_context and metric_types:
            if not is_metric_group(metric_context, metric_types):
                allowed = False
                reasons.append("metric_op_requires_verified_coordinate_group")
        for idx in obs_indices:
            obs_atom_id = _obs_atom_id(idx)
            has_declared_obs_atom = obs_atom_id in atoms
            row = _atom_for_obs_idx(ledger, int(idx))
            obs_rows.append(row)
            risk_tags.extend(list(row.get("risk_tags") or []))
            eligibility = str(row.get("reward_eligibility") or "diagnostic_only")
            verified_by = {str(x) for x in (row.get("verified_by") or [])}
            semantic_placeholder_only = (
                has_declared_obs_atom
                and "missing_metric_ledger" in verified_by
                and not metric_types
            )
            if (
                eligibility in {"blocked", "diagnostic_only"}
                and (metric_types or (has_declared_obs_atom and not semantic_placeholder_only))
                and not trainable_value_grounded_derived
            ):
                allowed = False
                reasons.append(f"{obs_atom_id}:not_trainable")
            if metric_context and metric_types and "metric" not in set(row.get("allowed_ops") or []):
                allowed = False
                reasons.append(f"{obs_atom_id}:metric_op_not_allowed")
            if required_temporal_op and required_temporal_op not in set(row.get("allowed_ops") or []):
                allowed = False
                reasons.append(
                    f"{obs_atom_id}:{required_temporal_op}_op_not_allowed"
                )
        parents = _parent_rows(ledger, parent_ids)
        for prow in parents:
            if (
                str(prow.get("reward_eligibility") or "") in {"blocked", "diagnostic_only"}
                and not trainable_value_grounded_derived
            ):
                allowed = False
                reasons.append(f"parent_{prow.get('atom_id')}:not_trainable")
            risk_tags.extend(list(prow.get("risk_tags") or []))
        for key in info_keys:
            irow = atoms.get(_info_atom_id(key))
            if isinstance(irow, dict):
                risk_tags.extend(list(irow.get("risk_tags") or []))
        nl_alignment: Dict[str, Any] = {}
        if isinstance(nl_contract, dict) and nl_contract:
            nl_alignment = evaluate_reward_term_nl_alignment(
                term=term,
                comp=comp,
                atom_row=atom_row if isinstance(atom_row, dict) else None,
                obs_rows=obs_rows,
                parent_rows=parents,
                contract=nl_contract,
            )
            risk_tags.extend(list(nl_alignment.get("risk_tags") or []))
            if nl_alignment.get("block_training"):
                allowed = False
                reasons.extend(str(x) for x in (nl_alignment.get("reasons") or []))
        # A derived formula without lineage is not automatically blocked, but it
        # is explicitly marked for hypothesis memory and diagnostics.
        if term.get("formula") and obs_indices and not parent_ids and not isinstance(atom_row, dict):
            risk_tags.append("formula_without_explicit_lineage")
        rec = {
            "schema_version": "reward_grounding_audit.term.v1",
            "reward_id": str(reward_id),
            "component_family": comp.get("family"),
            "temporal_operator": event_family if required_temporal_op else None,
            "required_operator_permission": required_temporal_op,
            "term_id": atom_id or expr[:80],
            "expr": expr[:500],
            "obs_indices": [int(i) for i in obs_indices],
            "info_keys": [str(k) for k in info_keys],
            "metric_context_indices": [int(i) for i in metric_context],
            "parent_atom_ids": [str(x) for x in parent_ids],
            "ledger_atom_id": atom_id if isinstance(atom_row, dict) else None,
            "ledger_reward_eligibility": (
                atom_row.get("reward_eligibility") if isinstance(atom_row, dict) else None
            ),
            "nl_role_alignment": nl_alignment or None,
            "allowed_for_training": bool(allowed),
            "reasons": reasons,
            "risk_tags": sorted({str(x) for x in risk_tags}),
        }
        records.append(rec)
        if not allowed:
            violations.append(rec)
    payload = {
        "schema_version": "reward_grounding_audit.v1",
        "reward_id": str(reward_id),
        "allowed": not violations,
        "n_terms": len(records),
        "n_violations": len(violations),
        "records": records,
        "violations": violations,
    }
    try:
        path = run_dir / REWARD_GROUNDING_AUDIT_FILENAME
        with path.open("a", encoding="utf-8") as fh:
            fh.write(json.dumps(_jsonable(payload), sort_keys=True) + "\n")
    except Exception:
        pass
    if strict and violations:
        raise RewardGroundingError(str(reward_id), violations)
    return payload


==> anc/FARL/autorl/bounded_training_protocol.py <==
"""Opt-in, task-independent candidate -> fixed champion -> terminal protocol.

This is a declared resource envelope, not another success threshold or a claim
that deferred search coverage was completed. Historical rungs/evidence survive.
"""
from __future__ import annotations

import copy
import hashlib
import os
import pickle
import tempfile
from pathlib import Path

from autorl.v2_provenance import atomic_write_json


class BoundedProtocolError(RuntimeError):
    pass


def protocol(state) -> dict:
    from autorl.adaptive_exploration_protocol import settings, dispatch_protocol
    if settings(state):
        return dispatch_protocol(state)
    cfg = state if isinstance(state, dict) else getattr(state, "pipeline_config", {})
    value = (cfg or {}).get("bounded_training_protocol") or {}
    return value if value.get("enabled") else {}


def configure(config: dict, *, candidate_iteration: int, trials: int = 12,
              seeds: int = 3, candidate_steps: int = 1_000_000,
              final_steps: int = 5_000_000) -> dict:
    if min(candidate_iteration, trials, seeds, candidate_steps, final_steps) < 1:
        raise BoundedProtocolError("positive phase budgets and iteration required")
    if final_steps <= candidate_steps:
        raise BoundedProtocolError("final horizon must exceed candidate horizon")
    value = {
        "schema_version": "bounded_training_protocol.v1", "enabled": True,
        "candidate_iteration": candidate_iteration, "final_iteration": candidate_iteration + 1,
        "candidate_rung": {"tier": 3, "name": "bounded_candidates", "steps": candidate_steps,
                           "seeds": seeds, "trials": trials},
        "final_rung": {"tier": 4, "name": "bounded_champion_final", "steps": final_steps,
                       "seeds": seeds, "trials": 1},
        "seed_ids": list(range(seeds)), "selection": "same_trial_mean_minus_0.5_standard_error",
        "final_champion_count": 1, "stop_after_final": True,
        "automatic_additional_iterations": False, "cold_start_qualification_required": False,
        "initialization": "preserve_candidate_recipe_no_automatic_1M_checkpoint_continuation",
        "deferred_coverage_is_completed": False,
    }
    config["bounded_training_protocol"] = value
    controller = config.setdefault("pipeline_controller", {})
    controller["max_feedback_iterations"] = candidate_iteration
    scheduler = config.setdefault("anytime_scheduler", {})
    # The legacy allocator indexes rungs by list position. Retain old low-tier
    # definitions for historical interpretation, but the dispatch guard above
    # makes them non-executable in this bounded continuation.
    from autorl.v2_runtime import DEFAULT_AUTONOMOUS_RUNGS
    history = list(scheduler.get("rungs") or DEFAULT_AUTONOMOUS_RUNGS)[:3]
    while len(history) < 3:
        history.append(copy.deepcopy(DEFAULT_AUTONOMOUS_RUNGS[len(history)]))
    scheduler["rungs"] = copy.deepcopy(history) + [copy.deepcopy(value["candidate_rung"]), copy.deepcopy(value["final_rung"])]
    scheduler.update(max_rung_steps=final_steps, max_seeds_per_trial=seeds, max_trials_per_hpo=trials)
    return value


def candidate_rung(state) -> dict:
    value = protocol(state)
    if not value:
        return {}
    iteration = int(getattr(state, "pipeline_iteration", -1))
    if value.get("kind") != "adaptive_exploration" and iteration > int(value["candidate_iteration"]):
        raise BoundedProtocolError("automatic search allocation after candidate boundary is forbidden")
    return copy.deepcopy(value["candidate_rung"])


def bound_schedule(state, schedule: list, control: dict) -> tuple[list, dict]:
    value = protocol(state)
    if not value:
        return schedule, control
    cap = int(value["candidate_rung"]["trials"])
    # Keep the existing mechanism-aware scheduler order, first covering distinct
    # recipes before extra hyperparameter replicates. Do not falsify omitted arms.
    unique = list(dict.fromkeys(schedule))
    remaining = list(schedule)
    for gid in unique:
        remaining.remove(gid)
    selected = (unique if value.get("kind") == "adaptive_exploration" else unique + remaining)[:cap]
    if not selected:
        raise BoundedProtocolError("no admitted candidate; cannot replace repair with more incumbent training")
    control = dict(control or {})
    control["adaptive_protocol" if value.get("kind") == "adaptive_exploration" else "bounded_protocol"] = {"requested_trial_cap": cap, "scheduled_trials": len(selected),
                                    "deferred_trials": len(schedule) - len(selected),
                                    "deferred_is_failed_or_completed": False,
                                    "policy": "preserve_scheduler_order_distinct_recipes_first"}
    return selected, control


def bound_assignment(state, assignment: dict) -> tuple[int, int, dict]:
    value = protocol(state)
    if not value:
        raise BoundedProtocolError("no declared protocol")
    rung = candidate_rung(state)
    reason = "adaptive_fixed_per_job_fidelity_no_total_cap" if value.get("kind") == "adaptive_exploration" else "declared_bounded_protocol"
    old = {k: assignment.get(k) for k in ("force_budget_steps", "force_budget_seeds", "force_budget_tier")}
    assignment.update(force_budget_steps=int(rung["steps"]), force_budget_seeds=int(rung["seeds"]),
                      force_budget_tier=int(rung["tier"]), budget_override_reason=reason)
    # Explicit seed schedules must not reintroduce an old 5-seed cohort.
    lane = assignment.get("stage_frontier_continuation_lane")
    if isinstance(lane, dict) and lane:
        if not set(value["seed_ids"]).issubset(set(lane.get("eligible_seed_ids") or [])):
            raise BoundedProtocolError("continuation recipe lacks exact seeds for the declared cohort")
        lane["eligible_seed_ids"] = list(value["seed_ids"])
    return int(rung["steps"]), int(rung["seeds"]), {
        "reason": reason if value.get("kind") == "adaptive_exploration" else "declared_bounded_protocol_resource_envelope", "superseded_assignment_budget": old,
        "steps": int(rung["steps"]), "seeds": int(rung["seeds"]),
    }


def guard_training(state, steps: int, seed: int) -> None:
    value = protocol(state)
    if not value:
        return
    if value.get("kind") == "adaptive_exploration":
        if int(steps) != int(value["candidate_rung"]["steps"]) or int(seed) not in value["seed_ids"]:
            raise BoundedProtocolError("adaptive per-job fidelity/seed drift; total exploration has no cap")
        return
    iteration = int(getattr(state, "pipeline_iteration", -1))
    if iteration == int(value["candidate_iteration"]):
        expected = value["candidate_rung"]
    elif iteration == int(value["final_iteration"]) and (
        getattr(state, "pipeline_memory", {}) or {}).get("bounded_final_champion"):
        expected = value["final_rung"]
    else:
        raise BoundedProtocolError(f"training outside declared phase: iteration={iteration}")
    if int(steps) != int(expected["steps"]) or int(seed) not in value["seed_ids"]:
        raise BoundedProtocolError(f"unexpected training budget/seed: {steps}/{seed}; expected {expected}")


def record_candidate_payload(payload: dict) -> None:
    value = protocol(payload.get("pipeline_config") or {})
    if not value:
        return
    if value.get("kind") == "adaptive_exploration":
        from types import SimpleNamespace
        value = protocol(SimpleNamespace(
            pipeline_config=payload["pipeline_config"],
            pipeline_iteration=payload["pipeline_iteration"],
            run_dir=payload["parent_run_dir"], pipeline_memory={},
        ))
    if int(payload["total_timesteps"]) != int(value["candidate_rung"]["steps"]):
        raise BoundedProtocolError("candidate payload horizon drift")
    if payload["seed_ids"] != value["seed_ids"]:
        raise BoundedProtocolError("candidate payload seed cohort drift")
    folder = Path(payload["parent_run_dir"]) / ("adaptive_protocol" if value.get("kind") == "adaptive_exploration" else "bounded_protocol") / "candidate_payloads"
    folder.mkdir(parents=True, exist_ok=True)
    path = folder / f"iter{payload['pipeline_iteration']}_trial{payload['trial_id']}.pickle"
    data = pickle.dumps(payload)
    if path.exists():
        raise BoundedProtocolError(f"refusing to overwrite candidate assignment: {path}")
    fd, temp = tempfile.mkstemp(prefix=".payload-", dir=folder)
    with os.fdopen(fd, "wb") as handle:
        handle.write(data)
        handle.flush()
        os.fsync(handle.fileno())
    os.replace(temp, path)
    atomic_write_json(path.with_suffix(".json"), {
        "schema_version": "bounded_candidate_payload_receipt.v1", "path": str(path),
        "sha256": hashlib.sha256(data).hexdigest(), "trial_id": payload["trial_id"],
        "worker_run_dir": payload["worker_run_dir"], "steps": payload["total_timesteps"],
        "seed_ids": payload["seed_ids"], "active_stack": payload["active_stack"],
        "trusted_local_pickle_only": True,
    })


==> anc/FARL/autorl/breadth_portfolio.py <==
"""V4.2 breadth/depth genome portfolio manager.

The portfolio layer is intentionally evidence-plane only. It admits typed,
distinct, executable stack hypotheses; derives width from admitted diversity and
measured resources; emits auditable manifests; and writes conservative
ASHA/LCB decisions from held-out OMR evidence.
"""

from __future__ import annotations

import copy
import itertools
import json
import math
import os
import re
import shutil
from pathlib import Path
from typing import Any, Dict, Iterable, List, Optional, Tuple

from autorl.pessimistic_commit import lcb_commit_score
from autorl.v93_unbounded_omr import (
    UNBOUNDED_DENSE,
    competitive_frontier,
    protocol_from_state,
)
from autorl.v2_provenance import atomic_write_json, spec_sha, utc_now
from autorl.m1_env_contract import (
    action_space_kind,
    algorithm_name_from_row,
    filter_algorithm_rows,
    is_algorithm_compatible,
)


PORTFOLIO_VERSION = "v9.5-execution-grounded-diagnostics"
PORTFOLIO_DIR = "breadth_portfolio"
PORTFOLIO_MANIFEST = "portfolio_manifest.json"
ASHA_JSONL = "asha_promotions.jsonl"
FIDELITY_JSONL = "selection_fidelity.jsonl"
MANAGED_SLOTS = ("obs_schema", "reward", "algo", "exploration")
FORBIDDEN_INFO_TOKENS = (
    "success",
    "is_success",
    "reward",
    "unscaled_reward",
    "grasp_reward",
    "in_place_reward",
    "obj_to_target",
    "tcp_to_target",
    "goal_dist",
    "target_distance",
    "distance_to_goal",
    "native",
)


def _jsonable(x: Any) -> Any:
    if isinstance(x, Path):
        return str(x)
    if isinstance(x, dict):
        return {str(k): _jsonable(v) for k, v in x.items()}
    if isinstance(x, (list, tuple, set)):
        return [_jsonable(v) for v in x]
    if isinstance(x, float) and not math.isfinite(x):
        return None
    if isinstance(x, (str, int, float, bool)) or x is None:
        return x
    return str(x)


def _append_jsonl(path: Path, payload: Dict[str, Any]) -> None:
    path.parent.mkdir(parents=True, exist_ok=True)
    with path.open("a", encoding="utf-8") as f:
        f.write(json.dumps(_jsonable(payload), sort_keys=True, default=str) + "\n")


def _read_json(path: Path) -> Dict[str, Any]:
    try:
        return json.loads(path.read_text(encoding="utf-8"))
    except Exception:
        return {}


def _pipeline_cfg(state: Any) -> Dict[str, Any]:
    cfg = getattr(state, "pipeline_config", {}) or {}
    return cfg if isinstance(cfg, dict) else {}


def _scheduler_cfg(state: Any) -> Dict[str, Any]:
    return (_pipeline_cfg(state).get("anytime_scheduler") or {})


def _portfolio_cfg(state: Any) -> Dict[str, Any]:
    return (_pipeline_cfg(state).get("breadth_portfolio") or {})


def _architecture_version(state: Any) -> str:
    cfg = _pipeline_cfg(state)
    framework = cfg.get("framework") or {}
    return str(
        cfg.get("architecture_version")
        or framework.get("architecture_version")
        or ""
    ).upper()


def _manifest_path(run_dir: Path) -> Path:
    return run_dir / PORTFOLIO_DIR / PORTFOLIO_MANIFEST


def _hypothesis_path(run_dir: Path, slot: str, hyp_id: str) -> Path:
    return run_dir / "hypotheses" / slot / f"{hyp_id}.json"


def _artifact_path(run_dir: Path, slot: str, artifact_id: str) -> Path:
    return run_dir / "stacks" / slot / f"{artifact_id}.json"


def _active_stack(state: Any) -> Dict[str, str]:
    stack = dict(getattr(state, "v2_active_stack", {}) or {})
    if not stack:
        try:
            from autorl.v2_runtime import ensure_active_stack

            stack = ensure_active_stack(state)
        except Exception:
            stack = {}
    return dict(stack or {})


def _slot_id_key(slot: str) -> str:
    return f"{slot}_id"


def _current_rung(state: Any) -> Dict[str, Any]:
    try:
        rung = (getattr(state, "v2_scheduler_decision", {}) or {}).get("selected_rung", {}) or {}
        if rung:
            return dict(rung)
    except Exception:
        pass
    try:
        from autorl.v2_runtime import _rung_for_tier

        return _rung_for_tier(0, {"rungs": _scheduler_cfg(state).get("rungs")})
    except Exception:
        return {"tier": 0, "name": "probe", "steps": 1, "trials": 1, "seeds": 1}


def _rung_for_tier(state: Any, tier: int) -> Dict[str, Any]:
    try:
        from autorl.v2_runtime import _rung_for_tier as _rt

        cfg = {
            "rungs": _scheduler_cfg(state).get("rungs"),
            "eta": int(_scheduler_cfg(state).get("eta", 3) or 3),
            "unbounded_growth_factor": float(
                _scheduler_cfg(state).get("unbounded_growth_factor", 2.0) or 2.0
            ),
            "max_rung_steps": _scheduler_cfg(state).get("max_rung_steps"),
            "core_hard_max_tier": _scheduler_cfg(state).get("core_hard_max_tier"),
            "max_trials_per_hpo": _scheduler_cfg(state).get("max_trials_per_hpo"),
            "max_seeds_per_trial": _scheduler_cfg(state).get("max_seeds_per_trial"),
        }
        return _rt(int(tier), cfg)
    except Exception:
        rungs = list(_scheduler_cfg(state).get("rungs") or [])
        if rungs and int(tier) < len(rungs):
            return dict(rungs[int(tier)])
        return _current_rung(state)


def _effective_execution_rung(
    state: Any,
    manifest: Dict[str, Any],
    trial_omr_status: Dict[int, Dict[str, Any]],
) -> Tuple[Dict[str, Any], Dict[str, Any]]:
    """Resolve the rung from worker receipts, not a stale planning manifest.

    A portfolio manifest is a dispatch plan.  Long-running controllers can
    legitimately advance the budget allocator after that plan was written, so
    the manifest's ``asha.rung`` is not sufficient proof of what workers
    actually executed.  The conservative common fidelity (minimum completed
    steps and requested seeds across scientifically valid receipts) identifies
    the highest declared rung paid by the whole observed wave.  One deeper
    per-candidate override therefore cannot lift the authority of its peers.
    """

    declared = dict(
        (manifest.get("asha") or {}).get("rung") or _current_rung(state)
    )
    observations: List[Tuple[int, int]] = []
    for status in (trial_omr_status or {}).values():
        if not isinstance(status, dict) or not _status_scientifically_valid(status):
            continue
        actual_steps = _status_seed_actual_steps(status)
        try:
            requested_steps = int(status.get("requested_timesteps", 0) or 0)
            requested_seeds = int(status.get("requested_seeds", 0) or 0)
        except Exception:
            continue
        completed_steps = min(actual_steps) if actual_steps else requested_steps
        if completed_steps > 0 and requested_seeds > 0:
            observations.append((completed_steps, requested_seeds))
    if not observations:
        return declared, {
            "schema_version": "v9.execution_rung_authority.v1",
            "source": "portfolio_manifest_fallback_no_complete_receipts",
            "declared_rung": declared,
            "effective_rung": declared,
            "receipt_count": 0,
        }

    common_steps = min(item[0] for item in observations)
    common_seeds = min(item[1] for item in observations)
    rungs = [
        dict(row) for row in (_scheduler_cfg(state).get("rungs") or [])
        if isinstance(row, dict)
    ]
    compatible = [
        row for row in rungs
        if int(row.get("steps", 0) or 0) <= common_steps
        and int(row.get("seeds", 0) or 0) <= common_seeds
    ]
    if compatible:
        effective = max(
            compatible,
            key=lambda row: (
                int(row.get("tier", 0) or 0),
                int(row.get("steps", 0) or 0),
            ),
        )
    else:
        effective = declared
    return effective, {
        "schema_version": "v9.execution_rung_authority.v1",
        "source": "conservative_common_worker_receipts",
        "declared_rung": declared,
        "effective_rung": effective,
        "receipt_count": len(observations),
        "common_completed_steps": common_steps,
        "common_requested_seeds": common_seeds,
        "policy": (
            "highest_declared_rung_paid_by_every_scientifically_valid_receipt"
        ),
    }


def _current_phase_dispatch_receipt(
    state: Any,
    manifest: Dict[str, Any],
) -> Dict[str, Any]:
    """Return the preregistered number of jobs owned by this HPO phase."""

    schedule_size = len(manifest.get("trial_schedule") or [])
    stage_control = manifest.get("stage_wave_control") or {}
    configured = int(
        stage_control.get("dispatch_trial_limit", 0) or schedule_size
    )
    source = "portfolio_stage_wave_control"
    runner = _read_json(
        Path(getattr(state, "run_dir"))
        / PORTFOLIO_DIR
        / "process_runner_manifest.json"
    )
    iteration = int(getattr(state, "pipeline_iteration", 0) or 0)
    if (
        runner
        and int(runner.get("iteration", -1) or -1) == iteration
        and int(runner.get("n_trials_requested", 0) or 0) > 0
    ):
        configured = int(runner.get("n_trials_requested") or configured)
        source = "process_runner_preregistered_dispatch"
    dispatched = max(0, min(schedule_size, configured))
    return {
        "schema_version": "v9.stage_phase_dispatch_receipt.v1",
        "iteration": iteration,
        "eligible_schedule_trials": schedule_size,
        "dispatched_trials": dispatched,
        "source": source,
        "policy": (
            "execution_debt_is_scoped_to_jobs_committed_by_the_current_phase;"
            "undispatched_eligible_hypotheses_remain_search_memory"
        ),
    }


def _bound_stage_phase_schedule(
    state: Any,
    trial_schedule: List[str],
    stage_wave_control: Dict[str, Any],
    scientific_intervention_schedule: Dict[str, Any],
    *,
    scheduler_trials: int,
    first_wide_screen: bool,
) -> Tuple[List[str], Dict[str, Any]]:
    """Materialize one bounded depth phase from the eligible stage cover."""

    control = dict(stage_wave_control or {})
    admission = (getattr(state, "pipeline_memory", {}) or {}).get("scientific_depth_admission") or {}
    reserved_comparison = bool(
        admission.get("declared")
        and admission.get("request_id") == (scientific_intervention_schedule or {}).get("request_id")
    )
    if not (
        not first_wide_screen
        and _architecture_version(state) == "V9.5"
        and ((control.get("active") and control.get("executable")) or reserved_comparison)
    ):
        return list(trial_schedule), control
    eligible = list(trial_schedule)
    intervention_slots = (
        scientific_intervention_schedule.get("trial_slots") or []
        if isinstance(scientific_intervention_schedule, dict) else []
    )
    phase_limit = max(1, int(scheduler_trials)) if reserved_comparison else max(
        1, int(scheduler_trials), len(intervention_slots))
    dispatched = eligible[:phase_limit]
    control.update({
        "eligible_trial_count": len(eligible),
        "dispatch_trial_limit": len(dispatched),
        "deferred_eligible_trial_count": max(
            0, len(eligible) - len(dispatched)
        ),
        "eligible_schedule_sha256": spec_sha(eligible),
        "phase_budget_authority": "declared_scheduler_rung_trials",
        "bounded_current_scientific_transaction": reserved_comparison,
        "deferred_eligibility_policy": (
            "remain_search_memory_until_controller_requests_another_phase"
        ),
    })
    return dispatched, control


def _is_rawsim_strict(state: Any) -> bool:
    provenance = getattr(getattr(state, "manifest", None), "env_provenance", None)
    try:
        return bool(getattr(provenance, "is_raw_sim_env", False))
    except Exception:
        return False


def _planned_stage_frontier_prefix_branch(
    state: Any,
) -> Tuple[Dict[str, Any], Dict[str, Any]]:
    """Return the exact cumulative-prefix branch pinned by diagnosis.

    This helper is deliberately narrow: a historical branch is schedulable
    only when the current initialization plan names its immutable checkpoint
    set.  It never falls back to a different branch that merely has a similar
    score or observation label.
    """
    from autorl.core_ablation import arm
    if arm(state) == "A2":
        request = (getattr(state, "pipeline_memory", {}) or {}).get("next_hypothesis_request") or {}
        if request.get("evidence_access") != "basic_feedback_only":
            return {}, {}
        plan = dict(request.get("training_initialization_plan") or {})
        if plan.get("mode") not in {
            "stage_frontier_policy_continuation", "bounded_stage_frontier_policy_probe"
        } or not plan.get("checkpoint_refs"):
            return {}, {}
        # Bind only the current request's artifacts. Historical prefix winners
        # and their stage scores are outside A2's diagnostic input boundary.
        return plan, {
            "stack": dict(request.get("control_stack") or _active_stack(state)),
            "checkpoint_refs": list(plan["checkpoint_refs"]),
        }
    mem = getattr(state, "pipeline_memory", {}) or {}
    if not isinstance(mem, dict):
        return {}, {}
    context = mem.get("trusted_stage_diagnostic_context") or {}
    plan = (
        context.get("training_initialization_plan")
        if isinstance(context, dict) else {}
    ) or {}
    if str(plan.get("mode") or "") not in {
        "stage_frontier_policy_continuation",
        "bounded_stage_frontier_policy_probe",
    }:
        return {}, {}
    source_stage_id = str(plan.get("source_stage_id") or "")
    planned_refs = {
        str(value) for value in (plan.get("checkpoint_refs") or []) if value
    }
    if not source_stage_id or not planned_refs:
        return {}, {}
    prefix_by_stage = mem.get("trusted_stage_prefix_best") or {}
    root = (
        prefix_by_stage.get(source_stage_id)
        if isinstance(prefix_by_stage, dict) else None
    )
    if not isinstance(root, dict):
        return {}, {}
    candidates = [root]
    variants = root.get("effective_obs_contract_variants") or {}
    if isinstance(variants, dict):
        candidates.extend(
            value for value in variants.values() if isinstance(value, dict)
        )
    exact = [
        value for value in candidates
        if {
            str(ref) for ref in (value.get("checkpoint_refs") or []) if ref
        } == planned_refs
    ]
    if not exact:
        return {}, {}
    branch = max(
        exact,
        key=lambda value: tuple(value.get("score_tuple") or (-1.0, -1, -1)),
    )
    return dict(plan), branch


def _candidate_rows(
    state: Any,
    slot: str,
    *,
    pinned_artifact_ids: Iterable[str] = (),
) -> List[Dict[str, Any]]:
    run_dir = Path(getattr(state, "run_dir"))
    rows: List[Dict[str, Any]] = []
    root = run_dir / "hypotheses" / slot
    from autorl.core_ablation import eliminated_gene
    pinned = {str(value) for value in pinned_artifact_ids if value and not eliminated_gene(state, slot, str(value))}
    paths = sorted(root.glob("*.json")) if root.exists() else []
    for p in paths:
        hyp = _read_json(p)
        if not hyp:
            continue
        status = str(hyp.get("status", "active") or "active")
        hid = str(hyp.get("id") or p.stem)
        if status not in {"active", "champion"} and hid not in pinned:
            continue
        artifact = _read_json(_artifact_path(run_dir, slot, hid))
        spec = artifact.get("spec", {}) if isinstance(artifact, dict) else {}
        ev = hyp.get("evidence", {}) or {}
        rows.append({
            "slot": slot,
            "id": hid,
            "status": status,
            "tier": int(hyp.get("tier", 0) or 0),
            "hypothesis": hyp,
            "artifact": artifact,
            "spec": spec if isinstance(spec, dict) else {},
            "files": artifact.get("files", {}) if isinstance(artifact, dict) else {},
            "n_valid": int(ev.get("omr_scores_n_valid", 0) or 0),
            "n_trials": int(ev.get("n_trials", 0) or 0),
            "mean": ev.get("omr_scores_mean"),
            "scores": ev.get("omr_scores", []) or [],
            "created_at": hyp.get("created_at", ""),
            "stage_frontier_pinned": hid in pinned,
        })
    existing = {str(row.get("id") or "") for row in rows}
    for hid in sorted(pinned - existing):
        artifact = _read_json(_artifact_path(run_dir, slot, hid))
        if not artifact:
            # Missing immutable artifact remains an admission failure; never
            # manufacture a placeholder that could bypass execution checks.
            continue
        spec = artifact.get("spec", {}) if isinstance(artifact, dict) else {}
        rows.append({
            "slot": slot,
            "id": hid,
            "status": "stage_frontier_pinned_artifact",
            "tier": 0,
            "hypothesis": {},
            "artifact": artifact,
            "spec": spec if isinstance(spec, dict) else {},
            "files": artifact.get("files", {}) if isinstance(artifact, dict) else {},
            "n_valid": 0,
            "n_trials": 0,
            "mean": None,
            "scores": [],
            "created_at": "",
            "stage_frontier_pinned": True,
        })
    return rows


def _safe_id_token(value: Any) -> str:
    text = str(value or "")
    text = re.sub(r"[^a-zA-Z0-9_.-]+", "_", text).strip("._-")
    return text[:96] or "candidate"


def _ensure_v5_goal_candidate_rewards(state: Any) -> List[str]:
    """Materialize V5 public goal candidates as trainable reward hypotheses.

    The V5 diagnosis plane only produces observational candidates.  This bridge
    writes deterministic, public-observation-only reward artifacts so the normal
    breadth/ASHA/held-out-OMR machinery can run the required controlled
    intervention.  It never reads env info or native reward components.
    """
    from autorl.core_ablation import arm
    if arm(state) == "A2":
        return []
    mem = getattr(state, "pipeline_memory", None)
    if not isinstance(mem, dict):
        return []
    route = mem.get("v5_pending_goal_feedback")
    if not isinstance(route, dict):
        return []
    if str(route.get("mode") or "") not in {
        "controlled_goal_interface_test",
        "supported_goal_rewrite",
    }:
        return []
    candidates = [
        c for c in (route.get("goal_candidates") or [])
        if isinstance(c, dict)
        and c.get("allowed_for_m4") is not False
        and c.get("firewall_clean") is not False
        and c.get("obs_indices")
        and c.get("source_type") in {"obs", "derived"}
    ]
    if not candidates:
        return []
    try:
        cap = int(_portfolio_cfg(state).get("v5_goal_candidate_reward_cap", 8) or 8)
    except Exception:
        cap = 8
    run_dir = Path(getattr(state, "run_dir"))
    created: List[str] = []
    for cand in candidates[: max(1, cap)]:
        atom_id = str(cand.get("atom_id") or cand.get("hypothesis_id") or "")
        if not atom_id:
            continue
        rid = "reward.v5_goal_candidate." + _safe_id_token(atom_id)
        reward_path = _artifact_path(run_dir, "reward", rid)
        hyp_path = _hypothesis_path(run_dir, "reward", rid)
        obs_indices = [int(x) for x in (cand.get("obs_indices") or [])]
        source_type = str(cand.get("source_type") or "obs")
        formula = cand.get("formula") if source_type == "derived" else None
        term: Dict[str, Any] = {
            "atom_id": atom_id,
            "label": atom_id,
            "weight": 1.0,
        }
        if isinstance(formula, str) and formula.strip():
            term["formula"] = formula.strip()
        else:
            source = str(cand.get("source") or "")
            if not source.startswith("obs["):
                try:
                    source = f"obs[{int(obs_indices[0])}]"
                except Exception:
                    continue
            term["source"] = source
            if str(cand.get("direction") or "") == "decrease":
                term["weight"] = -1.0
        program = {
            "schema_version": "autorl.reward_program.v1",
            "primitive_compositions": [
                {
                    "family": "dense_shaping_linear",
                    "weight": 1.0,
                    "terms": [term],
                },
                {
                    "family": "action_l2_penalty",
                    "weight": 0.001,
                    "reduction": "mean",
                    "normalize_by_bounds": True,
                },
            ],
            "v5_goal_candidate": {
                "atom_id": atom_id,
                "hypothesis_id": cand.get("hypothesis_id"),
                "cohort_id": cand.get("cohort_id"),
                "source_type": source_type,
                "source": cand.get("source"),
                "formula": formula,
                "obs_indices": obs_indices,
                "selection_score": cand.get("selection_score"),
                "firewall_clean": True,
            },
        }
        try:
            from autorl.reward_program_compiler import validate_reward_program

            validate_reward_program(program)
        except Exception:
            continue
        artifact = {
            "schema_version": "stack_reward.v1",
            "id": rid,
            "source": "v5_goal_feedback_controlled_candidate",
            "spec": {"reward_program": program},
            "goal_candidate": cand,
            "files": {},
            "created_at": utc_now(),
        }
        hyp = {
            "schema_version": "hypothesis.reward.v1",
            "id": rid,
            "status": "active",
            "tier": 0,
            "created_at": utc_now(),
            "source": "v5_goal_feedback_controlled_candidate",
            "evidence": {
                "omr_scores": [],
                "omr_scores_n_valid": 0,
                "n_trials": 0,
                "v5_goal_candidate_atom_id": atom_id,
                "v5_goal_candidate_hypothesis_id": cand.get("hypothesis_id"),
            },
        }
        atomic_write_json(reward_path, artifact)
        atomic_write_json(hyp_path, hyp)
        created.append(rid)
    if created:
        mem.setdefault("v5_goal_candidate_reward_artifacts", []).append({
            "created_at_iter": int(getattr(state, "pipeline_iteration", 0) or 0),
            "route_mode": route.get("mode"),
            "reward_ids": created,
            "commit_authority": "held_out_omr_lcb_only",
            "firewall_clean": True,
        })
    return created


def _synthetic_active_row(state: Any, slot: str, artifact_id: str) -> Dict[str, Any]:
    artifact = _read_json(_artifact_path(Path(getattr(state, "run_dir")), slot, artifact_id))
    spec = artifact.get("spec", {}) if isinstance(artifact, dict) else {}
    return {
        "slot": slot,
        "id": str(artifact_id),
        "status": "active_stack_pointer",
        "tier": 0,
        "hypothesis": {},
        "artifact": artifact,
        "spec": spec if isinstance(spec, dict) else {},
        "files": artifact.get("files", {}) if isinstance(artifact, dict) else {},
        "n_valid": 0,
        "n_trials": 0,
        "mean": None,
        "scores": [],
        "created_at": "",
        "synthetic_active": True,
    }


def _text_from_spec(obj: Any) -> str:
    try:
        return json.dumps(obj, sort_keys=True, default=str).lower()
    except Exception:
        return str(obj).lower()


def _reward_program(row: Dict[str, Any]) -> Dict[str, Any]:
    spec = row.get("spec") or {}
    if not isinstance(spec, dict):
        return {}
    if isinstance(spec.get("reward_program"), dict):
        return spec.get("reward_program") or {}
    if isinstance(spec.get("program"), dict):
        return spec.get("program") or {}
    return spec if "primitive_compositions" in spec else {}


def _reward_terms(program: Dict[str, Any]) -> List[Dict[str, Any]]:
    from autorl.reward_program_compiler import reward_reference_rows

    return reward_reference_rows(program)


def _reward_signature(row: Dict[str, Any]) -> Dict[str, Any]:
    program = _reward_program(row)
    terms = _reward_terms(program)
    text = _text_from_spec({"id": row.get("id"), "program": program})
    families = sorted({
        str(c.get("family") or "")
        for c in (program.get("primitive_compositions") or [])
        if isinstance(c, dict) and c.get("family")
    })
    # Stage-conditioned rewards that share a primitive family are not
    # interchangeable experiments.  In particular, DoorKey's public key,
    # door, and exit rewards may all be one-term dense programs while grounding
    # different public transitions.  The old signature collapsed those arms
    # to one generic ``has_stage`` bit and could remove the actual frontier
    # reward before scheduling it.
    from autorl.v92_stage_loop import canonical_reward_stage_contract

    canonical_stage_contract = canonical_reward_stage_contract(program)
    hypothesis_contract = program.get("hypothesis_contract") or {}
    stage_ids: set[str] = set(canonical_stage_contract.get("stage_ids") or [])
    public_basis: set[str] = set()
    public_proposal_hashes: set[str] = set()
    for term in terms:
        if not isinstance(term, dict):
            continue
        if term.get("stage_id"):
            stage_ids.add(str(term.get("stage_id")))
        for key in ("atom_id", "source", "other_source", "info_key"):
            value = term.get(key)
            if value:
                public_basis.add(f"{key}:{value}")
        event = term.get("event") or {}
        if isinstance(event, dict):
            if event.get("stage_id"):
                stage_ids.add(str(event.get("stage_id")))
            for key in ("atom_id", "source", "other_source", "info_key"):
                value = event.get(key)
                if value:
                    public_basis.add(f"event.{key}:{value}")
    for comp in program.get("primitive_compositions") or []:
        if isinstance(comp, dict) and comp.get("stage_id"):
            stage_ids.add(str(comp.get("stage_id")))
        if (
            isinstance(comp, dict)
            and str(comp.get("family") or "") in {
                "public_transition_program", "general_transition_program"
            }
        ):
            integrity = comp.get("proposal_integrity") or {}
            if isinstance(integrity, dict) and integrity.get("proposal_sha256"):
                public_proposal_hashes.add(str(integrity["proposal_sha256"]))
    relation_tokens = (
        "agent_to_goal",
        "agent_to_object",
        "object_to_goal",
        "object_to_target",
        "stage_progress",
        "forward",
        "velocity",
    )
    return {
        "slot": "reward",
        "families": families,
        "term_count": len(terms),
        "stage_ids": sorted(stage_ids),
        "canonical_stage_contract": canonical_stage_contract,
        "public_basis_digest": spec_sha(sorted(public_basis)),
        "public_proposal_hashes": sorted(public_proposal_hashes),
        "reward_family": str(
            hypothesis_contract.get("reward_family")
            if isinstance(hypothesis_contract, dict) else ""
        ),
        "relation_tokens": sorted(t for t in relation_tokens if t in text),
        "has_stage": "stage" in text,
        "has_sparse": "sparse" in text or "success" in text,
        "has_regularizer": any(t in text for t in ("action_l2", "action_cost", "alive_bonus")),
        "uses_native_prior": "library_default" in str(row.get("id") or "") or "native" in text,
    }


def _obs_signature(row: Dict[str, Any]) -> Dict[str, Any]:
    hid = str(row.get("id") or "").lower()
    spec_text = _text_from_spec(row.get("spec") or {})
    return {
        "slot": "obs_schema",
        "is_raw": "raw" in hid and not any(t in hid for t in ("typed", "semantic", "hybrid")),
        "is_semantic": any(t in hid or t in spec_text for t in ("typed", "semantic", "hybrid", "combinator", "derived")),
        "has_derived": "derived" in spec_text or "formula" in spec_text,
        "id_family": hid.split(".v", 1)[0],
    }


def _algo_signature(row: Dict[str, Any]) -> Dict[str, Any]:
    spec = row.get("spec") or {}
    name = str(spec.get("algorithm_name") or row.get("id") or "").upper()
    family = str(spec.get("algorithm_family") or "").lower()
    return {
        "slot": "algo",
        "algorithm_name": name,
        "algorithm_family": family or name.lower(),
    }


def _exploration_signature(row: Dict[str, Any]) -> Dict[str, Any]:
    spec = row.get("spec") or {}
    text = _text_from_spec({"id": row.get("id"), "spec": spec})
    return {
        "slot": "exploration",
        "profile_type": str(spec.get("profile_type") or spec.get("id") or row.get("id") or ""),
        "has_entropy_floor": "entropy" in text and "floor" in text,
        "has_goal_replay": "goal_replay" in text or "her" in text,
        "eligible": bool(spec.get("eligible", True)),
    }


def family_signature(slot: str, row: Dict[str, Any]) -> Dict[str, Any]:
    if slot == "reward":
        return _reward_signature(row)
    if slot == "obs_schema":
        return _obs_signature(row)
    if slot == "algo":
        return _algo_signature(row)
    if slot == "exploration":
        return _exploration_signature(row)
    return {"slot": slot, "id_family": str(row.get("id") or "")}


def _signature_key(signature: Dict[str, Any]) -> str:
    return spec_sha(signature)


def _artifact_executable(row: Dict[str, Any]) -> bool:
    if row.get("synthetic_active"):
        return True
    if row.get("artifact"):
        return True
    files = row.get("files") or {}
    return bool(files)


def _references_info_channel(text: str) -> bool:
    """True iff `text` reaches into the raw env info dict (info[...] / info.x /
    info_<key>). Word-bounded so the substring 'inf' inside an unrelated token
    never matches; the leading 'info' must be a standalone identifier."""
    low = text.lower()
    return bool(re.search(r"(?<![a-z0-9_])info(?:\[|\.|_)", low))


def _extract_info_key(text: str) -> Optional[str]:
    low = str(text or "").strip()
    if not low:
        return None
    match = re.search(
        r"(?<![a-z0-9_])info\s*\[\s*['\"]([^'\"]+)['\"]\s*\]",
        low,
        flags=re.IGNORECASE,
    )
    if match:
        return match.group(1)
    match = re.search(
        r"(?<![a-z0-9_])info\.([a-zA-Z_][a-zA-Z0-9_]*)",
        low,
        flags=re.IGNORECASE,
    )
    if match:
        return match.group(1)
    match = re.search(
        r"(?<![a-z0-9_])info_([a-zA-Z_][a-zA-Z0-9_]*)",
        low,
        flags=re.IGNORECASE,
    )
    if match:
        return match.group(1)
    return None


def _stage_curriculum_info_allowlist(row: Dict[str, Any]) -> set[str]:
    """Compatibility hook: Stage OMR has no reward allow-list in V9.2."""
    return set()


def _reward_firewall_clean(state: Any, row: Dict[str, Any]) -> Tuple[bool, List[str]]:
    program = _reward_program(row)
    public_violations: List[str] = []
    try:
        from autorl.public_reward_program import (
            general_program_components,
            public_program_components,
            validate_general_transition_component,
            validate_public_transition_component,
        )
        from autorl.reward_program_compiler import (
            RewardRuntimeInterfaceViolation,
            validate_reward_against_runtime_interface,
        )
        from autorl.runtime_interface_contract import (
            load_runtime_interface_contract,
        )

        for component in public_program_components(program):
            try:
                validate_public_transition_component(component)
            except Exception as exc:
                public_violations.append(f"public_program:{exc}")
        for component in general_program_components(program):
            if _is_rawsim_strict(state):
                public_violations.append(
                    "general_program:unrestricted_information_forbidden_in_p2"
                )
                continue
            try:
                validate_general_transition_component(component)
            except Exception as exc:
                public_violations.append(f"general_program:{exc}")
        if not _is_rawsim_strict(state):
            try:
                from autorl.runtime_information_policy import (
                    merge_runtime_information_policy,
                )

                receipt = load_runtime_interface_contract(
                    Path(getattr(state, "run_dir"))
                )
                policy = merge_runtime_information_policy(
                    program.get("reward_information_policy") or {}, state
                )
                validate_reward_against_runtime_interface(
                    program,
                    receipt,
                    policy,
                )
            except RewardRuntimeInterfaceViolation as exc:
                public_violations.append(
                    "reward_runtime_interface:" + str(exc)
                )
    except Exception as exc:
        public_violations.append(f"public_program_audit:{exc}")
    if not _is_rawsim_strict(state):
        return not public_violations, sorted(public_violations)
    sources: List[str] = []
    for term in _reward_terms(program):
        for key in ("atom_id", "source", "formula", "info_key", "gate_info_key"):
            val = term.get(key)
            if isinstance(val, str):
                sources.append(
                    f"info[{val!r}]" if key in {"info_key", "gate_info_key"} else val
                )
        other_source = term.get("other_source")
        if isinstance(other_source, str):
            sources.append(other_source)
    # Strict raw-sim forbids ANY env info-dict channel reference, not only the
    # named FORBIDDEN_INFO_TOKENS. The whole point of P2 is that no privileged
    # info channel leaks in; obs[...]/derived. formulas are the only legal
    # grounding. V8.2 adds one typed exception: explicitly permitted stage
    # curriculum oracles may train their own stage, while final held-out OMR
    # remains the only success authority. Generic info-referencing
    # reconstruction families (stage_gated/causal_stage/sparse_success) remain
    # OUT of strict P2.
    allowed_stage_keys = _stage_curriculum_info_allowlist(row)
    violations = sorted({
        s
        for s in sources
        if _references_info_channel(s)
        and (_extract_info_key(s) not in allowed_stage_keys)
    } | set(public_violations))
    return not violations, violations


def _reward_grounded(state: Any, row: Dict[str, Any]) -> Tuple[bool, str]:
    rid = str(row.get("id") or "")
    program = _reward_program(row)
    terms = _reward_terms(program)
    try:
        from autorl.public_reward_program import (
            general_program_components,
            public_program_components,
        )

        if public_program_components(program):
            return True, "source_safe_public_transition_program"
        if general_program_components(program) and not _is_rawsim_strict(state):
            return True, "execution_safe_unrestricted_information_transition_program"
    except Exception:
        pass
    if "library_default" in rid or "native" in rid:
        return True, "known_native_or_library_prior"
    if not terms:
        return (not _is_rawsim_strict(state)), "no_terms_allowed_only_outside_strict_rawsim"
    text = _text_from_spec(terms)
    if "obs[" in text or "derived." in text or "atom_id" in text:
        return True, "terms_reference_public_or_grounded_atoms"
    return False, "reward_terms_have_no_grounded_obs_or_atom_reference"


def _pathology_free(row: Dict[str, Any]) -> Tuple[bool, str]:
    text = _text_from_spec(row.get("spec") or {})
    # Match pathological tokens as standalone identifiers/literals, NOT as bare
    # substrings. The old `if token in text` matched 'inf' inside 'info'
    # (info['near_object'], derived.delta.info_*, ...), so every known/P3
    # reconstruction that legitimately references the env info dict was falsely
    # rejected as pathology_token:inf, collapsing the breadth reward pool to
    # {native}. Word/value-bounded matching only fires on a real infinity/NaN
    # literal (inf, +inf, -inf, infinity, float('inf'), nan) or the explicit
    # pathology markers, never on 'info'/'constant_zeroed'/etc.
    patterns = {
        "inf": r"(?<![a-z0-9_])[+-]?(?:inf|infinity)(?![a-z0-9_])",
        "nan": r"(?<![a-z0-9_])nan(?![a-z0-9_])",
        "constant_zero": r"(?<![a-z0-9_])constant_zero(?![a-z0-9_])",
        "self_distance": r"(?<![a-z0-9_])self_distance(?![a-z0-9_])",
    }
    for token, pattern in patterns.items():
        if re.search(pattern, text):
            return False, f"pathology_token:{token}"
    return True, "no_static_pathology_marker"


def admit_slot_candidates(
    state: Any,
    slot: str,
    *,
    active_id: Optional[str] = None,
    pinned_artifact_ids: Iterable[str] = (),
) -> Dict[str, Any]:
    from autorl.core_ablation import eliminated_gene
    if eliminated_gene(state, slot, active_id):
        raise RuntimeError("A3_ELIMINATED_GENE_CANNOT_BE_ACTIVE")
    pinned = {str(value) for value in pinned_artifact_ids if value}
    rows = _candidate_rows(
        state,
        slot,
        pinned_artifact_ids=pinned,
    )
    if active_id and all(str(r.get("id")) != str(active_id) for r in rows):
        rows.insert(0, _synthetic_active_row(state, slot, str(active_id)))
    elif active_id:
        # The incumbent must win signature de-duplication against an equivalent
        # archived/new proposal. File-name ordering is not evidence and must
        # never silently remove the stack that is actually active.
        rows.sort(key=lambda r: 0 if str(r.get("id")) == str(active_id) else 1)
    verdicts = []
    admitted: List[Dict[str, Any]] = []
    seen_signatures: set[str] = set()
    generation_contract = _read_json(
        Path(getattr(state, "run_dir")) / "search_generation.v1.json"
    )
    current_generation = int(
        generation_contract.get("generation_id", 0) or 0
    )
    current_interface_hash = str(
        generation_contract.get("canonical_interface_hash") or ""
    )
    for row in rows:
        sig = family_signature(slot, row)
        sig_key = _signature_key(sig)
        reasons = []
        ok = True
        hypothesis = row.get("hypothesis") or {}
        if generation_contract:
            candidate_generation = int(
                hypothesis.get("generation_id", 0) or 0
            )
            if candidate_generation != current_generation:
                ok = False
                reasons.append(
                    "stale_search_generation:"
                    f"candidate={candidate_generation},current={current_generation}"
                )
            candidate_interface_hash = str(
                hypothesis.get("canonical_interface_hash") or ""
            )
            if current_interface_hash and (
                candidate_interface_hash != current_interface_hash
            ):
                ok = False
                reasons.append(
                    "stale_canonical_interface_hash:"
                    f"candidate={candidate_interface_hash or 'missing'},"
                    f"current={current_interface_hash}"
                )
        if not _artifact_executable(row):
            ok = False
            reasons.append("artifact_not_executable_or_missing")
        if slot in {"obs_schema", "reward"}:
            from autorl.semantic_execution_contract import audit_candidate, record_audit
            semantic_receipt = audit_candidate(state.run_dir, slot, row.get("spec") or {})
            record_audit(state, str(row.get("id") or ""), semantic_receipt)
            if not semantic_receipt["valid"]:
                ok = False
                reasons.append("semantic_execution_contract:" + ",".join(
                    item["reason"] for item in semantic_receipt["violations"]
                ))
        if slot == "reward":
            clean, violations = _reward_firewall_clean(state, row)
            if not clean:
                ok = False
                reasons.append("firewall_violation:" + ",".join(violations[:4]))
            grounded, ground_reason = _reward_grounded(state, row)
            if not grounded:
                ok = False
            reasons.append(ground_reason)
        if slot == "obs_schema":
            from autorl.obs_space_contract import (
                ObsCandidateRuntimeInterfaceViolation,
                validate_observation_spec_against_runtime_interface,
            )
            from autorl.runtime_interface_contract import (
                load_runtime_interface_contract,
            )
            from autorl.runtime_information_policy import (
                merge_runtime_information_policy,
            )
            receipt = load_runtime_interface_contract(
                Path(getattr(state, "run_dir"))
            )
            if receipt:
                try:
                    policy = merge_runtime_information_policy(
                        (row.get("spec") or {}).get(
                            "observation_information_policy"
                        ) or {},
                        state,
                    )
                    validate_observation_spec_against_runtime_interface(
                        row.get("spec") or {}, receipt,
                        information_policy=policy,
                    )
                except ObsCandidateRuntimeInterfaceViolation as exc:
                    ok = False
                    reason_codes = [
                        str(item.get("reason") or "unknown")
                        for item in (exc.details.get("violations") or [])
                    ]
                    reasons.append(
                        "runtime_interface_violation:" + ",".join(reason_codes)
                    )
        if slot == "exploration" and not bool(sig.get("eligible", True)):
            ok = False
            reasons.append("exploration_profile_ineligible")
        pathology_ok, pathology_reason = _pathology_free(row)
        if not pathology_ok:
            ok = False
        reasons.append(pathology_reason)
        from autorl.core_ablation import arm
        duplicate = sig_key in seen_signatures and arm(state) != "A3"
        pinned_duplicate = bool(duplicate and row.get("stage_frontier_pinned"))
        if duplicate and not pinned_duplicate:
            ok = False
            reasons.append("duplicate_typed_signature")
        elif pinned_duplicate:
            # Artifact identity, not only family signature, is part of a
            # checkpoint interface. Retain this one diagnosis-pinned obs row;
            # the runtime effective-contract gate still decides consumption.
            reasons.append("duplicate_signature_retained_for_exact_prefix_artifact")
        if ok:
            seen_signatures.add(sig_key)
            admitted.append({**row, "family_signature": sig, "family_signature_key": sig_key})
        verdicts.append({
            "slot": slot,
            "id": row.get("id"),
            "admitted": bool(ok),
            "duplicate_signature": bool(duplicate),
            "stage_frontier_pinned": bool(row.get("stage_frontier_pinned")),
            "signature": sig,
            "signature_key": sig_key,
            "reasons": reasons,
            "v9_evidence_plane": (
                {
                    "grounding_tier": (
                        "PROPOSED_GENERAL"
                        if "general_transition_program" in set(
                            (family_signature("reward", row) or {}).get("families") or []
                        )
                        else "PROPOSED_PUBLIC"
                    ),
                    "training_admission": "SOURCE_SAFE",
                    "semantic_validation": (
                        "TRAINED_PUBLIC"
                        if int(row.get("n_trials", 0) or 0) > 0
                        else "UNVALIDATED"
                    ),
                    "stage_omr_ranking_weight": 0.0,
                    "promotion_authority": "held_out_final_omr_lcb_only",
                }
                if slot == "reward"
                and bool({"public_transition_program", "general_transition_program"}
                         & set((family_signature("reward", row) or {}).get("families") or []))
                else None
            ),
        })
    return {"slot": slot, "admitted": admitted, "verdicts": verdicts}


def _resource_probe(state: Any, admitted_count: int) -> Dict[str, Any]:
    cfg = _portfolio_cfg(state)
    sched = _scheduler_cfg(state)
    configured_cap = cfg.get("configured_safety_cap", sched.get("parallel_safety_cap", 4))
    try:
        safety_cap = int(configured_cap) if configured_cap not in (None, "", 0, "none", "None") else int(admitted_count)
    except Exception:
        safety_cap = int(admitted_count)
    safety_cap = max(1, min(max(1, int(admitted_count)), int(safety_cap)))

    visible = os.environ.get("CUDA_VISIBLE_DEVICES")
    if visible is not None and visible.strip() not in {"", "-1"}:
        gpu_slots = len([x for x in visible.split(",") if x.strip()])
    else:
        gpu_slots = 0
        try:
            import torch  # type: ignore

            gpu_slots = int(torch.cuda.device_count())
        except Exception:
            gpu_slots = 0
    cpu_sim_slots = max(1, int(os.cpu_count() or 1))
    memory_slots = cpu_sim_slots
    try:
        import psutil  # type: ignore

        mem_gb = float(psutil.virtual_memory().available) / (1024.0 ** 3)
        if admitted_count > 0:
            # Memory is a coarse feasibility probe, not a tuned portfolio K.
            memory_slots = max(1, min(cpu_sim_slots, int(max(1.0, mem_gb))))
    except Exception:
        pass
    disk_io_slots = cpu_sim_slots
    workers_per_gpu = max(1, int(cfg.get("workers_per_gpu", 1) or 1))
    if shutil.which("nvidia-smi") is None and gpu_slots <= 0:
        accelerator_slots = cpu_sim_slots
    else:
        accelerator_slots = max(1, gpu_slots * workers_per_gpu)
    slots = max(1, min(
        int(admitted_count) if admitted_count > 0 else 1,
        accelerator_slots,
        cpu_sim_slots,
        memory_slots,
        disk_io_slots,
        safety_cap,
    ))
    return {
        "schema_version": "parallel_resource_probe.v1",
        "gpu_slots": gpu_slots,
        "workers_per_gpu": workers_per_gpu,
        "accelerator_slots_used": accelerator_slots,
        "cpu_sim_slots": cpu_sim_slots,
        "memory_slots": memory_slots,
        "disk_io_slots": disk_io_slots,
        "configured_safety_cap": safety_cap,
        "admitted_count": int(admitted_count),
        "available_parallel_slots": int(slots),
        "derivation": (
            "min(admitted_count, gpu_slots*workers_per_gpu, cpu_sim_slots, "
            "memory_slots, disk_io_slots, configured_safety_cap)"
        ),
    }


def _ordered_cohort_target_tier(
    state: Any,
    *,
    current_iteration: Optional[int] = None,
) -> Optional[int]:
    """Return the only rung a paid survivor cohort may execute next.

    Controller diagnoses may request a much deeper meaningful fidelity, but
    they are hypotheses about missing evidence, not authority to skip a
    preregistered learning-quality rung.
    """
    mem = getattr(state, "pipeline_memory", {}) or {}
    cohort = (
        mem.get("v9_deep_survivor_cohort")
        if isinstance(mem, dict)
        else None
    )
    iteration = (
        int(getattr(state, "pipeline_iteration", 0) or 0)
        if current_iteration is None
        else int(current_iteration)
    )
    if not (
        isinstance(cohort, dict)
        and cohort.get("survivor_genome_ids")
        and int(cohort.get("target_iteration", -1) or -1) <= iteration
        and cohort.get("source_rung_tier") is not None
    ):
        return None
    return max(0, int(cohort.get("source_rung_tier") or 0) + 1)


def _stage_omr_applicable(state: Any) -> bool:
    raw = getattr(state, "raw_sim_input", {}) or {}
    applicability = (
        raw.get("stage_omr_applicability") if isinstance(raw, dict) else None
    )
    ledger = getattr(state, "stage_omr_ledger", None)
    if isinstance(ledger, dict) and ledger.get("stage_omr_applicability"):
        applicability = ledger.get("stage_omr_applicability")
    normalized = str(applicability or "").strip().lower().replace("-", "_")
    return not (
        normalized.startswith("not_applicable")
        or normalized in {"none", "disabled", "single_stage_no_stage_omr"}
    )


def _task_is_staged(state: Any) -> bool:
    if not _stage_omr_applicable(state):
        return False
    graph: Any = getattr(state, "task_causal_graph", None)
    if hasattr(graph, "to_dict"):
        graph = graph.to_dict()
    if not isinstance(graph, dict):
        graph = getattr(getattr(state, "goal_spec", None), "task_causal_graph", {}) or {}
    if not isinstance(graph, dict):
        return False
    stages = graph.get("stages") or []
    dag = graph.get("typed_subgoal_dag") or (graph.get("goal") or {}).get("typed_subgoal_dag") or {}
    nodes = dag.get("nodes") if isinstance(dag, dict) else []
    return len(stages) >= 2 or len(nodes or []) >= 2


def _make_genome(stack: Dict[str, str], rows: Dict[str, Dict[str, Any]]) -> Dict[str, Any]:
    genome_stack = dict(stack)
    genome_stack.pop("hypothesis_ids", None)
    signatures: Dict[str, Any] = {}
    candidate_ids: Dict[str, str] = {}
    hypothesis_ids: List[str] = []
    for slot, row in rows.items():
        if not row:
            continue
        cid = str(row.get("id") or "")
        if not cid:
            continue
        genome_stack[_slot_id_key(slot)] = cid
        signatures[slot] = row.get("family_signature") or family_signature(slot, row)
        candidate_ids[slot] = cid
        spec = row.get("spec") if isinstance(row.get("spec"), dict) else {}
        program = spec.get("reward_program") if isinstance(spec, dict) else {}
        for source in (
            spec.get("hypothesis_ids") if isinstance(spec, dict) else None,
            program.get("hypothesis_ids") if isinstance(program, dict) else None,
        ):
            values = source if isinstance(source, list) else ([source] if source else [])
            for value in values:
                text = str(value or "")
                if text and text not in hypothesis_ids:
                    hypothesis_ids.append(text)
    genome_id = _genome_id_from_stack(genome_stack)
    if hypothesis_ids:
        genome_stack["hypothesis_ids"] = hypothesis_ids
    return {
        "genome_id": genome_id,
        "obs_schema_id": genome_stack.get("obs_schema_id"),
        "reward_id": genome_stack.get("reward_id"),
        "algo_id": genome_stack.get("algo_id"),
        "exploration_id": genome_stack.get("exploration_id"),
        "stack": genome_stack,
        "hypothesis_ids": hypothesis_ids,
        "candidate_ids": candidate_ids,
        "signatures": signatures,
        "signature_key": spec_sha(signatures),
        "replay_buffer_namespace": "isolated_by_genome_id",
    }


def _row_for_id(
    rows: List[Dict[str, Any]],
    artifact_id: Optional[str],
) -> Optional[Dict[str, Any]]:
    wanted = str(artifact_id or "")
    return next((row for row in rows if str(row.get("id") or "") == wanted), None)


def _annotate_genome(
    genome: Dict[str, Any],
    *,
    role: str,
    changed_axes: Iterable[str],
    comparison_anchor_id: Optional[str] = None,
) -> Dict[str, Any]:
    out = dict(genome)
    out["portfolio_role"] = str(role)
    out["changed_axes"] = sorted({str(x) for x in changed_axes if x})
    out["comparison_anchor_genome_id"] = comparison_anchor_id
    return out


def _dedupe_genomes(genomes: Iterable[Dict[str, Any]]) -> List[Dict[str, Any]]:
    by_id: Dict[str, Dict[str, Any]] = {}
    role_priority = {
        "protected_incumbent": 0,
        "p3_native_full_stack_baseline": 1,
        "active_anchor": 2,
        "axis_probe": 3,
        "interface_pair_probe": 4,
    }
    for genome in genomes:
        gid = str(genome.get("genome_id") or "")
        if not gid:
            continue
        previous = by_id.get(gid)
        if previous is None:
            by_id[gid] = genome
            continue
        old_priority = role_priority.get(str(previous.get("portfolio_role")), 99)
        new_priority = role_priority.get(str(genome.get("portfolio_role")), 99)
        if new_priority < old_priority:
            by_id[gid] = genome
    return list(by_id.values())


def _filter_action_compatible_genomes(
    state: Any,
    genomes: List[Dict[str, Any]],
) -> Tuple[List[Dict[str, Any]], List[Dict[str, Any]]]:
    """M1 contract gate for full genomes.

    Incompatible algorithm/action-space pairs are invalid environment-interface
    candidates, not failed RL trials. They must be removed before scheduling so
    SB3 never sees e.g. SAC on Discrete(7).
    """
    kind = action_space_kind(state=state)
    admitted: List[Dict[str, Any]] = []
    rejected: List[Dict[str, Any]] = []
    for genome in genomes or []:
        stack = genome.get("stack") or {}
        algo_id = str(genome.get("algo_id") or stack.get("algo_id") or "")
        algo_name = algorithm_name_from_row({"id": algo_id})
        if algo_name and is_algorithm_compatible(algo_name, kind=kind):
            admitted.append(genome)
        else:
            rejected.append({
                "genome_id": genome.get("genome_id"),
                "algo_id": algo_id,
                "algorithm_name": algo_name or "unknown",
                "reason": "invalid_algo_action_space",
                "action_space_kind": kind,
                "portfolio_role": genome.get("portfolio_role"),
            })
    return admitted, rejected


def _remember_or_inject_known_native_baseline(
    state: Any,
    genomes: List[Dict[str, Any]],
    active_stack: Dict[str, str],
) -> List[Dict[str, Any]]:
    """Keep the exact P3 expert stack as a controlled comparison.

    Protecting any genome that happens to use the native reward is not enough:
    changing SAC/raw/native into PPO/semantic/native changes three variables at
    once and destroys the baseline. The exact full stack is recorded when it is
    observed and remains a candidate, never a default winner.
    """
    if _is_rawsim_strict(state):
        return genomes
    provenance = getattr(getattr(state, "manifest", None), "env_provenance", None)
    if not bool(getattr(provenance, "is_library_env", False)):
        return genomes
    mem = getattr(state, "pipeline_memory", None)
    if not isinstance(mem, dict):
        state.pipeline_memory = {}
        mem = state.pipeline_memory
    baseline = mem.get("p3_native_full_stack_baseline")
    if _active_is_native_reward(active_stack):
        baseline = {
            "schema_version": "p3_native_full_stack_baseline.v1",
            "stack": dict(active_stack),
            "genome_id": _genome_id_from_stack(active_stack),
            "recorded_at_iter": int(getattr(state, "pipeline_iteration", 0) or 0),
        }
        mem["p3_native_full_stack_baseline"] = baseline
    if not isinstance(baseline, dict) or not isinstance(baseline.get("stack"), dict):
        return genomes
    stack = dict(baseline["stack"])
    gid = str(baseline.get("genome_id") or _genome_id_from_stack(stack))
    for genome in genomes:
        if str(genome.get("genome_id") or "") == gid:
            genome["protected_native_baseline"] = True
            genome["portfolio_role"] = "p3_native_full_stack_baseline"
            return genomes
    injected = {
        "genome_id": gid,
        "obs_schema_id": stack.get("obs_schema_id"),
        "reward_id": stack.get("reward_id"),
        "algo_id": stack.get("algo_id"),
        "exploration_id": stack.get("exploration_id"),
        "stack": stack,
        "candidate_ids": {},
        "signatures": {},
        "signature_key": "p3-native-baseline:" + gid,
        "replay_buffer_namespace": "isolated_by_genome_id",
        "protected_native_baseline": True,
        "portfolio_role": "p3_native_full_stack_baseline",
        "changed_axes": [],
        "comparison_anchor_genome_id": None,
    }
    return list(genomes) + [injected]


def _build_candidate_slate(
    state: Any,
    *,
    active: Dict[str, str],
    pools: Dict[str, List[Dict[str, Any]]],
) -> List[Dict[str, Any]]:
    """Expand every typed-distinct compatible candidate into the population.

    Population width is a scientific quantity.  Resource probing later derives
    worker concurrency and a wave schedule; it must never truncate this set.
    Lanes and changed-axis annotations are comparison/scheduling metadata only.
    """
    from autorl.core_ablation import arm, random_slate
    if arm(state) == "A3":
        return random_slate(state, active, pools)
    anchor_rows: Dict[str, Dict[str, Any]] = {}
    for slot in MANAGED_SLOTS:
        rows = pools.get(slot) or []
        active_row = _row_for_id(rows, active.get(_slot_id_key(slot)))
        if active_row is not None:
            anchor_rows[slot] = active_row
        elif rows:
            anchor_rows[slot] = rows[0]

    anchor = _make_genome(active, anchor_rows)
    anchor_id = str(anchor["genome_id"])
    slots = [slot for slot in MANAGED_SLOTS if pools.get(slot)]
    rows_by_slot = [list(pools[slot]) for slot in slots]
    slate: List[Dict[str, Any]] = []
    for combination in itertools.product(*rows_by_slot):
        selected = dict(zip(slots, combination))
        genome = _make_genome(active, selected)
        changed = [
            slot for slot in slots
            if str(selected[slot].get("id") or "")
            != str(anchor_rows.get(slot, {}).get("id") or "")
        ]
        if not changed:
            role = "active_anchor"
        elif len(changed) == 1:
            role = "axis_probe"
        elif set(changed) == {"obs_schema", "reward"}:
            role = "interface_pair_probe"
        else:
            role = "joint_compatibility_hypothesis"
        annotated = _annotate_genome(
            genome,
            role=role,
            changed_axes=changed,
            comparison_anchor_id=None if not changed else anchor_id,
        )
        annotated["execution_debt"] = "UNPAID_FIRST_RUNG"
        slate.append(annotated)

    slate = _remember_or_inject_known_native_baseline(state, slate, active)
    slate = _maybe_inject_proven_incumbent(state, slate)
    for genome in slate:
        if genome.get("protected_incumbent"):
            genome["portfolio_role"] = "protected_incumbent"
    slate = _dedupe_genomes(slate)
    slate = _sort_genomes(slate, active)
    return _v9_structured_slate(state, slate, active)


def _v9_structured_slate(
    state: Any,
    genomes: List[Dict[str, Any]],
    active: Dict[str, str],
) -> List[Dict[str, Any]]:
    """Annotate V9 lanes without projecting away admitted hypotheses.

    Older V9 code used the active lane plus several small caps as a destructive
    projection.  That silently made most legal M2--M5 output untrainable.  A
    lane now only determines front-loading and causal comparison metadata.
    """
    cfg = _portfolio_cfg(state)
    if not bool(cfg.get("v9_structured_lanes", True)):
        return genomes
    mem = getattr(state, "pipeline_memory", {}) or {}
    decision = mem.get("joint_search_decision") or {}
    lane = str(
        decision.get("portfolio_lane")
        or mem.get("active_portfolio_lane")
        or "canonical_direct"
    )
    aliases = {"algorithm": "algo", "representation": "obs_schema"}
    requested = {
        aliases.get(str(value), str(value))
        for value in (
            (mem.get("next_hypothesis_request") or {}).get(
                "required_changed_slots"
            ) or []
        )
    }
    for genome in genomes:
        genome["portfolio_lane"] = lane
        genome["structured_v9_bundle"] = False
        genome["v9_population_preserved"] = True
        axes = set(genome.get("changed_axes") or [])
        genome["lane_priority"] = bool(requested and axes and axes <= requested)
        if lane == "stage_frontier_scientific":
            genome["lane_priority"] = bool(
                ((genome.get("signatures") or {}).get("reward") or {}).get(
                    "has_stage"
                )
            )
    return _sort_genomes(_dedupe_genomes(genomes), active)


def _active_is_native_reward(active_stack: Dict[str, str]) -> bool:
    """Typed check: is the active-stack reward the native/library_default prior?
    No env-name special-casing -- only the structural reward-id marker the
    designer stamps on the native incumbent (reward.library_default.* / native).
    """
    rid = str((active_stack or {}).get("reward_id") or "").lower()
    return "library_default" in rid or "native" in rid


def _reward_id_is_native(reward_id: Any) -> bool:
    rid = str(reward_id or "").lower()
    return "library_default" in rid or "native" in rid


def _genome_uses_native_reward(genome: Dict[str, Any]) -> bool:
    stack = genome.get("stack") or {}
    return _reward_id_is_native(genome.get("reward_id") or stack.get("reward_id"))


def _known_native_competition_required(state: Any, genomes: List[Dict[str, Any]]) -> bool:
    """P1/P3 native identity must be deep-trained when actually available.

    This is not a default-win rule. It only prevents resource-top-k selection
    from accidentally dropping the native identity control before it has a
    chance to compete under the held-out OMR/LCB discipline. P1 does not treat
    native reward as expert truth; the protection is an experimental control,
    not an epistemic privilege.
    """
    if _is_rawsim_strict(state):
        return False
    return any(_genome_uses_native_reward(g) for g in genomes)


def _native_deep_control_ready(state: Any) -> bool:
    """Return whether the protected native control has earned deep training.

    Native identity is an important P1/P3 control, but forcing its long/deep
    budget during the first population screen serialises a cheap breadth probe
    behind one multi-million-step job.  The control remains in the population
    at the ordinary probe/wide budget; its forced ceiling is activated only
    after a completed wide rung has produced a paid execution-debt receipt and
    a survivor cohort.  This is phase/evidence based and independent of the
    population's absolute size.
    """
    mem = getattr(state, "pipeline_memory", {}) or {}
    if not isinstance(mem, dict):
        return False
    audit = mem.get("last_breadth_portfolio_asha") or {}
    if not isinstance(audit, dict):
        return False
    receipt = audit.get("execution_debt_receipt") or {}
    cohort = audit.get("deep_survivor_cohort") or {}
    completed_tier = int((audit.get("rung") or {}).get("tier", -1) or -1)
    required_wide_tier = int(
        _portfolio_cfg(state).get("native_deep_control_after_wide_tier", 1) or 1
    )
    return bool(
        completed_tier >= required_wide_tier
        and receipt.get("paid") is True
        and (cohort.get("survivor_genome_ids") or [])
    )


def _is_full_raw_obs_genome(genome: Dict[str, Any]) -> bool:
    sig = (genome.get("signatures") or {}).get("obs_schema") or {}
    if isinstance(sig, dict):
        return bool(sig.get("is_raw")) and not bool(sig.get("has_derived"))
    obs_id = str(genome.get("obs_schema_id") or (genome.get("stack") or {}).get("obs_schema_id") or "").lower()
    return obs_id.startswith("obs_schema.raw")


def _select_p3_native_ceiling_genome(
    state: Any,
    genomes: List[Dict[str, Any]],
    *,
    active_stack: Dict[str, str],
) -> Optional[Dict[str, Any]]:
    """Choose the controlled P3 native-reward ceiling genome.

    P3 known/library runs must give the expert native reward a real long-budget
    chance.  This selector is structural: it prefers an exact protected native
    baseline when present; otherwise it picks a native-reward genome with full
    raw observations and the currently selected algorithm/exploration when
    available.  No environment names or task-specific rules are used.
    """
    if not _known_native_competition_required(state, genomes):
        return None
    active_algo = str((active_stack or {}).get("algo_id") or "")
    active_expl = str((active_stack or {}).get("exploration_id") or "")

    native = [g for g in genomes if _genome_uses_native_reward(g)]
    if not native:
        return None

    def key(genome: Dict[str, Any]) -> Tuple[int, int, int, int, int]:
        stack = genome.get("stack") or {}
        rank = int(genome.get("rank") or 10_000)
        return (
            0 if genome.get("protected_native_baseline") else 1,
            0 if _is_full_raw_obs_genome(genome) else 1,
            0 if str(stack.get("algo_id") or genome.get("algo_id") or "") == active_algo else 1,
            0 if str(stack.get("exploration_id") or genome.get("exploration_id") or "") == active_expl else 1,
            rank,
        )

    return sorted(native, key=key)[0]


def _frontload_genome(
    schedule: List[str],
    genome_id: str,
    *,
    n_front: int = 1,
) -> List[str]:
    gid = str(genome_id or "")
    if not gid or not schedule:
        return schedule
    n = max(1, int(n_front))
    remaining = [str(x) for x in schedule if str(x) != gid]
    front = [gid] * min(n, max(1, schedule.count(gid)))
    out = front + remaining
    if len(out) < len(schedule):
        out.extend([gid] * (len(schedule) - len(out)))
    return out[:len(schedule)]


def _frontload_v9_public_proposal(
    genomes: List[Dict[str, Any]], schedule: List[str]
) -> Tuple[List[str], Optional[str]]:
    """Reserve the first bounded screening slot for one complete V9 proposal."""

    selected: Optional[Dict[str, Any]] = None
    for genome in genomes:
        families = set(
            ((genome.get("signatures") or {}).get("reward") or {}).get(
                "families"
            )
            or []
        )
        if {"public_transition_program", "general_transition_program"} & families:
            selected = genome
            break
    if selected is None:
        return schedule, None
    gid = str(selected.get("genome_id") or "")
    if not gid:
        return schedule, None
    selected["protected_v9_public_proposal_slot"] = True
    if str(selected.get("portfolio_role") or "") in {
        "",
        "axis_probe",
        "interface_pair_probe",
    }:
        selected["portfolio_role"] = "v9_complete_transition_proposal"
    return _frontload_genome(schedule, gid, n_front=1), gid


def _stage_curriculum_frontload_ids(
    genomes: List[Dict[str, Any]],
    *,
    state: Any = None,
) -> List[str]:
    """Front-load one genome per typed stage reward, current frontier first.

    Public-from-oracle rewards are firewall-clean rewards grounded from public
    trajectories; their stage id is diagnostic routing metadata, not a reward
    input.  Limiting the old front-load to the ``reward.stage_curriculum.*`` id
    prefix left these legitimate frontier arms buried in a large generic wave.
    """
    out: List[str] = []
    seen_rewards: set[str] = set()
    mem = getattr(state, "pipeline_memory", {}) if state is not None else {}
    context = (
        (mem.get("trusted_stage_diagnostic_context") or {})
        if isinstance(mem, dict) else {}
    )
    plan = (
        context.get("training_initialization_plan") or {}
        if isinstance(context, dict) else {}
    )
    _, prefix_branch = (
        _planned_stage_frontier_prefix_branch(state)
        if state is not None else ({}, {})
    )
    target_stage_id = str(
        plan.get("target_stage_id")
        or (context.get("stage_id") if isinstance(context, dict) else "")
        or ""
    )
    source_stage_id = str(plan.get("source_stage_id") or "")
    source_obs_schema_id = ""
    if prefix_branch:
        source_obs_schema_id = str(
            (prefix_branch.get("stack") or {}).get("obs_schema_id") or ""
        )

    def key(genome: Dict[str, Any]) -> Tuple[int, int, int]:
        stage_ids = set(
            ((genome.get("signatures") or {}).get("reward") or {}).get(
                "stage_ids"
            ) or []
        )
        stack = genome.get("stack") or {}
        obs_schema_id = str(
            genome.get("obs_schema_id") or stack.get("obs_schema_id") or ""
        )
        return (
            0 if target_stage_id and target_stage_id in stage_ids else 1,
            0 if source_obs_schema_id and obs_schema_id == source_obs_schema_id else 1,
            int(genome.get("rank") or 10**9),
        )

    for genome in sorted(genomes or [], key=key):
        stack = genome.get("stack") or {}
        reward_id = str(genome.get("reward_id") or stack.get("reward_id") or "")
        stage_ids = list(
            ((genome.get("signatures") or {}).get("reward") or {}).get(
                "stage_ids"
            ) or []
        )
        if not stage_ids:
            continue
        if reward_id in seen_rewards:
            continue
        gid = str(genome.get("genome_id") or "")
        if not gid:
            continue
        stack = genome.get("stack") or {}
        obs_schema_id = str(
            genome.get("obs_schema_id") or stack.get("obs_schema_id") or ""
        )
        if (
            str(plan.get("mode") or "") in {
                "stage_frontier_policy_continuation",
                "bounded_stage_frontier_policy_probe",
            }
            and target_stage_id in stage_ids
            and source_obs_schema_id
            and obs_schema_id == source_obs_schema_id
            and prefix_branch
        ):
            branch_seed_refs = {
                int(row.get("seed")): str(row.get("checkpoint_ref"))
                for row in (prefix_branch.get("seed_provenance") or [])
                if isinstance(row, dict)
                and row.get("seed") is not None
                and row.get("checkpoint_ref")
            }
            planned_refs = {
                str(value) for value in (plan.get("checkpoint_refs") or [])
                if value
            }
            planned_seeds = {
                int(value) for value in (plan.get("eligible_seed_ids") or [])
            }
            exact_seed_ids = sorted(
                seed_id for seed_id, checkpoint_ref in branch_seed_refs.items()
                if seed_id in planned_seeds and checkpoint_ref in planned_refs
            )
            if not exact_seed_ids:
                continue
            # This is only a scheduling promise to *attempt* the strict HPO
            # consumer. Runtime still recomputes the effective observation
            # digest, checks exact seed provenance, both P2 firewalls, action
            # space, checkpoint identity and cumulative completion. A mismatch
            # remains cold/fail-closed rather than being coerced into a handoff.
            genome["stage_frontier_continuation_lane"] = {
                "schema_version": "stage_frontier_continuation_lane.v1",
                "source_stage_id": source_stage_id,
                "target_stage_id": target_stage_id,
                "source_obs_schema_id": source_obs_schema_id,
                "eligible_seed_ids": exact_seed_ids,
                "checkpoint_refs": list(plan.get("checkpoint_refs") or []),
                "runtime_contract_gate_required": True,
                "final_commit_eligible": False,
            }
        seen_rewards.add(reward_id)
        out.append(gid)
    return out


def _sort_genomes(genomes: List[Dict[str, Any]], active_stack: Dict[str, str]) -> List[Dict[str, Any]]:
    # The is_active rank-1 bias keeps the incumbent stack at the front so depth
    # continues on it. But if breadth previously committed the native prior into
    # active_stack, that bias would force native to rank1 every iteration and
    # let it default-win. Native must COMPETE, not be default-active/rank1, so
    # we suppress the is_active bias whenever the active reward IS the native
    # prior. For a reconstruction-active stack (e.g. reach_strict) the bias is
    # unchanged -> strict ranking stays byte-identical.
    suppress_active_bias = _active_is_native_reward(active_stack)

    def key(g: Dict[str, Any]) -> Tuple[int, str]:
        stack = g.get("stack") or {}
        is_active = (not suppress_active_bias) and all(
            stack.get(k) == active_stack.get(k)
            for k in ("obs_schema_id", "reward_id", "algo_id", "exploration_id")
        )
        return (0 if is_active else 1, str(g.get("signature_key") or g.get("genome_id") or ""))

    return sorted(genomes, key=key)


def _reward_family_key(genome: Dict[str, Any]) -> str:
    """Typed reward-family identity for a genome, used to spread the trained
    top-k across DISTINCT reward families. Falls back to the reward_id only if
    the typed signature is unavailable. No env/reward-name special-casing: the
    bucket is the structural reward family_signature (families/has_stage/
    uses_native_prior/...), so native is just one bucket among the
    reconstruction buckets."""
    sig = (genome.get("signatures") or {}).get("reward")
    if isinstance(sig, dict) and sig:
        return _signature_key(sig)
    return str(genome.get("reward_id") or "")


def _slot_family_key(genome: Dict[str, Any], slot: str) -> str:
    sig = (genome.get("signatures") or {}).get(slot)
    if isinstance(sig, dict) and sig:
        return _signature_key(sig)
    key = _slot_id_key(slot)
    stack = genome.get("stack") or {}
    return str(genome.get(key) or stack.get(key) or "")


def _balanced_type_cover_sample(
    state: Any,
    genomes: List[Dict[str, Any]],
    limit: int,
) -> Tuple[List[Dict[str, Any]], Dict[str, Any]]:
    """Bound a Cartesian population without destroying scientific diversity.

    The full compatible product remains the proposal universe, but executing
    every high-order interaction is unnecessary at the pathology rung.  This
    deterministic covering design preserves protected controls, the active
    anchor, every arm requested by the current one-axis diagnosis, every
    marginal type, and (when capacity permits) every pair of types across
    managed axes.  Remaining capacity is filled by least-represented families.
    No environment names, algorithm preferences, or reward semantics enter the
    selection.
    """
    from autorl.core_ablation import arm, rng
    if arm(state) == "A3":
        mem = getattr(state, "pipeline_memory", {}) or {}
        admission = mem.get("scientific_depth_admission") or {}
        required_ids = set(admission.get("selected_genome_ids") or []) if admission.get("declared") else set()
        required = [row for row in genomes if row.get("genome_id") in required_ids]
        if len(required) > max(0, limit):
            admission.update({"declared": False, "scheduled": False, "executed": False,
                              "reason": "population_capacity_cannot_fit_matched_pair",
                              "deferred_is_completed_or_failed": False})
            required = []
        remaining = [row for row in genomes if row not in required]
        sampled = required + rng(state, "population").sample(
            remaining, min(len(remaining), max(0, limit - len(required))))
        return sampled, {"policy": "random_no_coverage", "proposal_population": len(genomes),
                         "execution_population": len(sampled),
                         "current_transaction_required_count": len(required)}
    if limit <= 0 or len(genomes) <= limit:
        return list(genomes), {
            "schema_version": "v9.4.balanced_type_cover.v1",
            "applied": False,
            "proposal_population": len(genomes),
            "execution_population": len(genomes),
            "limit": int(limit),
            "reason": "population_within_limit",
        }

    slots = [
        slot for slot in MANAGED_SLOTS
        if any(_slot_family_key(genome, slot) for genome in genomes)
    ]
    family_rows: Dict[str, Dict[str, str]] = {}
    tokens_by_id: Dict[str, set[Tuple[str, ...]]] = {}
    for genome in genomes:
        gid = str(genome.get("genome_id") or "")
        families = {
            slot: _slot_family_key(genome, slot) for slot in slots
        }
        family_rows[gid] = families
        tokens: set[Tuple[str, ...]] = {
            ("marginal", slot, family)
            for slot, family in families.items()
        }
        for left, right in itertools.combinations(slots, 2):
            tokens.add((
                "pair",
                left,
                families[left],
                right,
                families[right],
            ))
        tokens_by_id[gid] = tokens

    mem = getattr(state, "pipeline_memory", {}) or {}
    request = (
        mem.get("next_hypothesis_request")
        if isinstance(mem, dict) else {}
    ) or {}
    aliases = {
        "algorithm": "algo",
        "representation": "obs_schema",
        "observation": "obs_schema",
    }
    requested_axes = {
        aliases.get(str(value), str(value))
        for value in (request.get("required_changed_slots") or [])
    }
    requested_axes &= set(slots)

    def mandatory(genome: Dict[str, Any]) -> bool:
        role = str(genome.get("portfolio_role") or "")
        changed = set(genome.get("changed_axes") or [])
        return bool(
            role in {
                "active_anchor",
                "protected_incumbent",
                "p3_native_full_stack_baseline",
                "scientific_control",
                "matched_control",
            }
            or genome.get("protected_incumbent")
            or genome.get("protected_native_baseline")
            or genome.get("depth_cohort_member")
            or genome.get("depth_required_scientific_arm")
            # A V9.4 diagnostic transaction is one-axis causal identification.
            # If a legacy/malformed request names several possible axes, retain
            # their one-axis arms, never every high-order Cartesian mutation.
            or (
                requested_axes
                and len(changed) == 1
                and changed <= requested_axes
            )
        )

    selected: List[Dict[str, Any]] = []
    selected_ids: set[str] = set()
    for genome in genomes:
        gid = str(genome.get("genome_id") or "")
        if gid and mandatory(genome) and gid not in selected_ids:
            selected.append(genome)
            selected_ids.add(gid)

    effective_limit = max(int(limit), len(selected))
    all_tokens: set[Tuple[str, ...]] = set()
    for tokens in tokens_by_id.values():
        all_tokens.update(tokens)
    covered: set[Tuple[str, ...]] = set()
    for gid in selected_ids:
        covered.update(tokens_by_id.get(gid, set()))

    # Greedy set cover is deterministic because the proposal population is
    # already rank sorted and ties keep the earliest genome.
    while len(selected) < effective_limit:
        uncovered = all_tokens - covered
        if not uncovered:
            break
        best: Optional[Dict[str, Any]] = None
        best_gain = 0
        for genome in genomes:
            gid = str(genome.get("genome_id") or "")
            if not gid or gid in selected_ids:
                continue
            gain = len(tokens_by_id.get(gid, set()) & uncovered)
            if gain > best_gain:
                best = genome
                best_gain = gain
        if best is None or best_gain <= 0:
            break
        gid = str(best.get("genome_id") or "")
        selected.append(best)
        selected_ids.add(gid)
        covered.update(tokens_by_id.get(gid, set()))

    family_counts: Dict[Tuple[str, str], int] = {}
    for gid in selected_ids:
        for slot, family in family_rows.get(gid, {}).items():
            key = (slot, family)
            family_counts[key] = family_counts.get(key, 0) + 1

    # Use residual capacity for balanced higher-order interactions instead of
    # rank-prefix truncation, which would overrepresent early algorithm/obs
    # combinations.
    while len(selected) < effective_limit:
        best = None
        best_key: Optional[Tuple[int, int, int]] = None
        for rank, genome in enumerate(genomes):
            gid = str(genome.get("genome_id") or "")
            if not gid or gid in selected_ids:
                continue
            loads = [
                family_counts.get((slot, family), 0)
                for slot, family in family_rows.get(gid, {}).items()
            ]
            balance_key = (
                max(loads) if loads else 0,
                sum(loads),
                rank,
            )
            if best_key is None or balance_key < best_key:
                best = genome
                best_key = balance_key
        if best is None:
            break
        gid = str(best.get("genome_id") or "")
        selected.append(best)
        selected_ids.add(gid)
        for slot, family in family_rows.get(gid, {}).items():
            key = (slot, family)
            family_counts[key] = family_counts.get(key, 0) + 1

    selected.sort(key=lambda genome: int(genome.get("rank") or 0))
    covered = set()
    for genome in selected:
        covered.update(tokens_by_id.get(str(genome.get("genome_id") or ""), set()))
    marginal_tokens = {token for token in all_tokens if token[0] == "marginal"}
    pair_tokens = {token for token in all_tokens if token[0] == "pair"}
    deferred_ids = [
        str(genome.get("genome_id") or "")
        for genome in genomes
        if str(genome.get("genome_id") or "") not in selected_ids
    ]
    return selected, {
        "schema_version": "v9.4.balanced_type_cover.v1",
        "applied": True,
        "proposal_population": len(genomes),
        "execution_population": len(selected),
        "limit": int(limit),
        "mandatory_count": sum(1 for genome in genomes if mandatory(genome)),
        "marginal_types_total": len(marginal_tokens),
        "marginal_types_covered": len(marginal_tokens & covered),
        "pairwise_types_total": len(pair_tokens),
        "pairwise_types_covered": len(pair_tokens & covered),
        "deferred_count": len(deferred_ids),
        "deferred_genome_ids_digest": spec_sha(deferred_ids),
        "policy": (
            "protected_plus_diagnostic_arms_plus_complete_marginal_and_"
            "pairwise_type_cover_then_balanced_fill"
        ),
        "environment_specific_selection": False,
    }


def _fair_family_trial_schedule(
    genomes: List[Dict[str, Any]],
    total_trials: int,
    *,
    per_genome_trials: int,
) -> List[str]:
    """Front-load coverage across independent design axes.

    The population can be large while the GPU wave width is small. A plain
    rank-order schedule can delay minority algorithm/exploration families for
    hours, so the first screen no longer tests the very alternatives breadth was
    meant to compare. This schedule keeps the same population and same minimum
    evidence guarantee, but orders trials so algorithm/reward/exploration/obs
    families each get early representatives before rank-order fill resumes.
    """

    if not genomes or total_trials <= 0:
        return []

    def one_pass() -> List[str]:
        selected: List[Dict[str, Any]] = []
        selected_ids: set[str] = set()
        for slot in ("algo", "reward", "exploration", "obs_schema"):
            covered: set[str] = set()
            for genome in genomes:
                gid = str(genome.get("genome_id") or "")
                if not gid or gid in selected_ids:
                    continue
                fam = _slot_family_key(genome, slot)
                if fam in covered:
                    continue
                covered.add(fam)
                selected.append(genome)
                selected_ids.add(gid)
        for genome in genomes:
            gid = str(genome.get("genome_id") or "")
            if gid and gid not in selected_ids:
                selected.append(genome)
                selected_ids.add(gid)
        return [str(g.get("genome_id")) for g in selected if g.get("genome_id")]

    order = one_pass()
    if not order:
        return []
    schedule: List[str] = []
    for _ in range(max(1, int(per_genome_trials))):
        schedule.extend(order)
        if len(schedule) >= total_trials:
            return schedule[:total_trials]
    idx = 0
    while len(schedule) < total_trials:
        schedule.append(order[idx % len(order)])
        idx += 1
    return schedule


def _frontload_scientific_intervention(
    state: Any,
    genomes: List[Dict[str, Any]],
    schedule: List[str],
    *,
    admission_only: bool = False,
    max_trial_slots: Optional[int] = None,
) -> Tuple[List[str], Dict[str, Any]]:
    """Turn one diagnostic request into a bounded matched portfolio race.

    Diagnosis already specifies which design slots may change.  The previous
    scheduler merely included each corresponding axis probe somewhere in a
    large fair wave, often once and without hypothesis provenance.  That is
    breadth coverage, not execution of the requested experiment.  This overlay
    keeps the generic portfolio but front-loads a matched anchor and one
    representative from every distinct family on the requested axis for at
    least two repeats, with the request identity bound into every trial.  The
    family set is deliberately not truncated by an arbitrary arm cap: the 5k
    rung establishes validity, while the 100k rung is responsible for retaining
    rich, mutually exclusive explanations.  No environment or reward semantics
    are inspected.
    """
    from autorl.core_ablation import arm, rng
    ablation = arm(state)
    mem = getattr(state, "pipeline_memory", {}) or {}
    if not isinstance(mem, dict):
        return list(schedule), {}
    request = mem.get("next_hypothesis_request") or {}
    if not isinstance(request, dict):
        request = {}
    if ablation == "A2" and request.get("evidence_access") != "basic_feedback_only":
        return list(schedule), {"declared": False, "reason": "A2_scientific_evidence_unavailable"}
    lifecycle = str(request.get("lifecycle_state") or "")
    if request.get("operation") in {
        "repair_construction_contract", "repair_evidence_contract", "repair_learner_health", "reset_search_generation",
    }:
        return list(schedule), {"scheduled": False, "declared": False, "executed": False,
                                "reason": "construction_repair_is_not_a_matched_causal_experiment"}
    if lifecycle not in {"proposed", "issued", "executing"}:
        return list(schedule), {}
    if not request.get("request_id"):
        return list(schedule), {"declared": False, "scheduled": False, "executed": False,
                                "reason": "scientific_request_identity_missing"}
    slot_aliases = {
        "algorithm": "algo",
        "representation": "obs_schema",
        "observation": "obs_schema",
    }
    changed_slots: List[str] = []
    for value in request.get("required_changed_slots") or []:
        slot = slot_aliases.get(str(value), str(value))
        if slot in MANAGED_SLOTS and slot not in changed_slots:
            changed_slots.append(slot)
    if not changed_slots:
        return list(schedule), {}
    admission = mem.get("scientific_depth_admission") or {}
    if not admission_only and isinstance(admission, dict) and (
        admission.get("request_id") == request.get("request_id")
        and admission.get("iteration") == int(getattr(state, "pipeline_iteration", 0) or 0)
        and not admission.get("declared")
    ):
        return list(schedule), {**admission, "scheduled": False, "executed": False}
    v95 = _architecture_version(state) == "V9.5"
    if v95 and len(changed_slots) != 1:
        return list(schedule), {
            "schema_version": "v9.5.scientific_intervention_schedule.v1",
            "request_id": request.get("request_id"),
            "intervention_id": str(request.get("intervention_id") or "") or None,
            "changed_slots": changed_slots,
            "declared": False,
            "scheduled": False,
            "executed": False,
            "reason": "multi_axis_request_requires_isolated_single_axis_lanes",
        }
    changed_set = set(changed_slots)
    hypotheses = [
        str(value) for value in (request.get("hypothesis_ids") or []) if value
    ]
    for value in request.get("source_hypothesis_ids") or []:
        hypothesis_id = str(value or "")
        if hypothesis_id and hypothesis_id not in hypotheses:
            hypotheses.append(hypothesis_id)
    intervention_id = str(request.get("intervention_id") or "")
    anchors = [
        genome for genome in genomes
        if not set(genome.get("changed_axes") or [])
    ]
    frozen_control = request.get("control_stack") or {}
    if v95 and isinstance(frozen_control, dict) and all(
        frozen_control.get(_slot_id_key(slot)) for slot in MANAGED_SLOTS
    ):
        anchors = [genome for genome in anchors if all(
            str((genome.get("stack") or {}).get(_slot_id_key(slot)) or "")
            == str(frozen_control[_slot_id_key(slot)])
            for slot in MANAGED_SLOTS
        )]
    if len(changed_set) > 1:
        # Legacy diagnostic packets may name several competing axes. They are
        # discriminated by separate one-axis arms; a combined mutation is a
        # confound and cannot count as causal confirmation.
        children = [
            genome for genome in genomes
            if len(set(genome.get("changed_axes") or [])) == 1
            and set(genome.get("changed_axes") or []) <= changed_set
        ]
    else:
        children = [
            genome for genome in genomes
            if set(genome.get("changed_axes") or []) == changed_set
        ]
    if not anchors or not children:
        return list(schedule), {
            "schema_version": (
                "v9.5.scientific_intervention_schedule.v1"
                if v95 else "scientific_intervention_schedule.v1"
            ),
            "request_id": request.get("request_id"),
            "intervention_id": intervention_id or None,
            "changed_slots": changed_slots,
            "executed": False,
            "reason": "matched_anchor_or_one_axis_children_unavailable",
        }
    # Preserve one arm per distinct family on the requested axis.  Multiple
    # parameterizations inside one family remain in the ordinary fair schedule,
    # while scientifically distinct alternatives all enter the matched prefix.
    # This avoids silently turning a broad post-validity population into four
    # cherry-picked hypotheses at the first learning-capable rung.
    control = anchors[0]
    control_stack = dict(control.get("stack") or {})
    runtime_active = _active_stack(state)
    nonchanged_slots = [
        slot for slot in MANAGED_SLOTS if slot not in changed_set
    ]
    if v95:
        # Family equality is not artifact equality. Two observation programs
        # from the same family still confound a purported reward-only test.
        children = [child for child in children if all(
            str((child.get("stack") or {}).get(_slot_id_key(slot)) or "")
            == str(control_stack.get(_slot_id_key(slot)) or "")
            for slot in nonchanged_slots
        ) and all(
            (child.get("stack") or {}).get(_slot_id_key(slot))
            and str((child.get("stack") or {}).get(_slot_id_key(slot)))
            != str(control_stack.get(_slot_id_key(slot)) or "")
            for slot in changed_set
        )]

    def _is_selected_runtime_arm(genome: Dict[str, Any]) -> bool:
        stack = dict(genome.get("stack") or {})
        return bool(runtime_active) and all(
            str(stack.get(_slot_id_key(slot)) or "")
            == str(runtime_active.get(_slot_id_key(slot)) or "")
            for slot in changed_set
        ) and all(
            str(stack.get(_slot_id_key(slot)) or "")
            == str(control_stack.get(_slot_id_key(slot)) or "")
            for slot in nonchanged_slots
        )

    # M4 updates the runtime active reward before M5 builds the portfolio.
    # Prefer that ASPIRE-selected exact arm within its structural family; an
    # earlier same-family candidate must not silently take its only scheduled
    # scientific slot.  Other family order remains unchanged.
    selected_runtime_children = [
        child for child in children if _is_selected_runtime_arm(child)
    ]
    selected_runtime_ids = {
        str(child.get("genome_id") or "") for child in selected_runtime_children
    }
    ordered_children = selected_runtime_children + [
        child for child in children
        if str(child.get("genome_id") or "") not in selected_runtime_ids
    ]

    family_children: List[Dict[str, Any]] = []
    covered_child_families: set[Tuple[str, ...]] = set()
    for child in ordered_children:
        child_changed_set = set(child.get("changed_axes") or [])
        represented_slots = sorted(child_changed_set & changed_set)
        family_key = tuple(
            f"{slot}:{_slot_family_key(child, slot)}"
            for slot in represented_slots
        )
        if not family_key:
            family_key = (f"genome:{child.get('genome_id') or ''}",)
        if family_key in covered_child_families:
            continue
        covered_child_families.add(family_key)
        family_children.append(child)
    # A causal arm may differ from its control only on the declared axis.
    # This is checked from structural stack identities/families, never from
    # environment names or interpretations of the candidate content.
    matched_children = [
        child for child in family_children
        if all(
            _slot_family_key(child, slot) == _slot_family_key(control, slot)
            for slot in nonchanged_slots
        )
    ]
    if v95 and not matched_children:
        return list(schedule), {
            "schema_version": "v9.5.scientific_intervention_schedule.v1",
            "request_id": request.get("request_id"),
            "intervention_id": intervention_id or None,
            "changed_slots": changed_slots,
            "declared": False,
            "scheduled": False,
            "executed": False,
            "reason": "no_exactly_matched_single_axis_children",
        }
    if v95:
        family_children = matched_children
    if ablation == "A3" and family_children:
        # A declared comparison needs a control and an arm, not one arm for
        # every mechanism family. Prefer an explicitly selected live arm;
        # otherwise draw one compatible candidate without coverage quotas.
        explicit = [child for child in children if _is_selected_runtime_arm(child)]
        candidates = explicit or [child for child in children if all(
            _slot_family_key(child, slot) == _slot_family_key(control, slot)
            for slot in nonchanged_slots
        )]
        family_children = [rng(state, "matched_arm").choice(candidates)] if candidates else []
    recovery_marker = (
        mem.get("completed_boundary_resource_refresh")
        if isinstance(mem, dict) else None
    )
    completed_boundary_active_arm_only = bool(
        v95
        and isinstance(recovery_marker, dict)
        and recovery_marker.get("applied")
    )
    deferred_scientific_family_count = 0
    if completed_boundary_active_arm_only:
        selected_active_children = [
            child for child in family_children
            if _is_selected_runtime_arm(child)
        ]
        if not selected_active_children:
            return list(schedule), {
                "schema_version": "v9.5.scientific_intervention_schedule.v1",
                "request_id": request.get("request_id"),
                "intervention_id": intervention_id or None,
                "changed_slots": changed_slots,
                "declared": False,
                "scheduled": False,
                "executed": False,
                "reason": "selected_runtime_arm_has_no_exact_matched_child",
            }
        deferred_scientific_family_count = max(
            0, len(family_children) - 1
        )
        # A completed-boundary deep phase has a fixed, finite dispatch budget.
        # Bind the causal test to the one arm ASPIRE actually selected; all
        # other admitted families remain in the ordinary population/type-cover
        # schedule and are neither deleted nor declared as this intervention.
        family_children = selected_active_children[:1]
    # Admission and dispatch must use the same transaction, selected from the
    # pre-depth legal population. This is not a survivor exemption for every
    # new proposal: one bounded family cover is reserved, the rest stays unpaid.
    admission = mem.get("scientific_depth_admission") or {}
    if not admission_only and isinstance(admission, dict) and (
        admission.get("request_id") == request.get("request_id")
        and admission.get("iteration") == int(getattr(state, "pipeline_iteration", 0) or 0)
    ):
        if not admission.get("declared"):
            return list(schedule), {**admission, "scheduled": False, "executed": False}
        expected_ids = list(admission.get("selected_genome_ids") or [])
        by_id = {str(row.get("genome_id") or ""): row for row in [control] + children}
        bindings = admission.get("artifact_bindings") or []
        binding_valid = bool(expected_ids) and [row.get("genome_id") for row in bindings] == expected_ids and all(
            row.get("genome_id") in by_id
            and row.get("artifact_ids") == {
                slot: (by_id[row["genome_id"]].get("stack") or {}).get(_slot_id_key(slot))
                for slot in MANAGED_SLOTS
            }
            for row in bindings
        )
        if not binding_valid or len(bindings) != len(expected_ids):
            return list(schedule), {
                **admission, "declared": False, "scheduled": False, "executed": False,
                "reason": "admitted_scientific_transaction_lost_or_changed_before_dispatch",
            }
        control = by_id[expected_ids[0]]
        family_children = [by_id[gid] for gid in expected_ids[1:]]
    deferred_children: List[str] = []
    repeats = max(2, int(
        (_portfolio_cfg(state).get("scientific_intervention_min_repeats", 2) or 2)
    ))
    # Adaptive jobs already contain an explicitly paired multi-seed cohort.
    # These seeds are the independent repetitions; requesting another full
    # HPO repeat per recipe would create an eight-job plan then silently cut
    # it to the declared three jobs. Keep HPO replication and seed replication
    # distinct, with worker receipts (not this plan) proving completion.
    from autorl.bounded_training_protocol import protocol as declared_protocol
    declared = declared_protocol(state)
    paired_seed_ids: List[int] = []
    replication_unit = "hpo_trial"
    trial_repeats = repeats
    if declared.get("kind") == "adaptive_exploration":
        rung = declared.get("candidate_rung") or {}
        paired_seed_ids = list(declared.get("seed_ids") or [])
        capacity = int(rung.get("trials", 0) or 0)
        max_trial_slots = capacity if max_trial_slots is None else min(capacity, int(max_trial_slots))
        paired_valid = bool(
            len(paired_seed_ids) >= repeats
            and len(set(paired_seed_ids)) == len(paired_seed_ids)
            and len(paired_seed_ids) == int(rung.get("seeds", 0) or 0)
            and (request.get("matched_seed_policy") or {}).get("paired", True)
        )
        if not paired_valid:
            return list(schedule), {
                "request_id": request.get("request_id"),
                "declared": False, "scheduled": False, "executed": False,
                "reason": "declared_adaptive_cohort_lacks_required_paired_seed_repeats",
                "min_repeats": repeats, "paired_seed_ids": paired_seed_ids,
                "deferred_is_completed_or_failed": False,
            }
        replication_unit, trial_repeats = "paired_seed", 1
    if max_trial_slots is not None:
        # Continue a still-open request with its unexecuted families, not the
        # same successful batch forever. Only exact, completed receipts of this
        # request count; proposed/scheduled tests are not scientific completion.
        completed_ids = {
            str(binding.get("genome_id") or "")
            for prior in (mem.get("v95_scientific_artifact_history") or [])
            if isinstance(prior, dict) and prior.get("request_id") == request.get("request_id")
            and prior.get("executed") is True
            for binding in prior.get("artifact_bindings") or []
            if isinstance(binding, dict) and binding.get("role") == "changed_axis_child"
        }
        family_children = [row for row in family_children if str(row.get("genome_id")) not in completed_ids]
        arm_capacity = max(0, int(max_trial_slots) // trial_repeats - 1)
        deferred_children = [str(row["genome_id"]) for row in family_children[arm_capacity:]]
        family_children = family_children[:arm_capacity]
        if not family_children:
            return list(schedule), {
                "request_id": request.get("request_id"),
                "iteration": int(getattr(state, "pipeline_iteration", 0) or 0),
                "declared": False, "scheduled": False, "executed": False,
                "reason": "declared_phase_cannot_fit_complete_matched_comparison",
                "trial_capacity": int(max_trial_slots),
                "required_pair_trial_count": 2 * trial_repeats,
                "deferred_child_genome_ids": deferred_children,
                "deferred_is_completed_or_failed": False,
            }
    selected = [control] + family_children
    artifact_material = [{
        "role": "matched_control" if index == 0 else "changed_axis_child",
        "genome_id": str(genome.get("genome_id") or ""),
        "stack": {
            slot: _slot_family_key(genome, slot)
            for slot in MANAGED_SLOTS
        },
        "artifact_ids": {
            slot: (genome.get("stack") or {}).get(_slot_id_key(slot))
            for slot in MANAGED_SLOTS
        },
        "changed_axes": sorted(str(value) for value in (
            genome.get("changed_axes") or []
        )),
    } for index, genome in enumerate(selected)]
    artifact_fingerprint = spec_sha({
        "changed_slots": changed_slots,
        # Keep existing transaction fingerprints replay-compatible. Exact IDs
        # are additionally explicit in bindings; canonical genome_id already
        # hashes all four executable artifact identities.
        "artifacts": [{key: value for key, value in row.items() if key != "artifact_ids"}
                      for row in artifact_material],
    })
    prior_artifacts = (
        mem.get("v95_scientific_artifact_history")
        if isinstance(mem, dict) else []
    ) or []
    current_iteration = int(
        getattr(state, "pipeline_iteration", 0) or 0
    )
    matching_prior_artifacts = [
        row for row in prior_artifacts
        if isinstance(row, dict)
        and str(row.get("artifact_fingerprint") or "")
        == artifact_fingerprint
    ]
    if ablation in {"A2", "A3"}:
        # A2 may use current transaction identity but no historical scientific
        # material. A3 permits repeated random families/experiments rather
        # than enforcing novelty through an old artifact fingerprint.
        matching_prior_artifacts = [row for row in matching_prior_artifacts
            if str(row.get("request_id") or "") == str(request.get("request_id") or "")
            and int(row.get("declared_at_iteration", -1)) == current_iteration]
    # ``prepare_breadth_portfolio`` is intentionally callable as a readiness
    # check before HPO and again by HPO immediately before dispatch.  Rebuilding
    # the same request in the same controller iteration is idempotent, not a
    # scientific no-op reproposal.  A different request identity with the same
    # control/arms remains a collision and is still rejected fail-closed.
    same_prepare_transaction = any(
        str(row.get("request_id") or "")
        == str(request.get("request_id") or "")
        and str(row.get("intervention_id") or "") == intervention_id
        and int(row.get("declared_at_iteration", -1) or -1)
        == current_iteration
        for row in matching_prior_artifacts
    )
    same_unexecuted_request = bool(matching_prior_artifacts) and all(
        row.get("request_id") == request.get("request_id")
        and not row.get("executed")
        for row in matching_prior_artifacts
    )
    if v95 and matching_prior_artifacts and not (same_prepare_transaction or same_unexecuted_request):
        collision = {
            "schema_version": "v9.5.no_op_reproposal_collision.v1",
            "request_id": request.get("request_id"),
            "intervention_id": intervention_id or None,
            "changed_slots": changed_slots,
            "artifact_fingerprint": artifact_fingerprint,
            "fault": "NO_OP_REPROPOSAL_COLLISION",
            "reason": (
                "same_control_and_arm_artifacts_were_already_declared; "
                "a new request_id_does_not_make_a_new_experiment"
            ),
        }
        if not admission_only:
            mem["v95_no_op_reproposal_collision"] = collision
        return list(schedule), {
            **collision,
            "declared": False,
            "scheduled": False,
            "executed": False,
        }
    if admission_only:
        return list(schedule), {
            "schema_version": "scientific_depth_admission.v1",
            "request_id": request.get("request_id"),
            "iteration": current_iteration,
            "changed_slots": changed_slots,
            "selected_genome_ids": [str(row["genome_id"]) for row in selected],
            "artifact_bindings": artifact_material,
            "artifact_fingerprint": artifact_fingerprint,
            "trial_capacity": max_trial_slots,
            "required_trial_count": len(selected) * trial_repeats,
            "replication_unit": replication_unit,
            "hpo_repeats": trial_repeats,
            "min_repeats": repeats,
            "paired_seed_ids": paired_seed_ids,
            "deferred_child_genome_ids": deferred_children,
            "deferred_is_completed_or_failed": False,
            "declared": True, "scheduled": False, "executed": False,
            "reason": "bounded_current_request_reserved_before_depth_filter",
        }
    selected_ids: List[str] = []
    for index, genome in enumerate(selected):
        gid = str(genome.get("genome_id") or "")
        if not gid:
            continue
        selected_ids.append(gid)
        genome["scientific_intervention_id"] = intervention_id or None
        genome["scientific_request_id"] = request.get("request_id")
        genome["scientific_intervention_role"] = (
            "matched_control" if index == 0 else "changed_axis_child"
        )
        # The evaluator represents the intervention arm by explicit
        # hypothesis membership.  The matched control shares the intervention
        # identity but must remain outside that arm.
        merged_hypotheses = list(genome.get("hypothesis_ids") or [])
        if index == 0:
            merged_hypotheses = [
                value for value in merged_hypotheses
                if str(value) not in set(hypotheses)
            ]
        else:
            for hypothesis_id in hypotheses:
                if hypothesis_id not in merged_hypotheses:
                    merged_hypotheses.append(hypothesis_id)
        genome["hypothesis_ids"] = merged_hypotheses
        stack = dict(genome.get("stack") or {})
        stack.pop("hypothesis_ids", None)
        if merged_hypotheses:
            stack["hypothesis_ids"] = merged_hypotheses
        genome["stack"] = stack

    remaining = list(schedule)
    prefix: List[str] = []
    trial_slots: List[Dict[str, Any]] = []
    for repeat_index in range(trial_repeats):
        for gid in selected_ids:
            try:
                remaining.remove(gid)
            except ValueError:
                pass
            prefix.append(gid)
            trial_slots.append({
                "trial_offset": len(prefix) - 1,
                "genome_id": gid,
                "match_group": int(repeat_index),
                "paired_seed_ids": paired_seed_ids,
                "role": (
                    "matched_control" if gid == selected_ids[0]
                    else "changed_axis_child"
                ),
            })
    audit = {
        "schema_version": (
            "v9.5.scientific_intervention_schedule.v1"
            if v95 else "scientific_intervention_schedule.v1"
        ),
        "request_id": request.get("request_id"),
        "intervention_id": intervention_id or None,
        "hypothesis_ids": hypotheses,
        "changed_slots": changed_slots,
        "matched_seed_policy": request.get("matched_seed_policy") or {
            "paired": True,
            "seeds": "same_hpo_seed_namespace",
        },
        "min_repeats": repeats,
        "replication_unit": replication_unit,
        "hpo_repeats": trial_repeats,
        "paired_seed_ids": paired_seed_ids,
        "deferred_child_genome_ids": deferred_children,
        "deferred_is_completed_or_failed": False,
        "minimum_fidelity": request.get("minimum_fidelity"),
        "minimum_fidelity_tier": request.get("minimum_fidelity_tier"),
        "control_genome_id": selected_ids[0] if selected_ids else None,
        "child_genome_ids": selected_ids[1:],
        "frontloaded_trial_count": len(prefix),
        "trial_slots": trial_slots,
        "artifact_fingerprint": artifact_fingerprint,
        "artifact_bindings": artifact_material,
        "idempotent_prepare_transaction": bool(same_prepare_transaction),
        "completed_boundary_active_arm_only": (
            completed_boundary_active_arm_only
        ),
        "deferred_scientific_family_count": (
            deferred_scientific_family_count
        ),
        "depth_admission": admission if not admission_only and admission else None,
        "deferred_family_policy": (
            "remain_in_population_and_ordinary_typed_cover"
            if completed_boundary_active_arm_only else None
        ),
        "declared": bool(selected_ids),
        "scheduled": False if v95 else bool(selected_ids),
        "executed": False if v95 else bool(selected_ids),
        "reason": (
            "diagnostic_request_declared_and_bound_to_immutable_artifacts"
            if v95
            else "diagnostic_request_bound_to_matched_portfolio_trials"
        ),
    }
    from autorl.frontier_exploration import bind_matched_frontier_initialization
    bind_matched_frontier_initialization(state, audit, dict(control.get("stack") or {}))
    if v95 and isinstance(mem, dict) and not same_prepare_transaction:
        prior_artifacts.append({
            "request_id": request.get("request_id"),
            "intervention_id": intervention_id or None,
            "artifact_fingerprint": artifact_fingerprint,
            "artifact_bindings": artifact_material,
            "declared_at_iteration": current_iteration,
        })
        mem["v95_scientific_artifact_history"] = prior_artifacts
    return prefix + remaining, audit


def _select_genomes_with_reward_coverage(
    genomes: List[Dict[str, Any]], width: int, *, state: Any = None
) -> List[Dict[str, Any]]:
    """Pick `width` genomes from the rank-sorted list while guaranteeing the
    trained top-k spans as many DISTINCT reward families as the slots allow.

    Greedy round-robin: take the highest-ranked still-unselected genome whose
    reward family has not yet been covered; once every reward family has one
    slot, fill remaining slots in rank order. This makes native COMPETE as one
    trained/F-scored genome among reconstruction families instead of
    monopolizing every slot, without preferring or demoting any single family
    (rank order from _sort_genomes still decides ties and the leftover fill).
    """
    from autorl.core_ablation import arm
    if arm(state) == "A3":
        return list(genomes[:max(0, width)])

    if width <= 0:
        return []
    if width >= len(genomes):
        return list(genomes)
    selected: List[Dict[str, Any]] = []
    selected_ids: set[str] = set()
    covered_families: set[str] = set()
    # First pass: one genome per distinct reward family, in rank order.
    for genome in genomes:
        if len(selected) >= width:
            break
        fam = _reward_family_key(genome)
        if fam in covered_families:
            continue
        covered_families.add(fam)
        selected.append(genome)
        selected_ids.add(str(genome.get("genome_id")))
    # Second pass: fill any remaining slots in rank order (algo/exploration
    # variants of already-covered reward families are now allowed back in).
    if len(selected) < width:
        for genome in genomes:
            if len(selected) >= width:
                break
            if str(genome.get("genome_id")) in selected_ids:
                continue
            selected.append(genome)
            selected_ids.add(str(genome.get("genome_id")))
    # Known/P3 native reward is a privileged candidate, not a privileged winner.
    # If it exists, it must consume at least one slot in the trained portfolio so
    # "fallback to native if no reconstruction beats it" is an evidence-backed
    # comparison rather than a missing-baseline accident. P2 raw-sim never enters
    # this branch because `_known_native_competition_required` gates on
    # is_raw_sim_env=False.
    if _known_native_competition_required(state, genomes):
        native = next((g for g in genomes if _genome_uses_native_reward(g)), None)
        native_id = str((native or {}).get("genome_id") or "")
        if native and native_id not in selected_ids:
            if len(selected) < width:
                selected.append(native)
                selected_ids.add(native_id)
            else:
                replace_at = None
                worst_rank = -1
                for idx, genome in enumerate(selected):
                    if _genome_uses_native_reward(genome):
                        replace_at = None
                        break
                    rank = int(genome.get("rank") or 0)
                    if rank >= worst_rank:
                        worst_rank = rank
                        replace_at = idx
                if replace_at is not None:
                    selected_ids.discard(str(selected[replace_at].get("genome_id")))
                    selected[replace_at] = native
                    selected_ids.add(native_id)
    # F4: a PROVEN incumbent (a previously winning high-OMR stack, re-injected by
    # build_candidate_genomes after a redesign archived its components) must keep
    # a trained slot so it is never silently dropped. It COMPETES as one genome;
    # it is displaced from the proven record only by a same-scale OMR/LCB
    # challenger (see write_asha_lcb_audit). Mirror the native-candidate slot
    # guarantee here so width pressure cannot evict it.
    incumbent = next((g for g in genomes if g.get("protected_incumbent")), None)
    if incumbent is not None:
        inc_id = str(incumbent.get("genome_id") or "")
        if inc_id and inc_id not in selected_ids:
            if len(selected) < width:
                selected.append(incumbent)
                selected_ids.add(inc_id)
            else:
                victim_idx = None
                worst_rank = -1
                for idx, genome in enumerate(selected):
                    if _genome_uses_native_reward(genome) or genome.get("protected_incumbent"):
                        continue
                    rank = int(genome.get("rank") or 0)
                    if rank >= worst_rank:
                        worst_rank = rank
                        victim_idx = idx
                if victim_idx is not None:
                    selected_ids.discard(str(selected[victim_idx].get("genome_id")))
                    selected[victim_idx] = incumbent
                    selected_ids.add(inc_id)
    # Preserve the original rank order in the emitted top-k.
    selected.sort(key=lambda g: int(g.get("rank") or 0))
    return selected


def _scientific_comparison_anchor(
    state: Any, runtime_active: Dict[str, str]
) -> Dict[str, str]:
    """Return the pre-intervention matched control when one was frozen."""
    from autorl.core_ablation import arm
    mem = getattr(state, "pipeline_memory", {}) or {}
    request = mem.get("next_hypothesis_request") if isinstance(mem, dict) else {}
    if not isinstance(request, dict):
        return dict(runtime_active)
    if arm(state) == "A2" and request.get("evidence_access") != "basic_feedback_only":
        return dict(runtime_active)
    if request.get("operation") in {"repair_construction_contract", "repair_evidence_contract", "repair_learner_health", "reset_search_generation"}:
        return dict(runtime_active)
    if not (
        request.get("request_id")
        and str(request.get("lifecycle_state") or "")
        in {"proposed", "issued", "executing"}
        and request.get("required_changed_slots")
    ):
        return dict(runtime_active)
    control = request.get("control_stack")
    if not isinstance(control, dict):
        return dict(runtime_active)
    required_keys = [f"{slot}_id" for slot in MANAGED_SLOTS]
    if not all(control.get(key) for key in required_keys):
        return dict(runtime_active)
    return dict(control)


def _completed_boundary_scientific_pins(
    state: Any,
    runtime_active: Dict[str, str],
) -> Dict[str, List[str]]:
    """Pin a current request's exact runtime artifact through admission.

    A pin preserves identity only after the normal generation, interface,
    executable, firewall, grounding, and pathology checks pass.  It bypasses
    only typed-family de-duplication, which otherwise lets the frozen control
    erase a newly selected same-family intervention arm.
    """

    mem = getattr(state, "pipeline_memory", {}) or {}
    request = (
        mem.get("next_hypothesis_request")
        if isinstance(mem, dict) else None
    )
    if not (
        isinstance(request, dict)
        and request.get("request_id")
        and str(request.get("lifecycle_state") or "") in {"proposed", "issued", "executing"}
        and request.get("operation") not in {
            "repair_construction_contract", "repair_evidence_contract", "repair_learner_health", "reset_search_generation",
        }
    ):
        return {}
    from autorl.core_ablation import arm
    if arm(state) == "A2" and request.get("evidence_access") != "basic_feedback_only":
        return {}
    aliases = {
        "algorithm": "algo",
        "representation": "obs_schema",
        "observation": "obs_schema",
    }
    pins: Dict[str, List[str]] = {}
    for raw_slot in request.get("required_changed_slots") or []:
        slot = aliases.get(str(raw_slot), str(raw_slot))
        if slot not in MANAGED_SLOTS:
            continue
        artifact_id = str(runtime_active.get(_slot_id_key(slot)) or "")
        if artifact_id:
            pins.setdefault(slot, []).append(artifact_id)
    return pins


def _scientific_depth_rung(state: Any) -> Dict[str, Any]:
    """Read the already-declared next phase; never grant steps or seeds here."""
    from autorl.bounded_training_protocol import candidate_rung
    from autorl.core_ablation import arm

    rung = candidate_rung(state)
    if not rung:
        tier = _ordered_cohort_target_tier(state)
        if arm(state) == "A1":
            tier = min(int(getattr(state, "pipeline_iteration", 0)),
                       len(_scheduler_cfg(state).get("rungs") or [0]) - 1)
        rung = _rung_for_tier(state, tier) if tier is not None else _current_rung(state)
    return rung


def _scientific_depth_trial_capacity(state: Any) -> int:
    capacity = max(0, int(_scientific_depth_rung(state).get("trials", 0) or 0))
    cap = _portfolio_cfg(state).get("max_total_trials_per_hpo")
    if cap not in (None, "", 0, "none", "None"):
        try:
            capacity = min(capacity, max(0, int(cap)))
        except (TypeError, ValueError):
            pass
    return capacity


def _complete_random_current_comparison(
    state: Any, genomes: List[Dict[str, Any]], active: Dict[str, str],
    pools: Dict[str, List[Dict[str, Any]]],
) -> List[Dict[str, Any]]:
    """A3 still executes a declared test, but never restores family coverage.

    Independent random Cartesian draws need not contain a reference or an exact
    one-axis neighbor. Materialize only that current pair from *admitted* live
    artifacts; there is no archive lookup, incumbent protection, or family quota.
    """
    from autorl.core_ablation import arm, rng
    if arm(state) != "A3":
        return genomes
    request = (getattr(state, "pipeline_memory", {}) or {}).get("next_hypothesis_request") or {}
    if not (request.get("request_id") and request.get("lifecycle_state") in {"proposed", "issued", "executing"}):
        return genomes
    if request.get("operation") in {"repair_construction_contract", "repair_evidence_contract", "repair_learner_health", "reset_search_generation"}:
        return genomes
    aliases = {"algorithm": "algo", "representation": "obs_schema", "observation": "obs_schema"}
    axes = {aliases.get(str(value), str(value)) for value in request.get("required_changed_slots") or []}
    if len(axes) != 1 or not axes <= set(MANAGED_SLOTS):
        return genomes
    axis = next(iter(axes))
    control_rows = {slot: _row_for_id(pools.get(slot) or [], active.get(_slot_id_key(slot)))
                    for slot in MANAGED_SLOTS}
    if not all(control_rows.values()):
        return genomes
    alternatives = [row for row in pools.get(axis) or [] if row.get("id") != active.get(_slot_id_key(axis))]
    if not alternatives:
        return genomes
    runtime_id = _active_stack(state).get(_slot_id_key(axis))
    selected = next((row for row in alternatives if row.get("id") == runtime_id), None)
    selected = selected or rng(state, "current_matched_candidate").choice(alternatives)
    control = _make_genome(active, control_rows)
    child = _make_genome(active, {**control_rows, axis: selected})
    control.update(changed_axes=[], portfolio_role="active_anchor")
    child.update(changed_axes=[axis], portfolio_role="axis_probe", comparison_anchor_genome_id=control["genome_id"])
    return _dedupe_genomes(list(genomes) + [control, child])


def build_candidate_genomes(state: Any) -> Dict[str, Any]:
    from autorl.core_ablation import arm
    random_bank = arm(state) == "A3"
    runtime_active = _active_stack(state)
    active = _scientific_comparison_anchor(state, runtime_active)
    scientific_pins = _completed_boundary_scientific_pins(
        state, runtime_active
    )
    v5_reward_ids = _ensure_v5_goal_candidate_rewards(state)
    stage_plan, stage_prefix_branch = _planned_stage_frontier_prefix_branch(state)
    pinned_obs_schema_id = str(
        ((stage_prefix_branch.get("stack") or {}).get("obs_schema_id")) or ""
    )
    gate: Dict[str, Any] = {}
    pools: Dict[str, List[Dict[str, Any]]] = {}
    for slot in MANAGED_SLOTS:
        active_id = active.get(_slot_id_key(slot))
        stage_pinned_ids = (
            [pinned_obs_schema_id]
            if slot == "obs_schema" and pinned_obs_schema_id else []
        )
        scientific_pinned_ids = list(scientific_pins.get(slot) or [])
        pinned_ids = list(dict.fromkeys(
            stage_pinned_ids + scientific_pinned_ids
        ))
        decision = admit_slot_candidates(
            state,
            slot,
            active_id=active_id,
            pinned_artifact_ids=pinned_ids,
        )
        gate[slot] = {
            "slot": slot,
            "verdicts": decision["verdicts"],
            "admitted_ids": [r.get("id") for r in decision["admitted"]],
        }
        if stage_pinned_ids:
            gate[slot]["stage_frontier_pinned_artifact_ids"] = (
                stage_pinned_ids
            )
            gate[slot]["stage_frontier_plan_mode"] = stage_plan.get("mode")
        if scientific_pinned_ids:
            admitted_ids = set(gate[slot]["admitted_ids"])
            gate[slot]["scientific_pinned_artifact_ids"] = (
                scientific_pinned_ids
            )
            gate[slot]["scientific_pin_admitted_ids"] = [
                artifact_id for artifact_id in scientific_pinned_ids
                if artifact_id in admitted_ids
            ]
            gate[slot]["scientific_pin_rejected_ids"] = [
                artifact_id for artifact_id in scientific_pinned_ids
                if artifact_id not in admitted_ids
            ]
            gate[slot]["scientific_pin_policy"] = (
                "exact_runtime_artifact_identity_survives_only_signature_"
                "dedup_after_all_normal_admission_audits"
            )
        admitted = list(decision["admitted"])
        if not admitted and active_id:
            hard_contract_reject = any(
                any(
                    str(reason).startswith((
                        "stale_search_generation:",
                        "stale_canonical_interface_hash:",
                        "semantic_execution_contract:",
                    ))
                    for reason in (verdict.get("reasons") or [])
                )
                for verdict in (decision.get("verdicts") or [])
                if str(verdict.get("id") or "") == str(active_id)
            )
            if hard_contract_reject:
                gate[slot]["active_pointer_rejected_by_generation_contract"] = (
                    active_id
                )
            else:
                synthetic = _synthetic_active_row(state, slot, active_id)
                synthetic["family_signature"] = family_signature(slot, synthetic)
                synthetic["family_signature_key"] = _signature_key(synthetic["family_signature"])
                admitted = [synthetic]
                gate[slot]["fallback_active_pointer"] = active_id
        if slot == "algo":
            admitted, rejected_algo_rows = filter_algorithm_rows(admitted, state=state)
            gate[slot]["action_space_kind"] = action_space_kind(state=state)
            gate[slot]["rejected_by_m1_action_contract"] = rejected_algo_rows
            gate[slot]["admitted_ids"] = [r.get("id") for r in admitted]
        if slot == "reward" and v5_reward_ids:
            gate[slot]["v5_goal_candidate_reward_ids"] = list(v5_reward_ids)
        from autorl.core_ablation import fixed_pool
        pools[slot] = fixed_pool(state, slot, admitted)

    generation_blocked_slots = [
        slot for slot in MANAGED_SLOTS
        if active.get(_slot_id_key(slot))
        and not pools.get(slot)
        and gate.get(slot, {}).get(
            "active_pointer_rejected_by_generation_contract"
        )
    ]
    if generation_blocked_slots:
        gate["generation_contract"] = {
            "status": "BLOCKED_STALE_EXECUTABLE_SLOTS",
            "slots": generation_blocked_slots,
            "policy": (
                "no_cartesian_fallback_to_old_active_pointer; regenerate_each_"
                "slot_under_the_current_runtime_interface_receipt"
            ),
        }
        return {
            "active_stack": active,
            "gate": gate,
            "genomes": [],
            "typed_cross_product_size": 0,
            "proposal_population_size": 0,
        }

    if not any(pools.values()):
        return {"active_stack": active, "gate": gate, "genomes": []}

    product_size = math.prod(max(1, len(pools.get(slot) or [])) for slot in MANAGED_SLOTS)
    genomes = _build_candidate_slate(state, active=active, pools=pools)
    genomes = _complete_random_current_comparison(state, genomes, active, pools)
    genomes, rejected_genomes = _filter_action_compatible_genomes(state, genomes)
    if rejected_genomes:
        gate.setdefault("algo", {}).setdefault(
            "rejected_genomes_by_m1_action_contract", []
        ).extend(rejected_genomes)
    mem = getattr(state, "pipeline_memory", {}) or {}
    warm_focus = (
        mem.get("champion_warm_start_focus")
        if isinstance(mem, dict) else None
    )
    current_iteration = int(getattr(state, "pipeline_iteration", 0) or 0)
    if (
        not random_bank
        and isinstance(warm_focus, dict)
        and warm_focus.get("enabled")
        and int(warm_focus.get("focus_iteration", -1) or -1)
        == current_iteration
    ):
        max_changed_axes = max(
            0, int(warm_focus.get("max_changed_axes", 1) or 1)
        )
        population_before_focus = len(genomes)
        focused = [
            genome for genome in genomes
            if bool(genome.get("protected_incumbent"))
            or len(set(genome.get("changed_axes") or [])) <= max_changed_axes
        ]
        if focused:
            genomes = focused
        gate["champion_warm_start_focus"] = {
            "schema_version": "champion_warm_start_focus.v1",
            "active": bool(focused),
            "focus_iteration": current_iteration,
            "max_changed_axes_from_aspire_active_anchor": max_changed_axes,
            "population_before": population_before_focus,
            "population_after": len(genomes),
            "axis_selection_policy": (
                "all_aspire_admitted_single_axis_neighbors_then_existing_"
                "balanced_type_cover;no_axis_family_whitelist"
            ),
            "expires_after_iteration": current_iteration,
        }
    depth_plan = mem.get("v9_deep_survivor_cohort") if isinstance(mem, dict) else None
    if isinstance(mem, dict):
        # Plans never leak across requests, iterations, or a reopened breadth
        # phase. Rebuilding a readiness check recreates the same pure selection.
        mem.pop("scientific_depth_admission", None)
    if (
        isinstance(depth_plan, dict)
        and int(depth_plan.get("target_iteration", -1) or -1) <= current_iteration
        and depth_plan.get("survivor_genome_ids")
    ):
        previous_manifest = mem.get("last_breadth_portfolio_manifest") or {}
        survivor_ids = {
            str(value) for value in depth_plan.get("survivor_genome_ids") or []
            if value
        }
        current_by_id = {
            str(genome.get("genome_id") or ""): genome for genome in genomes
            if genome.get("genome_id")
        }
        _, scientific_admission = _frontload_scientific_intervention(
            state, genomes, [], admission_only=True,
            max_trial_slots=_scientific_depth_trial_capacity(state),
        )
        request = mem.get("next_hypothesis_request") or {}
        declared_rung = _scientific_depth_rung(state)
        if scientific_admission.get("declared") and int(
            declared_rung.get("steps", 0) or 0
        ) < int(request.get("minimum_fidelity", 0) or 0):
            scientific_admission.update({
                "declared": False, "scheduled": False, "executed": False,
                "reason": "ordered_declared_rung_below_requested_minimum_fidelity",
                "required_minimum_fidelity": request.get("minimum_fidelity"),
                "declared_rung": dict(declared_rung),
                "deferred_child_genome_ids": list(dict.fromkeys(
                    (scientific_admission.get("selected_genome_ids") or [])[1:]
                    + (scientific_admission.get("deferred_child_genome_ids") or [])
                )),
                "selected_genome_ids": [],
            })
        if scientific_admission.get("request_id"):
            scientific_admission.setdefault("iteration", current_iteration)
            mem["scientific_depth_admission"] = scientific_admission
            gate["scientific_request_admission"] = scientific_admission
        scientific_ids = set(scientific_admission.get("selected_genome_ids") or [])
        admitted_artifact_ids = {
            slot: {
                str(row.get("id") or "") for row in (pools.get(slot) or [])
                if isinstance(row, dict) and row.get("id")
            }
            for slot in MANAGED_SLOTS
        }
        previous_by_id = {
            str(genome.get("genome_id") or ""): genome
            for genome in (previous_manifest.get("genomes") or [])
            if isinstance(genome, dict) and genome.get("genome_id")
        }
        retained: List[Dict[str, Any]] = []
        invalidated_survivors: List[str] = []
        rehydrated_survivors: List[str] = []
        for gid in sorted(survivor_ids):
            genome = current_by_id.get(gid)
            if genome is None:
                previous = previous_by_id.get(gid)
                stack = dict((previous or {}).get("stack") or {})
                still_admitted = bool(stack) and all(
                    str(stack.get(_slot_id_key(slot)) or "")
                    in admitted_artifact_ids.get(slot, set())
                    for slot in MANAGED_SLOTS
                )
                if still_admitted:
                    genome = dict(previous or {})
                    rehydrated_survivors.append(gid)
                else:
                    invalidated_survivors.append(gid)
                    continue
            genome["depth_cohort_member"] = True
            genome["rehydrated_from_paid_cohort"] = gid in rehydrated_survivors
            retained.append(genome)
        retained_ids = {
            str(genome.get("genome_id") or "") for genome in retained
        }
        for genome in genomes:
            gid = str(genome.get("genome_id") or "")
            is_control = bool(
                (not random_bank and (
                genome.get("protected_incumbent")
                or genome.get("protected_native_baseline")
                or str(genome.get("portfolio_role") or "") == "active_anchor"
                ))
                or str(genome.get("portfolio_role") or "") in {
                    "scientific_control", "matched_control",
                }
            )
            if is_control and gid not in retained_ids:
                genome["depth_cohort_member"] = False
                genome["depth_required_control"] = True
                retained.append(genome)
                retained_ids.add(gid)
            if gid in scientific_ids:
                genome["scientific_admission_request_id"] = scientific_admission["request_id"]
                genome["scientific_admission_iteration"] = current_iteration
                genome["depth_required_scientific_arm"] = True
                if gid not in retained_ids:
                    genome["depth_cohort_member"] = False
                    retained.append(genome)
                    retained_ids.add(gid)

        # A plan-scoped M4 actuator repair is a producer/consumer transaction:
        # if M4 has just admitted a reward typed for the active stage, the depth
        # cohort must expose at least one executable, single-axis representative
        # of each repaired reward to the stage scheduler.  Otherwise the stale
        # paid cohort filters every newly produced actuator, the scheduler sees
        # an empty stage wave, and the one-shot repair deterministically fails.
        #
        # This is deliberately narrower than reopening breadth.  Unrelated new
        # hypotheses remain deferred, paid survivors and controls stay retained,
        # and no environment identity or semantic answer is consulted.
        stage_repair_candidates: List[Dict[str, Any]] = []
        stage_repair_plan_id = ""
        stage_repair_target = ""
        try:
            from autorl.v92_stage_loop import current_stage_plan, plan_fingerprint

            active_stage_plan = current_stage_plan(state) or stage_plan
            stage_repair_plan_id = plan_fingerprint(active_stage_plan)
            stage_repair_target = str(
                (active_stage_plan or {}).get("target_stage_id") or ""
            )
        except Exception:
            stage_repair_plan_id = ""
            stage_repair_target = ""
        repairs = (
            mem.get("v92_stage_actuator_repairs")
            if isinstance(mem, dict) else {}
        ) or {}
        active_repair = (
            repairs.get(stage_repair_plan_id)
            if isinstance(repairs, dict) and stage_repair_plan_id else None
        )
        repair_in_progress = bool(
            isinstance(active_repair, dict)
            and active_repair.get("attempted")
            and str(active_repair.get("outcome") or "")
            == "m4_repair_in_progress"
            and stage_repair_target
        )
        if repair_in_progress:
            by_reward: Dict[str, List[Dict[str, Any]]] = {}
            for genome in genomes:
                gid = str(genome.get("genome_id") or "")
                reward_signature = (
                    (genome.get("signatures") or {}).get("reward") or {}
                )
                stage_ids = {
                    str(value) for value in (
                        reward_signature.get("stage_ids") or []
                    ) if value
                }
                if not gid or gid in retained_ids or stage_repair_target not in stage_ids:
                    continue
                reward_id = str(
                    (genome.get("stack") or {}).get("reward_id")
                    or genome.get("reward_id")
                    or ""
                )
                if reward_id:
                    by_reward.setdefault(reward_id, []).append(genome)
            for reward_id in sorted(by_reward):
                candidates = by_reward[reward_id]
                # Prefer the causal, reward-only intervention.  Rank and genome
                # identity provide deterministic tie breaking if several exact
                # matches exist.
                representative = min(
                    candidates,
                    key=lambda genome: (
                        0 if set(genome.get("changed_axes") or []) == {"reward"}
                        else 1,
                        len(set(genome.get("changed_axes") or [])),
                        int(genome.get("rank") or 0),
                        str(genome.get("genome_id") or ""),
                    ),
                )
                gid = str(representative.get("genome_id") or "")
                if not gid or gid in retained_ids:
                    continue
                representative["depth_cohort_member"] = False
                representative["depth_stage_actuator_repair"] = True
                representative["depth_stage_actuator_repair_plan_id"] = (
                    stage_repair_plan_id
                )
                representative["depth_stage_actuator_repair_target_stage_id"] = (
                    stage_repair_target
                )
                retained.append(representative)
                retained_ids.add(gid)
                stage_repair_candidates.append(representative)
        if retained:
            deferred_new_ids = sorted(
                set(current_by_id) - retained_ids
            )
            gate["portfolio_depth"] = {
                "schema_version": "v9.depth_population_filter.v2",
                "source_iteration": depth_plan.get("source_iteration"),
                "survivor_genome_ids": sorted(survivor_ids),
                "rehydrated_survivor_genome_ids": rehydrated_survivors,
                "invalidated_survivor_genome_ids": invalidated_survivors,
                "deferred_new_genome_ids": deferred_new_ids,
                "population_before": len(genomes),
                "population_after": len(retained),
                "scientific_request_admission": scientific_admission,
                "stage_actuator_repair": {
                    "active": repair_in_progress,
                    "plan_id": stage_repair_plan_id or None,
                    "target_stage_id": stage_repair_target or None,
                    "retained_genome_ids": [
                        str(genome.get("genome_id") or "")
                        for genome in stage_repair_candidates
                    ],
                    "retained_reward_ids": [
                        str((genome.get("stack") or {}).get("reward_id") or "")
                        for genome in stage_repair_candidates
                    ],
                    "policy": (
                        "one_reward_axis_representative_per_new_typed_target_"
                        "reward;unrelated_new_hypotheses_remain_deferred"
                    ),
                    "environment_specific_selection": False,
                },
                "policy": (
                    "paid_evidence_survivors_plus_required_controls;new_"
                    "hypotheses_wait_for_a_separate_cheap_screen;active_stage_"
                    "repair_retains_typed_single_axis_actuators;current_"
                    "scientific_request_reserves_a_bounded_exact_comparison"
                ),
            }
            genomes = retained
        else:
            mem.pop("v9_deep_survivor_cohort", None)
            gate["portfolio_depth"] = {
                "schema_version": "v9.depth_population_filter.v2",
                "source_iteration": depth_plan.get("source_iteration"),
                "survivor_genome_ids": sorted(survivor_ids),
                "invalidated_survivor_genome_ids": invalidated_survivors,
                "population_before": len(genomes),
                "population_after": len(genomes),
                "policy": "all_paid_survivors_invalidated_reopen_breadth",
            }
    proposal_population = len(genomes)
    population_limit = _portfolio_cfg(state).get("population_max_genomes")
    sampling_audit: Dict[str, Any] = {
        "schema_version": "v9.4.balanced_type_cover.v1",
        "applied": False,
        "proposal_population": proposal_population,
        "execution_population": proposal_population,
        "reason": "no_population_limit_configured",
    }
    if population_limit not in (None, "", 0, "none", "None"):
        try:
            genomes, sampling_audit = _balanced_type_cover_sample(
                state,
                genomes,
                max(1, int(population_limit)),
            )
        except (TypeError, ValueError):
            sampling_audit["reason"] = "invalid_population_limit"
    gate["population_sampling"] = sampling_audit
    for rank, genome in enumerate(genomes, start=1):
        genome["rank"] = rank
        stack = genome.get("stack") or {}
        genome["pair_id"] = f"{stack.get('obs_schema_id')}::{stack.get('reward_id')}"
    return {
        "active_stack": active,
        "gate": gate,
        "genomes": genomes,
        "typed_cross_product_size": int(product_size),
        "proposal_population_size": int(proposal_population),
        "population_sampling": sampling_audit,
        "population_preservation_policy": (
            "A3_random_candidate_bank_no_coverage_or_gene_protection"
            if random_bank else
            "typed_distinct_compatible_proposal_universe_with_balanced_"
            "marginal_pairwise_execution_cover"
        ),
    }


def _maybe_inject_proven_incumbent(
    state: Any, genomes: List[Dict[str, Any]]
) -> List[Dict[str, Any]]:
    """F4: re-inject the proven incumbent genome if a redesign archived its
    components and dropped it from the regenerated pool.

    A proven incumbent is a stack that previously won the held-out OMR/LCB
    (recorded by write_asha_lcb_audit in pipeline_memory['breadth_proven_
    incumbent']). When an M4/obs redesign archives one of its component
    hypotheses, the cartesian-product rebuild above silently omits it — the
    exact mechanism that lost the Walker P2 champion (OMR 0.9->0.0). We rebuild
    the genome from its persisted stack (archived stack ARTIFACTS survive on
    disk, only the hypothesis STATUS flips) and append it as a protected,
    deprioritized competitor. It is displaced from the proven record only by a
    same-scale OMR/LCB challenger, so this does not pin a losing stack forever.
    """
    from autorl.core_ablation import arm
    if arm(state) == "A3":
        return genomes
    mem = getattr(state, "pipeline_memory", {}) or {}
    inc = mem.get("breadth_proven_incumbent") if isinstance(mem, dict) else None
    if not isinstance(inc, dict):
        return genomes
    current_receipt = _read_json(
        Path(getattr(state, "run_dir"))
        / "runtime_interface_contract.v1.json"
    )
    current_hash = str(
        current_receipt.get("canonical_interface_hash") or ""
    )
    incumbent_hash = str(inc.get("canonical_interface_hash") or "")
    if current_hash and incumbent_hash != current_hash:
        mem["champion_recovery_plan"] = {
            "schema_version": "champion_recovery_plan.v1",
            "mode": "interface_changed_cold_start_lineage",
            "old_canonical_interface_hash": incumbent_hash or None,
            "new_canonical_interface_hash": current_hash,
            "checkpoint_load_allowed": False,
            "lineage_stack": dict(inc.get("stack") or {}),
            "lineage_genome_id": inc.get("genome_id"),
            "guard": "never_inject_old_executable_stack_across_interface_hash",
        }
        return genomes
    stack = inc.get("stack") or {}
    inc_id = str(inc.get("genome_id") or "")
    if not stack or not inc_id:
        return genomes
    existing = next(
        (g for g in genomes if str(g.get("genome_id")) == inc_id),
        None,
    )
    if existing is not None:
        existing["protected_incumbent"] = True
        existing["proven_omr_lcb"] = inc.get("omr_lcb")
        existing["proven_at_iter"] = inc.get("iter")
        return genomes
    injected = {
        "genome_id": inc_id,
        "obs_schema_id": stack.get("obs_schema_id"),
        "reward_id": stack.get("reward_id"),
        "algo_id": stack.get("algo_id"),
        "exploration_id": stack.get("exploration_id"),
        "stack": dict(stack),
        "candidate_ids": {},
        "signatures": {},
        "signature_key": "incumbent:" + inc_id,
        "replay_buffer_namespace": "isolated_by_genome_id",
        "protected_incumbent": True,
        "proven_omr_lcb": inc.get("omr_lcb"),
        "proven_at_iter": inc.get("iter"),
    }
    return list(genomes) + [injected]


def prepare_breadth_portfolio(state: Any) -> Dict[str, Any]:
    """Prepare an always-on population scheduled through resource-sized waves."""
    from autorl.search_rung_transition import prepare_opening_portfolio
    opening_manifest = prepare_opening_portfolio(state)
    if opening_manifest is not None:
        return opening_manifest
    from autorl.core_ablation import arm
    random_bank = arm(state) == "A3"
    run_dir = Path(getattr(state, "run_dir"))
    built = build_candidate_genomes(state)
    active = dict(built.get("active_stack") or {})
    genomes = list(built.get("genomes") or [])
    resource = _resource_probe(state, len(genomes))
    population_size = len(genomes)
    concurrency_slots = min(
        population_size,
        int(resource.get("available_parallel_slots", 1) or 1),
    )
    # A3 may legitimately eliminate its population down to one live candidate.
    # Keep that candidate on the ordinary execution path: making the portfolio
    # inert deletes its in-memory manifest while M5 can still read an older disk
    # manifest, leaving post-M5 elimination without the population it executed.
    # This neither adds candidates nor restores a pruned family.
    if population_size <= 1 and not (random_bank and population_size == 1):
        mem = getattr(state, "pipeline_memory", None)
        warm_parallel = (
            (mem.get("champion_parameter_warm_start") or {})
            if isinstance(mem, dict) else {}
        )
        if not random_bank and active and isinstance(warm_parallel, dict) and warm_parallel.get("enabled"):
            # A champion fork may deliberately admit only its anchor for the
            # first deep wave.  Parallelism is still scientifically useful:
            # each isolated trial samples a distinct Aspire HPO point and seed
            # set for that same executable genome.  This opt-in path does not
            # invent duplicate genomes and is unreachable from ordinary runs.
            total_trials = max(
                2,
                int(
                    warm_parallel.get("bootstrap_trials")
                    or getattr(state, "v2_allocated_n_trials", 0)
                    or 2
                ),
            )
            resource = _resource_probe(state, total_trials)
            concurrency_slots = min(
                total_trials,
                int(resource.get("available_parallel_slots", 1) or 1),
            )
            genome = (
                dict(genomes[0])
                if genomes else {
                    "genome_id": str(
                        warm_parallel.get("source_genome_id")
                        or _genome_id_from_stack(active)
                    ),
                    "stack": dict(active),
                    "protected_incumbent": True,
                    "changed_axes": [],
                    "candidate_ids": {},
                    "signatures": {},
                    "replay_buffer_namespace": "isolated_by_genome_id",
                }
            )
            genome.setdefault("rank", 1)
            genome.setdefault("portfolio_role", "protected_incumbent")
            stack = dict(genome.get("stack") or active)
            genome["stack"] = stack
            genome.setdefault("genome_id", _genome_id_from_stack(stack))
            genome.setdefault(
                "pair_id",
                f"{stack.get('obs_schema_id')}::{stack.get('reward_id')}",
            )
            current_rung = _current_rung(state)
            trial_schedule = [str(genome["genome_id"])] * total_trials
            manifest = {
                "schema_version": "breadth_portfolio_manifest.v2",
                "framework_generation": _architecture_version(state) or "V9.5",
                "portfolio_version": PORTFOLIO_VERSION,
                "enabled": True,
                "timestamp": utc_now(),
                "iteration": int(getattr(state, "pipeline_iteration", 0) or 0),
                "policy": "champion_anchor_parallel_hpo_warm_start",
                "population_derivation": "one_aspire_admitted_champion_anchor",
                "concurrency_derivation": "resource_probe.available_parallel_slots",
                "population_size": 1,
                "concurrency_slots": int(concurrency_slots),
                "wave_count": int(math.ceil(total_trials / max(1, concurrency_slots))),
                "k_effective": 1,
                "admitted_family_count": 1,
                "typed_cross_product_size": built.get("typed_cross_product_size"),
                "proposal_population_size": built.get("proposal_population_size"),
                "resource_probe": resource,
                "active_stack_before": active,
                "admission_gate": built.get("gate"),
                "genomes": [genome],
                "all_admitted_genome_ids": [genome["genome_id"]],
                "trial_schedule": trial_schedule,
                "trial_schedule_policy": (
                    "same_champion_genome_distinct_aspire_hpo_samples_and_seed_sets"
                ),
                "scientific_intervention_schedule": {},
                "stage_wave_control": {"active": False, "executable": False},
                "scheduled_trials_by_genome": {genome["genome_id"]: total_trials},
                "coverage_debt_by_genome": {genome["genome_id"]: 0},
                "execution_plan": {
                    "parallel_ready": True,
                    "current_executor": "process_pool_wave_runner_with_serial_fallback",
                    "population_size": 1,
                    "concurrency_slots": int(concurrency_slots),
                    "available_parallel_slots": int(concurrency_slots),
                    "scheduler_trials_before_breadth": total_trials,
                    "per_genome_min_rung_trials": 2,
                    "minimum_population_trials": 2,
                    "total_hpo_trials_requested": total_trials,
                    "warm_start_anchor_only": True,
                },
                "asha": {
                    "rung": current_rung,
                    "min_trainable_tier": int(current_rung.get("tier", 0) or 0),
                    "scheduler_tier": int(current_rung.get("tier", 0) or 0),
                    "screening_phase": "champion_warm_deep_continuation",
                    "wide_screen_tier_capped": False,
                },
                "omr_primary_invariant": (
                    "Held-out OMR is the only promotion/commit truth; warm-start "
                    "evidence requires a fresh confirmation before final commit."
                ),
                "rollback_inertness": "opt_in_champion_warm_start_only",
            }
            state.v2_allocated_n_trials = total_trials
            root = run_dir / PORTFOLIO_DIR
            root.mkdir(parents=True, exist_ok=True)
            atomic_write_json(root / PORTFOLIO_MANIFEST, manifest)
            atomic_write_json(
                root / f"portfolio_manifest_iter{manifest['iteration']}.json",
                manifest,
            )
            if not isinstance(mem, dict):
                state.pipeline_memory = {}
                mem = state.pipeline_memory
            mem["last_breadth_portfolio_manifest"] = manifest
            mem.setdefault("breadth_portfolio_manifests", []).append(manifest)
            return manifest
        if isinstance(mem, dict):
            mem.pop("last_breadth_portfolio_manifest", None)
        return {
            "schema_version": "breadth_portfolio_inert.v1",
            "enabled": False,
            "reason": "candidate_population_leq_one",
            "admitted_family_count": len(genomes),
            "resource_probe": resource,
            "k_effective": 1 if genomes else 0,
            "population_size": population_size,
            "concurrency_slots": concurrency_slots,
            "inert": True,
        }

    current_rung = _current_rung(state)
    scheduler_tier = int(current_rung.get("tier", 0) or 0)
    staged = _task_is_staged(state)
    _first_wide_screen = int(getattr(state, "pipeline_iteration", 0) or 0) <= 0
    # Every new population first pays its execution debt at the actual probe
    # rung.  A staged task needs a longer horizon for scientific stage evidence,
    # but that does not justify spending the wide-screen budget on every member
    # of a large Cartesian product before crash/NaN/degenerate and early
    # learning-signal triage.  The phase is evidence based, never population-
    # size based: a population of 20 and one of 2,000 follow the same ladder.
    initial_probe_tier = int(
        _portfolio_cfg(state).get("initial_population_probe_tier", 0) or 0
    )
    staged_wide_floor_tier = int(
        _portfolio_cfg(state).get("staged_wide_screen_min_tier", 1) or 1
    )
    floor_tier = (
        initial_probe_tier
        if _first_wide_screen
        else (staged_wide_floor_tier if staged else 0)
    )
    mem = getattr(state, "pipeline_memory", {}) or {}
    meaningful_tier = int(
        ((mem.get("v9_joint_search") or {}).get("minimum_fidelity_tier", 0))
        or 0
    )
    # Cheap wide-screen rung. The active-stack budget tier may have escalated
    # (e.g. tier-2/300k after BUDGET_FAULT repairs earned by the incumbent).
    # Screening the whole K-candidate population at that escalated tier starves
    # throughput (K x 300k x 3 seeds in C-wide waves -> the ant K=68 crawl).
    # Fresh candidates have not earned the escalated horizon, so cap the rung
    # used for the WIDE screen at a cheap probe tier: every candidate triages
    # fast, and as breadth's own ASHA prunes the field and the live population
    # narrows below the cap threshold the cap lifts and the survivors run at the
    # escalated tier for full evidence. Never drop below the staged floor; set
    # screen_first_rung_max_tier to null to restore the legacy inherit-tier path.
    screen_cap = _portfolio_cfg(state).get("screen_first_rung_max_tier", 1)
    screen_cap_min_pop = int(
        _portfolio_cfg(state).get("screen_cap_min_population", 6) or 6
    )
    # The cap applies to the FIRST wide screen only (the cheap triage of all K
    # candidates). From iteration 1 it lifts so the proven field deep-trains at the
    # budget tier the escalation bridge has earned (write_asha_lcb_audit raises
    # force_min_budget_tier when a winner completes a rung). This is the
    # low-budget-screen -> high-budget-deep-training transition: without the lift
    # the screen stayed pinned at the floor tier forever and nothing ever
    # deep-trained (the door 0.70 plateau / pick 0.10 / no-run-past-tier-2 bug).
    depth_plan = (
        mem.get("v9_deep_survivor_cohort")
        if isinstance(mem, dict)
        else None
    )
    ordered_cohort_tier = (
        None
        if _first_wide_screen
        else _ordered_cohort_target_tier(state)
    )

    if _first_wide_screen:
        # Do not inherit an incumbent's escalated tier into a fresh population.
        # `initial_population_probe_tier` names a rung in the declared scheduler
        # ladder; it is not a hard-coded step count or candidate-count rule.
        min_trainable_tier = max(0, initial_probe_tier)
    elif ordered_cohort_tier is not None:
        min_trainable_tier = ordered_cohort_tier
    else:
        min_trainable_tier = max(
            scheduler_tier,
            floor_tier,
            meaningful_tier,
        )
    from autorl.bounded_training_protocol import candidate_rung, bound_schedule
    bounded_rung = candidate_rung(state)
    if bounded_rung:
        min_trainable_tier = int(bounded_rung["tier"])
        current_rung = bounded_rung
        state.v2_allocated_budget_steps = int(bounded_rung["steps"])
        state.v2_allocated_n_trials = int(bounded_rung["trials"])
        state.v2_allocated_seeds = int(bounded_rung["seeds"])
    elif min_trainable_tier != scheduler_tier:
        upgraded = _rung_for_tier(state, min_trainable_tier)
        state.v2_allocated_budget_steps = int(upgraded.get("steps", current_rung.get("steps", 1)))
        state.v2_allocated_n_trials = int(upgraded.get("trials", current_rung.get("trials", 1)))
        state.v2_allocated_seeds = int(upgraded.get("seeds", current_rung.get("seeds", 1)))
        current_rung = upgraded
    from autorl.core_ablation import arm
    if arm(state) == "A1":
        fixed_tier = min(int(getattr(state, "pipeline_iteration", 0)), len(_scheduler_cfg(state)["rungs"]) - 1)
        current_rung = _rung_for_tier(state, fixed_tier)
        state.v2_allocated_budget_steps = current_rung["steps"]
        state.v2_allocated_seeds = current_rung["seeds"]
        state.v2_allocated_n_trials = current_rung["trials"]
    scheduler_trials = max(
        1,
        int(getattr(state, "v2_allocated_n_trials", 0) or current_rung.get("trials", 1) or 1),
    )
    per_genome_trials = max(
        1,
        int(_portfolio_cfg(state).get("min_trials_per_genome", 2) or 2),
    )
    if random_bank:
        # A random schedule can sample a live candidate once. Its completed
        # Final OMR trial is valid evidence; there is no per-gene repeat debt.
        per_genome_trials = 1
    minimum_population_trials = 0 if random_bank else per_genome_trials * population_size
    total_trials = max(scheduler_trials, minimum_population_trials)
    max_total = _portfolio_cfg(state).get("max_total_trials_per_hpo")
    configured_cap_ignored = False
    if max_total not in (None, "", 0, "none", "None"):
        try:
            configured_cap = max(1, int(max_total))
            if configured_cap >= minimum_population_trials:
                total_trials = min(total_trials, configured_cap)
            else:
                configured_cap_ignored = True
        except Exception:
            pass
    state.v2_allocated_n_trials = total_trials
    native_required = _known_native_competition_required(state, genomes)
    native_available = [g for g in genomes if _genome_uses_native_reward(g)]
    native_selected = [g for g in genomes if _genome_uses_native_reward(g)]
    native_deep_control_ready = _native_deep_control_ready(state)
    native_ceiling = (
        _select_p3_native_ceiling_genome(
            state,
            genomes,
            active_stack=active,
        )
        if native_deep_control_ready else None
    )
    native_ceiling_id = str((native_ceiling or {}).get("genome_id") or "")
    native_ceiling_rung: Dict[str, Any] = {}
    native_ceiling_frontload_trials = int(
        _portfolio_cfg(state).get("p3_native_ceiling_frontload_trials", 1) or 1
    )
    if native_ceiling_id:
        requested_tier = int(
            _portfolio_cfg(state).get("p3_native_ceiling_min_tier", 3) or 3
        )
        requested_tier = max(requested_tier, min_trainable_tier)
        native_ceiling_rung = _rung_for_tier(state, requested_tier)
        forced_steps = int(native_ceiling_rung.get("steps", 0) or 0)
        forced_seeds = int(native_ceiling_rung.get("seeds", 0) or 0)
        for genome in genomes:
            if str(genome.get("genome_id") or "") != native_ceiling_id:
                continue
            genome["p3_native_ceiling"] = True
            genome["protected_native_baseline"] = True
            genome["portfolio_role"] = (
                "p3_native_ceiling_baseline"
                if str(genome.get("portfolio_role") or "") != "p3_native_full_stack_baseline"
                else "p3_native_full_stack_baseline"
            )
            genome["force_budget_tier"] = int(native_ceiling_rung.get("tier", requested_tier) or requested_tier)
            if forced_steps > 0:
                genome["force_budget_steps"] = forced_steps
            if forced_seeds > 0:
                genome["force_budget_seeds"] = forced_seeds
            genome["budget_override_reason"] = (
                "p1_p3_native_identity_control_must_receive_long_training"
            )
            break
    trial_schedule = _fair_family_trial_schedule(
        genomes,
        total_trials,
        per_genome_trials=per_genome_trials,
    )
    from autorl.core_ablation import arm, rng
    if arm(state) == "A3":
        ids = [g["genome_id"] for g in genomes]
        trial_schedule = rng(state, "trial_schedule").choices(ids, k=total_trials) if ids else []
    if native_ceiling_id:
        trial_schedule = _frontload_genome(
            trial_schedule,
            native_ceiling_id,
            n_front=native_ceiling_frontload_trials,
        )
    stage_curriculum_frontload_ids = _stage_curriculum_frontload_ids(
        genomes, state=state
    )
    if arm(state) in {"A2", "A3"}:
        stage_curriculum_frontload_ids = []
    for gid in reversed(stage_curriculum_frontload_ids):
        trial_schedule = _frontload_genome(trial_schedule, gid, n_front=1)
    if arm(state) == "A3":
        trial_schedule, v9_public_frontload_genome_id = (trial_schedule, None)
    else:
        trial_schedule, v9_public_frontload_genome_id = (
            _frontload_v9_public_proposal(genomes, trial_schedule)
        )
    # Ordinary proposal priority may not subsequently prepend a different arm
    # inside the current experiment's indivisible reference/treatment prefix.
    trial_schedule, scientific_intervention_schedule = (
        _frontload_scientific_intervention(state, genomes, trial_schedule)
    )
    # V9.2: once a trusted stage phase exists, the admitted Cartesian
    # population remains memory, not an instruction to keep launching unrelated
    # trials.  Execute one bounded, typed phase and return evidence to the
    # controller before selecting more work.
    try:
        from autorl.v92_stage_loop import build_stage_wave_schedule

        trial_schedule, stage_wave_control = build_stage_wave_schedule(
            state,
            genomes,
            trial_schedule,
            scientific_intervention_schedule,
        )
    except Exception as exc:
        stage_wave_control = {
            "schema_version": "v9.2.stage_wave_schedule.v1",
            "active": True,
            "executable": False,
            "failure": f"{type(exc).__name__}: {exc}",
        }
    # A stage-wave builder returns the full scientifically eligible cover.  In
    # depth iterations that cover is search memory, not an obligation to launch
    # every eligible arm at the expensive rung.  The declared rung's trial
    # count owns one bounded controller phase; the next controller iteration
    # can schedule another phase if evidence remains unresolved.  Keep an
    # atomic matched intervention intact even when it is wider than the normal
    # phase allocation.
    trial_schedule, stage_wave_control = _bound_stage_phase_schedule(
        state,
        trial_schedule,
        stage_wave_control,
        scientific_intervention_schedule,
        scheduler_trials=scheduler_trials,
        first_wide_screen=_first_wide_screen,
    )
    pre_bound_schedule = list(trial_schedule)
    trial_schedule, stage_wave_control = bound_schedule(state, trial_schedule, stage_wave_control)
    if (
        _architecture_version(state) == "V9.5"
        and isinstance(scientific_intervention_schedule, dict)
        and scientific_intervention_schedule.get("declared")
    ):
        expected_prefix = [
            str(row.get("genome_id"))
            for row in sorted(
                scientific_intervention_schedule.get("trial_slots") or [],
                key=lambda row: int(row.get("trial_offset", 0) or 0),
            )
            if isinstance(row, dict) and row.get("genome_id")
        ]
        if (
            expected_prefix
            and pre_bound_schedule[:len(expected_prefix)] == expected_prefix
            and len(trial_schedule) >= len(expected_prefix)
            and (stage_wave_control or {}).get("scientific_intervention_atomic_schedule", True)
        ):
            # The finite protocol normally de-duplicates recipes before repeat
            # HPO trials. Do not let that reorder an already legal matched
            # transaction; reserve its repeats inside (never above) the cap.
            remaining = list(trial_schedule)
            for gid in expected_prefix:
                if gid in remaining:
                    remaining.remove(gid)
            trial_schedule = expected_prefix + remaining[:len(trial_schedule) - len(expected_prefix)]
            if stage_wave_control.get("bounded_protocol"):
                stage_wave_control["bounded_protocol"]["policy"] = (
                    "current_matched_transaction_first_within_unchanged_trial_cap"
                )
        scheduled_atomically = bool(
            expected_prefix
            and trial_schedule[: len(expected_prefix)] == expected_prefix
            and (stage_wave_control or {}).get(
                "scientific_intervention_atomic_schedule", True
            )
        )
        scientific_intervention_schedule["scheduled"] = scheduled_atomically
        scientific_intervention_schedule["executed"] = False
        scientific_intervention_schedule["schedule_failure"] = (
            None if scheduled_atomically
            else "declared_control_and_arms_not_present_as_atomic_prefix"
        )
    total_trials = len(trial_schedule)
    state.v2_allocated_n_trials = total_trials
    scheduled_counts = {
        str(genome.get("genome_id")): trial_schedule.count(str(genome.get("genome_id")))
        for genome in genomes
    }
    coverage_debt = {
        str(genome.get("genome_id")): 0 if random_bank else max(
            0, per_genome_trials - scheduled_counts.get(str(genome.get("genome_id")), 0)
        )
        for genome in genomes
    }
    manifest = {
        "schema_version": "breadth_portfolio_manifest.v2",
        "framework_generation": (
            _architecture_version(state) or "V9.4"
        ),
        "portfolio_version": PORTFOLIO_VERSION,
        "enabled": True,
        "timestamp": utc_now(),
        "iteration": int(getattr(state, "pipeline_iteration", 0) or 0),
        "policy": "always_on_breadth_depth_genome_portfolio",
        "population_derivation": (
            "A3_random_family_and_candidate_draws_without_coverage_guarantee"
            if random_bank else
            "complete_typed_distinct_compatible_cross_product_plus_protected_controls"
        ),
        "concurrency_derivation": "resource_probe.available_parallel_slots",
        "population_size": int(population_size),
        "concurrency_slots": int(concurrency_slots),
        "wave_count": int(math.ceil(total_trials / max(1, concurrency_slots))),
        # Compatibility only. K now means population, never GPU count.
        "k_effective": int(population_size),
        "admitted_family_count": len(genomes),
        "typed_cross_product_size": built.get("typed_cross_product_size"),
        "proposal_population_size": built.get("proposal_population_size"),
        "population_sampling": built.get("population_sampling"),
        "population_preservation_policy": built.get(
            "population_preservation_policy"
        ),
        "resource_probe": resource,
        "active_stack_before": built.get("active_stack"),
        "admission_gate": built.get("gate"),
        "genomes": genomes,
        "all_admitted_genome_ids": [g.get("genome_id") for g in genomes],
        "trial_schedule": trial_schedule,
        "trial_schedule_policy": (
            "A3_independent_random_draws_plus_declared_atomic_interventions"
            if random_bank else
            "family_frontloaded_round_robin_over_algo_reward_"
            "exploration_obs_then_rank_fill_plus_stage_curriculum_and_"
            "scientific_intervention_frontload"
            "+v9_source_safe_public_proposal_reserved_first_slot"
        ),
        "scientific_intervention_schedule": scientific_intervention_schedule,
        "stage_wave_control": stage_wave_control,
        "stage_curriculum_frontload_genome_ids": stage_curriculum_frontload_ids,
        "v9_public_proposal_frontload_genome_id": v9_public_frontload_genome_id,
        "scheduled_trials_by_genome": scheduled_counts,
        "coverage_debt_by_genome": coverage_debt,
        "execution_debt": {
            "schema_version": "v9.execution_debt.v1",
            "policy": (
                "A3_only_scheduled_trial_receipts_required_no_family_debt"
                if random_bank else
                "full_cartesian_population_is_admitted_but_first_rung_may_"
                "settle_after_marginal_type_coverage_and_a_multi_positive_"
                "lineage_basis"
            ),
            "unpaid_genome_ids": [
                gid for gid, debt in coverage_debt.items() if int(debt) > 0
            ],
            "paid_by_schedule": not any(int(v) > 0 for v in coverage_debt.values()),
            "resource_limits_population": False,
        },
        "known_native_candidate_policy": {
            "schema_version": "known_native_candidate_policy.v1",
            "required": bool(native_required),
            "available_native_genome_ids": [g.get("genome_id") for g in native_available],
            "selected_native_genome_ids": [g.get("genome_id") for g in native_selected],
            "native_ceiling_genome_id": native_ceiling_id or None,
            "native_deep_control_ready": bool(native_deep_control_ready),
            "native_deep_control_after_wide_tier": int(
                _portfolio_cfg(state).get(
                    "native_deep_control_after_wide_tier", 1
                ) or 1
            ),
            "native_ceiling_rung": native_ceiling_rung or None,
            "native_ceiling_frontloaded_trials": (
                int(native_ceiling_frontload_trials) if native_ceiling_id else 0
            ),
            "native_ceiling_policy": (
                "frontload_one_full_raw_native_reward_genome_with_forced_long_budget"
                if native_ceiling_id
                else (
                    "pending_completed_wide_screen"
                    if native_required else "not_available"
                )
            ),
            "selection_role": (
                "p3_privileged_candidate_must_train_deep_but_must_win_heldout_omr"
                if native_required else "not_applicable"
            ),
            "default_win": False,
            "p2_rawsim_native_fallback_allowed": False,
        },
        "execution_plan": {
            "parallel_ready": True,
            "current_executor": "process_pool_wave_runner_with_serial_fallback",
            "population_size": int(population_size),
            "concurrency_slots": int(concurrency_slots),
            "available_parallel_slots": int(resource.get("available_parallel_slots", concurrency_slots)),
            "scheduler_trials_before_breadth": scheduler_trials,
            "per_genome_min_rung_trials": per_genome_trials,
            "minimum_population_trials": minimum_population_trials,
            "total_hpo_trials_requested": total_trials,
            "configured_cap_ignored_to_preserve_minimum_evidence": configured_cap_ignored,
            "note": (
                "Population P and concurrency C are independent. The complete "
                "typed Cartesian population remains available, while the first "
                "rung stops issuing new combinations once every marginal "
                "mechanism family has real evidence and positive survivors "
                "span an anchor plus every varying axis. Sparse or homogeneous "
                "positive evidence keeps broad search open."
            ),
        },
        "asha": {
            "eta": int(_scheduler_cfg(state).get("eta", 3) or 3),
            "rung": current_rung,
            "min_trainable_tier": min_trainable_tier,
            "scheduler_tier": int(scheduler_tier),
            "screen_first_rung_max_tier": screen_cap,
            "screen_cap_min_population": int(screen_cap_min_pop),
            "initial_population_probe_tier": int(initial_probe_tier),
            "staged_wide_screen_min_tier": int(staged_wide_floor_tier),
            "screening_phase": (
                "initial_probe" if _first_wide_screen else "wide_or_deep"
            ),
            "wide_screen_tier_capped": bool(min_trainable_tier < scheduler_tier),
            "meaningful_fidelity_tier": int(meaningful_tier),
            "ordered_cohort_source_rung_tier": (
                int(depth_plan.get("source_rung_tier"))
                if ordered_cohort_tier is not None else None
            ),
            "ordered_cohort_target_rung_tier": ordered_cohort_tier,
            "first_screen_below_meaningful_is_pathology_only": bool(
                _first_wide_screen and min_trainable_tier < meaningful_tier
            ),
            "slow_bloomer_protection": {
                "staged_task_detected": bool(staged),
                "never_prune_before_full_rung": True,
                "all_zero_omr_prunes_only_pathological": True,
                "progress_proxy_routes_pressure_only": True,
            },
        },
        "omr_primary_invariant": (
            "Held-out OMR is the only promotion/commit truth; typed proxy "
            "metrics may route pressure but never replace OMR."
        ),
        "rollback_inertness": "if population_size <= 1 no manifest is written and HPO uses incumbent path",
    }
    root = run_dir / PORTFOLIO_DIR
    root.mkdir(parents=True, exist_ok=True)
    atomic_write_json(root / PORTFOLIO_MANIFEST, manifest)
    atomic_write_json(
        root / f"portfolio_manifest_iter{manifest['iteration']}.json",
        manifest,
    )
    try:
        from autorl.effective_breadth import persist_effective_breadth_ledger

        manifest["effective_breadth_ref"] = str(
            Path(PORTFOLIO_DIR) / "effective_breadth_ledger.v1.json"
        )
        _v7_eb = persist_effective_breadth_ledger(run_dir, manifest=manifest)
        _mem = getattr(state, "pipeline_memory", None)
        if isinstance(_mem, dict):
            _mem["last_effective_breadth_ledger"] = _v7_eb
        atomic_write_json(root / PORTFOLIO_MANIFEST, manifest)
        atomic_write_json(
            root / f"portfolio_manifest_iter{manifest['iteration']}.json",
            manifest,
        )
    except Exception:
        pass
    # Compatibility for existing V4.1 HPO assignment readers and dashboards.
    interface_root = run_dir / "interface_search"
    interface_root.mkdir(parents=True, exist_ok=True)
    interface_manifest = {
        "schema_version": "interface_portfolio_manifest.v2",
        "source": "breadth_portfolio_manifest.v2",
        "timestamp": manifest["timestamp"],
        "iteration": manifest["iteration"],
        "policy": manifest["policy"],
        "portfolio_k": manifest["population_size"],
        "concurrency_slots": manifest["concurrency_slots"],
        "genomes": manifest["genomes"],
        "omr_primary_invariant": manifest["omr_primary_invariant"],
    }
    atomic_write_json(interface_root / "interface_portfolio_manifest.json", interface_manifest)

    mem = getattr(state, "pipeline_memory", None)
    if not isinstance(mem, dict):
        state.pipeline_memory = {}
        mem = state.pipeline_memory
    mem["last_breadth_portfolio_manifest"] = manifest
    mem.setdefault("breadth_portfolio_manifests", []).append(manifest)
    mem["last_interface_portfolio_manifest"] = interface_manifest
    return manifest


def _apply_completed_boundary_resource_override(
    state: Any,
    manifest: Dict[str, Any],
    *,
    source: str,
) -> Dict[str, Any]:
    """Apply the explicit hot-restart capacity at the final manifest read.

    ``prepare_breadth_portfolio`` intentionally removes the state-local active
    manifest when a just-generated population is temporarily inert (one or
    zero candidates).  ``active_manifest`` then falls back to the historical
    disk pointer.  During a completed-boundary recovery that pointer contains
    the old machine probe, so refresh its *runtime view* here without changing
    or rewriting any scientific population/schedule artifact.
    """

    mem = getattr(state, "pipeline_memory", {}) or {}
    override = (
        mem.get("completed_boundary_resource_refresh")
        if isinstance(mem, dict) else None
    )
    if not (
        isinstance(override, dict)
        and override.get("applied")
        and isinstance(manifest, dict)
        and manifest.get("enabled")
    ):
        return manifest

    refreshed = copy.deepcopy(manifest)
    admitted_count = max(
        1,
        int(
            refreshed.get("population_size")
            or len(refreshed.get("genomes") or [])
            or (refreshed.get("resource_probe") or {}).get("admitted_count")
            or len(refreshed.get("trial_schedule") or [])
            or 1
        ),
    )
    resource = _resource_probe(state, admitted_count=admitted_count)
    concurrency = max(
        1, int(resource.get("available_parallel_slots", 1) or 1)
    )
    refreshed["resource_probe"] = resource
    refreshed["concurrency_slots"] = concurrency
    schedule_size = len(refreshed.get("trial_schedule") or [])
    if "wave_count" in refreshed and schedule_size > 0:
        refreshed["wave_count"] = (
            schedule_size + concurrency - 1
        ) // concurrency
    execution_plan = refreshed.get("execution_plan")
    if isinstance(execution_plan, dict):
        execution_plan["concurrency_slots"] = concurrency
        execution_plan["available_parallel_slots"] = concurrency

    # This audit is runtime-only controller memory.  It gives launch
    # verification an exact account of whether final dispatch used the
    # state-local manifest or the historical-disk fallback.
    override["last_manifest_source"] = source
    override["last_dispatch_concurrency_slots"] = concurrency
    override["last_dispatch_resource_probe"] = dict(resource)
    return refreshed


def active_manifest(state: Any) -> Dict[str, Any]:
    mem = getattr(state, "pipeline_memory", {}) or {}
    manifest = mem.get("last_breadth_portfolio_manifest") if isinstance(mem, dict) else None
    if isinstance(manifest, dict) and manifest.get("enabled"):
        return _apply_completed_boundary_resource_override(
            state, manifest, source="state.pipeline_memory"
        )
    recovery_override = (
        mem.get("completed_boundary_resource_refresh")
        if isinstance(mem, dict) else None
    )
    if isinstance(recovery_override, dict) and recovery_override.get("applied"):
        # A current-generation prepare that returned inert deliberately removed
        # this key.  Falling back to the historical disk portfolio would both
        # resurrect stale generation-fenced genomes and restore its obsolete
        # machine probe.  Completed-boundary recovery must fail closed instead.
        recovery_override["stale_disk_fallback_blocked"] = True
        recovery_override["last_manifest_source"] = (
            "blocked_historical_disk_fallback"
        )
        return {}
    path = _manifest_path(Path(getattr(state, "run_dir")))
    manifest = _read_json(path)
    if not (isinstance(manifest, dict) and manifest.get("enabled")):
        return {}
    return _apply_completed_boundary_resource_override(
        state, manifest, source="historical_disk_fallback"
    )


def assign_genome_for_trial(state: Any, trial_id: int) -> Dict[str, Any]:
    manifest = active_manifest(state)
    genomes = list(manifest.get("genomes") or [])
    if not genomes:
        return {}
    mem = getattr(state, "pipeline_memory", {}) or {}
    last_asha = mem.get("last_breadth_portfolio_asha", {}) if isinstance(mem, dict) else {}
    same_generation = int(last_asha.get("iteration", -1) or -1) == int(
        manifest.get("iteration", -2) or -2
    )
    pruned_ids = {
        str(d.get("genome_id"))
        for d in (last_asha.get("decisions") or [])
        if same_generation and isinstance(d, dict) and d.get("decision") == "prune_genome"
    }
    intervention_schedule = manifest.get("scientific_intervention_schedule") or {}
    if (
        isinstance(intervention_schedule, dict)
        and (
            intervention_schedule.get("scheduled")
            or intervention_schedule.get("executed")
        )
    ):
        protected_ids = {
            str(value) for value in (
                [intervention_schedule.get("control_genome_id")]
                + list(intervention_schedule.get("child_genome_ids") or [])
            ) if value
        }
        pruned_ids.difference_update(protected_ids)
    eligible = [g for g in genomes if str(g.get("genome_id")) not in pruned_ids]
    from autorl.core_ablation import arm, eliminated_gene
    if arm(state) == "A3":
        # A stale on-disk manifest or a new controller iteration must not undo
        # the terminal state recorded when the previous bank was eliminated.
        eligible = [g for g in eligible if not any(
            eliminated_gene(state, slot, (g.get("stack") or {}).get(_slot_id_key(slot)))
            for slot in MANAGED_SLOTS
        )]
    if not eligible:
        from autorl.core_ablation import arm
        if arm(state) == "A3":
            raise RuntimeError("A3_RANDOM_BANK_EXHAUSTED")
        eligible = genomes
    by_id = {str(g.get("genome_id")): g for g in eligible}
    schedule = list(manifest.get("trial_schedule") or [])
    scheduled_id = str(schedule[int(trial_id) % len(schedule)]) if schedule else ""
    from autorl.core_ablation import arm, rng
    fallback = (
        rng(state, f"trial_fallback:{trial_id}").choice(eligible)
        if arm(state) == "A3" else eligible[int(trial_id) % len(eligible)]
    )
    genome = dict(by_id.get(scheduled_id) or fallback)
    stack = dict(genome.get("stack") or {})
    if not stack:
        return {}
    before = _active_stack(state)
    state.v2_active_stack = stack
    try:
        from autorl.v2_runtime import write_active_stack

        write_active_stack(state)
    except Exception:
        pass
    interface_generation_tuple: Dict[str, Any] = {}
    try:
        from autorl.runtime_interface_contract import (
            current_interface_generation_tuple,
        )

        current_interface = current_interface_generation_tuple(
            Path(getattr(state, "run_dir"))
        )
        interface_generation_tuple = {
            "generation_id": current_interface.get("generation_id"),
            "canonical_interface_hash": str(
                current_interface.get("canonical_interface_hash") or ""
            ),
            "runtime_receipt_sha256": str(
                current_interface.get("runtime_receipt_sha256")
                or current_interface.get("receipt_sha256")
                or ""
            ),
            "adapter_sha256": str(
                current_interface.get("adapter_sha256") or ""
            ),
        }
    except Exception:
        # HPO's materialization fence will keep this assignment non-executable
        # until a complete tuple can be pinned. Do not synthesize an identity.
        interface_generation_tuple = {}
    event = {
        "schema_version": "breadth_portfolio_trial_assignment.v1",
        "timestamp": utc_now(),
        "portfolio_version": PORTFOLIO_VERSION,
        "pipeline_iteration": int(getattr(state, "pipeline_iteration", 0) or 0),
        "trial_id": int(trial_id),
        "interface_generation_tuple": interface_generation_tuple,
        "portfolio_rank": genome.get("rank"),
        "genome_id": genome.get("genome_id"),
        "pair_id": genome.get("pair_id"),
        "before_stack": before,
        "after_stack": stack,
        "policy": "precomputed_fair_wave_schedule_over_full_population",
        "population_size": manifest.get("population_size", len(genomes)),
        "concurrency_slots": manifest.get("concurrency_slots", 1),
        "scheduled_genome_id": scheduled_id,
        "p3_native_ceiling": bool(genome.get("p3_native_ceiling")),
        "force_budget_tier": genome.get("force_budget_tier"),
        "force_budget_steps": genome.get("force_budget_steps"),
        "force_budget_seeds": genome.get("force_budget_seeds"),
        "budget_override_reason": genome.get("budget_override_reason"),
        "stage_frontier_continuation_lane": dict(
            genome.get("stage_frontier_continuation_lane") or {}
        ),
        "reward_id": stack.get("reward_id"),
        "reward_stage_ids": list(
            ((genome.get("signatures") or {}).get("reward") or {}).get(
                "stage_ids"
            ) or []
        ),
        "native_or_end_to_end_reward": bool(
            ((genome.get("signatures") or {}).get("reward") or {}).get(
                "uses_native_prior"
            )
        ),
        "hypothesis_ids": list(genome.get("hypothesis_ids") or []),
        "scientific_intervention_id": genome.get("scientific_intervention_id"),
        "scientific_request_id": genome.get("scientific_request_id"),
        "scientific_intervention_role": genome.get(
            "scientific_intervention_role"
        ),
        "pruned_genome_ids_skipped": sorted(pruned_ids),
        "eligible_genome_count": len(eligible),
        "execution_plan_ref": str(Path(PORTFOLIO_DIR) / PORTFOLIO_MANIFEST),
        "buffer_isolation": "replay buffers must match active genome_id",
        "omr_primary_invariant": manifest.get("omr_primary_invariant"),
    }
    if isinstance(intervention_schedule, dict):
        slot = next((
            row for row in (intervention_schedule.get("trial_slots") or [])
            if isinstance(row, dict)
            and int(row.get("trial_offset", -1)) == int(trial_id)
            and str(row.get("genome_id") or "") == str(genome.get("genome_id") or "")
        ), None)
        if slot is not None:
            event["scientific_match_group"] = slot.get("match_group")
            event["scientific_intervention_role"] = slot.get("role")
            event["scientific_matched_seed_policy"] = dict(
                intervention_schedule.get("matched_seed_policy") or {}
            )
            binding = (intervention_schedule.get("frontier_initialization_bindings") or {}).get(str(slot.get("match_group")))
            if isinstance(binding, dict):
                event["scientific_frontier_initialization"] = copy.deepcopy(binding)
    from autorl.frontier_exploration import exploration_enabled, select_plan_for_assignment
    exploratory_plan = select_plan_for_assignment(state, event)
    if exploration_enabled(state):
        # Explicit None prevents the consumer from inheriting a separate
        # diagnostic initialization plan for an original-reset lane.
        event["frontier_exploration_plan"] = exploratory_plan
    try:
        from autorl.v92_stage_loop import attach_stage_experiment_claim

        attach_stage_experiment_claim(state, event)
    except Exception as exc:
        event["stage_experiment_claim"] = {
            "schema_version": "v9.2.stage_experiment_claim.v1",
            "accepted": False,
            "reason": f"claim_generation_failed:{type(exc).__name__}:{exc}",
        }
    mem = getattr(state, "pipeline_memory", None)
    if isinstance(mem, dict):
        mem.setdefault("breadth_portfolio_trial_assignments", []).append(event)
    root = Path(getattr(state, "run_dir")) / PORTFOLIO_DIR
    _append_jsonl(root / "trial_assignments.jsonl", event)
    return event


def _genome_id_from_stack(stack: Dict[str, Any]) -> str:
    fields = {
        "obs_schema_id": stack.get("obs_schema_id"),
        "reward_id": stack.get("reward_id"),
        "algo_id": stack.get("algo_id"),
        "exploration_id": stack.get("exploration_id"),
    }
    return "genome." + spec_sha(fields).split(":", 1)[-1][:16]


def _ucb_from_lcb_payload(payload: Dict[str, Any]) -> float:
    mean = float(payload.get("mean", float("-inf")))
    if not payload.get("sigma_reliable"):
        return mean
    lam = float(payload.get("lambda", 0.5) or 0.5)
    se = float(payload.get("se", 0.0) or 0.0)
    return mean + lam * se


def _stage_id_from_curriculum_reward(reward_id: Any) -> Optional[str]:
    rid = str(reward_id or "")
    prefix = "reward.stage_curriculum."
    if not rid.startswith(prefix):
        return None
    token = rid[len(prefix):].split(".v", 1)[0]
    parts = token.split("_", 2)
    if len(parts) == 3 and parts[0] == "stage" and parts[1].isdigit():
        return f"stage.{parts[1]}.{parts[2]}"
    return None


def _reward_stage_curriculum_contract(
    state: Any,
    reward_id: Any,
) -> Dict[str, Any]:
    rid = str(reward_id or "")
    if not rid:
        return {}
    artifact = _read_json(_artifact_path(Path(getattr(state, "run_dir")), "reward", rid))
    program = _reward_program({
        "id": rid,
        "artifact": artifact,
        "spec": artifact.get("spec", {}) if isinstance(artifact, dict) else {},
    })
    contract = program.get("stage_omr_contract") if isinstance(program, dict) else {}
    return contract if isinstance(contract, dict) else {}


def _is_v9_public_reward_artifact(state: Any, reward_id: Any) -> bool:
    rid = str(reward_id or "")
    if not rid:
        return False
    artifact = _read_json(
        _artifact_path(Path(getattr(state, "run_dir")), "reward", rid)
    )
    program = _reward_program({
        "id": rid,
        "artifact": artifact,
        "spec": artifact.get("spec", {}) if isinstance(artifact, dict) else {},
    })
    return any(
        isinstance(component, dict)
        and str(component.get("family") or "") in {
            "public_transition_program", "general_transition_program"
        }
        for component in (program.get("primitive_compositions") or [])
    ) if isinstance(program, dict) else False


def _record_v9_stage_semantic_evidence(
    state: Any, rows: List[Dict[str, Any]]
) -> List[str]:
    """Project diagnostic Stage-OMR support without granting commit authority."""

    supported: List[str] = []
    run_dir = Path(getattr(state, "run_dir"))
    for row in rows:
        stack = row.get("stack") or {}
        reward_id = str(stack.get("reward_id") or "")
        if not reward_id or not _is_v9_public_reward_artifact(state, reward_id):
            continue
        path = _hypothesis_path(run_dir, "reward", reward_id)
        hypothesis = _read_json(path)
        if not hypothesis:
            continue
        evidence = hypothesis.setdefault("evidence", {})
        current = str(evidence.get("v9_semantic_validation_state") or "")
        stage_progress = row.get("stage_progress") or {}
        stage_ids = sorted(
            {
                str(value)
                for value in (stage_progress.get("activated_stages") or [])
                if value
            }
        )
        if bool(row.get("stage_progress_positive")):
            if current not in {"FINAL_OMR_SUPPORTED", "GENERALIZED"}:
                evidence["v9_semantic_validation_state"] = "STAGE_SUPPORTED"
            evidence["v9_stage_supported_ids"] = stage_ids
            evidence["v9_stage_evidence_trial_ids"] = list(
                row.get("trial_ids") or []
            )
            supported.append(reward_id)
        elif int(row.get("valid_trials", 0) or 0) > 0 and not current:
            evidence["v9_semantic_validation_state"] = "TRAINED_PUBLIC"
        artifact = _read_json(
            _artifact_path(Path(getattr(state, "run_dir")), "reward", reward_id)
        )
        artifact_text = _text_from_spec(artifact)
        evidence["v9_grounding_tier"] = (
            "PROPOSED_GENERAL"
            if "general_transition_program" in artifact_text
            else "PROPOSED_PUBLIC"
        )
        evidence["v9_stage_omr_ranking_weight"] = 0.0
        evidence["v9_promotion_authority"] = "held_out_final_omr_lcb_only"
        atomic_write_json(path, hypothesis)
    return sorted(set(supported))


def _is_stage_curriculum_reward(state: Any, reward_id: Any) -> bool:
    return False


def _safe_stage_float(value: Any) -> float:
    try:
        x = float(value)
    except Exception:
        return 0.0
    return x if math.isfinite(x) else 0.0


def _training_curve_signal(
    curves: Iterable[Any],
    *,
    relative_epsilon: float = 1e-3,
) -> Dict[str, Any]:
    """Summarise whether completed-episode reward improves during training.

    Reward sign and scale are task dependent, so an absolute positive return is
    not treated as learning.  Each seed contributes a scale-normalised
    tail-minus-head delta; the median direction is the signal.  Missing/short
    curves remain explicitly unknown and must not be converted into failure.
    """
    deltas: List[float] = []
    episode_counts: List[int] = []
    for raw_curve in curves or []:
        if not isinstance(raw_curve, (list, tuple)):
            continue
        curve: List[float] = []
        for raw in raw_curve:
            try:
                value = float(raw)
            except (TypeError, ValueError):
                continue
            if math.isfinite(value):
                curve.append(value)
        if len(curve) < 4:
            continue
        width = max(1, len(curve) // 4)
        head = sum(curve[:width]) / width
        tail = sum(curve[-width:]) / width
        scale = max(
            1.0,
            abs(head),
            abs(tail),
            max(curve) - min(curve),
        )
        deltas.append((tail - head) / scale)
        episode_counts.append(len(curve))
    if not deltas:
        return {
            "available": False,
            "positive": False,
            "normalized_delta": None,
            "seed_count": 0,
            "episode_counts": episode_counts,
        }
    ordered = sorted(deltas)
    middle = len(ordered) // 2
    median_delta = (
        ordered[middle]
        if len(ordered) % 2
        else 0.5 * (ordered[middle - 1] + ordered[middle])
    )
    return {
        "available": True,
        "positive": bool(median_delta > max(0.0, float(relative_epsilon))),
        "normalized_delta": float(median_delta),
        "seed_count": len(deltas),
        "episode_counts": episode_counts,
    }


def _score_stage_activation_evidence(
    evidence: Any,
    *,
    target_stage_id: Optional[str] = None,
) -> Dict[str, Any]:
    if not isinstance(evidence, dict):
        return {
            "score": 0.0,
            "score_available": False,
            "score_zero_is_ranking_fallback": True,
            "target_stage_id": target_stage_id,
            "activated_stages": [],
            "activated_atoms": [],
        }
    by_stage = evidence.get("by_stage") or {}
    by_atom = evidence.get("by_atom") or {}
    stage_scores: List[float] = []
    per_stage: Dict[str, Dict[str, Any]] = {}
    activated_stages: List[str] = []
    if isinstance(by_stage, dict):
        rows = (
            {target_stage_id: by_stage.get(target_stage_id)}
            if target_stage_id
            else by_stage
        )
        for sid, row in rows.items():
            if not isinstance(row, dict):
                continue
            rates = {}
            for key in ("entry_rate", "progress_rate", "completion_rate"):
                try:
                    value = float(row[key])
                    rates[key] = value if math.isfinite(value) else None
                except (KeyError, TypeError, ValueError):
                    rates[key] = None
            observed = [value for value in rates.values() if value is not None]
            score = max(observed) if observed else 0.0
            per_stage[str(sid)] = {
                **rates,
                "score": score,
                "score_available": bool(observed),
                "observed_dimensions": [key for key, value in rates.items() if value is not None],
            }
            if observed:
                stage_scores.append(score)
            if score > 0.0:
                activated_stages.append(str(sid))
    activated_atoms: List[str] = []
    if isinstance(by_atom, dict):
        for aid, row in by_atom.items():
            if not isinstance(row, dict):
                continue
            score = max(
                _safe_stage_float(row.get("episode_activation_rate")),
                _safe_stage_float(row.get("directional_progress_rate")),
                _safe_stage_float(row.get("threshold_success_rate")),
            )
            if score > 0.0:
                activated_atoms.append(str(aid))
                # Public atom activation is useful diagnostic detail, but once
                # trusted stage rows exist it is never evidence that a trusted
                # stage progressed.  Mixing it into the max caused any moving
                # observation to become a false stage-positive promotion.
                if not per_stage and not target_stage_id:
                    stage_scores.append(score)
    return {
        "score": max(stage_scores) if stage_scores else 0.0,
        "score_available": bool(stage_scores),
        "score_zero_is_ranking_fallback": not bool(stage_scores),
        "target_stage_id": target_stage_id,
        "activated_stages": sorted(set(activated_stages))[:32],
        "activated_atoms": sorted(set(activated_atoms))[:64],
        "per_stage": per_stage,
    }


def _row_stage_progress(
    state: Any,
    row: Dict[str, Any],
) -> Dict[str, Any]:
    stack = row.get("stack") if isinstance(row.get("stack"), dict) else {}
    reward_id = stack.get("reward_id")
    contract = _reward_stage_curriculum_contract(state, reward_id)
    target_stage_id = (
        str(contract.get("stage_id") or "")
        if isinstance(contract, dict) and contract.get("stage_id")
        else (_stage_id_from_curriculum_reward(reward_id) or None)
    )
    scores: List[float] = []
    activated_stages: List[str] = []
    activated_atoms: List[str] = []
    per_stage: Dict[str, Dict[str, Any]] = {}
    for evidence in row.get("stage_evidence_items") or []:
        scored = _score_stage_activation_evidence(
            evidence,
            target_stage_id=target_stage_id,
        )
        if scored.get("score_available"):
            scores.append(_safe_stage_float(scored.get("score")))
        activated_stages.extend(str(x) for x in scored.get("activated_stages") or [])
        activated_atoms.extend(str(x) for x in scored.get("activated_atoms") or [])
        for sid, stage_score in (scored.get("per_stage") or {}).items():
            if not isinstance(stage_score, dict):
                continue
            current = per_stage.setdefault(str(sid), {
                "entry_rate": None,
                "progress_rate": None,
                "completion_rate": None,
                "score": 0.0,
                "score_available": False,
            })
            for key in ("entry_rate", "progress_rate", "completion_rate", "score"):
                if stage_score.get(key) is not None:
                    current[key] = max(
                        _safe_stage_float(current.get(key)), float(stage_score[key]))
            current["score_available"] = bool(current["score_available"] or stage_score.get("score_available"))
            current["observed_dimensions"] = [key for key in (
                "entry_rate", "progress_rate", "completion_rate") if current[key] is not None]
    return {
        "score": max(scores) if scores else 0.0,
        "score_available": bool(scores),
        "score_zero_is_ranking_fallback": not bool(scores),
        "target_stage_id": target_stage_id,
        "activated_stages": sorted(set(activated_stages))[:32],
        "activated_atoms": sorted(set(activated_atoms))[:64],
        "per_stage": per_stage,
    }


def _trial_hypothesis_ids(status: Dict[str, Any]) -> List[str]:
    """Return explicit scientific hypotheses bound to one executed trial."""
    out: List[str] = []
    stack = status.get("active_stack") if isinstance(status.get("active_stack"), dict) else {}
    assignment = status.get("breadth_assignment") if isinstance(status.get("breadth_assignment"), dict) else {}
    sources = (
        status.get("hypothesis_ids"),
        stack.get("hypothesis_ids"),
        assignment.get("hypothesis_ids"),
    )
    for source in sources:
        values = source if isinstance(source, (list, tuple, set)) else ([source] if source else [])
        for value in values:
            text = str(value or "").strip()
            if text and text not in out:
                out.append(text)
    return out


def _trial_uid(state: Any, trial_id: Any, status: Dict[str, Any]) -> str:
    """Stable run-scoped identity used by every evaluator and audit surface."""
    explicit = str(status.get("trial_uid") or "").strip()
    if explicit:
        return explicit
    run_id = str(Path(getattr(state, "run_dir", ".")).resolve())
    payload = {
        "run_id": run_id,
        "iteration": int(getattr(state, "pipeline_iteration", 0) or 0),
        "trial_id": str(status.get("trial_id", trial_id)),
        "genome_id": str(status.get("genome_id") or ""),
        "stack": status.get("active_stack") or {},
    }
    return "trial." + spec_sha(payload).split(":", 1)[-1][:24]


def _alignment_trial_snapshot(
    state: Any,
    trial_id: Any,
    status: Dict[str, Any],
) -> Dict[str, Any]:
    """Compact immutable view needed for stage/final consistency accounting."""
    uid = _trial_uid(state, trial_id, status)
    return {
        "trial_uid": uid,
        "trial_id": status.get("trial_id", trial_id),
        "genome_id": status.get("genome_id"),
        "valid_scores_used_for_iqm": list(status.get("valid_scores_used_for_iqm") or []),
        "objective_eval_sources": list(status.get("objective_eval_sources") or []),
        "stage_activation_evidence": dict(status.get("stage_activation_evidence") or {}),
        "stage_learning_dynamics": dict(
            status.get("stage_learning_dynamics") or {}
        ),
        "checkpoint_refs": list(status.get("model_paths") or []),
        "provenance_refs": list(status.get("provenance_paths") or []),
        "seed_provenance": list(status.get("seed_provenance") or []),
        "hypothesis_ids": _trial_hypothesis_ids(status),
        "active_stack": dict(status.get("active_stack") or {}),
        "breadth_assignment": dict(status.get("breadth_assignment") or {}),
        "hyperparams": dict(status.get("hyperparams") or {}),
        "requested_timesteps": status.get("requested_timesteps"),
        "requested_seeds": status.get("requested_seeds"),
        "requested_seed_ids": list(
            status.get("requested_seed_ids") or []
        ),
        "valid_seed_ids": list(status.get("valid_seed_ids") or []),
        "interface_generation_tuple": dict(
            status.get("interface_generation_tuple") or {}
        ),
        "scientific_valid": _status_scientifically_valid(status),
        "final_commit_eligible": bool(
            status.get("final_commit_eligible", True)
        ),
    }


def _merge_unique_alignment_trials(
    state: Any,
    trial_omr_status: Dict[Any, Dict[str, Any]],
) -> Dict[str, Dict[str, Any]]:
    """Idempotently retain one record per trial provenance across audit calls.

    Earlier V8.3 code added a cumulative input set to a cumulative tally on every
    online ASHA callback, producing triangular counts (58 trials -> 1711).  The
    canonical record map makes both cumulative and delta-style callers safe.
    """
    mem = getattr(state, "pipeline_memory", None)
    if not isinstance(mem, dict):
        mem = {}
    records = mem.get("v84_stage_alignment_trial_records")
    records = dict(records) if isinstance(records, dict) else {}
    for trial_id, status in (trial_omr_status or {}).items():
        if not isinstance(status, dict):
            continue
        snap = _alignment_trial_snapshot(state, trial_id, status)
        records[snap["trial_uid"]] = snap
    try:
        cap = max(32, int(_portfolio_cfg(state).get("stage_alignment_trial_record_cap", 4096) or 4096))
    except Exception:
        cap = 4096
    if len(records) > cap:
        records = dict(list(records.items())[-cap:])
    if isinstance(mem, dict):
        mem["v84_stage_alignment_trial_records"] = records
        mem["v84_stage_alignment_unique_trial_count"] = len(records)
    return records


def _select_deep_survivor_cohort(
    state: Any,
    rows: List[Dict[str, Any]],
    *,
    executed_rung: Optional[Dict[str, Any]] = None,
) -> Dict[str, Any]:
    """Select a protected multi-survivor cohort after a completed wide rung.

    The cohort is evidence-selected, not a fixed top-k or population fraction.
    Every candidate with positive final OMR, positive Stage OMR, or an improving
    training-reward curve survives.  Candidates whose learning telemetry is
    unavailable are retained rather than mislabeled as failures; candidates
    with an observed non-improving curve and no OMR evidence do not consume the
    next, more expensive rung.  Protected experimental controls also survive.
    """
    from autorl.core_ablation import arm, random_survivors
    if arm(state) == "A3":
        return random_survivors(state, rows, executed_rung)

    cfg = _portfolio_cfg(state)
    eligible = [
        row for row in rows
        if row.get("completed_min_rung")
        and not row.get("reward_omr_antialigned")
        and row.get("scores")
    ]
    if not eligible:
        return {
            "schema_version": "v9.deep_survivor_cohort.v1",
            "survivor_genome_ids": [],
            "eligible_count": 0,
            "reason": "no_completed_non_pathological_candidates",
        }

    def commit_score(row: Dict[str, Any]) -> float:
        try:
            value = float((row.get("lcb") or {}).get("commit_score", float("-inf")))
            return value if math.isfinite(value) else float("-inf")
        except Exception:
            return float("-inf")

    ranked = sorted(eligible, key=commit_score, reverse=True)
    selected: Dict[str, str] = {}
    unbounded_dense = protocol_from_state(state) == UNBOUNDED_DENSE
    # Selection authority follows the rung that actually executed, not the
    # controller's future target rung.  Without this distinction a 5k probe
    # executed while M5 recommended tier 2 was incorrectly treated as 500k
    # learning evidence and legal slow learners were pruned at the validity
    # probe.
    evidence_rung = (
        executed_rung
        if isinstance(executed_rung, dict)
        else _current_rung(state)
    ) or {}
    current_tier = int(evidence_rung.get("tier", 0) or 0)
    validity_only_max_tier = int(
        cfg.get("validity_only_max_tier", -1)
        if cfg.get("validity_only_max_tier") is not None
        else -1
    )

    def protect(row: Dict[str, Any], reason: str) -> None:
        gid = str(row.get("genome_id") or "")
        if gid and gid not in selected:
            selected[gid] = reason

    def add_v95_diversity_cover() -> Dict[str, Any]:
        """Retain a structural contrast basis beyond the cheap validity rung."""
        if _architecture_version(state) != "V9.5":
            return {}
        mem = getattr(state, "pipeline_memory", {}) or {}
        falsified = {
            str(value)
            for value in (
                mem.get("v95_falsified_genome_ids", [])
                if isinstance(mem, dict) else []
            )
            if value
        }
        candidates = [
            row for row in ranked
            if str(row.get("genome_id") or "") not in falsified
            and str(row.get("stage_learning_state") or "INCONCLUSIVE")
            not in {"PLATEAU", "COLLAPSE"}
        ]
        token_map: Dict[str, set[Tuple[str, ...]]] = {}
        universe: set[Tuple[str, ...]] = set()
        for row in candidates:
            gid = str(row.get("genome_id") or "")
            families = {
                slot: _slot_family_key(row, slot)
                for slot in MANAGED_SLOTS
            }
            tokens: set[Tuple[str, ...]] = {
                ("marginal", slot, family)
                for slot, family in families.items() if family
            }
            populated = [slot for slot, family in families.items() if family]
            for left, right in itertools.combinations(populated, 2):
                tokens.add((
                    "pair",
                    left,
                    families[left],
                    right,
                    families[right],
                ))
            token_map[gid] = tokens
            universe.update(tokens)
        covered: set[Tuple[str, ...]] = set()
        for gid in selected:
            covered.update(token_map.get(gid, set()))
        added: List[str] = []
        while universe - covered:
            uncovered = universe - covered
            best_row: Optional[Dict[str, Any]] = None
            best_gain = 0
            for row in candidates:
                gid = str(row.get("genome_id") or "")
                if gid in selected:
                    continue
                gain = len(token_map.get(gid, set()) & uncovered)
                if gain > best_gain:
                    best_row = row
                    best_gain = gain
            if best_row is None or best_gain <= 0:
                break
            gid = str(best_row.get("genome_id") or "")
            protect(best_row, "v9.5_structural_diversity_contrast_basis")
            added.append(gid)
            covered.update(token_map.get(gid, set()))
        return {
            "schema_version": "v9.5.deep_diversity_cover.v1",
            "candidate_count": len(candidates),
            "added_genome_ids": added,
            "marginal_pairwise_tokens_total": len(universe),
            "marginal_pairwise_tokens_covered": len(universe & covered),
            "complete": bool(universe <= covered),
            "excluded_falsified_or_plateau_count": len(ranked) - len(candidates),
            "environment_specific_selection": False,
        }

    if not unbounded_dense and current_tier <= validity_only_max_tier:
        for row in ranked:
            protect(
                row,
                "valid_probe_passed_retain_without_learning_quality_pruning",
            )
        return {
            "schema_version": "v9.4.validity_probe_survivor_cohort.v1",
            "survivor_genome_ids": list(selected),
            "selection_reasons": selected,
            "eligible_count": len(eligible),
            "policy": (
                "probe_rung_rejects_only_invalid_or_failed_candidates; "
                "learning_quality_pruning_begins_at_the_next_rung"
            ),
        }

    if unbounded_dense:
        frontier = competitive_frontier(ranked)
        states = dict(frontier.get("states") or {})
        for row in ranked:
            gid = str(row.get("genome_id") or "")
            state_name = states.get(gid)
            if state_name == "INCUMBENT":
                protect(row, "relative_lcb_incumbent")
            elif state_name == "COMPETITIVE_NONINFERIOR":
                protect(row, "ucb_overlaps_current_best_lcb")
            elif state_name == "UNCERTAINTY_RETAINED":
                protect(row, "variance_not_yet_reliable_retain_for_next_rung")
        for row in ranked:
            if (
                row.get("protected_incumbent")
                or str(row.get("portfolio_role") or "") in {
                    "active_anchor", "scientific_control", "matched_control",
                }
            ):
                protect(row, "matched_or_protected_control")
        diversity_cover = add_v95_diversity_cover()
        return {
            "schema_version": "v9.3.unbounded_deep_survivor_cohort.v1",
            "omr_diagnostic_protocol": "unbounded_dense",
            "survivor_genome_ids": list(selected),
            "selection_reasons": selected,
            "eligible_count": len(eligible),
            "relative_competitive_frontier": frontier,
            "deep_diversity_cover": diversity_cover,
            "statistically_inferior_count": len(
                frontier.get("inferior_genome_ids") or []
            ),
            "policy": (
                "lcb_incumbent_plus_ucb_noninferiority_and_matched_controls_"
                "no_absolute_score_sign_no_fixed_ratio"
            ),
        }

    evidence_eps = float(cfg.get("survivor_omr_epsilon", 1e-12) or 1e-12)
    evidence_positive_count = 0
    telemetry_unknown_count = 0
    for row in ranked:
        final_positive = any(
            math.isfinite(float(score)) and float(score) > evidence_eps
            for score in (row.get("scores") or [])
        )
        stage_positive = bool(row.get("stage_progress_positive"))
        stage_learning_state = str(
            row.get("stage_learning_state") or "INCONCLUSIVE"
        )
        training_positive = bool(row.get("training_signal_positive"))
        training_available = bool(
            (row.get("training_signal") or {}).get("available")
        )
        if final_positive:
            protect(row, "positive_final_omr")
            evidence_positive_count += 1
        elif stage_positive and stage_learning_state == "RISING":
            protect(row, "positive_stage_omr")
            evidence_positive_count += 1
        elif stage_positive and stage_learning_state in {
            "INCONCLUSIVE", "HIGH_VARIANCE"
        }:
            protect(
                row,
                "stage_discovery_retained_pending_direction_or_replication",
            )
            telemetry_unknown_count += 1
        elif training_positive:
            protect(row, "positive_training_improvement_signal")
            evidence_positive_count += 1
        elif not training_available:
            protect(row, "training_signal_unavailable_retain_for_safe_recheck")
            telemetry_unknown_count += 1

    for row in ranked:
        if (
            row.get("protected_incumbent")
            or row.get("protected_native_baseline")
            or str(row.get("portfolio_role") or "") in {
                "active_anchor", "scientific_control", "matched_control",
            }
        ):
            protect(row, "matched_or_protected_control")

    diversity_cover = add_v95_diversity_cover()
    return {
        "schema_version": (
            "v9.5.deep_survivor_cohort.v1"
            if _architecture_version(state) == "V9.5"
            else "v9.deep_survivor_cohort.v1"
        ),
        "survivor_genome_ids": list(selected),
        "selection_reasons": selected,
        "eligible_count": len(eligible),
        "evidence_positive_count": int(evidence_positive_count),
        "telemetry_unknown_count": int(telemetry_unknown_count),
        "observed_no_positive_signal_count": int(
            len(eligible) - len(selected)
        ),
        "deep_diversity_cover": diversity_cover,
        "policy": (
            "all_positive_or_uncertain_evidence_plus_protected_controls_and_"
            "v9.5_nonfalsified_structural_contrast_basis_no_fixed_ratio"
        ),
    }


def _first_rung_settlement_certificate(
    state: Any,
    manifest: Dict[str, Any],
    rows: List[Dict[str, Any]],
) -> Dict[str, Any]:
    """Decide whether a wide first rung has enough evidence to contract.

    The full Cartesian population remains admitted, but it is not itself an
    execution obligation.  A cheap screen has done its scientific job once:

    * every *marginal mechanism family* on each managed search axis has at
      least one completed, valid first-rung representative; and
    * the retained candidates form a non-degenerate competitive local basis;
      or, for an unbounded dense objective, one incumbent statistically
      dominates every completed alternative while each varying axis has an
      executed alternative-family contrast.

    This is an additive type-coverage certificate, not a fixed candidate
    count, population percentage, environment rule, absolute-score threshold,
    or Cartesian-product quota.  If evidence is unresolved, lacks lineage or
    counterfactual-axis diversity, or a mechanism family remains unprobed,
    breadth search continues.
    """
    from autorl.core_ablation import arm
    if arm(state) == "A3":
        valid = [r for r in rows if r.get("completed_min_rung") and r.get("scores")]
        return {"enabled": True, "ready": sum(int(r.get("valid_trials", 0)) for r in valid) >= len(manifest.get("trial_schedule") or [None]), "axes": [], "policy": "random_bank_no_coverage_debt", "completed_genome_count": len(valid)}

    cfg = _portfolio_cfg(state)
    unbounded_dense = protocol_from_state(state) == UNBOUNDED_DENSE
    enabled = bool(cfg.get("evidence_driven_first_rung_settlement", True))
    configured_axes = cfg.get("first_rung_marginal_coverage_axes")
    if isinstance(configured_axes, (list, tuple)):
        axes = [str(slot) for slot in configured_axes if str(slot) in MANAGED_SLOTS]
    else:
        axes = list(MANAGED_SLOTS)

    genomes = [
        genome for genome in (manifest.get("genomes") or [])
        if isinstance(genome, dict) and genome.get("genome_id")
    ]
    genomes_by_id = {
        str(genome.get("genome_id")): genome for genome in genomes
    }
    completed_rows = [
        row for row in rows
        if isinstance(row, dict)
        and row.get("completed_min_rung")
        and row.get("scores")
    ]
    completed_ids = {
        str(row.get("genome_id") or "") for row in completed_rows
        if row.get("genome_id")
    }

    required_by_axis: Dict[str, set[str]] = {}
    covered_by_axis: Dict[str, set[str]] = {}
    for slot in axes:
        required_by_axis[slot] = {
            _slot_family_key(genome, slot) for genome in genomes
        }
        covered_by_axis[slot] = {
            _slot_family_key(genomes_by_id[gid], slot)
            for gid in completed_ids
            if gid in genomes_by_id
        }

    uncovered_by_axis = {
        slot: sorted(required_by_axis[slot] - covered_by_axis[slot])
        for slot in axes
    }
    marginal_coverage_complete = all(
        not missing for missing in uncovered_by_axis.values()
    )

    protected_ids = {
        str(genome.get("genome_id")) for genome in genomes
        if (
            genome.get("protected_incumbent")
            or genome.get("protected_native_baseline")
            or str(genome.get("portfolio_role") or "") in {
                "active_anchor", "scientific_control", "matched_control",
            }
        )
    }
    intervention = manifest.get("scientific_intervention_schedule") or {}
    if (
        isinstance(intervention, dict)
        and (
            intervention.get("scheduled")
            or intervention.get("executed")
        )
    ):
        protected_ids.update(
            str(value) for value in (
                [intervention.get("control_genome_id")]
                + list(intervention.get("child_genome_ids") or [])
            ) if value
        )
    uncompleted_protected_ids = sorted(protected_ids - completed_ids)

    relative_frontier = (
        competitive_frontier(completed_rows) if unbounded_dense else {}
    )
    evidence_eps = float(cfg.get("survivor_omr_epsilon", 1e-12) or 1e-12)
    positive_ids: List[str] = []
    positive_reasons: Dict[str, List[str]] = {}
    for row in completed_rows:
        if row.get("reward_omr_antialigned"):
            continue
        reasons: List[str] = []
        gid = str(row.get("genome_id") or "")
        if unbounded_dense:
            relative_state = (
                (relative_frontier.get("states") or {}).get(gid)
            )
            if relative_state in {
                "INCUMBENT", "COMPETITIVE_NONINFERIOR", "UNCERTAINTY_RETAINED",
            }:
                reasons.append(
                    "relative_lcb_incumbent"
                    if relative_state == "INCUMBENT"
                    else "relative_ucb_overlaps_best_lcb"
                    if relative_state == "COMPETITIVE_NONINFERIOR"
                    else "relative_uncertainty_retained_until_variance_reliable"
                )
        else:
            if any(
                math.isfinite(float(score)) and float(score) > evidence_eps
                for score in (row.get("scores") or [])
            ):
                reasons.append("positive_final_omr")
            if row.get("stage_progress_positive"):
                reasons.append("positive_stage_omr")
            if row.get("training_signal_positive"):
                reasons.append("positive_training_improvement_signal")
        if gid and reasons:
            positive_ids.append(gid)
            positive_reasons[gid] = reasons

    positive_id_set = set(positive_ids)
    positive_family_ids_by_axis: Dict[str, List[str]] = {}
    for slot in axes:
        positive_family_ids_by_axis[slot] = sorted({
            _slot_family_key(genomes_by_id[gid], slot)
            for gid in positive_id_set
            if gid in genomes_by_id
        })

    # A useful deep cohort needs an identifiable local basis, not one lucky
    # point.  Derive its minimum size from the number of search dimensions that
    # actually vary: one anchor plus one independent contrast per varying axis.
    # This is invariant to Cartesian population size and contains no fixed
    # percentage or environment-specific candidate quota.
    varying_axes = [
        slot for slot in axes if len(required_by_axis.get(slot) or set()) > 1
    ]
    derived_positive_basis_min_count = 1 + len(varying_axes)
    configured_positive_floor = cfg.get("positive_basis_min_count")
    try:
        configured_positive_floor = int(configured_positive_floor)
    except (TypeError, ValueError):
        configured_positive_floor = 0
    positive_basis_min_count = min(
        len(genomes),
        max(
            2,
            derived_positive_basis_min_count,
            configured_positive_floor,
        ),
    )
    positive_count_sufficient = len(positive_id_set) >= positive_basis_min_count

    # Every varying design axis must have at least two positive lineages. This
    # prevents five nominally different candidates that are all the same reward
    # or algorithm family from masquerading as a diverse second-stage cohort.
    positive_family_min_by_axis = {
        slot: (2 if slot in varying_axes else min(1, len(required_by_axis[slot])))
        for slot in axes
    }
    positive_lineage_diversity_complete = all(
        len(positive_family_ids_by_axis[slot])
        >= positive_family_min_by_axis[slot]
        for slot in axes
    )

    # Unbounded dense objectives admit a second, equally scientific closure
    # shape.  The relative frontier can collapse to one incumbent precisely
    # because every completed alternative is already statistically inferior.
    # Requiring 1 + |varying axes| *competitive* candidates in that case turns
    # a decisive result into an unbounded Cartesian execution obligation.
    #
    # A dominant incumbent may therefore settle the first rung when every
    # varying axis has a real, completed alternative-family contrast and no
    # non-incumbent remains unresolved on the relative LCB/UCB frontier.  This
    # is derived entirely from typed mechanism coverage and held-out relative
    # evidence: there is no environment name, absolute score threshold, fixed
    # candidate count, or population fraction in the rule.
    relative_states = dict(relative_frontier.get("states") or {})
    relative_incumbent_id = str(
        relative_frontier.get("incumbent_genome_id") or ""
    )
    relative_unresolved_nonincumbent_ids = sorted(
        gid
        for gid, state_name in relative_states.items()
        if gid != relative_incumbent_id
        and state_name in {
            "COMPETITIVE_NONINFERIOR",
            "UNCERTAINTY_RETAINED",
        }
    )
    statistically_inferior_ids = {
        gid
        for gid, state_name in relative_states.items()
        if state_name == "STATISTICALLY_INFERIOR"
    }
    incumbent_genome = genomes_by_id.get(relative_incumbent_id) or {}
    relative_dominance_contrast_family_ids_by_axis: Dict[str, List[str]] = {}
    for slot in axes:
        incumbent_family = _slot_family_key(incumbent_genome, slot)
        relative_dominance_contrast_family_ids_by_axis[slot] = sorted({
            _slot_family_key(genomes_by_id[gid], slot)
            for gid in statistically_inferior_ids
            if gid in genomes_by_id
            and _slot_family_key(genomes_by_id[gid], slot)
            and _slot_family_key(genomes_by_id[gid], slot) != incumbent_family
        })
    relative_dominance_missing_axes = [
        slot
        for slot in varying_axes
        if not relative_dominance_contrast_family_ids_by_axis.get(slot)
    ]
    relative_dominance_complete = bool(
        unbounded_dense
        and relative_incumbent_id
        and relative_incumbent_id in completed_ids
        and not relative_unresolved_nonincumbent_ids
        and not relative_dominance_missing_axes
    )
    relative_competitive_basis_complete = bool(
        positive_count_sufficient
        and positive_lineage_diversity_complete
    )
    evidence_basis_complete = bool(
        relative_competitive_basis_complete
        or (unbounded_dense and relative_dominance_complete)
    )

    ready = bool(
        enabled
        and genomes
        and marginal_coverage_complete
        and not uncompleted_protected_ids
        and evidence_basis_complete
    )
    return {
        "schema_version": "v9.first_rung_settlement_certificate.v1",
        "enabled": enabled,
        "ready": ready,
        "policy": (
            "all_marginal_mechanism_families_plus_relative_noninferiority_"
            "lineage_or_dominant_incumbent_axis_contrast_basis_no_fixed_"
            "population_ratio"
            if unbounded_dense else
            "all_marginal_mechanism_families_completed_plus_dimension_"
            "derived_multi_positive_lineage_basis_no_fixed_population_ratio"
        ),
        "omr_diagnostic_protocol": (
            "unbounded_dense" if unbounded_dense else "bounded_success"
        ),
        "evidence_interpretation": (
            "relative_competitive_frontier_absolute_sign_forbidden"
            if unbounded_dense else "bounded_positive_success_or_progress"
        ),
        "relative_competitive_frontier": relative_frontier,
        "axes": axes,
        "admitted_cartesian_genome_count": len(genomes),
        "completed_genome_count": len(completed_ids),
        "required_family_count_by_axis": {
            slot: len(required_by_axis[slot]) for slot in axes
        },
        "covered_family_count_by_axis": {
            slot: len(covered_by_axis[slot]) for slot in axes
        },
        "uncovered_family_ids_by_axis": uncovered_by_axis,
        "marginal_coverage_complete": marginal_coverage_complete,
        "protected_genome_ids": sorted(protected_ids),
        "uncompleted_protected_genome_ids": uncompleted_protected_ids,
        "positive_evidence_genome_ids": (
            [] if unbounded_dense else sorted(set(positive_ids))
        ),
        "positive_evidence_reasons": (
            {} if unbounded_dense else positive_reasons
        ),
        "relative_competitive_genome_ids": (
            sorted(set(positive_ids)) if unbounded_dense else []
        ),
        "relative_competitive_reasons": (
            positive_reasons if unbounded_dense else {}
        ),
        "varying_axes": varying_axes,
        "positive_basis_min_count": (
            None if unbounded_dense else positive_basis_min_count
        ),
        "positive_count_sufficient": (
            None if unbounded_dense else positive_count_sufficient
        ),
        "positive_family_min_count_by_axis": (
            {} if unbounded_dense else positive_family_min_by_axis
        ),
        "positive_family_ids_by_axis": (
            {} if unbounded_dense else positive_family_ids_by_axis
        ),
        "positive_family_count_by_axis": (
            {} if unbounded_dense else {
                slot: len(positive_family_ids_by_axis[slot]) for slot in axes
            }
        ),
        "positive_lineage_diversity_complete": (
            None if unbounded_dense else positive_lineage_diversity_complete
        ),
        "relative_basis_min_count": (
            positive_basis_min_count if unbounded_dense else None
        ),
        "relative_count_sufficient": (
            positive_count_sufficient if unbounded_dense else None
        ),
        "relative_family_min_count_by_axis": (
            positive_family_min_by_axis if unbounded_dense else {}
        ),
        "relative_family_ids_by_axis": (
            positive_family_ids_by_axis if unbounded_dense else {}
        ),
        "relative_family_count_by_axis": (
            {
                slot: len(positive_family_ids_by_axis[slot]) for slot in axes
            } if unbounded_dense else {}
        ),
        "relative_lineage_diversity_complete": (
            positive_lineage_diversity_complete if unbounded_dense else None
        ),
        "relative_competitive_basis_complete": (
            relative_competitive_basis_complete
            if unbounded_dense else None
        ),
        "relative_dominance_complete": (
            relative_dominance_complete if unbounded_dense else None
        ),
        "relative_dominance_incumbent_genome_id": (
            relative_incumbent_id if unbounded_dense else None
        ),
        "relative_dominance_unresolved_nonincumbent_genome_ids": (
            relative_unresolved_nonincumbent_ids
            if unbounded_dense else []
        ),
        "relative_dominance_contrast_family_ids_by_axis": (
            relative_dominance_contrast_family_ids_by_axis
            if unbounded_dense else {}
        ),
        "relative_dominance_missing_axes": (
            relative_dominance_missing_axes if unbounded_dense else []
        ),
        "settlement_basis": (
            "relative_competitive_lineage_basis"
            if ready and unbounded_dense and relative_competitive_basis_complete
            else (
                "relative_dominant_incumbent_axis_contrast_basis"
                if ready and unbounded_dense and relative_dominance_complete
                else (
                    "positive_lineage_basis"
                    if ready else None
                )
            )
        ),
        "reason": (
            (
                "evidence_sufficient_dominant_incumbent_for_next_rung"
                if unbounded_dense
                and relative_dominance_complete
                and not relative_competitive_basis_complete
                else "evidence_sufficient_for_next_rung"
            )
            if ready else (
                "marginal_mechanism_coverage_incomplete"
                if not marginal_coverage_complete else (
                    "protected_control_incomplete"
                    if uncompleted_protected_ids else (
                        (
                            "relative_competitive_basis_sparse_continue_broad_search"
                            if unbounded_dense else
                            "positive_evidence_sparse_continue_broad_search"
                        )
                        if not positive_count_sufficient else (
                            (
                                "relative_lineage_diversity_incomplete_continue_broad_search"
                                if unbounded_dense else
                                "positive_lineage_diversity_incomplete_continue_broad_search"
                            )
                            if not positive_lineage_diversity_complete
                            else "settlement_disabled"
                        )
                    )
                )
            )
        ),
    }


def _normalized_interface_generation_tuple(value: Any) -> Dict[str, Any]:
    row = value if isinstance(value, dict) else {}
    try:
        generation_id = (
            int(row.get("generation_id"))
            if row.get("generation_id") is not None else None
        )
    except (TypeError, ValueError):
        generation_id = None
    return {
        "generation_id": generation_id,
        "canonical_interface_hash": str(
            row.get("canonical_interface_hash") or ""
        ),
        "runtime_receipt_sha256": str(
            row.get("runtime_receipt_sha256")
            or row.get("receipt_sha256")
            or ""
        ),
        "adapter_sha256": str(row.get("adapter_sha256") or ""),
    }


def _complete_interface_generation_tuple(value: Any) -> bool:
    row = _normalized_interface_generation_tuple(value)
    return bool(
        row.get("generation_id") is not None
        and row.get("canonical_interface_hash")
        and row.get("runtime_receipt_sha256")
        and row.get("adapter_sha256")
    )


def _status_scientifically_valid(status: Dict[str, Any]) -> bool:
    if not isinstance(status, dict):
        return False
    if "scientific_valid" in status:
        return status.get("scientific_valid") is True
    scores = status.get("valid_scores_used_for_iqm") or []
    return bool(
        status.get("objective_valid")
        and scores
        and all(
            isinstance(value, (int, float)) and math.isfinite(float(value))
            for value in scores
        )
        and _status_seed_actual_steps(status)
    )


def _status_seed_actual_steps(status: Dict[str, Any]) -> List[int]:
    actual: List[int] = []
    for provenance in status.get("seed_provenance") or []:
        if not isinstance(provenance, dict):
            continue
        accounting = provenance.get("interaction_accounting") or {}
        try:
            value = int(accounting.get("actual_simulator_steps", 0) or 0)
        except Exception:
            value = 0
        if value > 0:
            actual.append(value)
    return actual


def _audit_v95_scientific_execution(
    state: Any,
    manifest: Dict[str, Any],
    trial_omr_status: Dict[int, Dict[str, Any]],
    rung: Dict[str, Any],
) -> Dict[str, Any]:
    """Promote declared/scheduled/executed only from worker receipts."""
    intervention = manifest.get("scientific_intervention_schedule") or {}
    if not (
        _architecture_version(state) == "V9.5"
        and isinstance(intervention, dict)
        and intervention.get("declared")
    ):
        return {}
    slots = [
        row for row in (intervention.get("trial_slots") or [])
        if isinstance(row, dict) and row.get("genome_id")
    ]
    minimum_fidelity = int(
        intervention.get("minimum_fidelity")
        or rung.get("steps", 0)
        or 0
    )
    try:
        from autorl.runtime_interface_contract import (
            current_interface_generation_tuple,
        )

        current_interface_tuple = _normalized_interface_generation_tuple(
            current_interface_generation_tuple(getattr(state, "run_dir"))
        )
    except Exception:
        current_interface_tuple = _normalized_interface_generation_tuple({})
    receipts: List[Dict[str, Any]] = []
    for slot in slots:
        offset = int(slot.get("trial_offset", -1) or 0)
        status = (
            trial_omr_status.get(offset)
            or trial_omr_status.get(str(offset))
            or {}
        )
        assignment = (
            status.get("breadth_assignment")
            if isinstance(status, dict) else {}
        ) or {}
        actual_steps = (
            _status_seed_actual_steps(status)
            if isinstance(status, dict) else []
        )
        requested_seeds = int(
            status.get("requested_seeds", 0) or 0
        ) if isinstance(status, dict) else 0
        valid_seeds = int(
            status.get("valid_seed_count", 0) or 0
        ) if isinstance(status, dict) else 0
        requested_seed_ids = [
            int(value) for value in (
                status.get("requested_seed_ids") or []
            )
        ] if isinstance(status, dict) else []
        valid_seed_ids = [
            int(value) for value in (status.get("valid_seed_ids") or [])
        ] if isinstance(status, dict) else []
        status_interface_tuple = _normalized_interface_generation_tuple(
            status.get("interface_generation_tuple")
            if isinstance(status, dict) else {}
        )
        assignment_interface_tuple = _normalized_interface_generation_tuple(
            assignment.get("interface_generation_tuple")
            if isinstance(assignment, dict) else {}
        )
        interface_identity_matches = bool(
            _complete_interface_generation_tuple(current_interface_tuple)
            and status_interface_tuple == current_interface_tuple
            and assignment_interface_tuple == current_interface_tuple
        )
        seed_identity_matches = bool(
            requested_seed_ids
            and len(requested_seed_ids) == requested_seeds
            and valid_seed_ids == requested_seed_ids
        )
        if intervention.get("replication_unit") == "paired_seed":
            planned_seeds = list(intervention.get("paired_seed_ids") or [])
            seed_identity_matches = bool(
                seed_identity_matches
                and len(planned_seeds) >= int(intervention.get("min_repeats", 2))
                and len(set(planned_seeds)) == len(planned_seeds)
                and requested_seed_ids == planned_seeds
                and list(slot.get("paired_seed_ids") or []) == planned_seeds
            )
        identity_matches = bool(
            status
            and _status_scientifically_valid(status)
            and interface_identity_matches
            and seed_identity_matches
            and str(status.get("genome_id") or "")
            == str(slot.get("genome_id") or "")
            and str(
                assignment.get("scientific_request_id") or ""
            ) == str(intervention.get("request_id") or "")
            and str(
                assignment.get("scientific_intervention_role") or ""
            ) == str(slot.get("role") or "")
            and int(
                assignment.get("scientific_match_group", -1)
            ) == int(slot.get("match_group", -2))
        )
        all_seeds_valid = bool(
            requested_seeds > 0
            and valid_seeds == requested_seeds
            and seed_identity_matches
        )
        meaningful_fidelity = bool(
                minimum_fidelity <= 0
                or (
                    bool(actual_steps)
                    and
                    len(actual_steps) == requested_seeds
                    and min(actual_steps) >= minimum_fidelity
                )
        )
        receipts.append({
            "trial_offset": offset,
            "genome_id": slot.get("genome_id"),
            "role": slot.get("role"),
            "match_group": slot.get("match_group"),
            "identity_matches": identity_matches,
            "interface_identity_matches": interface_identity_matches,
            "seed_identity_matches": seed_identity_matches,
            "interface_generation_tuple": dict(status_interface_tuple),
            "assignment_interface_generation_tuple": dict(
                assignment_interface_tuple
            ),
            "requested_seeds": requested_seeds,
            "valid_seeds": valid_seeds,
            "requested_seed_ids": requested_seed_ids,
            "valid_seed_ids": valid_seed_ids,
            "actual_steps_by_seed": actual_steps,
            "all_seeds_valid": all_seeds_valid,
            "meaningful_fidelity": meaningful_fidelity,
            "completed": bool(
                identity_matches
                and all_seeds_valid
                and meaningful_fidelity
            ),
        })
    from autorl.scientific_hparam_matching import actual_frontier_initialization, frontier_group_violations
    frontier_matching = {}
    for group in sorted({slot.get("match_group") for slot in slots}):
        rows = [trial_omr_status.get(int(slot["trial_offset"])) or trial_omr_status.get(str(slot["trial_offset"])) or {}
                for slot in slots if slot.get("match_group") == group]
        frontier_matching[str(group)] = {
            "violations": frontier_group_violations(rows, group),
            "actual_conditions": [{"genome_id": row.get("genome_id"), "seed": source.get("seed"),
                                   "initialization": actual_frontier_initialization(source)}
                                  for row in rows for source in row.get("seed_provenance") or []],
        }
    frontier_matches = not any(row["violations"] for row in frontier_matching.values())
    executed = bool(
        intervention.get("scheduled")
        and slots
        and len(receipts) == len(slots)
        and all(row.get("completed") for row in receipts)
        and frontier_matches
    )
    receipt = {
        "schema_version": "v9.5.scientific_execution_receipt.v1",
        "request_id": intervention.get("request_id"),
        "intervention_id": intervention.get("intervention_id"),
        "artifact_fingerprint": intervention.get(
            "artifact_fingerprint"
        ),
        "declared": bool(intervention.get("declared")),
        "scheduled": bool(intervention.get("scheduled")),
        "executed": executed,
        "minimum_fidelity": minimum_fidelity,
        "replication_unit": intervention.get("replication_unit", "hpo_trial"),
        "hpo_repeats": intervention.get("hpo_repeats", intervention.get("min_repeats")),
        "min_repeats": intervention.get("min_repeats"),
        "paired_seed_ids": list(intervention.get("paired_seed_ids") or []),
        "interface_generation_tuple": dict(current_interface_tuple),
        "cohort_identity_policy": (
            "exact_scheduled_candidate_per_arm_same_seed_ids_same_interface_generation"
        ),
        "expected_slot_count": len(slots),
        "completed_slot_count": sum(
            1 for row in receipts if row.get("completed")
        ),
        "slot_receipts": receipts,
        "frontier_initialization_matching": frontier_matching,
        "failure": (
            None if executed else
            "control_or_arm_missing_invalid_or_below_meaningful_fidelity"
        ),
    }
    intervention["executed"] = executed
    intervention["execution_receipt"] = receipt
    manifest["scientific_intervention_schedule"] = intervention
    mem = getattr(state, "pipeline_memory", None)
    if isinstance(mem, dict):
        mem["v95_scientific_execution_receipt"] = receipt
        mem["last_breadth_portfolio_manifest"] = manifest
        artifact_history = mem.get(
            "v95_scientific_artifact_history"
        ) or []
        for row in artifact_history:
            if (
                isinstance(row, dict)
                and str(row.get("request_id") or "") == str(intervention.get("request_id") or "")
                and str(row.get("artifact_fingerprint") or "")
                == str(
                    intervention.get("artifact_fingerprint") or ""
                )
            ):
                row["scheduled"] = bool(
                    intervention.get("scheduled")
                )
                row["executed"] = executed
                row["execution_iteration"] = int(
                    getattr(state, "pipeline_iteration", 0) or 0
                )
        mem["v95_scientific_artifact_history"] = artifact_history
    try:
        run_dir = Path(getattr(state, "run_dir"))
        atomic_write_json(_manifest_path(run_dir), manifest)
        atomic_write_json(
            run_dir
            / PORTFOLIO_DIR
            / f"portfolio_manifest_iter{int(manifest.get('iteration', 0) or 0)}.json",
            manifest,
        )
    except Exception:
        # The in-memory control plane remains authoritative for the current
        # iteration; the ASHA audit will still preserve this receipt.
        pass
    return receipt


def _refresh_v95_stage_execution_ledger(
    state: Any,
    manifest: Dict[str, Any],
    trial_omr_status: Dict[int, Dict[str, Any]],
    rung: Dict[str, Any],
) -> None:
    if _architecture_version(state) != "V9.5":
        return
    mem = getattr(state, "pipeline_memory", None)
    if not isinstance(mem, dict):
        return
    genomes = {
        str(row.get("genome_id") or ""): row
        for row in (manifest.get("genomes") or [])
        if isinstance(row, dict) and row.get("genome_id")
    }
    ledger = [
        row for row in (mem.get("v95_stage_execution_ledger") or [])
        if isinstance(row, dict)
    ]
    known = {str(row.get("trial_uid") or "") for row in ledger}
    for trial_id, status in (trial_omr_status or {}).items():
        if not isinstance(status, dict):
            continue
        uid = str(
            status.get("trial_uid")
            or f"iter{int(getattr(state, 'pipeline_iteration', 0) or 0)}"
               f".trial{trial_id}"
        )
        if uid in known:
            continue
        genome_id = str(status.get("genome_id") or "")
        genome = genomes.get(genome_id) or {
            "stack": dict(status.get("active_stack") or {}),
        }
        actual = _status_seed_actual_steps(status)
        ledger.append({
            "schema_version": "v9.5.execution_state.v1",
            "trial_uid": uid,
            "iteration": int(
                getattr(state, "pipeline_iteration", 0) or 0
            ),
            "trial_id": int(status.get("trial_id", trial_id) or 0),
            "genome_id": genome_id,
            "rung_tier": int(rung.get("tier", 0) or 0),
            "requested_steps": int(
                status.get("requested_timesteps", 0) or 0
            ),
            "actual_steps_by_seed": actual,
            "launched": True,
            "completed": bool(
                status.get("objective_valid")
                and int(status.get("valid_seed_count", 0) or 0) > 0
            ),
            "meaningful_fidelity": bool(
                actual
                and min(actual) >= int(rung.get("steps", 0) or 0)
            ),
            "cover_tokens": [
                list(token) for token in sorted(_generic_cover_tokens(genome))
            ],
        })
        known.add(uid)
    mem["v95_stage_execution_ledger"] = ledger[-8192:]


def _generic_cover_tokens(genome: Dict[str, Any]) -> set[Tuple[str, ...]]:
    families = {
        slot: _slot_family_key(genome, slot)
        for slot in MANAGED_SLOTS
        if _slot_family_key(genome, slot)
    }
    tokens: set[Tuple[str, ...]] = {
        ("marginal", slot, family)
        for slot, family in families.items()
    }
    for left, right in itertools.combinations(families, 2):
        tokens.add((
            "pair", left, families[left], right, families[right]
        ))
    return tokens


def write_asha_lcb_audit(
    state: Any,
    trial_omr_status: Dict[int, Dict[str, Any]],
) -> Dict[str, Any]:
    manifest = active_manifest(state)
    if not manifest:
        return {}
    mem = getattr(state, "pipeline_memory", None)
    scientific_statuses = {
        trial_id: status
        for trial_id, status in (trial_omr_status or {}).items()
        if isinstance(status, dict) and _status_scientifically_valid(status)
    }
    invalid_statuses = {
        trial_id: status
        for trial_id, status in (trial_omr_status or {}).items()
        if isinstance(status, dict) and not _status_scientifically_valid(status)
    }
    if isinstance(mem, dict):
        mem["last_trial_omr_status"] = trial_omr_status
        mem["last_scientific_trial_omr_status"] = scientific_statuses
        mem["last_operational_invalid_trial_omr_status"] = invalid_statuses
    unique_alignment_trials = _merge_unique_alignment_trials(
        state, scientific_statuses
    )
    if isinstance(mem, dict):
        # Run-level alignment and frontier ledgers consume only admitted
        # scientific evidence; operational failures remain separately auditable.
        mem["last_scientific_unique_trial_omr_status"] = (
            unique_alignment_trials
        )
    rung, execution_rung_authority = _effective_execution_rung(
        state,
        manifest,
        scientific_statuses,
    )
    scientific_execution_receipt = _audit_v95_scientific_execution(
        state,
        manifest,
        scientific_statuses,
        rung,
    )
    _refresh_v95_stage_execution_ledger(
        state,
        manifest,
        scientific_statuses,
        rung,
    )
    unbounded_dense = protocol_from_state(state) == UNBOUNDED_DENSE
    min_trials = int((manifest.get("execution_plan") or {}).get(
        "per_genome_min_rung_trials",
        rung.get("trials", 1),
    ) or 1)
    lam = float((_portfolio_cfg(state).get("lcb_lambda", 0.5)))
    min_samples = int((_portfolio_cfg(state).get("lcb_min_samples", 3)))
    grouped: Dict[str, Dict[str, Any]] = {}
    for tid, status in scientific_statuses.items():
        if not isinstance(status, dict):
            continue
        stack = dict(status.get("active_stack") or {})
        genome_id = str(status.get("genome_id") or _genome_id_from_stack(stack))
        scores = status.get("valid_scores_used_for_iqm") or []
        row = grouped.setdefault(genome_id, {
            "genome_id": genome_id,
            "trial_ids": [],
            "scores": [],
            "valid_trials": 0,
            "stack": stack,
            "stage_evidence_items": [],
            "stage_learning_items": [],
            "trial_uids": [],
            "hypothesis_ids": [],
            "checkpoint_refs": [],
            "seed_provenance": [],
        })
        row["trial_ids"].append(int(tid))
        uid = _trial_uid(state, tid, status)
        if uid not in row["trial_uids"]:
            row["trial_uids"].append(uid)
        for hid in _trial_hypothesis_ids(status):
            if hid not in row["hypothesis_ids"]:
                row["hypothesis_ids"].append(hid)
        row["checkpoint_refs"].extend(
            str(x) for x in (status.get("model_paths") or []) if x
        )
        row["seed_provenance"].extend(
            x for x in (status.get("seed_provenance") or []) if isinstance(x, dict)
        )
        if isinstance(status.get("stage_activation_evidence"), dict):
            row.setdefault("stage_evidence_items", []).append(
                status.get("stage_activation_evidence")
            )
        if isinstance(status.get("stage_learning_dynamics"), dict):
            row.setdefault("stage_learning_items", []).append(
                status.get("stage_learning_dynamics")
            )
        if scores:
            row["valid_trials"] += 1
            row["scores"].extend(scores)
    for genome in manifest.get("genomes") or []:
        gid = str(genome.get("genome_id") or "")
        grouped.setdefault(gid, {
            "genome_id": gid,
            "trial_ids": [],
            "scores": [],
            "valid_trials": 0,
            "stack": dict(genome.get("stack") or {}),
            "stage_evidence_items": [],
            "stage_learning_items": [],
            "trial_uids": [],
            "hypothesis_ids": list(genome.get("hypothesis_ids") or []),
            "checkpoint_refs": [],
            "seed_provenance": [],
            "signatures": dict(genome.get("signatures") or {}),
            "portfolio_role": genome.get("portfolio_role"),
            "protected_incumbent": bool(genome.get("protected_incumbent")),
            "protected_native_baseline": bool(
                genome.get("protected_native_baseline")
            ),
        })
        grouped[gid].setdefault("signatures", dict(genome.get("signatures") or {}))
        grouped[gid].setdefault("portfolio_role", genome.get("portfolio_role"))
        grouped[gid].setdefault(
            "protected_incumbent", bool(genome.get("protected_incumbent"))
        )
        grouped[gid].setdefault(
            "protected_native_baseline",
            bool(genome.get("protected_native_baseline")),
        )

    rows: List[Dict[str, Any]] = []
    for row in grouped.values():
        lcb = lcb_commit_score(
            row.get("scores") or [],
            lambda_=lam,
            min_samples_for_lcb=min_samples,
        )
        row["lcb"] = lcb
        row["ucb_commit_score"] = _ucb_from_lcb_payload(lcb)
        row["completed_min_rung"] = int(row.get("valid_trials", 0) or 0) >= min_trials
        stage_progress = _row_stage_progress(state, row)
        row["stage_progress"] = stage_progress
        row["stage_progress_score"] = _safe_stage_float(stage_progress.get("score"))
        row["stage_progress_available"] = bool(stage_progress.get("score_available"))
        try:
            from autorl.v94_stage_diagnostics import (
                merge_aggregate_stage_learning,
                target_stage_state,
            )

            row["stage_learning_dynamics"] = merge_aggregate_stage_learning(
                row.get("stage_learning_items") or []
            )
            row["stage_learning_state"] = target_stage_state(
                row["stage_learning_dynamics"],
                stage_progress.get("target_stage_id"),
            )
        except Exception:
            row["stage_learning_dynamics"] = {}
            row["stage_learning_state"] = "INCONCLUSIVE"
        row["stage_curriculum_reward"] = _is_stage_curriculum_reward(
            state,
            (row.get("stack") or {}).get("reward_id"),
        )
        rows.append(row)
    finite = [
        r for r in rows
        if r.get("scores") and math.isfinite(float(r["lcb"]["mean"]))
    ]
    all_zero_omr = bool(finite) and all(
        max(abs(float(s)) for s in r.get("scores", []) or [0.0]) <= 1e-12
        for r in finite
    )
    relative_competitive_frontier = (
        competitive_frontier(rows) if unbounded_dense else {}
    )
    if unbounded_dense:
        relative_states = dict(
            relative_competitive_frontier.get("states") or {}
        )
        for row in rows:
            row["unbounded_relative_state"] = relative_states.get(
                str(row.get("genome_id") or ""), "NOT_EVALUATED"
            )
    stage_final_alignment: Dict[str, Any] = {}
    stage_alignment_fault: Optional[Dict[str, Any]] = None
    try:
        from autorl.stage_omr_contract import (
            blocking_alignment_fault,
            compute_stage_final_alignment,
        )
        from autorl.task_theory import load_stage_omr_ledger

        ledger = getattr(state, "stage_omr_ledger", None)
        if not isinstance(ledger, dict) or not ledger.get("stages"):
            ledger = load_stage_omr_ledger(getattr(state, "run_dir", "."))
        stage_rows = list((ledger or {}).get("stages") or [])
        if stage_rows:
            # Recompute from the canonical run-level unique-trial map.  This is
            # idempotent whether the caller supplies a delta or a cumulative
            # trial dict and eliminates triangular run-level tallies.
            stage_final_alignment = compute_stage_final_alignment(
                stage_rows,
                unique_alignment_trials,
                final_score_eps=float(_portfolio_cfg(state).get("stage_final_align_eps", 1e-6)),
                min_completed_trials=int(_portfolio_cfg(state).get("stage_final_align_min_completed_trials", 2) or 2),
                progress_saturation_rate=float(_portfolio_cfg(state).get("stage_proxy_saturation_rate", 0.9)),
                saturation_completion_eps=float(_portfolio_cfg(state).get("stage_saturation_completion_eps", 0.05)),
                min_saturated_trials=int(_portfolio_cfg(state).get("stage_min_saturated_trials", 6) or 6),
            )
            stage_alignment_fault = blocking_alignment_fault(stage_final_alignment)
            if isinstance(mem, dict):
                mem["stage_final_alignment"] = stage_final_alignment
                # Compatibility projection; values are recomputed from unique
                # records, never added to a previous cumulative tally.
                mem["v83_stage_saturation_tally"] = {
                    sid: {
                        "saturated": int(row.get("saturated_no_completion_trials", 0) or 0),
                        "evidence": int(row.get("trials_with_evidence", 0) or 0),
                    }
                    for sid, row in (stage_final_alignment.get("by_stage") or {}).items()
                }
                mem["v83_final_any_positive_seen"] = bool(
                    stage_final_alignment.get("final_any_positive")
                )
                if stage_alignment_fault:
                    mem["stage_final_alignment_fault"] = stage_alignment_fault
                else:
                    mem.pop("stage_final_alignment_fault", None)
    except Exception:
        stage_final_alignment = {}
        stage_alignment_fault = None
    stage_alignment_blocked = bool(stage_alignment_fault)
    best = max(
        rows,
        key=lambda r: float(r.get("lcb", {}).get("commit_score", float("-inf"))),
    ) if rows else None

    # ── Reward↔OMR alignment gate (closed loop) ─────────────────────────────
    # A genome whose policy LEARNED its designed reward (training reward clearly
    # positive) but whose held-out OMR stays non-positive is REWARD-OMR
    # ANTI-ALIGNED: optimising the designed reward does NOT achieve the outcome
    # (the ant_known failure — training_reward 49→219 while episode_return went
    # negative). This is DISTINCT from a slow bloomer (training ALSO low → just
    # needs budget). Anti-aligned genomes are pruned and surfaced so the
    # controller routes an M4 redesign that AVOIDS the anti-aligned reward family,
    # instead of holding forever under all-zero-OMR slow-bloomer protection.
    _trial_train: Dict[int, Any] = {}
    _trial_train_curves: Dict[int, Any] = {}
    _audit_iteration = int(getattr(state, "pipeline_iteration", 0) or 0)
    for _ts in ((getattr(state, "pipeline_memory", {}) or {}).get("hpo_trial_stats") or []):
        if (
            isinstance(_ts, dict)
            and _ts.get("trial_id") is not None
            and int(_ts.get("pipeline_iteration", _audit_iteration) or 0)
            == _audit_iteration
        ):
            _trial_train[int(_ts["trial_id"])] = _ts.get("training_reward_mean")
            _trial_train_curves[int(_ts["trial_id"])] = _ts.get(
                "training_reward_curves"
            )

    def _genome_train_mean(_row: Dict[str, Any]):
        _vals = []
        for _tid in _row.get("trial_ids", []) or []:
            _v = _trial_train.get(int(_tid))
            if isinstance(_v, (list, tuple)):
                _xs = [float(x) for x in _v if isinstance(x, (int, float)) and x == x]
                if _xs:
                    _vals.append(sum(_xs) / len(_xs))
            elif isinstance(_v, (int, float)) and _v == _v:
                _vals.append(float(_v))
        return (sum(_vals) / len(_vals)) if _vals else None

    _align_eps = float(_portfolio_cfg(state).get("reward_omr_align_eps", 1e-6))
    _stage_eps = float(_portfolio_cfg(state).get("stage_progress_align_eps", _align_eps))
    _signal_eps = float(
        _portfolio_cfg(state).get("training_signal_relative_epsilon", 1e-3)
        or 1e-3
    )
    _antialign_min_tier = int(
        _portfolio_cfg(state).get("reward_omr_antialignment_min_tier", 2) or 2
    )
    _current_evidence_tier = int((rung or {}).get("tier", 0) or 0)
    for _row in rows:
        _tm = _genome_train_mean(_row)
        _curves = []
        for _tid in _row.get("trial_ids", []) or []:
            raw_curves = _trial_train_curves.get(int(_tid))
            if isinstance(raw_curves, (list, tuple)):
                _curves.extend(raw_curves)
        _training_signal = _training_curve_signal(
            _curves,
            relative_epsilon=_signal_eps,
        )
        _om = (float(_row["lcb"]["mean"])
               if _row.get("scores") and math.isfinite(float(_row["lcb"]["mean"]))
               else None)
        _stage_positive = bool(
            _stage_omr_applicable(state)
            and _safe_stage_float(_row.get("stage_progress_score")) > _stage_eps
        )
        _row["training_reward_mean"] = _tm
        _row["training_signal"] = _training_signal
        _row["training_signal_positive"] = bool(
            _training_signal.get("positive")
        )
        _row["stage_progress_positive"] = bool(_stage_positive)
        _row["reward_omr_antialigned"] = bool(
            not unbounded_dense
            and
            _tm is not None and _om is not None
            and _tm > _align_eps and _om <= _align_eps
            and _row.get("completed_min_rung")
            and not _stage_positive
            and not _row.get("training_signal_positive")
            and _current_evidence_tier >= _antialign_min_tier
        )
    antialigned_ids = [r["genome_id"] for r in rows if r.get("reward_omr_antialigned")]
    stage_supported_ids = [
        r["genome_id"] for r in rows
        if r.get("completed_min_rung") and r.get("stage_progress_positive")
    ]
    v9_stage_supported_reward_ids = (
        _record_v9_stage_semantic_evidence(state, rows)
        if _stage_omr_applicable(state) else []
    )
    _completed = [r for r in rows if r.get("completed_min_rung")]
    portfolio_antialigned = bool(
        _completed and all(r.get("reward_omr_antialigned") for r in _completed)
    )

    decisions = []
    for row in rows:
        decision = "hold"
        reason = "insufficient_or_tied_evidence"
        stage_learning_state = str(
            row.get("stage_learning_state") or "INCONCLUSIVE"
        )
        validity_only_max_tier = int(
            _portfolio_cfg(state).get("validity_only_max_tier", -1)
            if _portfolio_cfg(state).get("validity_only_max_tier") is not None
            else -1
        )
        if (
            row.get("completed_min_rung")
            and _current_evidence_tier <= validity_only_max_tier
        ):
            decision = "retain_validity_probe_candidate"
            reason = (
                "probe_rung_may_reject_only_invalid_or_failed_candidates"
            )
        elif row.get("reward_omr_antialigned"):
            # Reward optimised but outcome not achieved → prune (never commit/
            # warm-start) and let the controller route an M4 redesign.
            decision = "prune_genome"
            reason = "reward_omr_antialigned_training_up_outcome_nonpositive"
        elif stage_alignment_blocked and row.get("completed_min_rung"):
            decision = "hold_stage_final_alignment_fault"
            reason = "stage_omr_completed_but_final_omr_zero_requires_stage_grounding_repair"
        elif (
            row.get("completed_min_rung")
            and row.get("stage_progress_positive")
            and stage_learning_state == "RISING"
        ):
            decision = "promote_stage_progress_candidate"
            reason = "stage_completion_rising_without_final_commit"
        elif (
            row.get("completed_min_rung")
            and row.get("stage_progress_positive")
            and stage_learning_state == "HIGH_VARIANCE"
        ):
            decision = "replicate_stage_discovery_candidate"
            reason = "stage_signal_cross_seed_variance_requires_replication"
        elif (
            row.get("completed_min_rung")
            and row.get("stage_progress_positive")
            and stage_learning_state in {"PLATEAU", "COLLAPSE"}
        ):
            decision = "falsify_unchanged_stage_hypothesis"
            reason = (
                "stage_discovery_preserved_but_unchanged_candidate_does_not_"
                "earn_more_budget"
            )
        elif best and row["genome_id"] == best["genome_id"] and stage_alignment_blocked:
            # V8.3: on a stage-final-blocked field the LCB "best" is an
            # arbitrary all-zero winner — hold it instead of promoting until
            # the basis rotation (M2B→M4) produces first light.
            decision = "hold_stage_final_alignment_fault"
            reason = "lcb_best_on_stage_final_blocked_field_awaits_basis_rotation"
        elif best and row["genome_id"] == best["genome_id"]:
            decision = "promote_or_commit_candidate"
            reason = "current_lcb_best"
        elif all_zero_omr and not unbounded_dense:
            decision = "hold_slow_bloomer"
            reason = "all_zero_omr_field_slow_bloomer_protection"
        elif not row.get("completed_min_rung"):
            decision = "hold_slow_bloomer"
            reason = "candidate_has_not_consumed_full_min_rung"
        elif best and float(row.get("ucb_commit_score", float("-inf"))) < float(
            best.get("lcb", {}).get("commit_score", float("-inf"))
        ):
            decision = "prune_genome"
            reason = "omr_ucb_below_field_lcb_best_after_full_rung"
        decisions.append({
            "genome_id": row["genome_id"],
            "decision": decision,
            "reason": reason,
            "trial_ids": row.get("trial_ids", []),
            "scores": row.get("scores", []),
            "valid_trials": row.get("valid_trials", 0),
            "completed_min_rung": row.get("completed_min_rung", False),
            "lcb": row.get("lcb"),
            "ucb_commit_score": row.get("ucb_commit_score"),
            "reward_omr_antialigned": bool(row.get("reward_omr_antialigned")),
            "stage_progress": row.get("stage_progress"),
            "stage_progress_positive": bool(row.get("stage_progress_positive")),
            "stage_learning_dynamics": dict(
                row.get("stage_learning_dynamics") or {}
            ),
            "stage_learning_state": str(
                row.get("stage_learning_state") or "INCONCLUSIVE"
            ),
            "training_signal": dict(row.get("training_signal") or {}),
            "training_signal_positive": bool(
                row.get("training_signal_positive")
            ),
            "unbounded_relative_state": row.get("unbounded_relative_state"),
            "stage_curriculum_reward": bool(row.get("stage_curriculum_reward")),
            "trial_uids": list(row.get("trial_uids") or []),
            "hypothesis_ids": list(row.get("hypothesis_ids") or []),
            "checkpoint_refs": sorted(set(row.get("checkpoint_refs") or [])),
            "seed_provenance": list(row.get("seed_provenance") or []),
            "stage_scores": dict((row.get("stage_progress") or {}).get("per_stage") or {}),
            "hypothesis_predictions": list(row.get("hypothesis_predictions") or []),
            "stack": dict(row.get("stack") or {}),
        })

    # Execution debt is settled by evidence, not by blindly enumerating the
    # Cartesian population.  Exhaustive completion remains valid, but a wide
    # first rung may close early after additive mechanism-family coverage plus
    # a trusted positive frontier.  Launched/in-flight assignments do not count
    # as completed evidence.
    _mem = getattr(state, "pipeline_memory", None)
    attempted_ids = {
        str(row.get("genome_id") or "") for row in rows if row.get("trial_ids")
    }
    completed_evidence_ids = {
        str(row.get("genome_id") or "")
        for row in rows
        if row.get("completed_min_rung")
    }
    launched_ids: set[str] = set()
    if isinstance(_mem, dict):
        current_iter = int(getattr(state, "pipeline_iteration", 0) or 0)
        launched_ids.update(
            str(receipt.get("genome_id") or "")
            for receipt in (_mem.get("breadth_portfolio_trial_assignments") or [])
            if isinstance(receipt, dict)
            and int(receipt.get("pipeline_iteration", -1) or -1) == current_iter
            and receipt.get("genome_id")
        )
    admitted_ids = {
        str(genome.get("genome_id") or "")
        for genome in (manifest.get("genomes") or [])
        if genome.get("genome_id")
    }
    stage_wave_control = manifest.get("stage_wave_control") or {}
    stage_wave_scope = bool(
        isinstance(stage_wave_control, dict)
        and stage_wave_control.get("active")
        and stage_wave_control.get("executable")
    )
    if stage_wave_scope:
        # Repeated trials of the same genome are independent evidence units.
        # Counting unique genome ids would falsely declare a six-trial
        # confirmation wave paid after its first result.
        phase_dispatch_receipt = _current_phase_dispatch_receipt(
            state, manifest
        )
        eligible_stage_wave_trials = int(
            phase_dispatch_receipt.get("eligible_schedule_trials", 0) or 0
        )
        expected_stage_wave_trials = int(
            phase_dispatch_receipt.get("dispatched_trials", 0) or 0
        )
        valid_stage_slot_ids: set[int] = set()
        for trial_id, status in (trial_omr_status or {}).items():
            if not isinstance(status, dict):
                continue
            requested_seeds = int(
                status.get("requested_seeds", 0) or 0
            )
            valid_seeds = int(
                status.get("valid_seed_count", 0) or 0
            )
            actual_steps = _status_seed_actual_steps(status)
            assignment = status.get("breadth_assignment") or {}
            claim = assignment.get("stage_experiment_claim") or {}
            if (
                status.get("objective_valid")
                and requested_seeds > 0
                and valid_seeds == requested_seeds
                and len(actual_steps) == requested_seeds
                and min(actual_steps) >= int(rung.get("steps", 0) or 0)
                and (
                    not isinstance(claim, dict)
                    or claim.get("accepted", True)
                )
            ):
                slot_id = int(status.get("trial_id", trial_id) or 0)
                if 0 <= slot_id < expected_stage_wave_trials:
                    valid_stage_slot_ids.add(slot_id)
        completed_stage_wave_trials = len(valid_stage_slot_ids)
        raw_unpaid_execution_debt = [
            f"stage_wave_trial_slot.{index}"
            for index in range(expected_stage_wave_trials)
            if index not in valid_stage_slot_ids
        ]
        settlement_certificate = {
            "schema_version": "v9.2.stage_wave_settlement.v1",
            "ready": completed_stage_wave_trials >= expected_stage_wave_trials,
            "expected_trials": expected_stage_wave_trials,
            "completed_trials": completed_stage_wave_trials,
            "plan_id": stage_wave_control.get("plan_id"),
            "policy": "every_bounded_stage_wave_claim_returns_one_evidence_receipt",
            "phase_dispatch_receipt": phase_dispatch_receipt,
        }
        exhaustive_settlement = not raw_unpaid_execution_debt
        evidence_settlement = False
    else:
        phase_dispatch_receipt = {}
        eligible_stage_wave_trials = 0
        expected_stage_wave_trials = 0
        completed_stage_wave_trials = 0
        raw_unpaid_execution_debt = sorted(admitted_ids - attempted_ids)
        settlement_certificate = _first_rung_settlement_certificate(
            state,
            manifest,
            rows,
        )
        exhaustive_settlement = not raw_unpaid_execution_debt
        evidence_settlement = bool(settlement_certificate.get("ready"))
    execution_debt_paid = bool(exhaustive_settlement or evidence_settlement)
    unpaid_execution_debt = (
        [] if execution_debt_paid else raw_unpaid_execution_debt
    )
    deferred_unattempted_ids = (
        raw_unpaid_execution_debt if evidence_settlement else []
    )
    population_deferred_unattempted_ids = sorted(
        admitted_ids - attempted_ids
    )
    deep_survivor_cohort = (
        _select_deep_survivor_cohort(
            state,
            rows,
            executed_rung=rung,
        )
        if execution_debt_paid else {
            "schema_version": "v9.deep_survivor_cohort.v1",
            "survivor_genome_ids": [],
            "reason": "unpaid_first_rung_execution_debt",
            "unpaid_genome_ids": unpaid_execution_debt,
        }
    )
    if evidence_settlement:
        deep_survivor_cohort["first_rung_settlement"] = (
            "evidence_sufficient_before_cartesian_exhaustion"
        )
        deep_survivor_cohort["deferred_unattempted_genome_ids"] = (
            deferred_unattempted_ids
        )
    survivor_ids = set(deep_survivor_cohort.get("survivor_genome_ids") or [])
    from autorl.core_ablation import arm
    if arm(state) == "A3":
        # Keep the detailed evidence above for diagnosis, but it must not act
        # as a second selection/retention rule in the random candidate bank.
        # In-flight random slots finish before ordinary score elimination.
        for decision_row in decisions:
            gid = str(decision_row.get("genome_id") or "")
            if not execution_debt_paid or not decision_row.get("completed_min_rung"):
                decision_row["decision"] = "hold"
                decision_row["reason"] = "A3_await_scheduled_valid_execution_receipts"
            elif gid in survivor_ids:
                decision_row["decision"] = "promote_deep_survivor"
                decision_row["reason"] = "A3_Final_OMR_rank_only"
            else:
                decision_row["decision"] = "prune_genome"
                decision_row["reason"] = "A3_Final_OMR_rank_elimination"
    for decision_row in decisions:
        gid = str(decision_row.get("genome_id") or "")
        if gid in survivor_ids and decision_row.get("decision") not in {
            "prune_genome", "promote_or_commit_candidate"
        }:
            decision_row["decision"] = "promote_deep_survivor"
            decision_row["reason"] = (
                (deep_survivor_cohort.get("selection_reasons") or {}).get(gid)
                or "multi_survivor_cohort"
            )
    _breadth_reopen = None
    if isinstance(_mem, dict):
        falsified_this_wave = sorted({
            str(row.get("genome_id") or "")
            for row in decisions
            if row.get("decision")
            == "falsify_unchanged_stage_hypothesis"
            and row.get("completed_min_rung")
        })
        if execution_debt_paid and falsified_this_wave:
            falsified_history = {
                str(value)
                for value in (
                    _mem.get("v95_falsified_genome_ids") or []
                )
                if value
            }
            falsified_history.update(falsified_this_wave)
            _mem["v95_falsified_genome_ids"] = sorted(
                falsified_history
            )
        _mem["v9_execution_debt_receipt"] = {
            "schema_version": "v9.5.execution_debt_receipt.v1",
            "iteration": int(getattr(state, "pipeline_iteration", 0) or 0),
            "admitted_genome_count": len(admitted_ids),
            "attempted_genome_count": len(attempted_ids & admitted_ids),
            "launched_genome_count": len(launched_ids & admitted_ids),
            "expected_stage_wave_trials": int(expected_stage_wave_trials),
            "eligible_stage_wave_trials": int(eligible_stage_wave_trials),
            "completed_stage_wave_trials": int(completed_stage_wave_trials),
            "unpaid_genome_ids": unpaid_execution_debt,
            "deferred_unattempted_genome_ids": deferred_unattempted_ids,
            "population_deferred_unattempted_genome_ids": (
                population_deferred_unattempted_ids
            ),
            "falsified_genome_ids_this_wave": falsified_this_wave,
            "paid": execution_debt_paid,
            "execution_scope": (
                "v9.5_structural_stage_wave"
                if stage_wave_scope else "admitted_population"
            ),
            "settlement_mode": (
                "exhaustive_cartesian_completion"
                if exhaustive_settlement
                else (
                    "evidence_sufficient_marginal_type_coverage"
                    if evidence_settlement else "open_breadth_search"
                )
            ),
            "stop_first_rung_launching": evidence_settlement,
            "settlement_certificate": settlement_certificate,
            "phase_dispatch_receipt": phase_dispatch_receipt,
            "execution_rung_authority": execution_rung_authority,
        }
        _mem["v95_execution_state_ledger"] = {
            "schema_version": "v9.5.execution_state_ledger.v1",
            "iteration": int(
                getattr(state, "pipeline_iteration", 0) or 0
            ),
            "proposed_population_size": int(
                manifest.get("proposal_population_size")
                or manifest.get("population_size")
                or 0
            ),
            "admitted_genome_ids": sorted(admitted_ids),
            "scheduled_genome_ids": list(
                manifest.get("trial_schedule") or []
            ),
            "launched_genome_ids": sorted(launched_ids),
            "completed_genome_ids": sorted(completed_evidence_ids),
            "meaningful_fidelity_genome_ids": sorted({
                str(row.get("genome_id") or "")
                for row in (
                    _mem.get("v95_stage_execution_ledger") or []
                )
                if isinstance(row, dict)
                and int(row.get("iteration", -1) or -1)
                == int(getattr(state, "pipeline_iteration", 0) or 0)
                and row.get("meaningful_fidelity")
            }),
            "falsified_genome_ids": list(
                _mem.get("v95_falsified_genome_ids") or []
            ),
            "deferred_genome_ids": (
                population_deferred_unattempted_ids
            ),
            "wave_execution_debt_paid": execution_debt_paid,
        }
        if survivor_ids:
            source_rung_tier = int((rung or {}).get("tier", 0) or 0)
            deep_survivor_cohort["source_iteration"] = int(
                getattr(state, "pipeline_iteration", 0) or 0
            )
            deep_survivor_cohort["target_iteration"] = (
                int(getattr(state, "pipeline_iteration", 0) or 0) + 1
            )
            deep_survivor_cohort["source_rung_tier"] = source_rung_tier
            deep_survivor_cohort["target_rung_tier"] = source_rung_tier + 1
            deep_survivor_cohort["promotion_policy"] = (
                "adjacent_declared_rung_only"
            )
            _mem["v9_deep_survivor_cohort"] = deep_survivor_cohort
        elif execution_debt_paid:
            # A previously promoted cohort can later be falsified at a deeper
            # rung.  Do not leave that stale cohort pinned forever: clearing it
            # makes the next portfolio rebuild reopen the full admitted search
            # surface.  This is the inverse half of evidence-driven contraction.
            previous_cohort = _mem.pop("v9_deep_survivor_cohort", None)
            if isinstance(previous_cohort, dict) and (
                previous_cohort.get("survivor_genome_ids")
            ):
                _breadth_reopen = {
                    "schema_version": "v9.breadth_reopen_after_falsification.v1",
                    "iteration": int(getattr(state, "pipeline_iteration", 0) or 0),
                    "previous_survivor_genome_ids": list(
                        previous_cohort.get("survivor_genome_ids") or []
                    ),
                    "reason": (
                        "settled_rung_has_no_remaining_positive_or_protected_"
                        "survivors_reopen_broad_search"
                    ),
                }
                _mem.setdefault("v9_breadth_reopen_history", []).append(
                    _breadth_reopen
                )

    # F4: persist the PROVEN incumbent stack. A genuine high-OMR winner is
    # recorded so a later redesign that archives its components cannot silently
    # drop a working stack (see _maybe_inject_proven_incumbent). The incumbent
    # is REPLACED only when a challenger beats it on the SAME-SCALE OMR LCB
    # ("stays unless beaten"); a worse re-race of the same genome never demotes
    # the proven record. Anti-aligned bests are never recorded.
    if isinstance(_mem, dict) and best is not None and not best.get("reward_omr_antialigned"):
        _best_lcb = float(best.get("lcb", {}).get("mean", float("-inf")))
        _min_proven = float(_portfolio_cfg(state).get("incumbent_min_omr_lcb", 0.5))
        _passes_absolute_proven_floor = bool(
            unbounded_dense or _best_lcb >= _min_proven
        )
        if (
            not stage_alignment_blocked
            and best.get("scores")
            and math.isfinite(_best_lcb)
            and _passes_absolute_proven_floor
        ):
            _prev = _mem.get("breadth_proven_incumbent")
            _prev_lcb = (float(_prev.get("omr_lcb", float("-inf")))
                         if isinstance(_prev, dict) else float("-inf"))
            if _best_lcb >= _prev_lcb:
                _mem["breadth_proven_incumbent"] = {
                    "schema_version": (
                        "v9.3.unbounded_relative_incumbent.v1"
                        if unbounded_dense else "breadth_proven_incumbent.v1"
                    ),
                    "genome_id": best.get("genome_id"),
                    "stack": dict(best.get("stack") or {}),
                    "omr_lcb": _best_lcb,
                    "scores": [float(s) for s in (best.get("scores") or [])],
                    "iter": int(getattr(state, "pipeline_iteration", 0) or 0),
                    "canonical_interface_hash": (
                        _read_json(
                            Path(getattr(state, "run_dir"))
                            / "runtime_interface_contract.v1.json"
                        ).get("canonical_interface_hash")
                    ),
                    "selection_semantics": (
                        "relative_lcb_no_absolute_floor"
                        if unbounded_dense else "bounded_absolute_lcb_floor"
                    ),
                }

    # ── Budget escalation bridge: low-budget breadth screen -> high-budget deep
    # training of the protected multi-survivor cohort. Earlier code only ran the
    # "wide cheap screen" half of ASHA; it never promoted its winner to a deeper
    # horizon, so every task stalled at the floor tier (door 0.70 plateau, pick
    # 0.10, nothing ever trained past tier-2). When the field's best genome has
    # full population has paid execution debt and a protected cohort completed
    # the current min-rung, the cohort has earned a deeper horizon: request a
    # one-tier budget bump for the next iteration (up to breadth_deep_train_max_tier),
    # routed through the existing force_min_budget_tier the allocator already
    # consumes (_forced_min_tier pops it -> +1 tier per iteration). OMR remains the
    # only commit truth; this routes more training without creating a champion.
    _new_deep_train_escalation = None
    _deep_train_revocation = None
    _cur_iter = int(getattr(state, "pipeline_iteration", 0) or 0)
    _eligible_for_deep_train = bool(
        isinstance(_mem, dict)
        and survivor_ids
        and best is not None
        and not stage_alignment_blocked
        and not unpaid_execution_debt
    )
    if _eligible_for_deep_train:
        _cur_tier = int((rung or {}).get("tier", 0) or 0)
        _ladder = list(_scheduler_cfg(state).get("rungs") or [])
        _ladder_max = (len(_ladder) - 1) if _ladder else 5
        _deep_max = int(_portfolio_cfg(state).get("breadth_deep_train_max_tier", 3) or 3)
        _target_tier = min(_cur_tier + 1, _ladder_max, _deep_max)
        if _target_tier > _cur_tier:
            _existing_force = _mem.get("force_min_budget_tier")
            if not isinstance(_existing_force, int) or int(_existing_force) < _target_tier:
                _mem["force_min_budget_tier"] = int(_target_tier)
                _new_deep_train_escalation = {
                    "schema_version": "breadth_deep_train_escalation.v1",
                    "from_tier": int(_cur_tier),
                    "to_tier": int(_target_tier),
                    "survivor_genome_ids": sorted(survivor_ids),
                    "survivor_count": len(survivor_ids),
                    "reference_best_genome_id": best.get("genome_id"),
                    "reference_best_omr_lcb": float(best.get("lcb", {}).get("mean", float("nan"))),
                    "iter": _cur_iter,
                }
                _mem.setdefault("breadth_deep_train_escalations", []).append(
                    _new_deep_train_escalation
                )
    elif isinstance(_mem, dict):
        # `write_asha_lcb_audit` may run many times while one HPO breadth wave is
        # still collecting results. An early partial audit can request a deeper
        # tier; later evidence in the SAME controller iteration may reveal that
        # the current field winner is anti-aligned or no longer eligible.  Do not
        # let that stale request leak into the next iteration.
        _history = _mem.get("breadth_deep_train_escalations") or []
        _last = _history[-1] if _history and isinstance(_history[-1], dict) else None
        _existing_force = _mem.get("force_min_budget_tier")
        try:
            _force_matches_last = (
                _last is not None
                and int(_last.get("iter", -1)) == _cur_iter
                and int(_existing_force) == int(_last.get("to_tier"))
            )
        except Exception:
            _force_matches_last = False
        if _force_matches_last:
            _mem.pop("force_min_budget_tier", None)
            _deep_train_revocation = {
                "schema_version": "breadth_deep_train_escalation_revocation.v1",
                "iter": _cur_iter,
                "revoked_to_tier": int(_last.get("to_tier")),
                "previous_survivor_genome_ids": _last.get("survivor_genome_ids") or [],
                "current_best_genome_id": best.get("genome_id") if best else None,
                "current_best_antialigned": bool(
                    best.get("reward_omr_antialigned") if best else False
                ),
                "reason": "latest_breadth_audit_no_longer_has_eligible_winner",
            }
            _mem.setdefault("breadth_deep_train_escalation_revocations", []).append(
                _deep_train_revocation
            )

    audit = {
        "schema_version": "breadth_portfolio_asha_lcb.v1",
        "framework_generation": (
            _architecture_version(state)
            or ("V9.3" if unbounded_dense else "V9.4")
        ),
        "omr_diagnostic_protocol": (
            "unbounded_dense" if unbounded_dense else "bounded_success"
        ),
        "relative_competitive_frontier": relative_competitive_frontier,
        "timestamp": utc_now(),
        "portfolio_version": PORTFOLIO_VERSION,
        "scientific_execution_receipt": (
            scientific_execution_receipt
        ),
        "iteration": int(getattr(state, "pipeline_iteration", 0) or 0),
        "budget_deep_train_escalation": _new_deep_train_escalation,
        "budget_deep_train_escalation_revoked": _deep_train_revocation,
        "execution_debt_receipt": (
            (_mem or {}).get("v9_execution_debt_receipt")
            if isinstance(_mem, dict) else {}
        ),
        "deep_survivor_cohort": deep_survivor_cohort,
        "breadth_reopen_after_falsification": _breadth_reopen,
        "manifest_ref": str(Path(PORTFOLIO_DIR) / PORTFOLIO_MANIFEST),
        "rung": rung,
        "execution_rung_authority": execution_rung_authority,
        "per_genome_min_rung_trials": min_trials,
        "all_zero_omr_field": bool(all_zero_omr),
        "unique_trials_with_provenance": len(unique_alignment_trials),
        "trial_uid_policy": "run+iteration+trial+genome+stack_content_addressed",
        "stage_final_alignment": stage_final_alignment,
        "stage_final_alignment_fault": stage_alignment_fault,
        "reward_omr_antialigned_genomes": antialigned_ids,
        "stage_progress_supported_genomes": stage_supported_ids,
        "v9_stage_supported_reward_ids": v9_stage_supported_reward_ids,
        "portfolio_reward_omr_antialigned": portfolio_antialigned,
        "winner_genome_id": (
            best.get("genome_id")
            if best and (
                bool(best.get("scores")) if arm(state) == "A3" else (
                    not best.get("reward_omr_antialigned") and not stage_alignment_blocked
                )
            ) else None
        ),
        "decisions": decisions,
        "omr_primary_invariant": manifest.get("omr_primary_invariant"),
    }
    if arm(state) == "A3":
        from autorl.core_ablation import random_bank_execution_population
        audit["random_bank_execution_population"] = random_bank_execution_population(
            state, manifest, scientific_statuses
        )
    # Publish the just-completed evidence transaction before refreshing the
    # stage ledger.  V9 published this only afterwards, so the in-iteration
    # refresher consistently diagnosed the previous trial/audit.
    if isinstance(_mem, dict):
        _mem["last_breadth_portfolio_asha"] = audit
    # V8.1 E1: rung-cadence hypothesis/ledger refresh.  This audit fires after
    # every completed trial, so slow environments get in-iteration stage-OMR
    # truth and hypothesis verification instead of waiting days for the next
    # M2 pass (contract V8_1_FALSIFIABLE_HYPOTHESIS_LOOP §5).  Throttled and
    # fail-safe inside v81_rung_update.
    try:
        from autorl.dim_role_hypotheses import v81_rung_update

        _v81_summary = v81_rung_update(state, trial_omr_status)
        if _v81_summary:
            audit["v81_hypothesis_state"] = _v81_summary
    except Exception as _v81_err:
        try:
            import logging as _logging

            _logging.getLogger("autorl.breadth_portfolio").warning(
                "V8.1 rung update skipped: %s", _v81_err
            )
        except Exception:
            pass

    root = Path(getattr(state, "run_dir")) / PORTFOLIO_DIR
    _append_jsonl(root / ASHA_JSONL, audit)
    atomic_write_json(root / "asha_latest.json", audit)
    mem = getattr(state, "pipeline_memory", None)
    if isinstance(mem, dict):
        mem.setdefault("breadth_portfolio_asha_history", []).append(audit)
    try:
        from autorl.effective_breadth import persist_effective_breadth_ledger
        from autorl.trajectory_value_alignment import persist_alignment_bundle
        from autorl.hypothesis_memory import update_and_select_next_experiment

        _v7_eb = persist_effective_breadth_ledger(
            getattr(state, "run_dir"),
            manifest=manifest,
            asha_audit=audit,
        )
        alignment_bundle = persist_alignment_bundle(
            state=state,
            run_dir=getattr(state, "run_dir"),
            asha_audit=audit,
        )
        plan = update_and_select_next_experiment(
            run_dir=getattr(state, "run_dir"),
            alignment_bundle=alignment_bundle,
            effective_breadth=_v7_eb,
            iteration=int(getattr(state, "pipeline_iteration", 0) or 0),
        )
        if isinstance(mem, dict):
            mem["v7_next_experiment_plan"] = plan
            mem["trajectory_value_alignment_bundle"] = alignment_bundle
            mem["last_effective_breadth_ledger"] = _v7_eb
    except Exception:
        # V7 evidence artifacts are routing aids.  They must not invalidate the
        # held-out OMR/LCB ASHA audit path.
        pass
    return audit


def write_selection_fidelity_audit(
    state: Any,
    *,
    mode: str = "planned_or_sampled",
    full_budget_scores: Optional[Dict[str, Iterable[Any]]] = None,
) -> Dict[str, Any]:
    manifest = active_manifest(state)
    if not manifest:
        return {}
    asha = (getattr(state, "pipeline_memory", {}) or {}).get("last_breadth_portfolio_asha", {})
    top_close = True
    try:
        decisions = list(asha.get("decisions") or [])
        lcbs = sorted(
            float((d.get("lcb") or {}).get("commit_score"))
            for d in decisions
            if d.get("lcb") and math.isfinite(float(d["lcb"].get("commit_score")))
        )
        top_close = len(lcbs) >= 2 and abs(lcbs[-1] - lcbs[-2]) <= 1e-6
    except Exception:
        top_close = True
    payload = {
        "schema_version": "selection_fidelity_audit.v1",
        "timestamp": utc_now(),
        "portfolio_version": PORTFOLIO_VERSION,
        "iteration": int(getattr(state, "pipeline_iteration", 0) or 0),
        "mode": mode,
        "audit_pressure": "high_when_top_lcb_close" if top_close else "low_when_lcb_dominant",
        "full_budget_scores": {
            str(k): list(v) for k, v in (full_budget_scores or {}).items()
        },
        "note": (
            "Calibration suites may fill full_budget_scores to compare ASHA "
            "pick against the full-budget true winner; production P2 runs use "
            "this as an evidence-driven sampled audit hook."
        ),
    }
    _append_jsonl(Path(getattr(state, "run_dir")) / PORTFOLIO_DIR / FIDELITY_JSONL, payload)
    mem = getattr(state, "pipeline_memory", None)
    if isinstance(mem, dict):
        mem["last_selection_fidelity_audit"] = payload
    return payload


==> anc/FARL/autorl/calibration.py <==
"""V4 terminal resolution calibration artifacts."""

from __future__ import annotations

import json
from pathlib import Path
from typing import Any, Dict, Optional


ACHIEVEMENT_LEVELS = {"STRONG", "SOTA_LEVEL"}
LIMITATION_LEVELS = {"STAGNATING", "NOT_VERIFIED", "OMR_FAILED"}


def terminal_resolution_calibration(
    *,
    level: str,
    evidence: Dict[str, Any],
    sota_entry: Optional[Dict[str, Any]],
) -> Dict[str, Any]:
    has_reference = bool(sota_entry)
    gap_score = evidence.get("gap_score")
    calibration: Dict[str, Any] = {
        "schema_version": "terminal_resolution_calibration.v1",
        "level": level,
        "external_reference": {
            "available": has_reference,
            "registry_env_key": evidence.get("registry_env_key"),
            "sota_iqm": evidence.get("registry_sota_iqm"),
            "random_iqm": evidence.get("registry_random_iqm"),
        },
        "gap_score": gap_score,
        "complete_label": "NOT_COMPLETE",
        "limitation_label": "NOT_LIMITATION",
        "reviewer_note": "",
    }
    if level in ACHIEVEMENT_LEVELS:
        calibration["complete_label"] = (
            "REFERENCE_SUPPORTED_COMPLETE" if has_reference else "REFERENCE_MISSING"
        )
        calibration["reviewer_note"] = (
            "Achievement label is calibrated against external SOTA/random reference."
            if has_reference else
            "Achievement label lacks an external reference and should not be used as paper-level COMPLETE."
        )
    elif level in LIMITATION_LEVELS:
        calibration["limitation_label"] = (
            "REFERENCE_SUPPORTED_LIMITATION_CANDIDATE" if has_reference else "REFERENCE_MISSING"
        )
        calibration["reviewer_note"] = (
            "Limitation candidate has an external reference; still requires oracle/baseline failure evidence before claiming true limitation."
            if has_reference else
            "Cannot call this true limitation without an external oracle/reference baseline."
        )
    else:
        calibration["reviewer_note"] = "In-flight or runnable level; no terminal calibration claim."
    return calibration


def write_calibration(run_dir: str | Path, calibration: Dict[str, Any]) -> Path:
    path = Path(run_dir) / "terminal_resolution_calibration.v1.json"
    path.write_text(json.dumps(calibration, indent=2, sort_keys=True, default=str), encoding="utf-8")
    return path


==> anc/FARL/autorl/champion_recovery.py <==
"""Generation-safe historical champion anchoring and recovery planning."""

from __future__ import annotations

import json
from pathlib import Path
from typing import Any, Dict, Optional

from autorl.v2_provenance import atomic_write_json, utc_now


def _read(path: Path) -> Dict[str, Any]:
    try:
        payload = json.loads(path.read_text(encoding="utf-8"))
        return payload if isinstance(payload, dict) else {}
    except Exception:
        return {}


def _checkpoint_from_provenance(path: Path, payload: Dict[str, Any]) -> Optional[str]:
    model_ref = str((payload.get("artifact_paths") or {}).get("model") or "")
    if not model_ref:
        return None
    model_path = Path(model_ref)
    if not model_path.is_absolute():
        # provenance/trial.json is one directory below the worker/run root.
        model_path = path.parent.parent / model_path
    return str(model_path) if model_path.exists() else None


def snapshot_champion_before_generation_reset(
    state: Any, *, reason: str
) -> Dict[str, Any]:
    """Persist the incumbent before RESET_GENERATION clears live pointers."""

    run_dir = Path(state.run_dir)
    pointer = _read(run_dir / "champion.json")
    mem = getattr(state, "pipeline_memory", {}) or {}
    proven = (
        mem.get("breadth_proven_incumbent")
        if isinstance(mem, dict) else None
    ) or {}
    provenance_ref = str(pointer.get("best_provenance_ref") or "")
    provenance_path = Path(provenance_ref) if provenance_ref else None
    if provenance_path is not None and not provenance_path.is_absolute():
        provenance_path = run_dir / provenance_path
    provenance = _read(provenance_path) if provenance_path is not None else {}
    interface_hash = (
        proven.get("canonical_interface_hash")
        or provenance.get("canonical_interface_hash")
        or (provenance.get("runtime_interface_contract") or {}).get(
            "canonical_interface_hash"
        )
    )
    stack = dict(
        proven.get("stack")
        or pointer.get("stack")
        or provenance.get("stack")
        or {}
    )
    lineage_artifacts: Dict[str, Any] = {}
    for slot in ("env_adapter", "obs_schema", "reward", "algo", "exploration"):
        artifact_id = str(stack.get(f"{slot}_id") or "")
        if not artifact_id:
            continue
        artifact = _read(
            run_dir / "stacks" / slot / f"{artifact_id}.json"
        )
        if artifact:
            lineage_artifacts[slot] = {
                "id": artifact_id,
                "spec": artifact.get("spec") or {},
                "spec_sha": artifact.get("spec_sha"),
                "files": artifact.get("files") or {},
            }
    anchor = {
        "schema_version": "historical_champion_anchor.v1",
        "captured_at": utc_now(),
        "reset_reason": str(reason),
        "generation_id": int(
            (_read(run_dir / "search_generation.v1.json").get(
                "generation_id", 0
            ) or 0)
        ),
        "canonical_interface_hash": interface_hash,
        "genome_id": proven.get("genome_id"),
        "stack": stack,
        "omr_lcb": proven.get("omr_lcb"),
        "scores": list(proven.get("scores") or []),
        "best_provenance_ref": provenance_ref or None,
        "checkpoint_ref": (
            _checkpoint_from_provenance(provenance_path, provenance)
            if provenance_path is not None else None
        ),
        "lineage_artifacts": lineage_artifacts,
        "recovery_policy": (
            "exact_checkpoint_only_if_canonical_interface_hash_matches; "
            "otherwise_cold_start_lineage_only"
        ),
    }
    root = run_dir / "champion_recovery"
    root.mkdir(parents=True, exist_ok=True)
    history = _read(root / "anchors.v1.json")
    rows = list(history.get("anchors") or [])
    rows.append(anchor)
    atomic_write_json(root / "anchors.v1.json", {
        "schema_version": "historical_champion_anchors.v1",
        "updated_at": utc_now(),
        "anchors": rows[-100:],
    })
    atomic_write_json(root / "latest_anchor.v1.json", anchor)
    if isinstance(mem, dict):
        mem["historical_champion_anchor"] = anchor
    return anchor


def plan_champion_recovery(
    state: Any, canonical_interface_hash: str
) -> Dict[str, Any]:
    """Choose exact resume or cold-start lineage after the new M1 is known."""

    run_dir = Path(state.run_dir)
    mem = getattr(state, "pipeline_memory", {}) or {}
    anchor = (
        mem.get("historical_champion_anchor")
        if isinstance(mem, dict) else None
    ) or _read(run_dir / "champion_recovery" / "latest_anchor.v1.json")
    if not anchor:
        return {}
    old_hash = str(anchor.get("canonical_interface_hash") or "")
    new_hash = str(canonical_interface_hash or "")
    checkpoint_ref = str(anchor.get("checkpoint_ref") or "")
    checkpoint_exists = bool(checkpoint_ref and Path(checkpoint_ref).exists())
    exact = bool(old_hash and new_hash and old_hash == new_hash)
    mode = (
        "exact_checkpoint_compatible"
        if exact and checkpoint_exists else
        "same_interface_cold_start_lineage"
        if exact else
        "interface_changed_cold_start_lineage"
    )
    plan = {
        "schema_version": "champion_recovery_plan.v1",
        "planned_at": utc_now(),
        "mode": mode,
        "old_canonical_interface_hash": old_hash or None,
        "new_canonical_interface_hash": new_hash or None,
        "checkpoint_ref": checkpoint_ref or None,
        "checkpoint_load_allowed": bool(exact and checkpoint_exists),
        "lineage_stack": dict(anchor.get("stack") or {}),
        "lineage_genome_id": anchor.get("genome_id"),
        "guard": "never_load_checkpoint_across_interface_hash_mismatch",
    }
    atomic_write_json(
        run_dir / "champion_recovery" / "current_plan.v1.json", plan
    )
    if isinstance(mem, dict):
        mem["historical_champion_anchor"] = anchor
        mem["champion_recovery_plan"] = plan
        # Existing breadth protection may contain an old-interface executable
        # stack. Keep it as history, but only leave it schedulable on exact
        # interface equality.
        incumbent = mem.get("breadth_proven_incumbent")
        if isinstance(incumbent, dict):
            incumbent.setdefault("canonical_interface_hash", old_hash or None)
            incumbent["checkpoint_load_allowed"] = bool(exact and checkpoint_exists)
            incumbent["recovery_mode"] = mode
    return plan


==> anc/FARL/autorl/closed_loop_audit.py <==
"""V4.1 closed-loop audit helpers.

These functions are deliberately deterministic and evidence-plane only.  They
do not train, schedule, or certify success.  Their job is to write auditable
records that route pressure to the right actuator when the closed loop has
contradictory evidence.
"""

from __future__ import annotations

import ast
import json
import math
import re
from dataclasses import asdict, is_dataclass
from pathlib import Path
from typing import Any, Dict, Iterable, List, Optional, Tuple

from autorl.v2_provenance import spec_sha, utc_now


def jsonable(x: Any) -> Any:
    if is_dataclass(x):
        return jsonable(asdict(x))
    if isinstance(x, Path):
        return str(x)
    if isinstance(x, dict):
        return {str(k): jsonable(v) for k, v in x.items()}
    if isinstance(x, (list, tuple, set)):
        return [jsonable(v) for v in x]
    if isinstance(x, (str, int, float, bool)) or x is None:
        if isinstance(x, float) and not math.isfinite(x):
            return None
        return x
    return str(x)


def write_json(path: Path, payload: Dict[str, Any]) -> None:
    path.parent.mkdir(parents=True, exist_ok=True)
    path.write_text(
        json.dumps(jsonable(payload), indent=2, sort_keys=True, default=str),
        encoding="utf-8",
    )


def append_jsonl(path: Path, payload: Dict[str, Any]) -> None:
    path.parent.mkdir(parents=True, exist_ok=True)
    with path.open("a", encoding="utf-8") as f:
        f.write(json.dumps(jsonable(payload), sort_keys=True, default=str) + "\n")


def active_stack(state: Any) -> Dict[str, str]:
    return dict(getattr(state, "v2_active_stack", {}) or {})


def current_genome_id(state: Any) -> str:
    """Stable isolation key for replay buffers and portfolio evidence."""
    stack = active_stack(state)
    fields = {
        "obs_schema_id": stack.get("obs_schema_id"),
        "reward_id": stack.get("reward_id"),
        "algo_id": stack.get("algo_id"),
        "exploration_id": stack.get("exploration_id"),
    }
    return "genome." + spec_sha(fields).split(":", 1)[-1][:16]


def _load_json(path: Path) -> Dict[str, Any]:
    try:
        return json.loads(path.read_text(encoding="utf-8"))
    except Exception:
        return {}


def active_reward_program(state: Any) -> Tuple[str, Dict[str, Any], Dict[str, Any]]:
    stack = active_stack(state)
    reward_id = str(stack.get("reward_id") or "")
    if not reward_id:
        return "", {}, {}
    path = Path(getattr(state, "run_dir")) / "stacks" / "reward" / f"{reward_id}.json"
    artifact = _load_json(path)
    spec = artifact.get("spec", {}) or {}
    program = spec.get("reward_program") or spec.get("program") or {}
    return reward_id, program, artifact


def _num(x: Any) -> Optional[float]:
    try:
        val = float(x)
        if math.isfinite(val):
            return val
    except Exception:
        return None
    return None


def _mean_numeric(values: Iterable[Any]) -> Optional[float]:
    scalar = _num(values)
    if scalar is not None:
        return scalar
    if values is None:
        return None
    xs = []
    try:
        iterator = iter(values)
    except TypeError:
        return None
    for value in iterator:
        if isinstance(value, (list, tuple)):
            sub = _mean_numeric(value)
            if sub is not None:
                xs.append(sub)
            continue
        val = _num(value)
        if val is not None:
            xs.append(val)
    return sum(xs) / len(xs) if xs else None


def _recent_trial_stats(mem: Dict[str, Any], limit: int = 8) -> List[Dict[str, Any]]:
    rows = [
        r for r in (mem.get("hpo_trial_stats") or [])
        if isinstance(r, dict)
    ]
    return rows[-limit:]


def _series_from_trial_stats(rows: List[Dict[str, Any]], key: str) -> List[float]:
    out: List[float] = []
    for row in rows:
        val = _mean_numeric(row.get(key))
        if val is not None:
            out.append(val)
    return out


def _trend_up(vals: List[float], *, eps: float = 1e-6) -> bool:
    return len(vals) >= 2 and vals[-1] > vals[0] + eps


def _flat_or_zero(vals: List[float], *, eps: float = 1e-6) -> bool:
    if len(vals) < 2:
        return False
    return (max(vals) - min(vals)) <= eps or max(abs(v) for v in vals) <= eps


def _formula_info_keys(formula: str) -> List[str]:
    try:
        tree = ast.parse(str(formula or ""), mode="eval")
    except Exception:
        return []
    keys: List[str] = []
    for node in ast.walk(tree):
        if not isinstance(node, ast.Subscript) or not isinstance(node.value, ast.Name):
            continue
        if node.value.id != "info":
            continue
        slc = node.slice
        if isinstance(slc, ast.Index):
            slc = slc.value
        if isinstance(slc, ast.Constant) and isinstance(slc.value, str):
            keys.append(str(slc.value))
    return sorted(set(keys))


def term_source_plane(
    term: Dict[str, Any], atom: Optional[Dict[str, Any]],
    information_policy: Optional[Dict[str, Any]] = None,
) -> Dict[str, Any]:
    source = str(term.get("source") or (atom or {}).get("source") or "")
    formula = str(term.get("formula") or (atom or {}).get("formula") or "")
    source_type = str((atom or {}).get("source_type") or "")
    info_keys = list(_formula_info_keys(formula))
    source_match = re.search(
        r"^info\s*\[\s*['\"]([^'\"]+)['\"]\s*\]$", source
    )
    if source_match:
        info_keys.append(str(source_match.group(1)))
    for field in ("info_key", "gate_info_key"):
        value = term.get(field)
        if isinstance(value, str) and value:
            info_keys.append(value)
    info_keys = sorted(set(info_keys))
    if (
        str(term.get("source_type") or "") in {
            "public_transition_program", "general_transition_program"
        }
        or str(term.get("component_family") or term.get("family") or "")
        in {"public_transition_program", "general_transition_program"}
    ):
        plane = (
            "environment_exposed_unrestricted_transition"
            if str(term.get("source_type") or term.get("component_family") or "")
            == "general_transition_program"
            else "public_obs_action_transition_time"
        )
    elif source.startswith("obs[") or (formula and not info_keys):
        plane = "public_obs_or_derived"
    elif source_type == "derived" and not info_keys:
        plane = "public_obs_or_derived"
    elif source.startswith("info[") or info_keys:
        plane = "info_channel"
    elif source_type in {"reward", "eval"}:
        plane = "privileged_or_eval"
    else:
        plane = "unknown"
    policy = information_policy or {}
    diagnostic_keys = set(policy.get("diagnostic_only_info_keys") or [])
    forbidden = [k for k in info_keys if policy.get("forbid_info_access") or k in diagnostic_keys]
    return {
        "source": source,
        "formula": formula,
        "source_type": source_type,
        "info_keys": info_keys,
        "source_plane": plane,
        "semantic_metric_allowed": (
            plane == "public_obs_or_derived"
            or (information_policy is not None and plane == "info_channel" and not forbidden)
        ),
        "forbidden_info_keys": forbidden,
    }


def _atoms_by_id(state: Any) -> Dict[str, Dict[str, Any]]:
    graph = getattr(state, "task_causal_graph", None)
    if hasattr(graph, "to_dict"):
        graph = graph.to_dict()
    if not isinstance(graph, dict):
        graph = getattr(getattr(state, "goal_spec", None), "task_causal_graph", {}) or {}
    atoms: Dict[str, Dict[str, Any]] = {}
    for atom in (graph or {}).get("atoms", []) or []:
        if isinstance(atom, dict) and atom.get("atom_id"):
            atoms[str(atom["atom_id"])] = atom
    return atoms


def _reward_terms(program: Dict[str, Any]) -> List[Dict[str, Any]]:
    from autorl.reward_program_compiler import reward_reference_rows

    out: List[Dict[str, Any]] = []
    for raw in reward_reference_rows(program):
        row = dict(raw)
        out.append(row)
        other_source = row.get("other_source")
        if isinstance(other_source, str) and other_source:
            secondary = dict(row)
            secondary["source"] = other_source
            secondary["reference_field"] = "other_source"
            secondary["term_index"] = f"{row.get('term_index', 0)}.other"
            out.append(secondary)
        if not row.get("source") and not row.get("formula"):
            key = row.get("info_key") or row.get("gate_info_key")
            if isinstance(key, str) and key:
                row["source"] = f"info[{key!r}]"
    return out


def write_budget_execution_audit(state: Any, *, phase: str = "after_m5") -> Dict[str, Any]:
    """Audit requested/allocated/consumed budget for the current controller iter."""
    mem = getattr(state, "pipeline_memory", None)
    if not isinstance(mem, dict):
        state.pipeline_memory = {}
        mem = state.pipeline_memory
    run_dir = Path(getattr(state, "run_dir"))
    iteration = int(getattr(state, "pipeline_iteration", 0) or 0)
    decision = dict(getattr(state, "v2_scheduler_decision", {}) or {})
    rung = dict(decision.get("selected_rung", {}) or {})
    allocated_steps = int(getattr(state, "v2_allocated_budget_steps", 0) or 0)
    allocated_trials = int(getattr(state, "v2_allocated_n_trials", 0) or 0)
    allocated_seeds = int(getattr(state, "v2_allocated_seeds", 0) or 0)
    per_seed = [
        dict(r) for r in (getattr(state, "budget_usage", {}) or {}).get("per_trial", [])
        if isinstance(r, dict) and int(r.get("iter", -999) or -999) == iteration
    ]
    requested = [int(r.get("requested_steps", 0) or 0) for r in per_seed]
    actual = [int(r.get("actual_steps", 0) or 0) for r in per_seed]
    expected_seeds = max(0, allocated_trials) * max(0, allocated_seeds)
    requested_total = sum(requested)
    actual_total = sum(actual)
    expected_total = allocated_steps * expected_seeds
    max_requested = max(requested) if requested else 0
    requested_mismatch = bool(
        allocated_steps > 0
        and requested
        and max_requested < int(0.9 * allocated_steps)
    )
    selected_tier = int(rung.get("tier", decision.get("selected_tier", 0)) or 0)
    force_min = int(decision.get("force_min_tier", 0) or 0)
    force_not_honored = bool(force_min and selected_tier < force_min)
    consumed_ratio = (
        float(actual_total) / float(expected_total)
        if expected_total > 0 else None
    )
    statuses = [str(r.get("status") or "") for r in per_seed]
    active_fault = bool(requested_mismatch or force_not_honored)
    audit = {
        "schema_version": "budget_execution_audit.v1",
        "timestamp": utc_now(),
        "phase": phase,
        "iteration": iteration,
        "active_axis": decision.get("active_axis"),
        "selected_rung": rung,
        "allocated": {
            "steps_per_seed": allocated_steps,
            "n_trials": allocated_trials,
            "seeds_per_trial": allocated_seeds,
            "expected_seed_runs": expected_seeds,
            "expected_total_steps": expected_total,
        },
        "trainer": {
            "seed_runs_seen": len(per_seed),
            "requested_steps_total": requested_total,
            "actual_steps_total": actual_total,
            "max_requested_steps_per_seed": max_requested,
            "consumed_ratio": consumed_ratio,
            "statuses": statuses[:20],
        },
        "consistency": {
            "requested_matches_allocated": not requested_mismatch,
            "force_min_tier": force_min,
            "selected_tier": selected_tier,
            "force_min_honored": not force_not_honored,
            "active_fault": active_fault,
            "fault": "BUDGET_EXECUTION_FAULT" if active_fault else None,
        },
        "omr_primary_invariant": (
            "budget/semantic/coverage signals route pressure only; "
            "held-out OMR remains the commit metric"
        ),
    }
    write_json(run_dir / "budget_audit.json", audit)
    write_json(run_dir / f"budget_audit_iter{iteration}.json", audit)
    append_jsonl(run_dir / "budget_audit.v1.jsonl", audit)
    mem["last_budget_audit"] = audit
    if active_fault:
        mem["budget_execution_fault"] = audit
    else:
        mem.pop("budget_execution_fault", None)
    return audit


def write_reward_term_attribution(state: Any) -> Dict[str, Any]:
    """Attribute reward terms to public semantic evidence and detect misalignment."""
    mem = getattr(state, "pipeline_memory", None)
    if not isinstance(mem, dict):
        state.pipeline_memory = {}
        mem = state.pipeline_memory
    run_dir = Path(getattr(state, "run_dir"))
    iteration = int(getattr(state, "pipeline_iteration", 0) or 0)
    reward_id, program, _artifact = active_reward_program(state)
    atoms = _atoms_by_id(state)
    stage_ev = mem.get("last_stage_activation_evidence") or {}
    by_atom = stage_ev.get("by_atom", {}) if isinstance(stage_ev, dict) else {}
    trial_rows = _recent_trial_stats(mem)
    train_vals = _series_from_trial_stats(trial_rows, "training_reward_mean")
    external_vals = _series_from_trial_stats(trial_rows, "external_iqm")
    train_up = _trend_up(train_vals) or (
        len(train_vals) >= 1 and train_vals[-1] > 0.0 and _flat_or_zero(external_vals)
    )
    external_flat = _flat_or_zero(external_vals)
    terms = []
    suspect_terms = []
    from autorl.evidence_faults import (
        audit_reward_information, record_reward_information_audit,
    )
    information_audit = audit_reward_information(
        state, program, reward_id=reward_id, genome_id=current_genome_id(state),
    )
    for raw in _reward_terms(program):
        atom_id = str(raw.get("atom_id") or "")
        atom = atoms.get(atom_id)
        plane = term_source_plane(raw, atom, information_audit["information_policy"])
        ev = by_atom.get(atom_id, {}) if atom_id else {}
        try:
            activation = float(ev.get("episode_activation_rate", 0.0) or 0.0)
        except Exception:
            activation = 0.0
        try:
            progress = float(ev.get("directional_progress_rate", 0.0) or 0.0)
        except Exception:
            progress = 0.0
        status = str(ev.get("status") or "")
        suspect = bool(
            atom_id
            and plane["semantic_metric_allowed"]
            and (
                status in {"blocked", "never_activated", "not_completed"}
                or (by_atom and progress <= 0.05 and activation <= 0.2)
            )
        )
        row = {
            "term_id": f"{raw.get('component_index', 0)}.{raw.get('term_index', 0)}",
            "family": raw.get("family"),
            "atom_id": atom_id or None,
            "weight": raw.get("weight"),
            "component_weight": raw.get("component_weight"),
            "source_plane": plane["source_plane"],
            "semantic_metric_allowed": plane["semantic_metric_allowed"],
            "info_keys": plane["info_keys"],
            "status": status or "no_stage_evidence",
            "episode_activation_rate": activation,
            "directional_progress_rate": progress,
            "suspect_under_misalignment": suspect,
        }
        terms.append(row)
        if suspect:
            suspect_terms.append(row)
    failed_summary = mem.get("last_stage_evidence_failure_summary") or {}
    failed_atoms = list(failed_summary.get("failed_atom_ids", []) or []) if isinstance(failed_summary, dict) else []
    failed_stages = list(failed_summary.get("failed_stage_ids", []) or []) if isinstance(failed_summary, dict) else []
    semantic_worse = bool(suspect_terms or failed_atoms or failed_stages)
    active_fault = bool(train_up and external_flat and semantic_worse)
    demoted_signature = None
    if active_fault and reward_id:
        demoted_signature = {
            "reward_id": reward_id,
            "signature": spec_sha({
                "reward_id": reward_id,
                "families": [t.get("family") for t in terms],
                "suspect_terms": [
                    (t.get("family"), t.get("atom_id")) for t in suspect_terms
                ],
            }),
            "reason": (
                "training reward improved while held-out OMR stayed flat and "
                "public semantic evidence failed or regressed"
            ),
        }
        mem.setdefault("demoted_reward_family_signatures", []).append(demoted_signature)
    report = {
        "schema_version": "reward_term_attribution.v1",
        "timestamp": utc_now(),
        "iteration": iteration,
        "active_reward_id": reward_id,
        "active_genome_id": current_genome_id(state),
        "training_reward_series": train_vals,
        "external_omr_series": external_vals,
        "omr_primary_invariant": (
            "term attribution routes pressure and demotes hypotheses; "
            "it never replaces held-out OMR for promotion/commit"
        ),
        "firewall": information_audit,
        "terms": terms,
        "suspect_terms": suspect_terms,
        "failed_atom_ids": failed_atoms,
        "failed_stage_ids": failed_stages,
        "misalignment": {
            "training_reward_up": train_up,
            "external_omr_flat_or_zero": external_flat,
            "semantic_worse_or_blocked": semantic_worse,
            "active_fault": active_fault,
            "fault": "REWARD_MISALIGNMENT_FAULT" if active_fault else None,
            "demoted_signature": demoted_signature,
        },
    }
    write_json(run_dir / "reward_term_attribution.json", report)
    write_json(run_dir / f"reward_term_attribution_iter{iteration}.json", report)
    append_jsonl(run_dir / "reward_term_attribution.v1.jsonl", report)
    mem["last_reward_term_attribution"] = report
    if active_fault:
        mem["reward_misalignment_fault"] = report
    else:
        mem.pop("reward_misalignment_fault", None)
    record_reward_information_audit(state, information_audit)
    return report


def _optimizer_metric_values(rows: List[Dict[str, Any]], *keys: str) -> List[float]:
    vals: List[float] = []
    wanted = {k.lower() for k in keys}
    for row in rows:
        opt_rows = row.get("optimizer_metrics")
        if not isinstance(opt_rows, list):
            opt_rows = [opt_rows] if isinstance(opt_rows, dict) else []
        for opt in opt_rows:
            if not isinstance(opt, dict):
                continue
            for key, value in opt.items():
                lname = str(key).lower().removeprefix("train/")
                if lname in wanted:
                    val = _num(value)
                    if val is not None:
                        vals.append(val)
    return vals


def _coverage_summary(rows: List[Dict[str, Any]], mem: Dict[str, Any]) -> Dict[str, Any]:
    del rows
    stage_ev = mem.get("last_stage_activation_evidence") or {}
    failed = mem.get("last_stage_evidence_failure_summary") or {}
    failed_atoms = failed.get("failed_atom_ids", []) if isinstance(failed, dict) else []
    failed_stages = failed.get("failed_stage_ids", []) if isinstance(failed, dict) else []
    activation_rates: List[float] = []
    if isinstance(stage_ev, dict):
        for ev in (stage_ev.get("by_stage", {}) or {}).values():
            if isinstance(ev, dict):
                val = _num(ev.get("episode_activation_rate"))
                if val is not None:
                    activation_rates.append(val)
        for ev in (stage_ev.get("by_atom", {}) or {}).values():
            if isinstance(ev, dict):
                val = _num(ev.get("episode_activation_rate"))
                if val is not None:
                    activation_rates.append(val)
    zero_coverage = bool(failed_atoms or failed_stages)
    if activation_rates:
        zero_coverage = zero_coverage or max(activation_rates) <= 0.05
    return {
        "failed_atom_ids": list(failed_atoms or [])[:20],
        "failed_stage_ids": list(failed_stages or [])[:10],
        "activation_rates": activation_rates[-20:],
        "zero_or_blocked_coverage": bool(zero_coverage),
    }


def write_exploration_audit(state: Any) -> Dict[str, Any]:
    """Audit exploration collapse as its own routeable hypothesis."""
    mem = getattr(state, "pipeline_memory", None)
    if not isinstance(mem, dict):
        state.pipeline_memory = {}
        mem = state.pipeline_memory
    run_dir = Path(getattr(state, "run_dir"))
    iteration = int(getattr(state, "pipeline_iteration", 0) or 0)
    rows = _recent_trial_stats(mem)
    external_vals = _series_from_trial_stats(rows, "external_iqm")
    train_vals = _series_from_trial_stats(rows, "training_reward_mean")
    ent_coef_vals = _optimizer_metric_values(rows, "ent_coef", "entropy_coef")
    entropy_loss_vals = _optimizer_metric_values(rows, "entropy_loss")
    coverage = _coverage_summary(rows, mem)
    ent_coef_collapsed = bool(ent_coef_vals and min(abs(v) for v in ent_coef_vals) <= 1e-4)
    # SB3 PPO records -mean(policy entropy). Large negative losses therefore
    # cannot establish low entropy; SAC's alpha is a coefficient, not entropy.
    # Keep those measurements descriptive rather than inventing a cross-
    # algorithm entropy threshold from losses or temperature coefficients.
    entropy_loss_collapsed = False
    reward_not_earned = bool((not train_vals) or (train_vals[-1] <= train_vals[0] + 1e-6))
    external_flat = _flat_or_zero(external_vals) if len(external_vals) >= 2 else False
    active_fault = bool(
        entropy_loss_collapsed
        and coverage["zero_or_blocked_coverage"]
        and (external_flat or reward_not_earned)
    )
    report = {
        "schema_version": "exploration_audit.v1",
        "timestamp": utc_now(),
        "iteration": iteration,
        "active_genome_id": current_genome_id(state),
        "training_reward_series": train_vals,
        "external_omr_series": external_vals,
        "entropy": {
            "ent_coef_values": ent_coef_vals[-20:],
            "entropy_loss_values": entropy_loss_vals[-20:],
            "ent_coef_collapsed": ent_coef_collapsed,
            "entropy_loss_collapsed": entropy_loss_collapsed,
            "policy_entropy_collapse": "unknown",
            "coefficient_is_not_policy_entropy": True,
            "loss_sign_is_not_entropy_collapse_evidence": True,
        },
        "coverage": coverage,
        "fault": {
            "active_fault": active_fault,
            "status": "EXPLORATION_COLLAPSE_FAULT" if active_fault else None,
            "reason": (
                "optimizer entropy collapsed before public coverage/external OMR improved"
                if active_fault else None
            ),
        },
        "omr_primary_invariant": (
            "exploration audit routes pressure only; held-out OMR remains the "
            "promotion and commit metric"
        ),
    }
    write_json(run_dir / "exploration_audit.json", report)
    write_json(run_dir / f"exploration_audit_iter{iteration}.json", report)
    append_jsonl(run_dir / "exploration_audit.v1.jsonl", report)
    mem["last_exploration_audit"] = report
    if active_fault:
        mem["exploration_collapse_fault"] = report
    else:
        mem.pop("exploration_collapse_fault", None)
    return report


def infer_typed_subgoal_dag(
    *,
    goal_text: str,
    observed_stage_names: Optional[List[str]] = None,
    objective_type: str = "single",
) -> Dict[str, Any]:
    """Infer a domain-neutral subgoal DAG from semantics and evidence.

    This is not an operation-task ontology.  Nodes are free-form subgoals with
    optional observable predicates.  If there is no evidence for decomposition,
    the graph collapses to one stage.
    """
    text = " ".join(str(goal_text or "").replace("/", " ").split())
    lower = text.lower()
    observed = [str(x) for x in (observed_stage_names or []) if str(x).strip()]
    parts: List[str] = []
    if observed:
        parts = observed[:6]
        source = "observed_stage_transitions"
        confidence = 0.75
    else:
        split_re = r"\b(?:then|and then|before|after)\b|;|->|→"
        raw = [p.strip(" ,.") for p in re.split(split_re, lower) if p.strip(" ,.")]
        if len(raw) >= 2:
            parts = raw[:6]
            source = "semantic_connectives"
            confidence = 0.55
        else:
            parts = [text or "task progress"]
            source = "collapsed_single_stage"
            confidence = 0.6 if str(objective_type).lower() in {"single", ""} else 0.45
    if not parts:
        parts = [text or "task progress"]
        source = "collapsed_single_stage"
        confidence = 0.45
    nodes = []
    for i, part in enumerate(parts):
        nodes.append({
            "subgoal_id": f"subgoal.{i}",
            "label": part,
            "order": i,
            "role_schema": "domain_neutral_freeform",
            "observable_predicates": [],
            "predicate_source_policy": "public_obs_or_allowed_atom_only",
        })
    edges = [
        {"from": nodes[i]["subgoal_id"], "to": nodes[i + 1]["subgoal_id"], "type": "precedes"}
        for i in range(max(0, len(nodes) - 1))
    ]
    return {
        "schema_version": "typed_subgoal_dag.v1",
        "type": "sequential" if len(nodes) >= 2 else "single",
        "nodes": nodes,
        "edges": edges,
        "inference_source": source,
        "confidence": confidence,
        "anti_ontology_guard": (
            "No fixed manipulation roles are inserted. Role/predicate labels "
            "must be discovered from goal semantics and public observed atoms."
        ),
    }


def write_task_structure_decision(state: Any, task_structure: Any, dag: Dict[str, Any]) -> Dict[str, Any]:
    run_dir = Path(getattr(state, "run_dir"))
    iteration = int(getattr(state, "pipeline_iteration", 0) or 0)
    payload = {
        "schema_version": "task_structure_decision.v1",
        "timestamp": utc_now(),
        "iteration": iteration,
        "task_structure_type": getattr(task_structure, "type", None),
        "observed_stage_names": [
            getattr(s, "name", "") for s in (getattr(task_structure, "stages", []) or [])
        ],
        "typed_subgoal_dag": dag,
        "non_trigger_invariant": (
            "single-stage tasks remain single-stage; no domain-specific "
            "operation roles are added without evidence"
        ),
    }
    write_json(run_dir / "task_structure_decision.json", payload)
    write_json(run_dir / f"task_structure_decision_iter{iteration}.json", payload)
    mem = getattr(state, "pipeline_memory", None)
    if isinstance(mem, dict):
        mem["last_task_structure_decision"] = payload
        mem.setdefault("task_structure_decisions", []).append(payload)
    return payload


==> anc/FARL/autorl/context_memory.py <==
"""Bounded, auditable working memory for LLM-facing AutoRL modules.

Raw artifacts remain available in a content-addressed evidence vault.  LLMs
receive deterministic projections and evidence references, never recursively
embedded pipeline blobs.  Natural-language summaries are deliberately not a
source of truth.
"""

from __future__ import annotations

import hashlib
import json
import math
import os
import time
from pathlib import Path
from typing import Any, Dict, Iterable, List, Optional, Sequence, Tuple


CONTEXT_MEMORY_DIR = "context_memory"
EVIDENCE_SCHEMA = "context_memory/evidence_ref.v1"
CAPSULE_SCHEMA = "context_memory/iteration_capsule.v1"
PROMPT_MANIFEST_SCHEMA = "context_memory/prompt_manifest.v1"
MEMORY_PACKET_SCHEMA = "context_memory/controller_memory_packet.v1"
MEMORY_PACKET_MANIFEST_SCHEMA = "context_memory/memory_packet_manifest.v1"

_VOLATILE_SEMANTIC_KEYS = {
    "timestamp", "created_at", "updated_at", "latency_ms", "pid",
    "best_model_path", "best_provenance_path", "worker_run_dir",
    "model_path", "provenance_path", "artifact_snapshot",
}


def _jsonable(value: Any) -> Any:
    if value is None or isinstance(value, (str, int, float, bool)):
        return value
    if isinstance(value, Path):
        return str(value)
    if isinstance(value, dict):
        return {str(k): _jsonable(v) for k, v in value.items()}
    if isinstance(value, (list, tuple, set)):
        return [_jsonable(v) for v in value]
    if hasattr(value, "to_dict"):
        try:
            return _jsonable(value.to_dict())
        except Exception:
            pass
    if hasattr(value, "__dict__"):
        return {
            str(k): _jsonable(v)
            for k, v in vars(value).items()
            if not str(k).startswith("_")
        }
    return str(value)


def _canonical_bytes(value: Any) -> bytes:
    return json.dumps(
        _jsonable(value), sort_keys=True, separators=(",", ":"),
        ensure_ascii=True,
    ).encode("utf-8")


def _semantic_view(value: Any) -> Any:
    value = _jsonable(value)
    if isinstance(value, dict):
        return {
            k: _semantic_view(v)
            for k, v in sorted(value.items())
            if k not in _VOLATILE_SEMANTIC_KEYS
            and not k.endswith("_path")
        }
    if isinstance(value, list):
        return [_semantic_view(v) for v in value]
    return value


def _sha256(data: bytes) -> str:
    return hashlib.sha256(data).hexdigest()


def regime_from_state(state: Any) -> str:
    # P1/P3 are experimental information contracts, not properties that can be
    # inferred solely from whether an adapter wraps a library environment.  A
    # fresh P1 benchmark may intentionally be implemented on top of a mature
    # library (for example Adroit Relocate).  Preserve the explicit run
    # contract before falling back to provenance-based inference.
    memory = getattr(state, "pipeline_memory", {}) or {}
    if isinstance(memory, dict):
        if memory.get("p1_full_info_contract"):
            return "P1"
        if memory.get("p3_full_info_contract"):
            return "P3"
    provenance = getattr(getattr(state, "manifest", None), "env_provenance", None)
    if bool(getattr(provenance, "is_raw_sim_env", False)):
        return "P2"
    if bool(getattr(provenance, "is_library_env", False)):
        return "P3"
    if getattr(state, "task_data_path", None):
        return "P1"
    return "UNKNOWN"


class EvidenceRegistry:
    """Content-addressed evidence storage with explicit consumer provenance."""

    def __init__(self, run_dir: Path | str):
        self.run_dir = Path(run_dir)
        self.root = self.run_dir / CONTEXT_MEMORY_DIR
        self.objects = self.root / "evidence"
        self.index = self.root / f"evidence_registry.{os.getpid()}.jsonl"

    def register(
        self,
        *,
        kind: str,
        payload: Any,
        source_regime: str,
        firewall_clean: bool,
        allowed_consumers: Optional[Sequence[str]] = None,
        source_path: Optional[str] = None,
    ) -> Dict[str, Any]:
        raw = _canonical_bytes(payload)
        consumers = list(allowed_consumers or [source_regime, "audit"])
        identity = _canonical_bytes({
            "kind": str(kind),
            "payload_sha256": _sha256(raw),
            "source_regime": str(source_regime),
            "firewall_clean": bool(firewall_clean),
            "allowed_consumers": sorted(set(str(x) for x in consumers)),
        })
        # Access provenance is part of object identity. The same bytes cannot
        # accidentally inherit a more permissive sidecar from another plane.
        evidence_id = f"ev.{_sha256(identity)[:20]}"
        semantic_id = f"sem.{_sha256(_canonical_bytes(_semantic_view(payload)))[:20]}"
        ref = {
            "schema_version": EVIDENCE_SCHEMA,
            "evidence_id": evidence_id,
            "semantic_fingerprint": semantic_id,
            "kind": str(kind),
            "source_regime": str(source_regime),
            "firewall_clean": bool(firewall_clean),
            "allowed_consumers": sorted(set(str(x) for x in consumers)),
            "source_path": str(source_path) if source_path else None,
            "n_bytes": len(raw),
        }
        try:
            self.objects.mkdir(parents=True, exist_ok=True)
            obj_path = self.objects / f"{evidence_id}.json"
            ref_path = self.objects / f"{evidence_id}.ref.json"
            created = False
            try:
                fd = os.open(
                    obj_path,
                    os.O_WRONLY | os.O_CREAT | os.O_EXCL,
                    0o644,
                )
                with os.fdopen(fd, "wb") as fh:
                    fh.write(raw)
                created = True
            except FileExistsError:
                pass
            if created or not ref_path.exists():
                ref_path.write_text(
                    json.dumps(ref, indent=2, sort_keys=True),
                    encoding="utf-8",
                )
            if created:
                self.root.mkdir(parents=True, exist_ok=True)
                with self.index.open("a", encoding="utf-8") as fh:
                    fh.write(json.dumps(ref, sort_keys=True) + "\n")
        except OSError:
            # Context memory must never make the training path unavailable.
            ref["persistence_error"] = True
        return ref


def compact_best_so_far(state: Any, best: Optional[Dict[str, Any]] = None) -> Dict[str, Any]:
    best = best if isinstance(best, dict) else (
        (getattr(state, "pipeline_memory", {}) or {}).get("best_so_far") or {}
    )
    if not best:
        return {}
    regime = regime_from_state(state)
    ref = EvidenceRegistry(state.run_dir).register(
        kind="best_so_far.full",
        payload=best,
        source_regime=regime,
        firewall_clean=False,
        allowed_consumers=["audit"],
        source_path=str(Path(state.run_dir) / "best_so_far.json"),
    )
    stack = dict(best.get("best_stack") or {})
    return {
        "best_iqm": best.get("best_iqm"),
        "best_trial_id": best.get("best_trial_id"),
        "saved_at_iter": best.get("saved_at_iter"),
        "best_stack": {
            k: stack.get(k)
            for k in (
                "obs_schema_id", "reward_id", "algo_id", "exploration_id",
                "hpo_id", "hparams_id", "budget_id", "goal_id", "omr_id",
                "task_structure_id", "env_adapter_id", "genome_id",
            )
            if stack.get(k) is not None
        },
        "best_scores": list(best.get("best_scores") or [])[:16],
        "evidence_ref": ref,
    }


def _project_targeted_resensing(value: Any) -> Dict[str, Any]:
    value = value if isinstance(value, dict) else {}
    return {
        "failed_atom_ids": [
            str(x) for x in (value.get("failed_atom_ids") or [])[:32]
        ],
        "failed_stage_ids": [
            str(x) for x in (value.get("failed_stage_ids") or [])[:16]
        ],
        "controller_feedback": str(
            value.get("controller_feedback") or ""
        )[:800],
        "reason": str(value.get("reason") or "")[:400],
        "evidence_refs": [
            x for x in (value.get("evidence_refs") or [])[:8]
            if isinstance(x, (str, dict))
        ],
    }


def _project_stage_failure(value: Any) -> Dict[str, Any]:
    value = value if isinstance(value, dict) else {}
    return {
        "failed_atom_ids": [
            str(x) for x in (value.get("failed_atom_ids") or [])[:32]
        ],
        "failed_stage_ids": [
            str(x) for x in (value.get("failed_stage_ids") or [])[:16]
        ],
        "stuck_at_stage": value.get("stuck_at_stage"),
        "reason": str(value.get("reason") or "")[:400],
        "status": value.get("status"),
    }


def compact_failure_signals(
    targeted_resensing: Any,
    stage_evidence_failure: Any,
) -> Dict[str, Dict[str, Any]]:
    """Project potentially unbounded diagnostic payloads to fixed schemas."""
    return {
        "targeted_resensing": _project_targeted_resensing(targeted_resensing),
        "stage_evidence_failure_summary": _project_stage_failure(
            stage_evidence_failure
        ),
    }


def _mean_scalar(value: Any) -> Optional[float]:
    vals = value if isinstance(value, list) else [value]
    finite: List[float] = []
    for item in vals:
        try:
            number = float(item)
        except (TypeError, ValueError):
            continue
        if math.isfinite(number):
            finite.append(number)
    return float(sum(finite) / len(finite)) if finite else None


def persist_iteration_capsule(
    state: Any,
    iteration_snapshot: Dict[str, Any],
    previous_best: Optional[Dict[str, Any]] = None,
) -> Dict[str, Any]:
    """Persist a deterministic, compact record of one controller iteration."""

    regime = regime_from_state(state)
    registry = EvidenceRegistry(state.run_dir)
    snapshot_ref = registry.register(
        kind="hpo_iteration_snapshot.full",
        payload=iteration_snapshot,
        source_regime=regime,
        firewall_clean=False,
        allowed_consumers=["audit"],
    )
    stack = dict(iteration_snapshot.get("best_stack") or {})
    previous = compact_best_so_far(state, previous_best) if previous_best else {}
    previous_stack = dict(previous.get("best_stack") or {})
    changed = [
        key for key in sorted(set(stack) | set(previous_stack))
        if stack.get(key) != previous_stack.get(key)
    ]
    asha = dict(iteration_snapshot.get("breadth_portfolio_asha") or {})
    decisions = [d for d in (asha.get("decisions") or []) if isinstance(d, dict)]
    reward_families = {
        str((d.get("stack") or {}).get("reward_id"))
        for d in decisions
        if d.get("completed_min_rung")
        and (d.get("stack") or {}).get("reward_id")
    }
    antialigned = bool(asha.get("portfolio_reward_omr_antialigned"))
    alignment = {
        "value": "ANTIALIGNED" if antialigned else "UNKNOWN",
        "maturity": (
            "SUSPECTED" if antialigned else "PROPOSED"
        ),
        "n_distinct_reward_families": len(reward_families),
        "basis": (
            "breadth_reward_family_race_requires_ledger_promotion_gate"
            if antialigned and len(reward_families) >= 2
            else ("observational_portfolio_signal" if antialigned else "insufficient_evidence")
        ),
    }
    diagnosis = getattr(state, "latest_diagnosis", None)
    capsule = {
        "schema_version": CAPSULE_SCHEMA,
        "controller_iter": int(getattr(state, "pipeline_iteration", 0) or 0),
        "source_regime": regime,
        "firewall_clean": True,
        "stack": {
            k: stack.get(k)
            for k in (
                "obs_schema_id", "reward_id", "algo_id", "exploration_id",
                "hpo_id", "hparams_id", "budget_id", "goal_id", "omr_id",
                "task_structure_id", "env_adapter_id", "genome_id",
            )
            if stack.get(k) is not None
        },
        "changed_axes": changed,
        "outcome": {
            "heldout_omr": {
                "mean": iteration_snapshot.get("best_iqm"),
                "per_seed": list(iteration_snapshot.get("best_scores") or [])[:16],
            },
            "training_reward_mean": _mean_scalar(
                iteration_snapshot.get("training_reward_mean")
            ),
            "alignment": alignment,
        },
        "routing_context_before_hpo": {
            "timing": "latest_diagnosis_available_before_this_hpo_snapshot",
            "fault": getattr(diagnosis, "status", None),
            "root_cause": str(getattr(diagnosis, "root_cause", "") or "")[:500],
            "suggested_action": str(
                getattr(diagnosis, "suggested_action", "") or ""
            )[:500],
        },
        "vs_incumbent": {
            "incumbent_iqm": previous.get("best_iqm"),
            "omr_delta": (
                float(iteration_snapshot["best_iqm"]) - float(previous["best_iqm"])
                if iteration_snapshot.get("best_iqm") is not None
                and previous.get("best_iqm") is not None
                else None
            ),
            "beat": (
                float(iteration_snapshot["best_iqm"]) > float(previous["best_iqm"])
                if iteration_snapshot.get("best_iqm") is not None
                and previous.get("best_iqm") is not None
                else None
            ),
            "incumbent_ref": previous.get("evidence_ref"),
        },
        "reward_term_attribution": {
            "status": "UNAVAILABLE",
            "terms": [],
        },
        "evidence_refs": [snapshot_ref],
    }
    raw = _canonical_bytes(capsule)
    capsule_id = f"capsule.{_sha256(raw)[:20]}"
    capsule["capsule_id"] = capsule_id
    capsule_ref = registry.register(
        kind="iteration_capsule",
        payload=capsule,
        source_regime=regime,
        firewall_clean=True,
        allowed_consumers=[regime, "audit"],
    )
    capsule["evidence_refs"].append(capsule_ref)
    try:
        root = Path(state.run_dir) / CONTEXT_MEMORY_DIR / "iteration_capsules"
        root.mkdir(parents=True, exist_ok=True)
        (root / f"{capsule_id}.json").write_text(
            json.dumps(capsule, indent=2, sort_keys=True), encoding="utf-8"
        )
    except OSError:
        pass
    mem = getattr(state, "pipeline_memory", None)
    if isinstance(mem, dict):
        mem["latest_iteration_capsule"] = capsule
        refs = mem.setdefault("iteration_capsule_refs", [])
        if capsule_ref not in refs:
            refs.append(capsule_ref)
    return capsule


def _compact_atom(atom: Dict[str, Any]) -> Dict[str, Any]:
    scalar_limits = {
        "atom_id": 160,
        "kind": 80,
        "source": 240,
        "source_type": 80,
        "semantic": 300,
        "semantic_role": 120,
        "direction": 80,
        "tier": 80,
        "task_relevance": 120,
        "formula": 800,
        "formula_obs_space": 120,
    }
    out: Dict[str, Any] = {}
    for key, limit in scalar_limits.items():
        if atom.get(key) is not None:
            out[key] = str(atom.get(key))[:limit]
    for key in ("target_value", "threshold", "confidence", "allowed_for_m4"):
        if atom.get(key) is not None:
            out[key] = _jsonable(atom.get(key))
    if atom.get("parent_atom_ids"):
        out["parent_atom_ids"] = [
            str(value)[:160]
            for value in list(atom.get("parent_atom_ids") or [])[:16]
        ]
    return out


def _compact_prompt_value(
    value: Any,
    *,
    depth: int = 0,
    max_depth: int = 2,
    max_items: int = 16,
    max_string: int = 500,
) -> Any:
    """Bound an advisory prompt value without changing the audit artifact.

    Prompt records are views over the evidence graph, not serialized copies of
    that graph.  In particular, provenance/checkpoint branches may contain one
    record per trial and seed and must stay behind an evidence reference.
    """

    if value is None or isinstance(value, (bool, int, float)):
        return value
    if isinstance(value, str):
        return value[:max_string]
    if depth >= max_depth:
        if isinstance(value, dict):
            return {
                "record_count": len(value),
                "elided": True,
            }
        if isinstance(value, (list, tuple, set)):
            return {
                "record_count": len(value),
                "elided": True,
            }
        return str(value)[:max_string]
    if isinstance(value, dict):
        return {
            str(key)[:160]: _compact_prompt_value(
                child,
                depth=depth + 1,
                max_depth=max_depth,
                max_items=max_items,
                max_string=max_string,
            )
            for key, child in list(sorted(value.items(), key=lambda item: str(item[0])))[:max_items]
        }
    if isinstance(value, (list, tuple, set)):
        return [
            _compact_prompt_value(
                child,
                depth=depth + 1,
                max_depth=max_depth,
                max_items=max_items,
                max_string=max_string,
            )
            for child in list(value)[:max_items]
        ]
    return str(value)[:max_string]


def _compact_frontier_for_prompt(frontier: Any) -> Dict[str, Any]:
    """Project the live frontier to decision fields only.

    ``historical_best_branch`` and cumulative-prefix records intentionally do
    not appear here: they contain complete seed provenance, checkpoint lists,
    and observation-contract variants.  Those remain in ``frontier_plan`` for
    audit but have no place in an M4 design prompt.
    """

    frontier = frontier if isinstance(frontier, dict) else {}
    out = {
        key: _compact_prompt_value(frontier.get(key), max_depth=2)
        for key in (
            "schema_version",
            "frontier_type",
            "stage_id",
            "stage_label",
            "stage_order",
            "grounding_state",
            "stage_omr_source_type",
            "stage_omr_validation_state",
            "recommended_action",
            "frontier_action_hint",
        )
        if frontier.get(key) is not None
    }
    for key, limit in (
        ("trainable_atom_ids", 32),
        ("diagnostic_atom_ids", 32),
    ):
        if frontier.get(key):
            out[key] = [
                str(value)[:160]
                for value in list(frontier.get(key) or [])[:limit]
            ]
    if frontier.get("stage_final_alignment"):
        out["stage_final_alignment"] = _compact_prompt_value(
            frontier.get("stage_final_alignment"),
            max_depth=2,
            max_items=12,
            max_string=300,
        )
    evidence = frontier.get("evidence_status") or {}
    if isinstance(evidence, dict):
        out["evidence_status"] = {
            key: _compact_prompt_value(
                evidence.get(key), max_depth=1, max_items=12, max_string=300
            )
            for key in (
                "status",
                "stage_transition_routeable",
                "stuck_at_stage",
                "failed_stage_ids",
                "failed_atom_ids",
            )
            if evidence.get(key) is not None
        }
    out["full_audit_ref"] = "frontier_plan.v1.json"
    return out


def _compact_policy_indices(indices: Any, raw_dim: Any) -> Dict[str, Any]:
    values: List[int] = []
    for value in list(indices or []):
        try:
            values.append(int(value))
        except (TypeError, ValueError):
            continue
    values = sorted(set(values))
    try:
        parsed_dim = int(raw_dim) if raw_dim is not None else None
    except (TypeError, ValueError):
        parsed_dim = None
    if parsed_dim is not None and values == list(range(parsed_dim)):
        return {"mode": "all", "raw_dim": parsed_dim, "count": parsed_dim}
    ranges: List[List[int]] = []
    for value in values:
        if not ranges or value != ranges[-1][1] + 1:
            ranges.append([value, value])
        else:
            ranges[-1][1] = value
    return {
        "mode": "subset",
        "raw_dim": parsed_dim,
        "count": len(values),
        "ranges": ranges[:64],
        "ranges_elided": max(0, len(ranges) - 64),
    }


def effective_public_stage_structure(
    goal: Any,
    task_graph: Any,
    stage_ledger: Any,
) -> Dict[str, Any]:
    """Normalize the stage view consumed by proposal design and admission.

    M2's early coarse classifier can still say ``single`` while the later
    causal graph and Stage-OMR ledger have resolved an ordered task.  The
    ledger is the most compact canonical stage projection, followed by the
    causal graph and finally the coarse GoalSpec structure.
    """

    ledger = stage_ledger if isinstance(stage_ledger, dict) else {}
    graph = task_graph if isinstance(task_graph, dict) else {}
    goal_structure = getattr(goal, "task_structure", None)
    goal_rows = list(getattr(goal_structure, "stages", []) or [])
    graph_rows = [
        row for row in (graph.get("stages") or []) if isinstance(row, dict)
    ]
    ledger_rows = [
        row for row in (ledger.get("stages") or []) if isinstance(row, dict)
    ]
    rows: List[Any]
    source: str
    if ledger_rows:
        rows, source = ledger_rows, "stage_omr_ledger"
    elif graph_rows:
        rows, source = graph_rows, "task_causal_graph"
    else:
        rows, source = goal_rows, "goal_task_structure"

    names: List[str] = []
    ids: List[str] = []
    for index, row in enumerate(rows[:16]):
        if isinstance(row, dict):
            name = row.get("label") or row.get("name") or row.get("stage_id")
            stage_id = row.get("stage_id")
        else:
            name = getattr(row, "name", None)
            stage_id = getattr(row, "stage_id", None)
        names.append(str(name or f"stage_{index}")[:180])
        ids.append(str(stage_id or f"stage.{index}")[:180])

    graph_structure = graph.get("task_structure")
    if isinstance(graph_structure, dict):
        graph_type = graph_structure.get("type")
    else:
        graph_type = graph_structure
    coarse_type = getattr(goal_structure, "type", None)
    effective_type = (
        "sequential"
        if len(rows) > 1
        else str(graph_type or coarse_type or "single")
    )
    return {
        "type": effective_type,
        "stage_count": len(rows),
        "stage_names": names,
        "stage_ids": ids,
        "source": source,
        "coarse_goal_type": coarse_type,
        "graph_type": graph_type,
    }


def _atom_score(atom: Dict[str, Any], mandatory: bool) -> Tuple:
    relevance = {"task_primary": 3, "stage_support": 2}.get(
        str(atom.get("task_relevance") or ""), 0
    )
    tier = {"VERIFIED": 3, "INFERRED": 2}.get(str(atom.get("tier") or ""), 0)
    return (
        1 if mandatory else 0,
        relevance,
        tier,
        float(atom.get("confidence", 0.0) or 0.0),
        str(atom.get("atom_id") or ""),
    )


def _ledger_lessons(run_dir: Path, regime: str, limit: int = 16) -> List[Dict[str, Any]]:
    from autorl.core_ablation import arm
    if arm(run_dir=run_dir) == "A2":
        return []
    rows: Dict[str, Dict[str, Any]] = {}
    root = run_dir / "trajectory_evidence"
    for path in sorted(root.glob("hypothesis_ledger.v1*.jsonl")):
        try:
            for line in path.read_text(encoding="utf-8").splitlines():
                rec = json.loads(line)
                if rec.get("hypothesis_id"):
                    rows[str(rec["hypothesis_id"])] = rec
        except Exception:
            continue
    rank = {"supported": 4, "suspected": 3, "proposed": 2,
            "inconclusive": 1, "falsified": 0, "exhausted": -1}
    selected = sorted(
        rows.values(),
        key=lambda row: (
            rank.get(str(row.get("state")), -2),
            int(row.get("last_tested_iter") or row.get("created_at_iter") or 0),
        ),
        reverse=True,
    )
    out: List[Dict[str, Any]] = []
    for row in selected:
        source_regime = str(row.get("source_regime") or regime)
        if source_regime != regime:
            continue
        out.append({
            "lesson_id": row.get("hypothesis_id"),
            "family": row.get("family"),
            "statement": str(row.get("statement") or "")[:500],
            "status": row.get("state"),
            "scope": {
                key: str((row.get("scope") or {}).get(key))[:160]
                for key in (
                    "regime", "obs_schema_id", "obs_family_sig",
                    "reward_id", "reward_family",
                    "stage_structure_class",
                )
                if (row.get("scope") or {}).get(key) is not None
            },
            "falsification_conditions": list(
                str(value)[:300]
                for value in (row.get("falsification_conditions") or [])[:4]
            ),
            "evidence_claim_ids": [
                str(value)[:160]
                for value in (row.get("evidence_claim_ids") or [])[:8]
            ],
            "interpretation": (
                "negative_design_lesson"
                if row.get("state") == "supported"
                and row.get("family") == "reward"
                else (
                    "hypothesis_was_disproved_not_an_avoid_rule"
                    if row.get("state") == "falsified"
                    else "unresolved_hypothesis"
                )
            ),
        })
        if len(out) >= limit:
            break
    return out


def _compact_avoid_list(value: Any) -> List[Any]:
    rows = value if isinstance(value, list) else []
    out: List[Any] = []
    for row in rows[:20]:
        if isinstance(row, dict):
            out.append({
                key: str(row.get(key))[:300]
                for key in (
                    "id", "family", "reason", "status", "scope",
                    "failure_mode",
                )
                if row.get(key) is not None
            })
        else:
            out.append(str(row)[:300])
    return out


def _short_dict(value: Any, keys: Sequence[str], *, str_limit: int = 500) -> Dict[str, Any]:
    row = value if isinstance(value, dict) else {}
    out: Dict[str, Any] = {}
    for key in keys:
        if key not in row or row.get(key) is None:
            continue
        val = _jsonable(row.get(key))
        if isinstance(val, str):
            val = val[:str_limit]
        elif isinstance(val, list):
            val = [
                (str(x)[:str_limit] if not isinstance(x, (dict, list)) else _jsonable(x))
                for x in val[:16]
            ]
        elif isinstance(val, dict):
            val = {
                str(k): (str(v)[:str_limit] if not isinstance(v, (dict, list)) else _jsonable(v))
                for k, v in list(val.items())[:32]
            }
        out[key] = val
    return out


def _compact_diagnostic_report(report: Any) -> Dict[str, Any]:
    if report is None:
        return {}
    return {
        "status": getattr(report, "status", None),
        "confidence": getattr(report, "confidence", None),
        "root_cause": str(getattr(report, "root_cause", "") or "")[:700],
        "reasoning": str(getattr(report, "reasoning", "") or "")[:700],
        "suggested_action": str(getattr(report, "suggested_action", "") or "")[:500],
        "supporting_evidence": [
            str(x)[:300]
            for x in (getattr(report, "supporting_evidence", []) or [])[:10]
        ],
    }


def _compact_global_falsifier_report(report: Any) -> Dict[str, Any]:
    report = report if isinstance(report, dict) else {}
    contradictions = []
    for row in (report.get("contradictions") or [])[:8]:
        if not isinstance(row, dict):
            continue
        contradictions.append({
            "signature_id": str(row.get("signature_id") or "")[:180],
            "severity": row.get("severity"),
            "challenged_slot": row.get("challenged_slot"),
            "recommended_fault": row.get("recommended_fault"),
            "evidence": [str(x)[:260] for x in (row.get("evidence") or [])[:5]],
        })
    actuator = report.get("next_actuator") or {}
    return {
        "pressure": report.get("skeptic_pressure"),
        "recommended_fault": report.get("recommended_fault"),
        "challenged_slots": list(report.get("challenged_slots") or [])[:12],
        "next_actuator": _short_dict(
            actuator,
            ("actuator_id", "face", "directives", "cost_band", "description"),
            str_limit=260,
        ),
        "contradictions": contradictions,
        "omr_primary_invariant": bool(report.get("omr_primary_invariant") is not None),
    }


def _compact_v5_report(report: Any) -> Dict[str, Any]:
    report = report if isinstance(report, dict) else {}
    route = report.get("actuator_route") or {}
    goal_feedback = report.get("goal_feedback") or {}
    candidates = []
    for cand in (goal_feedback.get("candidates") or route.get("goal_candidates") or [])[:8]:
        if not isinstance(cand, dict):
            continue
        candidates.append(_short_dict(
            cand,
            (
                "hypothesis_id", "atom_id", "source", "source_type",
                "direction", "reducer", "formula", "selection_score",
                "firewall_clean",
            ),
            str_limit=360,
        ))
    return {
        "routing_authority": report.get("routing_authority"),
        "routing_mode_config": report.get("routing_mode_config"),
        "shadow": report.get("shadow"),
        "n_traces": report.get("n_traces"),
        "supported_semantic_hypotheses": list(
            report.get("supported_semantic_hypotheses") or []
        )[:16],
        "falsified_hypotheses": list(report.get("falsified_hypotheses") or [])[:16],
        "unresolved_hypotheses": list(report.get("unresolved_hypotheses") or [])[:32],
        "next_intervention": _short_dict(
            report.get("next_intervention") or {},
            ("intervention_id", "kind", "changed_slot", "budget_tier"),
            str_limit=240,
        ),
        "actuator_route": _short_dict(
            route,
            (
                "mode", "directives", "intervention_id", "plan_kind",
                "authority_gate", "commit_authority", "firewall_clean",
            ),
            str_limit=300,
        ),
        "routing_gate": _jsonable(report.get("routing_gate")),
        "goal_feedback": {
            "status": goal_feedback.get("status"),
            "cohort_id": goal_feedback.get("cohort_id"),
            "cohort_matched": goal_feedback.get("cohort_matched"),
            "candidate_count": len(goal_feedback.get("candidates") or []),
            "candidates": candidates,
        },
        "goal_intervention_outcome": _short_dict(
            report.get("goal_intervention_outcome") or {},
            ("status", "claims", "firewall_clean"),
            str_limit=360,
        ),
        "omr_diagnosis": _short_dict(
            report.get("omr_diagnosis") or {},
            (
                "evaluator_integrity", "informativeness", "operating_region",
                "search_status", "task_resolution", "requested_intervention",
            ),
            str_limit=360,
        ),
    }


def _compact_asha(asha: Any) -> Dict[str, Any]:
    asha = asha if isinstance(asha, dict) else {}
    decisions = []
    for row in (asha.get("decisions") or [])[:16]:
        if not isinstance(row, dict):
            continue
        stack = row.get("stack") or {}
        decisions.append({
            "genome_id": str(row.get("genome_id") or "")[:180],
            "decision": row.get("decision"),
            "reason": str(row.get("reason") or "")[:240],
            "completed_min_rung": bool(row.get("completed_min_rung")),
            "scores": [x for x in (row.get("scores") or [])[:8] if isinstance(x, (int, float))],
            "stack": {
                key: stack.get(key)
                for key in ("obs_schema_id", "reward_id", "algo_id", "exploration_id")
                if stack.get(key) is not None
            },
        })
    return {
        "schema_version": asha.get("schema_version"),
        "winner_genome_id": asha.get("winner_genome_id"),
        "rung": _jsonable(asha.get("rung") or asha.get("selected_rung")),
        "omr_primary_invariant": asha.get("omr_primary_invariant"),
        "portfolio_reward_omr_antialigned": asha.get("portfolio_reward_omr_antialigned"),
        "decisions": decisions,
    }


def _compact_v7_hypotheses(run_dir: Path, mem: Dict[str, Any]) -> Dict[str, Any]:
    from autorl.core_ablation import arm
    if arm(run_dir=run_dir) == "A2":
        return {}
    graph = {}
    try:
        graph = json.loads(
            (run_dir / "context_memory" / "hypothesis_graph.v1.json").read_text(
                encoding="utf-8"
            )
        )
    except Exception:
        graph = {}
    hyps = graph.get("hypotheses") if isinstance(graph, dict) else {}
    rows = []
    if isinstance(hyps, dict):
        rank_status = {"supported": 4, "live": 3, "weakened": 2, "falsified": 1, "dormant": 0}
        for row in sorted(
            [r for r in hyps.values() if isinstance(r, dict)],
            key=lambda r: (
                rank_status.get(str(r.get("status") or ""), 0),
                float(r.get("confidence", 0.0) or 0.0),
            ),
            reverse=True,
        )[:16]:
            rows.append({
                "hypothesis_id": row.get("hypothesis_id"),
                "type": row.get("type"),
                "status": row.get("status"),
                "confidence": row.get("confidence"),
                "claim": str(row.get("claim") or "")[:360],
                "next_best_test": _jsonable(row.get("next_best_test")),
                "supporting_evidence_n": len(row.get("supporting_evidence") or []),
                "contradicting_evidence_n": len(row.get("contradicting_evidence") or []),
            })
    return {
        "trajectory_value_alignment": _short_dict(
            mem.get("trajectory_value_alignment") or {},
            (
                "alignment_state", "reward_id", "obs_schema_id", "algo_id",
                "exploration_id", "omr_summary", "next_best_test",
            ),
            str_limit=500,
        ),
        "trajectory_value_alignment_bundle": _short_dict(
            mem.get("trajectory_value_alignment_bundle") or {},
            ("summary", "commit_authority"),
            str_limit=500,
        ),
        "per_genome_alignment": [
            _short_dict(
                row,
                (
                    "genome_id", "alignment_state", "reward_id", "obs_schema_id",
                    "algo_id", "exploration_id", "omr_summary", "next_best_test",
                ),
                str_limit=360,
            )
            for row in (mem.get("trajectory_value_alignment_by_genome") or [])[:12]
            if isinstance(row, dict)
        ],
        "next_experiment_plan": _jsonable(mem.get("v7_next_experiment_plan")),
        "hypotheses": rows,
    }


def _compact_hpo_snapshots(value: Any, limit: int = 8) -> List[Dict[str, Any]]:
    rows = value if isinstance(value, list) else []
    out: List[Dict[str, Any]] = []
    for row in rows[-limit:]:
        if not isinstance(row, dict):
            continue
        out.append(_short_dict(
            row,
            (
                "controller_iter", "iteration", "best_iqm", "best_scores",
                "best_trial_id", "training_reward_mean", "budget_tier",
                "selected_rung", "reward_omr_antialigned",
            ),
            str_limit=300,
        ))
    return out


def _compact_trial_history(value: Any, limit: int = 8) -> List[Dict[str, Any]]:
    rows = value if isinstance(value, list) else []
    out: List[Dict[str, Any]] = []
    for row in rows[-limit:]:
        if not isinstance(row, dict):
            continue
        out.append(_short_dict(
            row,
            (
                "controller_iter", "external_metric", "m2_snapshot",
                "m3_snapshot", "m4_snapshot", "m5_snapshot",
            ),
            str_limit=360,
        ))
    return out


def _recent_capsules(mem: Dict[str, Any], limit: int = 6) -> List[Dict[str, Any]]:
    latest = mem.get("latest_iteration_capsule")
    rows: List[Dict[str, Any]] = []
    if isinstance(latest, dict):
        rows.append(latest)
    # Keep refs as memory, not raw capsule bodies, for older capsules.
    for ref in (mem.get("iteration_capsule_refs") or [])[-limit:]:
        if isinstance(ref, dict):
            rows.append({
                "capsule_ref": _short_dict(
                    ref,
                    ("evidence_id", "semantic_fingerprint", "kind", "n_bytes"),
                    str_limit=180,
                )
            })
    dedup: List[Dict[str, Any]] = []
    seen = set()
    for row in rows[-limit:]:
        key = json.dumps(_jsonable(row), sort_keys=True)[:500]
        if key in seen:
            continue
        seen.add(key)
        dedup.append(row)
    return dedup


def build_controller_memory_packet(
    state: Any,
    *,
    purpose: str = "controller.arbitration",
) -> Dict[str, Any]:
    """Build a compact, reusable working memory packet for non-M4 modules.

    This is the shared memory substrate for controller routing, diagnostics,
    and future M1/M2/M3/HPO prompts.  It stores evidence references and bounded
    facts, never recursive pipeline blobs.
    """
    from autorl.core_ablation import arm, basic_packet
    if arm(state) == "A2":
        return basic_packet(state)

    mem = getattr(state, "pipeline_memory", None)
    if not isinstance(mem, dict):
        mem = {}
    regime = regime_from_state(state)
    stack = dict(getattr(state, "v2_active_stack", {}) or {})
    scheduler = dict(getattr(state, "v2_scheduler_decision", {}) or {})
    packet = {
        "schema_version": MEMORY_PACKET_SCHEMA,
        "purpose": purpose,
        "controller_iter": int(getattr(state, "pipeline_iteration", 0) or 0),
        "source_regime": regime,
        "P0_invariants": {
            "heldout_omr_lcb_is_only_commit_authority": True,
            "diagnostics_route_experiments_only": True,
            "p2_native_reward_training_forbidden": regime == "P2",
            "p2_firewall_required": regime == "P2",
            "raw_evidence_lives_in_registry": True,
        },
        "P1_run_state": {
            "active_stack": {
                key: stack.get(key)
                for key in (
                    "obs_schema_id", "reward_id", "algo_id", "exploration_id",
                    "hpo_id", "budget_id", "goal_id", "omr_id",
                    "task_structure_id", "genome_id",
                )
                if stack.get(key) is not None
            },
            "best_so_far": compact_best_so_far(state),
            "scheduler": _short_dict(
                scheduler,
                ("active_axis", "selected_axis", "selected_rung", "selected_tier"),
                str_limit=300,
            ),
            "budget": {
                "budget_multiplier": getattr(state, "budget_multiplier", None),
                "force_min_budget_tier": mem.get("force_min_budget_tier"),
                "breadth_deep_train_escalations": list(
                    mem.get("breadth_deep_train_escalations") or []
                )[-4:],
                "budget_execution_fault": _jsonable(mem.get("budget_execution_fault")),
            },
        },
        "P2_diagnostics": {
            "legacy": _compact_diagnostic_report(
                getattr(state, "latest_diagnosis", None)
            ),
            "global_falsifier": _compact_global_falsifier_report(
                mem.get("global_falsification_report")
            ),
            "v5": _compact_v5_report(
                mem.get("trajectory_evidence_last_report")
                or mem.get("v5_last_report")
                or {}
            ),
            "diagnostic_arbitration": _jsonable(
                mem.get("diagnostic_arbitration")
            ),
            "goal_omr": _jsonable(mem.get("goal_omr_verifier")),
        },
        "P3_search_evidence": {
            "last_breadth_portfolio_asha": _compact_asha(
                mem.get("last_breadth_portfolio_asha")
            ),
            "last_hpo_omr_status": _jsonable(mem.get("last_hpo_omr_status")),
            "reward_alignment": _jsonable(mem.get("reward_misalignment_fault")),
            "exploration_collapse": _jsonable(mem.get("exploration_collapse_fault")),
            "v5_goal_feedback": _jsonable(mem.get("v5_goal_feedback")),
            "v7_effective_breadth": _jsonable(
                (mem.get("last_effective_breadth_ledger") or {})
            ),
        },
        "P4_recent_memory": {
            "iteration_capsules": _recent_capsules(mem),
            "hpo_iter_snapshots": _compact_hpo_snapshots(
                mem.get("hpo_iter_snapshots")
            ),
            "trial_history": _compact_trial_history(mem.get("trial_history")),
            "active_axis_history": [
                _short_dict(row, ("iteration", "active_axis", "selected_axis", "directives", "fault"), str_limit=180)
                for row in (mem.get("active_axis_history") or [])[-8:]
                if isinstance(row, dict)
            ],
        },
        "P5_lessons": {
            "trajectory_ledger_lessons": _ledger_lessons(
                Path(getattr(state, "run_dir")), regime, limit=12
            ),
            "kb_avoid_list": _compact_avoid_list(mem.get("kb_avoid_list")),
            "v7_hypothesis_graph": _compact_v7_hypotheses(
                Path(getattr(state, "run_dir")), mem
            ),
        },
    }
    return packet


class MemoryPacketCompiler:
    """Bound a controller memory packet without silently dropping essentials."""

    def __init__(self, config: Optional[Dict[str, Any]] = None):
        cfg = dict(config or {})
        self.max_packet_tokens = int(cfg.get("max_memory_packet_tokens", 8_000))
        self.chars_per_token = float(cfg.get("chars_per_token", 3.0))

    def compile(
        self,
        packet: Dict[str, Any],
        *,
        purpose: str,
    ) -> Dict[str, Any]:
        max_chars = max(1_000, int(self.max_packet_tokens * self.chars_per_token))
        view = json.loads(json.dumps(_jsonable(packet), ensure_ascii=True))
        elided: Dict[str, int] = {}

        def render() -> str:
            return json.dumps(view, indent=2, sort_keys=True, ensure_ascii=True)

        def list_at(path: Sequence[str]) -> Optional[List[Any]]:
            cur: Any = view
            for key in path:
                if not isinstance(cur, dict):
                    return None
                cur = cur.get(key)
            return cur if isinstance(cur, list) else None

        # Remove oldest/least actionable records first. P0-P2 are protected.
        evict_paths = [
            ("P4_recent_memory", "trial_history"),
            ("P4_recent_memory", "hpo_iter_snapshots"),
            ("P4_recent_memory", "active_axis_history"),
            ("P5_lessons", "kb_avoid_list"),
            ("P5_lessons", "trajectory_ledger_lessons"),
            ("P4_recent_memory", "iteration_capsules"),
            ("P2_diagnostics", "v5", "unresolved_hypotheses"),
            ("P2_diagnostics", "global_falsifier", "contradictions"),
        ]
        text = render()
        for path in evict_paths:
            rows = list_at(path)
            while len(text.encode("utf-8")) > max_chars and rows:
                rows.pop(0)
                key = ".".join(path)
                elided[key] = elided.get(key, 0) + 1
                text = render()
        if elided:
            view.setdefault("elision_notice", {
                "message": (
                    "Older low-priority memory records were omitted to satisfy "
                    "the bounded memory-packet budget."
                ),
                "counts": elided,
                "full_evidence": "context_memory/evidence and trajectory_evidence",
            })
            text = render()
        if len(text.encode("utf-8")) > max_chars:
            # Last-resort fail closed: preserve invariants and current decisions.
            run_state = packet.get("P1_run_state") or {}
            diagnostics = packet.get("P2_diagnostics") or {}
            best = (run_state.get("best_so_far") or {})
            legacy = (diagnostics.get("legacy") or {})
            global_f = (diagnostics.get("global_falsifier") or {})
            v5 = (diagnostics.get("v5") or {})
            arb = diagnostics.get("diagnostic_arbitration") or {}
            view = {
                "schema_version": MEMORY_PACKET_SCHEMA,
                "purpose": purpose,
                "source_regime": packet.get("source_regime"),
                "controller_iter": packet.get("controller_iter"),
                "P0_invariants": packet.get("P0_invariants"),
                "P1_run_state": {
                    "active_stack": run_state.get("active_stack"),
                    "best_so_far": {
                        "best_iqm": best.get("best_iqm"),
                        "best_trial_id": best.get("best_trial_id"),
                        "saved_at_iter": best.get("saved_at_iter"),
                        "evidence_ref": best.get("evidence_ref"),
                    },
                    "budget": {
                        "budget_multiplier": (run_state.get("budget") or {}).get("budget_multiplier"),
                        "force_min_budget_tier": (run_state.get("budget") or {}).get("force_min_budget_tier"),
                    },
                },
                "P2_diagnostics": {
                    "legacy": {
                        "status": legacy.get("status"),
                        "confidence": legacy.get("confidence"),
                    },
                    "global_falsifier": {
                        "pressure": global_f.get("pressure"),
                        "recommended_fault": global_f.get("recommended_fault"),
                        "next_actuator": (
                            (global_f.get("next_actuator") or {}).get("actuator_id")
                            if isinstance(global_f.get("next_actuator"), dict)
                            else None
                        ),
                    },
                    "v5": {
                        "routing_authority": v5.get("routing_authority"),
                        "actuator_route": (
                            v5.get("actuator_route") if isinstance(v5.get("actuator_route"), dict) else {}
                        ),
                    },
                    "diagnostic_arbitration": {
                        "winner_source": arb.get("winner_source") if isinstance(arb, dict) else None,
                        "reason": arb.get("reason") if isinstance(arb, dict) else None,
                        "final_directives": arb.get("final_directives") if isinstance(arb, dict) else None,
                    },
                },
                "elision_notice": {
                    "message": "Memory packet exceeded budget; retained P0-P2 only.",
                    "full_evidence": "context_memory/evidence and trajectory_evidence",
                },
            }
            text = render()
        manifest = {
            "schema_version": MEMORY_PACKET_MANIFEST_SCHEMA,
            "purpose": purpose,
            "max_memory_packet_tokens": self.max_packet_tokens,
            "estimated_packet_tokens": estimate_tokens(text, self.chars_per_token),
            "packet_bytes": len(text.encode("utf-8")),
            "packet_sha256": _sha256(text.encode("utf-8")),
            "elided": elided,
            "included_evidence_ids": sorted(set(_collect_evidence_ids(view))),
            "created_at_unix": time.time(),
        }
        return {"packet": view, "packet_json": text, "manifest": manifest}


def persist_memory_packet(
    run_dir: Path | str,
    compiled: Dict[str, Any],
    *,
    purpose: str,
    iteration: int,
) -> Path:
    root = Path(run_dir) / CONTEXT_MEMORY_DIR / "memory_packets"
    root.mkdir(parents=True, exist_ok=True)
    sha = str((compiled.get("manifest") or {}).get("packet_sha256") or "unknown")[:12]
    safe_purpose = "".join(ch if ch.isalnum() or ch in "._-" else "_" for ch in purpose)
    packet_path = root / f"{safe_purpose}_iter{int(iteration)}_{sha}.json"
    packet_path.write_text(compiled["packet_json"], encoding="utf-8")
    manifest_path = root / f"{safe_purpose}_iter{int(iteration)}_{sha}.manifest.json"
    manifest_path.write_text(
        json.dumps(compiled["manifest"], indent=2, sort_keys=True),
        encoding="utf-8",
    )
    return packet_path


def persist_controller_memory_packet(
    state: Any,
    *,
    purpose: str = "controller.arbitration",
    config: Optional[Dict[str, Any]] = None,
) -> Dict[str, Any]:
    packet = build_controller_memory_packet(state, purpose=purpose)
    compiled = MemoryPacketCompiler(config).compile(packet, purpose=purpose)
    path = persist_memory_packet(
        getattr(state, "run_dir"),
        compiled,
        purpose=purpose,
        iteration=int(getattr(state, "pipeline_iteration", 0) or 0),
    )
    mem = getattr(state, "pipeline_memory", None)
    if isinstance(mem, dict):
        mem["latest_controller_memory_packet"] = {
            "path": str(path),
            "manifest": compiled["manifest"],
            "packet": compiled["packet"],
        }
        mem.setdefault("controller_memory_packet_history", []).append({
            "iteration": int(getattr(state, "pipeline_iteration", 0) or 0),
            "purpose": purpose,
            "path": str(path),
            "manifest": compiled["manifest"],
        })
    return compiled


def _build_basic_m4_working_set(*, state, goal, allowed_atoms, source_to_atom,
                              allowed_families, regularization_contract, instruction):
    """A2 preserves the complete program/interface schema without evidence cards."""
    from autorl.core_ablation import basic_packet
    regime = regime_from_state(state)
    public_lane = "public_transition_program" in allowed_families
    general_lane = "general_transition_program" in allowed_families
    complete_lane = public_lane or general_lane
    runtime_contract, runtime_type = {}, None
    candidate_env = getattr(state, "env", None)
    for _ in range(12):
        direct = getattr(candidate_env, "__dict__", {}) or {}
        declared = direct.get("_autorl_policy_observation_contract")
        if isinstance(declared, dict) and declared:
            runtime_contract, runtime_type = _jsonable(declared), type(candidate_env).__name__
            break
        candidate_env = direct.get("env")
        if candidate_env is None:
            break
    public_spec = {}
    path = Path(state.run_dir) / "p2_public_spec_contract.v1.json"
    if path.exists():
        payload = json.loads(path.read_text(encoding="utf-8"))
        public_spec = {k: payload[k] for k in ("schema_version", "terminal_intent", "public_spec",
                       "manifest_summary", "env_space_summary", "forbidden_use") if k in payload}
    raw_spec = {k: v for k, v in (getattr(state, "raw_sim_input", {}) or {}).items()
                if k in {"task_hint", "terminal_intent", "public_spec", "env_name"}}
    raw_dim = getattr(getattr(state, "manifest", None), "obs_dim", None)
    if raw_dim is None:
        try:
            raw_dim = int(state.env.observation_space.shape[0])
        except (AttributeError, IndexError, TypeError):
            pass
    # DSL atoms are executable current definitions. Their validation status,
    # confidence, relevance, coverage and activation are withheld. Complete
    # public programs need no empirical atom menu, just the public interface.
    atom_fields = {"atom_id", "kind", "source", "source_type", "formula", "formula_obs_space",
                   "direction", "target_value", "threshold", "parent_atom_ids"}
    atoms = [] if complete_lane else [
        {**{k: v for k, v in atom.items() if k in atom_fields}, "atom_id": aid}
        for aid, atom in sorted(allowed_atoms.items())]
    runtime_inputs = ["state.observation", "next_state.observation", "action", "step_fraction", "candidate_memory"]
    if general_lane:
        runtime_inputs += ["state.info", "next_state.info", "state.native_reward", "next_state.native_reward"]
    # Keep the current executable design in its own section.  Previously the
    # entire basic packet (including source code and repeated public contracts)
    # occupied P2's evidence allowance, so a legitimate current candidate could
    # exceed that section's cap before M4 ever received a request.  This is a
    # lossless repartition: neither code nor basic training feedback is trimmed,
    # and no historical/scientific evidence is made available to A2.
    feedback = basic_packet(state)
    candidate = feedback.pop("current_candidate")
    task_description = feedback.pop("task")
    feedback.pop("public_interface")  # Already present as raw_spec in P1.
    return {
        "schema_version": "core_ablation.m4_basic.v3",
        "P0_contracts": {
            "regime": regime,
            "firewall": {"native_reward_components_allowed": regime != "P2",
                "information_firewall_enabled": regime == "P2", "execution_sandbox_enabled": complete_lane,
                "heldout_omr_is_selection_only_never_training_reward": True},
            "obs_index_contract": {"authoring_space": "raw_obs", "raw_obs_dim": raw_dim,
                "active_policy_indices": _compact_policy_indices(list(getattr(state, "selected_obs_indices", []) or []), raw_dim),
                "compiler_must_reconcile_raw_to_policy": not complete_lane,
                "reward_runtime_space": "canonical_raw_public_transition" if public_lane else "environment_exposed_general_transition" if general_lane else "policy_reconciled_legacy_dsl"},
            "output_contract": {"format": "v9_public_transition_programs_json" if public_lane else "v9_general_transition_programs_json" if general_lane else "primitive_compositions_json",
                "allowed_families": allowed_families, "allowed_sources": sorted(source_to_atom),
                "allowed_atom_ids": [row["atom_id"] for row in atoms], "mandatory_atom_ids": [],
                "empirical_hint_ids": [], "atom_role": "no_runtime_citation_requirement" if complete_lane else "executable_definition_menu"}},
        "P1_current_interface": {
            "goal": getattr(goal, "primary_goal", ""), "allowed_atoms": atoms,
            "current_task_description": task_description,
            "goal_hypothesis": {"primary": getattr(goal, "primary_goal", ""),
                "secondary": list(getattr(goal, "secondary_goals", []) or []),
                "objective_type": getattr(goal, "objective_type", None), "provenance": "current_task_hypothesis"},
            "runtime_observation_contract": {"authority": "post_adapter_reward_runtime", "adapter_type": runtime_type,
                "contract": runtime_contract} if runtime_contract else {},
            "public_task_and_interface_spec": raw_spec,
            "p2_public_task_and_interface_spec": public_spec,
            "source_to_atom": source_to_atom, "allowed_families": allowed_families,
            "typed_regularization_contract": regularization_contract,
            "empirical_hints": [], "verified_obs_dims": [],
            "reward_program_runtime_inputs": runtime_inputs,
            "available_info_keys": [] if regime == "P2" else sorted((getattr(goal, "info_dim_semantics", {}) or {})),
            "available_info_semantics": {} if regime == "P2" else _jsonable(getattr(goal, "info_dim_semantics", {}) or {})},
        "P2_current_evidence": feedback,
        "P3_incumbent": {"current_candidate": candidate,
                         "authority": "current_executable_design_only_no_history"},
        "P4_lessons": {},
        "P5_background": {"instruction": instruction},
    }


def build_m4_working_set(
    *,
    state: Any,
    goal: Any,
    task_graph: Dict[str, Any],
    failure_context: Dict[str, Any],
    allowed_atoms: Dict[str, Dict[str, Any]],
    source_to_atom: Dict[str, str],
    graph_is_v2: bool,
    allowed_families: List[str],
    regularization_contract: Dict[str, Any],
    instruction: str,
    max_atoms: int = 28,
) -> Dict[str, Any]:
    """Create a deterministic M4 view without embedding raw artifacts."""
    from autorl.core_ablation import arm
    if arm(state) == "A2":
        return _build_basic_m4_working_set(state=state, goal=goal, allowed_atoms=allowed_atoms,
            source_to_atom=source_to_atom, allowed_families=allowed_families,
            regularization_contract=regularization_contract, instruction=instruction)

    regime = regime_from_state(state)
    family_set = set(allowed_families or [])
    v9_public_lane = "public_transition_program" in family_set
    v9_general_lane = "general_transition_program" in family_set
    v9_complete_program_lane = v9_public_lane or v9_general_lane
    # Adapter-authored, post-transform runtime semantics are the only reliable
    # numeric authority for generated reward code.  Read the declaration from
    # the public wrapper chain without inspecting simulator internals.
    runtime_observation_contract: Dict[str, Any] = {}
    runtime_contract_source = None
    candidate_env = getattr(state, "env", None)
    for _ in range(12):
        if candidate_env is None:
            break
        direct = getattr(candidate_env, "__dict__", {}) or {}
        declared = direct.get("_autorl_policy_observation_contract")
        if isinstance(declared, dict) and declared:
            runtime_observation_contract = _jsonable(declared)
            runtime_contract_source = type(candidate_env).__name__
            break
        next_env = direct.get("env")
        if next_env is None or next_env is candidate_env:
            break
        candidate_env = next_env
    public_spec_contract: Dict[str, Any] = {}
    try:
        public_spec_path = (
            Path(state.run_dir) / "p2_public_spec_contract.v1.json"
        )
        if public_spec_path.exists():
            loaded_public_spec = json.loads(
                public_spec_path.read_text(encoding="utf-8")
            )
            if isinstance(loaded_public_spec, dict):
                public_spec_contract = loaded_public_spec
    except Exception:
        public_spec_contract = {}
    targeted = _project_targeted_resensing(
        (failure_context or {}).get("targeted_resensing")
    )
    mandatory_ids = {
        str(x) for x in (
            list(targeted.get("failed_atom_ids") or [])
            + list((task_graph or {}).get("success_keys") or [])
        )
    }
    for stage in (task_graph or {}).get("stages", []) or []:
        if isinstance(stage, dict):
            mandatory_ids.update(str(x) for x in (stage.get("atom_ids") or []))
    ranked = sorted(
        allowed_atoms.items(),
        key=lambda item: _atom_score(item[1], item[0] in mandatory_ids),
        reverse=True,
    )
    mandatory_ranked = [
        item for item in ranked if item[0] in mandatory_ids
    ]
    optional_ranked = [
        item for item in ranked if item[0] not in mandatory_ids
    ]
    chosen = mandatory_ranked + optional_ranked[
        :max(0, max_atoms - len(mandatory_ranked))
    ]
    chosen_ids = {aid for aid, _ in chosen}
    mandatory_chosen_ids = sorted(aid for aid, _ in chosen if aid in mandatory_ids)
    omitted_atoms = max(0, len(allowed_atoms) - len(chosen))
    obs_semantics = getattr(goal, "obs_dim_semantics", {}) or {}
    verified_dims: List[Dict[str, Any]] = []
    for raw_idx, meta in obs_semantics.items():
        if isinstance(meta, str):
            tier = (
                "VERIFIED" if "[VERIFIED]" in meta
                else ("INFERRED" if "[INFERRED]" in meta else "")
            )
            semantic = meta
            controllability = None
        elif isinstance(meta, dict):
            tier = str(meta.get("tier") or "")
            semantic = str(
                meta.get("semantic") or meta.get("description") or ""
            )
            controllability = meta.get("controllability")
        else:
            continue
        if tier not in ("VERIFIED", "INFERRED"):
            continue
        try:
            idx = int(str(raw_idx).replace("obs_", ""))
        except ValueError:
            continue
        verified_dims.append({
            "idx": idx,
            "semantic": semantic[:180],
            "tier": tier,
            "controllability": controllability,
        })
    verified_dims.sort(key=lambda row: (row["idx"], row["semantic"]))
    selected = list(getattr(state, "selected_obs_indices", []) or [])
    manifest = getattr(state, "manifest", None)
    raw_dim = getattr(manifest, "obs_dim", None)
    if raw_dim is None:
        dims = getattr(manifest, "observation_dims", {}) or {}
        try:
            raw_dim = int(next(iter(dims.values()))) if dims else None
        except (TypeError, ValueError, StopIteration):
            raw_dim = None
    if raw_dim is None:
        try:
            raw_dim = int(state.env.observation_space.shape[0])
        except Exception:
            raw_dim = None
    best = compact_best_so_far(state)
    latest_capsule = (
        (getattr(state, "pipeline_memory", {}) or {}).get(
            "latest_iteration_capsule"
        ) or {}
    )
    mem = getattr(state, "pipeline_memory", {}) or {}
    diagnosis = getattr(state, "latest_diagnosis", None)
    omr = dict(getattr(state, "objective_metric_spec", {}) or {})
    try:
        from autorl.task_theory import frontier_from_state, load_stage_omr_ledger

        v8_frontier = frontier_from_state(state)
        v8_ledger = getattr(state, "stage_omr_ledger", None)
        if not isinstance(v8_ledger, dict) or not v8_ledger:
            v8_ledger = load_stage_omr_ledger(getattr(state, "run_dir", "."))
    except Exception:
        v8_frontier = {}
        v8_ledger = {}
    effective_stages = effective_public_stage_structure(
        goal, task_graph, v8_ledger
    )
    omr_contract = omr.get("omr_contract") or {}
    omr_view = {
        "value_semantics": (
            omr_contract.get("value_semantics")
            or omr.get("value_semantics")
            or omr.get("metric_type")
        ),
        "diagnostic_protocol": omr_contract.get("diagnostic_protocol"),
        "direction": omr_contract.get("direction") or omr.get("direction"),
        "aggregation": omr.get("aggregation"),
        "completion_rule_present": bool(
            (omr_contract.get("completion_rule") or {}).get("kind")
            not in {None, "", "none"}
        ),
        "design_channel_access": False if regime == "P2" else True,
    }
    working = {
        "P0_contracts": {
            "regime": regime,
            "firewall": {
                "native_reward_components_allowed": regime != "P2",
                "goal_text_from_environment_allowed": regime != "P2",
                "information_firewall_enabled": regime == "P2",
                "semantic_training_admission_firewall_enabled": (
                    regime == "P2" and not v9_public_lane
                ),
                "execution_sandbox_enabled": v9_complete_program_lane,
                "every_reward_term_must_cite_allowed_atom": bool(
                    graph_is_v2 and not v9_complete_program_lane
                ),
                "source_safe_public_composition_may_train_unvalidated": bool(
                    v9_public_lane
                ),
                "unrestricted_environment_signals_may_train_unvalidated": bool(
                    v9_general_lane and regime != "P2"
                ),
                "heldout_omr_is_selection_only_never_training_reward": True,
            },
            "obs_index_contract": {
                "authoring_space": "raw_obs",
                "raw_obs_dim": raw_dim,
                "active_policy_indices": _compact_policy_indices(
                    selected, raw_dim
                ),
                "active_obs_schema_id": (
                    (getattr(state, "v2_active_stack", {}) or {}).get(
                        "obs_schema_id"
                    )
                ),
                "compiler_must_reconcile_raw_to_policy": not v9_complete_program_lane,
                "reward_runtime_space": (
                    "canonical_raw_public_transition"
                    if v9_public_lane else
                    "environment_exposed_general_transition"
                    if v9_general_lane else "policy_reconciled_legacy_dsl"
                ),
            },
            "output_contract": {
                "format": (
                    "v9_public_transition_programs_json"
                    if v9_public_lane else
                    "v9_general_transition_programs_json"
                    if v9_general_lane else "primitive_compositions_json"
                ),
                "allowed_families": allowed_families,
                "allowed_atom_ids": (
                    [] if v9_complete_program_lane else sorted(chosen_ids)
                ),
                "empirical_hint_ids": (
                    sorted(chosen_ids) if v9_complete_program_lane else []
                ),
                "mandatory_atom_ids": (
                    [] if v9_complete_program_lane else mandatory_chosen_ids
                ),
                "atom_role": (
                    "proposal_context_not_runtime_citation_requirement"
                    if v9_complete_program_lane else "mandatory_grounding_menu"
                ),
                "allowed_sources": sorted(
                    source for source, aid in source_to_atom.items()
                    if aid in chosen_ids
                ),
            },
        },
        "P1_current_interface": {
            "runtime_observation_contract": {
                "authority": "post_adapter_reward_runtime",
                "adapter_type": runtime_contract_source,
                "contract": runtime_observation_contract,
            } if runtime_observation_contract else {},
            "goal_hypothesis": {
                "primary": str(getattr(goal, "primary_goal", "") or "")[:500],
                "secondary": [
                    str(x)[:240]
                    for x in (getattr(goal, "secondary_goals", []) or [])[:8]
                ],
                "objective_type": getattr(goal, "objective_type", None),
                "provenance": "M2_discovered_not_environment_task_text",
            },
            "p2_public_task_and_interface_spec": (
                {
                    "schema_version": public_spec_contract.get("schema_version"),
                    "terminal_intent": public_spec_contract.get("terminal_intent"),
                    "public_spec": _jsonable(
                        public_spec_contract.get("public_spec") or {}
                    ),
                    "manifest_summary": _jsonable(
                        public_spec_contract.get("manifest_summary") or {}
                    ),
                    "env_space_summary": _jsonable(
                        public_spec_contract.get("env_space_summary") or {}
                    ),
                    "forbidden_use": public_spec_contract.get("forbidden_use"),
                }
                if regime == "P2" and public_spec_contract else {}
            ),
            "task_structure": {
                "type": effective_stages["type"],
                "stages": effective_stages["stage_names"][:12],
                "stage_ids": effective_stages["stage_ids"][:12],
                "stage_count": effective_stages["stage_count"],
                "evidence_source": effective_stages["source"],
                "coarse_goal_type": effective_stages["coarse_goal_type"],
            },
            "verified_obs_dims": (
                [] if v9_complete_program_lane else verified_dims[:64]
            ),
            "allowed_atoms": (
                [] if v9_complete_program_lane
                else [_compact_atom(atom) for _, atom in chosen]
            ),
            "empirical_hints": (
                [_compact_atom(atom) for _, atom in chosen]
                if v9_complete_program_lane else []
            ),
            "empirical_hint_contract": {
                "semantic_authority": "unvalidated_hypothesis_only",
                "may_be_ignored": True,
                "may_not_restrict_public_program": True,
            } if v9_complete_program_lane else {},
            "available_info_keys": (
                sorted(
                    str(key)
                    for key, meta in (
                        getattr(goal, "info_dim_semantics", {}) or {}
                    ).items()
                    if v9_general_lane or (
                        isinstance(meta, dict)
                        and meta.get("allowed_for_m4", True)
                    )
                )
                if regime != "P2"
                else []
            ),
            "available_info_semantics": (
                _compact_prompt_value(
                    getattr(goal, "info_dim_semantics", {}) or {},
                    max_depth=3,
                    max_items=128,
                    max_string=500,
                )
                if regime != "P2" else {}
            ),
            "reward_program_runtime_inputs": (
                [
                    "state.observation",
                    "next_state.observation",
                    "state.info",
                    "next_state.info",
                    "state.native_reward",
                    "next_state.native_reward",
                    "action",
                    "step_fraction",
                    "candidate_memory",
                ]
                if v9_general_lane else
                [
                    "state.observation",
                    "next_state.observation",
                    "action",
                    "step_fraction",
                    "candidate_memory",
                ]
                if v9_public_lane else []
            ),
            "recommended_m4_strategy": (task_graph or {}).get(
                "recommended_m4_strategy"
            )[:300] if isinstance(
                (task_graph or {}).get("recommended_m4_strategy"), str
            ) else (task_graph or {}).get("recommended_m4_strategy"),
            "typed_regularization_contract": regularization_contract,
            "v8_task_theory": {
                "frontier": _compact_frontier_for_prompt(v8_frontier),
                "stage_omr_ledger": {
                    "stage_count": (
                        (v8_ledger or {}).get("stage_count")
                        if isinstance(v8_ledger, dict) else None
                    ),
                    "stages": [
                        {
                            "stage_id": s.get("stage_id"),
                            "label": s.get("label"),
                            "order": s.get("order"),
                            "grounding_state": s.get("grounding_state"),
                            "trainable_atom_ids": [
                                aid for aid in (s.get("trainable_atom_ids") or [])
                                if aid in chosen_ids
                            ],
                            "completion_atom_id": s.get("completion_atom_id"),
                            "reward_hint": _compact_prompt_value(
                                s.get("reward_hint"),
                                max_depth=1,
                                max_items=8,
                                max_string=300,
                            ),
                            "frontier_action_hint": _compact_prompt_value(
                                s.get("frontier_action_hint"),
                                max_depth=1,
                                max_items=8,
                                max_string=300,
                            ),
                        }
                        for s in ((v8_ledger or {}).get("stages") or [])[:12]
                        if isinstance(s, dict)
                    ] if isinstance(v8_ledger, dict) else [],
                },
            },
        },
        "P2_current_evidence": {
            "diagnosis": {
                "fault": getattr(diagnosis, "status", None),
                "root_cause": str(
                    getattr(diagnosis, "root_cause", "") or ""
                )[:600],
                "suggested_action": str(
                    getattr(diagnosis, "suggested_action", "") or ""
                )[:600],
            },
            "failure_context": {
                "fault_tags": list((failure_context or {}).get("fault_tags") or [])[:20],
                "zero_success_failures": (failure_context or {}).get(
                    "zero_success_failures"
                ),
                "reward_metric_divergence": (failure_context or {}).get(
                    "reward_metric_divergence"
                ),
                "targeted_resensing": targeted,
                "stage_evidence_failure_summary": _project_stage_failure(
                    (failure_context or {}).get(
                        "stage_evidence_failure_summary"
                    )
                ),
                "evidence_refs": list(
                    (failure_context or {}).get("evidence_refs") or []
                )[:8],
            },
            "omr_contract": omr_view,
            "latest_iteration_capsule": _compact_prompt_value(
                latest_capsule,
                max_depth=2,
                max_items=4,
                max_string=180,
            ),
            "global_falsifier": _compact_global_falsifier_report(
                mem.get("global_falsification_report")
            ),
            "v5_trajectory_diagnosis": _compact_v5_report(
                mem.get("trajectory_evidence_last_report")
                or mem.get("v5_last_report")
                or {}
            ),
            "diagnostic_arbitration": _compact_prompt_value(
                mem.get("diagnostic_arbitration"),
                max_depth=2,
                max_items=4,
                max_string=180,
            ),
            "next_hypothesis_request": _compact_prompt_value(
                mem.get("next_hypothesis_request"),
                max_depth=2,
                max_items=4,
                max_string=180,
            ),
            "forbidden_hypothesis_basis_fingerprints": list(
                mem.get("forbidden_hypothesis_basis_fingerprints") or []
            )[:64],
        },
        "P3_incumbent": {
            "best_so_far": best,
        },
        "P4_lessons": {
            "lessons": _ledger_lessons(Path(state.run_dir), regime),
            "avoid_list": _compact_avoid_list(
                (getattr(state, "pipeline_memory", {}) or {}).get(
                    "kb_avoid_list"
                )
            ),
        },
        "P5_background": {
            "instruction": instruction,
        },
        "elision_inventory": {
            "omitted_allowed_atoms": omitted_atoms,
            "total_allowed_atoms": len(allowed_atoms),
            "full_graph_ref": EvidenceRegistry(state.run_dir).register(
                kind="task_causal_graph.full",
                payload=task_graph,
                source_regime=regime,
                firewall_clean=(regime != "P2"),
                allowed_consumers=["audit"],
            ),
        },
    }
    return working


def estimate_tokens(text: str, chars_per_token: float = 3.0) -> int:
    return int(math.ceil(len(text.encode("utf-8")) / max(chars_per_token, 1.0)))


class PromptBudgetCompiler:
    """Assemble complete JSON records under a hard, auditable budget."""

    def __init__(self, config: Optional[Dict[str, Any]] = None):
        cfg = dict(config or {})
        self.context_window_tokens = int(cfg.get("context_window_tokens", 128_000))
        self.output_reserve_tokens = int(cfg.get("output_reserve_tokens", 16_000))
        self.safety_reserve_tokens = int(cfg.get("safety_reserve_tokens", 8_000))
        self.target_prompt_tokens = int(cfg.get("target_prompt_tokens", 12_000))
        self.chars_per_token = float(cfg.get("chars_per_token", 3.0))
        default_section_caps = {
            "P0_contracts": 2_500,
            "P1_current_interface": 6_500,
            "P2_current_evidence": 3_500,
            "P3_incumbent": 1_500,
            "P4_lessons": 2_000,
            "P5_background": 1_200,
            "elision_inventory": 600,
        }
        configured_caps = cfg.get("section_token_caps") or {}
        self.section_token_caps = {
            key: int(configured_caps.get(key, value))
            for key, value in default_section_caps.items()
        }

    def compile(
        self,
        working_set: Dict[str, Any],
        *,
        system_prompt: str,
        purpose: str,
    ) -> Dict[str, Any]:
        available = max(
            1_000,
            self.context_window_tokens
            - self.output_reserve_tokens
            - self.safety_reserve_tokens
            - estimate_tokens(system_prompt, self.chars_per_token),
        )
        max_tokens = min(self.target_prompt_tokens, available)
        max_chars = int(max_tokens * self.chars_per_token)
        view = json.loads(json.dumps(_jsonable(working_set)))
        elided: Dict[str, int] = {}

        def render() -> str:
            return json.dumps(view, indent=2, sort_keys=True, ensure_ascii=True)

        prompt = render()
        # Whole-record eviction only. P0-P3 are never removed.
        lessons = ((view.get("P4_lessons") or {}).get("lessons") or [])
        while len(prompt.encode("utf-8")) > max_chars and lessons:
            lessons.pop()
            elided["lessons"] = elided.get("lessons", 0) + 1
            prompt = render()
        avoid = ((view.get("P4_lessons") or {}).get("avoid_list") or [])
        while len(prompt.encode("utf-8")) > max_chars and avoid:
            avoid.pop()
            elided["avoid_list"] = elided.get("avoid_list", 0) + 1
            prompt = render()
        dims = ((view.get("P1_current_interface") or {}).get(
            "verified_obs_dims"
        ) or [])
        while len(prompt.encode("utf-8")) > max_chars and len(dims) > 8:
            dims.pop()
            elided["verified_obs_dims"] = elided.get("verified_obs_dims", 0) + 1
            prompt = render()
        atoms = ((view.get("P1_current_interface") or {}).get("allowed_atoms") or [])
        mandatory_atom_ids = set(
            (
                (view.get("P0_contracts") or {}).get("output_contract") or {}
            ).get("mandatory_atom_ids") or []
        )
        while len(prompt.encode("utf-8")) > max_chars and len(atoms) > 8:
            removable = next(
                (
                    index for index in range(len(atoms) - 1, -1, -1)
                    if atoms[index].get("atom_id") not in mandatory_atom_ids
                ),
                None,
            )
            if removable is None:
                break
            removed = atoms.pop(removable)
            removed_id = removed.get("atom_id")
            allowed_ids = (
                (view.get("P0_contracts") or {}).get("output_contract") or {}
            ).get("allowed_atom_ids") or []
            if removed_id in allowed_ids:
                allowed_ids.remove(removed_id)
            elided["allowed_atoms"] = elided.get("allowed_atoms", 0) + 1
            prompt = render()
        output_contract = (
            (view.get("P0_contracts") or {}).get("output_contract") or {}
        )
        kept_atom_ids = {
            str(atom.get("atom_id"))
            for atom in atoms
            if atom.get("atom_id") is not None
        }
        output_contract["allowed_atom_ids"] = sorted(kept_atom_ids)
        output_contract["allowed_sources"] = sorted(
            str(atom.get("source"))
            for atom in atoms
            if atom.get("source")
        )
        prompt = render()

        def value_at(path: Sequence[str]) -> Any:
            current: Any = view
            for key in path:
                if not isinstance(current, dict):
                    return None
                current = current.get(key)
            return current

        def section_estimates() -> Dict[str, int]:
            return {
                key: estimate_tokens(
                    json.dumps(value, sort_keys=True, ensure_ascii=True),
                    self.chars_per_token,
                )
                for key, value in view.items()
            }

        def over_budget(section: Optional[str] = None) -> bool:
            rendered = render()
            estimates = section_estimates()
            if section is not None:
                cap = self.section_token_caps.get(section)
                return bool(cap is not None and estimates.get(section, 0) > cap)
            return len(rendered.encode("utf-8")) > max_chars or any(
                estimates.get(key, 0) > cap
                for key, cap in self.section_token_caps.items()
            )

        def compact_list(
            path: Sequence[str],
            *,
            minimum: int = 0,
            section: Optional[str] = None,
        ) -> None:
            rows = value_at(path)
            if not isinstance(rows, list):
                return
            label = ".".join(path)
            while len(rows) > minimum and over_budget(section):
                rows.pop()
                elided[label] = elided.get(label, 0) + 1

        def compact_mapping(
            path: Sequence[str],
            *,
            minimum: int = 0,
            section: Optional[str] = None,
        ) -> None:
            rows = value_at(path)
            if not isinstance(rows, dict):
                return
            label = ".".join(path)
            while len(rows) > minimum and over_budget(section):
                # Deterministic whole-record eviction.  The corresponding key
                # inventory remains in available_info_keys/output contracts,
                # so this only removes prose detail, never runtime authority.
                rows.pop(sorted(rows)[-1])
                elided[label] = elided.get(label, 0) + 1

        # Section caps and the global cap are independent constraints.  The
        # old compiler only trimmed lessons/allowed_atoms against the global
        # cap, while the configured section caps summed to more than the total
        # budget.  P3 therefore reached an impossible state where every
        # section was legal but the complete prompt was 13k+ tokens.  Compact
        # optional whole records first, retaining the authoritative contracts,
        # runtime input inventory, stage structure, and current diagnosis.
        p1_paths = [
            (("P1_current_interface", "empirical_hints"), 4, "list"),
            (("P1_current_interface", "verified_obs_dims"), 8, "list"),
            (("P1_current_interface", "allowed_atoms"), 8, "list"),
            (("P1_current_interface", "available_info_semantics"), 8, "dict"),
            (("P1_current_interface", "v8_task_theory", "stage_omr_ledger", "stages"), 3, "list"),
        ]
        p2_paths = [
            (("P2_current_evidence", "forbidden_hypothesis_basis_fingerprints"), 8, "list"),
            (("P2_current_evidence", "failure_context", "evidence_refs"), 2, "list"),
        ]
        p3_paths = [
            (("P3_incumbent", "best_so_far", "best_scores"), 4, "list"),
        ]
        for section, paths in (
            ("P1_current_interface", p1_paths),
            ("P2_current_evidence", p2_paths),
            ("P3_incumbent", p3_paths),
        ):
            for path, minimum, kind in paths:
                if kind == "dict":
                    compact_mapping(path, minimum=minimum, section=section)
                else:
                    compact_list(path, minimum=minimum, section=section)

        # If the sum of individually valid sections still exceeds the total,
        # continue the same deterministic whole-record policy.  These minima
        # retain representative evidence; complete artifacts remain reachable
        # through the evidence registry and are enumerated in the manifest.
        global_paths = [
            (("P4_lessons", "lessons"), 0, "list"),
            (("P4_lessons", "avoid_list"), 0, "list"),
            (("P1_current_interface", "empirical_hints"), 0, "list"),
            (("P1_current_interface", "available_info_semantics"), 0, "dict"),
            (("P2_current_evidence", "forbidden_hypothesis_basis_fingerprints"), 0, "list"),
            (("P2_current_evidence", "failure_context", "evidence_refs"), 0, "list"),
            (("P1_current_interface", "verified_obs_dims"), 0, "list"),
            (("P1_current_interface", "allowed_atoms"), 0, "list"),
            (("P3_incumbent", "best_so_far", "best_scores"), 0, "list"),
        ]
        for path, minimum, kind in global_paths:
            if kind == "dict":
                compact_mapping(path, minimum=minimum)
            else:
                compact_list(path, minimum=minimum)

        # Keep the legacy output-contract mirror consistent if allowed_atoms
        # was reduced by the second-stage compactor.
        atoms = ((view.get("P1_current_interface") or {}).get("allowed_atoms") or [])
        kept_atom_ids = {
            str(atom.get("atom_id"))
            for atom in atoms
            if isinstance(atom, dict) and atom.get("atom_id") is not None
        }
        output_contract["allowed_atom_ids"] = sorted(kept_atom_ids)
        output_contract["allowed_sources"] = sorted(
            str(atom.get("source"))
            for atom in atoms
            if isinstance(atom, dict) and atom.get("source")
        )
        prompt = render()
        if elided:
            view["elision_notice"] = {
                "message": "Complete records were omitted to satisfy the prompt budget.",
                "counts": elided,
                "full_evidence": "context_memory/evidence and trajectory_evidence ledger",
            }
            prompt = render()
            # The manifest always contains the complete elision inventory.  A
            # verbose notice must not be the reason an otherwise valid prompt
            # crosses the hard limit.
            if len(prompt.encode("utf-8")) > max_chars:
                view.pop("elision_notice", None)
                prompt = render()
        section_token_estimates = {
            key: estimate_tokens(
                json.dumps(value, sort_keys=True, ensure_ascii=True),
                self.chars_per_token,
            )
            for key, value in view.items()
        }
        oversized_sections = {
            key: {
                "estimated_tokens": section_token_estimates.get(key, 0),
                "cap_tokens": cap,
            }
            for key, cap in self.section_token_caps.items()
            if section_token_estimates.get(key, 0) > cap
        }
        if oversized_sections:
            detail = ", ".join(
                f"{key}={row['estimated_tokens']}>{row['cap_tokens']}"
                for key, row in sorted(oversized_sections.items())
            )
            raise ValueError(
                "required M4 prompt section exceeded its hard cap: " + detail
            )
        if len(prompt.encode("utf-8")) > max_chars:
            raise ValueError(
                f"required M4 prompt sections exceed budget: "
                f"{estimate_tokens(prompt, self.chars_per_token)} > {max_tokens} tokens"
            )
        manifest = {
            "schema_version": PROMPT_MANIFEST_SCHEMA,
            "purpose": purpose,
            "context_window_tokens": self.context_window_tokens,
            "output_reserve_tokens": self.output_reserve_tokens,
            "safety_reserve_tokens": self.safety_reserve_tokens,
            "target_prompt_tokens": self.target_prompt_tokens,
            "section_token_caps": self.section_token_caps,
            "effective_prompt_budget_tokens": max_tokens,
            "estimated_prompt_tokens": estimate_tokens(
                prompt, self.chars_per_token
            ),
            "prompt_bytes": len(prompt.encode("utf-8")),
            "prompt_sha256": _sha256(prompt.encode("utf-8")),
            "system_prompt_sha256": _sha256(
                system_prompt.encode("utf-8")
            ),
            "elided": elided,
            "section_estimates": {
                key: {
                    "bytes": len(
                        json.dumps(
                            value, sort_keys=True, ensure_ascii=True
                        ).encode("utf-8")
                    ),
                    "estimated_tokens": section_token_estimates.get(key, 0),
                }
                for key, value in view.items()
            },
            "selected_record_ids": {
                "atom_ids": [
                    atom.get("atom_id")
                    for atom in (
                        (view.get("P1_current_interface") or {}).get(
                            "allowed_atoms"
                        ) or []
                    )
                    if atom.get("atom_id")
                ],
                "lesson_ids": [
                    lesson.get("lesson_id")
                    for lesson in (
                        (view.get("P4_lessons") or {}).get("lessons") or []
                    )
                    if lesson.get("lesson_id")
                ],
            },
            "included_evidence_ids": sorted(set(_collect_evidence_ids(view))),
            "created_at_unix": time.time(),
        }
        return {"prompt": prompt, "manifest": manifest, "working_set": view}


def _collect_evidence_ids(value: Any) -> Iterable[str]:
    if isinstance(value, dict):
        evidence_id = value.get("evidence_id")
        if isinstance(evidence_id, str):
            yield evidence_id
        for child in value.values():
            yield from _collect_evidence_ids(child)
    elif isinstance(value, list):
        for child in value:
            yield from _collect_evidence_ids(child)


def persist_prompt_manifest(
    run_dir: Path | str,
    manifest: Dict[str, Any],
    *,
    iteration: int,
) -> Path:
    root = Path(run_dir) / CONTEXT_MEMORY_DIR / "prompt_manifests"
    root.mkdir(parents=True, exist_ok=True)
    sha = str(manifest.get("prompt_sha256") or "unknown")[:12]
    path = root / f"m4_reward_iter{int(iteration)}_{sha}.json"
    path.write_text(
        json.dumps(manifest, indent=2, sort_keys=True), encoding="utf-8"
    )
    return path


==> anc/FARL/autorl/coordinate_governor.py <==
"""V4 coordinate-search governor.

This module keeps the search layer small and behavioral: it chooses one active
axis at a time and rotates away from an exhausted axis when global evidence says
the incumbent is not improving.
"""

from __future__ import annotations

from typing import Any, Dict, Iterable, List, Tuple

from autorl.interface_coupling import is_interface_directive_pair
from autorl.stack_champion import changed_slots_from_directives


AXIS_DIRECTIVES: Dict[str, List[str]] = {
    "hpo": [],
    "budget": ["M5_EXTEND"],
    "exploration": ["M_EXPLORE"],
    "algorithm": ["M3"],
    "reward": ["M4"],
    "representation": ["M2B"],
    "interface": ["M2B", "M4"],
    "goal_omr": ["OMR"],
    "env_adapter": ["M1"],
}


def axis_for_directives(directives: Iterable[str]) -> str:
    directives = list(directives or [])
    slots = changed_slots_from_directives(directives)
    if not directives:
        return "hpo"
    if "M5_EXTEND" in directives or slots == ["budget"]:
        return "budget"
    if "M_EXPLORE" in directives or slots == ["exploration"]:
        return "exploration"
    if is_interface_directive_pair(directives):
        return "interface"
    if "M3" in directives or slots == ["algo"]:
        return "algorithm"
    if any(d in directives for d in ("M4", "M4_WEIGHT")) or slots == ["reward"]:
        return "reward"
    if any(d in directives for d in ("M2B", "GCOS")) or slots == ["obs_schema"]:
        return "representation"
    if any(d in directives for d in ("M2A", "OMR")) or any(s in slots for s in ("goal", "omr")):
        return "goal_omr"
    if "M1" in directives:
        return "env_adapter"
    return "unscoped"


def directives_for_axis(axis: str) -> List[str]:
    return list(AXIS_DIRECTIVES.get(str(axis), []))


def choose_axis(
    *,
    proposed_directives: Iterable[str],
    fault: str,
    memory: Dict[str, Any],
    cfg: Dict[str, Any] | None = None,
) -> Tuple[List[str], Dict[str, Any]]:
    cfg = cfg or {}
    coord_cfg = cfg.get("coordinate_search", {}) or {}
    patience = int(coord_cfg.get("axis_exhaustion_patience", 2) or 2)
    debt_patience = int(coord_cfg.get("global_best_debt_patience", 2) or 2)
    proposed = list(proposed_directives or [])
    proposed_axis = axis_for_directives(proposed)
    if str(fault or "").upper() == "BUDGET_EXECUTION_FAULT":
        return proposed, _decision(
            proposed_axis,
            proposed_axis,
            proposed,
            "budget_execution_fault_bypasses_axis_rotation",
        )
    if proposed_axis in {"hpo", "env_adapter", "goal_omr", "unscoped"}:
        return proposed, _decision(proposed_axis, proposed_axis, proposed, "no_rotation_terminal_or_unscoped")

    debt = int(memory.get("global_progress_debt", 0) or 0)
    if debt < debt_patience:
        return proposed, _decision(proposed_axis, proposed_axis, proposed, "global_debt_below_patience")

    history = list(memory.get("active_axis_history") or [])
    recent = [
        str(h.get("active_axis"))
        for h in history[-max(1, patience):]
        if isinstance(h, dict)
    ]
    exhausted = len(recent) >= patience and all(a == proposed_axis for a in recent)
    if not exhausted:
        return proposed, _decision(proposed_axis, proposed_axis, proposed, "axis_not_exhausted")

    next_axis = _next_axis(proposed_axis, fault, memory)
    directives = directives_for_axis(next_axis)
    return directives, _decision(
        proposed_axis,
        next_axis,
        directives,
        "axis_exhausted_global_best_debt",
        extra={"recent_axes": recent, "global_progress_debt": debt},
    )


def _next_axis(axis: str, fault: str, memory: Dict[str, Any]) -> str:
    fault = str(fault or "").upper()
    if _budget_up_score_down(memory):
        return "algorithm"
    if axis == "reward":
        if fault in {"COVERAGE_FAULT", "HPO_FAULT", "OPTIMIZER_FAULT", "ALGO_MISMATCH_FAULT"}:
            return "algorithm"
        if fault in {"OBS_SCHEMA_FAULT", "MDP_FAULT", "STAGE_TRANSITION_FAULT"}:
            return "representation"
        return "algorithm"
    if axis == "algorithm":
        return "reward"
    if axis == "exploration":
        return "algorithm"
    if axis == "representation":
        return "reward"
    if axis == "interface":
        return "algorithm"
    if axis == "budget":
        return "algorithm"
    return "reward"


def _budget_up_score_down(memory: Dict[str, Any]) -> bool:
    deltas = list(memory.get("axis_delta_history") or [])
    if not deltas:
        return False
    last = deltas[-1] if isinstance(deltas[-1], dict) else {}
    if "budget" not in set(last.get("changed_slots") or []):
        return False
    hist = list(memory.get("trial_history") or [])
    if len(hist) < 2:
        return False
    try:
        prev = float(hist[-2].get("external_metric", 0.0) or 0.0)
        cur = float(hist[-1].get("external_metric", 0.0) or 0.0)
    except Exception:
        return False
    return cur < prev


def _decision(
    proposed_axis: str,
    selected_axis: str,
    directives: List[str],
    reason: str,
    *,
    extra: Dict[str, Any] | None = None,
) -> Dict[str, Any]:
    return {
        "schema_version": "coordinate_axis_decision.v1",
        "proposed_axis": proposed_axis,
        "selected_axis": selected_axis,
        "directives": list(directives or []),
        "reason": reason,
        **(extra or {}),
    }


==> anc/FARL/autorl/core_ablation.py <==
"""Opt-in boundaries for the September core ablations.

Inactive unless pipeline.core_ablation is present. Bookkeeping/evaluator
artifacts remain available to execution; A2 proposal inputs use an allowlist.
No experiment is started by importing this module.
"""
from __future__ import annotations

import copy
import fcntl
import functools
import hashlib
import json
import math
import random
import time
from contextlib import contextmanager
from contextvars import ContextVar
from dataclasses import replace
from datetime import datetime
from pathlib import Path

PROPOSAL_ARM = ContextVar("core_ablation_proposal_arm", default=None)


def proposal_system_prompt(prompt):
    if PROPOSAL_ARM.get() != "A3":
        return prompt
    return prompt + ("\n\nCORE ABLATION A3 OVERRIDE: Propose independent random valid alternatives. "
        "There is no novelty, marginal/pairwise coverage, distinct-family quota, or minimum diversity requirement. "
        "Repeated mechanism families are allowed. Do not restore eliminated genes or archived candidate designs. "
        "Retain current evidence-based diagnosis and executable interface/safety requirements. "
        "This overrides diversity/novelty requirements elsewhere in this prompt.")


def m4_discovery_context(state, *, discovery_round, batch_target, seen_families):
    if arm(state) == "A3":
        return {"discovery_round": 0, "batch_target": batch_target,
                "policy": "single_independent_random_candidate_batch",
                "instruction": "Generate an independent random batch of valid reward candidates. "
                    "Repeated mechanism families are allowed; there is no novelty or coverage requirement. "
                    "Do not consult or restore eliminated candidates."}
    return {"discovery_round": discovery_round, "batch_target_is_resource_hint_not_family_cap": batch_target,
            "already_seen_reward_families": sorted(seen_families),
            "instruction": "Propose mechanistically distinct families not already seen. "
                "Return fewer than the batch target if novelty is saturated; never create cosmetic variants to fill it."}


def admit_m4_discovery_rows(state, batch, declared_keys, declared_families):
    accepted = []
    for row in batch:
        if not isinstance(row, dict):
            continue
        family = str(row.get("reward_family") or "").strip().lower()
        digest = hashlib.sha256(str(row.get("source_code") or "").encode("utf-8")).hexdigest()
        key = (family, digest)
        if arm(state) != "A3" and key in declared_keys:
            continue
        declared_keys.add(key)
        if family:
            declared_families.add(family)
        accepted.append(row)
    return accepted


def settings(state=None, *, run_dir=None):
    cfg = getattr(state, "pipeline_config", {}) or {}
    value = cfg.get("core_ablation") or {}
    if value:
        return value
    if run_dir is not None:
        for parent in (Path(run_dir), *Path(run_dir).parents):
            path = parent / "core_ablation.json"
            if path.exists():
                return json.loads(path.read_text())
            if parent.name == "outputs":
                break
    return {}


def arm(state=None, *, run_dir=None):
    return settings(state, run_dir=run_dir).get("arm")


def rng(state, purpose):
    cfg = settings(state)
    token = f"{cfg.get('seed', 0)}:{getattr(state, 'pipeline_iteration', 0)}:{purpose}"
    return random.Random(int(hashlib.sha256(token.encode()).hexdigest()[:16], 16))


def bounded_steps(state, requested):
    cfg = settings(state)
    if not cfg:
        return int(requested)
    return min(int(requested), int(cfg["max_steps_per_seed"]))


def _absolute_budget_deadline(cfg, key):
    """Parse an explicit absolute deadline; ambiguous local times fail closed."""
    value = cfg.get(key)
    try:
        if isinstance(value, bool):
            raise ValueError("boolean deadline")
        if isinstance(value, str):
            parsed = datetime.fromisoformat(value.replace("Z", "+00:00"))
            if parsed.tzinfo is None or parsed.utcoffset() is None:
                raise ValueError("deadline has no timezone")
            deadline = parsed.timestamp()
        else:
            deadline = float(value)
        if not math.isfinite(deadline) or deadline <= 0:
            raise ValueError("deadline is not a positive finite epoch")
    except (TypeError, ValueError, OverflowError) as exc:
        raise RuntimeError(f"ABLATION_WALL_CLOCK_POLICY_INVALID:{key}") from exc
    return deadline


def _wall_clock_dispatch_deadline(cfg):
    batch_deadline = _absolute_budget_deadline(cfg, "batch_deadline")
    if cfg.get("phase") == "final_validation":
        return batch_deadline, "ABLATION_BATCH_DEADLINE_REACHED"
    search_deadline = _absolute_budget_deadline(cfg, "search_dispatch_deadline")
    if search_deadline > batch_deadline:
        raise RuntimeError("ABLATION_WALL_CLOCK_POLICY_INVALID:search_deadline_after_batch")
    return search_deadline, "ABLATION_SEARCH_DISPATCH_DEADLINE_REACHED"


def phase_step_cap(cfg):
    """Optional additional reservation cap; absent in the existing time batch."""
    caps = cfg.get("phase_step_caps")
    if caps is None:
        return None
    phase = str(cfg.get("phase", "search"))
    value = caps.get(phase) if isinstance(caps, dict) else None
    if isinstance(value, bool) or not isinstance(value, int) or value <= 0:
        raise RuntimeError(f"ABLATION_PHASE_STEP_CAP_INVALID:{phase}")
    return value


def phase_reserved_steps(ledger, phase):
    return sum(int(row["steps"]) for row in ledger.get("reservations", [])
               if row.get("phase", "search") == phase)


def reserve_training(state, steps, *, trial_id, seed):
    """Record every learn() dispatch, including probes and parallel children.

    Failed/early stopped jobs keep their reservation: unused credits cannot
    silently finance additional searches in the default step-budget mode.
    Explicit wall-clock mode retains that complete cost ledger, but admits
    seeds by their phase's absolute dispatch deadline and per-seed step cap.
    It does not interrupt a seed that was already admitted before the deadline.
    """
    cfg = settings(state)
    if not cfg:
        return
    if not 0 < steps <= int(cfg["max_steps_per_seed"]):
        raise RuntimeError("ABLATION_PER_SEED_BUDGET_VIOLATION")
    root = Path(cfg["ledger_dir"])
    root.mkdir(parents=True, exist_ok=True)
    with (root / "budget.lock").open("a+") as lock:
        fcntl.flock(lock, fcntl.LOCK_EX)
        path = root / "budget.json"
        ledger = json.loads(path.read_text()) if path.exists() else {"reserved_steps": 0, "reservations": []}
        phase = str(cfg.get("phase", "search"))
        reservation = {"run_dir": str(state.run_dir), "trial_id": trial_id,
                       "seed": seed, "steps": steps, "phase": phase}
        if cfg.get("budget_mode") == "wall_clock":
            deadline, error = _wall_clock_dispatch_deadline(cfg)
            cap = phase_step_cap(cfg)
            now = time.time()
            if now >= deadline:
                ledger.setdefault("dispatch_deadline_rejections", []).append({
                    **reservation, "rejected_at": now, "dispatch_deadline": deadline,
                    "error": error,
                })
                path.write_text(json.dumps(ledger, indent=2))
                raise RuntimeError(error)
            if cap is not None and phase_reserved_steps(ledger, phase) + steps > cap:
                error = ("ABLATION_TOTAL_BUDGET_EXHAUSTED" if phase == "final_validation"
                         else "ABLATION_SEARCH_BUDGET_EXHAUSTED")
                ledger.setdefault("phase_step_exhausted", {})[phase] = True
                ledger.setdefault("phase_step_rejections", []).append({
                    **reservation, "rejected_at": now, "phase_step_cap": cap, "error": error,
                })
                path.write_text(json.dumps(ledger, indent=2))
                raise RuntimeError(error)
            reservation.update(budget_mode="wall_clock", reserved_at=now,
                               dispatch_deadline=deadline)
        else:
            total_limit = int(cfg["max_search_training_steps"])
            limit = total_limit if phase == "final_validation" else (
                total_limit - int(cfg.get("final_validation_reserved_steps", 0))
            )
            if ledger["reserved_steps"] + steps > limit:
                ledger["total_exhausted" if phase == "final_validation" else "search_exhausted"] = True
                # Keep the old flag for old readers, but phase-aware readers below
                # must not let search exhaustion consume the held-out reservation.
                ledger["exhausted"] = True
                path.write_text(json.dumps(ledger, indent=2))
                raise RuntimeError("ABLATION_TOTAL_BUDGET_EXHAUSTED" if phase == "final_validation"
                                   else "ABLATION_SEARCH_BUDGET_EXHAUSTED")
        ledger["reserved_steps"] += steps
        ledger["reservations"].append(reservation)
        path.write_text(json.dumps(ledger, indent=2))


def budget_exhausted(state):
    cfg = settings(state)
    if not cfg:
        return False
    if cfg.get("budget_mode") == "wall_clock":
        # Old exhausted flags and historical step counts remain audit evidence,
        # not stop signals under the explicitly authorized wall-clock policy.
        deadline, _ = _wall_clock_dispatch_deadline(cfg)
        cap = phase_step_cap(cfg)
        if time.time() >= deadline:
            return True
        if cap is None:
            return False
        path = Path(cfg["ledger_dir"]) / "budget.json"
        if not path.exists():
            return False
        with (path.parent / "budget.lock").open("a+") as lock:
            fcntl.flock(lock, fcntl.LOCK_SH)
            ledger = json.loads(path.read_text())
        phase = str(cfg.get("phase", "search"))
        return bool((ledger.get("phase_step_exhausted") or {}).get(phase)
                    or phase_reserved_steps(ledger, phase) >= cap)
    path = Path(cfg["ledger_dir"]) / "budget.json"
    if not path.exists():
        return False
    with (path.parent / "budget.lock").open("a+") as lock:
        fcntl.flock(lock, fcntl.LOCK_SH)
        ledger = json.loads(path.read_text())
    total_limit = int(cfg["max_search_training_steps"])
    if cfg.get("phase") == "final_validation":
        return bool(ledger.get("total_exhausted") or ledger["reserved_steps"] >= total_limit)
    return bool(ledger.get("search_exhausted") or ledger.get("exhausted") or
                ledger["reserved_steps"] >= total_limit - int(cfg.get("final_validation_reserved_steps", 0)))


def install_fixed_algorithm(module, state):
    from autorl.data_types import AlgorithmConfig, NetworkArchitecture
    cfg = settings(state)
    fixed = cfg["fixed_stack"]
    state.algorithm_config = AlgorithmConfig(
        algorithm_name=fixed["algorithm"], algorithm_family="policy_gradient",
        actor_network=NetworkArchitecture(hidden_layers=fixed["hidden_layers"]),
        critic_network=NetworkArchitecture(hidden_layers=fixed["hidden_layers"]),
        default_hyperparams=dict(fixed["hyperparams"]),
        recommended_total_timesteps=cfg["max_steps_per_seed"],
        selection_rationale="A1 preregistered fixed learner; only observation and reward are searchable.",
    )
    module._save_config(state.algorithm_config, state.run_dir)
    module._register_v2_algorithm_candidates(state, [state.algorithm_config])
    return state


def fixed_pool(state, slot, rows):
    if arm(state) != "A1" or slot not in {"algo", "exploration"}:
        return rows
    if slot == "algo":
        name = settings(state)["fixed_stack"]["algorithm"]
        rows = [r for r in rows if str((r.get("spec") or r).get("algorithm_name", "")).upper() == name
                or str(r.get("id", "")).startswith(f"algo.{name.lower()}_rank1.")]
    else:
        rows = [r for r in rows if r.get("id") == "exploration.entropy_auto.v1"]
    if len(rows) != 1:
        raise RuntimeError(f"A1_FIXED_AXIS_ADMISSION_FAILED:{slot}:{len(rows)}")
    return rows


def assert_fixed_training(state, algo_config, hyperparams):
    if arm(state) != "A1":
        return
    fixed = settings(state)["fixed_stack"]
    if algo_config.algorithm_name.upper() != fixed["algorithm"]:
        raise RuntimeError("A1_ALGORITHM_AXIS_ESCAPE")
    if list(algo_config.actor_network.hidden_layers) != fixed["hidden_layers"]:
        raise RuntimeError("A1_NETWORK_AXIS_ESCAPE")
    if dict(hyperparams) != fixed["hyperparams"]:
        raise RuntimeError("A1_HYPERPARAMETER_AXIS_ESCAPE")
    stack = getattr(state, "v2_active_stack", {}) or {}
    if stack.get("exploration_id") != "exploration.entropy_auto.v1":
        raise RuntimeError("A1_EXPLORATION_AXIS_ESCAPE")


# These are current-trial public/basic feedback, not derived failure evidence.
BASIC_STATS = {
    "trial_id", "genome_id", "external_objective_scores", "external_scores",
    "objective_scores", "external_iqm", "iqm", "objective_valid",
    "objective_eval_sources", "training_rewards", "training_reward_curve", "training_reward_curves",
    "episode_rewards", "episode_lengths", "hyperparams", "requested_timesteps",
    "EXTERNAL_objective_scores", "EXTERNAL_objective_iqm",
    "EXTERNAL_objective_scores_raw", "trial_objective_valid", "objective_valid_per_seed",
    "training_reward_mean", "training_episode_stats", "active_stack", "secondary_optimizer_metrics",
    "training_execution_stats",
}


def basic_stats(stats):
    result = {k: copy.deepcopy(v) for k, v in (stats or {}).items() if k in BASIC_STATS}
    nested = {"training_episode_stats": {"train_num_episodes", "train_ep_len_mean", "train_ep_rew_mean"},
              "training_execution_stats": {"requested_steps", "actual_steps", "learner_steps", "prefix_controller_steps", "seed"}}
    for key, fields in nested.items():
        if isinstance(result.get(key), list):
            result[key] = [{k: v for k, v in row.items() if k in fields}
                           for row in result[key] if isinstance(row, dict)]
    return result


def basic_packet(state, stats=None):
    cfg = settings(state)
    feedback = basic_stats(stats if stats is not None else
        (getattr(state, "pipeline_memory", {}) or {}).get("ablation_basic_feedback", {}))
    stack = dict(feedback.get("active_stack") or getattr(state, "v2_active_stack", {}) or {})
    return {"schema_version": "core_ablation.basic_feedback.v1", "arm": cfg.get("arm"),
            "task": getattr(state, "task_description", "") or (getattr(state, "raw_sim_input", {}) or {}).get("task_hint", ""),
            "public_interface": {k: copy.deepcopy(v) for k, v in (getattr(state, "raw_sim_input", {}) or {}).items()
                                 if k in {"env_name", "task_hint", "terminal_intent", "public_spec"}},
            "active_stack": stack,
            "current_candidate": current_candidate(state, stack=stack),
            "current_feedback": feedback,
            "max_steps_per_seed": cfg.get("max_steps_per_seed")}


def current_candidate(state, *, stack=None):
    """Current executable design is available; past validation cards are not."""
    stack = stack if stack is not None else getattr(state, "v2_active_stack", {}) or {}
    result = {}
    allowed = {
        "algo": {"algorithm_name", "actor_network", "critic_network", "default_hyperparams"},
        "obs_schema": {"selected_obs_indices", "selected_raw_indices", "selected_indices", "indices", "obs_indices",
                       "original_dim", "obs_dim_raw", "obs_dim_total", "formulas", "derived_atoms", "parent_obs_indices_used"},
        "exploration": {"profile_type", "effects"},
    }
    root = Path(getattr(state, "run_dir", "."))
    for slot in ("algo", "obs_schema", "reward", "exploration"):
        identifier = stack.get(slot + "_id")
        if not identifier:
            continue
        path = root / "stacks" / slot / f"{identifier}.json"
        if not path.exists():
            continue
        spec = json.loads(path.read_text()).get("spec") or {}
        if slot == "reward":
            program = spec.get("reward_program") or spec.get("program") or spec
            runtime_keys = {"family", "source_code", "source", "formula", "weight", "scale", "clip",
                "target", "target_value", "threshold", "direction", "atom_id", "atom_ids", "params",
                "components", "terms", "gate", "gates", "potential", "terminal_bonus", "gamma", "epsilon",
                "formula_obs_space", "label", "normalize_by_bounds", "reduction", "parameters", "bonus",
                "constraint_info_key", "event", "event_id", "gate_info_key", "info_key", "key", "magnitude",
                "other_source", "relation", "requires_event_ids"}
            def runtime_projection(value):
                if isinstance(value, list):
                    return [runtime_projection(item) for item in value]
                if isinstance(value, dict):
                    return {k: runtime_projection(v) for k, v in value.items() if k in runtime_keys}
                return copy.deepcopy(value)
            result[slot] = {"primitive_compositions": [
                runtime_projection(component)
                for component in program.get("primitive_compositions") or [] if isinstance(component, dict)]}
        else:
            result[slot] = {k: v for k, v in spec.items() if k in allowed[slot]}
            if slot == "obs_schema" and isinstance(result[slot].get("derived_atoms"), list):
                result[slot]["derived_atoms"] = [{k: copy.deepcopy(v) for k, v in atom.items()
                    if k in {"atom_id", "formula", "formula_obs_space", "parent_obs_indices", "output_dim", "source"}}
                    for atom in result[slot]["derived_atoms"] if isinstance(atom, dict)]
    return result


@contextmanager
def proposal_view(state):
    """Remove historical scientific inputs at M2/M3/M4 entry; retain writes.

    Public task/interface contracts remain intact. Old diagnostics, targeted
    resensing, stage failure localization, lessons and executable receipts are
    deliberately unavailable here. Execution gets the full state afterwards.
    """
    if arm(state) != "A2":
        yield
        return
    original = state.pipeline_memory
    allowed = {"framework_generation", "omr_diagnostic_protocol", "active_axis",
               "task_intent_contract", "ablation_basic_feedback",
               "semantic_execution_active_fault", "semantic_execution_repair_transaction"}
    view = {k: copy.deepcopy(v) for k, v in original.items() if k in allowed}
    if "ablation_basic_feedback" in view:
        view["ablation_basic_feedback"] = basic_stats(view["ablation_basic_feedback"])
    feedback = basic_stats(original.get("ablation_basic_feedback") or {})
    saved = {}
    empty_values = {"controller_history": [], "targeted_resensing": None,
        "latest_diagnosis": None, "controller_feedback": json.dumps(basic_packet(state)) if feedback else "",
        "stage_activation_evidence": None, "stage_omr_ledger": {},
        "frontier_plan": {}, "diagnostic_memory": [], "obs_selection_memory": [], "representation_search_log": {}}
    for key, empty in empty_values.items():
        if hasattr(state, key):
            saved[key] = getattr(state, key)
            setattr(state, key, empty)
    state.pipeline_memory = view
    goal = getattr(state, "goal_spec", None)
    old_failure = copy.deepcopy(getattr(goal, "m2_failure_context", {})) if goal is not None else None
    if goal is not None and hasattr(goal, "m2_failure_context"):
        goal.m2_failure_context = {}
    try:
        yield
    finally:
        original.update(state.pipeline_memory)
        state.pipeline_memory = original
        for key, value in saved.items():
            if getattr(state, key) is empty_values[key]:
                setattr(state, key, value)
        if goal is not None and hasattr(goal, "m2_failure_context"):
            goal.m2_failure_context = old_failure


def proposal_boundary(function):
    @functools.wraps(function)
    def wrapped(self, state, *args, **kwargs):
        token = PROPOSAL_ARM.set(arm(state))
        try:
            with proposal_view(state):
                return function(self, state, *args, **kwargs)
        finally:
            PROPOSAL_ARM.reset(token)
    return wrapped


_BASIC_DIAGNOSIS_STATUSES = {
    "CONTINUE", "REWARD_FAULT", "OBS_FAULT", "HPO_FAULT", "ALGO_MISMATCH_FAULT",
    "EXPLORATION_COLLAPSE_FAULT", "INSUFFICIENT_BUDGET_FAULT",
}


def _normalize_basic_diagnosis(result):
    """Normalize optional metadata without inventing a controller decision."""
    from autorl.data_types import DiagnosticReport
    if not isinstance(result, dict):
        raise ValueError("A2_BASIC_DIAGNOSIS_RESPONSE_NOT_OBJECT")
    status = result.get("status")
    if not isinstance(status, str) or status.strip().upper() not in _BASIC_DIAGNOSIS_STATUSES:
        raise ValueError("A2_BASIC_DIAGNOSIS_STATUS_INVALID")
    normalized = []
    raw_confidence = result.get("confidence")
    try:
        if isinstance(raw_confidence, bool):
            raise ValueError("boolean confidence")
        confidence = float(raw_confidence)
        if not math.isfinite(confidence):
            raise ValueError("nonfinite confidence")
        confidence = max(0.0, min(1.0, confidence))
    except (TypeError, ValueError, OverflowError):
        # Unknown confidence is represented as zero certainty, never success.
        confidence = 0.0
        normalized.append("unknown_confidence")

    def text(value):
        if value is None:
            return ""
        return value if isinstance(value, str) else json.dumps(value, ensure_ascii=False, default=str)

    evidence = result.get("supporting_evidence")
    if evidence is None:
        evidence = []
    elif isinstance(evidence, (str, dict)):
        evidence = [text(evidence)] if evidence else []
        normalized.append("supporting_evidence_single_item")
    elif isinstance(evidence, list):
        evidence = [text(value) for value in evidence if value is not None]
    else:
        evidence = []
        normalized.append("unsupported_evidence_type")
    return DiagnosticReport(
        status=status.strip().upper(), reasoning=text(result.get("reasoning")),
        root_cause=text(result.get("root_cause")), suggested_action=text(result.get("suggested_action")),
        confidence=confidence, supporting_evidence=evidence,
    ), normalized


def _request_basic_diagnosis(engine, state, packet):
    """Retry malformed replies with the same evidence-limited packet.

    Transport retries remain in LLMClient. A bounded outer retry also handles
    JSON/schema errors and temporary failures after that client's retries;
    authentication, payment and invalid-request errors remain explicit.
    """
    from autorl.llm.client import _classify_llm_error
    system_prompt = (
        "Diagnose an RL candidate from its current configuration and basic training/Final OMR feedback. "
        "Execution evidence, stage localization, scientific memory and past hypotheses are unavailable; do not invent them. "
        "Return a JSON object with status (CONTINUE, REWARD_FAULT, OBS_FAULT, HPO_FAULT, ALGO_MISMATCH_FAULT, "
        "EXPLORATION_COLLAPSE_FAULT, INSUFFICIENT_BUDGET_FAULT), reasoning, root_cause, suggested_action, "
        "confidence (a finite number between 0 and 1), and supporting_evidence (an array of strings). "
        "A positive unbounded objective is not a success criterion."
    )
    prompt = json.dumps(packet, default=str)
    path = Path(state.run_dir) / "core_ablation_basic_diagnosis_attempts.jsonl"
    last_error = None
    for attempt in range(1, 4):
        audit = {"schema_version": "core_ablation.basic_diagnosis_attempt.v1",
                 "at": time.time(), "iteration": getattr(state, "pipeline_iteration", None),
                 "trial_id": packet["current_feedback"].get("trial_id"), "attempt": attempt}
        try:
            result = engine.llm.call_json(system_prompt=system_prompt, user_prompt=prompt)
            report, normalized = _normalize_basic_diagnosis(result)
        except Exception as exc:
            last_error = exc
            from autorl.llm.availability import availability_deadline
            if availability_deadline(exc) is not None:
                # A declared time boundary cannot become a fabricated diagnosis
                # or an outer schema retry after the provider wait has expired.
                raise
            kind = _classify_llm_error(exc)
            audit.update(outcome="response_unavailable", error_type=type(exc).__name__, error_kind=kind)
            with path.open("a", encoding="utf-8") as handle:
                handle.write(json.dumps(audit) + "\n")
            if kind in {"auth", "bad_request"}:
                break
            if attempt < 3 and not isinstance(exc, (ValueError, TypeError)):
                time.sleep(min(4, 2 ** attempt))
            continue
        audit.update(outcome="valid_diagnosis", status=report.status, normalized_fields=normalized)
        with path.open("a", encoding="utf-8") as handle:
            handle.write(json.dumps(audit) + "\n")
        return report
    raise RuntimeError(
        f"A2_BASIC_DIAGNOSIS_UNAVAILABLE: attempts={attempt}; "
        f"last_error={type(last_error).__name__}; error_kind={_classify_llm_error(last_error)}"
    ) from last_error


def diagnose_basic(engine, state, stats):
    from autorl.data_types import DiagnosticReport
    # Invalid execution is never re-labelled as scientific zero.
    if stats.get("objective_valid") is False or stats.get("trial_objective_valid") is False or stats.get("all_omr_failed"):
        return DiagnosticReport(status="OMR_FAULT", confidence=1.0,
                                reasoning="No valid Final OMR; repair execution/evaluation before scientific attribution.")
    # Spawned trial receipts may arrive while the parent's active stack points
    # at another candidate. Bind the feedback to the candidate that produced it.
    saved_stack = getattr(state, "v2_active_stack", None)
    candidate_stack = stats.get("active_stack")
    if isinstance(candidate_stack, dict) and candidate_stack:
        state.v2_active_stack = dict(candidate_stack)
    try:
        packet = basic_packet(state, stats)
    finally:
        state.v2_active_stack = saved_stack
    state.pipeline_memory["ablation_basic_feedback"] = basic_stats(stats)
    path = Path(state.run_dir) / "core_ablation_basic_diagnosis.json"
    path.write_text(json.dumps(packet, indent=2, default=str))
    return _request_basic_diagnosis(engine, state, packet)


@contextmanager
def controller_view(state):
    """The native controller sees basic feedback and execution bookkeeping.

    This is an input intervention, not a replacement route table. Current
    validity/repair receipts and population allocation survive; causal outcome
    summaries, stage localization and earlier scientific requests do not.
    Newly issued operations are merged back for the unchanged executor.
    """
    if arm(state) != "A2":
        yield
        return
    original = state.pipeline_memory
    allowed = {"framework_generation", "omr_diagnostic_protocol", "active_axis",
        "task_intent_contract", "ablation_basic_feedback", "force_min_budget_tier",
        "budget_execution_fault", "strict_evidence_firewall_fault",
        "runtime_interface_fault", "runtime_interface_contract_fault",
        "runtime_interface_contract_faults", "interface_generation_fault",
        "last_hpo_interface_generation_status", "evidence_plane_inconsistency_fault",
        "semantic_execution_active_fault", "semantic_execution_repair_transaction",
        "controller_effect_fault", "last_semantic_repair_fingerprint",
        "interface_generation", "runtime_interface_contract"}
    view = {k: copy.deepcopy(v) for k, v in original.items() if k in allowed}
    view["ablation_basic_feedback"] = basic_stats(original.get("ablation_basic_feedback"))
    projections = {
        "v9_joint_search": {"generation_id", "minimum_fidelity", "final_first_light", "first_light_value", "first_light_iteration"},
        "v9_execution_debt_receipt": {"paid", "unpaid_genome_ids", "deferred_unattempted_genome_ids", "settlement_mode"},
        "v9_deep_survivor_cohort": {"survivor_genome_ids"},
        "controller_effect_audit": {"effect_passed", "training_evidence_produced", "expected_changed_slots", "pipeline_iteration", "audit_sha256", "request_id"},
        "last_hpo_omr_status": {"all_omr_failed", "best_trial_final_commit_eligible", "best_trial_final_omr", "best_final_omr", "best_iqm", "objective_valid", "trial_objective_valid"},
    }
    for key, fields in projections.items():
        if isinstance(original.get(key), dict):
            view[key] = {k: copy.deepcopy(v) for k, v in original[key].items() if k in fields}
    manifest = original.get("last_breadth_portfolio_manifest") or {}
    if isinstance(manifest, dict):
        view["last_breadth_portfolio_manifest"] = {
            "iteration": manifest.get("iteration"), "trial_schedule": list(manifest.get("trial_schedule") or []),
            "genomes": [{"genome_id": row.get("genome_id"), "stack": copy.deepcopy(row.get("stack") or {})}
                        for row in manifest.get("genomes") or [] if isinstance(row, dict)]}
    request = original.get("next_hypothesis_request") or {}
    if isinstance(request, dict) and request.get("lifecycle_state") in {"proposed", "issued", "executing"}:
        request_fields = {"request_id", "intervention_id", "lifecycle_state", "selected", "required_changed_slots",
                          "directives", "minimum_fidelity", "evidence_access", "generation_id",
                          "operation", "control_stack", "control_generation_id", "control_canonical_interface_hash",
                          "pending_execution", "pending_execution_reason", "pending_interface_identity",
                          "pending_deferred_child_genome_ids", "pending_admission", "resume_pending_transaction",
                          "effect_assertions", "fault_under_test"}
        view["next_hypothesis_request"] = {k: copy.deepcopy(v) for k, v in request.items() if k in request_fields}
    # The valid-wave guard needs typed source/step validity, never performance
    # interpretation. Preserve only the fields its common validator consumes.
    validity_fields = BASIC_STATS | {"trial_id", "typed_failure_summary", "actual_train_timesteps_per_seed",
        "actual_train_timesteps", "objective_valid", "trial_objective_valid", "objective_valid_per_seed",
        "objective_eval_sources", "all_omr_failed", "semantic_execution_valid", "source_identity_valid",
        "interface_generation", "interface_hash", "interface_generation_tuple", "execution_status",
        "scientific_validity", "training_evidence_valid", "requested_timesteps", "scientific_valid",
        "evidence_valid", "is_sentinel", "valid_seed_count", "actual_steps", "actual_simulator_steps",
        "learner_steps", "interface_generation_id", "canonical_interface_hash", "generation_id",
        "scores", "valid_scores_used_for_iqm", "training_failure"}
    if isinstance(original.get("last_trial_omr_status"), dict):
        from autorl.evidence_validity import scientific_validity_verdict, _score_values
        view["last_trial_omr_status"] = {}
        for key, row in original["last_trial_omr_status"].items():
            if not isinstance(row, dict):
                continue
            item = {f: copy.deepcopy(v) for f, v in row.items() if f in validity_fields}
            verdict = scientific_validity_verdict(row, require_positive_steps=True,
                require_objective=True, allow_legacy_unspecified=False)
            item.update(scientific_valid=verdict["valid"],
                        interface_generation_ids=verdict["interface_generation_ids"],
                        canonical_interface_hashes=verdict["canonical_interface_hashes"],
                        scores=_score_values(row))
            if verdict["actual_steps_observed"]:
                item["actual_steps"] = min(verdict["actual_steps"], default=0)
            view["last_trial_omr_status"][str(key)] = item
    saved_diag = getattr(state, "latest_diagnosis", None)
    if saved_diag is not None:
        state.latest_diagnosis = copy.copy(saved_diag)
        for key, empty in {"stage_learning_dynamics": {}, "competing_hypotheses": [],
                           "targeted_resensing": None, "required_changed_axis": None,
                           "required_frozen_axes": []}.items():
            if hasattr(state.latest_diagnosis, key):
                setattr(state.latest_diagnosis, key, empty)
    state.pipeline_memory = view
    try:
        yield
    finally:
        # Histories are audit-only. Append new records without exposing or
        # destroying the retained historical record during masked decisions.
        for key, value in state.pipeline_memory.items():
            if isinstance(value, list) and key.endswith("history"):
                original[key] = list(original.get(key) or []) + value
            elif key == "v9_joint_search":
                previous = original.setdefault(key, {})
                history = list(previous.get("decision_history") or [])
                previous.update(value)
                previous["decision_history"] = (history + list(value.get("decision_history") or []))[-128:]
            elif key == "last_breadth_portfolio_manifest":
                pass  # Read-only mechanical projection must not shrink the bank.
            elif key == "next_hypothesis_request" and value == view.get(key) and value.get("request_id") == request.get("request_id"):
                original.setdefault(key, {}).update(value)
            elif key not in projections and key != "last_trial_omr_status":
                original[key] = value
            elif key in projections:
                original.setdefault(key, {}).update(value)
        state.pipeline_memory = original
        state.latest_diagnosis = saved_diag


def controller_boundary(function):
    @functools.wraps(function)
    def wrapped(state, *args, **kwargs):
        with controller_view(state):
            return function(state, *args, **kwargs)
    return wrapped


def fence_decision(state, decision):
    if arm(state) != "A1":
        return decision
    axes = set(decision.changed_axes)
    forbidden = axes - {"representation", "reward", "interface", "task", "contract", "runtime", "stack", "evaluator", "verify", "stage_evidence"}
    if forbidden or any(x in decision.directives for x in ("M_EXPLORE", "M5_EXTEND")) or decision.action == "RESET_GENERATION":
        # The diagnostic remains recorded; no forbidden actuator is executed.
        return replace(decision, action="REPROPOSE_REWARD", directives=["M4"], changed_axes=["reward"],
                       reason=decision.reason + "; A1 fixed-axis boundary routes proposal to reward", portfolio_actions=[],
                       allocation_set={}, hypothesis_operation={"operation": "none"}, effect_assertions={})
    return decision


def random_slate(state, active, pools):
    from autorl.breadth_portfolio import MANAGED_SLOTS, _make_genome
    generator = rng(state, "random_candidate_bank")
    count = int((state.pipeline_config.get("breadth_portfolio") or {})["population_max_genomes"])
    result = {}
    families = {}
    for slot in MANAGED_SLOTS:
        families[slot] = {}
        for row in pools.get(slot) or []:
            key = row.get("family_signature_key") or row.get("id")
            families[slot].setdefault(key, []).append(row)
    # Independent draws; no marginal/pairwise coverage or minimum family count.
    for _ in range(count * 20):
        chosen = {s: generator.choice(generator.choice(list(families[s].values())))
                  for s in MANAGED_SLOTS if families[s]}
        genome = _make_genome(active, chosen)
        genome.update(portfolio_role="random_candidate", changed_axes=[s for s in chosen
            if genome["stack"].get(s + "_id") != active.get(s + "_id")])
        result[genome["genome_id"]] = genome
        if len(result) >= count:
            break
    return list(result.values())


def random_survivors(state, rows, executed_rung):
    valid = [r for r in rows if r.get("completed_min_rung") and r.get("scores")]
    def score(row):
        value = float((row.get("lcb") or {}).get("commit_score", float("-inf")))
        return value if math.isfinite(value) else float("-inf")
    ranked = sorted(valid, key=score, reverse=True)
    tier = int((executed_rung or {}).get("tier", 0))
    count = len(ranked) if tier == 0 else max(1, math.ceil(len(ranked) / 3))
    ids = [r["genome_id"] for r in ranked[:count]]
    # A matched intervention is an indivisible experiment, not gene retention.
    ids += [r["genome_id"] for r in ranked if r.get("portfolio_role") in {"matched_control", "scientific_control"}]
    return {"schema_version": "core_ablation.random_survivors.v1", "survivor_genome_ids": list(dict.fromkeys(ids)),
            "eligible_count": len(valid), "selection_reasons": {x: "validity_only" if tier == 0 else "Final_OMR_rank_only" for x in ids},
            "reason": "ordinary_score_elimination_no_diversity_or_gene_protection"}


def probe_callback(state, steps, model, label):
    """Cap SB3 rollout rounding and account for auxiliary learning probes."""
    if not settings(state):
        return None
    from stable_baselines3.common.callbacks import BaseCallback
    reserve_training(state, int(steps), trial_id=label, seed=42)
    initial = int(model.num_timesteps)
    class Limit(BaseCallback):
        def _on_step(self):
            return int(self.model.num_timesteps) - initial < int(steps)
    return Limit()


def random_bank_execution_population(state, manifest, scientific_statuses):
    """Bind A3 elimination to the candidate identities used by this M5 audit.

    This is an execution receipt, not a searchable historical candidate bank.
    The caller supplies the same manifest and admitted evidence used for ASHA;
    no candidate is recovered from an archive or a reporting champion here.
    """
    genomes = [
        {"genome_id": row.get("genome_id"), "stack": copy.deepcopy(row.get("stack") or {})}
        for row in manifest.get("genomes") or [] if isinstance(row, dict)
    ]
    by_id = {row["genome_id"]: row for row in genomes}
    if len(by_id) != len(genomes) or any(not row["genome_id"] or not row["stack"] for row in genomes):
        raise RuntimeError("A3_EXECUTION_POPULATION_IDENTITY_INVALID")
    executed = []
    for status in (scientific_statuses or {}).values():
        if not isinstance(status, dict) or not status.get("valid_scores_used_for_iqm"):
            continue
        gid = status.get("genome_id")
        candidate = by_id.get(gid)
        if candidate is None or (status.get("active_stack") or {}) != candidate["stack"]:
            raise RuntimeError(f"A3_EXECUTED_GENOME_IDENTITY_MISMATCH:{gid}")
        executed.append(gid)
    return {
        "schema_version": "core_ablation.random_bank_execution_population.v1",
        "iteration": int(state.pipeline_iteration),
        "manifest_iteration": manifest.get("iteration"),
        "genomes": genomes,
        "executed_genome_ids": list(dict.fromkeys(executed)),
        "source": "same_manifest_and_admitted_trial_statuses_as_asha",
    }


def finish_random_bank(state):
    """Drop eliminated genes only after M5 has joined every worker.

    The historical best stays in the reporting ledger, but cannot populate a
    future search bank. Components shared by ordinary survivors remain live.
    """
    if arm(state) != "A3":
        return
    mem = state.pipeline_memory
    audit = mem.get("last_breadth_portfolio_asha") or {}
    if int((audit.get("rung") or {}).get("tier", 0)) == 0:
        return  # pathology probe cannot eliminate valid slow learners
    cohort = (audit.get("deep_survivor_cohort") or {}).get("survivor_genome_ids") or []
    if not cohort:
        return
    population = audit.get("random_bank_execution_population") or {}
    if (audit.get("iteration") != state.pipeline_iteration
            or population.get("iteration") != state.pipeline_iteration):
        raise RuntimeError("A3_EXECUTION_POPULATION_RECEIPT_MISSING_OR_STALE")
    genomes = population.get("genomes") or []
    by_id = {g.get("genome_id"): g for g in genomes}
    missing = sorted(set(cohort) - set(by_id))
    if missing:
        raise RuntimeError(f"A3_SURVIVOR_ARTIFACTS_MISSING:{','.join(missing)}")
    unexecuted = sorted(set(cohort) - set(population.get("executed_genome_ids") or []))
    if unexecuted:
        raise RuntimeError(f"A3_SURVIVOR_EXECUTION_EVIDENCE_MISSING:{','.join(unexecuted)}")
    # Preserve the score-ranked cohort order when a new current candidate is
    # required. Manifest ordering is independent of ASHA's Final OMR ranking.
    kept = [by_id[gid] for gid in cohort]
    for genome in kept:
        for slot in ("algo", "obs_schema", "reward", "exploration"):
            identifier = (genome.get("stack") or {}).get(slot + "_id")
            if not identifier:
                continue
            path = Path(state.run_dir) / "hypotheses" / slot / f"{identifier}.json"
            if not path.exists():
                raise RuntimeError(f"A3_SURVIVOR_GENE_ARTIFACT_MISSING:{slot}:{identifier}")
            if eliminated_gene(state, slot, identifier):
                raise RuntimeError(f"A3_SURVIVOR_GENE_ALREADY_ELIMINATED:{slot}:{identifier}")
    from autorl.hypothesis_bank import HypothesisBank
    from autorl.v2_runtime import write_active_stack
    bank = HypothesisBank(state.run_dir)
    removed = []
    for slot, key in (("algo", "algo_id"), ("obs_schema", "obs_schema_id"),
                      ("reward", "reward_id"), ("exploration", "exploration_id")):
        alive = {(g.get("stack") or {}).get(key) for g in kept}
        previous = {(g.get("stack") or {}).get(key) for g in genomes}
        for identifier in sorted(x for x in previous - alive if x):
            bank.prune(slot, identifier, "A3_eliminated_gene_no_retention_or_revival")
            removed.append({"slot": slot, "id": identifier})
    # Keep the current candidate if it survived; otherwise use the score winner.
    old = getattr(state, "v2_active_stack", {}) or {}
    chosen = next((g for g in kept if all(old.get(k) == (g.get("stack") or {}).get(k)
                       for k in ("algo_id", "obs_schema_id", "reward_id", "exploration_id"))), kept[0])
    state.v2_active_stack = dict(chosen["stack"])
    write_active_stack(state)
    mem["ablation_random_bank_elimination"] = {"iteration": state.pipeline_iteration,
        "survivors": cohort, "removed_genes": removed, "revival_allowed": False,
        "population_source": population.get("source"),
        "manifest_iteration": population.get("manifest_iteration")}
    for key in ("historical_champion_anchor", "champion_recovery_plan", "champion_warm_start_focus"):
        mem.pop(key, None)


def eliminated_gene(state, slot, identifier):
    if arm(state) != "A3" or not identifier:
        return False
    path = Path(state.run_dir) / "hypotheses" / slot / f"{identifier}.json"
    return path.exists() and json.loads(path.read_text()).get("status") in {"pruned", "archived", "falsified"}


==> anc/FARL/autorl/coverage_diagnostics.py <==
"""Coverage-grounded fault refinement for AutoRL v2 Phase 3."""

from __future__ import annotations

import json
from dataclasses import asdict, is_dataclass
from pathlib import Path
import ast
import operator
import re
from typing import Any, Dict, List, Optional


V2_FAULTS = {
    "OMR_FAULT",
    "OBS_SCHEMA_FAULT",
    "COVERAGE_FAULT",
    "STAGE_TRANSITION_FAULT",
    "REWARD_STRUCTURE_FAULT",
    "OPTIMIZER_FAULT",
    "ALGO_MISMATCH_FAULT",
    "BUDGET_FAULT",
    "ENV_SYNTH_FAULT",
}


def _jsonable(x: Any) -> Any:
    if is_dataclass(x):
        return _jsonable(asdict(x))
    if isinstance(x, dict):
        return {str(k): _jsonable(v) for k, v in x.items()}
    if isinstance(x, (list, tuple)):
        return [_jsonable(v) for v in x]
    if isinstance(x, (str, int, float, bool)) or x is None:
        return x
    return str(x)


def infer_success_rate(
    recent_stats: Dict[str, Any], *, state: Any = None
) -> Optional[float]:
    if state is not None:
        try:
            from autorl.v93_unbounded_omr import (
                BOUNDED_SUCCESS,
                protocol_from_state,
            )

            if protocol_from_state(state) != BOUNDED_SUCCESS:
                return None
        except Exception:
            return None
    scores = recent_stats.get("EXTERNAL_objective_scores") or []
    if not isinstance(scores, list) or not scores:
        return None
    vals = []
    for s in scores:
        try:
            v = float(s)
        except Exception:
            continue
        if 0.0 <= v <= 1.0:
            vals.append(v)
    if not vals:
        return None
    return sum(vals) / len(vals)


def _heldout_omr_is_healthy(
    recent_stats: Dict[str, Any],
    threshold: float = 0.3,
    *,
    state: Any = None,
) -> bool:
    """F2: a trial whose HELD-OUT OMR demonstrates real task achievement must NOT
    be downgraded to a coverage/proxy fault.

    Coverage is a SYMPTOM; the held-out OMR is the commit truth (a proxy may
    never override it). This is the guard that stops a healthy OMR=0.8-1.0 trial
    from being flipped to COVERAGE_FAULT by a fabricated/low coverage_score —
    the exact misjudgment that derailed the Walker P2 incumbent.
    """
    if state is not None:
        try:
            from autorl.v93_unbounded_omr import (
                BOUNDED_SUCCESS,
                protocol_from_state,
            )

            if protocol_from_state(state) != BOUNDED_SUCCESS:
                return False
        except Exception:
            return False
    sr = infer_success_rate(recent_stats, state=state)
    return sr is not None and sr >= threshold


def _heldout_omr_has_positive_task_evidence(
    recent_stats: Dict[str, Any],
    *,
    threshold: float = 1e-9,
    state: Any = None,
) -> bool:
    """Return True when held-out OMR contains any positive outcome evidence.

    This is weaker than `_heldout_omr_is_healthy`: it does not mean solved, or
    even good.  It only means the evaluator has observed a real positive task
    outcome/progress, so coverage/stage proxy symptoms must not be allowed to
    erase that evidence and fire a destructive module fault.
    """
    if state is not None:
        try:
            from autorl.v93_unbounded_omr import (
                BOUNDED_SUCCESS,
                protocol_from_state,
            )

            if protocol_from_state(state) != BOUNDED_SUCCESS:
                return False
        except Exception:
            return False
    scores = recent_stats.get("EXTERNAL_objective_scores") or []
    if not isinstance(scores, list):
        return False
    for score in scores:
        try:
            v = float(score)
        except Exception:
            continue
        if 0.0 <= v <= 1.0 and v > threshold:
            return True
    return False


def propose_coverage_targets(state: Any, llm: Any = None) -> List[Dict[str, Any]]:
    """Step 1: propose measurable coverage targets from M2 semantics.

    When an LLM is supplied, it proposes coverage assertions first; the system
    then accepts only assertions that can be lowered to safe predicates. The
    heuristic path remains as the deterministic fallback.
    """
    path = Path(state.run_dir) / "coverage_targets.json"
    if path.exists():
        try:
            return json.loads(path.read_text(encoding="utf-8")).get("targets", [])
        except Exception:
            pass
    if llm is not None:
        targets = _llm_propose_coverage_targets(state, llm)
        if targets:
            payload = {
                "schema_version": "coverage_targets.v1",
                "iter": int(getattr(state, "pipeline_iteration", 0) or 0),
                "proposal_source": "llm_then_system_lowered",
                "targets": targets,
            }
            try:
                path.write_text(json.dumps(payload, indent=2, default=str), encoding="utf-8")
            except Exception:
                pass
            return targets
    targets = _heuristic_coverage_targets(state)
    payload = {
        "schema_version": "coverage_targets.v1",
        "iter": int(getattr(state, "pipeline_iteration", 0) or 0),
        "proposal_source": "system_heuristic_fallback",
        "targets": targets,
    }
    try:
        path.write_text(json.dumps(payload, indent=2, default=str), encoding="utf-8")
    except Exception:
        pass
    return targets


def _heuristic_coverage_targets(state: Any) -> List[Dict[str, Any]]:
    goal = getattr(state, "goal_spec", None)
    info_sem = getattr(goal, "info_dim_semantics", {}) or {}
    targets: List[Dict[str, Any]] = []
    try:
        from autorl.task_theory import load_stage_omr_ledger

        ledger = getattr(state, "stage_omr_ledger", None)
        if not isinstance(ledger, dict) or not ledger:
            ledger = load_stage_omr_ledger(getattr(state, "run_dir", "."))
        for stage in (ledger.get("stages") or []) if isinstance(ledger, dict) else []:
            if not isinstance(stage, dict):
                continue
            for aid in (stage.get("trainable_atom_ids") or stage.get("diagnostic_atom_ids") or [])[:3]:
                # Coverage targets operate on info-only rollout logs. Obs/derived
                # stage OMRs are measured by stage_evidence instead.
                graph = getattr(goal, "task_causal_graph", {}) if goal is not None else {}
                atoms = {
                    str(a.get("atom_id")): a
                    for a in (graph.get("atoms") or [])
                    if isinstance(a, dict) and a.get("atom_id")
                } if isinstance(graph, dict) else {}
                atom = atoms.get(str(aid)) or {}
                key = atom.get("info_key")
                if key:
                    targets.append({
                        "name": f"stage_{stage.get('order', 0)}_{key}",
                        "proxy": f"info['{key}'] >= 0.5",
                        "source": "v8_stage_omr_ledger",
                        "stage_id": stage.get("stage_id"),
                        "target_rate": 0.1,
                    })
                    break
    except Exception:
        pass
    ts = getattr(goal, "task_structure", None)
    if ts is not None and getattr(ts, "stages", None):
        for s in ts.stages:
            key = getattr(s, "gate_info_key", None)
            if key:
                targets.append({
                    "name": getattr(s, "name", key),
                    "proxy": f"info['{key}'] >= 0.5",
                    "source": "m2_task_structure_stage",
                    "target_rate": 0.3,
                })
    for key, meta in info_sem.items():
        if not isinstance(meta, dict):
            continue
        if meta.get("is_success_metric"):
            targets.append({
                "name": f"success_{key}",
                "proxy": f"info['{key}'] >= 0.5",
                "source": "m2_success_info_key",
                "target_rate": 0.05,
            })
        elif bool(meta.get("non_const", False)) and len(targets) < 5:
            targets.append({
                "name": f"reach_signal_{key}",
                "proxy": f"info['{key}'] != 0",
                "source": "m2_non_const_info_key",
                "target_rate": 0.1,
            })
    return targets


def _llm_propose_coverage_targets(state: Any, llm: Any) -> List[Dict[str, Any]]:
    goal = getattr(state, "goal_spec", None)
    info_sem = getattr(goal, "info_dim_semantics", {}) or {}
    task_structure = getattr(goal, "task_structure", None)
    user_prompt = (
        "Propose coverage assertions for diagnosing whether an RL policy is "
        "exploring the task-relevant state space. Use only measurable info "
        "keys when possible.\n\n"
        f"Primary goal: {getattr(goal, 'primary_goal', None)}\n"
        f"Task structure: {task_structure}\n"
        f"Available info semantics keys: {list(info_sem.keys())}\n\n"
        "Return JSON with key targets, a list of objects. Each object should "
        "have name, nl_assertion, optional info_key, op, threshold, and "
        "target_rate in [0,1]."
    )
    try:
        resp = llm.call_json(
            system_prompt=(
                "You design measurable coverage diagnostics for RL. You do "
                "not decide success; you propose candidate measurements that "
                "the system will validate and lower to safe predicates."
            ),
            user_prompt=user_prompt,
            temperature=0.2,
            purpose="v2.coverage_targets",
        )
    except Exception:
        return []
    targets: List[Dict[str, Any]] = []
    for i, t in enumerate(resp.get("targets", []) or []):
        lowered = _lower_llm_target(t, info_sem)
        if lowered:
            lowered.setdefault("name", f"llm_target_{i}")
            lowered.setdefault("source", "llm_coverage_assertion")
            targets.append(lowered)
    return targets


def _lower_llm_target(t: Dict[str, Any], info_sem: Dict[str, Any]) -> Optional[Dict[str, Any]]:
    key = t.get("info_key")
    if not key:
        return None
    key = str(key)
    if info_sem and key not in info_sem:
        return None
    op = str(t.get("op", ">="))
    threshold = t.get("threshold", 0.5)
    allowed = {">", ">=", "<", "<=", "==", "!="}
    if op not in allowed:
        op = ">="
    try:
        thr = float(threshold)
    except Exception:
        thr = 0.5
    target_rate = t.get("target_rate", 0.1)
    try:
        target_rate_f = min(1.0, max(0.0, float(target_rate)))
    except Exception:
        target_rate_f = 0.1
    return {
        "name": str(t.get("name") or f"coverage_{key}"),
        "nl_assertion": str(t.get("nl_assertion") or ""),
        "proxy": f"info['{key}'] {op} {thr}",
        "info_key": key,
        "target_rate": target_rate_f,
    }


_OPS = {
    ast.Gt: operator.gt,
    ast.GtE: operator.ge,
    ast.Lt: operator.lt,
    ast.LtE: operator.le,
    ast.Eq: operator.eq,
    ast.NotEq: operator.ne,
}


def validate_coverage_targets(state: Any, targets: List[Dict[str, Any]]) -> List[Dict[str, Any]]:
    """Step 2: validate proxy syntax/key membership."""
    info_keys = set((getattr(getattr(state, "goal_spec", None), "info_dim_semantics", {}) or {}).keys())
    out = []
    for t in targets:
        proxy = str(t.get("proxy", ""))
        try:
            tree = ast.parse(proxy, mode="eval")
            key = _extract_info_key(tree)
            if key and (not info_keys or key in info_keys):
                out.append({**t, "validated": True, "info_key": key})
        except Exception:
            continue
    payload = {"schema_version": "coverage_targets_validated.v1", "targets": out}
    try:
        (Path(state.run_dir) / "coverage_targets_validated.json").write_text(
            json.dumps(payload, indent=2, default=str), encoding="utf-8"
        )
    except Exception:
        pass
    return out


def _extract_info_key(tree: ast.AST) -> Optional[str]:
    for node in ast.walk(tree):
        if isinstance(node, ast.Subscript) and isinstance(node.value, ast.Name) and node.value.id == "info":
            sl = node.slice
            if isinstance(sl, ast.Constant) and isinstance(sl.value, str):
                return sl.value
        if isinstance(node, ast.Call) and isinstance(node.func, ast.Attribute):
            if isinstance(node.func.value, ast.Name) and node.func.value.id == "info" and node.func.attr == "get":
                if node.args and isinstance(node.args[0], ast.Constant):
                    return str(node.args[0].value)
    return None


def eval_proxy(proxy: str, info: Dict[str, Any]) -> bool:
    tree = ast.parse(proxy, mode="eval")
    body = tree.body
    if isinstance(body, ast.Compare) and len(body.ops) == 1 and len(body.comparators) == 1:
        left = _eval_node(body.left, info)
        right = _eval_node(body.comparators[0], info)
        op = _OPS.get(type(body.ops[0]))
        return bool(op(left, right)) if op else False
    return bool(_eval_node(body, info))


def _eval_node(node: ast.AST, info: Dict[str, Any]) -> Any:
    if isinstance(node, ast.Constant):
        return node.value
    if isinstance(node, ast.Subscript) and isinstance(node.value, ast.Name) and node.value.id == "info":
        key = node.slice.value if isinstance(node.slice, ast.Constant) else None
        return info.get(key, 0.0)
    if isinstance(node, ast.Call) and isinstance(node.func, ast.Attribute):
        if isinstance(node.func.value, ast.Name) and node.func.value.id == "info" and node.func.attr == "get":
            key = node.args[0].value if node.args and isinstance(node.args[0], ast.Constant) else None
            default = node.args[1].value if len(node.args) > 1 and isinstance(node.args[1], ast.Constant) else 0.0
            return info.get(key, default)
    raise ValueError("unsupported coverage proxy")


def measure_coverage_from_infos(state: Any, episode_infos: List[List[Dict[str, Any]]]) -> Dict[str, Any]:
    """Step 3: verify target reachability from rollout info trajectories."""
    targets = validate_coverage_targets(state, propose_coverage_targets(state))
    rows = []
    for t in targets:
        info_key = t.get("info_key")
        reached = 0
        total = 0
        key_present = False
        for ep in episode_infos:
            total += 1
            ok = False
            for info in ep:
                if info_key is not None and isinstance(info, dict) and info_key in info:
                    key_present = True
                try:
                    if eval_proxy(t["proxy"], info):
                        ok = True
                        break
                except Exception:
                    pass
            reached += int(ok)
        cov = float(reached / total) if total else 0.0
        # F1: a target whose info_key NEVER appears in any rollout info is
        # UNMEASURABLE (firewall-redacted / hallucinated / wrong key), NOT a
        # genuine zero. Fabricating coverage=0 from an absent key is the
        # strict-P2 coverage bug — e.g. an LLM proxy info['state_diversity']
        # that the raw env never emits. Exclude unmeasurable targets from the
        # score instead of letting info.get(key, 0.0) manufacture a zero.
        measurable = (info_key is None) or key_present
        rows.append({
            **t,
            "coverage": cov,
            "measurable": bool(measurable),
            "key_present": bool(key_present),
            "passed": bool(measurable and cov >= float(t.get("target_rate", 0.0))),
        })
    measured = [r for r in rows if r.get("measurable")]
    # coverage_score is the mean over MEASURABLE targets only; None (not 0) when
    # nothing is measurable, so refine_fault cannot route COVERAGE_FAULT off a
    # fabricated zero.
    score = (sum(r["coverage"] for r in measured) / len(measured)) if measured else None
    evidence = {
        "schema_version": "coverage_evidence.v2",
        "iter": int(getattr(state, "pipeline_iteration", 0) or 0),
        "targets": rows,
        "coverage_score": score,
        "n_targets": len(rows),
        "n_measurable_targets": len(measured),
        "n_unmeasurable_targets": len(rows) - len(measured),
        "n_episodes": len(episode_infos),
    }
    try:
        with (Path(state.run_dir) / "coverage_evidence.jsonl").open("a", encoding="utf-8") as f:
            f.write(json.dumps(evidence, sort_keys=True, default=str) + "\n")
    except Exception:
        pass
    return evidence


def refine_fault(state: Any, report: Any, recent_stats: Dict[str, Any]) -> Any:
    """Map v1 catch-all faults to v2 typed faults using measured features."""
    status = getattr(report, "status", "CONTINUE")
    features = getattr(report, "features", None)
    provenance = getattr(getattr(state, "manifest", None), "env_provenance", None)

    pre = _precheck_budget_or_obs_schema(state)
    if pre is not None:
        report.status = pre["status"]
        evidence = list(getattr(report, "supporting_evidence", []) or [])
        evidence.extend(pre["evidence"])
        report.supporting_evidence = evidence
        append_coverage_log(state, report, recent_stats)
        return report

    omr_health = recent_stats.get("omr_health") or {}
    if (
        bool(omr_health.get("blocks_reward_misattribution"))
        and omr_health.get("diagnostic_posture") == "continue_breadth_before_attribution"
    ):
        # Immature/floor-censored OMR is not evidence for a concrete coverage
        # fault yet.  Preserve the deterministic CONTINUE emitted by the OMR
        # health gate instead of fabricating COVERAGE_FAULT from missing/low
        # proxy measurements.
        evidence = list(getattr(report, "supporting_evidence", []) or [])
        evidence.append("coverage_refine_skipped=omr_health_blocks_attribution")
        report.supporting_evidence = evidence
        append_coverage_log(state, report, recent_stats)
        return report

    coverage = recent_stats.get("coverage_evidence") or {}
    measured_score = coverage.get("coverage_score")
    try:
        from autorl.stage_evidence import stage_transition_contract

        transition_contract = stage_transition_contract(
            state,
            recent_stats.get("stage_activation_evidence"),
        )
    except Exception:
        transition_contract = {
            "schema_version": "stage_transition_contract.v1",
            "routeable": False,
            "reasons": ["contract_construction_failed"],
        }
    if measured_score is not None and status in ("HPO_FAULT", "CONTINUE"):
        try:
            if float(measured_score) < 0.3 and not _heldout_omr_is_healthy(
                recent_stats, state=state
            ):
                report.status = "COVERAGE_FAULT"
                status = "COVERAGE_FAULT"
        except Exception:
            pass
    if status == "OBS_FAULT":
        report.status = "OBS_SCHEMA_FAULT"
    elif status == "INSUFFICIENT_BUDGET_FAULT":
        report.status = "BUDGET_FAULT"
    elif status == "HPO_FAULT" and features is not None:
        if getattr(features, "loss_diverged", False) or getattr(features, "entropy_collapsed", False):
            report.status = "OPTIMIZER_FAULT"
    elif status == "REWARD_FAULT" and features is not None:
        coverage_score = (
            float(measured_score) if measured_score is not None
            else float(getattr(features, "stage_progress_score", 0.0) or 0.0)
        )
        if coverage_score < 0.3 and not _heldout_omr_is_healthy(
            recent_stats, state=state
        ):
            report.status = "COVERAGE_FAULT"
        elif transition_contract.get("routeable"):
            report.status = "STAGE_TRANSITION_FAULT"
        else:
            report.status = "REWARD_STRUCTURE_FAULT"

    elif status == "ENV_SYNTH_FAULT":
        if provenance is not None and (
            getattr(provenance, "is_library_env", False)
            or getattr(provenance, "is_raw_sim_env", False)
        ) and not getattr(provenance, "is_generated_mdp", False):
            # Typed provenance makes env synthesis unreachable for benchmark /
            # library-backed environments.  Reclassify to the downstream
            # evidence surface instead of regenerating an env that was not
            # synthesized by M1/M2 in the first place.
            report.status = (
                "STAGE_TRANSITION_FAULT"
                if transition_contract.get("routeable")
                else "REWARD_STRUCTURE_FAULT"
            )
            report.root_cause = (
                "Typed provenance proves the environment is library/raw-sim "
                "backed, so environment synthesis is not the dominant fault; "
                "route pressure to the measurable downstream interface instead."
            )
            report.suggested_action = (
                "Do not rerun M1. Continue evidence collection or test the "
                "downstream interface axis indicated by coverage/stage evidence."
            )
            status = "ENV_SYNTH_FAULT"
        else:
            success_rate = infer_success_rate(recent_stats, state=state)
            if measured_score is not None and success_rate is not None:
                # If the env can run and OMR produces valid scores, repeated zero
                # success is usually a task-graph/reward proxy problem, not proof
                # that the adapter must be regenerated.
                try:
                    report.status = (
                        "STAGE_TRANSITION_FAULT"
                        if transition_contract.get("routeable")
                        else "REWARD_STRUCTURE_FAULT"
                    )
                    report.root_cause = (
                        "Valid held-out OMR scores were produced, so this is "
                        "not evidence that environment synthesis itself failed."
                    )
                    report.suggested_action = (
                        "Do not rerun M1. Diagnose the active interface, "
                        "optimizer, budget, or exploration axis."
                    )
                except Exception:
                    pass

    if (
        getattr(report, "status", None) in V2_FAULTS
        and _heldout_omr_has_positive_task_evidence(
            recent_stats, state=state
        )
        and not _heldout_omr_is_healthy(recent_stats, state=state)
    ):
        evidence = list(getattr(report, "supporting_evidence", []) or [])
        sr = infer_success_rate(recent_stats, state=state)
        evidence.append(
            "v2_fault_suppressed_by_positive_heldout_omr="
            f"{sr if sr is not None else 'positive'}"
        )
        report.status = "PARTIAL_SUCCESS"
        report.root_cause = (
            "Held-out OMR contains positive task-achievement evidence; proxy "
            "coverage/stage symptoms are insufficient to assign a module fault."
        )
        report.suggested_action = (
            "Preserve/deepen this candidate and use V5 successful-vs-failed "
            "trajectory cohorts before any destructive rewrite."
        )
        report.supporting_evidence = evidence
        append_coverage_log(state, report, recent_stats)
        return report

    if getattr(report, "status", None) in V2_FAULTS:
        evidence = list(getattr(report, "supporting_evidence", []) or [])
        evidence.append(f"v2_fault_refined_from={status}")
        if measured_score is not None:
            evidence.append(f"coverage_score={float(measured_score):.3f}")
        sr = infer_success_rate(recent_stats, state=state)
        if sr is not None:
            evidence.append(f"success_rate={float(sr):.3f}")
        evidence.append(
            "stage_transition_routeable="
            f"{bool(transition_contract.get('routeable'))}"
        )
        if transition_contract.get("failed_transition_ids"):
            evidence.append(
                "failed_transition_ids="
                f"{transition_contract.get('failed_transition_ids')[:5]}"
            )
        report.supporting_evidence = evidence
    append_coverage_log(state, report, recent_stats)
    return report


def _precheck_budget_or_obs_schema(state: Any) -> Optional[Dict[str, Any]]:
    algo = getattr(state, "algorithm_config", None)
    algo_name = str(getattr(algo, "algorithm_name", "") or "").upper()
    budget = int(getattr(state, "v2_allocated_budget_steps", 0) or 0)
    if algo_name in ("SAC", "TD3", "DDPG"):
        runtime = (getattr(state, "pipeline_memory", {}) or {}).get(
            "last_offpolicy_learning_starts", {}
        ) or {}
        try:
            learning_starts = int(runtime.get("learning_starts"))
        except Exception:
            learning_starts = None
        if learning_starts is None:
            hp = getattr(algo, "default_hyperparams", {}) or {}
            try:
                learning_starts = int(hp.get("learning_starts", 10_000))
            except Exception:
                learning_starts = 10_000
        if budget > 0 and learning_starts is not None and budget < learning_starts:
            return {
                "status": "BUDGET_FAULT",
                "evidence": [
                    f"budget({budget}) < {algo_name}.learning_starts({learning_starts}); off-policy cannot update",
                    "v2_fault_pre_check=budget_starvation",
                ],
            }

    stack = getattr(state, "v2_active_stack", {}) or {}
    obs_schema_id = str(stack.get("obs_schema_id", ""))
    m = re.search(r"subset_(\d+)dim", obs_schema_id)
    if m:
        n_dim = int(m.group(1))
        act_dim = _action_dim(state)
        verified = _verified_obs_count(state)
        min_dim = max(8, act_dim * 2, int((verified + 3) // 4))
        if act_dim > 0 and n_dim < min_dim:
            return {
                "status": "OBS_SCHEMA_FAULT",
                "evidence": [
                    f"GCOS subset {n_dim} dim < min_dim({min_dim}); insufficient observation for action_dim={act_dim}",
                    "v2_fault_pre_check=gcos_over_prune",
                ],
            }
    return None


def _action_dim(state: Any) -> int:
    dims = getattr(getattr(state, "manifest", None), "action_dims", None)
    if isinstance(dims, dict) and dims:
        dims = next(iter(dims.values()))
    try:
        return int(dims)
    except Exception:
        return 0


def _verified_obs_count(state: Any) -> int:
    obs_tier = getattr(getattr(state, "goal_spec", None), "obs_tier", {}) or {}
    try:
        return sum(1 for v in obs_tier.values() if v == "VERIFIED")
    except Exception:
        return 0


def append_coverage_log(state: Any, report: Any, recent_stats: Dict[str, Any]) -> None:
    features = getattr(report, "features", None)
    checkpoints: List[Dict[str, Any]] = []
    measured = recent_stats.get("coverage_evidence") or {}
    if measured.get("targets"):
        for t in measured.get("targets", []) or []:
            checkpoints.append({
                "name": t.get("name"),
                "coverage": t.get("coverage"),
                "target_rate": t.get("target_rate"),
                "passed": t.get("passed"),
                "validated": t.get("validated", True),
                "source": "measured_rollout_info",
            })
    if features is not None:
        for name, rate in (getattr(features, "stage_trigger_rates", {}) or {}).items():
            checkpoints.append({
                "name": name,
                "coverage": float(rate),
                "validated": True,
                "source": "diagnostic_features",
            })
    coverage_score = measured.get("coverage_score")
    if coverage_score is None and features is not None:
        coverage_score = float(getattr(features, "stage_progress_score", 0.0) or 0.0)
    entry = {
        "iter": int(getattr(state, "pipeline_iteration", 0) or 0),
        "trial_id": recent_stats.get("trial_id"),
        "checkpoints": checkpoints,
        "coverage_score": coverage_score,
        "success_rate": infer_success_rate(recent_stats, state=state),
        "diagnostic_fault": getattr(report, "status", None),
        "stuck_at_stage": getattr(report, "stuck_at_stage", None),
        "evidence": _jsonable(getattr(report, "supporting_evidence", []) or []),
    }
    try:
        path = Path(state.run_dir) / "coverage_log.jsonl"
        with path.open("a", encoding="utf-8") as f:
            f.write(json.dumps(entry, sort_keys=True, default=str) + "\n")
    except Exception:
        pass


==> anc/FARL/autorl/data_types.py <==
"""AutoRL-X: Core Data Types
===========================
Defines all data structures that flow between pipeline modules.
Each module reads from and writes to a shared PipelineState.
"""

from dataclasses import dataclass, field
from enum import Enum
from pathlib import Path
from typing import Any, Dict, List, Optional

import numpy as np


# ============================================================
# Enums — Topology & Environment Properties
# ============================================================

class AgentType(Enum):
    SINGLE = "single"
    MULTI = "multi"

class CooperationType(Enum):
    COOPERATIVE = "cooperative"
    COMPETITIVE = "competitive"
    MIXED = "mixed"
    NOT_APPLICABLE = "n/a"

class ActionType(Enum):
    DISCRETE = "discrete"
    CONTINUOUS = "continuous"
    MULTI_DISCRETE = "multi_discrete"

class ObservabilityType(Enum):
    FULL = "full"       # MDP
    PARTIAL = "partial" # POMDP

class EnvSourceType(Enum):
    CLASSIC_LIBRARY     = "classic_library"   # existing library (Gymnasium, etc.)
    NL_TENSOR_SHELL     = "nl_tensor_shell"   # NL → obs/act spaces only; MDP TBD by M2
    NL_SYNTHESIZED      = "nl_synthesized"    # NL → full env (M2 designed MDP)
    API_BRIDGED         = "api_bridged"
    RAW_SIM_INTROSPECTED = "raw_sim_introspected"  # M1 web-discovered an OSS sim library, auto-wrote adapter
    COMBINATORIAL_OPTIMIZATION = "combinatorial_optimization"  # Pillar 1 NL/CSV CO tasks


@dataclass
class EnvProvenance:
    """Auditable origin of the environment and objective contract.

    This is deliberately separate from performance outcome. It tells readers
    whether a run used a library-backed simulator, a raw-sim adapter, or a
    generated structured-data CO environment, and whether downstream OMR must
    be rebuilt after an MDP rewrite.
    """

    source_category: str = "unknown"
    adapter_generation: str = "unknown"
    problem_class: Optional[str] = None
    library_id: Optional[str] = None
    data_path: Optional[str] = None
    is_library_env: bool = False
    is_raw_sim_env: bool = False
    is_generated_mdp: bool = False
    is_structured_data_env: bool = False
    omr_rebuild_required_after_m2a: bool = False
    notes: str = ""


# ============================================================
# Module 1 Output: Environment Manifest (Topology Report)
# ============================================================

@dataclass
class EnvironmentManifest:
    """Complete topology description produced by Module 1.
    Tells all downstream modules what kind of environment they face."""

    env_id: str
    env_description: str
    env_source: EnvSourceType

    # Topology
    agent_type: AgentType
    num_agents: int = 1
    agent_ids: List[str] = field(default_factory=lambda: ["agent_0"])

    # Observation
    observation_dims: Dict[str, int] = field(default_factory=dict)
    observability: ObservabilityType = ObservabilityType.FULL

    # Action
    action_dims: Dict[str, int] = field(default_factory=dict)
    action_types: Dict[str, ActionType] = field(default_factory=dict)

    # MARL-specific
    cooperation_type: CooperationType = CooperationType.NOT_APPLICABLE
    reward_structure: str = "individual"  # shared / individual / mixed

    # Generated adapter code & path
    adapter_code: str = ""
    adapter_module_path: str = ""

    # MDP design flag — True means Module 2 Phase A must design step/reward/termination
    needs_mdp_design: bool = False
    env_provenance: EnvProvenance = field(default_factory=EnvProvenance)


# ============================================================
# Module 2 Output: Fingerprint & MDP Report
# ============================================================

@dataclass
class EnvironmentFingerprint:
    """[DEPRECATED — 2026-05-21] Fixed-length statistical vector for KNN matching.

    The fingerprint + MetaKB warm-start mechanism has been moved to FUTURE
    WORK. It is no longer part of any paper claim. The class is kept only
    for backward compatibility with existing run-dir artifacts; new code
    should not depend on it. See contracts/m2b_goal_discovery.md and
    contracts/m3_algorithm_selection.md (v1.1).
    """

    obs_dim: int = 0
    act_dim: int = 0
    act_type_encoded: float = 0.0       # 0=discrete, 1=continuous

    reward_density: float = 0.0         # fraction of non-zero rewards
    reward_kurtosis: float = 0.0
    reward_sign_ratio: float = 0.0      # positive / total non-zero

    mean_episode_length: float = 0.0
    std_episode_length: float = 0.0
    is_fixed_horizon: float = 0.0       # 1.0 if fixed, 0.0 if variable

    # MARL dimensions (0 for single-agent)
    num_agents: float = 1.0
    agent_coupling: float = 0.0
    reward_decomposability: float = 0.0

    def to_vector(self) -> np.ndarray:
        return np.array([
            self.obs_dim, self.act_dim, self.act_type_encoded,
            self.reward_density, self.reward_kurtosis, self.reward_sign_ratio,
            self.mean_episode_length, self.std_episode_length, self.is_fixed_horizon,
            self.num_agents, self.agent_coupling, self.reward_decomposability,
        ], dtype=np.float64)


@dataclass
class ProbeBottleneck:
    bottleneck_type: str      # sparse_reward / local_optimum / exploration_failure
    description: str
    severity: str             # low / medium / high
    suggested_fix: str


@dataclass
class CreditAssignmentReport:
    """MARL-only: per-agent contribution analysis."""
    agent_contributions: Dict[str, float] = field(default_factory=dict)
    agent_roles: Dict[str, str] = field(default_factory=dict)
    recommended_individual_rewards: Dict[str, str] = field(default_factory=dict)


@dataclass
class StageSpec:
    """One stage of a sequential task (e.g. door-open: approach → grasp → pull).
    Detected by M2 from info-dict step-change patterns during mini-RL probe."""
    name:             str = ""           # human-readable: "grasp", "pull", "swing"
    trigger_info:     str = ""           # condition: "info['grasp_success'] == 1"
    typical_duration: int = 0            # mean steps between this stage and next
    # cross-stage gating signal name (used by M4 for stage-gated reward)
    gate_info_key:    str = ""           # e.g. "grasp_success"


# ────────────────────────────────────────────────────────────────────────
# 2026-05-25 Mini-RL Environment Perception (M2 核心新模块)
# Mini-RL 不再以 "train a policy" 为目的,而是以 "感知 env 的 5 个维度" 为目的:
#   1. reward 真实分布(库 reward 的形态)
#   2. action 边界 / 使用模式
#   3. obs 转换动力学(under trained policy)
#   4. obs 强相关筛选(reward / external / saliency 综合)
#   5. info dict 全面 sweep(trained vs random gap)
# ────────────────────────────────────────────────────────────────────────


@dataclass
class RewardDistribution:
    """库 reward 的分布形态 — 给 M3 / M4 决定 reward shape strategy."""
    n_samples:                int = 0
    min:                      float = 0.0
    max:                      float = 0.0
    mean:                     float = 0.0
    std:                      float = 0.0
    skew:                     float = 0.0           # >1 偏正 spike
    kurtosis:                 float = 0.0           # 高 = heavy tail
    density_under_random:     float = 0.0           # baseline (sniff)
    density_under_trained:    float = 0.0           # trained policy 下
    # Reward shape 自动分类:
    #   dense_shaped    每步非零 + 平滑(MuJoCo locomotion)
    #   sparse_spike    大部分零 + 偶尔大 spike(MetaWorld success bonus)
    #   step_function   分阶段离散跳变(door-open grasp→pull)
    #   binary          仅 0/1(纯 success metric)
    shape_class:              str = "unknown"


@dataclass
class ActionUsage:
    """policy 学到后,action 实际怎么用 — 给 M3 / M4."""
    n_dims:                   int = 0
    # 每个 dim 的统计:{"mean": float, "std": float, "saturation_rate": float}
    per_dim:                  Dict[int, Dict[str, float]] = field(default_factory=dict)
    saturation_dims:          List[int] = field(default_factory=list)   # 总是接近 ±max
    underused_dims:           List[int] = field(default_factory=list)   # 接近 0
    correlation_matrix:       List[List[float]] = field(default_factory=list)


@dataclass
class ObsRelevance:
    """每个 obs[k] 的综合 relevance score — M2 _compose_obs_tier 用 + M4 选 reward dim."""
    dim:                  int = 0
    reward_corr:          float = 0.0    # Pearson |r| with reward
    external_corr:        float = 0.0    # with OMR success metric
    policy_saliency:      float = 0.0    # |∂action/∂obs[k]| under trained policy
    combined_score:       float = 0.0    # 综合(用于 tier promotion)
    # tier suggestion based on combined_score:
    #   >= 0.6 → INFERRED_EMPIRICAL(automatic promotion from UNVERIFIED)
    #   >= 0.8 → INFERRED
    suggested_tier:       str = "UNVERIFIED"


@dataclass
class InfoPerception:
    """info dict 全面 sweep — 加上 trained vs random 触发率 gap."""
    keys_under_random:        List[str] = field(default_factory=list)
    keys_under_trained:       List[str] = field(default_factory=list)
    # per-key trigger rates
    triggered_under_random:   Dict[str, float] = field(default_factory=dict)
    triggered_under_trained:  Dict[str, float] = field(default_factory=dict)
    # gap > 0.3 ⇒ trained policy 解锁了这个 info key
    trained_random_gap:       Dict[str, float] = field(default_factory=dict)
    # info key 自动识别为 success metric (corr_with_external >= 0.95)
    is_success_metric:        Dict[str, bool] = field(default_factory=dict)


@dataclass
class LearningCurve:
    """Mini-RL 训练曲线 — 给诊断 + M3 反馈."""
    steps:                    List[int] = field(default_factory=list)
    eval_rewards:             List[float] = field(default_factory=list)
    plateau_step:             Optional[int] = None
    # fast / moderate / slow / stuck
    convergence_class:        str = "unknown"
    # final/random ratio — 衡量 policy 是否真学到东西
    policy_improvement_ratio: float = 1.0


@dataclass
class EnvPerceptionData:
    """Mini-RL 探索后对 env 的多维度感知 — M2/M3/M4/M5/GCOS 都消费.

    这是 M2 mini-RL 的 ONLY purpose: 把 env 的 5 个维度感知清楚,
    不是为了 train 出最好 policy。Policy 是副产品。
    """
    # 5 个核心维度
    reward_distribution:      Optional[RewardDistribution] = None
    action_usage:             Optional[ActionUsage] = None
    obs_relevance:            List[ObsRelevance] = field(default_factory=list)  # ranked
    info_perception:          Optional[InfoPerception] = None
    learning_curve:           Optional[LearningCurve] = None

    # 元数据
    cumulative_steps:         int = 0
    exit_reason:              str = "NOT_RUN"
    # OBS_DIST_SATURATED / REWARD_DIST_SATURATED / INFO_PATTERN_SATURATED
    # SALIENCY_CONVERGED / BUDGET_EXHAUSTED / FAILED

    # trained policy 路径(序列化到 disk,GCOS Stage 3 用)
    trained_policy_path:      Optional[str] = None
    trained_policy_algo:      str = ""           # "SAC" / "DQN" / ...

    # V4.3 strict Pillar-2 provenance. In P3/known runs this stays
    # "native_reward_perception"; in strict raw-sim it must be an intrinsic,
    # reward-free perception mode. Downstream code should treat
    # reward_distribution as the distribution of `perception_reward_name`, not
    # blindly as simulator-native reward.
    perception_mode:          str = "native_reward_perception"
    perception_reward_name:   str = "env_step_reward"
    intrinsic_ledger_path:    Optional[str] = None
    controllability_mask:     List[int] = field(default_factory=list)


@dataclass
class TaskAtom:
    """A falsifiable M2-discovered state/progress predicate.

    M4 rewards must cite atom_id instead of inventing ungrounded sources. This
    typed form coexists with the legacy dict artifact stored in
    GoalSpec.task_causal_graph.
    """

    atom_id: str = ""
    kind: str = "progress"          # success / stage_gate / progress / constraint / proxy
    source: str = ""                # info['success'], obs[4], derived(...)
    source_type: str = "unknown"    # info / obs / derived / reward / unknown
    semantic: str = ""
    semantic_type: str = "unknown"  # V3: scalar_signal/position_scalar/velocity_scalar/binary/etc.
    obs_indices: List[int] = field(default_factory=list)
    info_key: Optional[str] = None
    direction: str = "unknown"      # increase / decrease / equal / binary / unknown
    target_value: Optional[float] = None
    threshold: Optional[float] = None
    confidence: float = 0.0
    corr_with_reward: float = 0.0   # |Pearson| with native env reward; provenance signal (eval-channel detector, I-7')
    tier: str = "UNKNOWN"           # VERIFIED / INFERRED / REJECTED / UNKNOWN
    evidence_sources: List[str] = field(default_factory=list)
    task_relevance: str = "unknown" # task_primary / stage_support / teacher_only / task_irrelevant / unknown
    controllability: str = "unknown"
    risk_tags: List[str] = field(default_factory=list)

    def to_dict(self) -> Dict[str, Any]:
        return {
            "atom_id": self.atom_id,
            "kind": self.kind,
            "source": self.source,
            "source_type": self.source_type,
            "semantic": self.semantic,
            "semantic_type": self.semantic_type,
            "obs_indices": list(self.obs_indices),
            "info_key": self.info_key,
            "direction": self.direction,
            "target_value": self.target_value,
            "threshold": self.threshold,
            "confidence": self.confidence,
            "corr_with_reward": self.corr_with_reward,
            "tier": self.tier,
            "evidence_sources": list(self.evidence_sources),
            "task_relevance": self.task_relevance,
            "controllability": self.controllability,
            "risk_tags": list(self.risk_tags),
        }


@dataclass
class CausalStage:
    """A stage in a task graph, grounded in atom IDs."""

    stage_id: str = ""
    name: str = ""
    order: int = 0
    preconditions: List[str] = field(default_factory=list)
    entry_atom_ids: List[str] = field(default_factory=list)
    progress_atom_ids: List[str] = field(default_factory=list)
    completion_atom_id: Optional[str] = None
    failure_atom_ids: List[str] = field(default_factory=list)
    expected_monotonicity: Dict[str, str] = field(default_factory=dict)
    confidence: float = 0.0

    def to_dict(self) -> Dict[str, Any]:
        return {
            "stage_id": self.stage_id,
            "name": self.name,
            "order": self.order,
            "preconditions": list(self.preconditions),
            "entry_atom_ids": list(self.entry_atom_ids),
            "progress_atom_ids": list(self.progress_atom_ids),
            "completion_atom_id": self.completion_atom_id,
            "failure_atom_ids": list(self.failure_atom_ids),
            "expected_monotonicity": dict(self.expected_monotonicity),
            "confidence": self.confidence,
        }


@dataclass
class GroundedRewardTerm:
    """A reward term proposed by M2 for M4, grounded to exactly one atom."""

    term_id: str = ""
    atom_id: str = ""
    family: str = "dense_shaping_linear"
    source: str = ""
    direction: str = "unknown"
    weight: float = 0.1
    allowed_for_m4: bool = True
    risk_tags: List[str] = field(default_factory=list)

    def to_dict(self) -> Dict[str, Any]:
        return {
            "term_id": self.term_id,
            "atom_id": self.atom_id,
            "family": self.family,
            "source": self.source,
            "direction": self.direction,
            "weight": self.weight,
            "allowed_for_m4": self.allowed_for_m4,
            "risk_tags": list(self.risk_tags),
        }


@dataclass
class StageActivationEvidence:
    """M5/diagnostics evidence keyed by atom/stage IDs."""

    by_atom: Dict[str, Dict[str, Any]] = field(default_factory=dict)
    by_stage: Dict[str, Dict[str, Any]] = field(default_factory=dict)
    source_trial_ids: List[str] = field(default_factory=list)
    computed_at_iter: int = 0
    oracle_stage_ids: List[str] = field(default_factory=list)
    oracle_episode_sequences: List[Dict[str, Any]] = field(default_factory=list)
    transition_windows: Dict[str, List[Dict[str, Any]]] = field(default_factory=dict)
    trace_refs: List[str] = field(default_factory=list)
    provenance: Dict[str, Any] = field(default_factory=dict)
    label_permission: str = "diagnostic_only"

    def to_dict(self) -> Dict[str, Any]:
        return {
            "schema_version": "stage_evidence.v2",
            "by_atom": dict(self.by_atom),
            "by_stage": dict(self.by_stage),
            "source_trial_ids": list(self.source_trial_ids),
            "computed_at_iter": self.computed_at_iter,
            "oracle_stage_ids": list(self.oracle_stage_ids),
            "oracle_episode_sequences": list(self.oracle_episode_sequences),
            "transition_windows": dict(self.transition_windows),
            "trace_refs": list(self.trace_refs),
            "provenance": dict(self.provenance),
            "label_permission": self.label_permission,
        }


# ────────────────────────────────────────────────────────────────────────
# V3: Representation Hypothesis Search (contracts/m2_representation_hypothesis_search.md)
# Added 2026-05-28. Coexists with v2 TaskCausalGraph schema; v3 extends
# atoms with `derived` source_type carrying a sandboxed formula, packages
# raw+derived bundles into RepresentationSet hypotheses in the
# `obs_schema` slot, and tracks per-atom / per-representation evidence
# cards through the closed loop.
# ────────────────────────────────────────────────────────────────────────


class EvidencePhase(str, Enum):
    """V3 evidence_phase enum, drives uncertainty prior (contract §8)."""
    BOOTSTRAP_PROBE = "bootstrap_probe"        # iter 0, miniRL probe only
    SHADOW_ONLY = "shadow_only"                # statistical screening done
    ABLATION_PENDING = "ablation_pending"      # queued for tier-0 ablation
    ABLATION_VERIFIED = "ablation_verified"    # tier-0 ablation completed
    CROSS_ENV_INHERITED = "cross_env_inherited"  # imported from experience_pool


@dataclass
class AtomEvidenceCard:
    """V3: per-atom evidence aggregated across the three pipeline phases.

    Fields are intentionally permissive (Dict for shadow/ablation) so
    downstream consumers can introspect without schema lockstep updates.
    The required keys are documented in
    `contracts/m2_representation_hypothesis_search.md` §3.2.
    """
    atom_id: str = ""
    evidence_phase: str = EvidencePhase.BOOTSTRAP_PROBE.value
    shadow: Dict[str, float] = field(default_factory=dict)
    ablation: Dict[str, Any] = field(default_factory=dict)
    uncertainty: float = 1.0
    promotion_score: float = 0.0
    role: str = "untested"   # untested/necessary/productive/supportive/redundant/harmful/dormant (dormant=reversible, see autorl.dormancy)
    risk_tags: List[str] = field(default_factory=list)
    computed_at_iter: int = 0
    computed_at_step: int = 0

    def to_dict(self) -> Dict[str, Any]:
        return {
            "schema_version": "atom_evidence_card.v1",
            "atom_id": self.atom_id,
            "evidence_phase": self.evidence_phase,
            "shadow": dict(self.shadow),
            "ablation": dict(self.ablation),
            "uncertainty": float(self.uncertainty),
            "promotion_score": float(self.promotion_score),
            "role": self.role,
            "risk_tags": list(self.risk_tags),
            "computed_at_iter": int(self.computed_at_iter),
            "computed_at_step": int(self.computed_at_step),
        }


@dataclass
class RepresentationEvidenceCard:
    """V3: per-representation-set aggregate evidence (contract §3.3).

    `role` evolves across phases: candidate → champion / dormant / archived /
    raw_fallback. `dormant` is the reversible shrink state (a candidate that
    lost to raw_only once); `archived` is terminal (confirmed-repeat loss); both
    are governed by `autorl.dormancy`. `raw_only` is the only repr that may be
    permanently `raw_fallback` and is never dormant/archived (Invariant I-1).
    """
    repr_id: str = ""
    evidence_phase: str = EvidencePhase.BOOTSTRAP_PROBE.value
    shadow_score: float = 0.0
    ablation_score: float = 0.0
    uncertainty: float = 1.0
    promotion_score: float = 0.0
    role: str = "candidate"   # candidate/champion/dormant/archived/raw_fallback/earned_raw
    failure_reasons: List[str] = field(default_factory=list)
    constituent_atom_ids: List[str] = field(default_factory=list)
    derived_atom_ids: List[str] = field(default_factory=list)
    construction_policy: str = ""
    computed_at_iter: int = 0

    def to_dict(self) -> Dict[str, Any]:
        return {
            "schema_version": "representation_evidence_card.v1",
            "repr_id": self.repr_id,
            "evidence_phase": self.evidence_phase,
            "shadow_score": float(self.shadow_score),
            "ablation_score": float(self.ablation_score),
            "uncertainty": float(self.uncertainty),
            "promotion_score": float(self.promotion_score),
            "role": self.role,
            "failure_reasons": list(self.failure_reasons),
            "constituent_atom_ids": list(self.constituent_atom_ids),
            "derived_atom_ids": list(self.derived_atom_ids),
            "construction_policy": self.construction_policy,
            "computed_at_iter": int(self.computed_at_iter),
        }


@dataclass
class DerivedAtom:
    """V3: atom synthesized from raw atoms via a deterministic expression.

    Coexists with `TaskAtom`. `parent_atom_ids` must all be raw atoms
    (depth=1 in V1, contract §6.4). The compiled formula is owned by
    `autorl.expression_sandbox.CompiledFormula`; this dataclass stores
    only the serialised form for cross-env replay.
    """
    atom_id: str = ""
    formula: str = ""
    parent_atom_ids: List[str] = field(default_factory=list)
    semantic_role: str = ""    # contract §3.5 closed enum
    semantic_type: str = ""    # contract §5.1 closed enum, of *output*
    units: Optional[str] = None
    formula_ast: Optional[Dict[str, Any]] = None  # ast.dump record (provenance only)
    # Mirror TaskAtom-shaped fields so M4 / GCOS treat it uniformly.
    kind: str = "progress"     # success/stage_gate/progress/constraint/proxy
    source: str = "derived"
    source_type: str = "derived"
    obs_indices: List[int] = field(default_factory=list)   # propagated from sandbox parse
    info_key: Optional[str] = None
    direction: str = "unknown"
    target_value: Optional[float] = None
    threshold: Optional[float] = None
    confidence: float = 0.0
    corr_with_reward: float = 0.0   # |Pearson| with native env reward; provenance signal (eval-channel detector, I-7')
    tier: str = "INFERRED"     # VERIFIED/INFERRED/REJECTED/UNKNOWN
    evidence_sources: List[str] = field(default_factory=list)
    task_relevance: str = "stage_support"
    controllability: str = "unknown"
    risk_tags: List[str] = field(default_factory=list)
    evidence_card: Optional[AtomEvidenceCard] = None

    def to_dict(self) -> Dict[str, Any]:
        return {
            "schema_version": "derived_atom.v1",
            "atom_id": self.atom_id,
            "formula": self.formula,
            "parent_atom_ids": list(self.parent_atom_ids),
            "semantic_role": self.semantic_role,
            "semantic_type": self.semantic_type,
            "units": self.units,
            "formula_ast": self.formula_ast,
            "kind": self.kind,
            "source": self.source,
            "source_type": self.source_type,
            "obs_indices": list(self.obs_indices),
            "info_key": self.info_key,
            "direction": self.direction,
            "target_value": self.target_value,
            "threshold": self.threshold,
            "confidence": float(self.confidence),
            "corr_with_reward": float(self.corr_with_reward),
            "tier": self.tier,
            "evidence_sources": list(self.evidence_sources),
            "task_relevance": self.task_relevance,
            "controllability": self.controllability,
            "risk_tags": list(self.risk_tags),
            "evidence_card": (
                self.evidence_card.to_dict() if self.evidence_card else None
            ),
        }


@dataclass
class RationaleEntry:
    """V3 Step 1: advisory chain-of-thought for one atom (rationale plane).

    Lives ONLY in `TaskCausalGraph.rationale_plane`, keyed by atom_id. It is
    structurally separate from the data plane: the reward-grounding validator
    (`_atom_allowed`) and training NEVER receive this object as input, so it
    cannot influence any grounding/training decision even in principle. It
    carries the producer's (M2) reasoning and the consumer's (M4) write-back so
    the two modules understand each other instead of staring at a bare dict.
    Degrades gracefully — dropping the whole plane changes no decision.
    """

    atom_id: str = ""
    # ── Producer half (M2 writes when it proposes the atom) ──
    author: str = ""               # e.g. "m2.llm_semantic_proposer"
    rationale: str = ""            # why this atom is task-relevant
    confidence: float = 0.0
    uncertainty: float = 1.0
    open_questions: List[str] = field(default_factory=list)
    # ── Consumer write-back half (M4 fills as a side-output of grounding) ──
    used_by_reward: Optional[bool] = None   # did M4 ground a reward term on it?
    rejected_reason: str = ""               # if M4 could not use it, the reason
    limitations: List[str] = field(default_factory=list)

    def to_dict(self) -> Dict[str, Any]:
        return {
            "atom_id": self.atom_id,
            "author": self.author,
            "rationale": self.rationale,
            "confidence": float(self.confidence),
            "uncertainty": float(self.uncertainty),
            "open_questions": list(self.open_questions),
            "used_by_reward": self.used_by_reward,
            "rejected_reason": self.rejected_reason,
            "limitations": list(self.limitations),
        }


@dataclass
class RepresentationSet:
    """V3: a named bundle of (raw + derived) atoms registered as one
    candidate in the `obs_schema` slot of the active stack (contract §3.4)."""
    repr_id: str = ""
    construction_policy: str = ""   # contract §2.1 one of six
    included_atom_ids: List[str] = field(default_factory=list)
    derived_atom_ids: List[str] = field(default_factory=list)
    excluded_atom_ids: List[str] = field(default_factory=list)
    obs_dim_raw: int = 0      # original env obs dim (before derived concat)
    obs_dim_total: int = 0    # raw subset kept + derived count
    evidence_card: Optional[RepresentationEvidenceCard] = None

    def to_dict(self) -> Dict[str, Any]:
        return {
            "schema_version": "representation_set.v1",
            "repr_id": self.repr_id,
            "construction_policy": self.construction_policy,
            "included_atom_ids": list(self.included_atom_ids),
            "derived_atom_ids": list(self.derived_atom_ids),
            "excluded_atom_ids": list(self.excluded_atom_ids),
            "obs_dim_raw": int(self.obs_dim_raw),
            "obs_dim_total": int(self.obs_dim_total),
            "evidence_card": (
                self.evidence_card.to_dict() if self.evidence_card else None
            ),
        }


# Uncertainty prior table (contract §8). Use module-level so M2 / hypothesis
# bank / outcome_evaluator all read the same numbers.
EVIDENCE_PHASE_UNCERTAINTY_PRIOR: Dict[str, float] = {
    EvidencePhase.BOOTSTRAP_PROBE.value: 0.7,
    EvidencePhase.SHADOW_ONLY.value: 0.5,
    EvidencePhase.ABLATION_PENDING.value: 0.5,
    EvidencePhase.ABLATION_VERIFIED.value: 0.2,   # mid-range; tightened by p-value
    EvidencePhase.CROSS_ENV_INHERITED.value: 0.7, # inherited + tax
}


@dataclass
class TaskCausalGraph:
    """Structured M2-to-M4/M5/diagnostics contract.

    The graph is the canonical shared perception surface: M2 creates atoms,
    M4 cites atoms in reward hypotheses, M5 reports evidence against atoms,
    and M2B repairs only contradicted atoms.
    """

    schema_version: str = "m2_task_causal_graph.v2"
    task_id: str = ""
    goal: Dict[str, Any] = field(default_factory=dict)
    atoms: List[TaskAtom] = field(default_factory=list)
    stages: List[CausalStage] = field(default_factory=list)
    reward_terms: List[GroundedRewardTerm] = field(default_factory=list)
    graph_confidence: float = 0.0
    proxy_risks: List[str] = field(default_factory=list)
    failure_context: Dict[str, Any] = field(default_factory=dict)
    stage_evidence: Optional[StageActivationEvidence] = None
    recommended_m4_strategy: str = "identity_plus_progress"
    # V3 (2026-05-28): derived atom inventory + representation set catalog.
    # `derived_atoms` lives alongside `atoms` because M4's audit walks the
    # `atoms` list for grounding checks; we copy each DerivedAtom into
    # `atoms` (as TaskAtom-shaped dict) but ALSO keep the structured
    # DerivedAtom record here for the closed-loop M2B re-propose path.
    derived_atoms: List["DerivedAtom"] = field(default_factory=list)
    representation_sets: List["RepresentationSet"] = field(default_factory=list)
    # V3 Step 1: advisory rationale plane (chain-of-thought per atom), keyed by
    # atom_id. NEVER read by the data-plane validator (_atom_allowed) or by
    # training — purely for M2↔M4 mutual understanding + persistence. Dropping
    # it changes no decision (degrades gracefully).
    rationale_plane: Dict[str, "RationaleEntry"] = field(default_factory=dict)
    # V8 (2026-07-02): typed task-theory and stage-OMR surface.  These dict
    # fields intentionally live beside the older atoms/stages so old consumers
    # keep working while M2/M4/M5/diagnostics share a richer frontier model.
    task_theory: Dict[str, Any] = field(default_factory=dict)
    stage_omr_ledger: Dict[str, Any] = field(default_factory=dict)
    frontier_plan: Dict[str, Any] = field(default_factory=dict)

    def to_dict(self) -> Dict[str, Any]:
        return {
            "schema_version": self.schema_version,
            "task_id": self.task_id,
            "goal": dict(self.goal),
            "atoms": [a.to_dict() for a in self.atoms],
            "stages": [s.to_dict() for s in self.stages],
            "reward_terms": [t.to_dict() for t in self.reward_terms],
            "graph_confidence": self.graph_confidence,
            "proxy_risks": list(self.proxy_risks),
            "failure_context": dict(self.failure_context),
            "stage_evidence": (
                self.stage_evidence.to_dict() if self.stage_evidence else {}
            ),
            "recommended_m4_strategy": self.recommended_m4_strategy,
            "derived_atoms": [a.to_dict() if hasattr(a, "to_dict") else dict(a) for a in self.derived_atoms],
            "representation_sets": [r.to_dict() if hasattr(r, "to_dict") else dict(r) for r in self.representation_sets],
            "rationale_plane": {k: v.to_dict() for k, v in self.rationale_plane.items()},
            "task_theory": dict(self.task_theory),
            "stage_omr_ledger": dict(self.stage_omr_ledger),
            "frontier_plan": dict(self.frontier_plan),
        }


@dataclass
class TaskStructure:
    """High-level task structure classification (M2 → M4 contract).
    Decided once by M2 + refined via pipeline_memory across iterations."""

    # One of: single / sequential / parallel / multi_agent
    type:                  str = "single"

    # For sequential tasks: ordered list of stages
    stages:                List[StageSpec] = field(default_factory=list)

    # For parallel multi-goal tasks: pairs of info keys with NEGATIVE corr
    # (conflicting objectives, eg speed vs safety). Format: [(key_a, key_b, corr)].
    # Empty list = no conflicts found.
    multi_goal_conflicts:  List[List[Any]] = field(default_factory=list)

    # Termination analysis (helps M4 design progress + time-bonus rewards)
    termination_analysis:  Dict[str, Any] = field(default_factory=dict)
    # schema:
    #   {
    #     "success_ep_len_mean":     float,    # avg steps in successful episodes
    #     "failure_ep_len_mean":     float,    # avg steps in failed episodes
    #     "early_termination_rate":  float,    # fraction terminated < max_steps
    #     "max_progress_at_failure": {info_key: max_value_in_failed_eps},
    #     "max_progress_at_success": {info_key: max_value_in_success_eps},
    #   }

    # Confidence in this structure classification (M2 → controller signal)
    confidence:            float = 0.0


@dataclass
class GoalSpec:
    """Goal discovered by Module 2 through active probing (NOT provided by user).
    Represents the framework's understanding of what this environment is asking for."""

    primary_goal: str = ""                        # Main objective inferred from reward signal
    secondary_goals: List[str] = field(default_factory=list)  # Sub-goals / constraints
    objective_type: str = "single"               # single / multi / constrained
    inferred_reward_formula: str = ""            # Human-readable description of R(s,a)
    obs_dim_semantics: Dict[str, str] = field(default_factory=dict)  # dim → meaning
    top_reward_correlated_dims: List[str] = field(default_factory=list)
    confidence: float = 0.0                      # 0-1: how confident the LLM is
    unsolved_dimensions: List[str] = field(default_factory=list)  # unclear obs dims
    recommended_reward_components: List[str] = field(default_factory=list)
    # Feedback loop tracking
    discovery_iteration: int = 0                 # Which pipeline cycle produced this

    # 2026-05-24 upgrade: per-obs tier (M2 → M4 contract)
    # Each obs_k mapped to one of:
    #   "VERIFIED"   — L3 active probing or action-driven differential probing
    #                  established the meaning via empirical observation. M4 may
    #                  use the dim freely with any weight.
    #   "INFERRED"   — meaning cross-validated from multiple weak signals
    #                  (adapter source, obs space bounds, reward correlation,
    #                  cross-correlation with VERIFIED dims). M4 may use the dim
    #                  but should keep its reward weight small (≤0.1 of main).
    #   "UNVERIFIED" — LLM pure guess, no empirical evidence. M4 MUST NOT use
    #                  the dim directly in reward computation. May use info[...]
    #                  fields as substitutes when applicable.
    obs_tier: Dict[str, str] = field(default_factory=dict)

    # 2026-05-24 upgrade: info-dict semantics — captures the SECOND channel
    # of state information that gymnasium envs return (info dict from
    # env.step()). Most envs expose canonical, ground-truth telemetry here
    # (MuJoCo: info['x_velocity']; MetaWorld: info['success'],
    # info['grasp_reward']). Whether M4 may use a key is now typed by
    # provenance: in strict raw-sim, success/eval keys and native
    # reward-shaped fields are evaluator/teacher evidence only, while clean
    # public telemetry can remain design-channel input.
    # 2026-05-25 升级 (维度 B #1):增加 corr_with_external + is_success_metric
    # Schema: key → {
    #     "type":              "int"|"float"|"bool"|"array"|"other",
    #     "range":             (min, max)  # numeric only
    #     "non_const":         bool        # True if value varies across steps
    #     "corr_with_reward":  float       # Pearson |r| with env reward
    #     "corr_with_external":float       # NEW: Pearson |r| with OMR success metric (episode-level)
    #     "is_success_metric": bool        # NEW: corr_with_external >= 0.95 → IS the success signal
    #     "sample_values":     list        # first few samples for LLM context
    #     "mutual_info":       float       # NEW: MI(info[k]; success event)
    #     "tier":              "VERIFIED"  # info keys are always ground-truth
    # }
    info_dim_semantics: Dict[str, Dict[str, Any]] = field(default_factory=dict)

    # 2026-05-25 升级 (维度 A 决议):任务结构感知 — M2 mini-RL probe 时主动
    # detect 出来的 task_structure(sequential/parallel/single/multi_agent),
    # 包括 stage_list (序列任务) + multi_goal_conflicts (并行多目标) +
    # termination_analysis。M4 看到这个直接用对应 reward shape。
    task_structure: Optional[TaskStructure] = None

    # 2026-05-25 重设计 (维度 B / 用户最新讨论):
    # Mini-RL Environment Perception 的完整输出 — 5 维度感知数据.
    # M2 / M3 / M4 / M5 / GCOS 都消费此字段做下游决策.
    env_perception: Optional["EnvPerceptionData"] = None

    # 2026-05-27 upgrade: M2 failure-aware causal graph.
    # This is the compact, module-facing memory that connects goal ⇄ obs/info
    # ⇄ reward ⇄ previous failure modes. M4 consumes it directly so reward
    # redesign is driven by empirically observed task progress instead of
    # one-shot semantic labels.
    task_causal_graph: Dict[str, Any] = field(default_factory=dict)
    # Typed v2 graph for new M2-M4 grounding. Kept separate from the legacy
    # dict above so old artifacts and modules remain readable while new code
    # migrates to atom_id-based reward design.
    task_causal_graph_typed: Optional[TaskCausalGraph] = None
    m2_failure_context: Dict[str, Any] = field(default_factory=dict)
    # V8 task theory: falsifiable stage/operator model derived from NL,
    # public interface/spec, M2 atoms, and trajectory evidence.
    task_theory: Dict[str, Any] = field(default_factory=dict)
    stage_omr_ledger: Dict[str, Any] = field(default_factory=dict)
    frontier_plan: Dict[str, Any] = field(default_factory=dict)


@dataclass
class MDPReport:
    """Comprehensive MDP analysis from active probing (Module 2 output)."""

    fingerprint: EnvironmentFingerprint = field(default_factory=EnvironmentFingerprint)
    bottlenecks: List[ProbeBottleneck] = field(default_factory=list)
    reward_sparsity_level: str = "unknown"
    exploration_difficulty: str = "unknown"
    state_space_analysis: str = ""

    # MARL
    credit_assignment: Optional[CreditAssignmentReport] = None

    # Raw trajectory samples (for downstream modules)
    sample_trajectories: List[Dict[str, Any]] = field(default_factory=list)


# ============================================================
# Module 3 Output: Algorithm & Architecture Config
# ============================================================

@dataclass
class NetworkArchitecture:
    network_type: str = "mlp"
    hidden_layers: List[int] = field(default_factory=lambda: [256, 256])
    activation: str = "relu"
    use_layer_norm: bool = False
    use_orthogonal_init: bool = True
    # MARL
    mixing_network: Optional[str] = None
    ctde_architecture: Optional[str] = None


@dataclass
class AlgorithmConfig:
    """Algorithm + network architecture (Module 3 output)."""

    algorithm_name: str = ""
    algorithm_family: str = ""  # policy_gradient / value_based / actor_critic

    actor_network: NetworkArchitecture = field(default_factory=NetworkArchitecture)
    critic_network: NetworkArchitecture = field(default_factory=NetworkArchitecture)
    default_hyperparams: Dict[str, Any] = field(default_factory=dict)
    warm_start_params: Optional[Dict[str, Any]] = None

    selection_rationale: str = ""

    # 2026-05-25 升级 (维度 D #3):M3 估计训练步数,替代 hardcoded 250K/500K
    # LLM 基于 task complexity + algorithm + 已知 benchmark 给出推荐
    # M5 默认采用,INSUFFICIENT_BUDGET_FAULT 触发时通过 budget_multiplier 扩展
    recommended_total_timesteps: int = 250_000   # default fallback
    timestep_rationale: str = ""
    timestep_confidence: float = 0.5
    # M3 也估计 expected_success_rate (给 PARTIAL_SUCCESS 阈值判断用)
    # eg: reach-v3 ≈ 0.95(easy), pick-place-v3 ≈ 0.5(hard)
    expected_success_rate: float = 0.8

    # 2026-05-25 Step 12 — Universal Adaptive Threshold (用户决议):
    # M3 给两个 task-specific IQM 阈值,framework 不假设 IQM 的 unit/scale.
    # threshold_unit:
    #   "absolute_reward" — MuJoCo locomotion-类(eg Hopper expert ≈ 3000)
    #   "success_rate"    — MetaWorld-类 binary(eg door-open expert ≈ 0.8)
    #   "unknown"         — framework fallback 到 mini-RL learning curve baseline
    expected_partial_threshold: float = 0.0     # IQM 低于这个 = full failure
    expected_expert_threshold:  float = 1.0     # IQM 高于这个 = COMPLETE
    threshold_unit:             str   = "unknown"
    threshold_confidence:       float = 0.5


# ============================================================
# Module 4 Output: Reward Configuration
# ============================================================

@dataclass
class RewardComponent:
    name: str
    code: str
    description: str
    initial_weight: float = 1.0


@dataclass
class HackDetectionRule:
    rule_name: str
    condition_code: str
    description: str
    action: str = "rewrite_reward"


@dataclass
class RewardConfig:
    """Reward function specification (Module 4 output)."""

    components: List[RewardComponent] = field(default_factory=list)
    aggregation_code: str = ""
    normalization: str = "running_mean_std"

    monitors: List[str] = field(default_factory=list)
    hack_detection_rules: List[HackDetectionRule] = field(default_factory=list)

    # MARL credit assignment
    credit_assignment_method: str = "none"
    individual_reward_codes: Dict[str, str] = field(default_factory=dict)
    team_individual_weight: float = 0.5

    design_rationale: str = ""


# ============================================================
# Module 5 Output: HPO Result
# ============================================================

@dataclass
class TrialResult:
    trial_id: int = 0
    hyperparams: Dict[str, Any] = field(default_factory=dict)
    scores: List[float] = field(default_factory=list)
    iqm: float = 0.0
    ci_lower: float = 0.0
    ci_upper: float = 0.0
    stage_activation_evidence: Dict[str, Any] = field(default_factory=dict)


@dataclass
class HPOResult:
    """Hyperparameter optimization result (Module 5 output)."""

    best_hyperparams: Dict[str, Any] = field(default_factory=dict)
    best_iqm: float = 0.0
    best_ci: tuple = (0.0, 0.0)
    all_trials: List[TrialResult] = field(default_factory=list)
    search_space_definition: Dict[str, Any] = field(default_factory=dict)
    stage_activation_evidence: Dict[str, Any] = field(default_factory=dict)


# ============================================================
# Diagnostics Engine (New)
# ============================================================

@dataclass
class DiagnosticFeatures:
    """Pre-computed statistical features the diagnostics LLM consumes (维度 D #2).
    Replaces letting the LLM read raw data — features are objective, reproducible,
    and force the LLM to reason about specific quantitative patterns."""

    # 1. Trajectory shape — distinguishes "still learning" vs "stuck"
    training_reward_slope:    float = 0.0   # linear fit over last trial's reward curve
    training_reward_plateau:  float = 1.0   # std(last 50k) / std(overall); <0.1 = plateaued
    external_metric_slope:    float = 0.0
    external_metric_plateau:  float = 1.0
    # B9 fix (2026-05-28): trajectory-shape label over cross-iter
    # external_metric history — one of "early_stage" / "learning" /
    # "stagnating" / "mixed". Single source of truth lives in
    # autorl.modules.outcome_evaluator.classify_trajectory_shape.
    learning_phase_label:     str = "early_stage"
    learning_phase_iqm_history: List[float] = field(default_factory=list)

    # 2. Stage-wise progress (uses M2 stage_list — multi-stage diagnosis 维度 D #4)
    stage_trigger_rates:      Dict[str, float] = field(default_factory=dict)
    # e.g. {"approach": 0.95, "grasp": 0.82, "pull": 0.15, "open": 0.02}
    stuck_at_stage:           Optional[str] = None  # e.g. "grasp→pull transition"
    stage_progress_score:     float = 0.0    # weighted progress through stages [0,1]
    stage_progress_score_available: bool = False  # zero fallback is not a measured failure
    unobserved_stage_ids: List[str] = field(default_factory=list)
    stage_completion_rates:   Dict[str, float] = field(default_factory=dict)
    stage_blocked_reasons:    Dict[str, str] = field(default_factory=dict)
    atom_activation_rates:    Dict[str, float] = field(default_factory=dict)
    atom_progress_rates:      Dict[str, float] = field(default_factory=dict)
    failed_atom_ids:          List[str] = field(default_factory=list)
    failed_stage_ids:         List[str] = field(default_factory=list)
    stage_evidence_quality:   str = "unavailable"  # unavailable / partial / sufficient
    stage_transition_contract: Dict[str, Any] = field(default_factory=dict)

    # 3. Improvement delta — has training improved across trials?
    delta_vs_best:            float = 0.0   # this_iqm - best_so_far_iqm
    delta_vs_prev:            float = 0.0   # this_iqm - prev_iqm
    n_consecutive_improvements: int = 0
    n_consecutive_stagnation:   int = 0

    # 4. Optimizer health (SAC / PPO specific)
    entropy_collapsed:        bool = False  # requires actual policy-entropy evidence, not SAC alpha
    loss_diverged:            bool = False  # any loss spiked > 10x baseline
    gradient_norm_health:     str = "ok"     # ok / clipping / vanishing / exploding
    training_health: Dict[str, Any] = field(default_factory=dict)

    # 5. Multi-seed statistics (populated when Stage 2 multi-seed verify ran)
    seed_iqm_mean:            Optional[float] = None
    seed_iqm_std:             Optional[float] = None
    seed_iqm_ci_lower_95:     Optional[float] = None
    any_seed_breakthrough:    bool = False    # max seed external > expected_success

    # 6. Reward-vs-external divergence (REWARD_FAULT objective signal)
    training_external_corr:   float = 0.0   # Pearson(ep_train_reward, ep_external)
    training_external_gap:    float = 0.0   # mean(train) / mean(external) ratio

    # Misc context
    is_first_iter:            bool = False  # Trial 0 → Trial 1 stage
    multi_seed_verified:      bool = False  # Was multi-seed verification run?


@dataclass
class DiagnosticReport:
    # 2026-05-25 升级 (维度 D #1): 新增 PARTIAL_SUCCESS status —— 处于 0.3 ≤ rate < 0.8
    # 区间 + 在改善中 → 不算 fault,继续 HPO 让 partial progress 累积。
    # 2026-05-24 已有: HPO/REWARD/MDP/OBS_FAULT 及 INSUFFICIENT_BUDGET/ENV_SYNTH_FAULT。
    status: str = "CONTINUE"  # CONTINUE | COMPLETE | PARTIAL_SUCCESS
                              # v1 faults: HPO_FAULT | REWARD_FAULT | MDP_FAULT | OBS_FAULT
                              # v2 faults: OMR_FAULT | OBS_SCHEMA_FAULT
                              # | COVERAGE_FAULT | STAGE_TRANSITION_FAULT
                              # | REWARD_STRUCTURE_FAULT | OPTIMIZER_FAULT
                              # | ALGO_MISMATCH_FAULT | BUDGET_FAULT
                              # | STAGE_FINAL_ALIGNMENT_FAULT
                              # | INVALID_CONFIG_FAULT | TRAIN_CRASH_FAULT
                              # | ENV_SYNTH_FAULT
    reasoning: str = ""
    root_cause: str = ""     # one-sentence dominant root cause (CoT step 4)
    suggested_action: str = ""
    confidence: float = 0.0
    # Positive evidence — concrete metric references that drove the
    # classification. Required (≥2 items) for any non-CONTINUE status; ≥1 for
    # CONTINUE. Makes diagnoses auditable and is a hard prerequisite for the
    # CONTINUE-as-default discipline (see contracts/diagnostics_controller.md).
    supporting_evidence: List[str] = field(default_factory=list)
    # 2026-05-25 (维度 D #2): pre-computed features the LLM reasoned over.
    # framework 自动算,LLM 看 features 不看 raw data。
    features: Optional[DiagnosticFeatures] = None
    # Multi-stage failure localization (uses features.stuck_at_stage)
    stuck_at_stage: Optional[str] = None
    failed_atom_ids: List[str] = field(default_factory=list)
    failed_stage_ids: List[str] = field(default_factory=list)
    targeted_resensing: Dict[str, Any] = field(default_factory=dict)
    # V9.3 keeps continuous search maturity separate from bounded task-success
    # status.  These fields are inert for V9.2 bounded/staged tasks.
    omr_diagnostic_protocol: str = "bounded_success"
    search_evidence_state: Optional[str] = None
    relative_omr_evidence: Dict[str, Any] = field(default_factory=dict)
    # V9.4 bounded-stage diagnostics.  Stage labels remain isolated
    # diagnostic/control-plane evidence and never gain reward or commit
    # authority through these fields.
    stage_learning_dynamics: Dict[str, Any] = field(default_factory=dict)
    competing_hypotheses: List[Dict[str, Any]] = field(default_factory=list)
    required_changed_axis: Optional[str] = None
    required_frozen_axes: List[str] = field(default_factory=list)

# ============================================================
# Pipeline State — the single object flowing through modules
# ============================================================

@dataclass
class PipelineState:
    """Accumulated state as the pipeline progresses.
    Each module reads what it needs and writes its outputs here."""

    # --- Input ---
    task_description: str = ""
    run_dir: Path = field(default_factory=lambda: Path("outputs/default"))
    task_data_path: Optional[str] = None         # Pillar-1: attached CSV/JSON data file (run-dir copy)
    # V5 evidence config is propagated independently to spawned workers.  It
    # is intentionally not a partial pipeline_config impersonation.
    trajectory_evidence_config: Dict[str, Any] = field(default_factory=dict)
    trajectory_evidence_run_dir: Optional[Path] = None
    # Pillar-2 public-spec raw-sim mode: user gives an env name plus, by
    # default, a terminal NL intent and public observation/action semantics.
    # That public spec defines the task/interface but does not authorize native
    # reward training, reward decomposition, success formulas, privileged state,
    # or expert trajectories. Set goal_blind=true to suppress only the terminal
    # intent for the ablation; public interface facts remain allowed.
    # Schema: {
    #   "env_name": "<short name>",
    #   "task_hint" | "terminal_intent": "<NL terminal intent>",
    #   "goal_blind": bool,
    #   "public_spec": {
    #     "observation_modality": "...",
    #     "observation_schema": {},
    #     "action_schema": {},
    #     "sensor_dictionary": {},
    #     "public_metadata": {}
    #   }
    # }
    raw_sim_input: Optional[Dict[str, Any]] = None
    # Set by the controller when INSUFFICIENT_BUDGET_FAULT routes to M5_EXTEND.
    # HPO reads this and multiplies max_timesteps_per_trial by this value for
    # the next training run. Capped at 4x in the routing logic.
    budget_multiplier: int = 1
    # P4 wall-time / budget accounting. wall_clock_budget_seconds == 0 disables
    # the soft guard; the guard only prevents new work from starting.
    wall_clock_budget_seconds: float = 0.0
    wall_clock_start: float = 0.0
    wall_clock_exhausted: bool = False
    budget_refund_pool: int = 0
    budget_usage: Dict[str, Any] = field(default_factory=lambda: {
        "per_trial": [],
        "iters_aborted_by_budget": 0,
    })

    # P3 reporting-only task resolution. Written only by outcome_evaluator.
    task_resolution: Optional[Dict[str, Any]] = None
    env_provenance: Optional[EnvProvenance] = None
    # AutoRL v2 runtime state. v2_active_stack is the stack tuple HPO should
    # dispatch for the next trial; v2_champion_stack is the best promoted
    # stack pointer. They are plain dicts to keep legacy JSON compatibility.
    v2_active_stack: Optional[Dict[str, str]] = None
    v2_champion_stack: Optional[Dict[str, str]] = None
    v2_candidate_stacks: List[Dict[str, Any]] = field(default_factory=list)
    v2_allocated_budget_steps: int = 0
    v2_allocated_seeds: int = 0
    v2_allocated_n_trials: int = 0
    v2_scheduler_decision: Dict[str, Any] = field(default_factory=dict)

    # ── 2026-05-25 Cross-cutting upgrade ──────────────────────────────────
    # 全模块记忆 — 全局 pipeline_memory 单一来源(用户定的设计原则:
    # "每 env × 每 trial 留一个 pipeline memory,整体视角,按字段拆分传给各模块")
    # 任何模块第 N 次执行时,从这里 read 自己历史 m{X}_snapshot 列表 +
    # 全局 trial 结果 + best_so_far baseline → 实现"在前次基础上"而非"从零开始"。
    # Schema:
    #   {
    #     "trial_history": [
    #         {
    #             "trial_id":              int,
    #             "controller_iter":       int,
    #             "timestamp":             str,
    #             "m1_snapshot":           {...},
    #             "m2_snapshot":           {goal_spec, task_structure, stage_list, ...},
    #             "m3_snapshot":           {algo, recommended_timesteps, ...},
    #             "m4_snapshot":           {components, weights, cot, ...},
    #             "m5_snapshot":           {hpo_trials, best_iqm, ...},
    #             "diagnostics_snapshot":  {features, root_cause, status, ...},
    #             "external_metric":       float,
    #             "replay_buffer_ref":     {path, reward_hash, n_samples, ...},
    #         }, ...
    #     ],
    #     "best_so_far": {trial_id, external, ...},
    #     "fault_pattern": Dict[str, int],
    #     "task_structure_evolution": [v1, v2, v3],
    #     "current_layer": int,    # current escalation layer (0-6)
    #     "stage": int,            # 1 = "Trial 0→1 诊断主导", 2 = "Trial 1+ 严格 layered"
    #   }
    pipeline_memory: Dict[str, Any] = field(default_factory=lambda: {
        "trial_history":            [],
        "best_so_far":              None,
        "fault_pattern":            {},
        "task_structure_evolution": [],
        "current_layer":            0,
        "stage":                    1,    # start in Stage 1 (诊断主导)
    })

    # Replay buffer registry (维度 C #3 — buffer reuse + relabel)
    # Each trial's buffer saved to disk with metadata for selective reuse
    # based on what changed between escalation layers.
    replay_buffer_registry: List[Dict[str, Any]] = field(default_factory=list)
    # Schema: [{
    #     "trial_id":    int,
    #     "path":        Path,
    #     "reward_hash": str,         # hash of reward_wrapper.py code
    #     "obs_schema":  List[int],   # obs_dim per agent
    #     "algo_name":   str,         # SAC/PPO/...
    #     "n_samples":   int,
    # }, ...]

    # --- Module 1 output ---
    env: Optional[Any] = None                    # the instantiated env object
    manifest: Optional[EnvironmentManifest] = None

    # --- Module 2 output ---
    mdp_report: Optional[MDPReport] = None
    goal_spec: Optional[GoalSpec] = None         # discovered goals (not user-provided)
    # Latest typed TaskCausalGraph and M5 activation evidence. These mirror
    # goal_spec.task_causal_graph_typed but are exposed at state-level so M4,
    # M5, diagnostics, and reporting can share one current graph/evidence view.
    task_causal_graph: Optional[TaskCausalGraph] = None
    stage_activation_evidence: Optional[StageActivationEvidence] = None
    task_theory: Dict[str, Any] = field(default_factory=dict)
    stage_omr_ledger: Dict[str, Any] = field(default_factory=dict)
    frontier_plan: Dict[str, Any] = field(default_factory=dict)
    targeted_resensing: Optional[Dict[str, Any]] = None
    # V3 (2026-05-28): representation hypothesis search outputs.
    # `representation_sets` is the catalog M2 emitted; `active_repr_id`
    # mirrors `v2_active_stack["obs_schema_id"]` for read convenience.
    representation_sets: List[RepresentationSet] = field(default_factory=list)
    active_repr_id: Optional[str] = None
    representation_search_log: Dict[str, Any] = field(default_factory=dict)

    # --- GCOS output (Goal-Conditioned Obs Selector — runs after M2, before M3) ---
    # Original-index list of obs dimensions kept by GCOS. Empty = GCOS did not
    # run (small env, disabled, or no reduction). state.env is wrapped with an
    # ObsSubsetWrapper exposing only these indices when selection is applied.
    selected_obs_indices: List[int] = field(default_factory=list)
    obs_selection_report: Dict[str, Any] = field(default_factory=dict)
    # GCOS working memory — one record per first-pass / rerun, accumulated
    # across closed-loop iterations. Powers obs<->RL mutual promotion: each
    # rerun reads what's been tried and what the resulting training showed.
    obs_selection_memory: List[Dict[str, Any]] = field(default_factory=list)

    # --- Module 3 output ---
    algorithm_config: Optional[AlgorithmConfig] = None

    # --- OMR output (Objective Metric Resolver — runs after M1) ---
    objective_metric_path: Optional[str] = None  # path to generated objective_metric.py
    objective_metric_spec: Optional[Dict[str, Any]] = None  # {metric_type, field, ...}

    # --- Module 4 output ---
    reward_config: Optional[RewardConfig] = None
    reward_wrapper_path: Optional[str] = None    # path to generated reward_wrapper.py

    # --- Module 5 output ---
    hpo_result: Optional[HPOResult] = None
    trained_agent: Optional[Any] = None

    # --- Pipeline Controller ---
    pipeline_iteration: int = 0                  # feedback loop counter
    goal_alignment_score: float = 1.0            # 0-1: how well training matches GoalSpec
    latest_diagnosis: Optional[DiagnosticReport] = None
    # CoT diagnostics working memory — one record per diagnosis, accumulated
    # across every trial and every closed-loop iteration of this run.
    diagnostic_memory: List[Dict[str, Any]] = field(default_factory=list)

    # --- Closed-loop staged-escalation controller ---
    original_needs_mdp_design: bool = False      # captured after M1, before M2 flips it
    fault_counts: Dict[str, int] = field(default_factory=dict)   # status -> times seen
    controller_feedback: str = ""                # injected into re-run module prompts
    controller_directives: List[str] = field(default_factory=list)  # next-iter scope tokens: M2A/M2B/M3/M4
    controller_history: List[Dict[str, Any]] = field(default_factory=list)  # convergence narrative


==> anc/FARL/autorl/derived_obs_wrapper.py <==
"""AutoRL v3 — Derived Observation Wrapper.

Wraps a base gymnasium env so the per-step observation vector is
extended with sandboxed derived-atom values:

    obs_new[k]    = obs_raw[k]                     # 0 ≤ k < D
    obs_new[D+j]  = derived_atom_j(obs_raw, info)  # 0 ≤ j < n_derived

Used identically across train (HPO), eval (OMR re-evaluation), and
diagnostics so the policy / value networks never see a representation
inconsistent with what the active stack selected (contract §10.1).

The wrapper reads the active `repr_id` from a `RepresentationSet` JSON
artifact registered under `stacks/obs_schema/{repr_id}.json` and
compiles every derived atom's formula through
`autorl.expression_sandbox.compile_formula` at construction time.
Per-step evaluation is therefore O(n_derived) numpy calls.

Failure modes (contract §15):
- Compile error on any derived formula → wrapper raises at construction.
  Caller is expected to catch and fall back to `repr.raw_only.v1`.
- Runtime NaN/Inf in a derived value → that slot is clipped to ±1e6
  and a `risk_tag=runtime_unstable` is appended to the artifact;
  training continues so transient numerical hiccups don't crash a trial.
- info-key miss → derived value defaults to 0.0 (consistent with the
  shadow-eval extractor).
"""

from __future__ import annotations

import json
import logging
import math
import hashlib
from pathlib import Path
from typing import Any, Dict, List, Optional

import numpy as np

import gymnasium as gym
from gymnasium import spaces


from autorl.expression_sandbox import CompiledFormula, compile_formula
from autorl.env_normalization import unpack_reset_output, unpack_step_output


logger = logging.getLogger("autorl.derived_obs_wrapper")


def _legacy_atom_id_from_formula(formula: str, parents: Any = None) -> str:
    payload = json.dumps(
        {"formula": str(formula or ""), "parents": [str(x) for x in (parents or [])]},
        sort_keys=True,
        default=str,
    )
    return "derived.wrapper_legacy." + hashlib.sha1(payload.encode("utf-8")).hexdigest()[:12]


class DerivedObsWrapper(gym.ObservationWrapper):
    """Append sandboxed derived-atom values to the env's observation.

    Parameters
    ----------
    env
        The base gymnasium env (already wrapped by reward / obs-selection
        if applicable).
    derived_formulas
        Ordered list of `(atom_id, formula_text)`. Order determines the
        slot order of derived values in the extended obs vector.
    parent_obs_indices_used
        Optional union of obs indices referenced by any formula; the
        wrapper uses this only to record provenance.
    bound_clip
        Symmetric clip for derived values; protects the policy network
        from spikes. Default 1e6 matches the sandbox value-range cap.
    """

    def __init__(
        self,
        env: gym.Env,
        derived_formulas: List[Dict[str, Any]],
        *,
        parent_obs_indices_used: Optional[List[int]] = None,
        bound_clip: float = 1e6,
    ):
        super().__init__(env)
        self._compiled: List[CompiledFormula] = []
        self._atom_ids: List[str] = []
        self._bound_clip = float(bound_clip)
        for entry in derived_formulas:
            aid = str(entry.get("atom_id") or entry.get("id") or "")
            formula = str(entry.get("formula") or "")
            parents = entry.get("parent_atom_ids") or []
            if not formula:
                logger.warning("DerivedObsWrapper: skipping formula-less entry %r", entry)
                continue
            if not aid:
                aid = _legacy_atom_id_from_formula(formula, parents)
                logger.warning(
                    "DerivedObsWrapper: synthesized legacy atom_id %s for formula with missing id",
                    aid,
                )
            cf = compile_formula(formula, parent_atom_ids=list(parents))
            self._compiled.append(cf)
            self._atom_ids.append(aid)

        self._parent_obs_indices = sorted(set(int(i) for i in (parent_obs_indices_used or [])))
        self._n_derived = len(self._compiled)

        # Extend observation_space. We accept only Box spaces for now;
        # the rest of v2 pipeline assumes Box for continuous obs.
        base_space = self.observation_space
        if not isinstance(base_space, spaces.Box):
            raise TypeError(
                "DerivedObsWrapper requires a Box observation_space; "
                f"got {type(base_space).__name__}. Wrap the env with a "
                "flattening adapter first."
            )
        if base_space.shape is None or len(base_space.shape) != 1:
            raise TypeError(
                "DerivedObsWrapper requires a 1-D obs_space; "
                f"got shape {base_space.shape}."
            )
        d = int(base_space.shape[0])
        low = np.concatenate([
            np.asarray(base_space.low, dtype=np.float32),
            np.full((self._n_derived,), -self._bound_clip, dtype=np.float32),
        ])
        high = np.concatenate([
            np.asarray(base_space.high, dtype=np.float32),
            np.full((self._n_derived,), self._bound_clip, dtype=np.float32),
        ])
        self.observation_space = spaces.Box(
            low=low, high=high, dtype=np.float32, shape=(d + self._n_derived,)
        )
        self._latest_info: Dict[str, Any] = {}

    # ---- gymnasium hooks --------------------------------------------

    def reset(self, *args, **kwargs):
        obs, info = unpack_reset_output(self.env.reset(*args, **kwargs))
        if not isinstance(info, dict):
            info = {}
        self._latest_info = dict(info)
        return self.observation(obs), info

    def step(self, action):
        obs, reward, terminated, truncated, info = unpack_step_output(
            self.env.step(action)
        )
        if not isinstance(info, dict):
            info = {}
        self._latest_info = dict(info)
        return self.observation(obs), reward, terminated, truncated, info

    def observation(self, obs):
        base = np.asarray(obs, dtype=np.float32).reshape(-1)
        if self._n_derived == 0:
            return base
        extra = np.zeros(self._n_derived, dtype=np.float32)
        for j, cf in enumerate(self._compiled):
            try:
                v = float(cf.fn(obs, self._latest_info))
            except Exception:
                v = 0.0
            if not math.isfinite(v):
                v = 0.0
            extra[j] = float(np.clip(v, -self._bound_clip, self._bound_clip))
        return np.concatenate([base, extra]).astype(np.float32, copy=False)

    # ---- provenance helpers -----------------------------------------

    def derived_atom_ids(self) -> List[str]:
        return list(self._atom_ids)

    def n_derived(self) -> int:
        return int(self._n_derived)


# ────────────────────────────────────────────────────────────────────────
# Stack-aware factory used by env_builder_v2
# ────────────────────────────────────────────────────────────────────────

def load_repr_artifact(run_dir: Path, repr_id: str) -> Dict[str, Any]:
    """Load the RepresentationSet JSON from the stacks/obs_schema dir."""
    path = run_dir / "stacks" / "obs_schema" / f"{repr_id}.json"
    if not path.exists():
        return {}
    try:
        return json.loads(path.read_text(encoding="utf-8"))
    except Exception as e:
        logger.warning("failed to load repr artifact %s: %s", path, e)
        return {}


def wrap_env_with_repr(
    env: gym.Env,
    run_dir: Path,
    repr_id: str,
) -> gym.Env:
    """Wrap `env` with the derived-atom layer defined by `repr_id`.

    - If `repr_id` is `repr.raw_only.v1` or unknown, returns env unchanged.
    - If the artifact has `derived_atom_ids` and a `formulas` block,
      compiles each formula and instantiates `DerivedObsWrapper`.
    - On any error, logs and returns env unchanged (raw_only fallback).
    """
    if not repr_id or repr_id == "repr.raw_only.v1":
        return env
    artifact = load_repr_artifact(run_dir, repr_id)
    if not artifact:
        logger.warning("repr_id %s artifact not found; falling back to raw obs",
                       repr_id)
        return env
    spec = artifact.get("spec") if isinstance(artifact.get("spec"), dict) else artifact
    derived = spec.get("formulas") or spec.get("derived_atoms") or []
    if not derived:
        logger.info("repr_id %s has no derived formulas; using raw obs", repr_id)
        return env
    try:
        return DerivedObsWrapper(
            env,
            derived_formulas=derived,
            parent_obs_indices_used=spec.get("parent_obs_indices_used"),
        )
    except Exception as e:
        logger.warning("DerivedObsWrapper construction failed: %s; "
                       "falling back to raw obs", e)
        return env


==> anc/FARL/autorl/diagnostic_arbitrator.py <==
"""Deterministic arbitration between AutoRL diagnostic planes.

The controller has three diagnostic voices:

* legacy/internal diagnostics: cheap symptom classification;
* global falsifier / pressure tester: deterministic, training-external critic;
* V5 trajectory evidence: cohort/replay/intervention-backed semantic tests.

This module chooses the next *routing experiment*. It never commits a policy or
replaces held-out OMR/LCB as the champion selection authority.
"""

from __future__ import annotations

import json
import hashlib
import os
from datetime import datetime, timezone
from pathlib import Path
from typing import Any, Dict, Iterable, List, Optional
from autorl.core_ablation import arm as ablation_arm, controller_boundary


ARBITRATION_SCHEMA = "diagnostic_arbitration.v1"
UNIFIED_PACKET_SCHEMA = "unified_diagnostic_packet.v1"

HARD_INVARIANT_FAULTS = {
    "SEMANTIC_EXECUTION_FAULT",
    "OMR_FAULT",
    "ENV_SYNTH_FAULT",
    "BUDGET_EXECUTION_FAULT",
    "INVALID_CONFIG_FAULT",
    "TRAIN_CRASH_FAULT",
    "STAGE_FINAL_ALIGNMENT_FAULT",
}

OBJECTIVE_PRESSURE_FAULTS = {
    "BUDGET_EXECUTION_FAULT",
    "BUDGET_FAULT",
    "INSUFFICIENT_BUDGET_FAULT",
    "EXPLORATION_COLLAPSE_FAULT",
    "OMR_FAULT",
    "STACK_FAULT",
    "STAGE_FINAL_ALIGNMENT_FAULT",
}

V5_DIAGNOSTIC_MODES = {
    "controlled_goal_interface_test",
    "scientific_hypothesis_test",
    "novelty_reprobe",
    "budget_first_deep_train",
    "evaluator_consistency_audit",
}

V5_REPAIR_MODES = {
    "supported_goal_rewrite",
}

DESTRUCTIVE_DIRECTIVES = {
    "M1", "M2A", "M2B", "M3", "M4", "M4_WEIGHT", "GCOS",
}

V7_DIAGNOSTIC_DIRECTIVES = {
    "M_EXPLORE", "M5_EXTEND", "M4", "M3", "GCOS", "M_DIAGNOSE",
}

FAULT_TO_AXES = {
    "SEMANTIC_EXECUTION_FAULT": ["representation", "reward"],
    "REWARD_FAULT": ["reward"],
    "REWARD_STRUCTURE_FAULT": ["reward"],
    "REWARD_MISALIGNMENT_FAULT": ["reward"],
    "ALGO_MISMATCH_FAULT": ["algorithm"],
    "OPTIMIZER_FAULT": ["algorithm"],
    "HPO_FAULT": ["algorithm"],
    "EXPLORATION_COLLAPSE_FAULT": ["exploration"],
    "OBS_FAULT": ["representation"],
    "OBS_SCHEMA_FAULT": ["representation"],
    "COVERAGE_FAULT": ["representation", "exploration"],
    "STAGE_TRANSITION_FAULT": ["reward", "stage"],
    "STAGE_FINAL_ALIGNMENT_FAULT": ["reward", "stage"],
    "INTERFACE_UNCERTAINTY_FAULT": ["representation", "reward"],
    "MDP_FAULT": ["task", "reward"],
    "BUDGET_FAULT": ["fidelity"],
    "INSUFFICIENT_BUDGET_FAULT": ["fidelity"],
    "BUDGET_EXECUTION_FAULT": ["fidelity"],
    "OMR_FAULT": ["evaluator"],
    "FIREWALL_FAULT": ["contract"],
    "INVALID_CONFIG_FAULT": ["contract"],
    "TRAIN_CRASH_FAULT": ["runtime"],
    "STACK_FAULT": ["stack"],
    "ENV_SYNTH_FAULT": ["interface"],
    "EVIDENCE_PLANE_INCONSISTENCY_FAULT": ["stage_evidence"],
}

GUARD_PRIORITY = {
    "SEMANTIC_EXECUTION_FAULT": 2,
    "FIREWALL_FAULT": 0,
    "INTERFACE_UNCERTAINTY_FAULT": 1,
    "ENV_SYNTH_FAULT": 1,
    "INVALID_CONFIG_FAULT": 2,
    "TRAIN_CRASH_FAULT": 3,
    "EVIDENCE_PLANE_INCONSISTENCY_FAULT": 4,
    "STACK_FAULT": 5,
    "OMR_FAULT": 6,
    "BUDGET_EXECUTION_FAULT": 7,
    "STAGE_FINAL_ALIGNMENT_FAULT": 8,
    "OPTIMIZER_FAULT": 9,
}


def _directives(value: Any) -> List[str]:
    out: List[str] = []
    rows = value if isinstance(value, (list, tuple)) else []
    for item in rows:
        text = str(item)
        if text and text not in out:
            out.append(text)
    return out


def _has_destructive(directives: Iterable[str]) -> bool:
    return bool(set(_directives(list(directives))) & DESTRUCTIVE_DIRECTIVES)


def _pressure_candidate(report: Dict[str, Any]) -> Optional[Dict[str, Any]]:
    if not isinstance(report, dict):
        return None
    actuator = report.get("next_actuator") or {}
    directives = _directives(actuator.get("directives") or [])
    if not directives and not report.get("recommended_fault"):
        return None
    return {
        "source": "global_falsifier",
        "directives": directives,
        "pressure": report.get("skeptic_pressure"),
        "recommended_fault": report.get("recommended_fault"),
        "challenged_slots": list(report.get("challenged_slots") or [])[:16],
        "actuator_id": actuator.get("actuator_id"),
        "face": actuator.get("face"),
        "firewall_clean": True,
        "commit_authority": "held_out_omr_lcb_only",
    }


def _v5_candidate(route: Any) -> Optional[Dict[str, Any]]:
    if not isinstance(route, dict):
        return None
    directives = _directives(route.get("directives") or [])
    if not directives:
        return None
    return {
        "source": "v5_trajectory",
        "directives": directives,
        "mode": route.get("mode"),
        "stage_id": route.get("stage_id"),
        "stage_ids": list(route.get("stage_ids") or []),
        "intervention_id": route.get("intervention_id"),
        "authority_gate": route.get("authority_gate"),
        "firewall_clean": bool(route.get("firewall_clean", False)),
        "commit_authority": route.get("commit_authority"),
        "route": route,
    }


def _legacy_candidate(fault: str, directives: List[str]) -> Dict[str, Any]:
    return {
        "source": "legacy_internal",
        "directives": _directives(directives),
        "fault": fault,
        "firewall_clean": True,
        "commit_authority": "held_out_omr_lcb_only",
    }


def _v7_candidate(state: Any) -> Optional[Dict[str, Any]]:
    mem = getattr(state, "pipeline_memory", None)
    if not isinstance(mem, dict):
        return None
    request = mem.get("next_hypothesis_request")
    if isinstance(request, dict):
        if not (
            request.get("selected")
            and str(request.get("lifecycle_state") or "proposed") == "proposed"
        ):
            # The authoritative request exists but has already been issued or
            # consumed.  Never resurrect the stale V7 compatibility plan.
            return None
        directive = str(request.get("required_directive") or "")
        if directive in V7_DIAGNOSTIC_DIRECTIVES:
            return {
                "source": "v7_hypothesis_memory",
                "directives": [directive],
                "mode": "next_best_discriminating_experiment",
                "hypothesis_id": (
                    (request.get("hypothesis_ids") or [None])[0]
                ),
                "hypothesis_ids": list(request.get("hypothesis_ids") or []),
                "hypothesis_type": (
                    (request.get("hypothesis_families") or [None])[0]
                ),
                "hypothesis_status": "testing",
                "confidence": None,
                "next_best_test": {
                    "changed_slots": request.get("required_changed_slots") or [],
                    "expected_information_gain": request.get(
                        "expected_information_gain"
                    ),
                    "predicted_outcomes_by_hypothesis": request.get(
                        "predicted_outcomes_by_hypothesis"
                    ) or {},
                },
                "forbidden_basis_fingerprints": list(
                    request.get("forbidden_basis_fingerprints") or []
                ),
                "firewall_clean": True,
                "commit_authority": "held_out_omr_lcb_only",
                "plan": request,
            }
    plan = mem.get("v7_next_experiment_plan")
    if not isinstance(plan, dict):
        try:
            from autorl.hypothesis_memory import update_and_select_next_experiment

            plan = update_and_select_next_experiment(
                run_dir=Path(getattr(state, "run_dir")),
                iteration=int(getattr(state, "pipeline_iteration", 0) or 0),
            )
            mem["v7_next_experiment_plan"] = plan
        except Exception:
            plan = {}
    if not isinstance(plan, dict) or not plan.get("selected"):
        return None
    directive = str(plan.get("recommended_directive") or "")
    if directive not in V7_DIAGNOSTIC_DIRECTIVES:
        return None
    return {
        "source": "v7_hypothesis_memory",
        "directives": [directive],
        "mode": "next_best_discriminating_experiment",
        "hypothesis_id": plan.get("hypothesis_id"),
        "hypothesis_type": plan.get("hypothesis_type"),
        "hypothesis_status": plan.get("hypothesis_status"),
        "confidence": plan.get("confidence"),
        "next_best_test": plan.get("next_best_test"),
        "firewall_clean": True,
        "commit_authority": "held_out_omr_lcb_only",
        "plan": plan,
    }


def _pressure_is_hard_veto(pressure: Optional[Dict[str, Any]]) -> bool:
    if not pressure:
        return False
    if pressure.get("pressure") != "high":
        return False
    fault = str(pressure.get("recommended_fault") or "")
    if fault in OBJECTIVE_PRESSURE_FAULTS:
        return True
    slots = {str(x) for x in (pressure.get("challenged_slots") or [])}
    return bool(slots & {
        "budget", "asha", "exploration", "optimizer", "omr",
        "evidence_firewall", "env_adapter", "action_space", "obs_space",
    })


def _pressure_should_override_legacy(
    pressure: Optional[Dict[str, Any]],
    legacy: Dict[str, Any],
) -> bool:
    if not pressure:
        return False
    if pressure.get("pressure") == "high":
        return True
    fault = str(pressure.get("recommended_fault") or "")
    if fault in OBJECTIVE_PRESSURE_FAULTS and _has_destructive(legacy["directives"]):
        return True
    return False


def _internal_opinion(state: Any, fallback_fault: str) -> Dict[str, Any]:
    diag = getattr(state, "latest_diagnosis", None)
    fault = str(getattr(diag, "status", None) or fallback_fault or "HPO_FAULT")
    try:
        confidence = float(getattr(diag, "confidence", 0.0) or 0.0)
    except (TypeError, ValueError):
        confidence = 0.0
    evidence = [
        str(value) for value in (
            getattr(diag, "supporting_evidence", []) or []
        ) if str(value)
    ][:32]
    alternatives = []
    targeted = getattr(diag, "targeted_resensing", None)
    if isinstance(targeted, dict):
        alternatives = [
            str(value) for value in (
                targeted.get("alternative_explanations") or []
            ) if str(value)
        ][:12]
    return {
        "source": "internal",
        "candidate_fault": fault,
        "confidence": max(0.0, min(1.0, confidence)),
        "evidence_refs": evidence,
        "alternative_explanations": alternatives,
        "root_cause": str(getattr(diag, "root_cause", "") or "")[:1000],
        "recommended_experiment": str(
            getattr(diag, "suggested_action", "") or ""
        )[:1000],
        "authority": "symptom_and_learning_dynamics",
        "may_commit": False,
        "stage_learning_dynamics": dict(
            getattr(diag, "stage_learning_dynamics", {}) or {}
        ),
        "competing_hypotheses": list(
            getattr(diag, "competing_hypotheses", []) or []
        )[:8],
        "required_changed_axis": getattr(
            diag, "required_changed_axis", None
        ),
        "required_frozen_axes": list(
            getattr(diag, "required_frozen_axes", []) or []
        ),
    }


def _external_opinion(state: Any) -> Dict[str, Any]:
    mem = getattr(state, "pipeline_memory", {}) or {}
    report = mem.get("global_falsification_report") or {}
    pressure = str(report.get("skeptic_pressure") or "low")
    confidence = {"high": 0.95, "medium": 0.75, "low": 0.35}.get(
        pressure, 0.25
    )
    contradictions = [
        row for row in (report.get("contradictions") or [])
        if isinstance(row, dict)
    ]
    evidence: List[str] = []
    for row in contradictions[:24]:
        signature = str(row.get("signature_id") or "")
        if signature:
            evidence.append(signature)
        evidence.extend(str(value) for value in (row.get("evidence") or [])[:4])
    actuator = report.get("next_actuator") or {}
    return {
        "source": "external",
        "candidate_fault": report.get("recommended_fault"),
        "confidence": confidence,
        "pressure": pressure,
        "evidence_refs": list(dict.fromkeys(evidence))[:48],
        "challenged_slots": list(report.get("challenged_slots") or [])[:16],
        "recommended_directives": _directives(actuator.get("directives") or []),
        "actuator_id": actuator.get("actuator_id"),
        "authority": "objective_falsification_and_veto",
        "may_commit": False,
    }


def _fault_from_directives(directives: List[str]) -> Optional[str]:
    values = set(_directives(directives))
    if "OMR" in values:
        return "OMR_FAULT"
    if "M5_EXTEND" in values:
        return "BUDGET_FAULT"
    if values == {"M_EXPLORE"}:
        return "EXPLORATION_COLLAPSE_FAULT"
    if "M2B" in values and "M4" in values:
        return "INTERFACE_UNCERTAINTY_FAULT"
    if "GCOS" in values or "M2B" in values:
        return "OBS_SCHEMA_FAULT"
    if "M3" in values:
        return "ALGO_MISMATCH_FAULT"
    if "M4" in values or "M4_WEIGHT" in values:
        return "REWARD_STRUCTURE_FAULT"
    if "M1" in values:
        return "ENV_SYNTH_FAULT"
    return None


def _trajectory_opinion(state: Any) -> Dict[str, Any]:
    mem = getattr(state, "pipeline_memory", {}) or {}
    route = mem.get("v5_actuator_route") or {}
    current_iteration = int(getattr(state, "pipeline_iteration", 0) or 0)
    evidence_iteration = route.get("evidence_iteration") if isinstance(route, dict) else None
    try:
        route_iteration_matches = (
            evidence_iteration is not None
            and int(evidence_iteration) == current_iteration
        )
    except (TypeError, ValueError):
        route_iteration_matches = False
    stale = bool(
        mem.get("v9_control_active") and not route_iteration_matches
    )
    active = list(mem.get("v5_active_hypotheses") or [])
    directives = _directives(route.get("directives") or [])
    mode = str(route.get("mode") or "")
    authority = str(route.get("authority_gate") or "")
    confidence_raw = route.get("confidence")
    try:
        confidence = float(confidence_raw)
    except (TypeError, ValueError):
        confidence = (
            0.85 if mode in V5_REPAIR_MODES
            else 0.75 if mode in V5_DIAGNOSTIC_MODES
            else 0.35
        )
    evidence = [
        str(value) for value in (
            route.get("evidence_refs")
            or route.get("supporting_evidence")
            or []
        ) if str(value)
    ]
    for row in active[:16]:
        if not isinstance(row, dict):
            continue
        hid = row.get("hypothesis_id")
        if hid:
            evidence.append(str(hid))
    return {
        "source": "trajectory",
        "candidate_fault": (None if stale else (
            route.get("recommended_fault") or _fault_from_directives(directives)
        )),
        "confidence": max(0.0, min(1.0, confidence)),
        "evidence_refs": list(dict.fromkeys(evidence))[:48],
        "recommended_directives": directives,
        "mode": mode or None,
        "intervention_id": route.get("intervention_id"),
        "stage_ids": list(
            route.get("stage_ids")
            or ([route.get("stage_id")] if route.get("stage_id") else [])
        ),
        "firewall_clean": bool(route.get("firewall_clean", False)) if route else None,
        "authority_gate": authority or None,
        "active_hypothesis_ids": [
            str(row.get("hypothesis_id")) for row in active[:32]
            if isinstance(row, dict) and row.get("hypothesis_id")
        ],
        "authority": "behavioral_causal_localization",
        "may_commit": False,
        "evidence_iteration": evidence_iteration,
        "stale": stale,
    }


def _collect_guards(state: Any) -> List[Dict[str, Any]]:
    mem = getattr(state, "pipeline_memory", {}) or {}
    guards: List[Dict[str, Any]] = []

    def add(fault: str, guard_id: str, evidence: Any) -> None:
        guards.append({
            "guard_id": guard_id,
            "fault": fault,
            "severity": "hard",
            "evidence_refs": [str(evidence)[:2000]],
            "priority": GUARD_PRIORITY.get(fault, 99),
        })

    from autorl.semantic_execution_contract import active_fault
    semantic_fault = active_fault(state)
    if isinstance(getattr(state, "pipeline_memory", None), dict):
        state.pipeline_memory["semantic_execution_active_fault"] = semantic_fault
    if semantic_fault["active"]:
        add("SEMANTIC_EXECUTION_FAULT", "active_semantic_construction", semantic_fault)

    from autorl.training_health import active_health_repair
    learner_health = active_health_repair(state)
    if learner_health:
        # Partial task success and learner risk can coexist. This is a repair
        # guard, not a reinterpretation of OMR or a reward-fault attribution.
        add("OPTIMIZER_FAULT", "independent_learner_health", learner_health)

    from autorl.evidence_faults import active_evidence_faults
    information_audits = active_evidence_faults(state)
    if isinstance(getattr(state, "pipeline_memory", None), dict):
        state.pipeline_memory["information_access_uncertainties"] = [
            audit for audit in information_audits
            if audit.get("status") == "unresolved" and audit.get("scope") != "shared"]
    for firewall in information_audits:
        if (firewall.get("scope") == "shared" or
                (firewall.get("scope") == "candidate" and firewall.get("status") == "violated")):
            add("FIREWALL_FAULT", "source_bound_information_access", firewall)
    # Typed substrate truth is upstream of the derived symptom "all OMR
    # failed".  In particular, an interface-generation mismatch must never be
    # routed as an evaluator rewrite merely because no objective was produced.
    typed_counts: Dict[str, int] = {}
    trial_statuses = mem.get("last_trial_omr_status") or {}
    if isinstance(trial_statuses, dict):
        for trial in trial_statuses.values():
            summary = (
                trial.get("typed_failure_summary")
                if isinstance(trial, dict) else {}
            ) or {}
            counts = summary.get("counts") if isinstance(summary, dict) else {}
            if isinstance(counts, dict):
                for failure_type, count in counts.items():
                    try:
                        typed_counts[str(failure_type)] = (
                            typed_counts.get(str(failure_type), 0)
                            + int(count or 0)
                        )
                    except (TypeError, ValueError):
                        pass
    typed_routes = {
        "RUNTIME_INTERFACE": "INTERFACE_UNCERTAINTY_FAULT",
        "INVALID_CONFIG": "INVALID_CONFIG_FAULT",
        "TRAIN_CRASH": "TRAIN_CRASH_FAULT",
        "EVAL_CRASH": "OMR_FAULT",
        "OMR_UNAVAILABLE": "OMR_FAULT",
    }
    for failure_type, count in typed_counts.items():
        if count > 0 and failure_type in typed_routes:
            add(
                typed_routes[failure_type],
                f"typed_substrate_failure:{failure_type}",
                {"count": count, "all_counts": typed_counts},
            )
    for key in (
        "runtime_interface_fault",
        "runtime_interface_contract_fault",
        "interface_generation_fault",
    ):
        fault = mem.get(key) or {}
        if isinstance(fault, dict) and (
            fault.get("active")
            or fault.get("violations")
            or fault.get("mismatch")
        ):
            add("INTERFACE_UNCERTAINTY_FAULT", key, fault)
    runtime_faults = mem.get("runtime_interface_contract_faults") or []
    if isinstance(runtime_faults, list) and runtime_faults:
        add(
            "INTERFACE_UNCERTAINTY_FAULT",
            "runtime_interface_contract_faults",
            runtime_faults[-16:],
        )
    wave_status = mem.get("last_hpo_interface_generation_status") or {}
    try:
        wave_iteration = int(wave_status.get("pipeline_iteration", -1))
    except (TypeError, ValueError, AttributeError):
        wave_iteration = -1
    current_iteration = int(getattr(state, "pipeline_iteration", 0) or 0)
    zero_valid_current_generation_wave = bool(
        isinstance(wave_status, dict)
        and wave_iteration == current_iteration
        and wave_status.get("operational_recovery_required") is True
        and int(
            wave_status.get("current_generation_valid_result_count", 0)
            or 0
        ) == 0
        and int(wave_status.get("invalidated_result_count", 0) or 0) > 0
    )
    if zero_valid_current_generation_wave:
        operational_recovery = {
            "schema_version": "interface_generation_operational_recovery.v1",
            "active": True,
            "typed_signal": "INTERFACE_GENERATION_WAVE_INVALIDATED",
            "action": "rematerialize_current_generation_and_reschedule",
            "scientific_failure": False,
            "counterevidence_eligible": False,
            "score_semantics": "missing_invalidated_not_zero",
            "interface_generation_tuple": dict(
                wave_status.get("interface_generation_tuple") or {}
            ),
            "wave_status": dict(wave_status),
        }
        guards.append({
            "guard_id": "current_generation_wave_invalidated",
            "fault": "INTERFACE_UNCERTAINTY_FAULT",
            "severity": "hard",
            "evidence_refs": [str(wave_status)[:2000]],
            "priority": GUARD_PRIORITY["INTERFACE_UNCERTAINTY_FAULT"],
            "operational_recovery": operational_recovery,
        })
    plane = mem.get("evidence_plane_inconsistency_fault") or {}
    if isinstance(plane, dict) and plane.get("active"):
        add(
            "EVIDENCE_PLANE_INCONSISTENCY_FAULT",
            "evidence_plane_inconsistency",
            plane,
        )
    omr = mem.get("last_hpo_omr_status") or {}
    if isinstance(omr, dict) and omr.get("all_omr_failed"):
        add("OMR_FAULT", "all_omr_failed", omr)
    consistency = mem.get("trusted_oracle_consistency_audit") or {}
    if isinstance(consistency, dict) and consistency.get("blocks_semantic_plan"):
        add("OMR_FAULT", "stage_final_same_episode_conflict", consistency)
    budget = mem.get("budget_execution_fault") or {}
    budget_consistency = budget.get("consistency") if isinstance(budget, dict) else {}
    if isinstance(budget_consistency, dict) and budget_consistency.get("active_fault"):
        add("BUDGET_EXECUTION_FAULT", "budget_execution_mismatch", budget)
    stage = mem.get("stage_final_alignment_fault") or {}
    if isinstance(stage, dict) and stage.get("active"):
        add("STAGE_FINAL_ALIGNMENT_FAULT", "stage_final_alignment", stage)
    effect = mem.get("controller_effect_fault") or {}
    from autorl.restart_request_reconciliation import controller_effect_premise_resolved
    if (isinstance(effect, dict) and effect.get("active")
            and not controller_effect_premise_resolved(state, effect)):
        add("STACK_FAULT", "controller_effect_noop", effect)
    diag = getattr(state, "latest_diagnosis", None)
    status = str(getattr(diag, "status", "") or "")
    if status in {
        "ENV_SYNTH_FAULT", "INVALID_CONFIG_FAULT", "TRAIN_CRASH_FAULT",
        "STACK_FAULT", "INTERFACE_UNCERTAINTY_FAULT",
        "EVIDENCE_PLANE_INCONSISTENCY_FAULT",
    }:
        add(status, "internal_hard_runtime_fault", getattr(diag, "supporting_evidence", []))
    guards.sort(key=lambda row: (int(row.get("priority", 99)), row.get("guard_id", "")))
    return guards


def _opinion_axes(opinion: Dict[str, Any]) -> List[str]:
    return list(FAULT_TO_AXES.get(str(opinion.get("candidate_fault") or ""), []))


@controller_boundary
def build_unified_diagnostic_packet(
    state: Any,
    *,
    fallback_fault: str,
    min_action_confidence: float = 0.60,
) -> Dict[str, Any]:
    """Build the sole V9 diagnostic input consumed by Search Controller."""
    internal = _internal_opinion(state, fallback_fault)
    if ablation_arm(state) == "A2":
        external = {"source": "external", "candidate_fault": None, "confidence": 0.0}
        trajectory = {"source": "trajectory", "candidate_fault": None, "confidence": 0.0}
        planner = None
    else:
        external = _external_opinion(state)
        trajectory = _trajectory_opinion(state)
        planner = _v7_candidate(state)
    guards = _collect_guards(state)
    opinions = [internal, external, trajectory]
    actionable = [
        row for row in opinions
        if row.get("candidate_fault")
        and float(row.get("confidence", 0.0) or 0.0) >= min_action_confidence
    ]
    faults = [str(row["candidate_fault"]) for row in actionable]
    unique_faults = list(dict.fromkeys(faults))
    conflicts = []
    for left_index, left in enumerate(actionable):
        for right in actionable[left_index + 1:]:
            if left.get("candidate_fault") == right.get("candidate_fault"):
                continue
            conflicts.append({
                "left_source": left.get("source"),
                "left_fault": left.get("candidate_fault"),
                "right_source": right.get("source"),
                "right_fault": right.get("candidate_fault"),
            })

    matched = False
    selected_source = "internal"
    selected_fault = str(internal.get("candidate_fault") or fallback_fault)
    selected_reason = "internal_diagnosis_default"
    recommended_directives: List[str] = []
    operational_recovery: Dict[str, Any] = {}
    if guards:
        operational_recovery = dict(
            guards[0].get("operational_recovery") or {}
        )
        selected_source = (
            "operational_guard" if operational_recovery else "guard"
        )
        selected_fault = str(guards[0]["fault"])
        selected_reason = f"hard_guard:{guards[0]['guard_id']}"
    else:
        pressure = str(external.get("pressure") or "low")
        external_fault = str(external.get("candidate_fault") or "")
        trajectory_fault = str(trajectory.get("candidate_fault") or "")
        trajectory_valid = bool(
            trajectory_fault
            and trajectory.get("firewall_clean") is True
            and (
                trajectory.get("mode") in V5_DIAGNOSTIC_MODES
                or trajectory.get("mode") in V5_REPAIR_MODES
            )
        )
        if pressure == "high" and _pressure_is_hard_veto(_pressure_candidate(
            (getattr(state, "pipeline_memory", {}) or {}).get(
                "global_falsification_report", {}
            ) or {}
        )):
            selected_source = "external"
            selected_fault = external_fault or selected_fault
            selected_reason = "external_high_objective_veto"
            recommended_directives = list(external.get("recommended_directives") or [])
        elif trajectory_valid and pressure == "high" and external_fault and (
            external_fault != trajectory_fault
        ):
            selected_source = "matched_counterfactual"
            selected_fault = "INTERFACE_UNCERTAINTY_FAULT"
            selected_reason = "external_trajectory_conflict_requires_discriminating_experiment"
            matched = True
            recommended_directives = list(dict.fromkeys(
                list(external.get("recommended_directives") or [])
                + list(trajectory.get("recommended_directives") or [])
            ))
        elif trajectory_valid:
            selected_source = "trajectory"
            selected_fault = trajectory_fault
            selected_reason = "firewall_clean_controlled_trajectory_evidence"
            recommended_directives = list(trajectory.get("recommended_directives") or [])
        elif pressure == "high" and external_fault:
            selected_source = "external"
            selected_fault = external_fault
            selected_reason = "external_high_pressure"
            recommended_directives = list(external.get("recommended_directives") or [])
        elif len(unique_faults) > 1:
            selected_source = "matched_counterfactual"
            selected_fault = "INTERFACE_UNCERTAINTY_FAULT"
            selected_reason = "multiple_supported_faults_are_not_identifiable"
            matched = True
        elif planner and planner.get("firewall_clean"):
            selected_source = "hypothesis_memory"
            selected_fault = _fault_from_directives(
                list(planner.get("directives") or [])
            ) or selected_fault
            selected_reason = "next_best_discriminating_experiment"
            recommended_directives = list(planner.get("directives") or [])
        elif not actionable:
            # A low-confidence symptom label is evidence to gather more data,
            # not authority to rewrite reward/observation/algorithm modules.
            selected_source = "insufficient_evidence"
            selected_fault = "UNRESOLVED_FAULT"
            selected_reason = "no_diagnostic_opinion_crossed_action_confidence"

    axes: List[str] = []
    if operational_recovery:
        # Stale workers are an execution-plane invalidation, not evidence that
        # representation or reward semantics should change.
        axes = []
        matched = False
        recommended_directives = []
    elif matched:
        axis_opinions = actionable
        if selected_reason == "external_trajectory_conflict_requires_discriminating_experiment":
            axis_opinions = [external, trajectory]
        else:
            # A matched test discriminates the two strongest distinct
            # explanations; it is not an unbounded union of every symptom.
            ranked = sorted(
                actionable,
                key=lambda row: float(row.get("confidence", 0.0) or 0.0),
                reverse=True,
            )
            chosen_faults: List[str] = []
            axis_opinions = []
            for opinion in ranked:
                candidate = str(opinion.get("candidate_fault") or "")
                if candidate in chosen_faults:
                    continue
                chosen_faults.append(candidate)
                axis_opinions.append(opinion)
                if len(axis_opinions) >= 2:
                    break
        for opinion in axis_opinions:
            for axis in _opinion_axes(opinion):
                if axis not in axes:
                    axes.append(axis)
        axes = axes[:2]
    else:
        axes = list(FAULT_TO_AXES.get(selected_fault, []))
    # V9.4 bounded-stage causal isolation: when the detailed stage diagnosis
    # preregisters one managed axis, that exact axis is the next experiment.
    # Conflicting diagnostic voices remain recorded above, but may not turn a
    # matched test into a multi-axis mutation that cannot identify its cause.
    v94_axis = str(internal.get("required_changed_axis") or "")
    v94_stage_dynamics = internal.get("stage_learning_dynamics") or {}
    if (
        v94_axis in {
            "reward", "algorithm", "exploration", "representation", "fidelity"
        }
        and isinstance(v94_stage_dynamics, dict)
        and (v94_stage_dynamics.get("by_stage") or {})
        and not guards
    ):
        axes = [v94_axis]
        matched = True
        selected_source = "v9.4_stage_learning_dynamics"
        selected_reason = (
            "one_axis_matched_test_selected_from_ordered_stage_learning_curve"
        )
        # Selecting one preregistered axis also selects its actuator. Keeping
        # a previous voice's M4 here while selecting algorithm caused unused
        # reward rewrites followed by an unrelated algorithm-only comparison.
        from autorl.scientific_execution_contract import matched_axis_directives
        recommended_directives = matched_axis_directives(axes, recommended_directives)
    evidence = []
    for opinion in opinions:
        evidence.extend(str(value) for value in (opinion.get("evidence_refs") or []))
    for guard in guards:
        evidence.extend(str(value) for value in (guard.get("evidence_refs") or []))
    packet = {
        "schema_version": UNIFIED_PACKET_SCHEMA,
        "created_at": datetime.now(timezone.utc).isoformat(),
        "iteration": int(getattr(state, "pipeline_iteration", 0) or 0),
        "opinions": {
            "internal": internal,
            "external": external,
            "trajectory": trajectory,
        },
        "guards": guards,
        "planner": (
            {key: value for key, value in planner.items() if key != "plan"}
            if planner else None
        ),
        "agreements": {
            fault: [row.get("source") for row in actionable if row.get("candidate_fault") == fault]
            for fault in unique_faults
        },
        "conflicts": conflicts,
        "selected_source": selected_source,
        "selected_fault": selected_fault,
        "selected_reason": selected_reason,
        "identifiable": (
            not matched
            and bool(selected_fault)
            and selected_source != "insufficient_evidence"
        ),
        "matched_counterfactual_required": matched,
        "changed_axes": axes,
        "recommended_directives": _directives(recommended_directives),
        "operational_recovery": operational_recovery or None,
        "scientific_failure": False if operational_recovery else None,
        "evidence_refs": list(dict.fromkeys(evidence))[:128],
        "commit_authority": "held_out_final_omr_lcb_only",
        "diagnostics_may_commit": False,
        "v9_4_stage_diagnosis": {
            "stage_learning_dynamics": internal.get(
                "stage_learning_dynamics"
            ) or {},
            "competing_hypotheses": internal.get(
                "competing_hypotheses"
            ) or [],
            "required_changed_axis": (
                v94_axis if len(axes) == 1 and axes[0] == v94_axis else None
            ),
            "required_frozen_axes": internal.get(
                "required_frozen_axes"
            ) or [],
            "stage_omr_role": "diagnostic_only",
        },
    }
    canonical = json.dumps(packet, sort_keys=True, default=str).encode("utf-8")
    packet["packet_sha256"] = "sha256:" + hashlib.sha256(canonical).hexdigest()
    persist_unified_diagnostic_packet(state, packet)
    return packet


def persist_unified_diagnostic_packet(state: Any, packet: Dict[str, Any]) -> None:
    mem = getattr(state, "pipeline_memory", None)
    if not isinstance(mem, dict):
        return
    mem["unified_diagnostic_packet"] = packet
    mem.setdefault("unified_diagnostic_history", []).append(packet)
    mem["unified_diagnostic_history"] = mem["unified_diagnostic_history"][-128:]
    root = Path(getattr(state, "run_dir"))
    root.mkdir(parents=True, exist_ok=True)
    latest = root / "unified_diagnostic_packet.v1.json"
    tmp = latest.with_suffix(latest.suffix + ".tmp")
    tmp.write_text(json.dumps(packet, indent=2, sort_keys=True, default=str), encoding="utf-8")
    os.replace(tmp, latest)
    history = root / "unified_diagnostic_packets.v1.jsonl"
    with history.open("a", encoding="utf-8") as handle:
        handle.write(json.dumps(packet, sort_keys=True, default=str) + "\n")


def arbitrate_diagnostics(
    state: Any,
    *,
    fault: str,
    legacy_directives: List[str],
) -> Dict[str, Any]:
    """Return a complete arbitration decision.

    The policy is conservative:
    - hard invariant faults and high objective pressure can veto semantic rewrites;
    - V5 controlled diagnostic interventions can override legacy heuristics;
    - V5 supported repairs can route only after controlled evidence;
    - otherwise legacy remains the default cheap local controller.
    """

    mem = getattr(state, "pipeline_memory", None)
    if not isinstance(mem, dict):
        mem = {}
    global_report = mem.get("global_falsification_report") or {}
    v5_route = mem.get("v5_actuator_route")

    legacy = _legacy_candidate(str(fault), legacy_directives)
    pressure = _pressure_candidate(global_report)
    v5 = _v5_candidate(v5_route)
    v7 = _v7_candidate(state)
    stage_scoped_v5 = bool(
        v5
        and isinstance(v5.get("route"), dict)
        and (
            v5["route"].get("stage_id")
            or v5["route"].get("stage_ids")
        )
    )
    pressure_hard_invariant = bool(
        pressure
        and str(pressure.get("recommended_fault") or "")
        in HARD_INVARIANT_FAULTS
    )
    candidates = [legacy]
    if pressure:
        candidates.append(pressure)
    if v5:
        candidates.append({
            key: value for key, value in v5.items() if key != "route"
        })
    if v7:
        candidates.append({
            key: value for key, value in v7.items() if key != "plan"
        })

    vetoes: List[Dict[str, Any]] = []
    winner = legacy
    reason = "legacy_default"

    if str(fault) in HARD_INVARIANT_FAULTS:
        if pressure and str(pressure.get("recommended_fault") or "") == str(fault):
            winner = pressure
            reason = "pressure_confirms_hard_invariant_fault"
        else:
            winner = legacy
            reason = "hard_invariant_fault_preserves_legacy_route"
        if v5:
            vetoes.append({
                "source": "v5_trajectory",
                "reason": "hard_invariant_fault_takes_precedence",
                "mode": v5.get("mode"),
            })
    elif pressure and _pressure_is_hard_veto(pressure) and not (
        stage_scoped_v5 and not pressure_hard_invariant
    ):
        winner = pressure
        reason = "high_objective_pressure_veto"
        if v5:
            vetoes.append({
                "source": "v5_trajectory",
                "reason": "pressure_veto_before_semantic_route",
                "mode": v5.get("mode"),
            })
    elif v5 and not v5.get("firewall_clean"):
        vetoes.append({
            "source": "v5_trajectory",
            "reason": "route_not_firewall_clean",
            "mode": v5.get("mode"),
        })
        if _pressure_should_override_legacy(pressure, legacy):
            winner = pressure  # type: ignore[assignment]
            reason = "pressure_overrides_legacy_after_v5_rejection"
    elif v5 and str(v5.get("mode") or "") in V5_DIAGNOSTIC_MODES:
        winner = v5
        reason = "v5_controlled_diagnostic_intervention"
    elif v5 and str(v5.get("mode") or "") in V5_REPAIR_MODES:
        winner = v5
        reason = "v5_supported_controlled_repair"
    elif v7 and v7.get("firewall_clean"):
        winner = v7
        reason = "v7_next_best_discriminating_experiment"
    elif _pressure_should_override_legacy(pressure, legacy):
        winner = pressure  # type: ignore[assignment]
        reason = "pressure_overrides_legacy"

    decision = {
        "schema_version": ARBITRATION_SCHEMA,
        "iteration": int(getattr(state, "pipeline_iteration", 0) or 0),
        "fault": str(fault),
        "winner_source": winner.get("source"),
        "final_directives": _directives(winner.get("directives") or []),
        "reason": reason,
        "commit_authority": "held_out_omr_lcb_only",
        "candidates": candidates,
        "vetoes": vetoes,
        "global_pressure": {
            "pressure": (pressure or {}).get("pressure"),
            "recommended_fault": (pressure or {}).get("recommended_fault"),
            "actuator_id": (pressure or {}).get("actuator_id"),
        },
        "v5_mode": (v5 or {}).get("mode"),
        "v7_mode": (v7 or {}).get("mode"),
        "v7_hypothesis_id": (v7 or {}).get("hypothesis_id"),
        "legacy_directives": list(legacy.get("directives") or []),
        "selected_route": {
            key: value for key, value in winner.items()
            if key not in {"route", "plan"}
        },
    }
    if v5 and winner.get("source") == "v5_trajectory":
        decision["v5_route"] = v5.get("route")
    if v7 and winner.get("source") == "v7_hypothesis_memory":
        decision["v7_plan"] = v7.get("plan")
    return decision


def persist_arbitration(state: Any, decision: Dict[str, Any]) -> None:
    run_dir = Path(getattr(state, "run_dir"))
    mem = getattr(state, "pipeline_memory", None)
    if not isinstance(mem, dict):
        return
    mem["diagnostic_arbitration"] = decision
    mem.setdefault("diagnostic_arbitration_history", []).append(decision)
    try:
        path = run_dir / "diagnostic_arbitration.v1.json"
        tmp = path.with_suffix(".tmp")
        tmp.write_text(json.dumps(decision, indent=2, sort_keys=True, default=str),
                       encoding="utf-8")
        os.replace(tmp, path)
        shard = run_dir / f"diagnostic_arbitration.v1.{os.getpid()}.jsonl"
        with shard.open("a", encoding="utf-8") as fh:
            fh.write(json.dumps(decision, sort_keys=True, default=str) + "\n")
    except Exception:
        pass


def _v6_apply_coverage_reroute(state: Any, decision: Dict[str, Any], fault: str) -> None:
    """V6 R2-d: all-zero-OMR coverage faults engage the exploration axis.

    The forensic showed COVERAGE_FAULT routed only to M5_EXTEND (more budget),
    which never moved a hard-zero OMR. When a V6 intrinsic exploration candidate
    is available (a measured controllability mask and/or ranked candidate
    goal-dims exist), append a NON-DESTRUCTIVE ``M_EXPLORE`` directive so the
    controller also races the intrinsic explorer rather than only deepening
    budget. Additive; never replaces held-out OMR/LCB as commit authority.
    """
    mem = getattr(state, "pipeline_memory", None)
    if not isinstance(mem, dict):
        return
    fault_u = str(fault).upper()
    coverage_like = ("COVERAGE" in fault_u) or bool(mem.get("v6_all_zero_omr_active"))
    has_v6_intrinsic = bool(mem.get("v6_top_candidate_goal_dims")) or bool(mem.get("strict_intrinsic_m2_ledger"))
    if not (coverage_like and has_v6_intrinsic):
        return
    selected_route = decision.get("selected_route") or {}
    stage_scoped = bool(
        selected_route.get("stage_id") or selected_route.get("stage_ids")
    )
    if stage_scoped and "M_EXPLORE" not in set(
        decision.get("final_directives") or []
    ):
        # A trusted-frontier experiment already declares its single changed
        # axis.  Generic all-zero coverage pressure must not append exploration
        # and cause change isolation to silently discard the intended M4/GCOS
        # experiment.
        return
    final = list(decision.get("final_directives") or [])
    if "M_EXPLORE" in final:
        return
    final.append("M_EXPLORE")
    decision["final_directives"] = final
    decision["v6_coverage_reroute"] = True
    mem.setdefault("v6_coverage_reroute", []).append({
        "schema_version": "v6_coverage_reroute.v1",
        "iteration": int(getattr(state, "pipeline_iteration", 0) or 0),
        "fault": str(fault),
        "added_directive": "M_EXPLORE",
        "reason": "all_zero_omr_prefer_intrinsic_exploration_over_budget_only",
    })


def apply_diagnostic_arbitration(
    state: Any,
    *,
    fault: str,
    legacy_directives: List[str],
) -> List[str]:
    decision = arbitrate_diagnostics(
        state,
        fault=fault,
        legacy_directives=legacy_directives,
    )
    _v6_apply_coverage_reroute(state, decision, fault)
    mem = getattr(state, "pipeline_memory", None)
    if not isinstance(mem, dict):
        persist_arbitration(state, decision)
        return decision["final_directives"]
    request = mem.get("next_hypothesis_request")
    if (
        isinstance(request, dict)
        and request.get("selected")
        and str(request.get("lifecycle_state") or "proposed") == "proposed"
        and decision.get("winner_source") in {"v5_trajectory", "v7_hypothesis_memory"}
    ):
        issued = dict(request)
        issued["selected"] = False
        issued["lifecycle_state"] = "issued"
        audit = list(issued.get("execution_audit") or [])
        audit.append({
            "state": "issued",
            "iteration": int(getattr(state, "pipeline_iteration", 0) or 0),
            "winner_source": decision.get("winner_source"),
            "directives": list(decision.get("final_directives") or []),
        })
        issued["execution_audit"] = audit
        mem["next_hypothesis_request"] = issued
        mem.setdefault("next_hypothesis_request_lifecycle_history", []).append({
            "request_id": issued.get("request_id"),
            "intervention_id": issued.get("intervention_id"),
            "state": "issued",
            "iteration": int(getattr(state, "pipeline_iteration", 0) or 0),
            "winner_source": decision.get("winner_source"),
        })
        decision["request_lifecycle_transition"] = "proposed_to_issued"
    persist_arbitration(state, decision)

    winner = decision.get("winner_source")
    if winner == "v5_trajectory" and isinstance(decision.get("v5_route"), dict):
        route = decision["v5_route"]
        mem["v5_pending_goal_feedback"] = route
        mem.setdefault("v5_active_route_applied", []).append({
            "iteration": int(getattr(state, "pipeline_iteration", 0) or 0),
            "fault": fault,
            "legacy_directives": list(legacy_directives or []),
            "v5_directives": list(decision["final_directives"]),
            "mode": route.get("mode"),
            "intervention_id": route.get("intervention_id"),
            "authority_gate": route.get("authority_gate"),
            "commit_authority": route.get("commit_authority"),
            "arbitration_reason": decision.get("reason"),
        })
    else:
        # Avoid stale V5 candidates contaminating an unrelated M2B/M4 repair.
        if set(decision["final_directives"]) & {"M2B", "M4"}:
            pending = mem.get("v5_pending_goal_feedback")
            if isinstance(pending, dict):
                mem.setdefault("v5_pending_goal_feedback_cleared", []).append({
                    "iteration": int(getattr(state, "pipeline_iteration", 0) or 0),
                    "reason": "non_v5_route_selected_by_arbitrator",
                    "pending_mode": pending.get("mode"),
                    "winner_source": winner,
                })
                mem.pop("v5_pending_goal_feedback", None)
    return list(decision["final_directives"])


==> anc/FARL/autorl/dim_role_hypotheses.py <==
"""V8.1 falsifiable dimension-role hypothesis bank.

Contract: contracts/V8_1_FALSIFIABLE_HYPOTHESIS_LOOP_2026_07_04.md

The bank holds competing, typed hypotheses of the form "stage role R is
carried by observation dims D" and moves their status only on trajectory
evidence.  It never trains, never calls an LLM, and never commits success:
held-out OMR remains the sole commit authority.  Its execution power is
indirect and bounded:

- rank stage trainable atoms so M4 reward arms bind the best-evidenced dims;
- ban reward bases whose lineage sits entirely inside a falsified lineage;
- refresh the stage-OMR ledger/frontier at rung cadence (no LLM);
- re-sense new candidate dims from evidence when a stage's hypothesis pool is
  exhausted while the stage stays blocked.

Everything is env-agnostic: role matching uses NL-contract/stage text tokens,
never environment names.  Falsification is conservative: a dim that never
moved is `untested`, not `falsified`.
"""

from __future__ import annotations

import json
import logging
import re
from pathlib import Path
from typing import Any, Dict, FrozenSet, List, Optional, Sequence, Tuple

logger = logging.getLogger("autorl.dim_role_hypotheses")

SCHEMA_VERSION = "dim_role_hypotheses.v1"
BANK_FILENAME = "dim_role_hypotheses.v1.json"

DEFAULT_CFG = {
    "max_hypotheses_per_role": 6,
    "max_hypotheses_total": 48,
    "min_new_trials_for_refresh": 6,
    "min_tested_trials_for_falsify": 6,
    "min_episodes_for_ambient": 4,
    "selectivity_lo": 0.05,
    "selectivity_hi": 0.90,
    "stage_contrast_eps": 1e-6,
    "resense_top_k": 3,
    "max_lineage_dims": 6,
}

_STOPWORDS = {
    "the", "a", "an", "and", "or", "of", "to", "in", "on", "for", "with",
    "use", "using", "when", "task", "stage", "final", "public", "state",
    "value", "metric", "must", "should", "reach", "via", "by", "is", "are",
    "its", "it", "this", "that", "then",
}

# Generic English object/goal words from NL (not environment names).  Used only
# to decide whether the "ambient signature" test applies to a role claim.
_OBJECT_ROLE_TOKENS = {
    "object", "goal", "target", "door", "key", "handle", "lever", "switch",
    "button", "item", "box", "block", "puck", "cube", "ball", "exit",
    "mechanism", "drawer", "window", "faucet", "peg", "plate", "obstacle",
}

_STATUS_RANK = {"supported": 400, "proposed": 300, "untested": 260, "weakened": 100}
_ORIGIN_RANK = {
    "public_spec": 30,
    "goal_candidate_bridge": 25,
    "trajectory_mining": 20,
    "refinement": 15,
    "llm_theory": 10,
}

_OBS_GROUP_RE = re.compile(r"obs\[(\d+)(?::(\d+))?\]")


# ---------------------------------------------------------------------------
# small helpers
# ---------------------------------------------------------------------------

def _jsonable(value: Any) -> Any:
    if isinstance(value, dict):
        return {str(k): _jsonable(v) for k, v in value.items()}
    if isinstance(value, (list, tuple, set, frozenset)):
        return [_jsonable(v) for v in value]
    if isinstance(value, (str, int, float, bool)) or value is None:
        return value
    return str(value)


def _tokens(text: Any) -> FrozenSet[str]:
    # Underscores are separators: "open_door" must yield the token "door" so
    # role words match compound stage/role identifiers.
    words = re.findall(r"[a-zA-Z]{3,}", str(text or "").lower())
    return frozenset(w for w in words if w not in _STOPWORDS)


def _slug(text: Any) -> str:
    return re.sub(r"[^a-z0-9]+", "_", str(text or "x").lower()).strip("_")[:48] or "x"


def _load_json(path: Path) -> Dict[str, Any]:
    try:
        if path.exists():
            data = json.loads(path.read_text(encoding="utf-8"))
            return data if isinstance(data, dict) else {}
    except Exception:
        pass
    return {}


def _dedupe_ids(ids: Sequence[Any]) -> List[str]:
    out: List[str] = []
    seen: set = set()
    for item in ids or []:
        text = str(item or "").strip()
        if not text or text in seen:
            continue
        seen.add(text)
        out.append(text)
    return out


def canonical_obs_set(
    atom_ids: Sequence[str],
    atoms_by_id: Dict[str, Dict[str, Any]],
    *,
    _depth: int = 0,
) -> FrozenSet[str]:
    """Resolve atom ids to their base raw-obs id set (``obs.N``).

    Derived atoms recurse through ``parent_atom_ids``; raw atoms contribute
    their ``obs_indices``; ids already shaped ``obs.N`` contribute themselves.
    Info/native atoms contribute nothing (they are not obs lineage).
    """
    out: set = set()
    if _depth > 4:
        return frozenset(out)
    for aid in atom_ids or []:
        aid = str(aid)
        atom = atoms_by_id.get(aid) if isinstance(atoms_by_id, dict) else None
        if isinstance(atom, dict):
            idxs = atom.get("obs_indices")
            if isinstance(idxs, (list, tuple)) and idxs:
                out.update(f"obs.{int(i)}" for i in idxs if isinstance(i, (int, float)))
                continue
            parents = atom.get("parent_atom_ids") or atom.get("lineage")
            if isinstance(parents, (list, tuple)) and parents:
                out.update(canonical_obs_set(parents, atoms_by_id, _depth=_depth + 1))
                continue
        m = re.fullmatch(r"obs\.(\d+)", aid)
        if m:
            out.add(aid)
    return frozenset(out)


# ---------------------------------------------------------------------------
# persistence
# ---------------------------------------------------------------------------

def _empty_bank() -> Dict[str, Any]:
    return {
        "schema_version": SCHEMA_VERSION,
        "hypotheses": [],
        "falsified_lineages": [],
        "ambient_atom_ids": [],
        "resensing_events": [],
        "processed_trial_ids": [],
        "updated_at_iter": 0,
    }


def load_bank(run_dir: str | Path) -> Dict[str, Any]:
    bank = _load_json(Path(run_dir) / BANK_FILENAME)
    if not bank.get("schema_version"):
        return _empty_bank()
    for key, default in _empty_bank().items():
        bank.setdefault(key, default)
    return bank


def persist_bank(run_dir: str | Path, bank: Dict[str, Any]) -> Path:
    path = Path(run_dir) / BANK_FILENAME
    try:
        path.parent.mkdir(parents=True, exist_ok=True)
        path.write_text(
            json.dumps(_jsonable(bank), indent=2, sort_keys=True), encoding="utf-8"
        )
    except Exception as e:
        logger.warning("persist_bank failed: %s", e)
    return path


# ---------------------------------------------------------------------------
# building initial hypotheses
# ---------------------------------------------------------------------------

def _public_groups(public_spec: Dict[str, Any]) -> List[Tuple[List[int], str]]:
    """Extract (dims, description) pairs from public-spec observation schema."""
    if not isinstance(public_spec, dict):
        return []
    spec = public_spec.get("public_spec") if isinstance(public_spec.get("public_spec"), dict) else public_spec
    schema = spec.get("observation_schema") if isinstance(spec, dict) else None
    pools: List[Dict[str, Any]] = []
    if isinstance(schema, dict):
        for key in ("common_groups", "groups", "coordinates", "entries"):
            grp = schema.get(key)
            if isinstance(grp, dict):
                pools.append(grp)
        # flat form: {"obs[0:3]": "..."} directly on the schema
        pools.append({k: v for k, v in schema.items() if isinstance(v, str)})
    sensor = spec.get("sensor_dictionary") if isinstance(spec, dict) else None
    if isinstance(sensor, dict):
        pools.append({k: v for k, v in sensor.items() if isinstance(v, str)})
    out: List[Tuple[List[int], str]] = []
    seen: set = set()
    for pool in pools:
        for key, desc in pool.items():
            m = _OBS_GROUP_RE.search(str(key))
            if not m:
                continue
            lo = int(m.group(1))
            hi = int(m.group(2)) if m.group(2) else lo + 1
            dims = list(range(lo, min(hi, lo + 12)))
            sig = (tuple(dims), str(desc)[:80])
            if not dims or sig in seen:
                continue
            seen.add(sig)
            out.append((dims, str(desc)))
    return out


def _stage_text_tokens(stage_row: Dict[str, Any]) -> FrozenSet[str]:
    parts = [
        stage_row.get("label"),
        stage_row.get("stage_id"),
        " ".join(str(r) for r in (stage_row.get("role_ids") or [])),
        " ".join(str(h) for h in (stage_row.get("stage_omr_hints") or [])),
    ]
    return _tokens(" ".join(str(p) for p in parts if p))


def _primary_role(stage_row: Dict[str, Any]) -> str:
    roles = [str(r) for r in (stage_row.get("role_ids") or []) if str(r)]
    return roles[0] if roles else _slug(stage_row.get("label") or stage_row.get("stage_id"))


def _mk_hyp(
    *,
    role_id: str,
    stage_id: str,
    atom_ids: List[str],
    origin: str,
    note: str = "",
    parent_hyp_id: Optional[str] = None,
    evidence_atom_ids: Optional[List[str]] = None,
) -> Dict[str, Any]:
    lineage_slug = _slug("_".join(sorted(atom_ids))[:80])
    return {
        "hyp_id": f"hyp.role.{_slug(role_id)}.{lineage_slug}",
        "role_id": str(role_id),
        "stage_id": str(stage_id),
        # ``atom_ids`` remain the raw-obs lineage used by M4 reward grounding.
        "atom_ids": _dedupe_ids(atom_ids),
        # ``evidence_atom_ids`` are the trajectory-evidence namespace used by
        # stage_activation_evidence.by_atom.  Symbolic/grid and derived atoms
        # often never appear as ``obs.N`` there, so verification must not rely
        # on raw lineage alone.
        "evidence_atom_ids": _dedupe_ids(
            evidence_atom_ids if evidence_atom_ids is not None else atom_ids
        ),
        "origin": origin,
        "parent_hyp_id": parent_hyp_id,
        "status": "proposed",
        "confidence": 0.0,
        "tests": {"motion": None, "selectivity": None, "success_contrast": None},
        "evidence_refs": [],
        "tests_run": 0,
        "last_tested_iter": 0,
        "note": str(note)[:200],
    }


def build_initial_hypotheses(
    stage_rows: Sequence[Dict[str, Any]],
    atoms_by_id: Dict[str, Dict[str, Any]],
    public_spec: Optional[Dict[str, Any]] = None,
    pipeline_memory: Optional[Dict[str, Any]] = None,
    cfg: Optional[Dict[str, Any]] = None,
) -> Dict[str, Any]:
    """Create the initial competing-hypothesis bank for the given stages."""
    cfg = {**DEFAULT_CFG, **(cfg or {})}
    bank = _empty_bank()
    groups = _public_groups(public_spec or {})
    per_role_count: Dict[str, int] = {}

    def _add(hyp: Dict[str, Any]) -> None:
        if len(bank["hypotheses"]) >= int(cfg["max_hypotheses_total"]):
            return
        role = hyp["role_id"]
        if per_role_count.get(role, 0) >= int(cfg["max_hypotheses_per_role"]):
            return
        if any(h["hyp_id"] == hyp["hyp_id"] for h in bank["hypotheses"]):
            return
        bank["hypotheses"].append(hyp)
        per_role_count[role] = per_role_count.get(role, 0) + 1

    for stage_row in stage_rows or []:
        if not isinstance(stage_row, dict):
            continue
        sid = str(stage_row.get("stage_id") or "")
        role = _primary_role(stage_row)
        stage_toks = _stage_text_tokens(stage_row)

        # 1) public-spec groups: overlap-first, then generic object/goal groups.
        scored: List[Tuple[int, List[int], str]] = []
        for dims, desc in groups:
            desc_toks = _tokens(desc)
            overlap = len(desc_toks & stage_toks)
            objectish = bool(desc_toks & _OBJECT_ROLE_TOKENS)
            score = overlap * 10 + (3 if objectish else 0)
            if score > 0:
                scored.append((score, dims, desc))
        scored.sort(key=lambda t: -t[0])
        for score, dims, desc in scored:
            atom_ids = [f"obs.{i}" for i in dims[: int(cfg["max_lineage_dims"])]]
            _add(_mk_hyp(role_id=role, stage_id=sid, atom_ids=atom_ids,
                         origin="public_spec", note=desc[:120]))

        # 2) derived atoms whose text matches the stage: their parent lineage
        #    is an LLM theory hypothesis to be tested, not trusted.
        for aid, atom in (atoms_by_id or {}).items():
            if not isinstance(atom, dict):
                continue
            parents = atom.get("parent_atom_ids") or []
            if not parents:
                continue
            atom_toks = _tokens(f"{aid} {atom.get('semantic_role','')} {atom.get('semantic','')}")
            if not (atom_toks & stage_toks):
                continue
            lineage = sorted(canonical_obs_set([aid], atoms_by_id))
            if not lineage:
                continue
            _add(_mk_hyp(role_id=role, stage_id=sid,
                         atom_ids=lineage[: int(cfg["max_lineage_dims"])],
                         evidence_atom_ids=[aid] + lineage[: int(cfg["max_lineage_dims"])],
                         origin="llm_theory", note=f"lineage of {aid}"))

        # 3) V6 goal-candidate bridge, when present in pipeline memory.
        mem = pipeline_memory or {}
        for key in ("candidate_goal_dims", "v6_candidate_goal_dims",
                    "top_reward_correlated_dims"):
            dims = mem.get(key)
            if isinstance(dims, (list, tuple)) and dims:
                ints = [int(d) for d in dims if isinstance(d, (int, float))][: int(cfg["max_lineage_dims"])]
                if ints:
                    _add(_mk_hyp(role_id=role, stage_id=sid,
                                 atom_ids=[f"obs.{i}" for i in ints],
                                 origin="goal_candidate_bridge", note=key))
                break
    return bank


def ensure_bank(
    run_dir: str | Path,
    stage_rows: Sequence[Dict[str, Any]],
    atoms_by_id: Dict[str, Dict[str, Any]],
    public_spec: Optional[Dict[str, Any]] = None,
    pipeline_memory: Optional[Dict[str, Any]] = None,
) -> Dict[str, Any]:
    """Load the bank; build and persist the initial one when absent/empty."""
    bank = load_bank(run_dir)
    if bank.get("hypotheses"):
        known_stage_ids = {h.get("stage_id") for h in bank["hypotheses"]}
        new_rows = [r for r in (stage_rows or [])
                    if isinstance(r, dict) and str(r.get("stage_id")) not in known_stage_ids]
        if new_rows:
            add = build_initial_hypotheses(new_rows, atoms_by_id, public_spec, pipeline_memory)
            existing = {h["hyp_id"] for h in bank["hypotheses"]}
            for hyp in add.get("hypotheses", []):
                if hyp["hyp_id"] not in existing:
                    bank["hypotheses"].append(hyp)
            persist_bank(run_dir, bank)
        return bank
    bank = build_initial_hypotheses(stage_rows, atoms_by_id, public_spec, pipeline_memory)
    persist_bank(run_dir, bank)
    return bank


# ---------------------------------------------------------------------------
# verification
# ---------------------------------------------------------------------------

def _hyp_evidence_atom_ids(hyp: Dict[str, Any]) -> List[str]:
    """Return the atom ids to use against ``stage_evidence.by_atom``.

    Older V8.1 banks only stored raw ``atom_ids`` and put the semantic source
    in notes like ``lineage of derived.boolean_predicate.holding_key``.  Keep a
    backward-compatible recovery path so already-running experiments can load
    and repair their banks after restart.
    """
    ids = _dedupe_ids(hyp.get("evidence_atom_ids") or [])
    ids.extend(_dedupe_ids(hyp.get("atom_ids") or []))
    note = str(hyp.get("note") or "")
    m = re.search(r"\blineage of ([A-Za-z0-9_.:-]+)", note)
    if m:
        ids.append(m.group(1))
    source = hyp.get("source_atom_id") or hyp.get("semantic_atom_id")
    if source:
        ids.append(str(source))
    return _dedupe_ids(ids)


def _rows_for_hyp(hyp: Dict[str, Any], by_atom: Dict[str, Any]) -> List[Dict[str, Any]]:
    rows = []
    for aid in _hyp_evidence_atom_ids(hyp):
        row = by_atom.get(str(aid))
        if not isinstance(row, dict):
            continue
        try:
            observed = int(row.get("observed_episodes", row.get("episodes", 0)) or 0)
        except Exception:
            observed = 0
        if observed > 0:
            rows.append(row)
    return rows


def _row_evidence_rate(row: Dict[str, Any]) -> Optional[float]:
    """Evidence rate for selectivity/contrast, modality-aware.

    Continuous progress atoms are best read through directional progress.
    Discrete predicates/events are best read through threshold/activation
    frequency; otherwise a boolean signal such as "holding_key" can be
    incorrectly scored as zero simply because it is not monotonic.
    """
    aid = str(row.get("atom_id") or "")
    kind = str(row.get("kind") or "").lower()
    source_type = str(row.get("source_type") or "").lower()
    direction = str(row.get("direction") or "").lower()
    event_like = (
        kind in {"success", "stage_gate", "event", "predicate"}
        or source_type in {"stage_oracle", "oracle_stage_omr", "stage_omr_oracle"}
        or direction == "binary"
        or "boolean_predicate" in aid
        or aid.startswith("achievement.")
        or aid.startswith("stage_oracle.")
    )
    keys = (
        ("threshold_success_rate", "episode_activation_rate", "directional_progress_rate")
        if event_like
        else ("directional_progress_rate", "episode_activation_rate", "threshold_success_rate")
    )
    for key in keys:
        v = row.get(key)
        if isinstance(v, (int, float)):
            return float(v)
    return None


def _rate(rows: List[Dict[str, Any]]) -> Optional[float]:
    vals = []
    for r in rows:
        v = _row_evidence_rate(r)
        if isinstance(v, (int, float)):
            vals.append(float(v))
    return (sum(vals) / len(vals)) if vals else None


def _role_is_objectish(hyp: Dict[str, Any]) -> bool:
    toks = _tokens(f"{hyp.get('role_id','')} {hyp.get('stage_id','')} {hyp.get('note','')}")
    return bool(toks & _OBJECT_ROLE_TOKENS)


def _stage_score_from_row(row: Dict[str, Any]) -> float:
    if not isinstance(row, dict):
        return 0.0
    status = str(row.get("status") or "").lower()
    if status in {"completed", "activated", "aligned"}:
        return 1.0
    vals: List[float] = []
    for key in ("completion_rate", "threshold_success_rate"):
        try:
            val = float(row.get(key))
            if val == val:
                vals.append(val)
        except Exception:
            pass
    return max(vals) if vals else 0.0


def _trial_final_score(row: Dict[str, Any]) -> float:
    try:
        return float(row.get("score") or 0.0)
    except Exception:
        return 0.0


def _trial_stage_score_for_hyp(row: Dict[str, Any], hyp: Dict[str, Any]) -> float:
    sid = str(hyp.get("stage_id") or "")
    if not sid:
        return 0.0
    stage_scores = row.get("stage_scores")
    if isinstance(stage_scores, dict) and sid in stage_scores:
        try:
            return float(stage_scores.get(sid) or 0.0)
        except Exception:
            return 0.0
    ev = row.get("evidence") or row.get("stage_activation_evidence") or {}
    by_stage = ev.get("by_stage") if isinstance(ev, dict) else {}
    if isinstance(by_stage, dict):
        return _stage_score_from_row(by_stage.get(sid) or {})
    return 0.0


def _contrast_score_for_hyp(row: Dict[str, Any], hyp: Dict[str, Any]) -> Tuple[float, str]:
    final_score = _trial_final_score(row)
    stage_score = _trial_stage_score_for_hyp(row, hyp)
    if final_score >= stage_score:
        return final_score, "final_omr"
    return stage_score, "stage_omr"


def verify_bank(
    bank: Dict[str, Any],
    stage_evidence: Dict[str, Any],
    trial_rows: Optional[List[Dict[str, Any]]] = None,
    *,
    iter_idx: int = 0,
    cfg: Optional[Dict[str, Any]] = None,
) -> Dict[str, Any]:
    """Update hypothesis statuses from merged stage evidence.

    ``trial_rows`` items look like ``{"trial_id": int, "score": float,
    "by_atom": {...}}`` and enable the success-contrast test.  All tests are
    falsify-conservative (see contract section 4).
    """
    cfg = {**DEFAULT_CFG, **(cfg or {})}
    by_atom = (stage_evidence or {}).get("by_atom") or {}
    if not by_atom:
        return bank
    lo = float(cfg["selectivity_lo"])
    hi = float(cfg["selectivity_hi"])
    stage_eps = float(cfg.get("stage_contrast_eps", 1e-6) or 1e-6)

    for hyp in bank.get("hypotheses", []):
        if hyp.get("status") == "falsified":
            continue
        if "evidence_atom_ids" not in hyp:
            hyp["evidence_atom_ids"] = _hyp_evidence_atom_ids(hyp)
        rows = _rows_for_hyp(hyp, by_atom)
        episodes = sum(int(r.get("episodes", 0) or 0) for r in rows)
        if not rows:
            if hyp.get("status") == "proposed":
                hyp["status"] = "untested"
            continue
        hyp["tests_run"] = int(hyp.get("tests_run", 0) or 0) + 1
        hyp["last_tested_iter"] = int(iter_idx)

        moved = any(
            (r.get("episode_activation_rate") or 0) > 0
            or abs(float(r.get("delta_mean") or 0.0)) > 1e-6
            or (r.get("directional_progress_rate") or 0) > 0
            for r in rows
        )
        hyp["tests"]["motion"] = bool(moved)

        rate = _rate(rows)
        selectivity: Optional[str] = None
        if rate is not None and episodes >= int(cfg["min_episodes_for_ambient"]):
            if rate <= lo:
                selectivity = "zero"
            elif rate >= hi:
                selectivity = "ambient"
            else:
                selectivity = "selective"
        hyp["tests"]["selectivity"] = selectivity

        contrast: Optional[str] = None
        contrast_source: Optional[str] = None
        scoring_rows: List[Dict[str, Any]] = []
        zero_rows: List[Dict[str, Any]] = []
        positive_sources: List[str] = []
        for t in trial_rows or []:
            score, source = _contrast_score_for_hyp(t, hyp)
            if score > stage_eps:
                scoring_rows.append(t)
                positive_sources.append(source)
            else:
                zero_rows.append(t)
        if scoring_rows:
            pos = _rate([r for t in scoring_rows for r in _rows_for_hyp(hyp, t.get("by_atom") or {})])
            neg = _rate([r for t in zero_rows for r in _rows_for_hyp(hyp, t.get("by_atom") or {})])
            if pos is not None:
                if neg is None or pos > neg + 0.05:
                    contrast = "positive"
                    contrast_source = (
                        "final_or_stage"
                        if ("final_omr" in positive_sources and "stage_omr" in positive_sources)
                        else positive_sources[0] if positive_sources else None
                    )
                elif pos + 0.05 < neg:
                    contrast = "negative"
                else:
                    contrast = "flat"
        hyp["tests"]["success_contrast"] = contrast
        if contrast_source:
            hyp["tests"]["contrast_source"] = contrast_source

        objectish = _role_is_objectish(hyp)
        supporting = (selectivity == "selective") or (contrast == "positive")
        ambient_bad = objectish and selectivity == "ambient"
        if supporting:
            hyp["status"] = "supported"
            hyp["confidence"] = min(1.0, float(hyp.get("confidence", 0.0)) + 0.25)
            ref = "stage_contrast" if contrast_source == "stage_omr" else "selective"
            hyp.setdefault("evidence_refs", []).append(f"iter:{iter_idx}:{ref}")
        elif ambient_bad:
            enough = int(hyp.get("tests_run", 0)) >= int(cfg["min_tested_trials_for_falsify"])
            contrast_ok_to_falsify = contrast in (None, "negative", "flat")
            if enough and contrast_ok_to_falsify:
                hyp["status"] = "falsified"
                hyp.setdefault("evidence_refs", []).append(f"iter:{iter_idx}:ambient_falsified")
                lineage = sorted(set(str(a) for a in hyp.get("atom_ids") or []))
                if lineage and lineage not in bank["falsified_lineages"]:
                    bank["falsified_lineages"].append(lineage)
            else:
                hyp["status"] = "weakened"
                hyp["confidence"] = max(0.0, float(hyp.get("confidence", 0.0)) - 0.15)
                hyp.setdefault("evidence_refs", []).append(f"iter:{iter_idx}:ambient")
        elif contrast == "negative":
            hyp["status"] = "weakened"
            hyp["confidence"] = max(0.0, float(hyp.get("confidence", 0.0)) - 0.15)
        elif selectivity == "zero" and hyp.get("status") in ("proposed", "untested"):
            hyp["status"] = "untested"

    # Ambient signature over ALL raw obs atoms (not only hypothesized ones):
    # dims that move in essentially every episode under every policy carry an
    # always-on/proprioceptive signature.  They are never falsified by this
    # alone (no hypothesis may exist about them), but ranking demotes them
    # below neutral so first-K reward slices prefer selective movers.
    ambient: List[str] = []
    for aid, row in by_atom.items():
        if not re.fullmatch(r"obs\.\d+", str(aid)) or not isinstance(row, dict):
            continue
        episodes = int(row.get("episodes", 0) or 0)
        rate = row.get("directional_progress_rate")
        if rate is None:
            rate = row.get("episode_activation_rate")
        if (
            episodes >= int(cfg["min_episodes_for_ambient"])
            and isinstance(rate, (int, float))
            and float(rate) >= hi
        ):
            ambient.append(str(aid))
    bank["ambient_atom_ids"] = sorted(set(ambient) | set(bank.get("ambient_atom_ids") or []))
    bank["updated_at_iter"] = int(iter_idx)
    return bank


# ---------------------------------------------------------------------------
# ranking / gating (execution power E2/E3)
# ---------------------------------------------------------------------------

def _hyp_score(hyp: Dict[str, Any]) -> float:
    base = _STATUS_RANK.get(str(hyp.get("status")), 0)
    if base <= 0:
        return -1.0
    return float(
        base
        + _ORIGIN_RANK.get(str(hyp.get("origin")), 0)
        + 10.0 * float(hyp.get("confidence", 0.0) or 0.0)
    )


def rank_atom_ids(
    atom_ids: Sequence[str],
    stage_row: Optional[Dict[str, Any]],
    bank: Dict[str, Any],
    atoms_by_id: Dict[str, Dict[str, Any]],
) -> Tuple[List[str], List[str]]:
    """Order atom ids by best-supporting hypothesis; exclude falsified-only.

    Returns ``(ordered_ids, excluded_ids)``.  Atoms covered by no hypothesis
    keep a neutral score between hypothesis-backed proposals and weakened
    ones, preserving their relative order for determinism.
    """
    hyps = [h for h in (bank or {}).get("hypotheses", []) if isinstance(h, dict)]
    sid = str((stage_row or {}).get("stage_id") or "")
    falsified_sets = [frozenset(l) for l in (bank or {}).get("falsified_lineages", []) if l]
    ambient = frozenset(str(a) for a in (bank or {}).get("ambient_atom_ids") or [])

    scored: List[Tuple[float, int, str]] = []
    excluded: List[str] = []
    for pos, aid in enumerate(atom_ids or []):
        aid = str(aid)
        lineage = canonical_obs_set([aid], atoms_by_id)
        if lineage and any(lineage <= fs for fs in falsified_sets):
            excluded.append(aid)
            continue
        if lineage and ambient and lineage <= ambient:
            best = 150.0  # ambient signature: demote below neutral
        else:
            best = 200.0  # neutral: no hypothesis speaks about this atom
        for hyp in hyps:
            if sid and str(hyp.get("stage_id")) != sid:
                continue
            hyp_lineage = frozenset(str(a) for a in hyp.get("atom_ids") or [])
            covered = aid in hyp_lineage or (lineage and lineage <= canonical_obs_set(
                hyp.get("atom_ids") or [], atoms_by_id))
            if not covered:
                continue
            s = _hyp_score(hyp)
            if s < 0:
                best = min(best, 0.0)  # only-falsified coverage sinks it
            else:
                best = max(best, s)
        scored.append((best, pos, aid))
    scored.sort(key=lambda t: (-t[0], t[1]))
    return [aid for _, _, aid in scored], excluded


def reward_basis_gate(
    atom_ids: Sequence[str],
    bank: Dict[str, Any],
    atoms_by_id: Dict[str, Dict[str, Any]],
) -> Tuple[bool, str]:
    """Reject a reward basis wholly contained in a falsified lineage."""
    cand = canonical_obs_set(atom_ids or [], atoms_by_id)
    if not cand:
        return True, "no_obs_lineage"
    for lineage in (bank or {}).get("falsified_lineages", []):
        fs = frozenset(str(a) for a in lineage or [])
        if fs and cand <= fs:
            return False, f"basis_subset_of_falsified_lineage:{sorted(fs)}"
    return True, "ok"


# ---------------------------------------------------------------------------
# re-sensing (execution power E4)
# ---------------------------------------------------------------------------

def maybe_resense(
    bank: Dict[str, Any],
    stage_rows: Sequence[Dict[str, Any]],
    stage_evidence: Dict[str, Any],
    atoms_by_id: Dict[str, Dict[str, Any]],
    *,
    iter_idx: int = 0,
    cfg: Optional[Dict[str, Any]] = None,
) -> Dict[str, Any]:
    """When a blocked stage's hypothesis pool is exhausted, mine new dims."""
    cfg = {**DEFAULT_CFG, **(cfg or {})}
    by_atom = (stage_evidence or {}).get("by_atom") or {}
    if not by_atom:
        return bank
    lo = float(cfg["selectivity_lo"])
    hi = float(cfg["selectivity_hi"])
    tested: set = set()
    for hyp in bank.get("hypotheses", []):
        tested.update(canonical_obs_set(hyp.get("atom_ids") or [], atoms_by_id))

    for stage_row in stage_rows or []:
        if not isinstance(stage_row, dict):
            continue
        status = str(((stage_row.get("evidence_status") or {}).get("status")) or "")
        if status not in {"blocked", "never_entered", "not_completed"}:
            continue
        sid = str(stage_row.get("stage_id") or "")
        alive = [
            h for h in bank.get("hypotheses", [])
            if str(h.get("stage_id")) == sid
            and h.get("status") in ("proposed", "supported", "untested")
        ]
        if alive:
            continue  # pool not exhausted — keep testing what we have
        candidates: List[Tuple[float, str]] = []
        for aid, row in by_atom.items():
            m = re.fullmatch(r"obs\.(\d+)", str(aid))
            if not m or str(aid) in tested or not isinstance(row, dict):
                continue
            rate = row.get("directional_progress_rate")
            if rate is None:
                rate = row.get("episode_activation_rate")
            if not isinstance(rate, (int, float)):
                continue
            if lo < float(rate) < hi:
                score = 1.0 - abs(0.4 - float(rate))  # prefer selective movers
                candidates.append((score, str(aid)))
        candidates.sort(key=lambda t: -t[0])
        added: List[str] = []
        for _, aid in candidates[: int(cfg["resense_top_k"])]:
            hyp = _mk_hyp(
                role_id=_primary_role(stage_row), stage_id=sid, atom_ids=[aid],
                origin="trajectory_mining",
                note=f"re-sensed selective dim at iter {iter_idx}",
            )
            if not any(h["hyp_id"] == hyp["hyp_id"] for h in bank["hypotheses"]):
                bank["hypotheses"].append(hyp)
                added.append(hyp["hyp_id"])
        if added:
            bank["resensing_events"].append({
                "stage_id": sid, "iter": int(iter_idx), "added_hyp_ids": added,
            })
            logger.info("V8.1 re-sensing on %s: added %s", sid, added)
    return bank


# ---------------------------------------------------------------------------
# prompt scoreboard (execution power E5)
# ---------------------------------------------------------------------------

def bank_prompt_block(run_dir: str | Path, max_chars: int = 1400) -> str:
    bank = load_bank(run_dir)
    hyps = bank.get("hypotheses") or []
    if not hyps:
        return ""
    def _line(h: Dict[str, Any]) -> str:
        return (
            f"- [{h.get('status')}] {h.get('role_id')} @ {h.get('stage_id')}: "
            f"dims={','.join(h.get('atom_ids') or [])} "
            f"(origin={h.get('origin')}, conf={float(h.get('confidence',0.0)):.2f})"
        )
    order = {"supported": 0, "proposed": 1, "untested": 2, "weakened": 3, "falsified": 4}
    lines = [_line(h) for h in sorted(hyps, key=lambda h: order.get(str(h.get("status")), 9))[:16]]
    text = "\n".join(lines)
    if len(text) > max_chars:
        text = text[:max_chars] + "\n...[hypothesis scoreboard truncated]"
    return (
        "\nV8.1 DIMENSION-ROLE HYPOTHESIS SCOREBOARD (falsifiable; refine, do not re-guess):\n"
        f"{text}\n"
        "Rules: build rewards on supported/proposed lineages; never reuse falsified "
        "lineages; propose refinements or new competing hypotheses with predictions.\n"
    )


# ---------------------------------------------------------------------------
# rung-cadence orchestrator (execution power E1)
# ---------------------------------------------------------------------------

def v81_rung_update(state: Any, trial_omr_status: Dict[Any, Dict[str, Any]]) -> Dict[str, Any]:
    """Called from the per-trial ASHA audit: refresh evidence, ledger, bank.

    Throttled by ``min_new_trials_for_refresh`` newly-evidenced trials.  Never
    raises; on any failure it degrades to a no-op so training is untouched.
    """
    try:
        mem = getattr(state, "pipeline_memory", None)
        if not isinstance(mem, dict):
            return {}
        run_dir = Path(str(getattr(state, "run_dir", ".") or "."))
        cfg = {**DEFAULT_CFG, **(mem.get("v81_config") or {})}

        rows: List[Dict[str, Any]] = []
        evidenced_ids: List[str] = []
        for tid, status in (trial_omr_status or {}).items():
            if not isinstance(status, dict):
                continue
            ev = status.get("stage_activation_evidence")
            if not (isinstance(ev, dict) and (ev.get("by_atom") or ev.get("by_stage"))):
                continue
            scores = status.get("valid_scores_used_for_iqm") or []
            score = max((float(s) for s in scores), default=0.0)
            stage_scores = {
                str(sid): _stage_score_from_row(row)
                for sid, row in (ev.get("by_stage") or {}).items()
                if isinstance(row, dict)
            }
            rows.append({
                "trial_id": tid,
                "score": score,
                "stage_scores": stage_scores,
                "by_atom": ev.get("by_atom") or {},
                "evidence": ev,
            })
            evidenced_ids.append(str(tid))

        if not rows:
            return {}
        processed = set(str(x) for x in (load_bank(run_dir).get("processed_trial_ids") or []))
        new_ids = [t for t in evidenced_ids if t not in processed]
        if processed and len(new_ids) < int(cfg["min_new_trials_for_refresh"]):
            return {}

        from autorl.stage_evidence import merge_stage_activation_evidence
        merged_obj = merge_stage_activation_evidence([r["evidence"] for r in rows])
        merged = merged_obj.to_dict()
        mem["last_stage_activation_evidence"] = merged
        try:
            state.stage_activation_evidence = merged_obj
        except Exception:
            pass

        from autorl.task_theory import (
            load_task_theory,
            refresh_stage_ledger_from_evidence,
        )
        payload = refresh_stage_ledger_from_evidence(state) or {}
        theory = payload.get("task_theory") or load_task_theory(run_dir)
        stage_rows = (theory or {}).get("stages") or []

        atoms_by_id = _atoms_from_state(state)
        iter_idx = int(getattr(state, "pipeline_iteration", 0) or 0)
        bank = ensure_bank(run_dir, stage_rows, atoms_by_id,
                           public_spec=mem.get("p2_public_spec_contract"),
                           pipeline_memory=mem)
        bank = verify_bank(bank, merged, rows, iter_idx=iter_idx, cfg=cfg)
        bank = maybe_resense(bank, stage_rows, merged, atoms_by_id,
                             iter_idx=iter_idx, cfg=cfg)
        bank["processed_trial_ids"] = sorted(set(evidenced_ids) | processed)[-512:]
        persist_bank(run_dir, bank)

        counts: Dict[str, int] = {}
        for h in bank.get("hypotheses", []):
            counts[str(h.get("status"))] = counts.get(str(h.get("status")), 0) + 1
        summary = {
            "schema_version": "v81_hypothesis_state.v1",
            "iter": iter_idx,
            "trials_seen": len(evidenced_ids),
            "status_counts": counts,
            "falsified_lineages": len(bank.get("falsified_lineages") or []),
            "resensing_events": len(bank.get("resensing_events") or []),
            "frontier": (payload.get("frontier_plan") or {}).get("stage_id"),
            "ledger_refreshed": bool(payload),
        }
        mem["v81_hypothesis_state"] = summary
        return summary
    except Exception as e:  # never disturb training
        logger.warning("v81_rung_update degraded to no-op: %s", e)
        return {}


def _atoms_from_state(state: Any) -> Dict[str, Dict[str, Any]]:
    try:
        from autorl.stage_evidence import graph_from_state
        graph = graph_from_state(state)
        atoms = graph.get("atoms") or []
        return {str(a.get("atom_id")): a for a in atoms if isinstance(a, dict) and a.get("atom_id")}
    except Exception:
        return {}


==> anc/FARL/autorl/dormancy.py <==
"""AutoRL v3 — reversible dormancy state machine (co-evolution Step 4).

A representation hypothesis (atom *or* representation-set) that fails to beat
the `raw_only` floor should not be permanently discarded on the first loss:
the observation combinatorial space must be able to **shrink with exploration
AND grow back with feedback**. This module is the typed vocabulary that makes
that reversible.

It is deliberately a pure state machine over the existing `role` field — no new
imperative rule, no RL/GPU dependency. It only *completes* the existing role
lattice symmetrically:

    candidate ⇄ dormant → archived(terminal)
                  ▲
                  └── wake (feedback-driven grow)

Transition invariants (the structural no-deadlock guarantee):
  * `raw_only` / `raw_fallback` are the floor — they can NEVER go dormant or
    archived (Invariant I-1), so a selectable representation always exists.
  * `dormant` is reversible: `wake` returns it to an evaluable role.
  * `archived` is terminal: only a *confirmed* repeat loss (already dormant,
    loses again) reaches it, and nothing wakes it.

The two card shapes are duck-typed: `RepresentationEvidenceCard` records reasons
in `failure_reasons`; `AtomEvidenceCard` records them in `risk_tags`.
"""

from __future__ import annotations

from typing import Any


DORMANT_ROLE = "dormant"
ARCHIVED_ROLE = "archived"

# Roles / policies that constitute the permanent raw floor (Invariant I-1).
NEVER_DORMANT_ROLES = {"raw_fallback", "raw_only"}
NEVER_DORMANT_POLICIES = {"raw_only"}
RAW_PARENT_TAG = "raw_only_representation_parent"


def _role_of(obj: Any) -> str:
    return str(getattr(obj, "role", "") or "")


def is_raw_floor(obj: Any) -> bool:
    """True iff `obj` is the permanent raw fallback (never dormant/archived).

    Works for a RepresentationEvidenceCard (role / construction_policy), a
    RepresentationSet (construction_policy), or a raw AtomEvidenceCard / atom
    (risk_tags carry `raw_only_representation_parent`)."""
    if _role_of(obj) in NEVER_DORMANT_ROLES:
        return True
    if str(getattr(obj, "construction_policy", "") or "") in NEVER_DORMANT_POLICIES:
        return True
    tags = getattr(obj, "risk_tags", None) or []
    return RAW_PARENT_TAG in tags


def can_enter_dormant(obj: Any) -> bool:
    """Dormancy is allowed unless `obj` is the raw floor or already terminal."""
    if is_raw_floor(obj):
        return False
    return _role_of(obj) != ARCHIVED_ROLE


def can_wake(obj: Any) -> bool:
    """Only a dormant card can wake; archived is terminal, raw needs no wake."""
    return _role_of(obj) == DORMANT_ROLE


def _append_reason(obj: Any, reason: str) -> None:
    if not reason:
        return
    fr = getattr(obj, "failure_reasons", None)
    if isinstance(fr, list):
        if reason not in fr:
            fr.append(reason)
        return
    if hasattr(obj, "risk_tags"):
        tags = set(getattr(obj, "risk_tags", None) or [])
        tags.add(reason)
        obj.risk_tags = sorted(tags)


def enter_dormant(obj: Any, reason: str = "") -> bool:
    """Move `obj` into reversible dormancy. Returns True only on an actual
    transition (idempotent: a no-op + reason-append when already dormant, and a
    hard no-op for the raw floor / archived terminal)."""
    if not can_enter_dormant(obj):
        return False
    if _role_of(obj) == DORMANT_ROLE:
        _append_reason(obj, reason)
        return False
    obj.role = DORMANT_ROLE
    _append_reason(obj, reason or "dormant: did not beat raw_only floor")
    return True


def wake(obj: Any, to_role: str = "") -> bool:
    """Lift dormancy so `obj` is re-evaluable (feedback-driven grow). Returns
    True only when a dormant card was actually woken."""
    if not can_wake(obj):
        return False
    if not to_role:
        # Repr cards re-enter as `candidate`; atom cards as `untested`.
        to_role = "candidate" if hasattr(obj, "failure_reasons") else "untested"
    obj.role = to_role
    _append_reason(obj, "woken_from_dormant")
    return True


def confirm_archive(obj: Any, reason: str = "") -> bool:
    """Terminal transition: a *confirmed* loss (already dormant) is archived.
    No-op for the raw floor or anything not currently dormant."""
    if is_raw_floor(obj):
        return False
    if _role_of(obj) != DORMANT_ROLE:
        return False
    obj.role = ARCHIVED_ROLE
    _append_reason(obj, reason or "archived: confirmed below raw_only on repeat")
    return True


==> anc/FARL/autorl/effective_breadth.py <==
"""V7 effective breadth ledger.

Nominal breadth (candidate exists) is not enough.  This ledger records which
typed families actually received trials, OMR evidence, and schedule coverage.
"""

from __future__ import annotations

import json
from collections import Counter, defaultdict
from pathlib import Path
from typing import Any, Dict, Iterable, List, Optional


EFFECTIVE_BREADTH_FILENAME = "effective_breadth_ledger.v1.json"


def _jsonable(value: Any) -> Any:
    if value is None or isinstance(value, (str, int, float, bool)):
        return value
    if isinstance(value, Path):
        return str(value)
    if isinstance(value, dict):
        return {str(k): _jsonable(v) for k, v in value.items()}
    if isinstance(value, (list, tuple, set)):
        return [_jsonable(v) for v in value]
    return str(value)


def _family_id(genome: Dict[str, Any], slot: str) -> str:
    sig = (genome.get("signatures") or {}).get(slot) or {}
    if not isinstance(sig, dict):
        sig = {}
    if slot == "algo":
        return str(sig.get("algorithm_family") or sig.get("algorithm_name") or genome.get("algo_id") or "unknown")
    if slot == "exploration":
        return str(sig.get("profile_type") or genome.get("exploration_id") or "unknown")
    if slot == "reward":
        fams = sig.get("families")
        if isinstance(fams, list) and fams:
            return "+".join(str(x) for x in fams)
        return str(genome.get("reward_id") or "unknown")
    if slot == "obs_schema":
        return str(sig.get("id_family") or genome.get("obs_schema_id") or "unknown")
    return str(genome.get(f"{slot}_id") or "unknown")


def _read_json(path: Path) -> Dict[str, Any]:
    try:
        data = json.loads(path.read_text(encoding="utf-8"))
        return data if isinstance(data, dict) else {}
    except Exception:
        return {}


def _read_jsonl(path: Path) -> List[Dict[str, Any]]:
    out: List[Dict[str, Any]] = []
    try:
        for line in path.read_text(encoding="utf-8").splitlines():
            try:
                row = json.loads(line)
            except Exception:
                continue
            if isinstance(row, dict):
                out.append(row)
    except Exception:
        pass
    return out


def build_effective_breadth_ledger(
    run_dir: str | Path,
    *,
    manifest: Optional[Dict[str, Any]] = None,
    asha_audit: Optional[Dict[str, Any]] = None,
) -> Dict[str, Any]:
    run_dir = Path(run_dir)
    root = run_dir / "breadth_portfolio"
    manifest = manifest if isinstance(manifest, dict) else _read_json(root / "portfolio_manifest.json")
    asha_audit = asha_audit if isinstance(asha_audit, dict) else _read_json(root / "asha_latest.json")
    genomes = [g for g in (manifest.get("genomes") or []) if isinstance(g, dict)]
    by_gid = {str(g.get("genome_id")): g for g in genomes}
    assignments = _read_jsonl(root / "trial_assignments.jsonl")
    nominal = {slot: Counter() for slot in ("algo", "reward", "obs_schema", "exploration")}
    scheduled = {slot: Counter() for slot in ("algo", "reward", "obs_schema", "exploration")}
    executed = {slot: Counter() for slot in ("algo", "reward", "obs_schema", "exploration")}
    valid_omr = {slot: Counter() for slot in ("algo", "reward", "obs_schema", "exploration")}
    for genome in genomes:
        for slot in nominal:
            nominal[slot][_family_id(genome, slot)] += 1
    schedule = list(manifest.get("trial_schedule") or [])
    for gid in schedule:
        genome = by_gid.get(str(gid))
        if not genome:
            continue
        for slot in scheduled:
            scheduled[slot][_family_id(genome, slot)] += 1
    for ev in assignments:
        gid = str(ev.get("genome_id") or ev.get("scheduled_genome_id") or "")
        genome = by_gid.get(gid)
        if not genome:
            after = ev.get("after_stack") if isinstance(ev.get("after_stack"), dict) else {}
            genome = {
                "genome_id": gid,
                "algo_id": after.get("algo_id"),
                "reward_id": after.get("reward_id"),
                "obs_schema_id": after.get("obs_schema_id"),
                "exploration_id": after.get("exploration_id"),
                "signatures": {},
            }
        for slot in executed:
            executed[slot][_family_id(genome, slot)] += 1
    for d in (asha_audit.get("decisions") or []):
        if not isinstance(d, dict) or not d.get("scores"):
            continue
        gid = str(d.get("genome_id") or "")
        genome = by_gid.get(gid)
        if not genome:
            continue
        for slot in valid_omr:
            valid_omr[slot][_family_id(genome, slot)] += 1
    debt: Dict[str, Dict[str, int]] = {}
    for slot in nominal:
        debt[slot] = {}
        for family, count in nominal[slot].items():
            debt[slot][family] = max(0, int(count > 0) - int(executed[slot].get(family, 0) > 0))
    ledger = {
        "schema_version": "effective_breadth_ledger.v1",
        "iteration": manifest.get("iteration"),
        "manifest_ref": str(root / "portfolio_manifest.json"),
        "population_size": manifest.get("population_size", len(genomes)),
        "trial_schedule_len": len(schedule),
        "executed_assignment_count": len(assignments),
        "by_slot": {
            slot: {
                "nominal_families": dict(nominal[slot]),
                "scheduled_trials": dict(scheduled[slot]),
                "executed_trials": dict(executed[slot]),
                "valid_omr_trials": dict(valid_omr[slot]),
                "coverage_debt_families": debt[slot],
                "effective_family_count": sum(1 for v in executed[slot].values() if v > 0),
                "nominal_family_count": len(nominal[slot]),
            }
            for slot in nominal
        },
        "interpretation": {
            "nominal_breadth_is_not_execution": True,
            "controller_should_consider_under_executed_families": True,
        },
    }
    return ledger


def persist_effective_breadth_ledger(
    run_dir: str | Path,
    *,
    manifest: Optional[Dict[str, Any]] = None,
    asha_audit: Optional[Dict[str, Any]] = None,
) -> Dict[str, Any]:
    run_dir = Path(run_dir)
    ledger = build_effective_breadth_ledger(run_dir, manifest=manifest, asha_audit=asha_audit)
    path = run_dir / "breadth_portfolio" / EFFECTIVE_BREADTH_FILENAME
    path.parent.mkdir(parents=True, exist_ok=True)
    try:
        path.write_text(json.dumps(_jsonable(ledger), indent=2, sort_keys=True), encoding="utf-8")
    except Exception:
        pass
    return ledger


==> anc/FARL/autorl/env_builder.py <==
"""AutoRL-X: Canonical Environment Builder
==========================================
SINGLE source of truth for instantiating a run's environment.

Build order:
  1. env_adapter.py        -> base env (make_env())
  2. obs_selection.json    -> if present AND apply_obs_selection, wrap with
                              ObsSubsetWrapper(selected_indices) so M4's
                              reward wrapper and M5's training see the reduced
                              observation space chosen by GCOS.
  3. reward_wrapper.py     -> if present AND apply_reward, wrap with wrap_env()

Why this exists:
  - Module 4 designs a reward wrapper but earlier the HPO module
    re-instantiated the env from env_adapter.py ONLY, so the designed
    reward never participated in training (the M4 output was discarded).
    Every consumer (HPO training/eval, sanity checks) now goes through
    build_env(), so the designed reward ACTUALLY trains.
  - GCOS writes its selected indices to `obs_selection.json`; build_env
    automatically applies them so every downstream env (M4 sandbox, M5
    training, eval, OMR objective metric) sees the same reduced obs space.
  - The closed-loop controller re-runs M4 / GCOS across iterations. Building
    the env fresh from files (instead of wrapping an already-wrapped
    state.env in place) guarantees we never double-wrap.
"""

import json
import sys
from pathlib import Path
from typing import Any, Dict, Union
import logging

from autorl.obs_space_contract import ObsSpaceContractViolation


logger = logging.getLogger("autorl.env_builder")


def _exec_module(path: Path) -> Dict[str, Any]:
    # Inject __file__ so generated adapters can locate run-dir-local data
    # files (e.g. a Pillar-1 task_data.csv) relative to themselves.
    namespace: Dict[str, Any] = {"__file__": str(path)}
    exec(compile(path.read_text(encoding="utf-8"), str(path), "exec"), namespace)
    return namespace


def build_env(
    run_dir: Union[str, Path],
    apply_reward: bool = True,
    apply_obs_selection: bool = True,
    **make_env_kwargs: Any,
) -> Any:
    """Instantiate the run's environment from its on-disk artifacts.

    Args:
        run_dir: The run directory containing env_adapter.py (and optionally
                 obs_selection.json and reward_wrapper.py).
        apply_reward: If True and reward_wrapper.py exists, apply the
                      designed reward wrapper. Set False for goal-discovery
                      probing where the *raw* reward is required.
        apply_obs_selection: If True and obs_selection.json exists, apply
                      ObsSubsetWrapper so the env's obs space matches what
                      M5 trained on. Set False for GCOS's own probing and
                      for any "full-env" analysis (e.g. M2 reward-corr
                      probe). Note: OMR's evaluate_objective MUST keep this
                      True, because the trained policy only knows the
                      reduced obs and will fail on the full obs.
        **make_env_kwargs: forwarded to the adapter's `make_env(**kwargs)`.
                      The canonical use is ``render_mode="rgb_array"`` for
                      video recording. Known-env wrappers and well-formed
                      synth adapters pass these through to `gym.make`.

    Returns:
        A Gymnasium-compatible environment instance.
    """
    run_dir = Path(run_dir)
    use_v2_stack = bool(make_env_kwargs.pop("use_v2_stack", True))
    if use_v2_stack and (run_dir / "active_stack.json").exists():
        try:
            from autorl.env_builder_v2 import build_env_from_active_stack

            return build_env_from_active_stack(
                run_dir,
                apply_reward=apply_reward,
                apply_obs_selection=apply_obs_selection,
                **make_env_kwargs,
            )
        except ObsSpaceContractViolation:
            # Typed obs coordinate-space violation (a schema selects raw indices
            # outside the authoritative raw obs): NEVER swallow into the legacy
            # non-reconciled build — that silent fallback is exactly the miswire
            # the V4.3 contract exists to kill. Re-raise so the controller routes
            # it as a typed candidate-reject fault (not ENV_SYNTH, which would
            # re-invoke GCOS and re-contaminate).
            raise
        except Exception as e:
            # The reward-side twin of the above: a raw-authored reward formula
            # that cannot be reconciled to the policy obs must also fail loudly
            # rather than fall back to the un-reconciled legacy reward_wrapper.py
            # path (which would silently mis-index or zero the reward).
            from autorl.env_builder_v2 import RewardObsSpaceMismatch
            from autorl.obs_space_contract import RewardMetricGroundingMismatch
            from autorl.runtime_interface_contract import (
                RuntimeInterfaceMismatch,
            )
            if isinstance(e, (
                RewardObsSpaceMismatch,
                RewardMetricGroundingMismatch,
                RuntimeInterfaceMismatch,
            )):
                # Both are typed candidate-reject faults: a raw-authored reward that
                # cannot reconcile to policy obs, OR a metric/distance term grounded
                # on non-coordinate channels, OR a stack from a stale M1 interface.
                # Re-raise so the controller prunes the candidate rather than
                # silently training the legacy/unreconciled fallback.
                raise
            logger.warning(
                "v2 active-stack build failed (%s); falling back to legacy "
                "live artifacts", e,
            )
    # Match the pre-existing instantiation behaviour so generated adapters
    # that reference run-local modules stay importable across loop re-runs.
    run_dir_str = str(run_dir)
    if run_dir_str not in sys.path:
        sys.path.insert(0, run_dir_str)

    adapter_path = run_dir / "env_adapter.py"
    if not adapter_path.exists():
        raise RuntimeError(f"env_adapter.py not found in {run_dir}")
    adapter_ns = _exec_module(adapter_path)
    if "make_env" not in adapter_ns:
        raise RuntimeError("env_adapter.py must define make_env()")

    try:
        env = adapter_ns["make_env"](**make_env_kwargs)
    except TypeError as e:
        if make_env_kwargs:
            logger.warning(
                "make_env() in %s rejected kwargs %s; retrying without kwargs. "
                "Future adapters should accept **kwargs and forward render_mode "
                "where supported. Underlying: %s",
                adapter_path, list(make_env_kwargs), e,
            )
            env = adapter_ns["make_env"]()
            render_mode = make_env_kwargs.get("render_mode")
        else:
            raise
    render_mode = make_env_kwargs.get("render_mode")
    if render_mode is not None and hasattr(env, "render_mode"):
        try:
            env.render_mode = render_mode
        except Exception:
            pass

    # M1 adapter contract: before flattening, adapt public high-dimensional
    # observations (e.g. images) into bounded feature vectors the pipeline can
    # search and diagnose without exploding LLM prompts. This is mechanical
    # environment-interface hygiene, not task-specific solution knowledge.
    try:
        from autorl.m1_env_contract import (
            adapt_public_observation_space,
            env_adapter_audit,
            write_environment_modality_contract,
        )

        env = adapt_public_observation_space(env)
        _audit = env_adapter_audit(env)
        (run_dir / "m1_env_adapter_runtime_audit.json").write_text(
            json.dumps(_audit, indent=2, default=str),
            encoding="utf-8",
        )
        if isinstance(_audit.get("environment_modality"), dict):
            write_environment_modality_contract(run_dir, _audit["environment_modality"])
    except Exception as e:
        logger.warning("M1 public observation adaptation skipped: %s", e)

    # Canonicalize the base env before any representation/reward wrapper sees
    # it. Known-library envs and generated adapters must present the same
    # flat Gymnasium contract to M2/M4/M5.
    from autorl.env_normalization import normalize_env
    env = normalize_env(env, flatten_obs=True)

    # Environment construction is a consumer, never an interface authority.
    # M1/M2A must publish through commit_canonical_interface first.  Silently
    # re-signing a changed root adapter here would legitimize an unauthorized
    # source replacement and bypass the search-generation invalidation fence.
    from autorl.runtime_interface_contract import (
        assert_env_matches_canonical_receipt,
    )

    assert_env_matches_canonical_receipt(
        env, run_dir, adapter_path=adapter_path
    )

    # GCOS obs-subset wrapper comes BEFORE the M4 reward wrapper so M4 sees
    # the reduced obs space it was designed against, and M5 trains on the
    # same reduced space. Skipped for OMR external eval (apply_obs_selection
    # = False) so the objective metric runs on the env's native obs.
    if apply_obs_selection:
        obs_sel_path = run_dir / "obs_selection.json"
        if obs_sel_path.exists():
            try:
                data = json.loads(obs_sel_path.read_text(encoding="utf-8"))
                indices = data.get("selected", [])
                if indices:
                    from autorl.modules.obs_selection import ObsSubsetWrapper
                    env = ObsSubsetWrapper(env, indices)
            except Exception as e:
                # Selection file unreadable → keep the full env, log only.
                logger.warning(
                    f"obs_selection.json present but unreadable ({e}); "
                    f"using full obs"
                )

    if apply_reward:
        wrapper_path = run_dir / "reward_wrapper.py"
        if wrapper_path.exists():
            wrapper_ns = _exec_module(wrapper_path)
            if "wrap_env" in wrapper_ns:
                env = wrapper_ns["wrap_env"](env)

    # Reward wrappers are LLM/code-generated and may be only duck-typed or may
    # accidentally leak a legacy 4-tuple. Normalize the final object too.
    try:
        env = normalize_env(env, flatten_obs=True)
    except Exception as e:
        logger.warning("final env normalization failed (continuing): %s", e)

    # Final contract check: every env handed to SB3 / OMR / GCOS must be a
    # gymnasium.Env subclass. If a duck-typed wrapper slipped through (e.g. an
    # M4 reward_wrapper that doesn't inherit), wrap it in a thin compliant
    # adapter so training/eval doesn't AssertionError-crash downstream.
    try:
        import gymnasium as _gym
        if not isinstance(env, _gym.Env):
            logger.warning(
                "build_env: final env is %s (not gymnasium.Env subclass) — "
                "auto-wrapping in _DuckToGymAdapter as a safety net. The "
                "upstream M1/M4 prompt should be returning gymnasium.Wrapper "
                "or gymnasium.Env directly.", type(env).__name__,
            )
            env = _DuckToGymAdapter(env)
    except Exception as _e:
        # Never let contract check itself break the pipeline; log and pass.
        logger.warning(f"env contract check failed (continuing): {_e}")
    return env


import gymnasium as _gym_for_adapter   # top-level import for clean class def


class _DuckToGymAdapter(_gym_for_adapter.Env):
    """Last-resort wrapper for duck-typed envs that have reset/step but no
    gymnasium.Env inheritance. SB3/OMR check isinstance(env, gymnasium.Env);
    this adapter satisfies that contract by inheriting from gymnasium.Env
    and forwarding everything to the wrapped object.

    Created in env_builder as a safety net — the upstream M1/M4 prompts
    already require inheritance, this fires only if both layers leak."""

    def __init__(self, inner):
        super().__init__()
        self._inner = inner
        # Mirror spaces and metadata
        self.observation_space = getattr(inner, "observation_space", None)
        self.action_space = getattr(inner, "action_space", None)
        self.metadata = getattr(inner, "metadata", {"render_modes": []})
        if self.observation_space is None or self.action_space is None:
            raise RuntimeError(
                "_DuckToGymAdapter: wrapped object lacks observation_space "
                "or action_space — cannot rescue without explicit specs."
            )

    def reset(self, *args, **kwargs):
        from autorl.env_normalization import unpack_reset_output

        return unpack_reset_output(self._inner.reset(*args, **kwargs))

    def step(self, action):
        from autorl.env_normalization import unpack_step_output

        return unpack_step_output(self._inner.step(action))

    def render(self, *a, **kw):
        if hasattr(self._inner, "render"):
            return self._inner.render(*a, **kw)
        return None

    def close(self):
        if hasattr(self._inner, "close"):
            return self._inner.close()

    def __getattr__(self, name):
        # Forward unknown attrs to the inner env (useful for info accessors)
        if name.startswith("_") or name in {"_inner"}:
            raise AttributeError(name)
        return getattr(self._inner, name)


==> anc/FARL/autorl/env_builder_v2.py <==
"""AutoRL v2 stack-bound environment builder.

Unlike the legacy builder, this consumes an explicit stack tuple. That is the
mechanism that makes candidate-first and restored-stack reporting real rather
than just audit metadata.
"""

from __future__ import annotations

import hashlib
import json
import logging
import math
import sys
from pathlib import Path
from typing import Any, Dict, Optional

import gymnasium as gym

logger = logging.getLogger("autorl.env_builder_v2")


def _canonical_hash_value(value: Any) -> Any:
    """Return a JSON-safe, deterministic representation for provenance hashes."""
    try:
        import numpy as np

        if isinstance(value, np.ndarray):
            return [_canonical_hash_value(v) for v in value.tolist()]
        if isinstance(value, np.generic):
            return _canonical_hash_value(value.item())
    except ImportError:  # pragma: no cover - gymnasium already depends on numpy
        pass
    if isinstance(value, dict):
        return {
            str(key): _canonical_hash_value(item)
            for key, item in sorted(value.items(), key=lambda pair: str(pair[0]))
        }
    if isinstance(value, (list, tuple)):
        return [_canonical_hash_value(item) for item in value]
    if isinstance(value, Path):
        return str(value)
    if isinstance(value, float):
        if math.isnan(value):
            return "NaN"
        if math.isinf(value):
            return "Infinity" if value > 0 else "-Infinity"
        return value
    if value is None or isinstance(value, (str, int, bool)):
        return value
    return str(value)


def canonical_sha256(value: Any) -> str:
    """Hash JSON-like provenance content using one canonical encoding."""
    payload = json.dumps(
        _canonical_hash_value(value),
        sort_keys=True,
        separators=(",", ":"),
        ensure_ascii=False,
        allow_nan=False,
    ).encode("utf-8")
    return "sha256:" + hashlib.sha256(payload).hexdigest()


def effective_obs_contract_digest(contract: Dict[str, Any]) -> str:
    """Recompute an effective-observation contract digest.

    ``reward_id`` is intentionally excluded.  A checkpoint remains compatible
    across reward candidates when their raw dependencies and the resulting
    policy observation are identical. ``reward_required_raw_indices`` is also
    audit-only once ``selected_raw_indices`` and ``observation_space`` have been
    materialized: for a subset it is already reflected in those two fields,
    while for a full/raw or derived representation it does not change what the
    policy receives.  Hashing that redundant field made reward A and reward B
    look observation-incompatible even when their policy interfaces were
    byte-for-byte identical.
    """
    payload = {
        key: value
        for key, value in dict(contract or {}).items()
        if key not in {
            "digest",
            "reward_id",
            "reward_required_raw_indices",
            "reward_public_transition_input_space",
            "observation_execution_receipt",
        }
    }
    return canonical_sha256(payload)


def get_effective_obs_contract(env: Any) -> Optional[Dict[str, Any]]:
    """Read the runtime observation contract through ordinary Gym wrappers."""
    cursor = env
    seen = set()
    while cursor is not None and id(cursor) not in seen:
        seen.add(id(cursor))
        contract = getattr(cursor, "_autorl_effective_obs_contract", None)
        if isinstance(contract, dict):
            return contract
        cursor = getattr(cursor, "env", None)
    return None


def _observation_space_contract(space: Any) -> Dict[str, Any]:
    shape = getattr(space, "shape", None)
    descriptor: Dict[str, Any] = {
        "space_type": type(space).__name__,
        "shape": [int(v) for v in shape] if shape is not None else None,
        "dtype": str(getattr(space, "dtype", None)),
    }
    low = getattr(space, "low", None)
    high = getattr(space, "high", None)
    descriptor["bounds_sha256"] = canonical_sha256({"low": low, "high": high})
    return descriptor


def _exec_module(path: Path) -> Dict[str, Any]:
    ns: Dict[str, Any] = {"__file__": str(path)}
    exec(compile(path.read_text(encoding="utf-8"), str(path), "exec"), ns)
    return ns


def _load_stack_artifact(run_dir: Path, slot: str, artifact_id: Optional[str]) -> Dict[str, Any]:
    if artifact_id:
        path = run_dir / "stacks" / slot / f"{artifact_id}.json"
        if path.exists():
            try:
                return json.loads(path.read_text(encoding="utf-8"))
            except Exception as e:
                logger.warning("failed reading stack artifact %s: %s", path, e)
    return {}


def _file_from_artifact(run_dir: Path, artifact: Dict[str, Any], name: str,
                        fallback: str) -> Path:
    rel = ((artifact.get("files") or {}).get(name))
    if rel:
        p = run_dir / rel
        if p.exists():
            return p
    return run_dir / fallback


def _active_stack(run_dir: Path) -> Optional[Dict[str, str]]:
    path = run_dir / "active_stack.json"
    if not path.exists():
        return None
    try:
        data = json.loads(path.read_text(encoding="utf-8"))
        return data.get("stack") or data
    except Exception:
        return None


def build_env_from_active_stack(
    run_dir: str | Path,
    apply_reward: bool = True,
    apply_obs_selection: bool = True,
    **make_env_kwargs: Any,
) -> Any:
    run_dir = Path(run_dir)
    stack = _active_stack(run_dir)
    if not stack:
        raise RuntimeError(f"no active_stack.json in {run_dir}")
    return build_env_from_stack(
        run_dir,
        stack,
        apply_reward=apply_reward,
        apply_obs_selection=apply_obs_selection,
        **make_env_kwargs,
    )


class RewardObsSpaceMismatch(RuntimeError):
    """A reward term references an obs index outside the policy obs (V4.3).

    Raised at env-build so the (obs_schema, reward) pair fails LOUDLY instead of
    silently zeroing the term — surfaced as a fault the controller can route.
    """

    def __init__(self, reward_id: str, violations: list):
        self.reward_id = reward_id
        self.violations = violations
        super().__init__(f"REWARD_OBS_SPACE_MISMATCH {reward_id}: {violations}")


def _assert_reward_runtime_interface(
    run_dir: Path,
    reward_artifact: Dict[str, Any],
    primitive_spec: Dict[str, Any],
) -> None:
    """Last-line reward/interface gate for direct stack construction."""

    from autorl.reward_program_compiler import (
        RewardRuntimeInterfaceViolation,
        validate_reward_against_runtime_interface,
    )
    from autorl.runtime_interface_contract import (
        RuntimeInterfaceMismatch,
        load_runtime_interface_contract,
    )

    receipt = load_runtime_interface_contract(run_dir)
    if not receipt:
        return
    expected_hash = str(receipt.get("canonical_interface_hash") or "")
    authored_hash = str(
        reward_artifact.get("canonical_interface_hash") or ""
    )
    if authored_hash and expected_hash and authored_hash != expected_hash:
        raise RuntimeInterfaceMismatch(
            "REWARD_RUNTIME_INTERFACE_MISMATCH: "
            f"authored={authored_hash} current={expected_hash}"
        )
    try:
        validate_reward_against_runtime_interface(
            primitive_spec,
            receipt,
            primitive_spec.get("reward_information_policy") or {},
        )
    except RewardRuntimeInterfaceViolation as exc:
        mismatch = RuntimeInterfaceMismatch(
            "REWARD_RUNTIME_INFO_KEY_MISMATCH: "
            f"{exc}"
        )
        mismatch.details = dict(exc.details)
        raise mismatch from exc


def _reconcile_reward_to_policy_obs(primitive_spec, policy_dim, selected_raw, reward_id,
                                    run_dir=None):
    """V4.3 obs-coordinate contract enforcement at reward compile.

    - Terms declared ``formula_obs_space == "raw_obs"`` are rewritten raw->policy
      when an obs subset was applied (selected_raw given). Other terms are left as
      authored (legacy / already policy-space) — so currently-working envs whose
      schema is raw/identity are byte-identical.
    - Every term is validated against policy_dim; any out-of-bounds (or unmapped
      raw) index raises RewardObsSpaceMismatch (no silent zero).
    - METRIC GROUNDING (modality-agnostic, the last-line firewall): any term that
      applies a metric operator (a cross-obs difference: Euclidean distance / L2 /
      abs-diff / dot — the building block of all of these) must ground ONLY on RAW
      obs indices MEASURED as verified continuous coordinates (obs_metric_types
      ledger). A distance over categorical / grid / one-hot / unknown channels
      raises RewardMetricGroundingMismatch so it can NEVER be trained on, for ANY
      observation modality. Enforced only when a measured ledger exists (otherwise
      the producer-side default-deny is the guard); the check is on raw indices
      because the ledger lives in raw-obs space and runs BEFORE the raw->policy
      rewrite.
    """
    import copy
    from autorl.obs_space_contract import (
        build_raw_to_policy, rewrite_formula_raw_to_policy,
        validate_reward_formula_against_policy_obs,
        is_metric_group, load_metric_types, reward_metric_context_indices,
        RewardMetricGroundingMismatch,
    )
    metric_types = load_metric_types(run_dir) if run_dir is not None else {}
    if run_dir is not None:
        try:
            from autorl.atom_grounding import (
                persist_atom_grounding_ledger,
                reward_program_grounding_audit,
            )

            persist_atom_grounding_ledger(run_dir)
            reward_program_grounding_audit(
                primitive_spec,
                reward_id=reward_id,
                run_dir=run_dir,
                strict=True,
            )
        except Exception as e:
            # RewardGroundingError and RewardMetricGroundingMismatch are meant
            # to be loud, routable candidate failures.  Preserve the original
            # exception type; only non-grounding bookkeeping errors are ignored.
            from autorl.atom_grounding import RewardGroundingError
            from autorl.obs_space_contract import RewardMetricGroundingMismatch

            if isinstance(e, (RewardGroundingError, RewardMetricGroundingMismatch)):
                raise
            logger.debug("V7 reward grounding audit skipped", exc_info=True)
    r2p = build_raw_to_policy(selected_raw) if selected_raw else None
    spec = copy.deepcopy(primitive_spec)
    viol: list = []
    metric_viol: list = []
    for comp in spec.get("primitive_compositions", []) or []:
        for term in comp.get("terms", []) or []:
            if not isinstance(term, dict):
                continue
            obs_space = str(term.get("formula_obs_space") or "").lower()
            declared_policy = obs_space in {"policy_obs", "policy", "selected_obs"}
            # V4.3 contract default: generated reward formulas/sources are raw
            # obs authored unless explicitly marked as already policy-space.
            declared_raw = not declared_policy
            for key in ("formula", "source"):
                f = term.get(key)
                if not f or "obs[" not in str(f):
                    continue
                # Metric-grounding gate on RAW indices (ledger is raw-obs space),
                # before any rewrite. Only enforced for raw-authored terms and
                # only when a measured ledger exists (else fall back to the
                # producer-side default-deny, never to a silent noise reward).
                if declared_raw and metric_types:
                    mctx = reward_metric_context_indices(str(f))
                    if mctx and not is_metric_group(mctx, metric_types):
                        metric_viol.append({
                            "reward_id": reward_id,
                            "term": term.get("atom_id") or term.get("label"),
                            "kind": "metric_over_non_coordinate",
                            "indices": mctx,
                        })
                        continue
                if declared_raw and r2p is not None:
                    f2, unmapped = rewrite_formula_raw_to_policy(f, r2p)
                    if unmapped:
                        viol.append({"reward_id": reward_id, "term": term.get("atom_id") or term.get("label"),
                                     "kind": "unmapped_raw", "indices": unmapped})
                        continue
                    term[key] = f2
                    f = f2
                oob = validate_reward_formula_against_policy_obs(f, int(policy_dim))
                if oob:
                    viol.append({"reward_id": reward_id, "term": term.get("atom_id") or term.get("label"),
                                 "kind": "oob_policy", "indices": oob, "policy_dim": int(policy_dim)})
    if metric_viol:
        raise RewardMetricGroundingMismatch(
            f"REWARD_METRIC_GROUNDING_MISMATCH {reward_id}: a metric/distance term "
            f"grounds on non-coordinate obs indices (measured categorical/unknown): "
            f"{metric_viol}"
        )
    if viol:
        raise RewardObsSpaceMismatch(reward_id, viol)
    return spec


def build_env_from_stack(
    run_dir: str | Path,
    stack: Dict[str, str],
    apply_reward: bool = True,
    apply_obs_selection: bool = True,
    **make_env_kwargs: Any,
) -> Any:
    run_dir = Path(run_dir)
    run_dir_str = str(run_dir)
    if run_dir_str not in sys.path:
        sys.path.insert(0, run_dir_str)

    env_artifact = _load_stack_artifact(
        run_dir, "env_adapter", stack.get("env_adapter_id")
    )
    adapter_path = _file_from_artifact(
        run_dir, env_artifact, "env_adapter.py", "env_adapter.py"
    )
    if not adapter_path.exists():
        raise RuntimeError(f"env adapter not found for stack: {adapter_path}")
    # Stack-local adapters often load task_data.csv/json relative to __file__.
    # Older stack snapshots may lack that sidecar, so materialize it from the
    # run root before executing rather than falling back to live env state.
    for sidecar in ("task_data.csv", "task_data.json"):
        src = run_dir / sidecar
        dst = adapter_path.parent / sidecar
        if src.exists() and not dst.exists():
            try:
                dst.write_bytes(src.read_bytes())
            except Exception:
                pass
    ns = _exec_module(adapter_path)
    if "make_env" not in ns:
        raise RuntimeError(f"{adapter_path} must define make_env()")
    try:
        env = ns["make_env"](**make_env_kwargs)
    except TypeError:
        env = ns["make_env"]()

    try:
        from autorl.m1_env_contract import (
            adapt_public_observation_space,
            env_adapter_audit,
            write_environment_modality_contract,
        )

        env = adapt_public_observation_space(env)
        _audit = env_adapter_audit(env)
        (run_dir / "m1_env_adapter_runtime_audit.json").write_text(
            json.dumps(_audit, indent=2, default=str),
            encoding="utf-8",
        )
        if isinstance(_audit.get("environment_modality"), dict):
            write_environment_modality_contract(run_dir, _audit["environment_modality"])
    except Exception as e:
        logger.warning("M1 public observation adaptation skipped: %s", e)

    from autorl.env_normalization import normalize_env
    env = normalize_env(env, flatten_obs=True)

    # A historical stack may keep the same logical env_adapter_id while its
    # adapter code/observation contract belongs to an older M1 generation.
    # Reject it before reward/checkpoint construction; never silently fall back
    # to a stale coordinate system.
    from autorl.runtime_interface_contract import (
        assert_env_matches_canonical_receipt,
    )

    assert_env_matches_canonical_receipt(
        env, run_dir, adapter_path=adapter_path
    )
    # Carry only an environment-declared PUBLIC schema. Unknown interfaces
    # remain untyped; neither task names nor LLM labels supply missing units.
    from autorl.semantic_execution_contract import capture_public_context
    capture_public_context(env, run_dir, adapter_path=adapter_path)

    # V4.3 obs-coordinate contract: capture the authoritative RAW obs dim before
    # any selection; track the selected raw indices if a subset is applied.
    _raw_dim = int(getattr(env.observation_space, "shape", [0])[0] or 0)
    _selected_raw = None
    _effective_selected_raw = list(range(_raw_dim))
    _obs_artifact = _load_stack_artifact(
        run_dir, "obs_schema", stack.get("obs_schema_id")
    )
    _obs_artifact_spec = (
        _obs_artifact.get("spec")
        if isinstance(_obs_artifact.get("spec"), dict)
        else _obs_artifact
    )
    if apply_obs_selection and _obs_artifact_spec:
        from autorl.semantic_execution_contract import SemanticExecutionViolation, audit_candidate
        obs_semantic_receipt = audit_candidate(run_dir, "obs_schema", _obs_artifact_spec)
        if not obs_semantic_receipt["valid"]:
            env.close()
            raise SemanticExecutionViolation(obs_semantic_receipt)
    _representation_spec: Optional[Dict[str, Any]] = None
    _representation_applied = False

    # Declared obs metric-type ledger (env PUBLIC dtype/structure only; no task
    # semantics -> P2-firewall safe) so the reward-compile metric gate can enforce
    # grounding even in per-trial worker dirs. Written only if absent (the run-level
    # ledger from M2 perception is authoritative).
    try:
        from autorl.m1_env_contract import declared_obs_metric_types
        from autorl.obs_space_contract import METRIC_TYPES_FILENAME as _MT_FN
        _ledger_path = run_dir / _MT_FN
        if not _ledger_path.exists():
            _ledger_path.write_text(json.dumps({
                "schema_version": "obs_metric_types.v1",
                "provenance": "env_space_introspection",
                "note": "declared dtype/structure only; no task semantics, P2-firewall safe",
                "dims": declared_obs_metric_types(env, _raw_dim),
            }, indent=2, default=str), encoding="utf-8")
    except Exception:
        logger.debug("declared obs metric-type ledger skipped", exc_info=True)
    _reward_artifact: Dict[str, Any] = {}
    _reward_spec: Dict[str, Any] = {}
    _primitive_spec: Dict[str, Any] = {}
    _complete_reward_applied_on_raw = False
    _complete_reward_input_space: Optional[str] = None
    _reward_required_raw = []
    reward_id = str(stack.get("reward_id") or "")
    if reward_id:
        _reward_artifact = _load_stack_artifact(run_dir, "reward", reward_id)
        _reward_spec = _reward_artifact.get("spec") or {}
        maybe_primitive = _reward_spec.get("reward_program") or _reward_spec
        if isinstance(maybe_primitive, dict):
            _primitive_spec = maybe_primitive
            try:
                from autorl.obs_space_contract import (
                    reward_program_raw_obs_dependencies,
                )

                _reward_required_raw = reward_program_raw_obs_dependencies(
                    _primitive_spec
                )
            except Exception as e:
                logger.warning(
                    "failed extracting reward raw obs dependencies for %s: %s",
                    reward_id,
                    e,
                )
        if apply_reward and isinstance(_primitive_spec, dict):
            _assert_reward_runtime_interface(
                run_dir, _reward_artifact, _primitive_spec
            )
            from autorl.semantic_execution_contract import (
                SemanticExecutionViolation, audit_candidate,
            )
            semantic_receipt = audit_candidate(run_dir, "reward", _reward_spec)
            if not semantic_receipt["valid"]:
                env.close()
                raise SemanticExecutionViolation(semantic_receipt)

    # V9 coordinate invariant: a complete transition hypothesis sees the
    # environment-facing observation/info/native transition before policy-only
    # projection or
    # representation wrapping.  The reward wrapper leaves observations
    # unchanged, so an outer obs wrapper can still expose the selected policy
    # interface without altering reward semantics.
    if apply_reward and _primitive_spec:
        from autorl.public_reward_program import (
            has_complete_transition_program,
            has_general_transition_program,
        )

        if has_complete_transition_program(_primitive_spec):
            manifest_payload: Dict[str, Any] = {}
            manifest_path = run_dir / "manifest.json"
            if manifest_path.exists():
                try:
                    manifest_payload = json.loads(
                        manifest_path.read_text(encoding="utf-8")
                    )
                except Exception:
                    manifest_payload = {}
            provenance = manifest_payload.get("env_provenance") or {}
            if (
                has_general_transition_program(_primitive_spec)
                and bool(provenance.get("is_raw_sim_env", False))
            ):
                raise RuntimeError(
                    "P2_INFORMATION_FIREWALL: general_transition_program cannot "
                    "execute in a strict raw-simulator run"
                )
            from autorl.reward_program_compiler import compile_reward_program

            code = compile_reward_program(_primitive_spec)
            ns_public: Dict[str, Any] = {
                "__file__": str(run_dir / "<compiled_v9_public_reward>")
            }
            exec(compile(code, "<compiled_v9_public_reward>", "exec"), ns_public)
            env = ns_public["wrap_env"](env)
            _complete_reward_applied_on_raw = True
            _complete_reward_input_space = (
                "environment_exposed_unrestricted_transition"
                if has_general_transition_program(_primitive_spec)
                else "canonical_raw_public_observation"
            )

    if apply_obs_selection:
        repr_id = str(stack.get("obs_schema_id") or "")
        if repr_id.startswith("repr."):
            # V3 representation formulas are written against the original raw
            # observation vector. Apply the representation wrapper directly to
            # the raw env; legacy GCOS subsetting would otherwise shift indices.
            if _obs_artifact_spec:
                _representation_spec = dict(_obs_artifact_spec)
            try:
                from autorl.derived_obs_wrapper import wrap_env_with_repr
                _pre_repr_env = env
                env = wrap_env_with_repr(env, run_dir, repr_id)
                _representation_applied = env is not _pre_repr_env
            except Exception as e:
                logger.warning("DerivedObsWrapper wiring failed for "
                               "repr_id=%s: %s", repr_id, e)
        else:
            selected = None
            spec = _obs_artifact.get("spec") or {}
            if "selected_raw_indices" in spec:
                selected = spec.get("selected_raw_indices")
            else:
                obs_file = _file_from_artifact(
                    run_dir, _obs_artifact, "obs_selection.json", "obs_selection.json"
                )
                if obs_file.exists():
                    try:
                        selected = json.loads(obs_file.read_text(encoding="utf-8")).get("selected")
                    except Exception:
                        selected = None
            if selected:
                from autorl.modules.obs_selection import ObsSubsetWrapper
                from autorl.obs_space_contract import (
                    validate_selection_against_raw,
                )

                selected_int = [int(i) for i in selected]
                if _reward_required_raw:
                    from autorl.obs_space_contract import (
                        augment_selected_raw_for_reward,
                    )

                    selected_int, added = augment_selected_raw_for_reward(
                        selected_int,
                        _reward_required_raw,
                        _raw_dim,
                    )
                    if added:
                        logger.info(
                            "[OBS_REWARD_CONTRACT] augmented obs_schema_id=%s "
                            "for reward_id=%s with raw deps=%s "
                            "(selected_dim %d -> %d)",
                            stack.get("obs_schema_id"),
                            reward_id,
                            added,
                            len(selected),
                            len(selected_int),
                        )
                # V4.3 build-time gate: a non-repr obs_schema must select indices
                # that exist in the authoritative raw obs. A schema built in a
                # stale/widened GCOS coord space (e.g. a 61-wide selection on a
                # 39-wide raw env) now raises a typed ObsSpaceContractViolation
                # here, instead of the bare IndexError that env_builder silently
                # swallowed into the legacy non-reconciled build. No-op for
                # identity / in-bounds selections (door/pick/ant unaffected).
                validate_selection_against_raw(selected_int, _raw_dim)
                env = ObsSubsetWrapper(env, selected_int)
                _selected_raw = selected_int
                _effective_selected_raw = list(selected_int)

    if apply_reward and not _complete_reward_applied_on_raw:
        reward_artifact = _reward_artifact or _load_stack_artifact(
            run_dir, "reward", stack.get("reward_id")
        )
        spec = _reward_spec or reward_artifact.get("spec") or {}
        primitive_spec = _primitive_spec or spec.get("reward_program") or spec
        if isinstance(primitive_spec, dict) and primitive_spec.get("primitive_compositions"):
            # V4.3: reconcile reward obs indices into the POLICY obs space (rewrite
            # raw-authored terms; reject out-of-bounds) before compiling.
            _policy_dim = int(getattr(env.observation_space, "shape", [0])[0] or 0)
            primitive_spec = _reconcile_reward_to_policy_obs(
                primitive_spec, _policy_dim, _selected_raw,
                reward_id, run_dir=run_dir)
            from autorl.reward_program_compiler import compile_reward_program

            code = compile_reward_program(primitive_spec)
            ns2: Dict[str, Any] = {"__file__": str(run_dir / "<compiled_reward>")}
            exec(compile(code, "<compiled_reward>", "exec"), ns2)
            env = ns2["wrap_env"](env)
        else:
            wrapper_path = _file_from_artifact(
                run_dir, reward_artifact, "reward_wrapper.py", "reward_wrapper.py"
            )
            if wrapper_path.exists():
                ns2 = _exec_module(wrapper_path)
                if callable(ns2.get("wrap_env")):
                    env = ns2["wrap_env"](env)

    try:
        env = normalize_env(env, flatten_obs=True)
    except Exception as e:
        logger.warning("final stack env normalization failed: %s", e)

    if not isinstance(env, gym.Env):
        from autorl.env_builder import _DuckToGymAdapter

        env = _DuckToGymAdapter(env)

    # This is the checkpoint-compatibility identity for the observation that the
    # policy actually receives.  It is deliberately reward-name agnostic: reward
    # candidates are compatible when they require the same raw inputs and produce
    # the same final policy observation contract.
    _effective_obs_contract: Dict[str, Any] = {
        "schema_version": "autorl.effective_obs_contract.v1",
        "env_adapter_id": str(stack.get("env_adapter_id") or ""),
        "obs_artifact_spec_sha256": canonical_sha256(_obs_artifact_spec or {}),
        "representation_applied": bool(_representation_applied),
        "representation_spec": _representation_spec,
        "representation_spec_sha256": (
            canonical_sha256(_representation_spec)
            if _representation_spec is not None
            else None
        ),
            "reward_public_transition_input_space": (
                _complete_reward_input_space
                if _complete_reward_applied_on_raw else None
            ),
        "selected_raw_indices": [int(i) for i in _effective_selected_raw],
        "raw_dim": int(_raw_dim),
        "reward_required_raw_indices": sorted(
            {int(i) for i in (_reward_required_raw or [])}
        ),
        "observation_space": _observation_space_contract(env.observation_space),
    }
    _effective_obs_contract["digest"] = effective_obs_contract_digest(
        _effective_obs_contract
    )
    from autorl.semantic_execution_contract import observation_execution_receipt
    _obs_execution = observation_execution_receipt(
        _obs_artifact_spec or {}, raw_dim=_raw_dim,
        actual_dim=int(getattr(env.observation_space, "shape", [0])[0]),
        representation_applied=_representation_applied,
        selected_indices=_effective_selected_raw,
    )
    _effective_obs_contract["observation_execution_receipt"] = _obs_execution
    if not _obs_execution["dimension_declaration_matches"]:
        logger.warning("Representation dimension declaration disagrees with actual policy input: %s", _obs_execution)
    setattr(env, "_autorl_effective_obs_contract", _effective_obs_contract)
    return env


==> anc/FARL/autorl/env_normalization.py <==
"""Shared environment contract normalization for AutoRL.

Every downstream module assumes a simple Gymnasium contract:

  reset() -> (flat_obs: np.ndarray[float32], info: dict)
  step()  -> (flat_obs, reward, terminated, truncated, info)

Library environments, generated adapters, and reward wrappers do not always
agree on the exact API boundary. This module provides the one canonical shim
used by M1, env builders, smoke tests, HPO, and OMR entry points.
"""

from __future__ import annotations

import logging
from typing import Any, Dict, Tuple

import gymnasium as gym
import numpy as np
from gymnasium import spaces
from gymnasium.spaces import utils as space_utils


logger = logging.getLogger("autorl.env_normalization")

_MARKER = "_autorl_normalized_env"
_DEFAULT_BOUND = 1e6


def _dict_or_empty(value: Any) -> Dict[str, Any]:
    return dict(value) if isinstance(value, dict) else {}


def _merge_infos(inner: Dict[str, Any], outer: Dict[str, Any]) -> Dict[str, Any]:
    merged = dict(inner)
    merged.update(outer)
    return merged


def peel_obs_info(obs: Any, info: Dict[str, Any] | None = None) -> Tuple[Any, Dict[str, Any]]:
    """Peel accidental nested ``(obs, info)`` wrappers from an observation.

    A common adapter bug is:

        obs = self.env.reset()
        return obs, {}

    when ``self.env.reset()`` already returned ``(obs, info)``. The result is
    ``((obs, info), {})``. This helper removes any number of those accidental
    layers while preserving both info dictionaries.
    """

    merged_info = _dict_or_empty(info)
    current = obs
    while (
        isinstance(current, tuple)
        and len(current) == 2
        and isinstance(current[1], dict)
    ):
        nested_obs, nested_info = current
        merged_info = _merge_infos(_dict_or_empty(nested_info), merged_info)
        current = nested_obs
    return current, merged_info


def unpack_reset_output(out: Any) -> Tuple[Any, Dict[str, Any]]:
    if isinstance(out, tuple) and len(out) == 2 and isinstance(out[1], dict):
        obs, info = out
    else:
        obs, info = out, {}
    return peel_obs_info(obs, _dict_or_empty(info))


def unpack_step_output(out: Any) -> Tuple[Any, float, bool, bool, Dict[str, Any]]:
    if not isinstance(out, tuple):
        raise RuntimeError(
            f"env.step() must return a 4-tuple or 5-tuple, got {type(out).__name__}"
        )
    if len(out) == 5:
        obs, reward, terminated, truncated, info = out
    elif len(out) == 4:
        obs, reward, done, info = out
        terminated, truncated = bool(done), False
    else:
        raise RuntimeError(
            f"env.step() must return a 4-tuple or 5-tuple, got len={len(out)}"
        )
    obs, info = peel_obs_info(obs, _dict_or_empty(info))
    return obs, float(reward), bool(terminated), bool(truncated), info


def _finite_box(low: np.ndarray, high: np.ndarray, bound: float) -> spaces.Box:
    low = np.asarray(low, dtype=np.float32).reshape(-1)
    high = np.asarray(high, dtype=np.float32).reshape(-1)
    if low.shape != high.shape:
        dim = max(int(low.size), int(high.size), 1)
        low = np.full((dim,), -bound, dtype=np.float32)
        high = np.full((dim,), bound, dtype=np.float32)
    low = np.nan_to_num(low, nan=-bound, neginf=-bound, posinf=bound)
    high = np.nan_to_num(high, nan=bound, neginf=-bound, posinf=bound)
    low = np.clip(low, -bound, bound).astype(np.float32, copy=False)
    high = np.clip(high, -bound, bound).astype(np.float32, copy=False)
    high = np.maximum(high, low)
    return spaces.Box(low=low, high=high, dtype=np.float32, shape=low.shape)


def flatten_observation_space(space: Any, bound: float = _DEFAULT_BOUND) -> Any:
    """Return a flat 1-D Box when possible, preserving unknown spaces."""

    if isinstance(space, spaces.Box):
        return _finite_box(space.low, space.high, bound)
    try:
        flat = space_utils.flatten_space(space)
        if isinstance(flat, spaces.Box):
            return _finite_box(flat.low, flat.high, bound)
        dim = int(space_utils.flatdim(space))
        return spaces.Box(
            low=-bound, high=bound, shape=(dim,), dtype=np.float32
        )
    except Exception:
        return space


def flatten_observation(obs: Any, space: Any = None) -> np.ndarray:
    """Convert an observation to AutoRL's flat float32 vector."""

    obs, _ = peel_obs_info(obs, {})
    if space is not None and not isinstance(space, spaces.Box):
        try:
            return np.asarray(space_utils.flatten(space, obs), dtype=np.float32).reshape(-1)
        except Exception:
            pass
    try:
        return np.asarray(obs, dtype=np.float32).reshape(-1)
    except Exception as e:
        raise RuntimeError(
            "observation could not be flattened into a float32 vector; "
            f"got type={type(obs).__name__}: {e}"
        ) from e


def _looks_like_manual_reset_boundary(error: Exception) -> bool:
    text = str(error).lower()
    return (
        "reset" in text
        and (
            "truncate" in text
            or "truncated" in text
            or "terminated" in text
            or "done" in text
            or "manually" in text
        )
    )


class NormalizedEnv(gym.Env):
    """Gymnasium Env wrapper that enforces AutoRL's flat 5-tuple contract."""

    metadata = {"render_modes": []}

    def __init__(
        self,
        inner: Any,
        *,
        flatten_obs: bool = True,
        auto_reset_after_done: bool = True,
        bound: float = _DEFAULT_BOUND,
    ):
        super().__init__()
        self._inner = inner
        self._flatten_obs_enabled = bool(flatten_obs)
        self._auto_reset_after_done = bool(auto_reset_after_done)
        self._bound = float(bound)
        self._needs_reset = False
        self._base_observation_space = getattr(inner, "observation_space", None)
        self.action_space = getattr(inner, "action_space", None)
        self.observation_space = (
            flatten_observation_space(self._base_observation_space, self._bound)
            if self._flatten_obs_enabled and self._base_observation_space is not None
            else self._base_observation_space
        )
        self.spec = getattr(inner, "spec", None)
        self.reward_range = getattr(inner, "reward_range", (-float("inf"), float("inf")))
        self.metadata = getattr(inner, "metadata", {"render_modes": []}) or {"render_modes": []}
        if hasattr(inner, "render_mode"):
            try:
                self.render_mode = getattr(inner, "render_mode")
            except Exception:
                pass
        setattr(self, _MARKER, True)

    def _call_reset(self, *args: Any, **kwargs: Any) -> Any:
        try:
            return self._inner.reset(*args, **kwargs)
        except TypeError:
            if args or kwargs:
                return self._inner.reset()
            raise

    def _normalize_obs(self, obs: Any) -> np.ndarray:
        if not self._flatten_obs_enabled:
            return obs
        flat = flatten_observation(obs, self._base_observation_space)
        if not isinstance(self.observation_space, spaces.Box) or (
            getattr(self.observation_space, "shape", None) != flat.shape
        ):
            self.observation_space = spaces.Box(
                low=-self._bound,
                high=self._bound,
                shape=flat.shape,
                dtype=np.float32,
            )
        return flat.astype(np.float32, copy=False)

    def reset(self, *args: Any, **kwargs: Any):
        out = self._call_reset(*args, **kwargs)
        obs, info = unpack_reset_output(out)
        self._needs_reset = False
        return self._normalize_obs(obs), info

    def step(self, action: Any):
        did_auto_reset = False
        reset_info: Dict[str, Any] = {}
        if self._needs_reset and self._auto_reset_after_done:
            try:
                _, reset_info = self.reset()
                did_auto_reset = True
            except Exception as e:
                logger.warning("auto-reset before step failed: %s", e)

        try:
            out = self._inner.step(action)
        except ValueError as e:
            if not (self._auto_reset_after_done and _looks_like_manual_reset_boundary(e)):
                raise
            obs, reset_info = self.reset()
            did_auto_reset = True
            try:
                out = self._inner.step(action)
            except Exception as second:
                info = {
                    "autorl_auto_reset_after_done": True,
                    "autorl_step_skipped_after_reset_error": str(e),
                    "autorl_second_step_error": str(second),
                    "autorl_reset_info": reset_info,
                }
                return obs, 0.0, False, True, info

        obs, reward, terminated, truncated, info = unpack_step_output(out)
        if did_auto_reset:
            info = dict(info)
            info["autorl_auto_reset_after_done"] = True
            if reset_info:
                info["autorl_reset_info"] = reset_info
        self._needs_reset = bool(terminated or truncated)
        return self._normalize_obs(obs), reward, terminated, truncated, info

    def render(self, *args: Any, **kwargs: Any):
        if hasattr(self._inner, "render"):
            return self._inner.render(*args, **kwargs)
        return None

    def close(self):
        if hasattr(self._inner, "close"):
            return self._inner.close()
        return None

    @property
    def unwrapped(self):
        return getattr(self._inner, "unwrapped", self._inner)

    def __getattr__(self, name: str):
        if name.startswith("_"):
            raise AttributeError(name)
        inner = object.__getattribute__(self, "_inner")
        return getattr(inner, name)


def normalize_env(
    env: Any,
    *,
    flatten_obs: bool = True,
    auto_reset_after_done: bool = True,
    bound: float = _DEFAULT_BOUND,
) -> gym.Env:
    """Return ``env`` wrapped in AutoRL's canonical Gymnasium contract.

    The wrapper is intentionally environment-agnostic. It does not inspect env
    names, task ids, rewards, goals, or success fields.
    """

    own_attrs = getattr(env, "__dict__", {})
    if isinstance(own_attrs, dict) and own_attrs.get(_MARKER, False):
        return env
    return NormalizedEnv(
        env,
        flatten_obs=flatten_obs,
        auto_reset_after_done=auto_reset_after_done,
        bound=bound,
    )


==> anc/FARL/autorl/evidence_faults.py <==
"""Source-bound information audits, separate from scientific reward diagnosis.

The experiment's typed access contract is authoritative.  A legal native reward
or distance is not a leak merely because of its name.  Historical observations
are retained; a clean candidate cannot discharge another candidate's fault.
All audit/query functions are read-only.  Only ``record_*`` persists evidence.
"""

from __future__ import annotations

import copy
import hashlib
import json
from pathlib import Path
from typing import Any, Dict, Mapping

from autorl.runtime_information_policy import merge_runtime_information_policy
from autorl.runtime_interface_contract import load_runtime_interface_contract
from autorl.v2_provenance import utc_now


def _digest(value: Any) -> str:
    return hashlib.sha256(json.dumps(
        value, sort_keys=True, separators=(",", ":"), default=str,
    ).encode()).hexdigest()


def _read(path: Path) -> Dict[str, Any]:
    try:
        value = json.loads(path.read_text())
        return value if isinstance(value, dict) else {}
    except (OSError, ValueError):
        return {}


def _stack(state: Any) -> Dict[str, Any]:
    stack = getattr(state, "v2_active_stack", None)
    if isinstance(stack, dict) and stack:
        return dict(stack)
    root = getattr(state, "run_dir", None)
    return dict((_read(Path(root) / "active_stack.json").get("stack") or {})) if root else {}


def _program(state: Any, reward_id: str) -> Dict[str, Any]:
    root = getattr(state, "run_dir", None)
    if not root or not reward_id:
        return {}
    spec = _read(Path(root) / "stacks" / "reward" / (reward_id + ".json")).get("spec") or {}
    return spec.get("reward_program") or spec.get("program") or (
        spec if "primitive_compositions" in spec else {}
    )


def _receipt(state: Any) -> Dict[str, Any]:
    root = getattr(state, "run_dir", None)
    return load_runtime_interface_contract(Path(root)) if root else {}


def _finish(report: Dict[str, Any]) -> Dict[str, Any]:
    report["status"] = (
        "violated" if report["violations"] else
        "unresolved" if report["unknown_reasons"] else "clean"
    )
    report["complete"] = not report["unknown_reasons"]
    report["active_fault_if_violated"] = report["status"] != "clean"
    report["audit_id"] = _digest({
        key: report[key] for key in ("binding", "status", "violations", "unknown_reasons")
    })
    return report


def audit_reward_information(
    state: Any, program: Dict[str, Any] | None = None, *,
    reward_id: str | None = None, genome_id: str | None = None,
    runtime_receipt: Dict[str, Any] | None = None,
) -> Dict[str, Any]:
    """Audit actual complete/legacy reads against the pinned information policy.

    No source, missing interface authority, or a parser failure is not a clean
    audit.  Explicit diagnostic labels remain non-trainable in every regime.
    EW/P2 additionally excludes unrestricted programs and native reward lanes.
    """
    from autorl.reward_program_compiler import (
        RewardRuntimeInterfaceViolation, normalize_reward_program,
        reward_program_info_accesses, validate_reward_against_runtime_interface,
        validate_reward_program,
    )

    stack = _stack(state)
    rid = str(reward_id if reward_id is not None else stack.get("reward_id") or "")
    original = copy.deepcopy(program if program is not None else _program(state, rid))
    receipt = copy.deepcopy(runtime_receipt if runtime_receipt is not None else _receipt(state))
    receipt = receipt if isinstance(receipt, dict) else {}
    original = original if isinstance(original, dict) else {}
    policy = merge_runtime_information_policy(original.get("reward_information_policy") or {}, state)
    report: Dict[str, Any] = {
        "schema_version": "candidate_information_audit.v1", "scope": "candidate",
        "audited_components": ["reward"],
        "iteration": int(getattr(state, "pipeline_iteration", 0) or 0),
        "binding": {
            "reward_id": rid,
            "genome_id": str(genome_id or getattr(state, "genome_id", "") or ""),
            "program_sha256": _digest(original) if original else None,
            "policy_sha256": _digest(policy),
            "interface_sha256": _digest(receipt) if receipt else None,
            "canonical_interface_hash": receipt.get("canonical_interface_hash") if receipt else None,
        },
        "information_policy": policy, "violations": [], "unknown_reasons": [],
        "accesses": {}, "historical_success_unchanged": True,
    }
    if not original or not original.get("primitive_compositions"):
        report["unknown_reasons"].append("executable_reward_source_missing")
        return _finish(report)
    if not receipt or not receipt.get("canonical_interface_hash"):
        report["unknown_reasons"].append("pinned_runtime_interface_missing")
    try:
        normalized = normalize_reward_program(original)
        normalized["reward_information_policy"] = policy
        # Read inventory must include source_code, aliases, gets and nested DSL
        # references; reward_reference_rows intentionally cannot provide this.
        report["accesses"] = reward_program_info_accesses(normalized)
        if policy.get("forbid_info_access"):
            native_families = {
                "general_transition_program", "library_default", "weight_only_tune",
                "constraint_penalty", "multi_objective_lex",
            }
            for index, component in enumerate(normalized["primitive_compositions"]):
                if component.get("family") in native_families:
                    report["violations"].append({
                        "reason": "unrestricted_or_native_program_forbidden_by_regime",
                        "component_index": index, "family": component.get("family"),
                    })
        try:
            report["runtime_validation"] = validate_reward_against_runtime_interface(
                normalized, receipt, policy,
            )
        except RewardRuntimeInterfaceViolation as exc:
            report["runtime_validation"] = exc.details
            for violation in exc.details.get("violations") or []:
                availability_unknown = not receipt.get("canonical_interface_hash") and violation.get("reason") in {
                    "required_key_not_always_present", "optional_key_never_observed_or_declared",
                }
                if availability_unknown or violation.get("reason") in {
                    "runtime_interface_receipt_missing", "dynamic_info_key_not_statically_auditable",
                }:
                    report["unknown_reasons"].append(violation["reason"])
                else:
                    report["violations"].append(violation)
        # Also validates sandbox syntax and all executable diagnostic references.
        validate_reward_program(normalized)
    except (ValueError, TypeError, SyntaxError) as exc:
        reason = str(exc)
        if "diagnostic" in reason or "oracle label" in reason:
            report["violations"].append({"reason": "diagnostic_label_reference", "detail": reason})
        else:
            report["unknown_reasons"].append("reward_source_not_fully_auditable: " + reason)
    return _finish(report)


def audit_candidate_information(state: Any, *, runtime_receipts: Any = None) -> Dict[str, Any]:
    """Audit the actual reward and observation artifacts of one candidate."""
    from autorl.obs_space_contract import (
        ObsCandidateRuntimeInterfaceViolation, validate_observation_spec_against_runtime_interface,
    )

    receipt = runtime_receipts if isinstance(runtime_receipts, dict) and "canonical_interface_hash" in runtime_receipts else _receipt(state)
    report = audit_reward_information(state, runtime_receipt=receipt)
    oid = str(_stack(state).get("obs_schema_id") or "")
    root = getattr(state, "run_dir", None)
    spec = _read(Path(root) / "stacks" / "obs_schema" / (oid + ".json")).get("spec") if root and oid else None
    report["audited_components"].append("observation")
    report["binding"]["obs_schema_id"] = oid
    report["binding"]["observation_sha256"] = _digest(spec) if spec else None
    if not isinstance(spec, dict) or not spec:
        report["unknown_reasons"].append("executable_observation_source_missing")
        return _finish(report)
    spec = copy.deepcopy(spec)
    policy = merge_runtime_information_policy(spec.get("observation_information_policy") or {}, state)
    spec["observation_information_policy"] = policy
    report["binding"]["observation_policy_sha256"] = _digest(policy)
    try:
        report["observation_validation"] = validate_observation_spec_against_runtime_interface(
            spec, receipt, information_policy=policy,
        )
    except ObsCandidateRuntimeInterfaceViolation as exc:
        details = getattr(exc, "details", {}) or getattr(exc, "audit", {})
        report["violations"].append({"reason": "observation_interface_or_information_violation", "details": details, "detail": str(exc)})
    except (ValueError, TypeError, SyntaxError) as exc:
        report["unknown_reasons"].append("observation_source_not_fully_auditable: " + str(exc))
    return _finish(report)


def _legacy_sources(state: Any, legacy: Dict[str, Any]) -> list[Dict[str, Any]]:
    """Reconstruct old attribution binding; never infer it from current reward."""
    root = getattr(state, "run_dir", None)
    if not root:
        return []
    expected = _digest(legacy.get("violations") or [])
    found: Dict[str, Dict[str, Any]] = {}
    for path in Path(root).glob("reward_term_attribution_iter*.json"):
        old = _read(path)
        if _digest((old.get("firewall") or {}).get("violations") or []) != expected:
            continue
        rid = str(old.get("active_reward_id") or "")
        if rid and rid not in found:
            audited = audit_reward_information(state, reward_id=rid, genome_id=old.get("active_genome_id"))
            audited["legacy_source_report"] = str(path)
            audited["legacy_fault_sha256"] = _digest(legacy)
            found[rid] = audited
    return list(found.values())


def active_evidence_faults(
    state: Any, *, genome_id: str | None = None, reward_id: str | None = None,
    include_shared: bool = True,
) -> list[Dict[str, Any]]:
    """Return current source-bound faults; do not reuse a naked sticky boolean.

    Old unbound observations remain explicitly unresolved history, not a global
    veto on unrelated candidates. Promotion independently audits its selected
    candidate. No-design initialization is not an invalid candidate.
    """
    memory = getattr(state, "pipeline_memory", {}) or {}
    out: list[Dict[str, Any]] = []
    rid = str(reward_id if reward_id is not None else _stack(state).get("reward_id") or "")
    root = getattr(state, "run_dir", None)
    artifact_exists = bool(root and rid and (
        Path(root) / "stacks" / "reward" / (rid + ".json")
    ).exists())
    previous_binding = (memory.get("last_information_access_audit") or {}).get("binding") or {}
    # A planned ID without an artifact is a construction state, not evidence
    # of forbidden training. Actual candidate admission always audits missing
    # source as unresolved; these diagnostic queries must not replace an
    # independent optimizer/construction fault with an invented firewall leak.
    if rid and (artifact_exists or previous_binding.get("reward_id") == rid):
        current = audit_reward_information(state, reward_id=rid, genome_id=genome_id)
        if current["status"] != "clean":
            out.append(current)
    for value in (memory.get("information_fault_registry") or {}).values():
        if include_shared and value.get("scope") == "shared" and value.get("status") != "clean":
            out.append(copy.deepcopy(value))
    legacy = memory.get("strict_evidence_firewall_fault") or {}
    if legacy and not legacy.get("binding") and (
        legacy.get("violations") or legacy.get("active_fault_if_violated")
    ):
        if legacy.get("scope") == "shared":
            if include_shared:
                out.append({**copy.deepcopy(legacy), "status": "unresolved", "scope": "shared"})
        else:
            recovered = _legacy_sources(state, legacy)
            if not recovered:
                out.append({
                    "schema_version": "candidate_information_audit.v1",
                    "scope": "unattributed", "status": "unresolved",
                    "unknown_reasons": ["legacy_fault_source_not_reconstructable"],
                    "legacy_fault_sha256": _digest(legacy), "violations": [],
                })
            else:
                for audit in recovered:
                    if audit["status"] != "clean" and audit["binding"]["reward_id"] == rid:
                        out.append(audit)
    return out


def record_reward_information_audit(state: Any, report: Dict[str, Any]) -> Dict[str, Any]:
    """Append audit/resolution receipts without erasing another source's fault."""
    memory = getattr(state, "pipeline_memory", None)
    if not isinstance(memory, dict):
        state.pipeline_memory = memory = {}
    registry = memory.setdefault("information_fault_registry", {})
    history = memory.setdefault("information_fault_history", [])
    reports = [copy.deepcopy(report)]
    legacy = memory.get("strict_evidence_firewall_fault") or {}
    if (legacy and not legacy.get("binding") and legacy.get("scope") != "shared"
            and (legacy.get("violations") or legacy.get("active_fault_if_violated"))):
        legacy_sha = _digest(legacy)
        # Retry incomplete or still-violated sources. An earlier failed audit
        # must not become another permanent latch after artifacts are repaired.
        recovered = _legacy_sources(state, legacy)
        reports.extend(recovered)
        memory.setdefault("information_legacy_reconciliations", {})[legacy_sha] = {
            "status": "source_reaudited" if recovered else "unresolved",
            "audit_ids": [item["audit_id"] for item in recovered],
            "original_fault": copy.deepcopy(legacy),
        }
        if recovered and all(item["status"] == "clean" for item in recovered):
            # The *original* source was rechecked, not merely a later clean
            # candidate. Keep the full old observation above, but do not
            # keep advertising it as an active fault in M6 memory/prompts.
            memory["strict_evidence_firewall_fault"] = {
                "scope": "candidate", "status": "resolved",
                "binding": copy.deepcopy(recovered[0]["binding"]),
                "active_fault_if_violated": False, "violations": [],
                "original_fault_sha256": legacy_sha,
                "resolved_by_audit_ids": [item["audit_id"] for item in recovered],
                "resolution": "original_sources_reaudited_under_explicit_information_contract",
            }
    root = getattr(state, "run_dir", None)
    for item in reports:
        key = _digest(item["binding"])
        previous = registry.get(key) or {}
        if previous.get("audit_id") == item.get("audit_id"):
            continue
        item["recorded_at"] = utc_now()
        if previous and previous.get("status") != "clean" and item["status"] == "clean":
            item["resolves_audit_id"] = previous.get("audit_id")
        registry[key] = item
        history.append(copy.deepcopy(item))
        if root:
            path = Path(root) / "information_fault_audits.v1.jsonl"
            path.parent.mkdir(parents=True, exist_ok=True)
            with path.open("a", encoding="utf-8") as handle:
                handle.write(json.dumps(item, sort_keys=True, default=str) + "\n")
    memory["last_information_access_audit"] = copy.deepcopy(report)
    # Original legacy observations stay in the reconciliation ledger; the
    # compatibility key only resolves after all of its sources were rechecked.
    return report


def reconcile_legacy_information_faults(state: Any) -> Dict[str, Any]:
    """Explicit restart migration: re-audit old sources before any diagnosis.

    Keeps the original sticky observation and adds its source-bound correction;
    it never changes candidate results, metrics, programs, or access contracts.
    """
    memory = getattr(state, "pipeline_memory", {}) or {}
    legacy = copy.deepcopy(memory.get("strict_evidence_firewall_fault") or {})
    current = audit_reward_information(state)
    record_reward_information_audit(state, current)
    reconciliations = getattr(state, "pipeline_memory", {}).get("information_legacy_reconciliations") or {}
    original_sha = legacy.get("original_fault_sha256") or (_digest(legacy) if legacy else None)
    result = {
        "schema_version": "information_fault_restart_reconciliation.v1",
        "original_fault_sha256": original_sha,
        "current_audit": current,
        "legacy_reconciliation": copy.deepcopy(reconciliations.get(original_sha)) if original_sha else None,
        "active_faults": active_evidence_faults(state),
        "historical_observations_preserved": True,
    }
    state.pipeline_memory["information_fault_restart_reconciliation"] = result
    return result


==> anc/FARL/autorl/evidence_leaf_repair.py <==
"""Pure source-bound reconstruction of quarantined pre-merge evidence items.

An already sanitized inner aggregate cannot supply its discarded seed rows.
That case is deliberately unresolved until the original source is available.
"""
from __future__ import annotations

import copy
import json
from pathlib import Path


def rederive_quarantined_source(state, before, source):
    """Verify every preserved input, repair only metadata, then merge again.

    No state, worker file, training receipt or score is mutated. Every source
    item must be independently bound to the current iteration, interface and
    stage predicate schema. Partial repairs are not published.
    """
    from autorl.evidence_repair import evidence_sha256
    from autorl.evidence_validity import current_interface_identity, scientific_validity_verdict
    from autorl.stage_evidence import (
        audit_stage_evidence_planes, graph_from_state, merge_stage_activation_evidence,
        rederive_stage_evidence_semantics, stage_schema_fingerprint,
    )

    graph = graph_from_state(state)
    fingerprint = stage_schema_fingerprint(graph)
    current_iteration = int(getattr(state, "pipeline_iteration", 0) or 0)
    generation, interface_hash = current_interface_identity(state)
    result = {
        "evidence": copy.deepcopy(before), "consistent": False,
        "repair_status": "needs_source_evidence", "changes": [],
        "changed_stage_ids": [], "unrepaired_stage_ids": [],
        "stage_schema_fingerprint": fingerprint,
        "source_validity": {"valid": False, "reasons": [], "item_verdicts": []},
        "current_wave_bound": False, "outcomes_preserved": False,
        "source_item_hashes": [],
    }

    def reject(reason, *, stage_ids=()):
        result["source_validity"]["reasons"].append(reason)
        result["unrepaired_stage_ids"] = sorted(set(
            result["unrepaired_stage_ids"] + list(stage_ids)
        ))
        return result

    if not isinstance(source, dict) or source.get("iteration") != current_iteration:
        return reject("quarantine_source_iteration_mismatch")
    if generation is None or not interface_hash:
        return reject("current_interface_identity_unavailable")
    items = source.get("source_items")
    hashes = source.get("source_item_hashes")
    if not isinstance(items, list) or not items or not all(isinstance(item, dict) for item in items):
        return reject("original_premerge_source_items_unavailable")
    if not isinstance(hashes, list) or len(hashes) != len(items):
        return reject("original_source_item_hashes_unavailable")
    actual_hashes = [evidence_sha256(item) for item in items]
    result["source_item_hashes"] = actual_hashes
    if hashes != actual_hashes or len(set(hashes)) != len(hashes):
        return reject("source_item_hash_mismatch_or_duplicate")
    try:
        path = Path(source.get("source_items_path") or "")
        persisted = json.loads(path.read_text(encoding="utf-8"))
    except (OSError, TypeError, ValueError):
        return reject("immutable_original_source_artifact_unavailable")
    if (not isinstance(persisted, dict)
            or persisted.get("schema_version") != "stage_evidence_raw_sources.v1"
            or persisted.get("iteration") != current_iteration
            or persisted.get("source_items") != items
            or persisted.get("source_item_hashes") != hashes):
        return reject("immutable_original_source_artifact_mismatch")

    current_wave_bound = all(item.get("computed_at_iter") == current_iteration for item in items)
    result["current_wave_bound"] = current_wave_bound
    if not current_wave_bound:
        return reject("source_item_not_from_current_wave")

    rebuilt_items, changes, changed_stage_ids = [], [], set()
    for index, item in enumerate(items):
        stage_ids = list((item.get("by_stage") or {}).keys())
        if not stage_ids:
            return reject(f"source_item.{index}.original_stage_rows_unavailable")
        verdict = scientific_validity_verdict(
            item, expected_generation_id=generation, expected_interface_hash=interface_hash,
            require_positive_steps=True, allow_legacy_unspecified=False,
        )
        result["source_validity"]["item_verdicts"].append(verdict)
        if (not verdict["valid"] or verdict["interface_generation_ids"] != [generation]
                or verdict["canonical_interface_hashes"] != [interface_hash]):
            return reject(f"source_item.{index}.invalid_or_unbound_interface", stage_ids=stage_ids)
        rebuilt = rederive_stage_evidence_semantics(item, graph)
        if (rebuilt["repair_status"] not in {"repaired", "no_change"}
                or not rebuilt["consistent"] or rebuilt["unrepaired_stage_ids"]):
            return reject(f"source_item.{index}.{rebuilt['repair_status']}", stage_ids=stage_ids)
        fixed = rebuilt["evidence"]
        outcome_keys = ("completion_rate", "raw_completion_rate")
        outcomes_preserved = (
            set(fixed.get("by_stage") or {}) == set(item.get("by_stage") or {})
            and all(
                all(metric.get(key) == fixed["by_stage"][sid].get(key) for key in outcome_keys)
                for sid, metric in item["by_stage"].items() if isinstance(metric, dict)
            )
            and item.get("by_atom") == fixed.get("by_atom")
            and item.get("source_trial_ids") == fixed.get("source_trial_ids")
            and item.get("oracle_episode_sequences") == fixed.get("oracle_episode_sequences")
            and item.get("provenance") == fixed.get("provenance")
        )
        if not outcomes_preserved:
            return reject(f"source_item.{index}.measured_outcomes_changed", stage_ids=stage_ids)
        rebuilt_items.append(fixed)
        changed_stage_ids.update(rebuilt["changed_stage_ids"])
        changes.extend({
            **change, "source_item_index": index, "source_item_sha256": actual_hashes[index],
        } for change in rebuilt["changes"])

    merged = merge_stage_activation_evidence(rebuilt_items).to_dict()
    consistency = audit_stage_evidence_planes(merged)
    if (not consistency["consistent"] or not merged.get("by_stage")
            or ((merged.get("provenance") or {}).get("validity") or {}).get("rejected_item_count")):
        return reject("rebuilt_source_items_cannot_form_consistent_stage_wave")
    # This explicit validity flag certifies the strict leaf checks above; it
    # does not fabricate aggregate simulator-step counts or Final outcomes.
    merged.setdefault("provenance", {})["evidence_valid"] = True
    merged["provenance"]["source_bound_leaf_repair"] = {
        "source_item_hashes": actual_hashes, "source_items_path": str(path),
        "all_original_outcomes_preserved": True,
        "scope": "derived_stage_metadata_only; no_final_task_score_relabelling",
    }
    result.update(
        evidence=merged, consistent=True,
        repair_status="repaired" if changes else "no_change",
        changes=changes, changed_stage_ids=sorted(changed_stage_ids),
        outcomes_preserved=True,
    )
    result["source_validity"]["valid"] = True
    return result


==> anc/FARL/autorl/evidence_ledger.py <==
"""V4 append-only evidence ledger and effect assertions.

The ledger is the audit truth source for actuator effects.  Pipeline memory may
cache summaries, but reviewers should be able to reconstruct what happened from
``evidence_ledger.v1.jsonl`` alone.
"""

from __future__ import annotations

import json
from dataclasses import dataclass, field
from datetime import datetime, timezone
from pathlib import Path
from typing import Any, Dict, Optional


NOOP_EFFECT_OBSERVED = "effect_observed"
NOOP_EARNED_NO_CHANGE = "earned_no_change"
NOOP_SILENT_NOOP = "silent_noop"


@dataclass
class EvidenceEvent:
    schema_version: str = "evidence_ledger.v1"
    timestamp: str = field(default_factory=lambda: datetime.now(timezone.utc).isoformat())
    iteration: int = 0
    face: str = ""
    action: str = ""
    stack_before: Dict[str, Any] = field(default_factory=dict)
    stack_after: Dict[str, Any] = field(default_factory=dict)
    expected_delta: Dict[str, Any] = field(default_factory=dict)
    observed_delta: Dict[str, Any] = field(default_factory=dict)
    noop_signature: str = NOOP_SILENT_NOOP
    evidence: Dict[str, Any] = field(default_factory=dict)
    metadata: Dict[str, Any] = field(default_factory=dict)

    def to_dict(self) -> Dict[str, Any]:
        return {
            "schema_version": self.schema_version,
            "timestamp": self.timestamp,
            "iteration": int(self.iteration),
            "face": self.face,
            "action": self.action,
            "stack_before": _jsonable(self.stack_before),
            "stack_after": _jsonable(self.stack_after),
            "expected_delta": _jsonable(self.expected_delta),
            "observed_delta": _jsonable(self.observed_delta),
            "noop_signature": self.noop_signature,
            "evidence": _jsonable(self.evidence),
            "metadata": _jsonable(self.metadata),
        }


def _jsonable(x: Any) -> Any:
    if isinstance(x, Path):
        return str(x)
    if isinstance(x, dict):
        return {str(k): _jsonable(v) for k, v in x.items()}
    if isinstance(x, (list, tuple, set)):
        return [_jsonable(v) for v in x]
    if isinstance(x, (str, int, float, bool)) or x is None:
        return x
    return str(x)


def stack_snapshot(state: Any) -> Dict[str, Any]:
    stack = dict(getattr(state, "v2_active_stack", {}) or {})
    return {
        "goal_id": stack.get("goal_id"),
        "omr_id": stack.get("omr_id"),
        "obs_schema_id": stack.get("obs_schema_id"),
        "reward_id": stack.get("reward_id"),
        "algo_id": stack.get("algo_id"),
        "budget_id": stack.get("budget_id"),
        "active_repr_id": getattr(state, "active_repr_id", None),
        "pipeline_iteration": int(getattr(state, "pipeline_iteration", 0) or 0),
    }


def count_stack_artifacts(run_dir: str | Path, slot: str) -> int:
    root = Path(run_dir) / "stacks" / slot
    if not root.exists():
        return 0
    return sum(1 for p in root.glob("*.json") if p.is_file())


def observed_delta(before: Dict[str, Any], after: Dict[str, Any]) -> Dict[str, Any]:
    keys = sorted(set(before) | set(after))
    changed = [k for k in keys if before.get(k) != after.get(k)]
    return {
        "changed": bool(changed),
        "changed_keys": changed,
        "before": {k: before.get(k) for k in changed},
        "after": {k: after.get(k) for k in changed},
    }


def classify_noop(delta: Dict[str, Any], evidence: Optional[Dict[str, Any]] = None) -> str:
    evidence = evidence or {}
    if bool(delta.get("changed")):
        return NOOP_EFFECT_OBSERVED
    if bool(evidence.get("rollback_required")) and not bool(evidence.get("rollback_succeeded")):
        return NOOP_SILENT_NOOP
    evaluation_ran = bool(
        evidence.get("evaluation_ran")
        or evidence.get("omr_evaluated")
        or evidence.get("ablation_ran")
        or evidence.get("commit_evaluated")
    )
    incumbent_won = bool(evidence.get("incumbent_won"))
    no_change_allowed = bool(evidence.get("no_change_allowed"))
    if evaluation_ran and (incumbent_won or no_change_allowed):
        return NOOP_EARNED_NO_CHANGE
    return NOOP_SILENT_NOOP


def append_event(state: Any, event: EvidenceEvent) -> EvidenceEvent:
    run_dir = Path(getattr(state, "run_dir"))
    path = run_dir / "evidence_ledger.v1.jsonl"
    path.parent.mkdir(parents=True, exist_ok=True)
    with path.open("a", encoding="utf-8") as f:
        f.write(json.dumps(event.to_dict(), sort_keys=True, default=str) + "\n")
    _update_summary(state, event)
    _write_summary(state)
    return event


def record_actuator_event(
    state: Any,
    *,
    face: str,
    action: str,
    before: Dict[str, Any],
    after: Dict[str, Any],
    expected_delta: Optional[Dict[str, Any]] = None,
    evidence: Optional[Dict[str, Any]] = None,
    metadata: Optional[Dict[str, Any]] = None,
    iteration: Optional[int] = None,
) -> EvidenceEvent:
    delta = observed_delta(before, after)
    ev = dict(evidence or {})
    event = EvidenceEvent(
        iteration=int(iteration if iteration is not None else getattr(state, "pipeline_iteration", 0) or 0),
        face=str(face),
        action=str(action),
        stack_before=dict(before or {}),
        stack_after=dict(after or {}),
        expected_delta=dict(expected_delta or {}),
        observed_delta=delta,
        noop_signature=classify_noop(delta, ev),
        evidence=ev,
        metadata=dict(metadata or {}),
    )
    return append_event(state, event)


def _update_summary(state: Any, event: EvidenceEvent) -> None:
    mem = getattr(state, "pipeline_memory", None)
    if not isinstance(mem, dict):
        return
    summary = mem.setdefault("evidence_ledger_summary", {
        "schema_version": "evidence_summary.v1",
        "n_events": 0,
        "by_noop_signature": {},
        "by_face": {},
        "last_event": None,
    })
    summary["n_events"] = int(summary.get("n_events", 0) or 0) + 1
    by_noop = summary.setdefault("by_noop_signature", {})
    by_noop[event.noop_signature] = int(by_noop.get(event.noop_signature, 0) or 0) + 1
    by_face = summary.setdefault("by_face", {})
    by_face[event.face] = int(by_face.get(event.face, 0) or 0) + 1
    summary["last_event"] = {
        "iteration": int(event.iteration),
        "face": event.face,
        "action": event.action,
        "noop_signature": event.noop_signature,
    }


def _write_summary(state: Any) -> None:
    mem = getattr(state, "pipeline_memory", None)
    if not isinstance(mem, dict):
        return
    summary = mem.get("evidence_ledger_summary")
    if not isinstance(summary, dict):
        return
    try:
        path = Path(getattr(state, "run_dir")) / "evidence_summary.v1.json"
        path.write_text(json.dumps(_jsonable(summary), indent=2, sort_keys=True), encoding="utf-8")
    except Exception:
        pass


==> anc/FARL/autorl/evidence_repair.py <==
"""Source-bound repair of derived evidence; never a learning intervention."""
from __future__ import annotations

import copy
import hashlib
import json
from dataclasses import asdict, fields, is_dataclass
from pathlib import Path


def current_evidence(state):
    mem = getattr(state, "pipeline_memory", {}) or {}
    value = mem.get("last_stage_activation_evidence") or getattr(state, "stage_activation_evidence", None)
    rejected = mem.get("stage_evidence_repair_source") or {}
    if (mem.get("current_stage_evidence_wave_status") or {}).get("current_evidence_unavailable"):
        # A good historical snapshot is not evidence that a rejected current
        # wave was repaired. Keep the actual quarantined source authoritative.
        value = (rejected.get("evidence") or {}) if (
            rejected.get("iteration") == int(getattr(state, "pipeline_iteration", 0) or 0)
        ) else {}
    if hasattr(value, "to_dict"):
        value = value.to_dict()
    elif is_dataclass(value):
        value = asdict(value)
    return copy.deepcopy(value) if isinstance(value, dict) else {}


def evidence_sha256(evidence):
    return "sha256:" + hashlib.sha256(
        json.dumps(evidence, sort_keys=True, separators=(",", ":"), default=str).encode()
    ).hexdigest()


def repair_current_evidence(state, request):
    """Repair a verified summary or stop with an explicit source-evidence need.

    Worker files and held-out outcomes are immutable. Missing legacy schema
    provenance is not permission to reinterpret it with today's task graph.
    """
    from autorl.evidence_validity import current_interface_identity, scientific_validity_verdict
    from autorl.stage_evidence import graph_from_state, rederive_stage_evidence_semantics
    from autorl.v2_provenance import atomic_write_json

    mem = state.pipeline_memory
    before = current_evidence(state)
    generation, interface_hash = current_interface_identity(state)
    validity = scientific_validity_verdict(
        before, expected_generation_id=generation, expected_interface_hash=interface_hash,
        allow_legacy_unspecified=False,
    )
    result = rederive_stage_evidence_semantics(before, graph_from_state(state))
    quarantine = mem.get("stage_evidence_repair_source") or {}
    leaf_repair = bool((mem.get("current_stage_evidence_wave_status") or {}).get("current_evidence_unavailable")
                       and quarantine.get("source_items"))
    if leaf_repair:
        from autorl.evidence_leaf_repair import rederive_quarantined_source
        result = rederive_quarantined_source(state, before, quarantine)
        validity = result["source_validity"]
    after = result["evidence"]
    current_wave_bound = (result["current_wave_bound"] if leaf_repair else
                          before.get("computed_at_iter") == int(getattr(state, "pipeline_iteration", 0) or 0))
    passed = bool(current_wave_bound and after.get("by_stage") and validity["valid"] and result["consistent"]
                  and result["repair_status"] in {"repaired", "no_change"}
                  and request.get("operation") == "repair_evidence_contract"
                  and request.get("request_id"))
    # The pure helper may only correct derived semantics, not observations.
    outcome_keys = ("completion_rate", "raw_completion_rate")
    outcomes_preserved = all(
        all(row.get(k) == (after.get("by_stage", {}).get(sid) or {}).get(k) for k in outcome_keys)
        for sid, row in (before.get("by_stage") or {}).items() if isinstance(row, dict)
    ) and before.get("by_atom") == after.get("by_atom") and before.get("source_trial_ids") == after.get("source_trial_ids")
    if leaf_repair:
        outcomes_preserved = result["outcomes_preserved"]
    passed = passed and outcomes_preserved
    receipt = {
        "schema_version": "evidence_semantic_repair.v1", "request_id": request.get("request_id"),
        "pipeline_iteration": int(getattr(state, "pipeline_iteration", 0) or 0),
        "evidence_class": "mechanical_evidence_repair", "causal_effect_claim_allowed": False,
        "training_executed": False, "rl_steps": 0, "llm_calls": 0,
        "accounting_scope": "mechanical_repair_only; subsequent_diagnosis_billed_normally",
        "before_sha256": evidence_sha256(before),
        "after_sha256": evidence_sha256(after if passed else before),
        "interface_generation_id": generation, "canonical_interface_hash": interface_hash,
        "stage_schema_fingerprint": result["stage_schema_fingerprint"],
        "source_trial_ids": before.get("source_trial_ids", []),
        "source_item_hashes": result.get("source_item_hashes", []),
        "reconstructed_from_preserved_premerge_items": leaf_repair,
        "repair_status": result["repair_status"] if validity["valid"] else "invalid_source_evidence",
        "current_wave_bound": current_wave_bound,
        "source_validity": validity, "outcomes_preserved": outcomes_preserved,
        "changes": result["changes"], "unrepaired_stage_ids": result["unrepaired_stage_ids"],
        "consistent": result["consistent"], "effect_passed": bool(passed),
    }
    if not current_wave_bound:
        receipt["repair_status"] = "missing_or_stale_source_wave"
    receipt["receipt_sha256"] = evidence_sha256(receipt)
    folder = Path(state.run_dir) / "evidence_repairs" / receipt["receipt_sha256"].split(":")[-1]
    # Persist both sides before making repaired metadata controller-visible.
    atomic_write_json(folder / "before.json", before)
    atomic_write_json(folder / "after.json", after if passed else before)
    atomic_write_json(folder / "receipt.json", receipt)
    if passed:
        from autorl.data_types import StageActivationEvidence
        from autorl.task_theory import refresh_stage_ledger_from_evidence
        atomic_write_json(Path(state.run_dir) / "stage_activation_evidence.json", after)
        mem["last_stage_activation_evidence"] = after
        mem.pop("stage_evidence_repair_source", None)
        if mem.get("current_stage_evidence_wave_status"):
            valid_item_count = ((after.get("provenance") or {}).get("validity") or {}).get("valid_item_count")
            mem["current_stage_evidence_wave_status"] = {
                **mem["current_stage_evidence_wave_status"], "current_evidence_unavailable": False,
                "scientific_valid_trial_items": valid_item_count if valid_item_count is not None else 1,
                "mechanical_repair_receipt_sha256": receipt["receipt_sha256"],
            }
        keys = {f.name for f in fields(StageActivationEvidence)}
        state.stage_activation_evidence = StageActivationEvidence(**{k: v for k, v in after.items() if k in keys})
        graph_view = getattr(state, "task_causal_graph", None)
        if isinstance(graph_view, dict):
            graph_view["stage_evidence"] = after
        elif graph_view is not None:
            try:
                graph_view.stage_evidence = state.stage_activation_evidence
            except (AttributeError, TypeError):
                pass
        from autorl.core_ablation import arm
        # Mechanical consistency applies to every arm. Rebuilding the rich
        # stage frontier would silently restore A2's ablated diagnostic input.
        refreshed = refresh_stage_ledger_from_evidence(state) if arm(state) != "A2" else {}
        if not refreshed:
            # No task theory is not an unresolved contradiction in the
            # repaired measurement. It also grants no frontier authority.
            from autorl.stage_evidence import audit_stage_evidence_planes
            mem["evidence_plane_inconsistency_fault"] = {
                "active": False, "consistency": audit_stage_evidence_planes(after),
                "repair_receipt_sha256": receipt["receipt_sha256"],
                "frontier_update_allowed": False,
            }
    mem["evidence_repair_receipt"] = receipt
    mem["evidence_repair_fault"] = {"active": not passed, "repair_status": receipt["repair_status"],
                                    "receipt_path": str(folder / "receipt.json")}
    return receipt


def receipt_matches(state, request_id, before_sha256):
    from autorl.evidence_validity import current_interface_identity
    from autorl.stage_evidence import audit_stage_evidence_planes, graph_from_state, stage_schema_fingerprint
    receipt = (getattr(state, "pipeline_memory", {}) or {}).get("evidence_repair_receipt") or {}
    unsigned = {k: v for k, v in receipt.items() if k != "receipt_sha256"}
    generation, interface_hash = current_interface_identity(state)
    return bool(
        request_id and receipt.get("request_id") == request_id and receipt.get("effect_passed")
        and receipt.get("receipt_sha256") == evidence_sha256(unsigned)
        and receipt.get("before_sha256") == before_sha256
        and receipt.get("after_sha256") == evidence_sha256(current_evidence(state))
        and receipt.get("interface_generation_id") == generation
        and receipt.get("canonical_interface_hash") == interface_hash
        and receipt.get("stage_schema_fingerprint") == stage_schema_fingerprint(graph_from_state(state))
        and receipt.get("pipeline_iteration") == int(getattr(state, "pipeline_iteration", 0) or 0)
        and audit_stage_evidence_planes(current_evidence(state))["consistent"]
    )


==> anc/FARL/autorl/evidence_validity.py <==
"""Environment-independent scientific evidence admission gates.

The search loop has several evidence producers (HPO, stage evaluation,
counterfactual execution, and controller effect audits).  Historically each
consumer inferred validity from a different subset of fields.  That is unsafe:
an interface crash represented by a sentinel can then look like a completed
zero-performing RL trial in another plane.

This module is deliberately semantic- and environment-agnostic.  It only
checks execution identity, typed substrate health, objective validity,
finiteness, and positive simulator work.  It never contains task names,
observation indices, reward rules, or environment-specific thresholds.
"""

from __future__ import annotations

import hashlib
import json
import math
from typing import Any, Dict, Iterable, List, Mapping, Optional, Tuple


# Canonical HPO sentinel is -1e18.  Keep a wide gap so ordinary negative-return
# tasks remain valid scientific evidence.
SENTINEL_CUTOFF = -1.0e17

_SUBSTRATE_FAILURE_TYPES = {
    "INVALID_CONFIG",
    "TRAIN_CRASH",
    "EVAL_CRASH",
    "OMR_UNAVAILABLE",
    "CHECKPOINT_HANDOFF",
    "RUNTIME_INTERFACE",
}


def _mapping(value: Any) -> Dict[str, Any]:
    if isinstance(value, Mapping):
        return dict(value)
    if hasattr(value, "to_dict"):
        try:
            result = value.to_dict()
            return dict(result) if isinstance(result, Mapping) else {}
        except Exception:
            return {}
    return {}


def _finite(value: Any) -> Optional[float]:
    try:
        result = float(value)
    except (TypeError, ValueError):
        return None
    return result if math.isfinite(result) else None


def _score_values(row: Mapping[str, Any]) -> List[float]:
    values: List[Any] = []
    for key in (
        "valid_scores_used_for_iqm",
        "scores",
        "external_scores",
        "EXTERNAL_objective_scores",
    ):
        raw = row.get(key)
        if isinstance(raw, (list, tuple)):
            values.extend(raw)
    for key in (
        "iqm",
        "external_iqm",
        "best_iqm",
        "best_trial_final_omr",
        "best_final_omr",
    ):
        if row.get(key) is not None:
            values.append(row.get(key))
    return [value for value in (_finite(item) for item in values) if value is not None]


def _actual_steps(row: Mapping[str, Any]) -> Tuple[List[int], bool]:
    """Return positive/zero step observations and whether the field existed."""

    values: List[Any] = []
    observed = False

    def add(container: Any, *keys: str) -> None:
        nonlocal observed
        if not isinstance(container, Mapping):
            return
        for key in keys:
            if key in container and container.get(key) is not None:
                observed = True
                values.append(container.get(key))

    add(row, "actual_steps", "actual_simulator_steps", "learner_steps")
    add(row.get("training_budget"), "actual_steps")
    add(row.get("interaction_accounting"), "actual_simulator_steps", "actual_steps")
    provenance = row.get("provenance")
    add(provenance, "actual_steps", "actual_simulator_steps")
    if isinstance(provenance, Mapping):
        add(provenance.get("training_budget"), "actual_steps")
        add(
            provenance.get("interaction_accounting"),
            "actual_simulator_steps",
            "actual_steps",
        )
    for provenance in row.get("seed_provenance") or []:
        if not isinstance(provenance, Mapping):
            continue
        add(provenance, "actual_steps", "actual_simulator_steps")
        add(
            provenance.get("interaction_accounting"),
            "actual_simulator_steps",
            "actual_steps",
        )
        add(provenance.get("training_budget"), "actual_steps")
    for execution in row.get("training_execution_stats") or []:
        add(execution, "actual_steps", "learner_steps")
    for receipt in row.get("slot_receipts") or []:
        if not isinstance(receipt, Mapping):
            continue
        raw = receipt.get("actual_steps_by_seed")
        if isinstance(raw, (list, tuple)):
            observed = True
            values.extend(raw)

    parsed: List[int] = []
    for value in values:
        try:
            parsed.append(int(value or 0))
        except (TypeError, ValueError):
            parsed.append(0)
    return parsed, observed


def _identity_values(row: Mapping[str, Any]) -> Tuple[List[int], List[str]]:
    generations: List[int] = []
    hashes: List[str] = []

    def visit(container: Any) -> None:
        if isinstance(container, (list, tuple)):
            for item in container:
                visit(item)
            return
        if not isinstance(container, Mapping):
            return
        for key in ("interface_generation_id", "generation_id"):
            if container.get(key) is not None:
                try:
                    generations.append(int(container.get(key)))
                except (TypeError, ValueError):
                    pass
        for key in ("canonical_interface_hash", "interface_hash"):
            value = str(container.get(key) or "").strip()
            if value:
                hashes.append(value)
        for value in container.get("interface_generation_ids") or []:
            try:
                generations.append(int(value))
            except (TypeError, ValueError):
                pass
        for value in container.get("canonical_interface_hashes") or []:
            text = str(value or "").strip()
            if text:
                hashes.append(text)
        for key in (
            "runtime_interface_contract",
            "interface_generation",
            "assignment_interface",
            "interface_generation_tuple",
            "pinned_interface_generation_tuple",
            "expected_interface_generation_tuple",
            "worker_local_interface_generation_tuple",
            "provenance",
            "validity",
            "items",
        ):
            visit(container.get(key))

    visit(row)
    for provenance in row.get("seed_provenance") or []:
        visit(provenance)
    return sorted(set(generations)), sorted(set(hashes))


def _request_ids(row: Mapping[str, Any]) -> List[str]:
    out: List[str] = []
    for container in (
        row,
        row.get("breadth_assignment"),
        row.get("scientific_intervention_schedule"),
        row.get("execution_receipt"),
    ):
        if not isinstance(container, Mapping):
            continue
        for key in ("scientific_request_id", "request_id"):
            value = str(container.get(key) or "").strip()
            if value and value not in out:
                out.append(value)
    return out


def _collection_failed(row: Mapping[str, Any]) -> bool:
    """Recognize a stage-evaluator blind spot without treating real zeros as failures."""

    by_atom = row.get("by_atom") or {}
    if not isinstance(by_atom, Mapping) or not by_atom:
        return False
    error_seen = False
    observed = False
    for metric in by_atom.values():
        if not isinstance(metric, Mapping):
            continue
        error_seen = error_seen or bool(metric.get("error"))
        try:
            observed = observed or int(metric.get("observed_episodes", 0) or 0) > 0
        except (TypeError, ValueError):
            pass
    return bool(error_seen and not observed)


def scientific_validity_verdict(
    item: Any,
    *,
    expected_generation_id: Optional[int] = None,
    expected_interface_hash: Optional[str] = None,
    required_request_id: Optional[str] = None,
    require_positive_steps: bool = False,
    require_objective: bool = False,
    allow_legacy_unspecified: bool = True,
) -> Dict[str, Any]:
    """Classify one trial/evidence/decision without task-specific knowledge.

    Explicit invalidity is always fail-closed.  Older artifacts that predate
    validity metadata may remain diagnostic-only when
    ``allow_legacy_unspecified`` is true; they are never sufficient for the
    stricter controller-effect gate, which sets it to false.
    """

    row = _mapping(item)
    reasons: List[str] = []
    explicit_signals = 0
    if not row:
        reasons.append("missing_evidence_record")

    validity_containers = [row]
    if isinstance(row.get("provenance"), Mapping):
        validity_containers.append(row.get("provenance"))
    for container in validity_containers:
        for key in ("scientific_valid", "evidence_valid", "objective_valid"):
            if key in container:
                explicit_signals += 1
                if container.get(key) is False:
                    reasons.append(f"{key}=false")
    for nested_key in ("final_omr", "omr_status"):
        nested = row.get(nested_key)
        if not isinstance(nested, Mapping):
            continue
        for key in ("valid", "objective_valid", "scientific_valid"):
            if key in nested:
                explicit_signals += 1
                if nested.get(key) is False:
                    reasons.append(f"{nested_key}.{key}=false")
    if "is_sentinel" in row:
        explicit_signals += 1
        if bool(row.get("is_sentinel")):
            reasons.append("sentinel_objective")
    if bool(row.get("all_omr_failed")):
        explicit_signals += 1
        reasons.append("all_omr_failed")
    for key in ("valid_seed_count", "valid_trials", "n_omr_valid_trials"):
        if key in row:
            explicit_signals += 1
            try:
                if int(row.get(key, 0) or 0) <= 0:
                    reasons.append(f"{key}=0")
            except (TypeError, ValueError):
                reasons.append(f"{key}=invalid")

    scores = _score_values(row)
    if scores:
        explicit_signals += 1
        if any(value <= SENTINEL_CUTOFF for value in scores):
            reasons.append("sentinel_score")
    elif require_objective:
        reasons.append("missing_finite_objective")

    typed = row.get("typed_failure_summary") or {}
    if isinstance(typed, Mapping) and typed:
        explicit_signals += 1
        dominant = str(typed.get("dominant_type") or "NONE").upper()
        if bool(typed.get("has_substrate_failure")) or dominant in _SUBSTRATE_FAILURE_TYPES:
            reasons.append(f"typed_substrate_failure:{dominant}")
    if row.get("training_failure"):
        explicit_signals += 1
        reasons.append("training_failure")
    if _collection_failed(row):
        explicit_signals += 1
        reasons.append("stage_evidence_collection_failed")

    steps, step_field_seen = _actual_steps(row)
    if step_field_seen:
        explicit_signals += 1
        if not steps or max(steps) <= 0:
            reasons.append("zero_actual_steps")
    elif require_positive_steps:
        reasons.append("missing_actual_steps")

    generations, interface_hashes = _identity_values(row)
    if len(generations) > 1:
        reasons.append("mixed_interface_generations")
    if len(interface_hashes) > 1:
        reasons.append("mixed_interface_hashes")
    if expected_generation_id is not None and generations and any(
        value != int(expected_generation_id) for value in generations
    ):
        reasons.append("stale_interface_generation")
    expected_hash = str(expected_interface_hash or "").strip()
    if expected_hash and interface_hashes and any(
        value != expected_hash for value in interface_hashes
    ):
        reasons.append("stale_interface_hash")

    request_ids = _request_ids(row)
    requested = str(required_request_id or "").strip()
    if requested:
        if not request_ids:
            reasons.append("missing_request_binding")
        elif requested not in request_ids:
            reasons.append("request_identity_mismatch")

    valid = not reasons
    evidence_class = "SCIENTIFIC_VALID"
    if reasons:
        evidence_class = "SCIENTIFIC_INVALID"
    elif explicit_signals <= 0:
        evidence_class = "LEGACY_UNSPECIFIED"
        valid = bool(allow_legacy_unspecified)
        if not valid:
            reasons.append("missing_explicit_validity_contract")

    verdict = {
        "schema_version": "scientific_evidence_validity.v1",
        "valid": bool(valid),
        "evidence_class": evidence_class,
        "reasons": sorted(set(reasons)),
        "actual_steps": steps,
        "actual_steps_observed": bool(step_field_seen),
        "interface_generation_ids": generations,
        "canonical_interface_hashes": interface_hashes,
        "request_ids": request_ids,
        "finite_score_count": len(scores),
    }
    verdict["verdict_sha256"] = "sha256:" + hashlib.sha256(
        json.dumps(verdict, sort_keys=True, default=str).encode("utf-8")
    ).hexdigest()
    return verdict


def current_interface_identity(state: Any) -> Tuple[Optional[int], Optional[str]]:
    """Read the live identity without assuming a particular environment."""

    run_dir = getattr(state, "run_dir", None)
    if run_dir is not None:
        try:
            from autorl.runtime_interface_contract import (
                current_interface_generation_tuple,
            )
        except ImportError:
            pass
        else:
            # Pointer/hash integrity exceptions intentionally propagate.  A
            # corrupted canonical identity may not fall back to a potentially
            # stale in-memory generation and admit evidence.
            official = current_interface_generation_tuple(run_dir)
            if official:
                generation = official.get("generation_id")
                return (
                    int(generation) if generation is not None else None,
                    str(official.get("canonical_interface_hash") or "") or None,
                )
    mem = getattr(state, "pipeline_memory", {}) or {}
    candidates: List[Any] = [
        getattr(state, "interface_generation", None),
        mem.get("interface_generation") if isinstance(mem, Mapping) else None,
        mem.get("runtime_interface_contract") if isinstance(mem, Mapping) else None,
        mem.get("v9_joint_search") if isinstance(mem, Mapping) else None,
    ]
    generation: Optional[int] = None
    interface_hash: Optional[str] = None
    for candidate in candidates:
        row = _mapping(candidate)
        if not row:
            continue
        generations, hashes = _identity_values(row)
        if generation is None and generations:
            generation = generations[0]
        if interface_hash is None and hashes:
            interface_hash = hashes[0]
    return generation, interface_hash


def _trial_status_rows(state: Any) -> List[Dict[str, Any]]:
    mem = getattr(state, "pipeline_memory", {}) or {}
    rows: List[Dict[str, Any]] = []
    seen: set[Tuple[Any, ...]] = set()
    if isinstance(mem, Mapping):
        for source in (
            mem.get("last_trial_omr_status"),
            (mem.get("last_hpo_omr_status") or {}).get("trial_omr_status")
            if isinstance(mem.get("last_hpo_omr_status"), Mapping) else None,
        ):
            if isinstance(source, Mapping):
                for raw in source.values():
                    if not isinstance(raw, Mapping):
                        continue
                    row = dict(raw)
                    assignment = row.get("breadth_assignment") or {}
                    if not isinstance(assignment, Mapping):
                        assignment = {}
                    key = (
                        str(row.get("trial_uid") or ""),
                        repr(row.get("trial_id")),
                        str(row.get("genome_id") or ""),
                        str(assignment.get("scientific_request_id") or ""),
                        str(assignment.get("scientific_intervention_id") or ""),
                        repr(assignment.get("scientific_match_group")),
                        str(assignment.get("scientific_intervention_role") or ""),
                    )
                    if key in seen:
                        continue
                    seen.add(key)
                    rows.append(row)
    return rows


def controller_training_evidence_verdict(
    state: Any,
    *,
    required_request_id: str,
) -> Dict[str, Any]:
    """Require executed, request-bound, valid, positive-step training evidence."""

    mem = getattr(state, "pipeline_memory", {}) or {}
    generation, interface_hash = current_interface_identity(state)
    request_id = str(required_request_id or "").strip()
    valid_rows: List[Dict[str, Any]] = []
    invalid_rows: List[Dict[str, Any]] = []

    def require_current_identity(verdict: Dict[str, Any]) -> Dict[str, Any]:
        strict = dict(verdict)
        reasons = list(strict.get("reasons") or [])
        if generation is not None and (
            list(strict.get("interface_generation_ids") or [])
            != [int(generation)]
        ):
            reasons.append("missing_or_ambiguous_current_interface_generation")
        if interface_hash and (
            list(strict.get("canonical_interface_hashes") or [])
            != [str(interface_hash)]
        ):
            reasons.append("missing_or_ambiguous_current_interface_hash")
        strict["reasons"] = sorted(set(reasons))
        strict["valid"] = not strict["reasons"]
        return strict

    manifest = (
        mem.get("last_breadth_portfolio_manifest")
        if isinstance(mem, Mapping) else None
    ) or {}
    schedule = (
        manifest.get("scientific_intervention_schedule")
        if isinstance(manifest, Mapping) else None
    ) or {}
    scheduled_slots = [
        dict(row) for row in (schedule.get("trial_slots") or [])
        if isinstance(row, Mapping) and row.get("genome_id")
    ] if isinstance(schedule, Mapping) else []
    cohort_required = bool(scheduled_slots)

    def int_ids(values: Any) -> Tuple[List[int], bool]:
        parsed: List[int] = []
        try:
            for value in values or []:
                parsed.append(int(value))
        except (TypeError, ValueError):
            return [], False
        return parsed, True

    def all_positive_ints(values: Any) -> bool:
        parsed, valid = int_ids(values)
        return bool(valid and parsed and all(value > 0 for value in parsed))

    receipt = (
        mem.get("v95_scientific_execution_receipt")
        if isinstance(mem, Mapping) else None
    )
    if isinstance(receipt, Mapping) and str(receipt.get("request_id") or "") == request_id:
        receipt_verdict = require_current_identity(scientific_validity_verdict(
            receipt,
            expected_generation_id=generation,
            expected_interface_hash=interface_hash,
            required_request_id=request_id,
            require_positive_steps=True,
            allow_legacy_unspecified=False,
        ))
        slots = [row for row in (receipt.get("slot_receipts") or []) if isinstance(row, Mapping)]
        slots_complete = bool(
            receipt.get("executed")
            and slots
            and all(
                row.get("completed")
                and row.get("all_seeds_valid")
                and row.get("identity_matches", True)
                and all_positive_ints(row.get("actual_steps_by_seed") or [])
                for row in slots
            )
        )
        if receipt_verdict["valid"] and slots_complete:
            valid_rows.append({
                "source": "scientific_execution_receipt",
                "request_id": request_id,
                "verdict": receipt_verdict,
            })
        else:
            invalid_rows.append({
                "source": "scientific_execution_receipt",
                "request_id": request_id,
                "slots_complete": slots_complete,
                "verdict": receipt_verdict,
            })

    status_rows = _trial_status_rows(state)
    admitted_statuses: List[Dict[str, Any]] = []
    for index, status in enumerate(status_rows):
        verdict = require_current_identity(scientific_validity_verdict(
            status,
            expected_generation_id=generation,
            expected_interface_hash=interface_hash,
            required_request_id=request_id,
            require_positive_steps=True,
            require_objective=True,
            allow_legacy_unspecified=False,
        ))
        requested_seed_ids, requested_ids_parseable = int_ids(
            status.get("requested_seed_ids") or []
        )
        valid_seed_ids, valid_ids_parseable = int_ids(
            status.get("valid_seed_ids") or []
        )
        try:
            reported_valid_seed_count = int(
                status.get("valid_seed_count", len(valid_seed_ids)) or 0
            )
        except (TypeError, ValueError):
            reported_valid_seed_count = -1
        seed_contract_valid = bool(
            requested_ids_parseable
            and valid_ids_parseable
            and (
                not requested_seed_ids
                or (
                    len(requested_seed_ids) == len(set(requested_seed_ids))
                    and sorted(valid_seed_ids) == sorted(requested_seed_ids)
                    and reported_valid_seed_count == len(requested_seed_ids)
                )
            )
        )
        if not seed_contract_valid:
            verdict = dict(verdict)
            verdict["valid"] = False
            verdict["reasons"] = sorted(set(
                list(verdict.get("reasons") or [])
                + ["requested_seed_cohort_not_fully_valid"]
            ))
        target = valid_rows if verdict["valid"] else invalid_rows
        record = {
            "source": "trial_omr_status",
            "trial_id": status.get("trial_id", index),
            "request_id": request_id,
            "verdict": verdict,
        }
        target.append(record)
        if verdict["valid"]:
            admitted_statuses.append(status)

    cohort_violations: List[str] = []
    if cohort_required:
        if str(schedule.get("request_id") or "") != request_id:
            cohort_violations.append("schedule_request_identity_mismatch")
        if schedule.get("executed") is not True:
            cohort_violations.append("schedule_not_executed")
        expected = [
            (
                int(slot.get("match_group", -1)),
                str(slot.get("role") or ""),
                str(slot.get("genome_id") or ""),
            )
            for slot in scheduled_slots
        ]
        observed = []
        status_by_group: Dict[int, List[Dict[str, Any]]] = {}
        for status in admitted_statuses:
            assignment = status.get("breadth_assignment") or {}
            if not isinstance(assignment, Mapping):
                continue
            if str(assignment.get("scientific_request_id") or "") != request_id:
                continue
            if str(assignment.get("scientific_intervention_id") or "") != str(
                schedule.get("intervention_id") or ""
            ):
                continue
            try:
                group = int(assignment.get("scientific_match_group", -1))
            except (TypeError, ValueError):
                continue
            key = (
                group,
                str(assignment.get("scientific_intervention_role") or ""),
                str(status.get("genome_id") or ""),
            )
            observed.append(key)
            status_by_group.setdefault(group, []).append(status)
        if sorted(observed) != sorted(expected):
            cohort_violations.append("scheduled_candidate_role_group_cohort_incomplete")
        for group, group_rows in status_by_group.items():
            seed_sets = []
            for row in group_rows:
                ids, parseable = int_ids(
                    row.get("valid_seed_ids")
                    or row.get("requested_seed_ids")
                    or []
                )
                seed_sets.append(tuple(sorted(ids)) if parseable else tuple())
            budgets = []
            for row in group_rows:
                try:
                    budgets.append(int(row.get("requested_timesteps", 0) or 0))
                except (TypeError, ValueError):
                    budgets.append(0)
            if not seed_sets or not seed_sets[0] or any(
                value != seed_sets[0] for value in seed_sets[1:]
            ):
                cohort_violations.append(f"match_group_{group}_seed_sets_unmatched")
            if not budgets or min(budgets) <= 0 or len(set(budgets)) != 1:
                cohort_violations.append(f"match_group_{group}_budgets_unmatched")

    cohort_valid = bool(not cohort_required or not cohort_violations)
    valid = bool(valid_rows and cohort_valid)
    result = {
        "schema_version": "controller_training_evidence.v1",
        "valid": valid,
        "request_id": request_id,
        "expected_interface_generation_id": generation,
        "expected_canonical_interface_hash": interface_hash,
        "valid_rows": valid_rows,
        "invalid_rows": invalid_rows[:64],
        "cohort_required": cohort_required,
        "cohort_valid": cohort_valid,
        "cohort_violations": sorted(set(cohort_violations)),
        "reason": (
            "request_bound_valid_positive_step_cohort_exists"
            if valid else "no_request_bound_valid_positive_step_trial"
        ),
    }
    result["evidence_sha256"] = "sha256:" + hashlib.sha256(
        json.dumps(result, sort_keys=True, default=str).encode("utf-8")
    ).hexdigest()
    return result


def filter_scientific_items(
    items: Iterable[Any],
    *,
    expected_generation_id: Optional[int] = None,
    expected_interface_hash: Optional[str] = None,
) -> Tuple[List[Dict[str, Any]], List[Dict[str, Any]]]:
    """Partition evidence, preserving an auditable verdict for every item."""

    valid: List[Dict[str, Any]] = []
    rejected: List[Dict[str, Any]] = []
    for index, item in enumerate(items or []):
        row = _mapping(item)
        verdict = scientific_validity_verdict(
            row,
            expected_generation_id=expected_generation_id,
            expected_interface_hash=expected_interface_hash,
        )
        if verdict["valid"]:
            valid.append(row)
        else:
            rejected.append({"item_index": index, "verdict": verdict})
    return valid, rejected


==> anc/FARL/autorl/experience_pool.py <==
"""Cross-env experience pool for AutoRL v2 Phase 5."""

from __future__ import annotations

import json
import os
from pathlib import Path
import math
import shutil
from typing import Any, Dict, List, Tuple

from autorl.v2_provenance import atomic_write_json, spec_sha, utc_now


def env_signature(state: Any) -> Dict[str, Any]:
    manifest = getattr(state, "manifest", None)
    fp = getattr(getattr(state, "mdp_report", None), "fingerprint", None)
    return {
        "env_id": getattr(manifest, "env_id", None),
        "env_source": getattr(getattr(manifest, "env_source", None), "value", None),
        "obs_dims": getattr(manifest, "observation_dims", None),
        "action_dims": getattr(manifest, "action_dims", None),
        "reward_density": getattr(fp, "reward_density", None),
        "obs_dim": getattr(fp, "obs_dim", None),
        "act_dim": getattr(fp, "act_dim", None),
    }


def export_run_to_experience_pool(state: Any, pool_dir: str | Path | None = None) -> None:
    run_dir = Path(state.run_dir)
    if (run_dir / "INVALID_RUN").exists() or (
        (getattr(state, "pipeline_memory", {}) or {}).get("invalid_for_kb")
    ):
        atomic_write_json(run_dir / "experience_pool_export_skipped.json", {
            "schema_version": "experience_export_skip.v1",
            "skipped_at": utc_now(),
            "reason": "run marked invalid_for_kb",
        })
        return
    pool = Path(pool_dir or run_dir.parent / "_autorl_v2_experience_pool")
    pool.mkdir(parents=True, exist_ok=True)
    sig = env_signature(state)
    sig_hash = spec_sha(sig).split(":", 1)[1][:16]
    best = (getattr(state, "pipeline_memory", {}) or {}).get("best_so_far") or {}
    task_graph = _task_graph_snapshot(state)
    stage_evidence = _stage_evidence_snapshot(state)
    # V3 (2026-05-28): representation-search artifacts — derived atom
    # formulas, RepresentationSets, evidence cards, prefer_list /
    # avoid_list for cross-env transfer (contract §12 + I-9 + I-12).
    repr_export = _representation_search_snapshot(state, run_dir)

    record = {
        "schema_version": "experience_record.v3",
        "exported_at": utc_now(),
        "run_dir": str(run_dir),
        "env_signature": sig,
        "env_signature_hash": sig_hash,
        "outcome_label": (
            "success" if best.get("best_iqm") is not None else "failure"
        ),
        "best_iqm": best.get("best_iqm"),
        "best_provenance_path": best.get("best_provenance_path"),
        "champion": _read_json(run_dir / "champion.json"),
        "hypothesis_bank_state": _read_json(run_dir / "hypothesis_bank_state.json"),
        "negative_examples": _collect_failures(run_dir),
        "task_causal_graph": task_graph,
        "stage_activation_evidence": stage_evidence,
        "stage_evidence_failure_summary": (
            (getattr(state, "pipeline_memory", {}) or {}).get("last_stage_evidence_failure_summary") or {}
        ),
        "targeted_resensing_history": (
            (getattr(state, "pipeline_memory", {}) or {}).get("m4_grounding_failures", [])[-5:]
        ),
        "cross_task_history": _cross_task_history(task_graph, stage_evidence),
        # V3 representation hypothesis-search export
        "representation_search": repr_export,
        "derived_atom_avoid_list": repr_export.get("avoid_list", []),
        "derived_atom_prefer_list": repr_export.get("prefer_list", []),
    }
    atomic_write_json(pool / f"{sig_hash}_{run_dir.name}.json", record)


def init_bank_with_kb(state: Any, pool_dir: str | Path | None = None,
                      top_k: int = 5) -> Dict[str, Any]:
    """Warm-start current run with similar positive/negative experiences."""
    from autorl.v2_runtime import register_candidate

    run_dir = Path(state.run_dir)
    pool = Path(pool_dir or run_dir.parent / "_autorl_v2_experience_pool")
    current = env_signature(state)
    records = _rank_records(pool, current)
    imported = []
    avoid_list = []
    for score, rec_path, rec in records[:top_k]:
        if not _passes_provenance_filter(rec):
            continue
        champ = (rec.get("champion") or {}).get("stack") or {}
        source_run = Path(rec.get("run_dir", ""))
        for slot in ("reward", "algo", "obs_schema", "exploration"):
            hid = champ.get(f"{slot}_id")
            if not hid:
                continue
            src_json = source_run / "stacks" / slot / f"{hid}.json"
            if not src_json.exists():
                continue
            data = _read_json(src_json)
            spec = data.get("spec") or {}
            # Cross-env reward transfer: keep primitive family, reset evidence.
            new_id = f"{hid}.kb{len(imported)+1}"
            files = {}
            src_dir = source_run / "stacks" / slot / hid
            if src_dir.exists():
                local_dir = run_dir / "kb_imports" / slot / new_id
                shutil.copytree(src_dir, local_dir, dirs_exist_ok=True)
                for f in local_dir.iterdir():
                    if f.is_file():
                        files[f.name] = f
            register_candidate(
                state,
                slot=slot,
                artifact_id=new_id,
                spec={
                    **spec,
                    "kb_transfer": {
                        "source_record": str(rec_path),
                        "similarity": score,
                        "source_run": str(source_run),
                        "original_id": hid,
                        "requires_tier0_sanity": True,
                    },
                },
                files=files,
                parent_id=hid,
                make_active=False,
                created_by={"module": "experience_pool", "source": "kb_positive"},
            )
            imported.append({"slot": slot, "id": new_id, "similarity": score})
        avoid_list.extend(rec.get("negative_examples", []) or [])
        avoid_list.extend(_avoid_from_stage_evidence(rec))
    payload = {
        "schema_version": "kb_warm_start.v2",
        "computed_at": utc_now(),
        "pool_dir": str(pool),
        "current_signature": current,
        "imported_candidates": imported,
        "avoid_list": avoid_list[:50],
        "cross_task_history": [
            rec.get("cross_task_history", {}) for _, _, rec in records[:top_k]
            if rec.get("cross_task_history")
        ],
    }
    atomic_write_json(run_dir / "kb_warm_start.json", payload)
    try:
        state.pipeline_memory.setdefault("kb_avoid_list", avoid_list[:50])
    except Exception:
        pass
    return payload


def build_avoid_list(state: Any, pool_dir: str | Path | None = None,
                     top_k: int = 5) -> List[Dict[str, Any]]:
    run_dir = Path(state.run_dir)
    existing = run_dir / "kb_warm_start.json"
    if existing.exists():
        return (_read_json(existing).get("avoid_list") or [])[:50]
    return init_bank_with_kb(state, pool_dir, top_k).get("avoid_list", [])


def _task_graph_snapshot(state: Any) -> Dict[str, Any]:
    graph_obj = getattr(state, "task_causal_graph", None)
    if hasattr(graph_obj, "to_dict"):
        return graph_obj.to_dict()
    if isinstance(graph_obj, dict):
        return graph_obj
    goal = getattr(state, "goal_spec", None)
    graph = getattr(goal, "task_causal_graph", {}) if goal is not None else {}
    return graph if isinstance(graph, dict) else {}


def _stage_evidence_snapshot(state: Any) -> Dict[str, Any]:
    ev = getattr(state, "stage_activation_evidence", None)
    if hasattr(ev, "to_dict"):
        return ev.to_dict()
    if isinstance(ev, dict):
        return ev
    try:
        path = Path(state.run_dir) / "stage_activation_evidence.json"
        return _read_json(path)
    except Exception:
        return {}


def _cross_task_history(task_graph: Dict[str, Any], stage_evidence: Dict[str, Any]) -> Dict[str, Any]:
    atoms = task_graph.get("atoms", []) or []
    by_atom = stage_evidence.get("by_atom", {}) or {}
    rows = []
    for atom in atoms:
        if not isinstance(atom, dict):
            continue
        aid = str(atom.get("atom_id") or "")
        ev = by_atom.get(aid, {}) if isinstance(by_atom, dict) else {}
        rows.append({
            "atom_id": aid,
            "kind": atom.get("kind"),
            "source_type": atom.get("source_type"),
            "semantic": atom.get("semantic"),
            "task_relevance": atom.get("task_relevance"),
            "tier": atom.get("tier"),
            "risk_tags": atom.get("risk_tags") or [],
            "activation_rate": ev.get("episode_activation_rate"),
            "progress_rate": ev.get("directional_progress_rate"),
            "status": ev.get("status"),
        })
    stages = []
    for sid, ev in (stage_evidence.get("by_stage", {}) or {}).items():
        if isinstance(ev, dict):
            stages.append({
                "stage_id": sid,
                "name": ev.get("name"),
                "entry_rate": ev.get("entry_rate"),
                "progress_rate": ev.get("progress_rate"),
                "completion_rate": ev.get("completion_rate"),
                "status": ev.get("status"),
                "weakest_atom_ids": ev.get("weakest_atom_ids", []),
            })
    return {"atoms": rows[:100], "stages": stages[:50]}


def _avoid_from_stage_evidence(rec: Dict[str, Any]) -> List[Dict[str, Any]]:
    out: List[Dict[str, Any]] = []
    hist = rec.get("cross_task_history", {}) or {}
    for row in hist.get("atoms", []) or []:
        if not isinstance(row, dict):
            continue
        if row.get("status") in ("never_activated", "no_directional_progress", "threshold_not_reached"):
            out.append({
                "id": row.get("atom_id"),
                "type": "atom_evidence_failure",
                "semantic": row.get("semantic"),
                "source_type": row.get("source_type"),
                "risk_tags": row.get("risk_tags", []),
                "reason": row.get("status"),
            })
    for row in hist.get("stages", []) or []:
        if not isinstance(row, dict):
            continue
        if row.get("status") in ("never_entered", "blocked", "not_completed"):
            out.append({
                "id": row.get("stage_id"),
                "type": "stage_evidence_failure",
                "reason": row.get("status"),
                "weakest_atom_ids": row.get("weakest_atom_ids", []),
            })
    return out[:50]


# ────────────────────────────────────────────────────────────────────────
# V3: representation-search snapshot for cross-env transfer
# ────────────────────────────────────────────────────────────────────────


def _representation_search_snapshot(state: Any, run_dir: Path) -> Dict[str, Any]:
    """Pull derived atoms + representation sets + evidence cards from
    the live state and resolve them into a transferable bundle.

    Output keys (contract §12):
      - `derived_atoms`        list of DerivedAtom.to_dict() records
      - `representation_sets`  list of RepresentationSet.to_dict() records
      - `prefer_list`          formulas with role ∈ {productive, champion}
      - `avoid_list`           formulas with role ∈ {harmful, archived}
                                or carrying derived_success_leak risk
      - `iter_recorded`        controller iter at export time
    """
    graph = getattr(state, "task_causal_graph", None)
    derived: List[Dict[str, Any]] = []
    if graph is not None:
        items = getattr(graph, "derived_atoms", None) or []
        for atom in items:
            try:
                derived.append(atom.to_dict() if hasattr(atom, "to_dict")
                               else dict(atom))
            except Exception:
                continue

    repr_sets: List[Dict[str, Any]] = []
    state_reprs = getattr(state, "representation_sets", None) or []
    for rs in state_reprs:
        try:
            repr_sets.append(rs.to_dict() if hasattr(rs, "to_dict")
                             else dict(rs))
        except Exception:
            continue
    if not repr_sets and graph is not None:
        gs_reprs = getattr(graph, "representation_sets", None) or []
        for rs in gs_reprs:
            try:
                repr_sets.append(rs.to_dict() if hasattr(rs, "to_dict")
                                 else dict(rs))
            except Exception:
                continue

    env_id = ""
    manifest = getattr(state, "manifest", None)
    if manifest is not None:
        env_id = str(getattr(manifest, "env_id", "") or "")

    cur_iter = int(getattr(state, "pipeline_iteration", 0) or 0)

    prefer: List[Dict[str, Any]] = []
    avoid: List[Dict[str, Any]] = []
    for da in derived:
        ec = (da.get("evidence_card") or {}) if isinstance(da, dict) else {}
        role = str(ec.get("role") or da.get("evidence_card", {}).get("role") or "")
        risk_tags = list(da.get("risk_tags") or [])
        entry = {
            "kind": "derived_formula",
            "formula": da.get("formula"),
            "atom_id": da.get("atom_id"),
            "semantic_role": da.get("semantic_role"),
            "semantic_type": da.get("semantic_type"),
            "parent_atom_ids": list(da.get("parent_atom_ids") or []),
            "origin_env": env_id,
            "origin_iter": cur_iter,
            "tier": da.get("tier"),
            "task_relevance": da.get("task_relevance"),
        }
        if role in ("productive", "champion", "necessary"):
            ablation = (ec.get("ablation") or {}) if isinstance(ec, dict) else {}
            entry["verified_role"] = role
            entry["ablation_iqm_delta"] = ablation.get("iqm_delta")
            entry["welch_p_value"] = ablation.get("welch_p_value")
            prefer.append(entry)
        elif role in ("harmful", "archived"):
            entry["tag"] = "ablation_harmful"
            avoid.append(entry)
        if "derived_success_leak" in risk_tags:
            leak_entry = dict(entry)
            leak_entry["tag"] = "derived_success_leak"
            avoid.append(leak_entry)
        if "targeted_resensing_failed" in risk_tags:
            tf_entry = dict(entry)
            tf_entry["tag"] = "targeted_resensing_failed"
            avoid.append(tf_entry)

    # Persist a side artifact for human/codex inspection.
    snap = {
        "schema_version": "representation_search_snapshot.v1",
        "exported_at": utc_now(),
        "iter_recorded": cur_iter,
        "env_id": env_id,
        "derived_atoms": derived,
        "representation_sets": repr_sets,
        "prefer_list": prefer[:50],
        "avoid_list": avoid[:50],
    }
    try:
        atomic_write_json(run_dir / "representation_search_export.json", snap)
    except Exception:
        pass
    return snap


def collect_cross_env_priors(
    pool_dir: str | Path,
    *,
    env_id: str,
    top_k: int = 5,
) -> Dict[str, Any]:
    """Aggregate prefer/avoid lists across the experience pool, filtered
    to records from the same env_id (or shared `semantic_role` proximity
    if no exact match). Returns:

      {
        "prefer_list": [...],   # formulas with verified_role across runs
        "avoid_list":  [...],   # harmful / leak / targeted_failed formulas
      }

    The proposer feeds these into the LLM prompt so the model can:
      - prefer known-good formula families (same semantic_role)
      - avoid known-bad formulas verbatim and family-wise.
    """
    pool = Path(pool_dir)
    prefer: List[Dict[str, Any]] = []
    avoid: List[Dict[str, Any]] = []
    if not pool.exists():
        return {"prefer_list": [], "avoid_list": []}
    records: List[Tuple[float, Dict[str, Any]]] = []
    for path in pool.glob("*.json"):
        rec = _read_json(path)
        if not rec:
            continue
        sig = rec.get("env_signature", {}) or {}
        rec_env = str(sig.get("env_id") or "")
        weight = 1.0 if (env_id and rec_env == env_id) else 0.3
        records.append((weight, rec))
    records.sort(key=lambda kv: -kv[0])
    for w, rec in records[:max(top_k, 5) * 4]:
        for entry in (rec.get("derived_atom_prefer_list") or []):
            prefer.append({**entry, "_match_weight": w})
        for entry in (rec.get("derived_atom_avoid_list") or []):
            avoid.append({**entry, "_match_weight": w})
        if len(prefer) >= 50 and len(avoid) >= 50:
            break
    # Dedup avoid_list by formula text to keep prompt size bounded.
    seen_avoid: set = set()
    avoid_dedup: List[Dict[str, Any]] = []
    for e in avoid:
        f = str(e.get("formula") or "")
        if f and f in seen_avoid:
            continue
        if f:
            seen_avoid.add(f)
        avoid_dedup.append(e)
    return {
        "prefer_list": prefer[:50],
        "avoid_list": avoid_dedup[:50],
    }


def _read_json(path: Path) -> Dict[str, Any]:
    if not path.exists():
        return {}
    try:
        return json.loads(path.read_text(encoding="utf-8"))
    except Exception:
        return {}


def _collect_failures(run_dir: Path) -> List[Dict[str, Any]]:
    out = []
    for p in (run_dir / "hypotheses").glob("*/*.json"):
        try:
            d = json.loads(p.read_text(encoding="utf-8"))
        except Exception:
            continue
        ev = d.get("evidence", {}) or {}
        scores = ev.get("omr_scores", []) or []
        if d.get("status") in ("pruned", "archived") or (
            ev.get("n_trials", 0) and not scores
        ):
            out.append({
                "id": d.get("id"),
                "type": d.get("type"),
                "reason": d.get("verdict", {}).get("reason"),
                "evidence": ev,
            })
    return out[:50]


def _rank_records(pool: Path, current: Dict[str, Any]) -> List[Tuple[float, Path, Dict[str, Any]]]:
    rows: List[Tuple[float, Path, Dict[str, Any]]] = []
    if not pool.exists():
        return rows
    for p in pool.glob("*.json"):
        rec = _read_json(p)
        if not rec:
            continue
        sim = _signature_similarity(current, rec.get("env_signature", {}) or {})
        rows.append((sim, p, rec))
    rows.sort(reverse=True, key=lambda x: x[0])
    return rows


def _signature_similarity(a: Dict[str, Any], b: Dict[str, Any]) -> float:
    score = 0.0
    if a.get("env_source") == b.get("env_source"):
        score += 2.0
    if a.get("env_id") and a.get("env_id") == b.get("env_id"):
        score += 3.0
    for key in ("obs_dim", "act_dim", "reward_density"):
        av = _to_float(a.get(key))
        bv = _to_float(b.get(key))
        if av is not None and bv is not None:
            score += 1.0 / (1.0 + abs(av - bv) / max(1.0, abs(av), abs(bv)))
    return score


def _to_float(x: Any) -> float | None:
    try:
        if x is None:
            return None
        return float(x)
    except Exception:
        return None


def _passes_provenance_filter(rec: Dict[str, Any]) -> bool:
    if rec.get("outcome_label") != "success":
        return False
    if not rec.get("best_provenance_path"):
        return False
    try:
        return math.isfinite(float(rec.get("best_iqm")))
    except Exception:
        return False


==> anc/FARL/autorl/exploration_profiles.py <==
"""First-class exploration profiles for V4.1.

Exploration is a stack slot, not a hidden HPO side effect.  Profiles here are
bounded, auditable, and lazy: unless the controller routes to the exploration
axis, the default profile preserves previous behavior.
"""

from __future__ import annotations

import json
from pathlib import Path
from typing import Any, Dict, List, Tuple

from autorl.closed_loop_audit import jsonable, write_json
from autorl.v2_provenance import utc_now


DEFAULT_EXPLORATION_ID = "exploration.entropy_auto.v1"


def _manifest_props(state: Any) -> Dict[str, Any]:
    manifest = getattr(state, "manifest", None)
    action_types = getattr(manifest, "action_types", {}) or {}
    action_dims = getattr(manifest, "action_dims", {}) or {}
    parsed_dims: Dict[str, int] = {}
    for k, v in action_dims.items():
        try:
            parsed_dims[str(k)] = int(v)
        except Exception:
            continue
    return {
        "agent_type": str(getattr(getattr(manifest, "agent_type", None), "value", "") or ""),
        "action_types": {
            str(k): str(getattr(v, "value", v) or "")
            for k, v in action_types.items()
        },
        "action_dims": parsed_dims,
    }


def _has_public_goal_atoms(state: Any) -> Tuple[bool, List[str]]:
    graph = getattr(state, "task_causal_graph", None)
    if hasattr(graph, "to_dict"):
        graph = graph.to_dict()
    if not isinstance(graph, dict):
        graph = getattr(getattr(state, "goal_spec", None), "task_causal_graph", {}) or {}
    atom_ids: List[str] = []
    for atom in (graph or {}).get("atoms", []) or []:
        if not isinstance(atom, dict):
            continue
        source_type = str(atom.get("source_type") or "")
        if source_type not in {"obs", "derived"}:
            continue
        text = " ".join([
            str(atom.get("atom_id") or ""),
            str(atom.get("semantic") or ""),
            str(atom.get("semantic_role") or ""),
            str(atom.get("relation_type") or ""),
        ]).lower()
        if any(tok in text for tok in ("goal", "target", "distance")):
            atom_ids.append(str(atom.get("atom_id")))
    return bool(atom_ids), atom_ids[:8]


def _controllability_mask(state: Any) -> List[int]:
    """Return the measured action-controllable obs subspace, if M2 produced one.

    V6 R1: the intrinsic exploration candidate is *eligible* only when this
    measured evidence exists. Read from the M2 strict-intrinsic ledger first
    (set when the controllable-novelty probe ran), then fall back to the
    perception object. Never derived from native reward / privileged state.
    """
    mem = getattr(state, "pipeline_memory", None)
    if isinstance(mem, dict):
        ledger = mem.get("strict_intrinsic_m2_ledger") or {}
        if isinstance(ledger, dict):
            ctrl = ledger.get("controllability") or {}
            idx = ctrl.get("mask_indices") if isinstance(ctrl, dict) else None
            if idx:
                try:
                    return [int(i) for i in idx]
                except Exception:
                    pass
    for holder in (getattr(state, "env_perception", None),
                   getattr(getattr(state, "goal_spec", None), "env_perception", None)):
        idx = getattr(holder, "controllability_mask", None)
        if idx:
            try:
                return [int(i) for i in idx]
            except Exception:
                continue
    return []


def intrinsic_candidate_dims_spec(target_dims: List[int]) -> Dict[str, Any]:
    """V6 R2 bridge: an intrinsic exploration profile that drives the policy to
    *change/control* the top non-F-ranked candidate goal-dims, i.e. actively try
    to move the obs dims the NL terminal goal points at instead of waiting for a
    (degenerate) F signal.

    Firewall-clean: `target_dims` are raw obs indices derived from the allowed NL
    goal + measured controllability, never from native reward / privileged state.
    The change/event up-weights are this profile's *recipe* (like the entropy
    constants in the other profiles), not swept hyperparameters.
    """
    dims = []
    for d in (target_dims or []):
        try:
            dims.append(int(d))
        except Exception:
            continue
    return {
        "id": "exploration.intrinsic_candidate_goal_dims.v1",
        "spec": {
            "schema_version": "exploration_profile.v1",
            "profile_type": "intrinsic_candidate_goal_dims",
            "effects": {
                "add_intrinsic_reward": True,
                "intrinsic_config": {
                    "target_dims": dims,
                    "change_weight": 0.5,
                    "event_weight": 0.3,
                },
            },
            "eligible": bool(dims),
            "blocked_reason": None if dims else "no candidate goal-dims provided",
            "rationale": (
                "V6 R2: drive exploration to change/control the top candidate "
                "goal-dims inferred from the NL terminal goal + measured "
                "controllability (non-F). Bridges R2 identification to R1 "
                "exploration; firewall-clean; training-env only."
            ),
        },
    }


def exploration_candidate_specs(state: Any) -> List[Dict[str, Any]]:
    props = _manifest_props(state)
    has_goal_atoms, goal_atom_ids = _has_public_goal_atoms(state)
    continuous = all(
        v == "continuous" for v in (props.get("action_types") or {}).values()
    ) if props.get("action_types") else False
    base = [
        {
            "id": DEFAULT_EXPLORATION_ID,
            "spec": {
                "schema_version": "exploration_profile.v1",
                "profile_type": "default",
                "effects": {},
                "eligible": True,
                "rationale": "Default algorithm-native exploration.",
            },
        },
        {
            "id": "exploration.entropy_floor.v1",
            "spec": {
                "schema_version": "exploration_profile.v1",
                "profile_type": "entropy_floor",
                "effects": {
                    "ppo_ent_coef_min": 0.005,
                    "sac_ent_coef_choices": ["auto_0.1", "auto_0.2"],
                },
                "eligible": True,
                "rationale": "Prevent premature entropy collapse using public optimizer signals.",
            },
        },
        {
            "id": "exploration.long_warmup.v1",
            "spec": {
                "schema_version": "exploration_profile.v1",
                "profile_type": "long_warmup",
                "effects": {
                    "offpolicy_learning_starts_fraction": 0.20,
                    "offpolicy_learning_starts_min": 5_000,
                },
                "eligible": continuous,
                "blocked_reason": None if continuous else "requires continuous/off-policy action interface",
                "rationale": "Spend more public random-action coverage before actor updates.",
            },
        },
        {
            "id": "exploration.stage_coverage.v1",
            "spec": {
                "schema_version": "exploration_profile.v1",
                "profile_type": "stage_coverage_pressure",
                "effects": {
                    "ppo_ent_coef_min": 0.01,
                    "sac_ent_coef_choices": ["auto_0.2", "auto_0.5"],
                    "offpolicy_learning_starts_fraction": 0.25,
                },
                "eligible": True,
                "rationale": (
                    "For sparse or staged failures, keep policy entropy alive "
                    "long enough for coverage evidence to emerge."
                ),
            },
        },
        {
            "id": "exploration.goal_replay_public.v1",
            "spec": {
                "schema_version": "exploration_profile.v1",
                "profile_type": "goal_replay_public_atoms",
                "effects": {
                    "her_candidate": True,
                    "active_sb3_her": False,
                },
                "eligible": has_goal_atoms,
                "public_goal_atom_ids": goal_atom_ids,
                "blocked_reason": None if has_goal_atoms else "no public obs/derived goal atoms available",
                "rationale": (
                    "HER/goal replay is only eligible when achieved/desired "
                    "goals can be formed from public observation atoms."
                ),
            },
        },
    ]
    # ── V6 R1: typed intrinsic-exploration candidate family ────────────────
    # Un-silos the M2 controllable-novelty explorer into a solving-time training
    # bonus. Eligible only when a *measured* controllability mask exists (never
    # gated by env name). Raced by ASHA against the entropy/warmup profiles;
    # committed only if held-out OMR/LCB improves. The mask travels inside the
    # immutable candidate spec so the training wrapper is deterministic.
    mask_indices = _controllability_mask(state)
    intrinsic_eligible = bool(mask_indices)
    base.append({
        "id": "exploration.intrinsic_controllable_novelty.v1",
        "spec": {
            "schema_version": "exploration_profile.v1",
            "profile_type": "intrinsic_controllable_novelty",
            "effects": {
                "add_intrinsic_reward": True,
                "intrinsic_config": {"mask_indices": list(mask_indices)},
            },
            "eligible": intrinsic_eligible,
            "blocked_reason": None if intrinsic_eligible else (
                "no measured controllability mask available "
                "(M2 controllable-novelty probe did not run)"
            ),
            "rationale": (
                "V6 R1: add a public-obs controllable-novelty bonus to the "
                "training reward (reward = M4 + scale*intrinsic) so the policy "
                "covers/controls the action-responsive obs subspace. "
                "Firewall-clean (raw obs only); training-env only; never enters "
                "held-out OMR/LCB."
            ),
        },
    })
    # ── V6 R2→R1 bridge: candidate-goal-dims intrinsic profile ─────────────
    # When M2 has ranked candidate goal-dims from NON-F evidence (NL terminal
    # goal + controllability), register a targeted intrinsic profile that drives
    # the policy to *change/control* exactly those dims — i.e. actively try to
    # move the dims the NL goal points at, instead of waiting for a degenerate F.
    # Raced by ASHA like any other exploration candidate; firewall-clean.
    mem = getattr(state, "pipeline_memory", None)
    top = (mem or {}).get("v6_top_candidate_goal_dims") if isinstance(mem, dict) else None
    top_dims = list((top or {}).get("dims") or []) if isinstance(top, dict) else (list(top) if top else [])
    if top_dims:
        base.append(intrinsic_candidate_dims_spec(top_dims))
    from autorl.core_ablation import arm
    return base[:1] if arm(state) == "A1" else base


def ensure_exploration_candidates(state: Any) -> List[str]:
    from autorl.v2_runtime import register_candidate
    from autorl.core_ablation import eliminated_gene

    registered: List[str] = []
    for row in exploration_candidate_specs(state):
        if eliminated_gene(state, "exploration", row["id"]):
            # Refreshing the static catalogue is not a fresh random proposal.
            continue
        try:
            payload = register_candidate(
                state,
                slot="exploration",
                artifact_id=row["id"],
                spec=row["spec"],
                make_active=False,
                created_by={
                    "module": "exploration_profiles",
                    "phase": "ensure_candidates",
                    "iteration": int(getattr(state, "pipeline_iteration", 0) or 0),
                },
            )
            registered.append(str(payload.get("id") or row["id"]))
        except Exception:
            continue
    return registered


def active_exploration_profile(state: Any) -> Dict[str, Any]:
    stack = getattr(state, "v2_active_stack", {}) or {}
    profile_id = str(stack.get("exploration_id") or DEFAULT_EXPLORATION_ID)
    path = Path(getattr(state, "run_dir")) / "stacks" / "exploration" / f"{profile_id}.json"
    try:
        payload = json.loads(path.read_text(encoding="utf-8"))
        spec = payload.get("spec", {}) or {}
    except Exception:
        spec = exploration_candidate_specs(state)[0]["spec"]
    return {"id": profile_id, "spec": spec}


def apply_profile_to_search_space(
    search_space: Dict[str, Any],
    *,
    profile: Dict[str, Any],
    algo_name: str,
) -> Dict[str, Any]:
    spec = profile.get("spec", {}) or {}
    effects = spec.get("effects", {}) or {}
    if not spec.get("eligible", True):
        return search_space
    out = dict(search_space or {})
    algo = str(algo_name or "").upper()
    if algo == "PPO":
        min_ent = effects.get("ppo_ent_coef_min")
        if min_ent is not None:
            cur = dict(out.get("ent_coef") or {"type": "log_uniform", "low": 1e-4, "high": 0.05})
            if cur.get("type") in {"uniform", "log_uniform"}:
                cur["low"] = max(float(cur.get("low", 0.0) or 0.0), float(min_ent))
                cur["high"] = max(float(cur.get("high", cur["low"]) or cur["low"]), cur["low"])
                out["ent_coef"] = cur
    if algo in {"SAC", "TD3", "DDPG"}:
        choices = effects.get("sac_ent_coef_choices")
        if algo == "SAC" and choices:
            out["ent_coef"] = {"type": "categorical", "choices": list(choices)}
        frac = effects.get("offpolicy_learning_starts_fraction")
        if frac is not None:
            out["learning_starts"] = {
                "type": "int",
                "low": int(effects.get("offpolicy_learning_starts_min", 1000) or 1000),
                "high": int(effects.get("offpolicy_learning_starts_min", 1000) or 1000),
            }
    return out


def apply_profile_to_hyperparams(
    hyperparams: Dict[str, Any],
    *,
    profile: Dict[str, Any],
    algo_name: str,
    requested_steps: int,
) -> Dict[str, Any]:
    spec = profile.get("spec", {}) or {}
    effects = spec.get("effects", {}) or {}
    if not spec.get("eligible", True):
        return hyperparams
    out = dict(hyperparams or {})
    algo = str(algo_name or "").upper()
    if algo == "PPO" and "ppo_ent_coef_min" in effects:
        try:
            out["ent_coef"] = max(float(out.get("ent_coef", 0.0) or 0.0), float(effects["ppo_ent_coef_min"]))
        except Exception:
            out["ent_coef"] = float(effects["ppo_ent_coef_min"])
    if algo in {"SAC", "TD3", "DDPG"} and "offpolicy_learning_starts_fraction" in effects:
        floor = int(effects.get("offpolicy_learning_starts_min", 1000) or 1000)
        target = int(max(floor, float(effects["offpolicy_learning_starts_fraction"]) * max(1, int(requested_steps))))
        out["learning_starts"] = max(int(out.get("learning_starts", 0) or 0), target)
    return out


def write_exploration_decision(
    state: Any,
    *,
    profile: Dict[str, Any],
    search_space_before: Dict[str, Any],
    search_space_after: Dict[str, Any],
) -> Dict[str, Any]:
    payload = {
        "schema_version": "exploration_profile_decision.v1",
        "timestamp": utc_now(),
        "iteration": int(getattr(state, "pipeline_iteration", 0) or 0),
        "active_exploration_id": profile.get("id"),
        "profile": profile.get("spec", {}),
        "search_space_changed": jsonable(search_space_before) != jsonable(search_space_after),
        "search_space_before_keys": sorted((search_space_before or {}).keys()),
        "search_space_after": search_space_after,
        "firewall": {
            "goal_replay_reads_public_atoms_only": True,
            "native_reward_or_shaping_info_allowed": False,
        },
    }
    run_dir = Path(getattr(state, "run_dir"))
    write_json(run_dir / "exploration_profile_decision.json", payload)
    mem = getattr(state, "pipeline_memory", None)
    if isinstance(mem, dict):
        mem["last_exploration_profile_decision"] = payload
        mem.setdefault("exploration_profile_history", []).append(payload)
    return payload


==> anc/FARL/autorl/expression_sandbox.py <==
"""AutoRL v3 — Expression Sandbox for Derived Atoms.

Compiles LLM- or combinator-proposed formula strings into safe callables
that can be evaluated on (obs, info) pairs at every step. Enforces the
DSL rules from `contracts/m2_representation_hypothesis_search.md` §6:

  - AST whitelist (BinOp / UnaryOp / Subscript / Name / Constant / Call(allow-list) / ...)
  - blacklist (Import / Attribute on non-obs/info / Lambda / For / While / ...)
  - depth-1 derived atoms (parents must all be raw obs/info atoms in V1)
  - allowed function names: sqrt/abs/log/exp/sin/cos/tan/min/max/sum/mean
                            /norm/distance/clip
  - formula text size cap (256 chars)
  - 10-step runtime smoke against the live miniRL trajectory buffer:
      * finite values only
      * no NaN/Inf/TypeError/IndexError
      * value magnitude bounded vs parent atom range (≤ 1e6 × max parent range)
  - success-leakage audit: derived atom must NOT have pearson > 0.95
    with the success atom's per-episode value across the smoke buffer.

This module is intentionally synchronous and dependency-light: numpy only.
"""

from __future__ import annotations

import ast
import json
import logging
import math
import re
from dataclasses import dataclass
from typing import Any, Callable, Dict, Iterable, List, Optional, Tuple

import numpy as np


logger = logging.getLogger("autorl.expression_sandbox")


# ────────────────────────────────────────────────────────────────────────
# Public exceptions
# ────────────────────────────────────────────────────────────────────────

class SandboxAuditError(Exception):
    """Raised when a formula violates the DSL whitelist/blacklist."""


class SandboxRuntimeError(Exception):
    """Raised when a compiled formula fails the runtime smoke pass."""


class SandboxObsIndexError(SandboxRuntimeError):
    """A formula referenced an obs[i] index outside the runtime obs vector.

    Subclass of SandboxRuntimeError (back-compatible with existing catches) but
    distinguishable, so a reward wrapper can fail LOUDLY on an obs-coordinate
    violation while still tolerating a missing info[...] key as 0.0. A silent
    0.0 on an obs OOB would corrupt the shaped-reward sum invisibly (V4.3
    Bug-5(c)); build-time validation should make this unreachable, so reaching
    it at runtime is an invariant violation that must abort the trial.
    """


class SandboxLeakageError(Exception):
    """Raised when a derived atom is a near-duplicate of a success atom."""


# ────────────────────────────────────────────────────────────────────────
# DSL specification (mirror of contract §6)
# ────────────────────────────────────────────────────────────────────────

MAX_FORMULA_CHARS = 256

ALLOWED_FUNCS: Dict[str, Callable[..., Any]] = {
    "sqrt":  np.sqrt,
    "abs":   np.abs,
    "log":   np.log,
    "exp":   np.exp,
    "sin":   np.sin,
    "cos":   np.cos,
    "tan":   np.tan,
    "min":   lambda *xs: np.min(np.asarray(xs)),
    "max":   lambda *xs: np.max(np.asarray(xs)),
    "sum":   lambda x: np.sum(np.asarray(x)),
    "mean":  lambda x: np.mean(np.asarray(x)),
    "clip":  lambda x, lo, hi: np.clip(x, lo, hi),
    "norm":  lambda x: float(np.linalg.norm(np.asarray(x))),
    # `distance(a, b)` shorthand for sqrt(sum((a-b)**2)) — broadcasts over scalars or 3-tuples.
    "distance": lambda a, b: float(np.linalg.norm(np.asarray(a) - np.asarray(b))),
}

# AST node types we accept inside formulas.
_ALLOWED_NODE_TYPES = {
    ast.Expression, ast.Load,
    ast.BinOp, ast.UnaryOp, ast.BoolOp, ast.Compare,
    ast.IfExp, ast.Subscript, ast.Name, ast.Constant,
    ast.Index,        # py<3.9
    ast.Slice,
    ast.Tuple, ast.List,
    ast.Call,
    ast.And, ast.Or, ast.Not,
    ast.Eq, ast.NotEq, ast.Lt, ast.LtE, ast.Gt, ast.GtE,
    ast.Add, ast.Sub, ast.Mult, ast.Div, ast.Mod,
    ast.Pow, ast.FloorDiv,
    ast.USub, ast.UAdd, ast.Invert,
}

# Explicit blacklist (clearer error messages than "not in whitelist").
_BLACKLIST_NODES = {
    ast.Import, ast.ImportFrom, ast.Lambda, ast.FunctionDef,
    ast.AsyncFunctionDef, ast.ClassDef, ast.For, ast.AsyncFor,
    ast.While, ast.Try, ast.With, ast.AsyncWith, ast.Await,
    ast.Yield, ast.YieldFrom, ast.Global, ast.Nonlocal, ast.Delete,
    ast.Assert, ast.Attribute,
}


_OBS_PATTERN = re.compile(r"obs\[\s*(?P<idx>[-+]?\d+)\s*\]")
_INFO_PATTERN = re.compile(r"info\[\s*['\"](?P<key>[^'\"]+)['\"]\s*\]")


# ────────────────────────────────────────────────────────────────────────
# Compiled formula container
# ────────────────────────────────────────────────────────────────────────

@dataclass
class CompiledFormula:
    formula: str
    parent_atom_ids: List[str]
    obs_indices_used: List[int]
    info_keys_used: List[str]
    ast_repr: str           # ast.dump(tree) for audit / artifact provenance
    fn: Callable[[Any, Dict[str, Any]], float]

    def evaluate(self, obs: Any, info: Optional[Dict[str, Any]] = None) -> float:
        info = info or {}
        return float(self.fn(obs, info))


# ────────────────────────────────────────────────────────────────────────
# AST audit
# ────────────────────────────────────────────────────────────────────────

class _AstAuditor(ast.NodeVisitor):
    """Reject any AST node not in the whitelist; collect parents used."""

    def __init__(self) -> None:
        self.obs_indices: List[int] = []
        self.info_keys: List[str] = []
        self.func_calls: List[str] = []

    def generic_visit(self, node: ast.AST) -> None:
        ntype = type(node)
        if ntype in _BLACKLIST_NODES:
            raise SandboxAuditError(
                f"blacklisted AST node: {ntype.__name__} at line "
                f"{getattr(node, 'lineno', '?')}"
            )
        if ntype not in _ALLOWED_NODE_TYPES:
            raise SandboxAuditError(
                f"unwhitelisted AST node: {ntype.__name__}; if you believe "
                "this is safe, extend `_ALLOWED_NODE_TYPES` and document why."
            )
        super().generic_visit(node)

    # --- specific checks for sensitive nodes -------------------------

    def visit_Call(self, node: ast.Call) -> None:
        if not isinstance(node.func, ast.Name):
            raise SandboxAuditError(
                "function calls must use a bare Name (no attribute access, "
                "no expression-callables)"
            )
        fname = node.func.id
        if fname not in ALLOWED_FUNCS:
            raise SandboxAuditError(
                f"function {fname!r} is not in the allow-list "
                f"{sorted(ALLOWED_FUNCS)}"
            )
        self.func_calls.append(fname)
        self.generic_visit(node)

    def visit_Name(self, node: ast.Name) -> None:
        if node.id not in ("obs", "info") and node.id not in ALLOWED_FUNCS:
            raise SandboxAuditError(
                f"unknown name {node.id!r}; only `obs`, `info` and the "
                f"allowed functions {sorted(ALLOWED_FUNCS)} are accessible."
            )

    def visit_Subscript(self, node: ast.Subscript) -> None:
        # Only obs[int] or info['str'] subscripts allowed.
        if not isinstance(node.value, ast.Name):
            raise SandboxAuditError(
                "subscript target must be `obs` or `info`"
            )
        target = node.value.id
        slc = node.slice
        if isinstance(slc, ast.Index):  # py<3.9
            slc = slc.value             # type: ignore[attr-defined]
        if target == "obs":
            if not isinstance(slc, ast.Constant) or not isinstance(slc.value, int):
                raise SandboxAuditError(
                    "obs[...] must use a constant integer index"
                )
            self.obs_indices.append(int(slc.value))
        elif target == "info":
            if not isinstance(slc, ast.Constant) or not isinstance(slc.value, str):
                raise SandboxAuditError(
                    "info[...] must use a constant string key"
                )
            self.info_keys.append(str(slc.value))
        else:
            raise SandboxAuditError(
                f"subscript on {target!r} is not allowed (only obs/info)"
            )
        self.generic_visit(node)


def _audit_formula(formula: str) -> Tuple[ast.AST, List[int], List[str], List[str]]:
    if not isinstance(formula, str) or not formula.strip():
        raise SandboxAuditError("empty formula")
    if len(formula) > MAX_FORMULA_CHARS:
        raise SandboxAuditError(
            f"formula length {len(formula)} > cap {MAX_FORMULA_CHARS}"
        )
    try:
        tree = ast.parse(formula, mode="eval")
    except SyntaxError as e:
        raise SandboxAuditError(f"syntax error: {e}") from e
    auditor = _AstAuditor()
    auditor.visit(tree)
    return tree, auditor.obs_indices, auditor.info_keys, auditor.func_calls


# ────────────────────────────────────────────────────────────────────────
# Safe builtins for eval (no __builtins__)
# ────────────────────────────────────────────────────────────────────────

_SAFE_GLOBALS: Dict[str, Any] = {"__builtins__": {}, **ALLOWED_FUNCS}


def _make_callable(tree: ast.AST) -> Callable[[Any, Dict[str, Any]], Any]:
    code = compile(tree, "<derived_atom>", mode="eval")

    def _fn(obs: Any, info: Dict[str, Any]) -> Any:
        # `obs` is np.ndarray or list; `info` is dict. The closure binds
        # them into the eval scope so the sandbox sees no other names.
        try:
            return eval(code, _SAFE_GLOBALS, {"obs": obs, "info": info})
        except IndexError as e:
            # obs[i] out of bounds — a coordinate-space violation, distinct from
            # a tolerable missing info key, so the reward wrapper can fail loudly.
            raise SandboxObsIndexError(f"obs index out of bounds: {e}") from e
        except KeyError as e:
            raise SandboxRuntimeError(f"info key error: {e}") from e

    return _fn


# ────────────────────────────────────────────────────────────────────────
# Public API — compile + smoke + audit
# ────────────────────────────────────────────────────────────────────────

def compile_formula(
    formula: str,
    parent_atom_ids: Optional[List[str]] = None,
) -> CompiledFormula:
    """Compile a formula string into a sandboxed callable.

    Performs AST audit and basic structural checks. Does NOT run the
    runtime smoke — the caller (`smoke_test`) decides which trajectory
    buffer to evaluate against.

    Parameters
    ----------
    formula
        Expression text (≤ 256 chars). Example:
        `sqrt((obs[36]-obs[39])**2 + (obs[37]-obs[40])**2 + (obs[38]-obs[41])**2)`
    parent_atom_ids
        Optional list of atom IDs this formula declares as parents. Used
        for provenance only — actual obs/info references are recovered
        from the AST.

    Raises
    ------
    SandboxAuditError
        For any DSL whitelist/blacklist violation.
    """
    tree, obs_idx, info_keys, _ = _audit_formula(formula)
    fn = _make_callable(tree)
    return CompiledFormula(
        formula=formula,
        parent_atom_ids=list(parent_atom_ids or []),
        obs_indices_used=sorted(set(obs_idx)),
        info_keys_used=sorted(set(info_keys)),
        ast_repr=ast.dump(tree),
        fn=fn,
    )


# ────────────────────────────────────────────────────────────────────────
# Runtime smoke pass
# ────────────────────────────────────────────────────────────────────────

def smoke_test(
    cf: CompiledFormula,
    samples: Iterable[Tuple[Any, Dict[str, Any]]],
    parent_value_ranges: Optional[Dict[str, float]] = None,
    n_steps: int = 10,
) -> Dict[str, Any]:
    """Run the compiled formula on `n_steps` (obs, info) pairs and
    report whether it is finite, well-bounded, and stable.

    Parameters
    ----------
    cf
        A `CompiledFormula` from `compile_formula`.
    samples
        Iterable of `(obs, info)` tuples — typically the first N
        timesteps of a miniRL probe trajectory.
    parent_value_ranges
        Max absolute value of each parent atom across the smoke buffer.
        Used to bound the derived atom's output magnitude.
    n_steps
        Number of steps to evaluate (default 10 per contract §6.5).

    Returns
    -------
    A dict with `ok: bool`, `n_observed: int`, `values: List[float]`,
    and `reason: Optional[str]` if `ok=False`.
    """
    values: List[float] = []
    reason: Optional[str] = None
    iterator = iter(samples)
    for i in range(n_steps):
        try:
            obs, info = next(iterator)
        except StopIteration:
            break
        try:
            v = float(cf.fn(obs, info or {}))
        except SandboxRuntimeError as e:
            reason = f"step {i}: {e}"
            break
        except Exception as e:
            reason = f"step {i}: {type(e).__name__}: {e}"
            break
        if not math.isfinite(v):
            reason = f"step {i}: non-finite value {v}"
            break
        values.append(v)

    if reason is None and parent_value_ranges:
        max_parent = max(parent_value_ranges.values(), default=1.0)
        cap = max(1.0, max_parent) * 1e6
        for i, v in enumerate(values):
            if abs(v) > cap:
                reason = f"step {i}: |value|={abs(v):.3g} > cap {cap:.3g}"
                break

    return {
        "ok": reason is None and len(values) > 0,
        "n_observed": len(values),
        "values": values,
        "reason": reason,
    }


# ────────────────────────────────────────────────────────────────────────
# Success-leakage audit (contract §6.6)
# ────────────────────────────────────────────────────────────────────────

def detect_success_leak(
    derived_values: List[float],
    success_values: List[float],
    threshold: float = 0.95,
) -> Tuple[bool, float]:
    """Return (is_leak, pearson_r) for a derived series vs the success
    indicator series. `is_leak=True` if |r| ≥ threshold.
    """
    a = np.asarray([v for v in derived_values if math.isfinite(v)], dtype=float)
    b = np.asarray([v for v in success_values if math.isfinite(v)], dtype=float)
    n = min(a.size, b.size)
    if n < 3:
        return False, 0.0
    a = a[:n]
    b = b[:n]
    if a.std() < 1e-12 or b.std() < 1e-12:
        return False, 0.0
    r = float(np.corrcoef(a, b)[0, 1])
    if math.isnan(r):
        return False, 0.0
    return abs(r) >= threshold, r


# ────────────────────────────────────────────────────────────────────────
# Helpers for audit log artifacts
# ────────────────────────────────────────────────────────────────────────

def audit_record(
    formula: str,
    cf: Optional[CompiledFormula],
    error: Optional[Exception],
    smoke: Optional[Dict[str, Any]] = None,
) -> Dict[str, Any]:
    """Build a JSON-friendly audit record for the appendable audit log."""
    rec: Dict[str, Any] = {
        "schema_version": "expression_sandbox_audit.v1",
        "formula": formula,
    }
    if cf is not None:
        rec.update({
            "obs_indices_used": cf.obs_indices_used,
            "info_keys_used": cf.info_keys_used,
            "parent_atom_ids": cf.parent_atom_ids,
            "ast_repr_len": len(cf.ast_repr),
        })
    if error is not None:
        rec["error_class"] = type(error).__name__
        rec["error_message"] = str(error)[:500]
    if smoke is not None:
        rec["smoke_ok"] = bool(smoke.get("ok"))
        rec["smoke_n"] = int(smoke.get("n_observed", 0))
        rec["smoke_reason"] = smoke.get("reason")
    return rec


def parse_atom_references(formula: str) -> Tuple[List[int], List[str]]:
    """Cheap, regex-only pre-parse for use BEFORE compile — useful when
    the caller only needs the obs/info shape and doesn't want to import
    `ast`. Strict compile_formula() remains authoritative."""
    obs_idx = [int(m.group("idx")) for m in _OBS_PATTERN.finditer(formula)]
    info_keys = [m.group("key") for m in _INFO_PATTERN.finditer(formula)]
    return sorted(set(obs_idx)), sorted(set(info_keys))


==> anc/FARL/autorl/failure_taxonomy.py <==
"""Typed substrate failure taxonomy for HPO/diagnostics.

This separates invalid interfaces and infrastructure crashes from genuine RL
design failures.  A discrete-action env receiving SAC is INVALID_CONFIG, not a
bad reward; an OMR evaluator exception is EVAL_CRASH/OMR_UNAVAILABLE, not a
collapsed policy.
"""

from __future__ import annotations

from typing import Any, Dict, Iterable, List, Optional


INVALID_CONFIG = "INVALID_CONFIG"
TRAIN_CRASH = "TRAIN_CRASH"
EVAL_CRASH = "EVAL_CRASH"
OMR_UNAVAILABLE = "OMR_UNAVAILABLE"
CHECKPOINT_HANDOFF = "CHECKPOINT_HANDOFF"
RUNTIME_INTERFACE = "RUNTIME_INTERFACE"
NO_TYPED_FAILURE = "NONE"


def classify_seed_metrics(metrics: Dict[str, Any]) -> Optional[Dict[str, Any]]:
    source = str(metrics.get("objective_eval_source") or "")
    failure = metrics.get("training_failure") or {}
    if source == "invalid_genome_action_space":
        return {
            "type": INVALID_CONFIG,
            "source": source,
            "reason": "algorithm/action-space incompatibility rejected by M1 contract",
            "stage": "m1_env_adapter_contract",
            "raw_failure": failure,
        }
    if failure:
        ftype = str(failure.get("type") or "")
        stage = str(failure.get("stage") or "")
        message = str(failure.get("message") or "")
        lower = " ".join([ftype, stage, message]).lower()
        if (
            "runtimeinterfacemismatch" in lower
            or "runtime_interface_mismatch" in lower
            or "reward_runtime_interface_mismatch" in lower
            or "reward_runtime_info_key_mismatch" in lower
        ):
            kind = RUNTIME_INTERFACE
        elif "stagefrontiercontracterror" in lower:
            kind = CHECKPOINT_HANDOFF
        elif (
            "invalidalgorithmactionspace" in lower
            or "action_space" in lower
            or "obs_space_contract" in lower
            or "reward_obs_space_mismatch" in lower
            or "m1_env_adapter_contract" in lower
            or "invalid config" in lower
        ):
            kind = INVALID_CONFIG
        else:
            kind = TRAIN_CRASH
        return {
            "type": kind,
            "source": source,
            "stage": stage or "train_or_evaluate",
            "reason": message or ftype or "training failure",
            "raw_failure": failure,
        }
    if source == "omr_failed":
        return {
            "type": EVAL_CRASH,
            "source": source,
            "reason": str(metrics.get("omr_error") or "OMR evaluator failed"),
        }
    if source == "omr_unavailable":
        return {
            "type": OMR_UNAVAILABLE,
            "source": source,
            "reason": "objective_metric.py unavailable or not loaded",
        }
    if source.startswith("not_evaluated_") and source not in {
        "not_evaluated_wall_time_exhausted",
    }:
        return {
            "type": TRAIN_CRASH,
            "source": source,
            "reason": "trial did not reach OMR evaluation",
            "raw_failure": failure,
        }
    return None


def summarize_typed_failures(metrics_list: Iterable[Dict[str, Any]]) -> Dict[str, Any]:
    rows: List[Dict[str, Any]] = []
    counts: Dict[str, int] = {}
    for idx, metrics in enumerate(metrics_list or []):
        row = classify_seed_metrics(metrics or {})
        if row is None:
            continue
        row = dict(row)
        row["seed_index"] = idx
        rows.append(row)
        counts[row["type"]] = counts.get(row["type"], 0) + 1
    dominant = NO_TYPED_FAILURE
    if counts:
        dominant = sorted(counts.items(), key=lambda kv: (-kv[1], kv[0]))[0][0]
    return {
        "schema_version": "typed_failure_summary.v1",
        "dominant_type": dominant,
        "counts": counts,
        "failures": rows,
        "has_substrate_failure": dominant != NO_TYPED_FAILURE,
    }


def status_for_typed_failure(dominant_type: str) -> str:
    if dominant_type == INVALID_CONFIG:
        return "INVALID_CONFIG_FAULT"
    if dominant_type == TRAIN_CRASH:
        return "TRAIN_CRASH_FAULT"
    if dominant_type in {EVAL_CRASH, OMR_UNAVAILABLE}:
        return "OMR_FAULT"
    if dominant_type == CHECKPOINT_HANDOFF:
        return "CHECKPOINT_HANDOFF_FAULT"
    if dominant_type == RUNTIME_INTERFACE:
        return "INTERFACE_UNCERTAINTY_FAULT"
    return "CONTINUE"


==> anc/FARL/autorl/frontier_exploration.py <==
"""Evidence-guided exploration permissions, not reusable-prefix qualification.

This module has no environment names or task thresholds.  A frontier is an
optional training route.  Complete-policy evaluation always starts at the
original reset, and never requires visiting that route.
"""
from __future__ import annotations

import copy
import ast
import hashlib
import json
import math
from pathlib import Path
from typing import Any, Dict, List, Mapping


EXPLORATORY_MODE = "evidence_guided_frontier_exploration"


def exploration_config(state: Any) -> Dict[str, Any]:
    config = getattr(state, "pipeline_config", {}) or {}
    value = config.get("frontier_exploration") or {}
    return dict(value) if isinstance(value, dict) else {}


def exploration_enabled(state: Any) -> bool:
    return exploration_config(state).get("enabled") is True


def runtime_horizon_receipt(env: Any) -> Dict[str, Any]:
    """Inspect actual wrapper limits, including AutoRL's ``_inner`` shim."""
    queue, seen, limits = [(env, "env")], set(), []
    while queue and len(seen) < 64:
        current, path = queue.pop(0)
        if current is None or id(current) in seen:
            continue
        seen.add(id(current))
        values = getattr(current, "__dict__", {})
        if not isinstance(values, dict):
            continue
        for name, value in (("_max_episode_steps", values.get("_max_episode_steps")),
                            ("spec.max_episode_steps", getattr(values.get("spec"), "max_episode_steps", None))):
            try:
                limit = int(value)
            except (TypeError, ValueError, OverflowError):
                continue
            if limit > 0:
                limits.append({"path": path + "." + name, "steps": limit})
        for name in ("env", "_env", "_inner", "wrapped_env", "base_env", "_base_env"):
            child = values.get(name)
            if child is not None:
                queue.append((child, path + "." + name))
    return {"known": bool(limits), "horizon": min(row["steps"] for row in limits) if limits else None,
            "declared_limits": limits, "inferred_default_used": False}


def readiness_contract_valid(contract: Any) -> bool:
    if not isinstance(contract, dict):
        return False
    if contract.get("temporal_semantics") != "current_state":
        return False
    if contract.get("information_plane") != "diagnostic_control_only":
        return False
    predicates = contract.get("predicates")
    if not isinstance(predicates, list) or not predicates:
        return False
    for row in predicates:
        if not isinstance(row, dict) or not row.get("info_key"):
            return False
        # A declaration cannot turn a known historical latch into current state.
        if str(row["info_key"]).startswith("oracle_stage_"):
            return False
        if row.get("operator") not in {"lt", "le", "gt", "ge", "eq"}:
            return False
        try:
            if not math.isfinite(float(row["threshold"])):
                return False
        except (KeyError, TypeError, ValueError):
            return False
    return True


def lower_adapter_readiness(source: str, stages: List[Dict[str, Any]]) -> Dict[str, Any]:
    """Lower existing detector comparisons into public-info current predicates.

    This intentionally supports a small auditable AST subset, never executes
    adapter code, and copies numeric predicates from the existing detector.
    Unknown expressions remain unsupported instead of inventing task rules.
    Historic predecessor latches are recorded as route assumptions, not added
    to the resulting current-state predicate or Final contract.
    """
    tree = ast.parse(source)
    source_sha = hashlib.sha256(source.encode()).hexdigest()

    def unwrap(node: ast.AST) -> ast.AST:
        while isinstance(node, ast.Call) and isinstance(node.func, ast.Name) and node.func.id in {"float", "bool"} and len(node.args) == 1:
            node = node.args[0]
        return node

    def literal_key(node: ast.AST) -> Any:
        return node.slice.value if isinstance(node, ast.Subscript) and isinstance(node.slice, ast.Constant) else None

    # Join the public info export with the exact metric subscript expression.
    public_values: Dict[str, str] = {}
    latch_exports: Dict[str, str] = {}
    latch_containers: set[str] = set()
    condition_maps: List[Dict[str, ast.AST]] = []
    for node in ast.walk(tree):
        if not isinstance(node, ast.Dict):
            continue
        rows = [(key.value, unwrap(value)) for key, value in zip(node.keys, node.values)
                if isinstance(key, ast.Constant) and isinstance(key.value, str)]
        condition = {key: value for key, value in rows
                     if isinstance(value, (ast.Compare, ast.BoolOp))}
        if condition:
            condition_maps.append(condition)
        for key, value in rows:
            if key.startswith("public_") and isinstance(value, ast.Subscript) and isinstance(value.value, ast.Name):
                public_values[ast.dump(value, include_attributes=False)] = key
            if key.startswith("oracle_stage_") and isinstance(value, ast.Subscript) and isinstance(value.value, ast.Attribute):
                latch_key = literal_key(value)
                if isinstance(latch_key, str):
                    latch_exports[key] = latch_key
                    latch_containers.add(ast.dump(value.value, include_attributes=False))
    operators = {ast.Lt: "lt", ast.LtE: "le", ast.Gt: "gt", ast.GtE: "ge", ast.Eq: "eq"}

    def lower(node: ast.AST) -> List[Dict[str, Any]]:
        if isinstance(node, ast.Subscript) and ast.dump(node.value, include_attributes=False) in latch_containers:
            return []  # Historical route credit, explicitly not current readiness.
        if isinstance(node, ast.BoolOp) and isinstance(node.op, ast.And):
            return [row for child in node.values for row in lower(child)]
        if not isinstance(node, ast.Compare) or len(node.ops) != 1 or len(node.comparators) != 1:
            raise ValueError("unsupported current detector expression")
        key = public_values.get(ast.dump(unwrap(node.left), include_attributes=False))
        op = operators.get(type(node.ops[0]))
        rhs = node.comparators[0]
        if not key or not op or not isinstance(rhs, ast.Constant) or not isinstance(rhs.value, (int, float)):
            raise ValueError("detector has no verified public info export")
        return [{"info_key": key, "operator": op, "threshold": rhs.value}]

    contracts: Dict[str, Any] = {}
    for stage in stages:
        oracle_key = stage.get("oracle_info_key")
        if not oracle_key:
            # Graphs may store the oracle key in a completion atom instead.
            oracle_key = ((stage.get("completion_atom") or {}).get("info_key"))
        latch = latch_exports.get(str(oracle_key or ""))
        conditions = [mapping[latch] for mapping in condition_maps if latch in mapping]
        if len(conditions) != 1:
            continue
        try:
            predicates = lower(conditions[0])
        except ValueError:
            continue
        contract = {
            "schema_version": "frontier_current_readiness.v1",
            "temporal_semantics": "current_state",
            "information_plane": "diagnostic_control_only",
            "predicates": predicates,
            "consecutive_steps": 1,
            "provenance": {"adapter_source_sha256": source_sha,
                           "oracle_info_key": oracle_key,
                           "detector_expression": ast.unparse(conditions[0]),
                           "method": "static_detector_public_export_join"},
            "historical_prefix_latches_required": False,
            "route_is_task_prerequisite": False,
        }
        if readiness_contract_valid(contract):
            contracts[str(stage["stage_id"])] = contract
    return contracts


def current_readiness(contract: Mapping[str, Any], info: Any) -> bool:
    """Evaluate only explicitly declared, non-latched control-plane signals."""
    if not readiness_contract_valid(contract) or not isinstance(info, dict):
        return False
    comparisons = {"lt": lambda a, b: a < b, "le": lambda a, b: a <= b,
                   "gt": lambda a, b: a > b, "ge": lambda a, b: a >= b,
                   "eq": lambda a, b: a == b}
    for row in contract["predicates"]:
        try:
            value = float(info[row["info_key"]])
            threshold = float(row["threshold"])
        except (KeyError, TypeError, ValueError):
            return False
        if not math.isfinite(value) or not comparisons[row["operator"]](value, threshold):
            return False
    return True


def whole_task_evaluation_valid(receipt: Any) -> bool:
    """A factual execution receipt, not a success-rate threshold or new run."""
    return bool(
        isinstance(receipt, dict)
        and receipt.get("valid") is True
        and receipt.get("original_reset") is True
        and receipt.get("single_policy") is True
        and receipt.get("assistance_disabled") is True
        and receipt.get("original_horizon_preserved") is True
        and receipt.get("policy_instance_shared_before_checkpoint_save") is True
        and receipt.get("checkpoint_ref")
        and int(receipt.get("episodes", 0) or 0) > 0
    )


def independent_reset_source(provenance: Any) -> bool:
    if not isinstance(provenance, dict):
        return False
    initialization = provenance.get("training_initialization") or {}
    if initialization.get("model_parameters") == "fresh_seeded":
        return bool(
            "stage_frontier_reset_handoff" in initialization
            and initialization["stage_frontier_reset_handoff"] is None
        )
    return whole_task_evaluation_valid(provenance.get("whole_task_evaluation_receipt"))


def update_exploratory_sources(
    stages: List[Dict[str, Any]], memory: Dict[str, Any], decisions: List[Dict[str, Any]],
) -> Dict[str, Any]:
    """Keep checkpoint-bound positive signals, without claiming reliable reuse.

    The stable cumulative-prefix registry is deliberately never modified here.
    Different source families and observation variants retain separate entries.
    """
    registry = copy.deepcopy(memory.get("frontier_exploratory_sources") or {})
    revoked = {str(ref) for ref in (memory.get("v92_revoked_stage_checkpoints") or {})}
    for decision in decisions:
        if not isinstance(decision, dict):
            continue
        stack = copy.deepcopy(decision.get("stack") or {})
        for provenance in decision.get("seed_provenance") or []:
            if not isinstance(provenance, dict):
                continue
            ref = str(provenance.get("checkpoint_ref") or "")
            if not ref or ref in revoked or not independent_reset_source(provenance):
                continue
            if provenance.get("policy_instance_shared_before_checkpoint_save") is not True:
                continue
            contract = provenance.get("effective_obs_contract") or {}
            digest = str(contract.get("digest") or "")
            if not digest:
                continue
            checkpoint_path = Path(ref)
            checkpoint_hash = provenance.get("checkpoint_sha256")
            if not checkpoint_hash and checkpoint_path.is_file():
                with checkpoint_path.open("rb") as handle:
                    checkpoint_hash = hashlib.file_digest(handle, "sha256").hexdigest()
            for stage in stages:
                sid = str(stage.get("stage_id") or "")
                score = ((provenance.get("stage_omr") or {}).get("by_stage") or {}).get(sid) or {}
                rate = score.get("raw_completion_rate", score.get("completion_rate", 0.0))
                try:
                    positive = math.isfinite(float(rate)) and float(rate) > 0
                except (TypeError, ValueError):
                    positive = False
                if not sid or not positive:
                    continue
                source_id = "frontier-source:" + hashlib.sha256(
                    json.dumps([sid, ref, digest], separators=(",", ":")).encode()
                ).hexdigest()[:20]
                registry[source_id] = {
                    "schema_version": "frontier_exploratory_source.v1",
                    "source_id": source_id, "source_stage_id": sid,
                    "checkpoint_refs": [ref], "seed_provenance": [copy.deepcopy(provenance)],
                    "checkpoint_sha256": checkpoint_hash,
                    "stack": stack, "effective_obs_contract_digest": digest,
                    "generated_from_original_reset": True,
                    "observed_completion_rate": float(rate),
                    "permission": "exploration_only", "reliable_reuse_qualified": False,
                    "source_trial_id": decision.get("trial_id"),
                    "genome_id": decision.get("genome_id"),
                }
    registry = {key: row for key, row in registry.items()
                if not set(row.get("checkpoint_refs") or []).intersection(revoked)}
    memory["frontier_exploratory_sources"] = registry
    return registry


def build_exploration_plans(state: Any, stages: List[Dict[str, Any]]) -> List[Dict[str, Any]]:
    if not exploration_enabled(state):
        return []
    memory = getattr(state, "pipeline_memory", {}) or {}
    config = exploration_config(state)
    readiness = ensure_readiness_contracts(state, stages)
    ordered = sorted(stages, key=lambda row: int(row.get("order", 0) or 0))
    next_stage = {str(a["stage_id"]): str(b["stage_id"])
                  for a, b in zip(ordered, ordered[1:])}
    stage_by_id = {str(row["stage_id"]): row for row in ordered}
    plans = []
    for source_id, source in sorted((memory.get("frontier_exploratory_sources") or {}).items()):
        sid = source.get("source_stage_id")
        if sid not in next_stage:
            continue
        contract = readiness.get(sid) or (stage_by_id.get(sid) or {}).get("runtime_readiness_contract")
        if not readiness_contract_valid(contract):
            continue
        same_family_sources = sorted(
            [(other_id, other) for other_id, other in (memory.get("frontier_exploratory_sources") or {}).items()
             if other.get("source_stage_id") == sid
             and other.get("effective_obs_contract_digest") == source.get("effective_obs_contract_digest")
             and other.get("stack") == source.get("stack")],
            key=lambda pair: (float(pair[1].get("observed_completion_rate", 0)), pair[0]),
        )
        plans.append({
            "schema_version": "frontier_exploration_plan.v1", "mode": EXPLORATORY_MODE,
            "source_id": source_id, "source_stage_id": sid,
            "target_stage_id": next_stage[sid], "route_is_task_prerequisite": False,
            "checkpoint_refs": list(source.get("checkpoint_refs") or []),
            "source_ids_by_seed": {
                str(prov["seed"]): other_id
                for other_id, other in same_family_sources
                for prov in other.get("seed_provenance", [])
                if isinstance(prov, dict) and prov.get("seed") is not None
            },
            "effective_obs_contract_digest": source.get("effective_obs_contract_digest"),
            "runtime_readiness_contract": copy.deepcopy(contract),
            "parameter_transfer": "none", "replay_buffer": "fresh_current_trial",
            "permission": "exploration_only", "reliable_reuse_qualified": False,
            "curriculum": {
                "initial_assistance_probability": float(config.get("initial_assistance_probability", .5)),
                "withdrawal_fraction": float(config.get("withdrawal_fraction", .8)),
                "minimum_remaining_horizon_fraction": float(config.get("minimum_remaining_horizon_fraction", .25)),
                "max_attempts": int(config.get("max_attempts", 3)),
                "learner_steps_per_candidate": int(config.get("learner_steps_per_candidate", 1_000_000)),
            },
        })
    return plans


def select_plan_for_assignment(state: Any, event: Mapping[str, Any]) -> Dict[str, Any] | None:
    """Choose an optional candidate-specific route; preserve a root-only lane.

    Artifact IDs are just a prefilter.  The HPO consumer checks the actual
    materialized observation digest, action bounds, checkpoint and environment.
    """
    if not exploration_enabled(state):
        return None
    binding = event.get("scientific_frontier_initialization")
    if isinstance(binding, dict):
        # A declared matched test shares one frozen curriculum/source plan.
        # None is an explicit original-reset plan, not permission to rotate.
        return copy.deepcopy(binding.get("plan"))
    iteration = int(getattr(state, "pipeline_iteration", 0) or 0)
    trial_id = int(event.get("trial_id", event.get("trial_offset", 0)) or 0)
    lanes = max(2, int(exploration_config(state).get("parallel_candidates", 3)))
    root_lane = (-iteration) % lanes
    lane = trial_id % lanes
    if lane == root_lane:
        return None
    active_lanes = [index for index in range(lanes) if index != root_lane]
    opportunity = iteration * (lanes - 1) + active_lanes.index(lane)
    from autorl.stage_evidence import graph_from_state

    plans = build_exploration_plans(state, list(graph_from_state(state).get("stages") or []))
    memory = getattr(state, "pipeline_memory", {}) or {}
    registry = memory.get("frontier_exploratory_sources") or {}
    stack = event.get("after_stack") or event.get("stack") or getattr(state, "v2_active_stack", {}) or {}
    eligible = []
    for plan in plans:
        source_stack = (registry.get(plan["source_id"]) or {}).get("stack") or {}
        if any(stack.get(key) and source_stack.get(key) != stack[key] for key in ("env_adapter_id", "obs_schema_id")):
            continue
        eligible.append(plan)
    # Prioritize demonstrably useful sources, but retain weaker signal families
    # on a deterministic exploration rotation. This is source scheduling only,
    # not a final promotion or reliability threshold.
    by_frontier: Dict[Any, Dict[str, Dict[str, Any]]] = {}
    for plan in eligible:
        source = registry[plan["source_id"]]
        frontier = (plan["source_stage_id"], plan.get("effective_obs_contract_digest"))
        family = str(source.get("genome_id") or json.dumps(source.get("stack") or {}, sort_keys=True))
        families = by_frontier.setdefault(frontier, {})
        previous = families.get(family)
        if previous is None or float(source.get("observed_completion_rate", 0)) > float(registry[previous["source_id"]].get("observed_completion_rate", 0)):
            families[family] = plan
    if not by_frontier:
        return None
    frontier = sorted(by_frontier)[opportunity % len(by_frontier)]
    family_plans = sorted(by_frontier[frontier].values(), key=lambda plan: (
        -float(registry[plan["source_id"]].get("observed_completion_rate", 0)), plan["source_id"]))
    cycle = max(2, int(exploration_config(state).get("source_exploration_period", 4)))
    rotation = opportunity // len(by_frontier)
    source_index = (rotation // cycle) % len(family_plans) if rotation % cycle == 0 else 0
    selected = copy.deepcopy(family_plans[source_index])
    selected["assignment_receipt"] = {"trial_id": trial_id, "iteration": iteration,
                                      "selection": "compatible_multi_frontier_rotation",
                                      "source_family_selection": "signal_priority_with_retained_family_rotation",
                                      "source_family_count": len(family_plans),
                                      "frontier_opportunity_index": opportunity,
                                      "root_only_lane_preserved": True}
    return selected


def bind_matched_frontier_initialization(state: Any, schedule: Dict[str, Any],
                                         control_stack: Dict[str, Any]) -> None:
    """Freeze optional initialization only for an already declared comparison."""
    if not exploration_enabled(state) or not schedule.get("declared"):
        return
    changed = set(schedule.get("changed_slots") or [])
    if len(changed) != 1:
        return
    bindings = {}
    for slot in schedule.get("trial_slots") or []:
        group = str(slot["match_group"])
        if group in bindings:
            continue
        # Observation interventions need a common original-reset curriculum:
        # the frozen source policy cannot receive two different interfaces.
        plan = None if changed == {"obs_schema"} else select_plan_for_assignment(
            state, {"trial_id": slot["trial_offset"], "after_stack": control_stack})
        if plan:
            plan["assignment_receipt"].update(
                selection="frozen_matched_group_frontier",
                root_only_lane_preserved=False,
            )
        registry = (getattr(state, "pipeline_memory", {}) or {}).get("frontier_exploratory_sources") or {}
        source_ids = ({str(seed): (plan.get("source_ids_by_seed") or {}).get(str(seed), plan["source_id"])
                       for seed in schedule.get("paired_seed_ids") or []} if plan else {})
        bindings[group] = {
            "request_id": schedule.get("request_id"), "match_group": slot["match_group"],
            "plan": plan,
            "checkpoint_refs_by_seed": {seed: list((registry.get(source_id) or {}).get("checkpoint_refs") or [])
                                         for seed, source_id in source_ids.items()},
        }
    schedule["frontier_initialization_bindings"] = bindings


def ensure_readiness_contracts(state: Any, stages: List[Dict[str, Any]]) -> Dict[str, Any]:
    """Actual generation hook: inspect the materialized adapter, without import."""
    memory = getattr(state, "pipeline_memory", {}) or {}
    existing = copy.deepcopy(memory.get("frontier_readiness_contracts") or {})
    manifest = getattr(state, "manifest", None)
    path = getattr(manifest, "adapter_module_path", None)
    path = Path(path) if path else Path(getattr(state, "run_dir", ".")) / "env_adapter.py"
    from autorl.stage_evidence import graph_from_state

    graph = graph_from_state(state)
    atoms = {row.get("atom_id"): row for row in graph.get("atoms", []) if isinstance(row, dict)}
    rows = []
    for row in stages:
        item = copy.deepcopy(row)
        if not item.get("oracle_info_key"):
            item["completion_atom"] = atoms.get(item.get("completion_atom_id")) or {}
        rows.append(item)
    try:
        source = path.read_text(encoding="utf-8")
        generated = lower_adapter_readiness(source, rows)
    except (OSError, SyntaxError, ValueError):
        generated = {}
    existing.update(generated)
    memory["frontier_readiness_contracts"] = existing
    missing = [str(row["stage_id"]) for row in stages if not readiness_contract_valid(existing.get(str(row["stage_id"])))]
    memory["frontier_readiness_generation_receipt"] = {
        "schema_version": "frontier_readiness_generation.v1", "adapter_path": str(path),
        "generated_stage_ids": sorted(generated), "pending_stage_ids": missing,
        "unsupported_action": "request_explicit_current_public_predicate_contract_from_M1_OMR",
        "final_metric_mutated": False,
    }
    return existing


def assistance_probability(learner_steps: int, curriculum: Mapping[str, Any]) -> float:
    initial = float(curriculum.get("initial_assistance_probability", .5))
    withdrawal = float(curriculum.get("withdrawal_fraction", .8))
    total = int(curriculum.get("learner_steps_per_candidate", 1_000_000))
    if not 0 <= initial < 1 or not 0 < withdrawal < 1 or total <= 0:
        raise ValueError("frontier curriculum must preserve root exploration and final root-only training")
    return initial * max(0.0, 1.0 - max(0, int(learner_steps)) / (total * withdrawal))


==> anc/FARL/autorl/full_control_evidence.py <==
"""Append-only observed incumbents for the separately authorized Full controls.

Observations are taken only after a joined training wave and native diagnosis.
The budget grid references a previous observation at or below a charged budget;
crossing a grid point never backfills it with a later, better incumbent.
"""
from __future__ import annotations

import fcntl
import hashlib
import json
from pathlib import Path
import shutil
import time


def _sha(path):
    return "sha256:" + hashlib.sha256(Path(path).read_bytes()).hexdigest()


def previous_grid(observations, grid, charged_now):
    rows = []
    for point in grid:
        eligible = [row for row in observations if row["charged_search_steps"] <= point]
        previous = max(eligible, key=lambda row: (row["charged_search_steps"], row["recorded_at"]), default=None)
        reached = charged_now >= point
        rows.append({"budget_steps": point, "status": "observed_previous" if reached and previous else (
            "no_observation_at_or_below_budget" if reached else "not_reached"),
            "observation": previous["receipt_path"] if reached and previous else None,
            "observed_charged_search_steps": previous["charged_search_steps"] if reached and previous else None,
            "interpolated": False, "later_incumbent_backfilled": False})
    return rows


def archive_observation(state):
    from autorl.core_ablation import settings, phase_reserved_steps
    policy = settings(state)
    if policy.get("arm") != "Full":
        return None
    run = Path(state.run_dir)
    root = run / "full_control_evidence"
    target = root / f"iteration_{int(state.pipeline_iteration):06d}"
    receipt_path = target / "observation.json"
    if target.exists():
        if not receipt_path.exists():
            raise RuntimeError("FULL_EVIDENCE_PARTIAL_ARCHIVE")
        return json.loads(receipt_path.read_text())
    ledger_root = Path(policy["ledger_dir"])
    ledger_path = ledger_root / "budget.json"
    if not ledger_path.exists():
        raise RuntimeError("FULL_EVIDENCE_COST_LEDGER_MISSING")
    with (ledger_root / "budget.lock").open("a+") as lock:
        fcntl.flock(lock, fcntl.LOCK_SH)
        ledger = json.loads(ledger_path.read_text())
    charged = phase_reserved_steps(ledger, "search")
    worker_actual, count = 0, 0
    for path in (run / "breadth_portfolio/workers").glob("*/worker_result.json"):
        worker = json.loads(path.read_text())
        worker_actual += sum(int(metric.get("actual_steps") or 0) for metric in worker.get("metrics_list", []))
        count += 1
    target.mkdir(parents=True, exist_ok=False)
    receipt = {"schema_version": "core_full_control.incumbent_observation.v1",
               "controller_iteration": int(state.pipeline_iteration), "recorded_at": time.time(),
               "receipt_path": str(receipt_path), "source_run": str(run),
               "boundary": "completed_training_wave_and_native_diagnosis",
               "charged_search_steps": charged, "charged_basis": "all_search_learning_reservations_including_probes_and_failures",
               "completed_worker_actual_steps": worker_actual, "completed_worker_results": count,
               "actual_basis": "worker_metric_actual_steps_only_excludes_probe_and_unfinished_work",
               "complete_total_actual_cost_claimed": False, "task_success_claim": False,
               "source_files": {}}
    from evaluation.experiments.core_ablation_validation import select_source
    try:
        selected = select_source(run)
    except ValueError as exc:
        # No eligible native incumbent is an observation, not a zero score or
        # permission to pick a different design using final validation.
        receipt.update(status="no_eligible_native_incumbent", selection_error=str(exc))
    else:
        worker_root = Path(selected["source_worker"])
        result = selected["source_result"]
        source_file = worker_root / "worker_result.json"
        copied = target / "source_worker_result.json"
        shutil.copyfile(source_file, copied)
        if _sha(copied) != selected["source_result_sha256"]:
            raise RuntimeError("FULL_EVIDENCE_SOURCE_RESULT_CHANGED")
        receipt["source_files"][str(copied.relative_to(target))] = _sha(copied)
        for key, identifier in result["active_stack"].items():
            if not key.endswith("_id") or not identifier:
                continue
            slot = key[:-3]
            source = worker_root / "stacks" / slot / f"{identifier}.json"
            if source.exists():
                destination = target / "stacks" / slot / source.name
                destination.parent.mkdir(parents=True, exist_ok=True)
                shutil.copyfile(source, destination)
                receipt["source_files"][str(destination.relative_to(target))] = _sha(destination)
        receipt.update(status="native_incumbent_observed", genome_id=selected["genome_id"],
                       source_worker=str(worker_root), active_stack=result["active_stack"],
                       hyperparams=result["hyperparams"], scores=result["scores"],
                       seed_ids=result["seed_ids"], selection_receipt=selected["selection_receipt"])
    # Exclusive write is the completion marker; prior observations are never rewritten.
    with receipt_path.open("x") as handle:
        json.dump(receipt, handle, indent=2, default=str)
    observations = [json.loads(path.read_text()) for path in sorted(root.glob("iteration_*/observation.json"))]
    grid = {"schema_version": "core_full_control.previous_budget_grid.v1",
            "coordinate": "charged_search_learning_reservations_not_complete_actual_cost",
            "updated_at": time.time(), "points": previous_grid(observations, policy["budget_grid_steps"], charged)}
    temporary = root / "budget_grid.json.tmp"
    temporary.write_text(json.dumps(grid, indent=2))
    temporary.replace(root / "budget_grid.json")
    return receipt


==> anc/FARL/autorl/global_falsifier.py <==
"""V4 deterministic global falsification module.

This module is an evidence critic, not a second LLM reviewer.  It scans global
ledger/memory contradictions that imply the current closed loop may be fooling
itself, writes typed pressure, and asks the actuator registry what can act next.
"""

from __future__ import annotations

import json
from dataclasses import dataclass, field
from datetime import datetime, timezone
from pathlib import Path
from typing import Any, Dict, List, Optional

from autorl.actuator_registry import resolve_actuator, write_registry
from autorl.evidence_ledger import NOOP_SILENT_NOOP, record_actuator_event, stack_snapshot


@dataclass
class Contradiction:
    signature_id: str
    severity: str
    challenged_slot: str
    recommended_fault: str
    evidence: List[str] = field(default_factory=list)

    def to_dict(self) -> Dict[str, Any]:
        return {
            "signature_id": self.signature_id,
            "severity": self.severity,
            "challenged_slot": self.challenged_slot,
            "recommended_fault": self.recommended_fault,
            "evidence": list(self.evidence),
        }


def load_ledger(run_dir: str | Path, limit: int = 200) -> List[Dict[str, Any]]:
    path = Path(run_dir) / "evidence_ledger.v1.jsonl"
    if not path.exists():
        return []
    rows: List[Dict[str, Any]] = []
    for line in path.read_text(encoding="utf-8").splitlines()[-limit:]:
        if not line.strip():
            continue
        try:
            rows.append(json.loads(line))
        except Exception:
            continue
    return rows


def run_global_falsifier(state: Any, *, cfg: Optional[Dict[str, Any]] = None) -> Dict[str, Any]:
    cfg = dict(cfg or {})
    mem = getattr(state, "pipeline_memory", None)
    if not isinstance(mem, dict):
        state.pipeline_memory = {}
        mem = state.pipeline_memory
    run_dir = Path(getattr(state, "run_dir"))
    write_registry(run_dir)
    before = {
        **stack_snapshot(state),
        "last_report_id": (mem.get("global_falsification_report") or {}).get("report_id"),
    }
    ledger = load_ledger(run_dir)
    contradictions = detect_contradictions(state, ledger, cfg)
    pressure = _aggregate_pressure(contradictions)
    primary = _primary_contradiction(contradictions)
    next_actuator = (
        resolve_actuator(
            challenged_slot=primary.challenged_slot,
            fault=primary.recommended_fault,
            pressure=pressure,
        )
        if primary is not None
        else None
    )
    report = {
        "schema_version": "global_falsification_report.v1",
        "report_id": _report_id(state),
        "timestamp": datetime.now(timezone.utc).isoformat(),
        "iteration": int(getattr(state, "pipeline_iteration", 0) or 0),
        "skeptic_pressure": pressure,
        "contradictions": [c.to_dict() for c in contradictions],
        "challenged_slots": sorted({c.challenged_slot for c in contradictions}),
        "recommended_fault": primary.recommended_fault if primary else None,
        "next_actuator": next_actuator,
        "fault_graph": _fault_graph(contradictions, primary),
        "convergence_policy": {
            "pessimistic_commit_required": True,
            "lcb_or_omr_evidence_preferred": True,
            "axis_oscillation_policy": (
                "if typed contradictions keep rotating without global-best "
                "progress, route STACK_FAULT or declare a typed limitation "
                "instead of unbounded local rewrites"
            ),
        },
        "omr_primary_invariant": (
            "global falsifier may route pressure, demote hypotheses, and ask "
            "for audits; it never replaces held-out OMR as promotion/commit truth"
        ),
        "llm_can_veto": False,
        "llm_role": "narrate_only_after_deterministic_signatures",
    }
    (run_dir / "global_falsification_report.v1.json").write_text(
        json.dumps(report, indent=2, sort_keys=True, default=str),
        encoding="utf-8",
    )
    mem["global_falsification_report"] = report
    mem.setdefault("global_falsification_history", []).append(report)
    after = {
        **stack_snapshot(state),
        "last_report_id": report["report_id"],
        "pressure": pressure,
        "contradictions_n": len(contradictions),
    }
    record_actuator_event(
        state,
        face="global_falsifier",
        action="deterministic_contradiction_scan",
        before=before,
        after=after,
        expected_delta={"report": "write"},
        evidence={
            "evaluation_ran": True,
            "no_change_allowed": True,
            "deterministic_signatures": True,
            "llm_can_veto": False,
        },
        metadata={"report_path": str(run_dir / "global_falsification_report.v1.json")},
    )
    return report


def detect_contradictions(state: Any, ledger: List[Dict[str, Any]], cfg: Dict[str, Any]) -> List[Contradiction]:
    mem = getattr(state, "pipeline_memory", {}) or {}
    contradictions: List[Contradiction] = []
    contradictions.extend(_silent_noop_signatures(ledger))
    firewall = _strict_firewall_signature(state)
    if firewall:
        contradictions.append(firewall)
    budget_execution = _budget_execution_signature(mem)
    if budget_execution:
        contradictions.append(budget_execution)
    reward_misalignment = _reward_misalignment_signature(mem)
    if reward_misalignment:
        contradictions.append(reward_misalignment)
    exploration = _exploration_collapse_signature(mem)
    if exploration:
        contradictions.append(exploration)
    oscillation = _oscillation_signature(mem, cfg)
    if oscillation:
        contradictions.append(oscillation)
    debt = _global_best_debt_signature(mem, ledger, cfg)
    if debt:
        contradictions.append(debt)
    proxy = _proxy_self_deception_signature(mem)
    if proxy:
        contradictions.append(proxy)
    interface = _interface_dependency_signature(state, mem)
    if interface:
        contradictions.append(interface)
    goal = _goal_omr_signature(mem)
    if goal:
        contradictions.append(goal)
    repr_hop = _repr_noise_hopping_signature(ledger, mem)
    if repr_hop:
        contradictions.append(repr_hop)
    return _dedupe(contradictions)


def _strict_firewall_signature(state: Any) -> Optional[Contradiction]:
    from autorl.evidence_faults import active_evidence_faults
    faults = [fault for fault in active_evidence_faults(state)
              if fault.get("scope") == "shared" or
              (fault.get("scope") == "candidate" and fault.get("status") == "violated")]
    if not faults:
        return None
    return Contradiction(
        signature_id="strict_firewall.privileged_signal_used_by_audit_or_reward",
        severity="high",
        challenged_slot="evidence_firewall",
        recommended_fault="REWARD_STRUCTURE_FAULT",
        evidence=[
            "source-bound training information access is violated or unresolved",
            f"source_bound_faults={faults}",
            "training signals must satisfy the declared access contract; trusted evaluator labels remain diagnostic only",
        ],
    )


def _budget_execution_signature(mem: Dict[str, Any]) -> Optional[Contradiction]:
    audit = mem.get("budget_execution_fault")
    if not isinstance(audit, dict):
        return None
    consistency = audit.get("consistency", {}) or {}
    trainer = audit.get("trainer", {}) or {}
    return Contradiction(
        signature_id="budget_execution.allocated_not_honored",
        severity="high",
        challenged_slot="budget",
        recommended_fault="BUDGET_EXECUTION_FAULT",
        evidence=[
            f"consistency={consistency}",
            f"trainer={trainer}",
            "diagnostic attribution is unreliable until requested and allocated budget agree",
        ],
    )


def _reward_misalignment_signature(mem: Dict[str, Any]) -> Optional[Contradiction]:
    report = mem.get("reward_misalignment_fault")
    if not isinstance(report, dict):
        return None
    mis = report.get("misalignment", {}) or {}
    suspects = report.get("suspect_terms", []) or []
    return Contradiction(
        signature_id="reward_misalignment.training_up_semantic_worse",
        severity="high",
        challenged_slot="interface_dependency",
        recommended_fault="REWARD_MISALIGNMENT_FAULT",
        evidence=[
            f"misalignment={mis}",
            f"suspect_terms={suspects[:5]}",
            "training reward improved while held-out OMR stayed flat and public semantic evidence failed",
        ],
    )


def _exploration_collapse_signature(mem: Dict[str, Any]) -> Optional[Contradiction]:
    report = mem.get("exploration_collapse_fault")
    if not isinstance(report, dict):
        return None
    return Contradiction(
        signature_id="exploration_collapse.entropy_coverage_zero",
        severity="high",
        challenged_slot="exploration",
        recommended_fault="EXPLORATION_COLLAPSE_FAULT",
        evidence=[
            f"entropy={report.get('entropy')}",
            f"coverage={report.get('coverage')}",
            "policy did not preserve enough exploration to test the candidate interface",
        ],
    )


def _oscillation_signature(mem: Dict[str, Any], cfg: Dict[str, Any]) -> Optional[Contradiction]:
    patience = int(cfg.get("axis_oscillation_patience", 6) or 6)
    hist = [
        str(h.get("active_axis") or h.get("selected_axis") or "")
        for h in (mem.get("active_axis_history") or [])[-patience:]
        if isinstance(h, dict)
    ]
    if len(hist) < patience:
        return None
    unique = {h for h in hist if h}
    if len(unique) < 3:
        return None
    debt = int(mem.get("global_progress_debt", 0) or 0)
    if debt < max(2, patience // 2):
        return None
    return Contradiction(
        signature_id="global_search.axis_oscillation_without_progress",
        severity="medium",
        challenged_slot="stack",
        recommended_fault="STACK_FAULT",
        evidence=[
            f"recent_axes={hist}",
            f"global_progress_debt={debt}",
            "convergence discipline: avoid unbounded axis hopping; commit, rotate once, or declare typed limitation",
        ],
    )


def _silent_noop_signatures(ledger: List[Dict[str, Any]]) -> List[Contradiction]:
    out: List[Contradiction] = []
    for ev in ledger[-50:]:
        if ev.get("noop_signature") != NOOP_SILENT_NOOP:
            continue
        face = str(ev.get("face") or "stack")
        action = str(ev.get("action") or "")
        if face == "global_falsifier":
            continue
        if "rollback" in action:
            out.append(Contradiction(
                signature_id="silent_noop.rollback_effect_missing",
                severity="high",
                challenged_slot="stack",
                recommended_fault="STACK_FAULT",
                evidence=[
                    f"ledger action={action} had noop_signature=silent_noop",
                    "rollback_required evidence did not produce restored artifact delta",
                ],
            ))
        else:
            out.append(Contradiction(
                signature_id=f"silent_noop.{face}",
                severity="high",
                challenged_slot=face,
                recommended_fault=_fault_for_face(face),
                evidence=[f"ledger face={face} action={action} had noop_signature=silent_noop"],
            ))
    return out


def _global_best_debt_signature(mem: Dict[str, Any], ledger: List[Dict[str, Any]], cfg: Dict[str, Any]) -> Optional[Contradiction]:
    patience = int(cfg.get("global_best_debt_patience", 3) or 3)
    debt = int(mem.get("global_progress_debt", 0) or 0)
    frozen = int(mem.get("global_best_frozen_iters", 0) or 0)
    if debt < patience and frozen < patience:
        return None
    delta = float(mem.get("delta_vs_global_best", 0.0) or 0.0)
    slot = _least_recent_effect_face(ledger) or "reward"
    return Contradiction(
        signature_id="global_best_debt.frozen_incumbent",
        severity="high" if debt >= patience else "medium",
        challenged_slot=slot,
        recommended_fault=_fault_for_face(slot),
        evidence=[
            f"global_progress_debt={debt} patience={patience}",
            f"global_best_frozen_iters={frozen}",
            f"delta_vs_global_best={delta:.6g}",
        ],
    )


def _least_recent_effect_face(ledger: List[Dict[str, Any]]) -> Optional[str]:
    faces = ["goal_omr", "representation", "reward", "algorithm", "budget"]
    last_effect = {face: -1 for face in faces}
    for i, ev in enumerate(ledger or []):
        face = str(ev.get("face") or "")
        if face == "repr":
            face = "representation"
        if face not in last_effect:
            continue
        if ev.get("noop_signature") == "effect_observed":
            last_effect[face] = i
    return sorted(faces, key=lambda f: last_effect[f])[0] if faces else None


def _proxy_self_deception_signature(mem: Dict[str, Any]) -> Optional[Contradiction]:
    snapshots = mem.get("hpo_iter_snapshots") or []
    train_vals = []
    external_vals = []
    for row in snapshots[-5:]:
        for k in ("training_reward_mean", "mean_training_reward", "best_training_reward"):
            if k in row:
                if _append_numeric_summary(train_vals, row[k]):
                    break
        for k in ("best_iqm", "external_metric", "best_external"):
            if k in row:
                if _append_numeric_summary(external_vals, row[k]):
                    break
    if len(train_vals) < 2 or len(external_vals) < 2:
        return None
    train_up = train_vals[-1] > train_vals[0] + 1e-6
    # External (held-out OMR) fails to improve — FLAT *or* DECLINING. The latter
    # (training rises while OMR goes negative — the ant_known case: reward
    # 49->219 while episode_return -> -69) is the STRONGER anti-alignment and was
    # previously missed by the flat-only test. Both mean: optimising the designed
    # reward does not (or anti-)achieve the held-out outcome → reward misspec.
    external_flat = (max(external_vals) - min(external_vals)) <= 1e-6
    external_declining = external_vals[-1] < external_vals[0] - 1e-6
    external_not_improving = external_flat or external_declining
    if not (train_up and external_not_improving):
        return None
    signature_id = (
        "proxy_self_deception.training_up_external_declining"
        if external_declining
        else "proxy_self_deception.training_up_external_flat"
    )
    return Contradiction(
        signature_id=signature_id,
        severity="high",
        challenged_slot="reward",
        recommended_fault="REWARD_STRUCTURE_FAULT",
        evidence=[
            f"training_reward {train_vals[0]:.6g}->{train_vals[-1]:.6g}",
            f"external_metric first={external_vals[0]:.6g} last={external_vals[-1]:.6g} "
            f"min={min(external_vals):.6g} max={max(external_vals):.6g}",
            f"pattern={'declining' if external_declining else 'flat'}",
        ],
    )


def _interface_dependency_signature(state: Any, mem: Dict[str, Any]) -> Optional[Contradiction]:
    """Detect a broken obs/reward interface loop, not an env-specific failure.

    A reward-only repair is the right first move when an external objective is
    informative.  When the external metric stays degenerate after reward work
    and there is typed stage/atom/candidate evidence, the next useful action is
    to test the observation atoms and reward as one bounded interface pair.
    """
    external_vals = _recent_external_values(mem)
    if len(external_vals) < 2:
        return None
    external_flat = (max(external_vals) - min(external_vals)) <= 1e-9
    external_degenerate = external_flat and max(abs(v) for v in external_vals) <= 1e-9
    if not external_degenerate:
        return None

    reward_attempts = _reward_repair_attempts(mem)
    reward_noop = bool(mem.get("reward_actuator_noop")) or int(
        mem.get("reward_structure_stagnation", 0) or 0
    ) >= 2
    if reward_attempts < 2 and not reward_noop:
        return None

    dependency_evidence = _interface_dependency_evidence(state, mem)
    if not dependency_evidence:
        return None

    return Contradiction(
        signature_id="interface_dependency.external_flat_after_reward_repairs",
        severity="high",
        challenged_slot="interface_dependency",
        recommended_fault="REWARD_STRUCTURE_FAULT",
        evidence=[
            f"external_recent={external_vals[-5:]}",
            f"reward_repair_attempts={reward_attempts}",
            f"reward_noop={reward_noop}",
            *dependency_evidence[:8],
        ],
    )


def _recent_external_values(mem: Dict[str, Any]) -> List[float]:
    vals: List[float] = []
    for row in (mem.get("hpo_iter_snapshots") or [])[-6:]:
        if not isinstance(row, dict):
            continue
        for key in ("best_iqm", "external_metric", "best_external"):
            if key in row and _append_numeric_summary(vals, row[key]):
                break
    if len(vals) >= 2:
        return vals
    for row in (mem.get("trial_history") or [])[-6:]:
        if not isinstance(row, dict):
            continue
        for key in ("external_metric", "best_iqm", "best_external"):
            if key in row and _append_numeric_summary(vals, row[key]):
                break
    return vals


def _reward_repair_attempts(mem: Dict[str, Any]) -> int:
    attempts = len(mem.get("reward_bandit_history") or [])
    attempts = max(
        attempts,
        sum(
            1
            for h in (mem.get("active_axis_history") or [])
            if isinstance(h, dict) and str(h.get("active_axis") or "") == "reward"
        ),
    )
    attempts = max(
        attempts,
        sum(
            1
            for h in (mem.get("controller_history") or [])
            if isinstance(h, dict) and "M4" in set(h.get("directives") or [])
        ),
    )
    return attempts


def _interface_dependency_evidence(state: Any, mem: Dict[str, Any]) -> List[str]:
    evidence: List[str] = []
    targeted = mem.get("last_targeted_resensing") or {}
    if isinstance(targeted, dict):
        failed_atoms = list(targeted.get("failed_atom_ids") or [])
        failed_stages = list(targeted.get("failed_stage_ids") or [])
        if failed_atoms or failed_stages:
            evidence.append(
                "targeted_resensing="
                f"atoms:{failed_atoms[:5]} stages:{failed_stages[:5]}"
            )

    stage = mem.get("last_stage_evidence_failure_summary") or {}
    if isinstance(stage, dict):
        failed_atoms = list(stage.get("failed_atom_ids") or [])
        failed_stages = list(stage.get("failed_stage_ids") or [])
        if failed_atoms or failed_stages:
            evidence.append(
                "stage_evidence="
                f"atoms:{failed_atoms[:5]} stages:{failed_stages[:5]}"
            )

    deferred = mem.get("repr_ablation_deferred_by_axis") or []
    if deferred:
        evidence.append(f"repr_ablation_deferred_by_axis={len(deferred)}")

    semantic_atoms = mem.get("m4_semantic_role_distance_atoms") or []
    if semantic_atoms:
        evidence.append(f"semantic_role_atoms_available={len(semantic_atoms)}")

    if _has_unvalidated_interface_candidates(state):
        evidence.append("unvalidated_obs_reward_candidates=true")

    return evidence


def _has_unvalidated_interface_candidates(state: Any) -> bool:
    run_dir = Path(getattr(state, "run_dir", ""))
    obs_dir = run_dir / "hypotheses" / "obs_schema"
    reward_dir = run_dir / "hypotheses" / "reward"
    try:
        obs_candidates = [
            p for p in obs_dir.glob("*.json")
            if p.is_file() and "raw_only" not in p.name and "raw.v" not in p.name
        ]
        reward_candidates = [
            p for p in reward_dir.glob("*.json")
            if p.is_file() and "library_default" not in p.name
        ]
        return bool(obs_candidates and reward_candidates)
    except Exception:
        return False


def _append_numeric_summary(vals: List[float], value: Any) -> bool:
    try:
        if isinstance(value, (list, tuple)):
            xs = [float(x) for x in value]
            xs = [x for x in xs if x == x]
            if not xs:
                return False
            vals.append(sum(xs) / len(xs))
            return True
        vals.append(float(value))
        return True
    except Exception:
        return False


def _goal_omr_signature(mem: Dict[str, Any]) -> Optional[Contradiction]:
    status = mem.get("last_hpo_omr_status") or {}
    if status.get("all_omr_failed"):
        return Contradiction(
            signature_id="goal_omr.all_trials_invalid",
            severity="high",
            challenged_slot="omr",
            recommended_fault="OMR_FAULT",
            evidence=[f"last_hpo_omr_status={status}"],
        )
    explicit = mem.get("goal_omr_contradiction")
    if (
        isinstance(explicit, dict)
        and explicit.get("active")
        and explicit.get("recommended_fault")
    ):
        return Contradiction(
            signature_id=str(explicit.get("signature_id") or "goal_omr.explicit_contradiction"),
            severity=str(explicit.get("severity") or "high"),
            challenged_slot=str(explicit.get("challenged_slot") or "goal"),
            recommended_fault=str(explicit["recommended_fault"]),
            evidence=[str(x) for x in explicit.get("evidence", [])],
        )
    return None


def _repr_noise_hopping_signature(ledger: List[Dict[str, Any]], mem: Dict[str, Any]) -> Optional[Contradiction]:
    repr_events = [
        ev for ev in ledger[-30:]
        if str(ev.get("face") or "") in {"repr", "representation"}
        and str(ev.get("action") or "").startswith("repr_ablation")
    ]
    if len(repr_events) < 3:
        return None
    effect_n = sum(1 for ev in repr_events if ev.get("noop_signature") == "effect_observed")
    earned_n = sum(1 for ev in repr_events if ev.get("noop_signature") == "earned_no_change")
    debt = int(mem.get("global_progress_debt", 0) or 0)
    if effect_n >= 2 and earned_n == 0 and debt >= 2:
        return Contradiction(
            signature_id="repr_noise_hopping.effects_without_global_progress",
            severity="medium",
            challenged_slot="representation",
            recommended_fault="OBS_SCHEMA_FAULT",
            evidence=[
                f"repr_ablation_effects={effect_n}",
                f"global_progress_debt={debt}",
                "representation kept changing without earned incumbent stability",
            ],
        )
    return None


def _aggregate_pressure(contradictions: List[Contradiction]) -> str:
    if any(c.severity == "high" for c in contradictions):
        return "high"
    if contradictions:
        return "medium"
    return "low"


def _fault_graph(
    contradictions: List[Contradiction],
    primary: Optional[Contradiction],
) -> Dict[str, Any]:
    nodes = []
    edges = []
    for c in contradictions:
        sig = f"signature:{c.signature_id}"
        slot = f"slot:{c.challenged_slot}"
        fault = f"fault:{c.recommended_fault}"
        nodes.extend([
            {"id": sig, "kind": "signature", "severity": c.severity},
            {"id": slot, "kind": "challenged_slot"},
            {"id": fault, "kind": "recommended_fault"},
        ])
        edges.extend([
            {"from": sig, "to": slot, "type": "challenges"},
            {"from": slot, "to": fault, "type": "routes_to"},
        ])
    if primary is not None:
        nodes.append({
            "id": "primary",
            "kind": "selection",
            "signature_id": primary.signature_id,
            "recommended_fault": primary.recommended_fault,
        })
        edges.append({
            "from": f"signature:{primary.signature_id}",
            "to": "primary",
            "type": "selected_by_priority",
        })
    dedup_nodes = {}
    for n in nodes:
        dedup_nodes.setdefault(n["id"], n)
    return {
        "schema_version": "fault_graph.v1",
        "nodes": list(dedup_nodes.values()),
        "edges": edges,
    }


def _primary_contradiction(contradictions: List[Contradiction]) -> Optional[Contradiction]:
    if not contradictions:
        return None
    severity_order = {"high": 2, "medium": 1, "low": 0}
    # Equal-severity contradictions must route to the most causal upstream
    # repair. In particular, a valid-but-sparse external objective plus a
    # broken reward proxy must beat a budget no-op; spending more budget on
    # the same contradicted reward cannot resolve the failure.
    fault_order = {
        "BUDGET_EXECUTION_FAULT": 110,
        "STACK_FAULT": 100,
        "ENV_SYNTH_FAULT": 95,
        "OMR_FAULT": 90,
        "MDP_FAULT": 85,
        "REWARD_MISALIGNMENT_FAULT": 84,
        "EXPLORATION_COLLAPSE_FAULT": 82,
        "REWARD_STRUCTURE_FAULT": 80,
        "OBS_SCHEMA_FAULT": 70,
        "OPTIMIZER_FAULT": 50,
        "ALGO_MISMATCH_FAULT": 50,
        "BUDGET_FAULT": 10,
        "INSUFFICIENT_BUDGET_FAULT": 10,
    }
    slot_order = {
        "interface_dependency": 90,
        "obs_reward_pair": 90,
        "evidence_firewall": 100,
        "exploration": 85,
        "stage": 80,
        "reward": 70,
        "representation": 70,
        "obs_schema": 70,
        "budget": 95,
    }
    signature_order = {
        "strict_firewall.privileged_signal_used_by_audit_or_reward": 150,
        "budget_execution.allocated_not_honored": 140,
        "reward_misalignment.training_up_semantic_worse": 125,
        "exploration_collapse.entropy_coverage_zero": 115,
        "interface_dependency.external_flat_after_reward_repairs": 120,
        "proxy_self_deception.training_up_external_flat": 100,
        "goal_omr.all_trials_invalid": 95,
        "goal_omr.explicit_contradiction": 90,
        "repr_noise_hopping.effects_without_global_progress": 80,
        "global_best_debt.frozen_incumbent": 10,
    }

    def _signature_priority(signature_id: str) -> int:
        if signature_id.startswith("silent_noop.rollback"):
            return 130
        if signature_id.startswith("silent_noop."):
            return 60
        if signature_id.startswith("goal_omr."):
            return 90
        return signature_order.get(signature_id, 0)

    return sorted(
        contradictions,
        key=lambda c: (
            severity_order.get(c.severity, 0),
            _signature_priority(c.signature_id),
            fault_order.get(c.recommended_fault, 0),
            slot_order.get(c.challenged_slot, 0),
        ),
        reverse=True,
    )[0]


def _dedupe(items: List[Contradiction]) -> List[Contradiction]:
    seen = set()
    out: List[Contradiction] = []
    for item in items:
        key = (item.signature_id, item.challenged_slot, item.recommended_fault)
        if key in seen:
            continue
        seen.add(key)
        out.append(item)
    return out


def _fault_for_face(face: str) -> str:
    face = face.lower()
    if face in {"repr", "representation", "obs_schema"}:
        return "OBS_SCHEMA_FAULT"
    if face in {"goal", "omr", "goal_omr"}:
        return "OMR_FAULT"
    if face in {"algo", "algorithm"}:
        return "OPTIMIZER_FAULT"
    if face == "exploration":
        return "EXPLORATION_COLLAPSE_FAULT"
    if face == "budget":
        return "BUDGET_FAULT"
    if face == "stack":
        return "STACK_FAULT"
    return "REWARD_STRUCTURE_FAULT"


def _report_id(state: Any) -> str:
    return f"gfm_iter{int(getattr(state, 'pipeline_iteration', 0) or 0)}"


==> anc/FARL/autorl/goal_omr_verifier.py <==
"""V4 Goal / OMR degeneracy verifier."""

from __future__ import annotations

import json
import math
from pathlib import Path
from typing import Any, Dict, List, Optional

from autorl.evidence_ledger import record_actuator_event, stack_snapshot


def run_goal_omr_verifier(state: Any) -> Dict[str, Any]:
    mem = getattr(state, "pipeline_memory", None)
    if not isinstance(mem, dict):
        state.pipeline_memory = {}
        mem = state.pipeline_memory
    before = {
        **stack_snapshot(state),
        "last_goal_omr_status": (mem.get("goal_omr_verification_report") or {}).get("status"),
    }
    report = _build_report(state)
    path = Path(getattr(state, "run_dir")) / "goal_omr_verification.v1.json"
    path.write_text(json.dumps(report, indent=2, sort_keys=True, default=str), encoding="utf-8")
    mem["goal_omr_verification_report"] = report
    if report.get("recommended_fault"):
        mem["goal_omr_contradiction"] = {
            "active": True,
            "signature_id": report["signature_id"],
            "severity": report["severity"],
            "challenged_slot": report["challenged_slot"],
            "recommended_fault": report["recommended_fault"],
            "evidence": report["evidence"],
        }
        mem.setdefault("typed_pressure_ledger", []).append({
            "source": "goal_omr_verifier",
            "iteration": int(getattr(state, "pipeline_iteration", 0) or 0),
            "status": report["status"],
            "recommended_fault": report["recommended_fault"],
            "evidence": report["evidence"],
        })
    else:
        mem.pop("goal_omr_contradiction", None)
        if report["status"] != "verified":
            mem["omr_diagnostic_request"] = (
                report.get("diagnostic_request") or {
                    "kind": "collect_discriminating_evidence",
                    "status": "requested",
                    "routing_authority": "shadow_only",
                }
            )
        else:
            mem.pop("omr_diagnostic_request", None)
    after = {
        **stack_snapshot(state),
        "last_goal_omr_status": report["status"],
        "signature_id": report.get("signature_id"),
    }
    record_actuator_event(
        state,
        face="goal_omr",
        action="goal_omr_degeneracy_verify",
        before=before,
        after=after,
        expected_delta={"report": "write", "typed_pressure": "if_degenerate"},
        evidence={"evaluation_ran": True, "no_change_allowed": True},
        metadata={"report_path": str(path)},
    )
    return report


def _build_report(state: Any) -> Dict[str, Any]:
    mem = getattr(state, "pipeline_memory", {}) or {}
    omr_status = mem.get("last_hpo_omr_status") or {}
    scores = _recent_external_scores(mem)
    training = _recent_training_rewards(mem)
    success_rate = _recent_success_rate(mem)
    omr_spec = getattr(state, "objective_metric_spec", {}) or {}
    metric_type = str(omr_spec.get("metric_type") or "").lower()

    if omr_status.get("all_omr_failed"):
        return _report(
            state,
            status="omr_failed",
            signature_id="goal_omr.all_omr_failed",
            severity="high",
            challenged_slot="omr",
            recommended_fault="OMR_FAULT",
            evidence=[f"last_hpo_omr_status={omr_status}"],
        )

    if len(scores) >= 3 and _span(scores) <= 1e-9:
        report = _report(
            state,
            status="constant_signal_uncertain",
            signature_id="goal_omr.constant_signal_symptom",
            severity="low",
            challenged_slot=None,
            recommended_fault=None,
            evidence=[
                f"external_scores_constant={scores[-8:]}",
                f"metric_type={metric_type or 'unknown'}",
                "constant OMR is a symptom, not an evaluator fault",
            ],
        )
        report["diagnostic_request"] = {
            "kind": "behaviorally_diverse_evaluator_calibration",
            "status": "requested",
            "routing_authority": "shadow_only",
            "reason": (
                "distinguish floor/ceiling saturation from evaluator "
                "insensitivity using behaviorally diverse policies"
            ),
        }
        return report

    if success_rate is not None and success_rate <= 0.0 and _trend_up(training) and not _trend_up(scores):
        report = _report(
            state,
            status="reward_outcome_divergence_symptom",
            signature_id="goal_omr.reward_outcome_divergence_symptom",
            severity="low",
            challenged_slot=None,
            recommended_fault=None,
            evidence=[
                f"success_rate={success_rate:.6g}",
                f"training_reward_recent={training[-5:]}",
                f"external_scores_recent={scores[-5:]}",
                "divergence requires a matched interface intervention before fault routing",
            ],
        )
        report["diagnostic_request"] = {
            "kind": "distinct_reward_family_race",
            "status": "requested",
            "routing_authority": "shadow_only",
            "reason": "test reward/outcome alignment under matched seeds",
        }
        return report

    return _report(
        state,
        status="verified",
        signature_id=None,
        severity="low",
        challenged_slot=None,
        recommended_fault=None,
        evidence=["goal/OMR verifier found no deterministic degeneracy signature"],
    )


def _report(
    state: Any,
    *,
    status: str,
    signature_id: Optional[str],
    severity: str,
    challenged_slot: Optional[str],
    recommended_fault: Optional[str],
    evidence: List[str],
) -> Dict[str, Any]:
    return {
        "schema_version": "goal_omr_verification.v1",
        "iteration": int(getattr(state, "pipeline_iteration", 0) or 0),
        "status": status,
        "signature_id": signature_id,
        "severity": severity,
        "challenged_slot": challenged_slot,
        "recommended_fault": recommended_fault,
        "evidence": evidence,
    }


def _recent_external_scores(mem: Dict[str, Any]) -> List[float]:
    vals: List[float] = []
    for row in mem.get("hpo_iter_snapshots", [])[-5:]:
        for key in ("best_iqm", "external_metric", "best_external"):
            if key in row:
                _append_float(vals, row.get(key))
                break
    best = mem.get("best_so_far")
    if isinstance(best, dict):
        for x in best.get("best_scores") or []:
            _append_float(vals, x)
    return vals


def _recent_training_rewards(mem: Dict[str, Any]) -> List[float]:
    vals: List[float] = []
    for row in mem.get("hpo_iter_snapshots", [])[-5:]:
        tr = row.get("training_reward_mean")
        if isinstance(tr, list):
            for x in tr:
                _append_float(vals, x)
        else:
            _append_float(vals, tr)
    return vals


def _recent_success_rate(mem: Dict[str, Any]) -> Optional[float]:
    for row in reversed(mem.get("hpo_iter_snapshots", []) or []):
        for key in ("success_rate", "threshold_success_rate"):
            if row.get(key) is not None:
                try:
                    return float(row[key])
                except Exception:
                    pass
        diag = row.get("diagnostics_snapshot") or {}
        if isinstance(diag, dict):
            features = diag.get("features") or {}
            for key in ("success_rate", "threshold_success_rate"):
                if features.get(key) is not None:
                    try:
                        return float(features[key])
                    except Exception:
                        pass
    return None


def _append_float(vals: List[float], x: Any) -> None:
    try:
        v = float(x)
    except Exception:
        return
    if math.isfinite(v):
        vals.append(v)


def _span(vals: List[float]) -> float:
    return float(max(vals) - min(vals)) if vals else 0.0


def _trend_up(vals: List[float]) -> bool:
    if len(vals) < 2:
        return False
    return vals[-1] > vals[0] + 1e-9


==> anc/FARL/autorl/hypothesis_bank.py <==
"""Typed hypothesis bank for AutoRL v2 Phase 1.

Phase 1.0 deliberately uses simple deterministic statistics. The scheduler can
later replace this with Bayesian posterior logic without changing persistence.
"""

from __future__ import annotations

import json
import math
import os
from datetime import datetime, timezone
from pathlib import Path
from typing import Any, Dict, Iterable, List, Optional, Tuple


TYPE_BY_SLOT = {
    "goal": "goal_hypothesis",
    "omr": "omr_hypothesis",
    "task_structure": "task_structure_hypothesis",
    "obs_schema": "obs_schema_hypothesis",
    "reward": "reward_hypothesis",
    "algo": "algorithm_hypothesis",
    "hpo": "hpo_hypothesis",
    "budget": "budget_hypothesis",
    "exploration": "exploration_hypothesis",
    "env_adapter": "env_adapter_hypothesis",
    "search": "search_experiment_hypothesis",
}


def _now() -> str:
    return datetime.now(timezone.utc).isoformat()


def _atomic_json(path: Path, data: Dict[str, Any]) -> None:
    path.parent.mkdir(parents=True, exist_ok=True)
    tmp = path.with_suffix(path.suffix + ".tmp")
    tmp.write_text(json.dumps(data, indent=2, sort_keys=True, default=str), encoding="utf-8")
    os.replace(tmp, path)


def _slot_from_key(key: str) -> str:
    return key[:-3] if key.endswith("_id") else key


class HypothesisBank:
    def __init__(self, run_dir: str | Path):
        self.run_dir = Path(run_dir)

    def hypothesis_path(self, slot: str, hyp_id: str) -> Path:
        return self.run_dir / "hypotheses" / slot / f"{hyp_id}.json"

    def current_generation_contract(self) -> Tuple[int, Optional[str]]:
        payload = self._read(self.run_dir / "search_generation.v1.json") or {}
        return (
            int(payload.get("generation_id", 0) or 0),
            payload.get("canonical_interface_hash"),
        )

    def bind_generation_interface(self, canonical_interface_hash: str) -> None:
        """Bind the current search generation to an observed M1 receipt.

        Only hypotheses whose hash is still unset are filled.  A non-empty,
        different hash is evidence of a stale executable candidate and must
        remain visible to the portfolio admission gate rather than being
        silently relabelled as compatible.
        """

        if (
            self.run_dir / "runtime_interface_generation.latest.v1.json"
        ).exists():
            raise RuntimeError(
                "direct generation/interface binding is forbidden after the "
                "atomic interface transaction has been established"
            )

        interface_hash = str(canonical_interface_hash or "").strip()
        if not interface_hash:
            raise ValueError("canonical_interface_hash must be non-empty")
        path = self.run_dir / "search_generation.v1.json"
        current = self._read(path) or {
            "schema_version": "search_generation.v1",
            "generation_id": 0,
            "history": [],
        }
        generation_id = int(current.get("generation_id", 0) or 0)
        previous = current.get("canonical_interface_hash")
        current["canonical_interface_hash"] = interface_hash
        current["updated_at"] = _now()
        current.setdefault("interface_bind_history", []).append({
            "at": _now(),
            "generation_id": generation_id,
            "previous_hash": previous,
            "canonical_interface_hash": interface_hash,
        })
        _atomic_json(path, current)
        for hyp_path in (self.run_dir / "hypotheses").glob("*/*.json"):
            data = self._read(hyp_path)
            if not data:
                continue
            if int(data.get("generation_id", 0) or 0) != generation_id:
                continue
            if not data.get("canonical_interface_hash"):
                data["canonical_interface_hash"] = interface_hash
                _atomic_json(hyp_path, data)

    def interface_generation_invalidation_set(
        self, generation_id: int
    ) -> List[str]:
        """Return executable hypotheses fenced by leaving ``generation_id``.

        The append-only interface receipt records this set.  We deliberately do
        not rewrite every hypothesis inside the interface transaction: authored
        generation IDs are immutable evidence provenance, and the existing
        admission mismatch is the atomic invalidation fence.
        """

        invalidated: List[str] = []
        for hyp_path in (self.run_dir / "hypotheses").glob("*/*.json"):
            data = self._read(hyp_path)
            if not data:
                continue
            if int(data.get("generation_id", 0) or 0) != int(generation_id):
                continue
            if data.get("status") in {"archived", "pruned", "invalidated"}:
                continue
            hyp_id = str(data.get("id") or "").strip()
            if hyp_id:
                invalidated.append(hyp_id)
        return sorted(set(invalidated))

    def commit_interface_generation(
        self,
        *,
        generation_id: int,
        canonical_interface_hash: str,
        adapter_sha256: str,
        receipt_sha256: str,
        source_identity_sha256: str,
        commit_id: str,
        reason: str,
        expected_previous_generation_id: int,
        expected_previous_hash: Optional[str],
        invalidated_hypothesis_ids: Optional[List[str]] = None,
    ) -> None:
        """Persist the search side of one externally locked interface commit.

        ``runtime_interface_contract.commit_canonical_interface`` owns the
        transaction lock and rollback.  This method performs an optimistic
        compare against the state observed while that lock was held, preventing
        any legacy generation writer from being silently overwritten.
        """

        interface_hash = str(canonical_interface_hash or "").strip()
        if not interface_hash:
            raise ValueError("canonical_interface_hash must be non-empty")
        path = self.run_dir / "search_generation.v1.json"
        current = self._read(path) or {
            "schema_version": "search_generation.v1",
            "generation_id": 0,
            "canonical_interface_hash": None,
            "history": [],
        }
        observed_generation = int(current.get("generation_id", 0) or 0)
        observed_hash = current.get("canonical_interface_hash")
        if (
            observed_generation != int(expected_previous_generation_id)
            or str(observed_hash or "") != str(expected_previous_hash or "")
        ):
            raise RuntimeError(
                "SEARCH_GENERATION_COMPARE_FAILED: "
                f"expected=({expected_previous_generation_id},"
                f"{expected_previous_hash}) observed=({observed_generation},"
                f"{observed_hash})"
            )
        current.update({
            "schema_version": "search_generation.v1",
            "generation_id": int(generation_id),
            "canonical_interface_hash": interface_hash,
            "adapter_sha256": str(adapter_sha256),
            "receipt_sha256": str(receipt_sha256),
            "source_identity_sha256": str(source_identity_sha256),
            "interface_commit_id": str(commit_id),
            "updated_at": _now(),
        })
        current.setdefault("history", []).append({
            "at": _now(),
            "from_generation_id": observed_generation,
            "to_generation_id": int(generation_id),
            "previous_canonical_interface_hash": observed_hash,
            "canonical_interface_hash": interface_hash,
            "adapter_sha256": str(adapter_sha256),
            "receipt_sha256": str(receipt_sha256),
            "source_identity_sha256": str(source_identity_sha256),
            "interface_commit_id": str(commit_id),
            "reason": str(reason),
            "invalidated_hypothesis_ids": list(
                invalidated_hypothesis_ids or []
            ),
        })
        _atomic_json(path, current)

    def rebase_candidate_to_current_generation(
        self, slot: str, hyp_id: str
    ) -> None:
        """Reactivate an explicitly re-materialized candidate in this generation.

        Evidence is retained only when the canonical interface hash is exactly
        equal.  A reused logical id after M1 drift starts with clean evidence;
        the prior measurements remain in historical_generation_evidence.
        """

        path = self.hypothesis_path(slot, hyp_id)
        data = self._read(path)
        if not data:
            return
        from autorl.core_ablation import arm
        if arm(run_dir=self.run_dir) == "A3" and data.get("status") in {
            "pruned", "archived", "falsified"
        }:
            return  # Re-materialization must not resurrect an eliminated gene.
        generation_id, interface_hash = self.current_generation_contract()
        old_generation = int(data.get("generation_id", 0) or 0)
        old_hash = data.get("canonical_interface_hash")
        if (
            old_generation == generation_id
            and (not interface_hash or old_hash == interface_hash)
            and data.get("status") in {"active", "champion"}
        ):
            return
        exact_interface_match = bool(
            interface_hash and old_hash and str(old_hash) == str(interface_hash)
        )
        evidence_isolation_required = bool(
            (old_generation != generation_id and not exact_interface_match)
            or (
                interface_hash
                and old_hash
                and str(old_hash) != str(interface_hash)
            )
        )
        if evidence_isolation_required:
            data.setdefault("historical_generation_evidence", []).append({
                "archived_at": _now(),
                "generation_id": old_generation,
                "canonical_interface_hash": old_hash,
                "tier": data.get("tier", 0),
                "evidence": data.get("evidence") or {},
                "budget_consumed_seconds": data.get(
                    "budget_consumed_seconds", 0.0
                ),
            })
            data["tier"] = 0
            data["budget_consumed_seconds"] = 0.0
            data["budget_total_seconds"] = 0.0
            data["evidence"] = {
                "n_trials": 0,
                "omr_scores": [],
                "omr_scores_mean": None,
                "omr_scores_std": None,
                "omr_scores_n_valid": 0,
                "confidence_interval_95": [None, None],
                "posterior_summary": {
                    "method": "phase1_simple_stats",
                    "mean": None,
                    "std": None,
                    "p_better_than_bank_median": 0.5,
                },
            }
        data["generation_id"] = generation_id
        data["canonical_interface_hash"] = interface_hash
        data["status"] = "active"
        data["lifecycle_status"] = "ACTIVE"
        data.setdefault("lifecycle_events", []).append({
            "at": _now(),
            "event": "explicitly_rematerialized_for_generation",
            "from_generation_id": old_generation,
            "to_generation_id": generation_id,
            "interface_changed_or_unbound": evidence_isolation_required,
            "exact_interface_match": exact_interface_match,
        })
        _atomic_json(path, data)

    def _v9_complete_reward_tier(self, slot: str, hyp_id: str) -> Optional[str]:
        if str(slot) != "reward":
            return None
        path = self.run_dir / "stacks" / "reward" / f"{hyp_id}.json"
        payload = self._read(path) or {}
        spec = payload.get("spec") or {}
        program = spec.get("reward_program") or spec.get("program") or spec
        if not isinstance(program, dict):
            return None
        families = {
            str(component.get("family") or "")
            for component in (program.get("primitive_compositions") or [])
            if isinstance(component, dict)
        }
        if "general_transition_program" in families:
            return "PROPOSED_GENERAL"
        if "public_transition_program" in families:
            return "PROPOSED_PUBLIC"
        return None

    def _is_v9_public_reward(self, slot: str, hyp_id: str) -> bool:
        return self._v9_complete_reward_tier(slot, hyp_id) is not None

    def ensure_from_stack(self, stack: Dict[str, str], hashes: Optional[Dict[str, str]] = None,
                          created_by: str = "unknown") -> None:
        hashes = hashes or {}
        for key, hyp_id in stack.items():
            slot = _slot_from_key(key)
            self.spawn(
                slot=slot,
                hyp_id=hyp_id,
                spec_ref=f"stacks/{slot}/{hyp_id}.json",
                spec_sha=hashes.get(slot),
                created_by={"module": created_by},
                if_missing=True,
            )
        self.write_state()

    def spawn(self, *, slot: str, hyp_id: str, spec_ref: Optional[str] = None,
              spec_sha: Optional[str] = None, created_by: Optional[Dict[str, Any]] = None,
              parent_id: Optional[str] = None, status: str = "active",
              if_missing: bool = False, generation_id: Optional[int] = None,
              axis: Optional[str] = None, parent_ids: Optional[List[str]] = None,
              prediction: Optional[Dict[str, Any]] = None,
              minimum_fidelity: Optional[int] = None,
              evidence_refs: Optional[List[str]] = None,
              canonical_interface_hash: Optional[str] = None) -> Path:
        path = self.hypothesis_path(slot, hyp_id)
        if if_missing and path.exists():
            return path
        resolved_parents = list(parent_ids or ([parent_id] if parent_id else []))
        data = {
            "schema_version": "hypothesis.v2",
            "id": hyp_id,
            "type": TYPE_BY_SLOT.get(slot, f"{slot}_hypothesis"),
            "slot": slot,
            "created_at": _now(),
            "created_by": created_by or {},
            "spec_ref": spec_ref,
            "spec_sha": spec_sha,
            "parent_id": parent_id or (resolved_parents[0] if resolved_parents else None),
            "parent_ids": resolved_parents,
            "lineage": list(resolved_parents),
            "status": status,
            "lifecycle_status": str(status).upper(),
            "generation_id": int(generation_id or 0),
            "axis": axis or slot,
            "prediction": prediction or {},
            "minimum_fidelity": minimum_fidelity,
            "evidence_refs": list(evidence_refs or []),
            "canonical_interface_hash": canonical_interface_hash,
            "tier": 0,
            "budget_consumed_seconds": 0.0,
            "budget_total_seconds": 0.0,
            "evidence": {
                "n_trials": 0,
                "omr_scores": [],
                "omr_scores_mean": None,
                "omr_scores_std": None,
                "omr_scores_n_valid": 0,
                "confidence_interval_95": [None, None],
                "posterior_summary": {
                    "method": "phase1_simple_stats",
                    "mean": None,
                    "std": None,
                    "p_better_than_bank_median": 0.5,
                },
            },
            "verdict": {"status": status, "decided_at": None, "reason": None},
            "rollback_safe_points": [],
            "lifecycle_events": [
                {"at": _now(), "event": "spawned", "created_by": created_by or {}}
            ],
        }
        _atomic_json(path, data)
        self._append_event({"event": "spawned", "slot": slot, "id": hyp_id})
        return path

    def attach_evidence(self, stack: Dict[str, str], score: float, valid: bool,
                        provenance_ref: Optional[str]) -> None:
        for key, hyp_id in stack.items():
            slot = _slot_from_key(key)
            path = self.hypothesis_path(slot, hyp_id)
            if not path.exists():
                self.spawn(slot=slot, hyp_id=hyp_id, if_missing=True)
            data = json.loads(path.read_text(encoding="utf-8"))
            ev = data.setdefault("evidence", {})
            scores = list(ev.get("omr_scores", []) or [])
            if valid and math.isfinite(float(score)):
                scores.append(float(score))
            ev["n_trials"] = int(ev.get("n_trials", 0) or 0) + 1
            ev["omr_scores"] = scores
            ev["omr_scores_n_valid"] = len(scores)
            if scores:
                self._refresh_evidence_stats(data)
            if self._is_v9_public_reward(slot, hyp_id):
                ev["v9_grounding_tier"] = self._v9_complete_reward_tier(
                    slot, hyp_id
                )
                ev["v9_semantic_validation_state"] = (
                    "FINAL_OMR_EVIDENCED" if valid else "TRAINED_COMPLETE_PROGRAM"
                )
                ev["v9_stage_omr_ranking_weight"] = 0.0
                ev["v9_promotion_authority"] = "held_out_final_omr_lcb_only"
            data.setdefault("lifecycle_events", []).append({
                "at": _now(),
                "event": "evidence_attached",
                "score": score if valid else None,
                "objective_valid": bool(valid),
                "provenance_ref": provenance_ref,
            })
            _atomic_json(path, data)
            self._refresh_slot_posteriors(slot)
        self.write_state()

    def promote(self, slot: str, hyp_id: str, evidence_ref: Optional[str] = None,
                reason: str = "external_evidence") -> None:
        from autorl.core_ablation import arm
        random_bank = arm(run_dir=self.run_dir) == "A3"
        target = self._read(self.hypothesis_path(slot, hyp_id)) or {}
        if random_bank and target.get("status") in {"pruned", "archived", "falsified"}:
            return
        v9_public = self._is_v9_public_reward(slot, hyp_id)
        if v9_public:
            target = self._read(self.hypothesis_path(slot, hyp_id)) or {}
            target_evidence = target.get("evidence") or {}
            valid_scores = [
                float(x) for x in (target_evidence.get("omr_scores") or [])
                if math.isfinite(float(x))
            ]
            if not valid_scores or max(valid_scores) <= 0.0:
                raise ValueError(
                    "V9 complete reward cannot be promoted before non-zero valid "
                    "held-out final OMR first light"
                )
        for p in self._slot_paths(slot):
            d = self._read(p)
            if not d:
                continue
            if d.get("id") == hyp_id:
                if v9_public:
                    ev = d.setdefault("evidence", {})
                    ev["v9_grounding_tier"] = self._v9_complete_reward_tier(
                        slot, hyp_id
                    )
                    ev["v9_semantic_validation_state"] = "FINAL_OMR_SUPPORTED"
                    ev["v9_stage_omr_ranking_weight"] = 0.0
                    ev["v9_promotion_authority"] = "held_out_final_omr_lcb_only"
                d["status"] = "champion"
                d["lifecycle_status"] = "SUPPORTED"
                d["verdict"] = {
                    "status": "champion",
                    "decided_at": _now(),
                    "reason": reason,
                    "evidence_ref": evidence_ref,
                }
                d.setdefault("lifecycle_events", []).append({
                    "at": _now(), "event": "promoted",
                    "reason": reason, "evidence_ref": evidence_ref,
                })
            elif d.get("status") == "champion":
                if random_bank:
                    # Changing the reporting champion is not score elimination.
                    # Live survivors are removed only by the completed bank
                    # selection, so promotion cannot archive a shared live gene.
                    d["status"] = "active"
                    d["lifecycle_status"] = "ACTIVE"
                    _atomic_json(p, d)
                    continue
                d["status"] = "archived"
                d["lifecycle_status"] = "INCONCLUSIVE"
                d["archived_at"] = _now()
                d.setdefault("lifecycle_events", []).append({
                    "at": _now(), "event": "archived",
                    "reason": f"superseded_by_{hyp_id}",
                })
            _atomic_json(p, d)
        self._append_event({"event": "promoted", "slot": slot, "id": hyp_id, "reason": reason})
        self.write_state()

    def support(self, slot: str, hyp_id: str, *, evidence_ref: Optional[str] = None,
                reason: str = "local_axis_evidence") -> None:
        """Record local support without creating a global champion pointer."""
        path = self.hypothesis_path(slot, hyp_id)
        data = self._read(path)
        if not data:
            self.spawn(slot=slot, hyp_id=hyp_id, if_missing=True)
            data = self._read(path) or {}
        data["status"] = "active"
        data["lifecycle_status"] = "SUPPORTED"
        data["verdict"] = {
            "status": "SUPPORTED",
            "decided_at": _now(),
            "reason": reason,
            "evidence_ref": evidence_ref,
            "global_champion": False,
        }
        if evidence_ref:
            refs = data.setdefault("evidence_refs", [])
            if evidence_ref not in refs:
                refs.append(evidence_ref)
        data.setdefault("lifecycle_events", []).append({
            "at": _now(),
            "event": "locally_supported",
            "reason": reason,
            "evidence_ref": evidence_ref,
            "global_champion": False,
        })
        _atomic_json(path, data)
        self._append_event({
            "event": "locally_supported",
            "slot": slot,
            "id": hyp_id,
            "reason": reason,
        })
        self.write_state()

    def prune(self, slot: str, hyp_id: str, reason: str,
              n_consecutive_failures: int = 1) -> None:
        self._set_status(
            slot, hyp_id, "pruned", reason,
            extra={"n_consecutive_failures": int(n_consecutive_failures)},
        )

    def archive(self, slot: str, hyp_id: str, reason: str) -> None:
        self._set_status(slot, hyp_id, "archived", reason, extra={"archived_at": _now()})

    def revive(self, slot: str, hyp_id: str, reason: str,
               new_budget_tier: int = 0) -> None:
        from autorl.core_ablation import arm
        if arm(run_dir=self.run_dir) == "A3":
            return None
        self._set_status(
            slot, hyp_id, "active", reason,
            extra={"tier": int(new_budget_tier), "revived_at": _now()},
        )

    def branch(self, slot: str, parent_id: str, child_id: str,
               child_spec_ref: Optional[str] = None,
               child_spec_sha: Optional[str] = None,
               reason: str = "mutation") -> Path:
        parent_path = self.hypothesis_path(slot, parent_id)
        lineage: List[str] = [parent_id]
        if parent_path.exists():
            parent = self._read(parent_path) or {}
            lineage = list(parent.get("lineage", []) or []) + [parent_id]
            parent["status"] = "branched"
            parent.setdefault("lifecycle_events", []).append({
                "at": _now(), "event": "branched", "child_id": child_id,
                "reason": reason,
            })
            _atomic_json(parent_path, parent)
        path = self.spawn(
            slot=slot, hyp_id=child_id, spec_ref=child_spec_ref,
            spec_sha=child_spec_sha, parent_id=parent_id,
            created_by={"module": "hypothesis_bank", "reason": reason},
        )
        d = self._read(path) or {}
        d["lineage"] = lineage
        _atomic_json(path, d)
        self._append_event({
            "event": "branched", "slot": slot, "parent_id": parent_id,
            "child_id": child_id, "reason": reason,
        })
        self.write_state()
        return path

    def apply_lifecycle_rules(self, slot: str, eta: int = 3,
                              min_samples: int = 1) -> Dict[str, Any]:
        """Simple-stats lifecycle: promote top, prune bottom per ASHA rung."""
        rows = []
        for p in self._slot_paths(slot):
            d = self._read(p)
            if not d or d.get("status", "active") not in ("active", "champion"):
                continue
            ev = d.get("evidence", {}) or {}
            n = int(ev.get("omr_scores_n_valid", 0) or 0)
            mean = ev.get("omr_scores_mean")
            if n >= min_samples and mean is not None:
                rows.append((float(mean), n, d.get("id"), d))
        if not rows:
            return {"slot": slot, "promoted": None, "pruned": []}
        rows.sort(reverse=True, key=lambda x: (x[0], x[1]))
        if float(rows[0][0]) <= 0.0:
            return {
                "slot": slot,
                "promoted": None,
                "pruned": [],
                "reason": "no_nonzero_final_first_light",
            }
        promoted = rows[0][2]
        self.promote(slot, promoted, reason="phase1_lifecycle_top_mean")
        keep = max(1, math.ceil(len(rows) / max(1, eta)))
        pruned = []
        for _, _, hid, _ in rows[keep:]:
            self.prune(slot, hid, reason=f"asha_bottom_{len(rows)-keep}_of_{len(rows)}")
            pruned.append(hid)
        return {"slot": slot, "promoted": promoted, "pruned": pruned}

    def write_state(self) -> None:
        by_type: Dict[str, Dict[str, Any]] = {}
        hyp_root = self.run_dir / "hypotheses"
        if hyp_root.exists():
            for slot_dir in hyp_root.iterdir():
                if not slot_dir.is_dir():
                    continue
                grouped = {"active": [], "champion": None, "pruned": [], "archived": []}
                for p in slot_dir.glob("*.json"):
                    try:
                        d = json.loads(p.read_text(encoding="utf-8"))
                    except Exception:
                        continue
                    status = d.get("status", "active")
                    if status == "champion":
                        grouped["champion"] = d.get("id")
                    elif status in grouped:
                        grouped[status].append(d.get("id"))
                    else:
                        grouped["active"].append(d.get("id"))
                by_type[slot_dir.name] = grouped
        _atomic_json(self.run_dir / "hypothesis_bank_state.json", {
            "schema_version": "hypothesis_bank.v1",
            "computed_at": _now(),
            "by_type": by_type,
            "tier_distribution": self._tier_distribution(),
        })

    def _slot_paths(self, slot: str) -> List[Path]:
        root = self.run_dir / "hypotheses" / slot
        return sorted(root.glob("*.json")) if root.exists() else []

    def _read(self, path: Path) -> Optional[Dict[str, Any]]:
        try:
            return json.loads(path.read_text(encoding="utf-8"))
        except Exception:
            return None

    def _set_status(self, slot: str, hyp_id: str, status: str, reason: str,
                    extra: Optional[Dict[str, Any]] = None) -> None:
        path = self.hypothesis_path(slot, hyp_id)
        data = self._read(path)
        if not data:
            return
        extra = extra or {}
        data["status"] = status
        lifecycle_status = {
            "active": "ACTIVE",
            "champion": "SUPPORTED",
            "pruned": "FALSIFIED",
            "archived": "INCONCLUSIVE",
            "invalidated": "INVALIDATED",
        }.get(status, str(status).upper())
        data["lifecycle_status"] = lifecycle_status
        data.update({k: v for k, v in extra.items() if k in ("tier", "archived_at")})
        data["verdict"] = {"status": status, "decided_at": _now(), "reason": reason, **extra}
        data.setdefault("lifecycle_events", []).append({
            "at": _now(), "event": status, "reason": reason, **extra,
        })
        _atomic_json(path, data)
        self._append_event({"event": status, "slot": slot, "id": hyp_id, "reason": reason})
        self.write_state()

    def reset_generation(self, *, reason: str,
                         canonical_interface_hash: Optional[str] = None) -> int:
        """Invalidate executable descendants and start a clean V9 generation."""
        if (
            self.run_dir / "runtime_interface_generation.latest.v1.json"
        ).exists():
            raise RuntimeError(
                "DIRECT_GENERATION_RESET_FORBIDDEN: use "
                "reset_search_generation_atomically after the canonical "
                "interface transaction has been established"
            )
        path = self.run_dir / "search_generation.v1.json"
        current = self._read(path) or {"generation_id": 0, "history": []}
        old_generation = int(current.get("generation_id", 0) or 0)
        new_generation = old_generation + 1
        invalidated = []
        for hyp_path in (self.run_dir / "hypotheses").glob("*/*.json"):
            data = self._read(hyp_path)
            if not data:
                continue
            if int(data.get("generation_id", 0) or 0) != old_generation:
                continue
            if data.get("status") in {"archived", "pruned", "invalidated"}:
                continue
            data["status"] = "invalidated"
            data["lifecycle_status"] = "INVALIDATED"
            data.setdefault("lifecycle_events", []).append({
                "at": _now(),
                "event": "generation_invalidated",
                "reason": reason,
                "new_generation_id": new_generation,
            })
            _atomic_json(hyp_path, data)
            invalidated.append(data.get("id"))
        current["schema_version"] = "search_generation.v1"
        current["generation_id"] = new_generation
        current["canonical_interface_hash"] = canonical_interface_hash
        current["updated_at"] = _now()
        current.setdefault("history", []).append({
            "at": _now(),
            "from_generation_id": old_generation,
            "to_generation_id": new_generation,
            "reason": reason,
            "invalidated_hypothesis_ids": invalidated,
        })
        _atomic_json(path, current)
        self._append_event({
            "event": "generation_reset",
            "from_generation_id": old_generation,
            "to_generation_id": new_generation,
            "reason": reason,
        })
        self.write_state()
        return new_generation

    def _refresh_evidence_stats(self, data: Dict[str, Any]) -> None:
        ev = data.setdefault("evidence", {})
        scores = [float(x) for x in (ev.get("omr_scores", []) or []) if math.isfinite(float(x))]
        ev["omr_scores_n_valid"] = len(scores)
        if not scores:
            return
        mean = sum(scores) / len(scores)
        var = sum((x - mean) ** 2 for x in scores) / max(1, len(scores) - 1)
        std = math.sqrt(var)
        half = 1.96 * std / math.sqrt(len(scores)) if len(scores) > 1 else 0.0
        ev["omr_scores_mean"] = mean
        ev["omr_scores_std"] = std
        ev["confidence_interval_95"] = [mean - half, mean + half]
        ev["posterior_summary"] = {
            "method": "phase1_simple_stats",
            "mean": mean,
            "std": std,
            "p_better_than_bank_median": ev.get("posterior_summary", {}).get(
                "p_better_than_bank_median", 0.5
            ),
        }

    def _refresh_slot_posteriors(self, slot: str) -> None:
        docs: List[Tuple[Path, Dict[str, Any]]] = []
        means = []
        for p in self._slot_paths(slot):
            d = self._read(p)
            if not d:
                continue
            self._refresh_evidence_stats(d)
            mean = (d.get("evidence", {}) or {}).get("omr_scores_mean")
            if mean is not None:
                means.append(float(mean))
            docs.append((p, d))
        if not means:
            return
        med = sorted(means)[len(means) // 2]
        for p, d in docs:
            ev = d.get("evidence", {}) or {}
            scores = ev.get("omr_scores", []) or []
            mean = ev.get("omr_scores_mean")
            std = float(ev.get("omr_scores_std") or 0.0)
            n = int(ev.get("omr_scores_n_valid", 0) or 0)
            if mean is None or n == 0:
                prob = 0.5
            elif std <= 1e-9:
                prob = 0.9 if float(mean) > med else 0.1 if float(mean) < med else 0.5
            else:
                z = (float(mean) - med) / (std / math.sqrt(max(1, n)))
                prob = 1.0 / (1.0 + math.exp(-z))
            ev.setdefault("posterior_summary", {})["p_better_than_bank_median"] = float(prob)
            _atomic_json(p, d)

    def _tier_distribution(self) -> Dict[str, int]:
        dist: Dict[str, int] = {}
        for p in (self.run_dir / "hypotheses").glob("*/*.json"):
            try:
                d = json.loads(p.read_text(encoding="utf-8"))
                tier = str(d.get("tier", 0))
                dist[tier] = dist.get(tier, 0) + 1
            except Exception:
                continue
        return dist

    def _append_event(self, event: Dict[str, Any]) -> None:
        path = self.run_dir / "lifecycle_log.jsonl"
        path.parent.mkdir(parents=True, exist_ok=True)
        event = {"at": _now(), **event}
        with path.open("a", encoding="utf-8") as f:
            f.write(json.dumps(event, sort_keys=True, default=str) + "\n")


==> anc/FARL/autorl/hypothesis_memory.py <==
"""V7 hypothesis-graph memory.

The graph is the controller's compact scientific ledger: it stores competing
causal explanations for failure/progress and the next experiment that would
separate them.  It is not a chain-of-thought dump and never replaces OMR.
"""

from __future__ import annotations

import json
import glob
from pathlib import Path
from typing import Any, Dict, List, Optional


HYPOTHESIS_GRAPH_FILENAME = "context_memory/hypothesis_graph.v1.json"
NEXT_EXPERIMENT_FILENAME = "next_experiment_plan.v1.json"


def _jsonable(value: Any) -> Any:
    if value is None or isinstance(value, (str, int, float, bool)):
        return value
    if isinstance(value, Path):
        return str(value)
    if isinstance(value, dict):
        return {str(k): _jsonable(v) for k, v in value.items()}
    if isinstance(value, (list, tuple, set)):
        return [_jsonable(v) for v in value]
    return str(value)


def _read_json(path: Path) -> Dict[str, Any]:
    try:
        data = json.loads(path.read_text(encoding="utf-8"))
        return data if isinstance(data, dict) else {}
    except Exception:
        return {}


def _evidence_ref(kind: str, path: Path) -> Dict[str, Any]:
    return {
        "schema_version": "hypothesis_graph/evidence_ref.v1",
        "kind": str(kind),
        "path": str(path),
    }


def load_hypothesis_graph(run_dir: str | Path) -> Dict[str, Any]:
    run_dir = Path(run_dir)
    graph = _read_json(run_dir / HYPOTHESIS_GRAPH_FILENAME)
    if isinstance(graph.get("hypotheses"), dict):
        return graph
    return {
        "schema_version": "hypothesis_graph.v1",
        "hypotheses": {},
        "commit_authority": "held_out_omr_lcb_only",
        "controller_policy": "next_best_discriminating_experiment",
    }


def project_scientific_ledger(run_dir: str | Path) -> Optional[Dict[str, Any]]:
    """Project the append-only V5/V8.4 ledger into the compact V7 view.

    Once a scientific ledger exists it is authoritative; the compact graph is
    a controller projection, never a second source of hypothesis truth.
    """
    run_dir = Path(run_dir)
    latest: Dict[str, Dict[str, Any]] = {}
    pattern = run_dir / "trajectory_evidence" / "hypothesis_ledger.v1*.jsonl"
    for shard in sorted(glob.glob(str(pattern))):
        try:
            lines = Path(shard).read_text(encoding="utf-8").splitlines()
        except OSError:
            continue
        for line in lines:
            try:
                row = json.loads(line)
            except Exception:
                continue
            hid = str(row.get("hypothesis_id") or "") if isinstance(row, dict) else ""
            if hid:
                latest[hid] = row
    if not latest:
        return None
    confidence_by_state = {
        "proposed": 0.25,
        "suspected": 0.45,
        "testing": 0.50,
        "supported": 0.90,
        "weakened": 0.35,
        "inconclusive": 0.30,
        "falsified": 0.0,
        "exhausted": 0.0,
    }
    hypotheses: Dict[str, Dict[str, Any]] = {}
    forbidden: List[str] = []
    for hid, row in latest.items():
        state = str(row.get("state") or "proposed")
        basis = str(row.get("basis_fingerprint") or hid)
        if state in {"falsified", "exhausted"} and basis:
            forbidden.append(basis)
        hypotheses[hid] = {
            "hypothesis_id": hid,
            "type": str(row.get("canonical_family") or row.get("family") or ""),
            "legacy_family": row.get("family"),
            "claim": row.get("claim") or row.get("statement"),
            "status": state,
            "confidence": confidence_by_state.get(state, 0.25),
            "stage_id": row.get("stage_id"),
            "basis_fingerprint": basis,
            "parent_hypothesis_ids": list(row.get("parent_hypothesis_ids") or []),
            "predicted_effect": row.get("predicted_effect"),
            "falsification_conditions": list(row.get("falsification_conditions") or []),
            "next_best_test": dict(row.get("next_best_test") or {}),
            "n_tests": int(row.get("n_tests", 0) or 0),
            "last_updated_iter": (
                (row.get("state_history") or [{}])[-1].get("iter", row.get("created_at_iter", 0))
            ),
            "source": "scientific_hypothesis_ledger_projection",
        }
    graph = {
        "schema_version": "hypothesis_graph.v2",
        "hypotheses": hypotheses,
        "authoritative_source": "trajectory_evidence/hypothesis_ledger.v1.*.jsonl",
        "projection_only": True,
        "forbidden_basis_fingerprints": sorted(set(forbidden)),
        "commit_authority": "held_out_omr_lcb_only",
        "stage_local_authority": "trusted_stage_omr_diagnostic_only",
        "controller_policy": "max_expected_information_gain_per_cost",
    }
    persist_hypothesis_graph(run_dir, graph)
    return graph


def _upsert(
    graph: Dict[str, Any],
    *,
    hypothesis_id: str,
    htype: str,
    claim: str,
    status: str,
    confidence_delta: float,
    evidence: Dict[str, Any],
    next_best_test: Dict[str, Any],
    iteration: int,
) -> None:
    hyps = graph.setdefault("hypotheses", {})
    row = dict(hyps.get(hypothesis_id) or {})
    old_conf = float(row.get("confidence", 0.0) or 0.0)
    row.update({
        "hypothesis_id": hypothesis_id,
        "type": htype,
        "claim": claim,
        "status": status,
        "confidence": max(0.0, min(1.0, old_conf + float(confidence_delta))),
        "last_updated_iter": int(iteration),
        "next_best_test": next_best_test,
    })
    key = "supporting_evidence" if status in {"live", "supported"} else "contradicting_evidence"
    refs = list(row.get(key) or [])
    refs.append(evidence)
    row[key] = refs[-24:]
    if "supporting_evidence" not in row:
        row["supporting_evidence"] = []
    if "contradicting_evidence" not in row:
        row["contradicting_evidence"] = []
    hyps[hypothesis_id] = row


def update_graph_from_alignment(
    *,
    run_dir: str | Path,
    alignment: Optional[Dict[str, Any]] = None,
    iteration: int = 0,
) -> Dict[str, Any]:
    run_dir = Path(run_dir)
    graph = load_hypothesis_graph(run_dir)
    if alignment is None:
        alignment = _read_json(run_dir / "trajectory_value_alignment.v1.json")
    if not isinstance(alignment, dict) or not alignment:
        return graph
    evidence = _evidence_ref("trajectory_value_alignment", run_dir / "trajectory_value_alignment.v1.json")
    if alignment.get("evidence_scope"):
        evidence["evidence_scope"] = alignment.get("evidence_scope")
    if alignment.get("genome_id"):
        evidence["genome_id"] = alignment.get("genome_id")
    if alignment.get("reward_id"):
        evidence["reward_id"] = alignment.get("reward_id")
    state = str(alignment.get("alignment_state") or "unproven")
    next_test = dict(alignment.get("next_best_test") or {})
    omr = alignment.get("omr_summary") or {}
    floor = bool(omr.get("floor_censored"))
    if state == "proxy_suspect":
        _upsert(
            graph,
            hypothesis_id="hyp.reward.proxy_failure",
            htype="reward",
            claim="The active reward/proxy is being optimized without producing goal-aligned trajectory evidence.",
            status="supported",
            confidence_delta=0.25,
            evidence=evidence,
            next_best_test=next_test or {"kind": "reward", "changed_axis": "reward"},
            iteration=iteration,
        )
        _upsert(
            graph,
            hypothesis_id="hyp.budget.insufficient",
            htype="budget",
            claim="The run is failing mainly because the current candidate lacks budget.",
            status="weakened",
            confidence_delta=-0.15,
            evidence=evidence,
            next_best_test={"kind": "budget", "changed_axis": "budget"},
            iteration=iteration,
        )
    elif state == "promising":
        _upsert(
            graph,
            hypothesis_id="hyp.budget.insufficient",
            htype="budget",
            claim="The current candidate shows controllable/stage progress and may need more budget.",
            status="supported" if floor else "live",
            confidence_delta=0.20,
            evidence=evidence,
            next_best_test=next_test or {"kind": "budget", "changed_axis": "budget"},
            iteration=iteration,
        )
    elif state == "falsified":
        _upsert(
            graph,
            hypothesis_id="hyp.grounding.reward_invalid",
            htype="grounding",
            claim="The reward candidate violates typed grounding or derived-lineage constraints.",
            status="supported",
            confidence_delta=0.40,
            evidence=evidence,
            next_best_test=next_test or {"kind": "reward", "changed_axis": "reward"},
            iteration=iteration,
        )
    elif state == "f_validated":
        _upsert(
            graph,
            hypothesis_id="hyp.reward.aligned",
            htype="reward",
            claim="The active reward/stack has positive held-out OMR support.",
            status="supported",
            confidence_delta=0.35,
            evidence=evidence,
            next_best_test=next_test or {"kind": "budget", "changed_axis": "budget"},
            iteration=iteration,
        )
        _upsert(
            graph,
            hypothesis_id="hyp.reward.proxy_failure",
            htype="reward",
            claim="The active reward/proxy is being optimized without producing goal-aligned trajectory evidence.",
            status="weakened",
            confidence_delta=-0.10,
            evidence=evidence,
            next_best_test={"kind": "reward", "changed_axis": "reward"},
            iteration=iteration,
        )
    else:
        changed_axis = str((next_test or {}).get("changed_axis") or "")
        if changed_axis == "exploration":
            _upsert(
                graph,
                hypothesis_id="hyp.exploration.coverage_failure",
                htype="exploration",
                claim="The active search has insufficient coverage/novelty over candidate goal-relevant regions.",
                status="live",
                confidence_delta=0.15,
                evidence=evidence,
                next_best_test=next_test,
                iteration=iteration,
            )
        elif floor:
            _upsert(
                graph,
                hypothesis_id="hyp.omr.floor_censored",
                htype="omr",
                claim="Held-out OMR is currently floor-censored; non-F trajectory evidence must route search pressure.",
                status="live",
                confidence_delta=0.10,
                evidence=evidence,
                next_best_test=next_test or {"kind": "stressor", "changed_axis": "diagnostic"},
                iteration=iteration,
            )
    graph["last_updated_iter"] = int(iteration)
    persist_hypothesis_graph(run_dir, graph)
    return graph


def _axis_for_breadth_slot(slot: str) -> Dict[str, str]:
    if slot == "obs_schema":
        return {"htype": "interface", "axis": "obs", "directive": "GCOS"}
    return {
        "reward": {"htype": "reward", "axis": "reward", "directive": "M4"},
        "algo": {"htype": "algo", "axis": "algo", "directive": "M3"},
        "exploration": {"htype": "exploration", "axis": "exploration", "directive": "M_EXPLORE"},
    }.get(slot, {"htype": "interface", "axis": slot, "directive": "M_DIAGNOSE"})


def _update_graph_from_effective_breadth(
    graph: Dict[str, Any],
    *,
    run_dir: Path,
    effective_breadth: Dict[str, Any],
    iteration: int,
) -> None:
    from autorl.core_ablation import arm
    if arm(run_dir=run_dir) == "A3":
        return  # Family undercoverage is an intended intervention, not debt.
    by_slot = effective_breadth.get("by_slot") if isinstance(effective_breadth, dict) else {}
    if not isinstance(by_slot, dict):
        return
    evidence = _evidence_ref(
        "effective_breadth",
        run_dir / "breadth_portfolio" / "effective_breadth_ledger.v1.json",
    )
    for slot, row in by_slot.items():
        if not isinstance(row, dict):
            continue
        debt = row.get("coverage_debt_families") if isinstance(row.get("coverage_debt_families"), dict) else {}
        owed = [fam for fam, v in debt.items() if int(v or 0) > 0]
        nominal = int(row.get("nominal_family_count", 0) or 0)
        effective = int(row.get("effective_family_count", 0) or 0)
        hyp_id = f"hyp.breadth.{slot}.under_executed_family"
        if not owed and not (nominal > effective >= 0):
            hyps = graph.setdefault("hypotheses", {})
            old = hyps.get(hyp_id)
            if isinstance(old, dict) and str(old.get("status") or "") in {"live", "supported"}:
                refs = list(old.get("contradicting_evidence") or [])
                refs.append({
                    **evidence,
                    "slot": slot,
                    "resolved": True,
                    "nominal_family_count": nominal,
                    "effective_family_count": effective,
                })
                old["contradicting_evidence"] = refs[-24:]
                old["status"] = "dormant"
                old["confidence"] = 0.0
                old["last_updated_iter"] = int(iteration)
                old["next_best_test"] = {
                    "kind": "monitor_resolved_breadth_debt",
                    "changed_axis": "diagnostic",
                }
                hyps[hyp_id] = old
            continue
        axis = _axis_for_breadth_slot(str(slot))
        _upsert(
            graph,
            hypothesis_id=hyp_id,
            htype=axis["htype"],
            claim=(
                f"The {slot} search has nominal breadth but under-executed "
                "families, so current evidence may be a schedule artifact."
            ),
            status="live",
            confidence_delta=0.12,
            evidence={**evidence, "slot": slot, "owed_families": owed[:24]},
            next_best_test={
                "kind": "breadth_rebalance",
                "changed_axis": axis["axis"],
                "expected_disambiguation": [
                    "family_under_tested",
                    "true_family_failure",
                    "scheduler_collapse",
                ],
            },
            iteration=iteration,
        )


def _update_graph_from_grounding_audit(
    graph: Dict[str, Any],
    *,
    run_dir: Path,
    grounding_audit: Dict[str, Any],
    iteration: int,
) -> None:
    if not isinstance(grounding_audit, dict) or not grounding_audit:
        return
    try:
        n_violations = int(grounding_audit.get("n_violations", 0) or 0)
    except Exception:
        n_violations = 0
    if n_violations <= 0:
        return
    evidence = _evidence_ref("reward_grounding_audit", run_dir / "reward_grounding_audit.v1.jsonl")
    violations = grounding_audit.get("violations") if isinstance(grounding_audit, dict) else []
    nl_violations = []
    if isinstance(violations, list):
        for row in violations:
            if not isinstance(row, dict):
                continue
            reasons = " ".join(str(x) for x in (row.get("reasons") or []))
            risks = " ".join(str(x) for x in (row.get("risk_tags") or []))
            align = row.get("nl_role_alignment")
            if "nl_role" in reasons or "nl_role" in risks or isinstance(align, dict):
                nl_violations.append(row)
    _upsert(
        graph,
        hypothesis_id="hyp.grounding.reward_invalid",
        htype="grounding",
        claim="At least one reward candidate violates typed grounding or derived-lineage constraints.",
        status="supported",
        confidence_delta=0.35,
        evidence={
            **evidence,
            "reward_id": grounding_audit.get("reward_id"),
            "n_violations": n_violations,
        },
        next_best_test={
            "kind": "reward_rewrite_with_grounding_ledger",
            "changed_axis": "reward",
            "expected_disambiguation": ["grounding_failure", "reward_family_failure"],
        },
        iteration=iteration,
    )
    if nl_violations:
        _upsert(
            graph,
            hypothesis_id="hyp.nl_role.reward_grounding_mismatch",
            htype="interface",
            claim=(
                "A reward candidate claimed an NL-derived task role/stage, but "
                "its public observation grounding did not support that role."
            ),
            status="supported",
            confidence_delta=0.45,
            evidence={
                **evidence,
                "reward_id": grounding_audit.get("reward_id"),
                "n_nl_role_violations": len(nl_violations),
                "sample_term_ids": [str(v.get("term_id") or "") for v in nl_violations[:8]],
            },
            next_best_test={
                "kind": "nl_role_grounding_repair",
                "changed_axis": "obs",
                "expected_disambiguation": [
                    "wrong_obs_role",
                    "missing_stage_grounding",
                    "nl_prior_incomplete",
                    "reward_family_misused_role",
                ],
            },
            iteration=iteration,
        )


def _update_graph_from_nl_contract(
    graph: Dict[str, Any],
    *,
    run_dir: Path,
    iteration: int,
) -> None:
    try:
        from autorl.nl_task_contract import load_nl_task_contract
    except Exception:
        return
    contract = load_nl_task_contract(run_dir)
    if not isinstance(contract, dict) or not contract.get("stages"):
        return
    ledger = _read_json(run_dir / "atom_grounding_ledger.v1.json")
    atoms = ledger.get("atoms") if isinstance(ledger, dict) else {}
    atoms = atoms if isinstance(atoms, dict) else {}
    if not atoms:
        return
    unresolved_stages: List[Dict[str, Any]] = []
    for stage in contract.get("stages") or []:
        if not isinstance(stage, dict):
            continue
        roles = {str(x) for x in (stage.get("expected_roles") or []) if str(x)}
        if not roles:
            continue
        supported = []
        for row in atoms.values():
            if not isinstance(row, dict):
                continue
            align = row.get("nl_role_alignment")
            if not isinstance(align, dict) or align.get("state") != "supported":
                continue
            claimed = {str(x) for x in (align.get("claimed_roles") or [])}
            if roles & claimed and str(row.get("reward_eligibility") or "") == "trainable":
                supported.append(str(row.get("atom_id") or ""))
        if not supported:
            unresolved_stages.append({
                "stage_id": stage.get("stage_id"),
                "roles": sorted(roles),
            })
    if not unresolved_stages:
        return
    _upsert(
        graph,
        hypothesis_id="hyp.stage.shadow_omr_unresolved",
        htype="interface",
        claim=(
            "NL supplied stage/shadow-OMR priors, but no trainable public atom "
            "currently grounds at least one claimed stage role."
        ),
        status="live",
        confidence_delta=0.20,
        evidence={
            **_evidence_ref("nl_task_contract", run_dir / "nl_task_contract.v1.json"),
            "unresolved_stages": unresolved_stages[:12],
        },
        next_best_test={
            "kind": "stage_shadow_omr_grounding_probe",
            "changed_axis": "obs",
            "expected_disambiguation": [
                "missing_public_atom",
                "wrong_semantic_label",
                "needs_trajectory_discriminant",
                "nl_stage_prior_wrong",
            ],
        },
        iteration=iteration,
    )


def update_graph_from_evidence_bundle(
    *,
    run_dir: str | Path,
    alignment_bundle: Optional[Dict[str, Any]] = None,
    effective_breadth: Optional[Dict[str, Any]] = None,
    grounding_audit: Optional[Dict[str, Any]] = None,
    iteration: int = 0,
) -> Dict[str, Any]:
    run_dir = Path(run_dir)
    if alignment_bundle is None:
        alignment_bundle = _read_json(run_dir / "trajectory_value_alignment_by_genome.v1.json")
    if isinstance(alignment_bundle, dict) and alignment_bundle:
        active = alignment_bundle.get("active")
        if isinstance(active, dict):
            update_graph_from_alignment(run_dir=run_dir, alignment=active, iteration=iteration)
        for cert in alignment_bundle.get("per_genome") or []:
            if isinstance(cert, dict):
                update_graph_from_alignment(run_dir=run_dir, alignment=cert, iteration=iteration)
    graph = load_hypothesis_graph(run_dir)
    if effective_breadth is None:
        effective_breadth = _read_json(run_dir / "breadth_portfolio" / "effective_breadth_ledger.v1.json")
    _update_graph_from_effective_breadth(
        graph,
        run_dir=run_dir,
        effective_breadth=effective_breadth or {},
        iteration=iteration,
    )
    if grounding_audit is None:
        try:
            lines = (run_dir / "reward_grounding_audit.v1.jsonl").read_text(
                encoding="utf-8"
            ).splitlines()
            grounding_audit = json.loads(lines[-1]) if lines else {}
        except Exception:
            grounding_audit = {}
    _update_graph_from_grounding_audit(
        graph,
        run_dir=run_dir,
        grounding_audit=grounding_audit or {},
        iteration=iteration,
    )
    _update_graph_from_nl_contract(
        graph,
        run_dir=run_dir,
        iteration=iteration,
    )
    graph["last_updated_iter"] = int(iteration)
    persist_hypothesis_graph(run_dir, graph)
    return graph


def select_next_experiment(graph: Dict[str, Any]) -> Dict[str, Any]:
    hyps = graph.get("hypotheses") if isinstance(graph, dict) else {}
    if not isinstance(hyps, dict) or not hyps:
        return {
            "schema_version": "next_experiment_plan.v1",
            "selected": False,
            "reason": "no_live_hypotheses",
            "commit_authority": "held_out_omr_lcb_only",
        }
    state_value = {
        "supported": 1.2,
        "suspected": 0.9,
        "weakened": 0.6,
        "proposed": 0.75,
        "inconclusive": 0.65,
        "live": 0.75,
    }
    candidates: List[Dict[str, Any]] = []
    for row in hyps.values():
        if not isinstance(row, dict):
            continue
        status = str(row.get("status") or "live")
        if status in {"falsified", "exhausted", "dormant", "testing"}:
            continue
        htype = str(row.get("type") or "")
        test = row.get("next_best_test") or {}
        information_gain = float(test.get("expected_information_gain", 1.0) or 1.0)
        cost = max(1e-9, float(test.get("estimated_cost", test.get("cost_rank", 1.0)) or 1.0))
        falsifiability = 1.0 if row.get("falsification_conditions") else 0.25
        uncertainty = max(0.1, 1.0 - float(row.get("confidence", 0.0) or 0.0))
        score = (
            information_gain * falsifiability * (0.5 + uncertainty)
            * state_value.get(status, 0.5)
            / cost
        )
        candidates.append({
            "score": score,
            "information_gain": information_gain,
            "estimated_cost": cost,
            "hypothesis": row,
        })
    if not candidates:
        return {
            "schema_version": "next_experiment_plan.v1",
            "selected": False,
            "reason": "no_actionable_hypotheses",
            "commit_authority": "held_out_omr_lcb_only",
        }
    ranked = sorted(candidates, key=lambda x: x["score"], reverse=True)
    winner = ranked[0]["hypothesis"]
    test = dict(winner.get("next_best_test") or {})
    axis = str(test.get("changed_axis") or "")
    directive = {
        "reward": "M4",
        "obs": "GCOS",
        "observation": "GCOS",
        "exploration": "M_EXPLORE",
        "algo": "M3",
        "budget": "M5_EXTEND",
        "interface": "M1",
        "diagnostic": "M_DIAGNOSE",
        "stressor": "M_DIAGNOSE",
    }.get(axis, "M_DIAGNOSE")
    return {
        "schema_version": "next_experiment_plan.v1",
        "selected": True,
        "hypothesis_id": winner.get("hypothesis_id"),
        "hypothesis_type": winner.get("type"),
        "hypothesis_status": winner.get("status"),
        "confidence": winner.get("confidence"),
        "next_best_test": test,
        "recommended_directive": directive,
        "commit_authority": "held_out_omr_lcb_only",
        "reason": "maximum_expected_information_gain_per_cost",
        "selection_policy": "max_expected_information_gain_per_cost",
        "forbidden_basis_fingerprints": list(
            graph.get("forbidden_basis_fingerprints") or []
        ),
        "alternatives": [
            {
                "hypothesis_id": c["hypothesis"].get("hypothesis_id"),
                "type": c["hypothesis"].get("type"),
                "status": c["hypothesis"].get("status"),
                "confidence": c["hypothesis"].get("confidence"),
                "score": c["score"],
                "expected_information_gain": c.get("information_gain"),
                "estimated_cost": c.get("estimated_cost"),
                "next_best_test": c["hypothesis"].get("next_best_test"),
            }
            for c in ranked[:5]
        ],
    }


def persist_hypothesis_graph(run_dir: str | Path, graph: Dict[str, Any]) -> Path:
    run_dir = Path(run_dir)
    path = run_dir / HYPOTHESIS_GRAPH_FILENAME
    path.parent.mkdir(parents=True, exist_ok=True)
    path.write_text(json.dumps(_jsonable(graph), indent=2, sort_keys=True), encoding="utf-8")
    return path


def persist_next_experiment_plan(run_dir: str | Path, plan: Dict[str, Any]) -> Path:
    run_dir = Path(run_dir)
    path = run_dir / NEXT_EXPERIMENT_FILENAME
    path.write_text(json.dumps(_jsonable(plan), indent=2, sort_keys=True), encoding="utf-8")
    return path


def update_and_select_next_experiment(
    *,
    run_dir: str | Path,
    alignment: Optional[Dict[str, Any]] = None,
    alignment_bundle: Optional[Dict[str, Any]] = None,
    effective_breadth: Optional[Dict[str, Any]] = None,
    grounding_audit: Optional[Dict[str, Any]] = None,
    iteration: int = 0,
) -> Dict[str, Any]:
    from autorl.core_ablation import arm
    if arm(run_dir=run_dir) == "A2":
        return {"selected_experiment": None, "reason": "A2_scientific_memory_disabled"}
    bundle_path = Path(run_dir) / "trajectory_value_alignment_by_genome.v1.json"
    if (
        alignment_bundle is not None
        or effective_breadth is not None
        or grounding_audit is not None
        or (alignment is None and bundle_path.exists())
    ):
        graph = update_graph_from_evidence_bundle(
            run_dir=run_dir,
            alignment_bundle=alignment_bundle,
            effective_breadth=effective_breadth,
            grounding_audit=grounding_audit,
            iteration=iteration,
        )
    else:
        graph = update_graph_from_alignment(
            run_dir=run_dir,
            alignment=alignment,
            iteration=iteration,
        )
    projected = project_scientific_ledger(run_dir)
    if projected is not None:
        graph = projected
    if arm(run_dir=run_dir) == "A3":
        # Old audit projections may describe undercoverage.  They remain on
        # disk, but cannot issue candidate-family rebalance instructions.
        graph = dict(graph)
        graph["hypotheses"] = {
            key: row for key, row in (graph.get("hypotheses") or {}).items()
            if not str(key).startswith("hyp.breadth.")
            and (row.get("next_best_test") or {}).get("kind") != "breadth_rebalance"
        }
    plan = select_next_experiment(graph)
    persist_next_experiment_plan(run_dir, plan)
    return plan


==> anc/FARL/autorl/interface_coupling.py <==
"""Evidence-triggered restricted joint search over observation and reward.

The default V4 search policy isolates one controllable stack slot at a time.
This module defines the narrow exception needed when a targeted M2B repair
creates representation atoms that M4 must consume before either side can be
evaluated fairly.
"""

from __future__ import annotations

import json
from pathlib import Path
from typing import Any, Dict, Iterable, Optional

from autorl.v2_provenance import utc_now


INTERFACE_DIRECTIVES = frozenset({"M2B", "M4"})
INTERFACE_ALLOWED_SLOTS = ("obs_schema", "reward")
INTERFACE_COUPLED_FAULTS = frozenset({
    "REWARD_STRUCTURE_FAULT",
    "STAGE_TRANSITION_FAULT",
    "MDP_FAULT",
    "OBS_SCHEMA_FAULT",
    "COVERAGE_FAULT",
    "STAGE_FINAL_ALIGNMENT_FAULT",
    "REWARD_MISALIGNMENT_FAULT",
})


def is_interface_directive_pair(directives: Iterable[str]) -> bool:
    """Return whether directives are the exact approved M2B+M4 dependency."""
    return {str(d) for d in (directives or [])} == INTERFACE_DIRECTIVES


def should_enable_interface_coupling(
    directives: Iterable[str],
    fault: str,
    *,
    dependency_evidence: bool = False,
) -> bool:
    """Gate joint interface repair on both exact scope and typed fault."""
    fault_name = str(fault or "").upper()
    return (
        is_interface_directive_pair(directives)
        and (
            fault_name in INTERFACE_COUPLED_FAULTS
            or (fault_name == "REWARD_FAULT" and bool(dependency_evidence))
        )
    )


def activate_interface_coupling(
    state: Any,
    *,
    directives: Iterable[str],
    fault: str,
    dependency_evidence: Optional[Dict[str, Any]] = None,
) -> Dict[str, Any]:
    """Persist the contract governing one restricted joint interface iteration."""
    iteration = int(getattr(state, "pipeline_iteration", 0) or 0)
    contract = {
        "schema_version": "interface_coupling_contract.v1",
        "enabled": should_enable_interface_coupling(
            directives,
            fault,
            dependency_evidence=bool(dependency_evidence),
        ),
        "iteration": iteration,
        "axis": "interface",
        "trigger": (
            "current_iteration_targeted_resensing_dependency"
            if dependency_evidence
            else "typed_cross_axis_fault_dependency"
        ),
        "dependency_evidence": dict(dependency_evidence or {}),
        "fault": str(fault or "").upper(),
        "directives": ["M2B", "M4"],
        "allowed_slots": list(INTERFACE_ALLOWED_SLOTS),
        "search_policy": "conditional_joint_interface_search",
        "search_sequence": [
            "M2B proposes representation atoms and observation candidates",
            "M4 generates grounded rewards that may consume the new atoms",
            "bounded representation ablation compares observations under the new reward",
            "M5 evaluates the selected observation-reward pair using external OMR",
        ],
        "cartesian_product": "bounded_pair_portfolio",
        "max_pair_policy": (
            "allocator covers a bounded obs_schema × reward subset using "
            "family diversity and external OMR evidence"
        ),
        "evaluation": "external_omr_with_typed_representation_fallback",
        "commit_scope": "paired_obs_schema_and_reward_stack",
        "rollback_scope": "pre_iteration_active_stack_pointer",
        "stack_before": dict(getattr(state, "v2_active_stack", {}) or {}),
        "activated_at": utc_now(),
    }
    mem = getattr(state, "pipeline_memory", None)
    if not isinstance(mem, dict):
        state.pipeline_memory = {}
        mem = state.pipeline_memory
    mem["active_interface_coupling"] = contract
    mem.setdefault("interface_coupling_history", []).append(contract)
    _write_contract(state, contract)
    return contract


def deactivate_interface_coupling(state: Any) -> None:
    mem = getattr(state, "pipeline_memory", None)
    if isinstance(mem, dict):
        mem.pop("active_interface_coupling", None)


def current_targeted_dependency_evidence(state: Any) -> Optional[Dict[str, Any]]:
    """Return only targeted-resensing evidence created in the current iteration."""
    mem = getattr(state, "pipeline_memory", {}) or {}
    payload = mem.get("last_targeted_resensing")
    if not isinstance(payload, dict):
        return None
    try:
        evidence_iter = int(payload.get("controller_iter", -1))
        current_iter = int(getattr(state, "pipeline_iteration", 0) or 0)
    except Exception:
        return None
    if evidence_iter != current_iter:
        return None
    if not (
        payload.get("failed_atom_ids")
        or payload.get("failed_stage_ids")
        or payload.get("target_relations")
    ):
        return None
    return dict(payload)


def active_interface_contract(state: Any) -> Optional[Dict[str, Any]]:
    mem = getattr(state, "pipeline_memory", {}) or {}
    contract = mem.get("active_interface_coupling")
    if not isinstance(contract, dict) or not contract.get("enabled"):
        return None
    if str(mem.get("active_axis") or "") != "interface":
        return None
    if int(contract.get("iteration", -1)) != int(
        getattr(state, "pipeline_iteration", 0) or 0
    ):
        return None
    return contract


def record_interface_pair(
    state: Any,
    *,
    phase: str,
    metadata: Optional[Dict[str, Any]] = None,
) -> Optional[Dict[str, Any]]:
    """Record the concrete obs+reward pair at each joint-repair phase."""
    contract = active_interface_contract(state)
    if contract is None:
        return None
    stack = dict(getattr(state, "v2_active_stack", {}) or {})
    before = dict(contract.get("stack_before") or {})
    changed_slots = sorted(
        key[:-3]
        for key in set(before) | set(stack)
        if key.endswith("_id") and before.get(key) != stack.get(key)
    )
    violations = [
        slot for slot in changed_slots if slot not in INTERFACE_ALLOWED_SLOTS
    ]
    hpo = getattr(state, "hpo_result", None)
    event = {
        "schema_version": "interface_pair_evaluation.v1",
        "timestamp": utc_now(),
        "iteration": int(getattr(state, "pipeline_iteration", 0) or 0),
        "phase": str(phase),
        "fault": contract.get("fault"),
        "pair": {
            "obs_schema_id": stack.get("obs_schema_id"),
            "reward_id": stack.get("reward_id"),
        },
        "pair_id": f"{stack.get('obs_schema_id')}::{stack.get('reward_id')}",
        "stack_before": before,
        "stack_current": stack,
        "allowed_slots": list(INTERFACE_ALLOWED_SLOTS),
        "changed_slots": changed_slots,
        "axis_isolation_violation": bool(violations),
        "violating_slots": violations,
        "external_metric": getattr(hpo, "best_iqm", None),
        "representation_objective": (
            (getattr(state, "pipeline_memory", {}) or {}).get(
                "last_repr_ablation_objective"
            )
        ),
        "metadata": dict(metadata or {}),
    }
    mem = getattr(state, "pipeline_memory", None)
    if not isinstance(mem, dict):
        state.pipeline_memory = {}
        mem = state.pipeline_memory
    mem.setdefault("interface_pair_history", []).append(event)
    mem["last_interface_pair"] = event
    try:
        path = Path(state.run_dir) / "interface_search" / "pair_ledger.v1.jsonl"
        path.parent.mkdir(parents=True, exist_ok=True)
        with path.open("a", encoding="utf-8") as f:
            f.write(json.dumps(event, sort_keys=True, default=str) + "\n")
    except Exception:
        pass
    return event


def _write_contract(state: Any, contract: Dict[str, Any]) -> None:
    try:
        path = (
            Path(state.run_dir)
            / "interface_search"
            / f"coupling_contract_iter{contract['iteration']}.json"
        )
        path.parent.mkdir(parents=True, exist_ok=True)
        contract["contract_path"] = str(path.relative_to(Path(state.run_dir)))
        path.write_text(
            json.dumps(contract, indent=2, sort_keys=True, default=str),
            encoding="utf-8",
        )
    except Exception:
        pass


==> anc/FARL/autorl/intrinsic_exploration.py <==
"""V6 — solving-time intrinsic exploration (R1).

This module un-silos the controllable-novelty intrinsic explorer (which until V6
only lived inside the M2 probe, `mdp_perception._make_strict_intrinsic_reward_env`)
into a *solving-time* additive reward wrapper that the M5 training env can use.

Design invariants (see contracts/V6_EXPLORATION_ARM_AND_ZERO_OMR_GOAL_LOOP.md):

* **Firewall-clean.** The intrinsic bonus is computed from the raw policy
  observation only (`obs` delta on a controllability mask). It never reads
  `info`, native reward, success, or any privileged/redacted channel. The M4
  reward that the wrapped env already produces is passed through untouched; the
  intrinsic term is *added* on top as a training-only shaping bonus.
* **OMR never relaxed / never contaminated.** This wrapper is applied ONLY to the
  training env (the `apply_reward=True` env the policy learns on). The held-out
  OMR/F evaluation runs on a separate UNWRAPPED env, so the intrinsic bonus never
  enters `valid_scores`/IQM/LCB or any committed metric.
* **Byte-identical no-op.** `maybe_wrap_training_env_with_intrinsic` returns the
  env unchanged unless the *active* exploration profile explicitly requests
  `effects.add_intrinsic_reward`. The default profile (`entropy_auto`, effects={})
  therefore reproduces the pre-V6 training stream exactly.
* **No env-name branches / no magic numbers.** Weights/thresholds come from the
  profile spec's `intrinsic_config` (sourced from named `strict_intrinsic_*`
  config defaults); eligibility is decided by *measured* evidence (a
  controllability mask being available), never by task identity.

This file is additive: importing it has no side effects, and nothing in the
pre-V6 code path calls into it unless an intrinsic exploration profile is the
active candidate for a genome.
"""

from __future__ import annotations

from typing import Any, Dict, List, Optional, Tuple

import numpy as np


# Named defaults — mirror the M2 strict-intrinsic config keys so the solving-time
# bonus is identical in shape to the probe-time bonus. Overridable via the profile
# spec's intrinsic_config (which is itself populated from `strict_intrinsic_*`
# config). NOT magic numbers: they are the single documented default surface.
_DEFAULT_INTRINSIC: Dict[str, float] = {
    "novelty_weight": 1.0,
    "change_weight": 0.2,
    "event_weight": 0.1,
    "bin_width": 0.5,
    "event_threshold": 0.35,
    "intrinsic_scale": 1.0,
}


def _make_wrapper_class():
    """Build the gym.Wrapper class lazily so importing this module is gym-free."""
    import gymnasium as gym

    class AdditiveIntrinsicRewardWrapper(gym.Wrapper):
        """`reward = M4_reward + scale * controllable_novelty(obs)`.

        The wrapped env already applies the M4-designed reward (built via
        `build_env(apply_reward=True)`); we only ADD a public-obs novelty bonus
        gated to a controllability mask. Identical novelty formula to the M2
        probe wrapper (novelty 1/sqrt(count) + change ||Δobs[mask]|| + event
        bonus), so behaviour is consistent across probe and solving phases.
        """

        def __init__(self, wrapped, mask: List[int], cfg: Dict[str, float]):
            super().__init__(wrapped)
            self.mask = np.array(list(mask or []), dtype=int)
            self.prev_obs: Optional[np.ndarray] = None
            self.counts: Dict[Tuple[int, ...], int] = {}
            self.bin_width = float(cfg.get("bin_width", _DEFAULT_INTRINSIC["bin_width"]))
            self.event_threshold = float(cfg.get("event_threshold", _DEFAULT_INTRINSIC["event_threshold"]))
            self.novelty_w = float(cfg.get("novelty_weight", _DEFAULT_INTRINSIC["novelty_weight"]))
            self.change_w = float(cfg.get("change_weight", _DEFAULT_INTRINSIC["change_weight"]))
            self.event_w = float(cfg.get("event_weight", _DEFAULT_INTRINSIC["event_weight"]))
            self.intrinsic_scale = float(cfg.get("intrinsic_scale", _DEFAULT_INTRINSIC["intrinsic_scale"]))
            # Audit counters (read by callers for the trial-level intrinsic ledger).
            self.intrinsic_sum = 0.0
            self.m4_sum = 0.0
            self.n_steps = 0

        @staticmethod
        def _flat(obs):
            while isinstance(obs, tuple) and len(obs) == 2 and not hasattr(obs, "shape"):
                obs = obs[0]
            return np.asarray(obs, dtype=np.float32).ravel()

        def reset(self, *args, **kwargs):
            ret = self.env.reset(*args, **kwargs)
            if isinstance(ret, tuple) and len(ret) == 2:
                obs, info = ret
            else:
                obs, info = ret, {}
            self.prev_obs = self._flat(obs)
            return obs, info

        def step(self, action):
            ret = self.env.step(action)
            if len(ret) == 5:
                obs, m4_reward, term, trunc, info = ret
            else:
                obs, m4_reward, done, info = ret
                term, trunc = bool(done), False
            cur = self._flat(obs)
            prev = self.prev_obs if self.prev_obs is not None else cur
            # Clamp the mask to the *actual* obs dim (graceful degradation if the
            # mask was estimated in a slightly different obs space).
            valid_mask = self.mask[(self.mask >= 0) & (self.mask < len(cur))]
            if valid_mask.size == 0:
                valid_mask = np.arange(min(len(cur), 8), dtype=int)
            sub = cur[valid_mask]
            delta = cur[valid_mask] - prev[valid_mask]
            key = tuple(np.round(sub / max(self.bin_width, 1e-6)).astype(int).tolist()[:12])
            c = int(self.counts.get(key, 0)) + 1
            self.counts[key] = c
            novelty = 1.0 / np.sqrt(float(c))
            change = float(np.linalg.norm(delta) / np.sqrt(max(1, len(delta))))
            event_bonus = float(np.mean(np.abs(delta) > self.event_threshold)) if len(delta) else 0.0
            intrinsic = self.novelty_w * novelty + self.change_w * min(change, 5.0) + self.event_w * event_bonus
            intrinsic *= self.intrinsic_scale
            self.prev_obs = cur
            try:
                self.intrinsic_sum += float(intrinsic)
                self.m4_sum += float(m4_reward)
                self.n_steps += 1
            except Exception:
                pass
            return obs, float(m4_reward) + float(intrinsic), term, trunc, info

    return AdditiveIntrinsicRewardWrapper


def intrinsic_config_from_spec(spec: Dict[str, Any]) -> Dict[str, float]:
    """Extract the named intrinsic weights from an exploration profile spec.

    Falls back to documented defaults for any missing key. No magic numbers in
    callers — everything flows through `_DEFAULT_INTRINSIC` or the spec.
    """
    effects = (spec or {}).get("effects", {}) or {}
    cfg_in = effects.get("intrinsic_config", {}) or {}
    out = dict(_DEFAULT_INTRINSIC)
    for k in out:
        if k in cfg_in:
            try:
                out[k] = float(cfg_in[k])
            except Exception:
                pass
    return out


def mask_indices_from_spec(spec: Dict[str, Any]) -> List[int]:
    """Return the obs-dim subset the intrinsic bonus is gated to.

    For the generic intrinsic explorer this is the controllability mask; for the
    R2 bridge profile (`intrinsic_candidate_goal_dims`) it is the top non-F-ranked
    candidate goal-dims (`target_dims`). Empty → wrapper degrades to first-N dims.
    """
    effects = (spec or {}).get("effects", {}) or {}
    cfg_in = effects.get("intrinsic_config", {}) or {}
    dims = cfg_in.get("target_dims")
    if not dims:
        dims = cfg_in.get("mask_indices")
    out: List[int] = []
    for d in dims or []:
        try:
            out.append(int(d))
        except Exception:
            continue
    return out


def maybe_wrap_training_env_with_intrinsic(
    env: Any,
    state: Any,
    *,
    trial_id: Optional[int] = None,
    seed: Optional[int] = None,
    logger: Any = None,
) -> Any:
    """Wrap a TRAINING env with the additive intrinsic bonus iff the active
    exploration profile requests it; otherwise return `env` unchanged.

    This is the single solving-time injection point (called right after the
    training env is built in hpo._train loop). It is a strict no-op unless the
    genome's active exploration profile has `effects.add_intrinsic_reward=True`.
    """
    try:
        from autorl.exploration_profiles import active_exploration_profile
        profile = active_exploration_profile(state)
    except Exception:
        return env
    spec = (profile or {}).get("spec", {}) or {}
    effects = spec.get("effects", {}) or {}
    if not effects.get("add_intrinsic_reward"):
        return env  # byte-identical no-op (default path)
    if not spec.get("eligible", True):
        return env
    try:
        WrapperCls = _make_wrapper_class()
        mask = mask_indices_from_spec(spec)
        cfg = intrinsic_config_from_spec(spec)
        wrapped = WrapperCls(env, mask, cfg)
    except Exception as e:  # never let an intrinsic-wrap failure break training
        if logger is not None:
            try:
                logger.warning(f"[V6 intrinsic] wrap skipped ({e}); training on M4 reward only")
            except Exception:
                pass
        return env
    # Audit (non-authoritative; pure telemetry).
    try:
        mem = getattr(state, "pipeline_memory", None)
        if isinstance(mem, dict):
            mem.setdefault("v6_intrinsic_exploration_audit", []).append({
                "schema_version": "v6_intrinsic_exploration_audit.v1",
                "trial": None if trial_id is None else int(trial_id),
                "seed": None if seed is None else int(seed),
                "exploration_id": (profile or {}).get("id"),
                "profile_type": spec.get("profile_type"),
                "mask_indices": list(mask)[:32],
                "intrinsic_config": cfg,
                "reads_only": "raw_policy_obs_delta",
                "applied_to": "training_env_only_never_heldout_omr",
            })
    except Exception:
        pass
    if logger is not None:
        try:
            logger.info(
                f"[V6 intrinsic] training env wrapped: profile={spec.get('profile_type')} "
                f"mask={list(mask)[:12]} scale={cfg.get('intrinsic_scale')}"
            )
        except Exception:
            pass
    return wrapped


==> anc/FARL/autorl/joint_search_controller.py <==
"""V9 deterministic search controller.

This is the single typed decision boundary between diagnostics and execution.
It deliberately does not train, schedule trials, call an LLM, or select a
champion.  Existing diagnostic planes remain evidence producers; the pipeline
and breadth scheduler consume the decision emitted here.
"""

from __future__ import annotations

import json
import hashlib
import os
import copy
from dataclasses import asdict, dataclass, field, is_dataclass
from datetime import datetime, timezone
from enum import Enum
from pathlib import Path
from typing import Any, Dict, List, Mapping, Optional, Sequence
from autorl.core_ablation import arm as ablation_arm, controller_boundary


SCHEMA_VERSION = "v9.search_decision.v1"


class SearchAction(str, Enum):
    CONTINUE_OR_PROMOTE = "CONTINUE_OR_PROMOTE"
    REPROPOSE_REWARD = "REPROPOSE_REWARD"
    CHALLENGE_ALGORITHM = "CHALLENGE_ALGORITHM"
    PROPOSE_REPRESENTATION = "PROPOSE_REPRESENTATION"
    TUNE_OPTIMIZATION = "TUNE_OPTIMIZATION"
    INCREASE_FIDELITY = "INCREASE_FIDELITY"
    SPAWN_STAGE_BRANCH = "SPAWN_STAGE_BRANCH"
    RUN_MATCHED_COUNTERFACTUAL = "RUN_MATCHED_COUNTERFACTUAL"
    REPAIR_CONTRACT = "REPAIR_CONTRACT"
    RESET_GENERATION = "RESET_GENERATION"
    FINAL_VERIFY = "FINAL_VERIFY"


@dataclass(frozen=True)
class SearchDecision:
    action: str
    fault: str
    fault_family: str
    directives: List[str]
    portfolio_lane: str
    changed_axes: List[str]
    reason: str
    confidence: float
    generation_id: int
    final_first_light: bool
    portfolio_actions: List[Dict[str, Any]] = field(default_factory=list)
    allocation_set: Dict[str, Any] = field(default_factory=dict)
    evidence_refs: List[str] = field(default_factory=list)
    alternatives: List[str] = field(default_factory=list)
    minimum_fidelity: Optional[int] = None
    selected_fidelity: Optional[int] = None
    diagnostic_packet_sha256: Optional[str] = None
    diagnostic_sources: List[str] = field(default_factory=list)
    hypothesis_operation: Dict[str, Any] = field(default_factory=dict)
    effect_assertions: Dict[str, Any] = field(default_factory=dict)
    schema_version: str = SCHEMA_VERSION
    created_at: str = field(
        default_factory=lambda: datetime.now(timezone.utc).isoformat()
    )

    def to_dict(self) -> Dict[str, Any]:
        return asdict(self)


HARD_CONTRACT_FAULTS = {
    "INVALID_CONFIG_FAULT",
    "TRAIN_CRASH_FAULT",
    "ENV_SYNTH_FAULT",
    "STACK_FAULT",
}
FIREWALL_FAULTS = {"FIREWALL_FAULT"}
EVALUATOR_FAULTS = {"OMR_FAULT", "STAGE_FINAL_ALIGNMENT_FAULT"}
EVIDENCE_INTEGRITY_FAULTS = {"EVIDENCE_PLANE_INCONSISTENCY_FAULT"}
FIDELITY_FAULTS = {
    "INSUFFICIENT_BUDGET_FAULT",
    "BUDGET_FAULT",
    "BUDGET_EXECUTION_FAULT",
}
ALGORITHM_FAULTS = {
    "ALGO_MISMATCH_FAULT",
    "OPTIMIZER_FAULT",
    "EXPLORATION_COLLAPSE_FAULT",
    "HPO_FAULT",
}
REPRESENTATION_FAULTS = {
    "OBS_FAULT",
    "OBS_SCHEMA_FAULT",
    "COVERAGE_FAULT",
}
REWARD_FAULTS = {
    "REWARD_FAULT",
    "REWARD_STRUCTURE_FAULT",
    "REWARD_MISALIGNMENT_FAULT",
}
STAGE_FAULTS = {"STAGE_TRANSITION_FAULT"}
INTERFACE_FAULTS = {"INTERFACE_UNCERTAINTY_FAULT", "MDP_FAULT"}
UNBOUNDED_GENERATION_FAULT = "UNBOUNDED_GENERATION_EXHAUSTED_FAULT"

ALLOWED_DIRECTIVES = {
    "M1", "M2A", "M2B", "OMR", "GCOS", "M3", "M4", "M4_WEIGHT",
    "M_EXPLORE", "M5_EXTEND", "EVIDENCE_REBUILD",
}
AXIS_TO_SLOT = {
    "representation": "obs_schema",
    "algorithm": "algo",
    "exploration": "exploration",
    "reward": "reward",
    "fidelity": "budget",
    "stage": "reward",
    "task": "task_structure",
    "interface": "env_adapter",
    "contract": "env_adapter",
    "runtime": "env_adapter",
    "stack": "stack",
    "evaluator": "omr",
    "stage_evidence": "stage_evidence",
}

UNBOUNDED_PROPOSAL_EXECUTION = {
    "reward": {
        "action": SearchAction.REPROPOSE_REWARD,
        "axes": ["reward"],
        "directives": ["M4"],
        "portfolio_lane": "reward_repair",
        "fault_family": "reward",
    },
    "obs_schema": {
        "action": SearchAction.PROPOSE_REPRESENTATION,
        "axes": ["representation"],
        "directives": ["M2B", "GCOS"],
        "portfolio_lane": "representation_repair",
        "fault_family": "representation",
    },
    "exploration": {
        "action": SearchAction.TUNE_OPTIMIZATION,
        "axes": ["exploration"],
        "directives": ["M_EXPLORE"],
        "portfolio_lane": "algorithm_counterfactual",
        "fault_family": "algorithm",
    },
    "algorithm": {
        "action": SearchAction.CHALLENGE_ALGORITHM,
        "axes": ["algorithm"],
        "directives": ["M3"],
        "portfolio_lane": "algorithm_counterfactual",
        "fault_family": "algorithm",
    },
    "algo": {
        "action": SearchAction.CHALLENGE_ALGORITHM,
        "axes": ["algorithm"],
        "directives": ["M3"],
        "portfolio_lane": "algorithm_counterfactual",
        "fault_family": "algorithm",
    },
}


def _portfolio_action_for_fault(fault: str) -> Optional[Dict[str, Any]]:
    """Return a side-effect-free allocation arm for one supported fault."""

    fault = str(fault or "").upper()
    if fault in FIDELITY_FAULTS:
        return {"action": "INCREASE_FIDELITY", "directives": ["M5_EXTEND"], "changed_axes": ["fidelity"], "portfolio_lane": "canonical_direct"}
    if fault in ALGORITHM_FAULTS:
        if fault == "EXPLORATION_COLLAPSE_FAULT":
            return {"action": "TUNE_OPTIMIZATION", "directives": ["M_EXPLORE"], "changed_axes": ["exploration"], "portfolio_lane": "algorithm_counterfactual"}
        return {"action": "CHALLENGE_ALGORITHM", "directives": ["M3"], "changed_axes": ["algorithm"], "portfolio_lane": "algorithm_counterfactual"}
    if fault in REPRESENTATION_FAULTS:
        return {"action": "PROPOSE_REPRESENTATION", "directives": ["M2B", "GCOS"], "changed_axes": ["representation"], "portfolio_lane": "representation_repair"}
    if fault in STAGE_FAULTS:
        return {"action": "SPAWN_STAGE_BRANCH", "directives": ["M4"], "changed_axes": ["reward", "stage"], "portfolio_lane": "stage_frontier_scientific"}
    if fault in REWARD_FAULTS:
        return {"action": "REPROPOSE_REWARD", "directives": ["M4"], "changed_axes": ["reward"], "portfolio_lane": "reward_repair"}
    if fault in INTERFACE_FAULTS:
        return {"action": "RUN_MATCHED_COUNTERFACTUAL", "directives": ["M2B", "M4"], "changed_axes": ["representation", "reward"], "portfolio_lane": "matched_counterfactual"}
    return None


def _memory(state: Any) -> Dict[str, Any]:
    mem = getattr(state, "pipeline_memory", None)
    if not isinstance(mem, dict):
        mem = {}
        setattr(state, "pipeline_memory", mem)
    control = mem.setdefault("v9_joint_search", {})
    control.setdefault("generation_id", 0)
    control.setdefault("decision_history", [])
    control.setdefault("final_first_light", False)
    return mem


def _finite_float(value: Any) -> Optional[float]:
    try:
        value = float(value)
    except (TypeError, ValueError):
        return None
    if value != value or value in (float("inf"), float("-inf")):
        return None
    return value


def final_first_light(state: Any, threshold: float = 0.0) -> bool:
    """Return whether held-out, commit-eligible final OMR has crossed threshold."""

    mem = _memory(state)
    control = mem["v9_joint_search"]
    if bool(control.get("final_first_light")):
        return True

    status = mem.get("last_hpo_omr_status") or {}
    try:
        from autorl.evidence_validity import scientific_validity_verdict

        if not scientific_validity_verdict(
            status,
            require_objective=True,
        )["valid"]:
            return False
    except Exception:
        pass
    if status.get("all_omr_failed"):
        return False
    if status.get("best_trial_final_commit_eligible") is False:
        return False

    candidates: List[Any] = [
        status.get("best_trial_final_omr"),
        status.get("best_final_omr"),
        status.get("best_iqm"),
    ]
    result = getattr(state, "hpo_result", None)
    if result is not None:
        candidates.append(getattr(result, "best_iqm", None))
    best = max(
        (v for v in (_finite_float(x) for x in candidates) if v is not None),
        default=None,
    )
    found = bool(best is not None and best > float(threshold))
    if found:
        control["final_first_light"] = True
        control["first_light_value"] = best
        control["first_light_iteration"] = int(
            getattr(state, "pipeline_iteration", 0) or 0
        )
    return found


def _diagnostic_evidence(state: Any) -> tuple[float, List[str], List[str]]:
    diag = getattr(state, "latest_diagnosis", None)
    if diag is None:
        return 0.0, [], []
    confidence = _finite_float(getattr(diag, "confidence", 0.0)) or 0.0
    refs = [str(x) for x in (getattr(diag, "supporting_evidence", []) or [])]
    alternatives: List[str] = []
    targeted = getattr(diag, "targeted_resensing", None)
    if isinstance(targeted, Mapping):
        alternatives.extend(
            str(x) for x in (targeted.get("alternative_explanations") or [])
        )
    return max(0.0, min(1.0, confidence)), refs[:24], alternatives[:8]


def _fidelity(state: Any) -> tuple[Optional[int], Optional[int]]:
    mem = _memory(state)
    control = mem["v9_joint_search"]
    minimum = control.get("minimum_fidelity")
    selected = None
    decision = getattr(state, "v2_scheduler_decision", None) or {}
    rung = decision.get("selected_rung") or decision.get("rung") or {}
    for key in ("steps", "timesteps", "max_timesteps", "budget_steps"):
        if selected is None and rung.get(key) is not None:
            selected = rung.get(key)
    try:
        minimum = int(minimum) if minimum is not None else None
    except (TypeError, ValueError):
        minimum = None
    try:
        selected = int(selected) if selected is not None else None
    except (TypeError, ValueError):
        selected = None
    return minimum, selected


def _packet_inputs(
    packet: Optional[Mapping[str, Any]],
    *,
    fallback_confidence: float,
    fallback_refs: List[str],
    fallback_alternatives: List[str],
) -> tuple[float, List[str], List[str], List[str]]:
    if not isinstance(packet, Mapping):
        return (
            fallback_confidence,
            fallback_refs,
            fallback_alternatives,
            ["internal"],
        )
    selected_source = str(packet.get("selected_source") or "internal")
    opinions = packet.get("opinions") or {}
    selected_opinion = (
        opinions.get(selected_source)
        if isinstance(opinions, Mapping) else None
    )
    confidence = fallback_confidence
    if isinstance(selected_opinion, Mapping):
        confidence = _finite_float(selected_opinion.get("confidence")) or confidence
    refs = list(dict.fromkeys(
        fallback_refs
        + [str(value) for value in (packet.get("evidence_refs") or [])]
    ))[:128]
    alternatives = list(fallback_alternatives)
    for conflict in packet.get("conflicts") or []:
        if isinstance(conflict, Mapping):
            alternatives.append(
                f"{conflict.get('left_source')}:{conflict.get('left_fault')} vs "
                f"{conflict.get('right_source')}:{conflict.get('right_fault')}"
            )
    sources = [
        str(name) for name, opinion in (
            opinions.items() if isinstance(opinions, Mapping) else []
        )
        if isinstance(opinion, Mapping) and opinion.get("candidate_fault")
    ]
    if packet.get("guards"):
        sources.append("guard")
    return (
        max(0.0, min(1.0, confidence)),
        refs,
        alternatives[:24],
        list(dict.fromkeys(sources)),
    )


def _pending_scientific_request(state: Any, *, generation_id: Optional[int] = None) -> Optional[Dict[str, Any]]:
    """Resume only a live, explicitly deferred transaction on the same interface.

    This is unfinished execution bookkeeping, not retrieval/revival of a past
    scientific result. A budget boundary does not grant another rung or seed.
    """
    mem = _memory(state)
    request = mem.get("next_hypothesis_request") or {}
    if not (isinstance(request, dict) and request.get("pending_execution")
            and request.get("request_id") and request.get("lifecycle_state") in {"issued", "executing"}
            and request.get("operation") == "propose_discriminating_experiment"):
        return None
    if ablation_arm(state) == "A2" and request.get("evidence_access") != "basic_feedback_only":
        return None
    from autorl.evidence_validity import current_interface_identity
    try:
        current_generation, current_hash = current_interface_identity(state)
    except Exception as exc:
        mem["pending_scientific_reentry_rejection"] = {
            "request_id": request["request_id"], "reason": "current_interface_integrity_unavailable",
            "error_type": type(exc).__name__, "scientific_outcome": "UNRESOLVED"}
        return None
    bound = request.get("pending_interface_identity") or {}
    control = request.get("control_stack") or {}
    valid = bool(
        current_generation is not None and current_hash
        and bound.get("generation_id") == current_generation
        and bound.get("canonical_interface_hash") == current_hash
        and request.get("control_generation_id") == current_generation
        and request.get("control_canonical_interface_hash") == current_hash
        and (generation_id is None or int(generation_id) == int(current_generation))
        and all(control.get(slot + "_id") for slot in ("obs_schema", "reward", "algo", "exploration"))
    )
    if valid and ablation_arm(state) == "A3":
        from autorl.core_ablation import eliminated_gene
        valid = not any(eliminated_gene(state, slot, control.get(slot + "_id"))
                        for slot in ("obs_schema", "reward", "algo", "exploration"))
    if not valid:
        mem["pending_scientific_reentry_rejection"] = {
            "request_id": request["request_id"],
            "reason": "pending_transaction_identity_changed_or_control_no_longer_live",
            "scientific_outcome": "UNRESOLVED", "revival_allowed": False}
        return None
    return dict(request)


def _build_hypothesis_operation(
    state: Any,
    *,
    action: SearchAction,
    fault: str,
    axes: List[str],
    directives: List[str],
    generation_id: int,
    minimum_fidelity: Optional[int],
    diagnostic_packet_sha256: Optional[str],
) -> Dict[str, Any]:
    if action not in {SearchAction.REPAIR_CONTRACT, SearchAction.RESET_GENERATION, SearchAction.FINAL_VERIFY}:
        pending = _pending_scientific_request(state, generation_id=generation_id)
        if pending is not None:
            pending.update({"resume_pending_transaction": True, "selected": False,
                            "lifecycle_state": "issued", "directives": [],
                            "required_directive": "M5",
                            "resume_policy": "same_request_and_artifacts_within_next_declared_budget_only"})
            return pending
    if action in {
        SearchAction.CONTINUE_OR_PROMOTE,
        SearchAction.FINAL_VERIFY,
    }:
        return {"operation": "none"}
    iteration = int(getattr(state, "pipeline_iteration", 0) or 0)
    basis = json.dumps({
        "generation_id": generation_id,
        "iteration": iteration,
        "fault": fault,
        "action": action.value,
        "axes": axes,
        "packet": diagnostic_packet_sha256,
    }, sort_keys=True).encode("utf-8")
    token = hashlib.sha256(basis).hexdigest()[:12]
    request_id = f"search_request.g{generation_id}.i{iteration}.{token}"
    current_id = f"search_hypothesis.current.{token}"
    repair_id = f"search_hypothesis.repair.{token}"
    changed_slots = list(dict.fromkeys(
        AXIS_TO_SLOT.get(axis, axis) for axis in axes if axis
    ))
    operation = {
        "operation": "propose_discriminating_experiment",
        "request_id": request_id,
        "intervention_id": f"intervention.{token}",
        "hypothesis_ids": [current_id, repair_id],
        "hypothesis_families": [fault, action.value],
        "fault_under_test": fault,
        "required_changed_slots": changed_slots,
        "required_directive": directives[0] if directives else "M_DIAGNOSE",
        "directives": list(directives),
        "minimum_fidelity": minimum_fidelity,
        "predicted_outcomes_by_hypothesis": {
            current_id: (
                "The matched intervention does not improve the implicated "
                "held-out behavior; retain or broaden the current explanation."
            ),
            repair_id: (
                "The matched intervention changes the predicted behavioral "
                "event and improves held-out evidence at meaningful fidelity."
            ),
        },
        "effect_assertions": {
            "changed_slots": changed_slots,
            "must_produce_training_evidence": True,
            "must_preserve_heldout_commit_authority": True,
        },
        "lifecycle_state": "proposed",
        "selected": True,
        "generation_id": generation_id,
        "diagnostic_packet_sha256": diagnostic_packet_sha256,
    }
    if action == SearchAction.RESET_GENERATION:
        # A generation boundary invalidates old comparisons; it is not a
        # comparison against an old-generation control. The commit owns the
        # generation change, and subsequent training has its own evidence.
        from autorl.evidence_validity import current_interface_identity
        source_generation, source_interface = current_interface_identity(state)
        operation.update({
            "operation": "reset_search_generation", "hypothesis_ids": [],
            "predicted_outcomes_by_hypothesis": {},
            "causal_effect_claim_allowed": False,
            "matched_counterfactual_required": False,
            "source_generation_id": source_generation,
            "source_canonical_interface_hash": source_interface,
            "reason": "operational_generation_reset_not_a_cross_generation_comparison",
        })
        operation["effect_assertions"]["must_produce_training_evidence"] = False
        return operation
    if fault in EVIDENCE_INTEGRITY_FAULTS:
        operation.update({
            "operation": "repair_evidence_contract", "hypothesis_ids": [],
            "predicted_outcomes_by_hypothesis": {}, "causal_effect_claim_allowed": False,
            "matched_counterfactual_required": False, "minimum_fidelity": None,
            "reason": "source-bound rederivation of metadata; no RL or evaluator regeneration",
        })
        operation["effect_assertions"]["must_produce_training_evidence"] = False
        return operation
    if fault == "SEMANTIC_EXECUTION_FAULT":
        from autorl.training_health import active_health_repair
        independent_health = active_health_repair(state)
        operation.update({
            "operation": "repair_construction_contract", "hypothesis_ids": [],
            "predicted_outcomes_by_hypothesis": {}, "causal_effect_claim_allowed": False,
            "matched_counterfactual_required": False,
            "reason": "mechanical repair; subsequent performance requires independent held-out evidence",
        })
        if independent_health:
            operation["source_training_health"] = independent_health
            operation["independent_learner_health_repair_required"] = True
        operation["effect_assertions"]["must_produce_training_evidence"] = bool(independent_health)
        return operation
    if fault == "OPTIMIZER_FAULT" and action == SearchAction.REPAIR_CONTRACT:
        from autorl.training_health import active_health_repair
        operation.update({
            "operation": "repair_learner_health", "hypothesis_ids": [],
            "predicted_outcomes_by_hypothesis": {}, "causal_effect_claim_allowed": False,
            "matched_counterfactual_required": False,
            "source_training_health": active_health_repair(state),
            "reason": "preserve behavioral signals; revise actual supported learner configuration and observe health",
        })
        return operation
    try:
        from autorl.v93_unbounded_omr import pending_diagnostic_proposal

        proposal = pending_diagnostic_proposal(state, include_bounded=True)
    except Exception:
        proposal = None
    if isinstance(proposal, dict):
        source_changed_slots = list(dict.fromkeys(
            str(value) for value in (
                proposal.get("required_changed_slots") or []
            ) if str(value)
        ))
        if source_changed_slots:
            # The controller consumes the scientific meaning of the diagnosis,
            # not merely its identifier.  A proposal that selected a reward
            # race must therefore produce a reward-only authoritative request
            # even if a lower-priority diagnostic opinion named another fault.
            operation["required_changed_slots"] = source_changed_slots
            operation["effect_assertions"]["changed_slots"] = (
                source_changed_slots
            )
        operation["source_diagnostic_request_id"] = proposal.get("request_id")
        operation["source_intervention_id"] = proposal.get("intervention_id")
        operation["source_hypothesis_ids"] = list(
            proposal.get("hypothesis_ids") or []
        )
        operation["source_required_changed_slots"] = source_changed_slots
        from autorl.v93_unbounded_omr import protocol_from_state
        operation["diagnostic_protocol"] = protocol_from_state(state)
        # The executed comparison must test the original scientific hypotheses,
        # so the resulting matched evidence can close their existing ledger.
        if proposal.get("hypothesis_ids"):
            operation["hypothesis_ids"] = list(proposal["hypothesis_ids"])
            operation["hypothesis_families"] = list(proposal.get("hypothesis_families") or [])
            operation["predicted_outcomes_by_hypothesis"] = copy.deepcopy(
                proposal.get("predicted_outcomes_by_hypothesis") or {})
        for field in ("required_frozen_slots", "matched_seed_policy", "current_frontier"):
            if field in proposal:
                operation[field] = copy.deepcopy(proposal[field])
    # Freeze the pre-actuator recipe for *every* managed scientific axis.
    # Previously only M4's A/B hook did this, so a correctly routed M3 could
    # replace the algorithm before the scheduler chose its matched control.
    active = getattr(state, "v2_active_stack", None)
    if (set(operation.get("required_changed_slots") or []) & {"algo", "reward", "obs_schema", "exploration"}
            and isinstance(active, dict)
            and all(active.get(slot + "_id") for slot in ("algo", "reward", "obs_schema", "exploration"))):
        operation["control_stack"] = copy.deepcopy(active)
        operation["control_captured_at_iteration"] = iteration
        operation["control_capture_phase"] = "before_any_scientific_actuator"
        try:
            from autorl.evidence_validity import current_interface_identity
            control_generation, control_interface = current_interface_identity(state)
            if control_generation is not None and control_interface:
                operation["control_generation_id"] = control_generation
                operation["control_canonical_interface_hash"] = control_interface
        except Exception as exc:
            operation["control_generation_contract_error"] = type(exc).__name__
    return operation


def _publish_hypothesis_operation(state: Any, operation: Dict[str, Any]) -> None:
    if operation.get("operation") == "none":
        return
    mem = _memory(state)
    existing = mem.get("next_hypothesis_request")
    if isinstance(existing, dict) and (
        str(existing.get("lifecycle_state") or "") in {"issued", "executing"}
        or (operation.get("operation") == "reset_search_generation"
            and existing.get("lifecycle_state") == "proposed")
    ):
        if str(existing.get("request_id") or "") == str(
            operation.get("request_id") or ""
        ):
            if operation.get("resume_pending_transaction"):
                mem["next_hypothesis_request"] = {**existing, **operation}
                mem.setdefault("next_hypothesis_request_lifecycle_history", []).append({
                    "request_id": existing["request_id"], "state": "issued",
                    "iteration": int(getattr(state, "pipeline_iteration", 0) or 0),
                    "reason": "same_pending_experiment_reenters_without_new_artifacts_or_budget"})
            return
        if (_pending_scientific_request(state) is not None
                and operation.get("operation") == "propose_discriminating_experiment"
                and operation.get("generation_id") == existing.get("generation_id")):
            # The builder must emit a resume operation, not silently replace
            # unexecuted evidence with a new request and archive its hypotheses.
            raise RuntimeError("PENDING_SCIENTIFIC_TRANSACTION_MUST_RESUME_OR_EXPLICITLY_INVALIDATE")
        interrupted = dict(existing)
        interrupted["lifecycle_state"] = "interrupted"
        interrupted["selected"] = False
        interrupted["interruption_reason"] = (
            "invalidated_by_generation_reset_not_scientific_refutation"
            if operation.get("operation") == "reset_search_generation" else
            "paused_for_independent_learner_health_repair_not_falsified"
            if (operation.get("operation") == "repair_learner_health"
                or operation.get("independent_learner_health_repair_required")) else
            "stale_active_request_recovered_before_new_controller_decision"
        )
        mem.setdefault("interrupted_search_requests", []).append(interrupted)
        mem["interrupted_search_requests"] = mem[
            "interrupted_search_requests"
        ][-64:]
        mem.setdefault("next_hypothesis_request_lifecycle_history", []).append({
            "request_id": interrupted.get("request_id"),
            "state": "interrupted",
            "iteration": int(getattr(state, "pipeline_iteration", 0) or 0),
            "reason": interrupted["interruption_reason"],
        })
        try:
            from autorl.hypothesis_bank import HypothesisBank

            bank = HypothesisBank(getattr(state, "run_dir"))
            for hypothesis_id in ([] if (operation.get("operation") in {"repair_learner_health", "reset_search_generation"}
                                         or operation.get("independent_learner_health_repair_required"))
                                  else interrupted.get("hypothesis_ids") or []):
                bank.archive(
                    "search",
                    str(hypothesis_id),
                    reason="interrupted_request_is_inconclusive",
                )
        except Exception:
            mem["interrupted_request_archive_fault"] = {
                "active": True,
                "request_id": interrupted.get("request_id"),
            }
    mem["next_hypothesis_request"] = dict(operation)
    mem.setdefault("next_hypothesis_request_lifecycle_history", []).append({
        "request_id": operation.get("request_id"),
        "state": "proposed",
        "iteration": int(getattr(state, "pipeline_iteration", 0) or 0),
        "reason": "v9_search_controller_consumed_unified_diagnostic_packet",
    })
    mem["next_hypothesis_request_lifecycle_history"] = mem[
        "next_hypothesis_request_lifecycle_history"
    ][-256:]
    source_request_id = operation.get("source_diagnostic_request_id")
    proposal = mem.get("trajectory_next_hypothesis_proposal")
    if (
        source_request_id
        and isinstance(proposal, dict)
        and str(proposal.get("request_id") or "") == str(source_request_id)
    ):
        consumed = dict(proposal)
        consumed["selected"] = False
        consumed["lifecycle_state"] = "consumed_by_search_controller"
        consumed["authoritative_request_id"] = operation.get("request_id")
        consumed["authoritative_intervention_id"] = operation.get(
            "intervention_id"
        )
        mem["trajectory_next_hypothesis_proposal"] = consumed
        mem.setdefault("trajectory_proposal_consumption_history", []).append({
            "schema_version": "v9.3.trajectory_proposal_consumption.v1",
            "source_request_id": source_request_id,
            "source_intervention_id": operation.get("source_intervention_id"),
            "authoritative_request_id": operation.get("request_id"),
            "authoritative_intervention_id": operation.get("intervention_id"),
            "iteration": int(getattr(state, "pipeline_iteration", 0) or 0),
            "state": "consumed_by_search_controller",
        })
        mem["trajectory_proposal_consumption_history"] = mem[
            "trajectory_proposal_consumption_history"
        ][-128:]
    try:
        from autorl.hypothesis_bank import HypothesisBank

        bank = HypothesisBank(getattr(state, "run_dir"))
        for hypothesis_id in operation.get("hypothesis_ids") or []:
            bank.spawn(
                slot="search",
                hyp_id=str(hypothesis_id),
                created_by={
                    "module": "joint_search_controller",
                    "request_id": operation.get("request_id"),
                },
                generation_id=int(operation.get("generation_id", 0) or 0),
                axis="joint_search",
                prediction={
                    "outcome": (
                        operation.get("predicted_outcomes_by_hypothesis") or {}
                    ).get(hypothesis_id)
                },
                minimum_fidelity=operation.get("minimum_fidelity"),
                evidence_refs=[
                    str(operation.get("diagnostic_packet_sha256") or "")
                ],
                if_missing=True,
            )
    except Exception:
        # Persistence failure is surfaced by the controller effect audit; it
        # must not silently change the selected scientific action.
        mem["hypothesis_operation_persistence_fault"] = {
            "active": True,
            "request_id": operation.get("request_id"),
        }


_JSONABLE_MAX_DEPTH = 24


def _jsonable_object(
    value: Any,
    _depth: int = 0,
    _seen: Optional[set] = None,
) -> Any:
    # Enums first: vars(member) exposes __objclass__ -> enum class ->
    # _value2member_map_ -> member again, an unconditional reference cycle.
    # EnvironmentManifest carries several plain Enums (EnvSourceType, ...),
    # which crashed the first live capture_effect_snapshot call with
    # RecursionError (DoorKey P2/P3 r6, 2026-07-17).
    if isinstance(value, Enum):
        return str(value)
    if isinstance(value, (str, int, float, bool)) or value is None:
        return value
    if _depth >= _JSONABLE_MAX_DEPTH:
        return f"<max_depth:{type(value).__name__}>"
    if _seen is None:
        _seen = set()
    marker = id(value)
    if marker in _seen:
        return f"<cycle:{type(value).__name__}>"
    _seen.add(marker)
    try:
        if is_dataclass(value) and not isinstance(value, type):
            # Shallow field walk instead of asdict(): asdict recurses on its
            # own without cycle protection and would bypass this guard.
            return {
                str(key): _jsonable_object(item, _depth + 1, _seen)
                for key, item in sorted(
                    vars(value).items(), key=lambda pair: str(pair[0])
                )
            }
        if isinstance(value, Mapping):
            return {
                str(key): _jsonable_object(item, _depth + 1, _seen)
                for key, item in sorted(
                    value.items(), key=lambda pair: str(pair[0])
                )
            }
        if isinstance(value, (list, tuple)):
            return [_jsonable_object(item, _depth + 1, _seen) for item in value]
        if hasattr(value, "to_dict"):
            try:
                return _jsonable_object(value.to_dict(), _depth + 1, _seen)
            except Exception:
                pass
        if hasattr(value, "__dict__"):
            # Public attributes only: underscore/dunder slots reach interpreter
            # internals (enum classes, loggers, module maps) that are cyclic by
            # construction and carry no controller-effect semantics.  The same
            # filter has protected context_memory._jsonable in production.
            return {
                str(key): _jsonable_object(item, _depth + 1, _seen)
                for key, item in sorted(
                    vars(value).items(), key=lambda pair: str(pair[0])
                )
                if not str(key).startswith("_")
            }
        return str(value)
    finally:
        _seen.discard(marker)


def _object_sha(value: Any) -> Optional[str]:
    if value is None:
        return None
    payload = json.dumps(
        _jsonable_object(value), sort_keys=True, default=str
    ).encode("utf-8")
    return "sha256:" + hashlib.sha256(payload).hexdigest()


def capture_effect_snapshot(state: Any) -> Dict[str, Any]:
    """Capture controller-visible state without interpreting environment semantics."""
    from autorl.evidence_repair import current_evidence, evidence_sha256
    stack = dict(getattr(state, "v2_active_stack", {}) or {})
    root = Path(getattr(state, "run_dir"))
    artifact_counts: Dict[str, int] = {}
    for slot in ("obs_schema", "reward", "algo", "exploration", "budget", "omr"):
        folder = root / "stacks" / slot
        artifact_counts[slot] = (
            sum(1 for path in folder.glob("*.json") if path.is_file())
            if folder.exists() else 0
        )
    scheduler = getattr(state, "v2_scheduler_decision", None) or {}
    rung = scheduler.get("selected_rung") or scheduler.get("rung") or {}
    return {
        "stage_evidence_sha256": evidence_sha256(current_evidence(state)),
        "stack": {
            slot: stack.get(f"{slot}_id")
            for slot in (
                "obs_schema", "reward", "algo", "exploration", "budget", "omr"
            )
        },
        "active_repr_id": getattr(state, "active_repr_id", None),
        "task_structure_sha256": _object_sha(
            getattr(getattr(state, "goal_spec", None), "task_causal_graph", None)
        ),
        "env_adapter_sha256": _object_sha({
            "manifest": getattr(state, "manifest", None),
            "action_space": getattr(state, "action_space", None),
            "observation_space": getattr(state, "observation_space", None),
        }),
        "artifact_counts": artifact_counts,
        "allocated_budget_steps": int(
            getattr(state, "v2_allocated_budget_steps", 0) or 0
        ),
        "selected_rung_steps": int(rung.get("steps", 0) or 0),
        "pipeline_iteration": int(getattr(state, "pipeline_iteration", 0) or 0),
    }


def _slot_effect(
    slot: str,
    before: Mapping[str, Any],
    after: Mapping[str, Any],
    scheduled_slots: set[str],
) -> tuple[bool, str]:
    if slot in scheduled_slots:
        return True, "matched_portfolio_schedule_contains_changed_slot"
    stack_before = before.get("stack") or {}
    stack_after = after.get("stack") or {}
    if slot in {"obs_schema", "reward", "algo", "exploration", "budget", "omr"}:
        if stack_before.get(slot) != stack_after.get(slot):
            return True, "active_stack_id_changed"
        count_before = int((before.get("artifact_counts") or {}).get(slot, 0) or 0)
        count_after = int((after.get("artifact_counts") or {}).get(slot, 0) or 0)
        if count_after > count_before:
            return True, "new_typed_stack_artifact_registered"
        if slot == "obs_schema" and before.get("active_repr_id") != after.get("active_repr_id"):
            return True, "active_representation_changed"
        if slot == "budget" and int(after.get("allocated_budget_steps", 0) or 0) > int(
            before.get("allocated_budget_steps", 0) or 0
        ):
            return True, "executed_budget_increased"
        return False, "no_stack_or_artifact_delta"
    if slot == "task_structure":
        return (
            before.get("task_structure_sha256") != after.get("task_structure_sha256"),
            "task_structure_hash_comparison",
        )
    if slot in {"env_adapter", "stack"}:
        changed = before.get("env_adapter_sha256") != after.get("env_adapter_sha256")
        if slot == "stack":
            changed = changed or before.get("stack") != after.get("stack")
        return changed, "interface_or_stack_hash_comparison"
    return False, "unknown_effect_slot"


def _persist_effect_audit(state: Any, audit: Dict[str, Any]) -> Dict[str, Any]:
    """Persist latest convenience view plus an append-only causal journal."""

    mem = _memory(state)
    if not audit.get("created_at"):
        audit["created_at"] = datetime.now(timezone.utc).isoformat()
    if not audit.get("audit_sha256"):
        audit["audit_sha256"] = "sha256:" + hashlib.sha256(
            json.dumps(audit, sort_keys=True, default=str).encode("utf-8")
        ).hexdigest()
    mem["controller_effect_audit"] = audit
    mem.setdefault("controller_effect_history", []).append(audit)
    mem["controller_effect_history"] = mem["controller_effect_history"][-128:]
    root = Path(getattr(state, "run_dir"))
    root.mkdir(parents=True, exist_ok=True)
    latest = root / "controller_effect_audit.v1.json"
    tmp = latest.with_suffix(latest.suffix + ".tmp")
    tmp.write_text(json.dumps(audit, indent=2, sort_keys=True), encoding="utf-8")
    os.replace(tmp, latest)
    history = root / "controller_effect_audits.v1.jsonl"
    with history.open("a", encoding="utf-8") as handle:
        handle.write(json.dumps(audit, sort_keys=True, default=str) + "\n")
    return audit


def _learner_repair_effect(state, request, before, after):
    from autorl.training_health import execution_signatures
    source = request.get("source_training_health") or {}
    current = _memory(state).get("last_training_health") or {}
    slot_changed, slot_reason = _slot_effect("algo", before, after, set())
    actual_configs = execution_signatures(current)
    old_configs = execution_signatures(source)
    # A legacy configuration with no receipt needs an explicit migration,
    # not an invented claim that its ignored independent LRs were executed.
    changed = bool(actual_configs and not actual_configs.intersection(old_configs))
    observed = bool(current.get("evidence_signature") and
                    current.get("evidence_signature") != source.get("evidence_signature"))
    passed = bool(slot_changed and changed and observed)
    return {
        "effect_passed": passed,
        "expected_changed_slots": ["algo"],
        "slot_results": {"algo": {"passed": bool(slot_changed), "reason": slot_reason}},
        "actual_configuration_changed": changed,
        "legacy_execution_receipt_migration": not bool(old_configs),
        "new_health_observed": observed,
        "health_verified": bool(passed and current.get("status") == "observed_healthy"),
        "health_status": current.get("status", "unknown"),
        "no_improvement_is_not_execution_failure": True,
    }


def _record_learner_repair_outcome(state, result, audit):
    mem = _memory(state)
    mem["optimizer_health_repair_request"] = {
        **(mem.get("optimizer_health_repair_request") or {}),
        "status": ("verified" if result["health_verified"] else
                   "evaluated_needs_revision" if result["effect_passed"] else "execution_not_verified"),
        "effect_audit_sha256": audit["audit_sha256"], "preserve_candidate_family": True,
    }


def record_controller_effect(
    state: Any,
    decision: SearchDecision,
    before: Mapping[str, Any],
) -> Dict[str, Any]:
    """Verify that a decision became an executed, evidence-bearing intervention."""
    mem = _memory(state)
    after = capture_effect_snapshot(state)
    request = mem.get("next_hypothesis_request") or {}
    expected_request_id = (decision.hypothesis_operation or {}).get("request_id")
    if (request.get("operation") == "reset_search_generation"
            and expected_request_id == request.get("request_id")):
        from autorl.runtime_interface_contract import current_interface_generation_tuple
        current = current_interface_generation_tuple(state.run_dir)
        committed = request.get("generation_commit") or {}
        passed = bool(
            committed.get("commit_id")
            and committed.get("reset_request_id") == expected_request_id
            and committed.get("generation_id") == request.get("generation_id")
            and int(current.get("generation_id", -1)) >= int(committed["generation_id"])
        )
        audit = _persist_effect_audit(state, {
            "schema_version": "controller_effect_audit.v1", "request_id": expected_request_id,
            "pipeline_iteration": int(getattr(state, "pipeline_iteration", 0) or 0),
            "decision_action": decision.action, "effect_passed": passed,
            "evidence_class": "operational_generation_reset", "causal_effect_claim_allowed": False,
            "matched_consumption_required": False, "training_evidence_produced": False,
            "generation_commit": committed, "before": dict(before), "after": after,
        })
        mem["controller_effect_fault"] = {"active": not passed, "request_id": expected_request_id,
                                          "failed_slots": [] if passed else ["interface_generation"]}
        mem["next_hypothesis_request"] = {**request, "lifecycle_state": "evaluated", "selected": False,
                                          "effect_passed": passed, "effect_audit_sha256": audit["audit_sha256"]}
        return audit
    if (request.get("operation") == "repair_evidence_contract"
            and expected_request_id == request.get("request_id")):
        from autorl.evidence_repair import receipt_matches
        passed = receipt_matches(state, expected_request_id, before.get("stage_evidence_sha256"))
        audit = _persist_effect_audit(state, {
            "schema_version": "controller_effect_audit.v1", "request_id": expected_request_id,
            "pipeline_iteration": int(getattr(state, "pipeline_iteration", 0) or 0),
            "decision_action": decision.action, "effect_passed": passed,
            "evidence_class": "mechanical_evidence_repair", "causal_effect_claim_allowed": False,
            "matched_consumption_required": False, "training_evidence_produced": False,
            "before": dict(before), "after": after,
            "repair_receipt_sha256": (mem.get("evidence_repair_receipt") or {}).get("receipt_sha256"),
        })
        mem["controller_effect_fault"] = {"active": not passed, "request_id": expected_request_id,
                                          "failed_slots": [] if passed else ["stage_evidence"]}
        mem["next_hypothesis_request"] = {**request, "lifecycle_state": "evaluated", "selected": False,
                                          "effect_passed": passed, "effect_audit_sha256": audit["audit_sha256"]}
        return audit
    if (request.get("operation") == "repair_construction_contract"
            and expected_request_id == request.get("request_id")):
        from autorl.semantic_execution_contract import active_fault
        remaining = active_fault(state)
        expected = list(request.get("required_changed_slots") or [])
        slots = {slot: _slot_effect(slot, before, after, set())[0] for slot in expected}
        construction_passed = bool(slots) and all(slots.values()) and not remaining["active"]
        learner_effect = (_learner_repair_effect(state, request, before, after)
                          if request.get("independent_learner_health_repair_required") else {})
        passed = bool(construction_passed and learner_effect.get("effect_passed", True))
        audit = _persist_effect_audit(state, {
            "schema_version": "controller_effect_audit.v1", "request_id": expected_request_id,
            "pipeline_iteration": int(getattr(state, "pipeline_iteration", 0) or 0),
            "decision_action": decision.action, "effect_passed": passed,
            "expected_changed_slots": expected, "slot_results": slots,
            "evidence_class": "construction_repair", "causal_effect_claim_allowed": False,
            "remaining_construction_faults": remaining, "matched_consumption_required": False,
            "construction_repair_passed": construction_passed,
            "independent_learner_health_repair": learner_effect,
            "before": dict(before), "after": after,
        })
        if learner_effect:
            _record_learner_repair_outcome(state, learner_effect, audit)
            if not learner_effect["effect_passed"]:
                slots["algo"] = False
        mem["controller_effect_fault"] = {"active": not passed, "request_id": expected_request_id,
                                          "failed_slots": [s for s, ok in slots.items() if not ok]}
        mem["next_hypothesis_request"] = {**request, "lifecycle_state": "evaluated", "selected": False,
                                          "effect_passed": passed, "effect_audit_sha256": audit["audit_sha256"]}
        return audit
    if (request.get("operation") == "repair_learner_health"
            and expected_request_id == request.get("request_id")):
        learner_effect = _learner_repair_effect(state, request, before, after)
        passed = learner_effect["effect_passed"]
        audit = _persist_effect_audit(state, {
            "schema_version": "controller_effect_audit.v1", "request_id": expected_request_id,
            "pipeline_iteration": int(getattr(state, "pipeline_iteration", 0) or 0),
            "decision_action": decision.action, "effect_passed": passed,
            "evidence_class": "learner_configuration_repair_execution",
            "causal_effect_claim_allowed": False, "matched_consumption_required": False,
            **learner_effect,
            "before": dict(before), "after": after,
        })
        _record_learner_repair_outcome(state, learner_effect, audit)
        mem["controller_effect_fault"] = {"active": not passed, "request_id": expected_request_id,
                                          "failed_slots": [] if passed else ["algo"]}
        mem["next_hypothesis_request"] = {**request, "lifecycle_state": "evaluated", "selected": False,
            "effect_passed": passed, "effect_audit_sha256": audit["audit_sha256"]}
        return audit
    if not expected_request_id or str(request.get("request_id") or "") != str(
        expected_request_id
    ):
        return _persist_effect_audit(state, {
            "schema_version": "controller_effect_audit.v1",
            "created_at": datetime.now(timezone.utc).isoformat(),
            "pipeline_iteration": int(
                getattr(state, "pipeline_iteration", 0) or 0
            ),
            "decision_action": decision.action,
            "skipped": True,
            "reason": "decision_did_not_issue_a_new_scientific_request",
        })
    manifest = mem.get("last_breadth_portfolio_manifest") or {}
    schedule = manifest.get("scientific_intervention_schedule") or {}
    request_matches = bool(
        isinstance(schedule, Mapping)
        and schedule.get("executed")
        and str(schedule.get("request_id") or "")
        == str(request.get("request_id") or "")
    )
    scheduled_slots = {
        str(value) for value in (schedule.get("changed_slots") or [])
    } if request_matches else set()
    expected = [
        str(value) for value in (
            (decision.effect_assertions or {}).get("changed_slots") or []
        )
    ]
    slot_results: Dict[str, Dict[str, Any]] = {}
    for slot in expected:
        passed, reason = _slot_effect(slot, before, after, scheduled_slots)
        slot_results[slot] = {"passed": bool(passed), "reason": reason}
    try:
        from autorl.evidence_validity import (
            controller_training_evidence_verdict,
        )

        training_verdict = controller_training_evidence_verdict(
            state,
            required_request_id=str(request.get("request_id") or ""),
        )
    except Exception as exc:
        training_verdict = {
            "schema_version": "controller_training_evidence.v1",
            "valid": False,
            "reason": f"training_evidence_audit_failed:{type(exc).__name__}",
            "valid_rows": [],
            "invalid_rows": [],
        }
    training_evidence = bool(training_verdict.get("valid"))
    executed_steps = [
        int(step)
        for row in (training_verdict.get("valid_rows") or [])
        if isinstance(row, Mapping)
        for step in ((row.get("verdict") or {}).get("actual_steps") or [])
        if int(step or 0) > 0
    ]
    # Meaningful fidelity is a cohort property.  The shortest valid seed is
    # authoritative; a long seed may not hide a truncated matched arm.
    selected_steps = min(executed_steps, default=0)
    minimum = decision.minimum_fidelity
    meaningful_fidelity = bool(
        training_evidence
        and (minimum is None or selected_steps >= int(minimum))
    )
    managed_experiment_slots = {"obs_schema", "reward", "algo", "exploration"}
    matched_consumption_required = bool(
        set(expected) & managed_experiment_slots
    )
    effect_passed = bool(
        (not expected or all(row["passed"] for row in slot_results.values()))
        and training_evidence
        and (not matched_consumption_required or request_matches)
    )
    unbounded_relative_outcome: Optional[Dict[str, Any]] = None
    try:
        from autorl.v93_unbounded_omr import (
            UNBOUNDED_DENSE,
            matched_intervention_outcome,
            protocol_from_state,
        )

        if (
            training_evidence
            and request_matches
            and protocol_from_state(state) == UNBOUNDED_DENSE
        ):
            unbounded_relative_outcome = matched_intervention_outcome(
                state, dict(request)
            )
    except Exception as exc:
        unbounded_relative_outcome = {
            "state": "INCONCLUSIVE",
            "reason": f"relative_outcome_audit_failed:{type(exc).__name__}",
            "absolute_score_sign_used": False,
        }
    audit = {
        "schema_version": "controller_effect_audit.v1",
        "created_at": datetime.now(timezone.utc).isoformat(),
        "pipeline_iteration": int(
            getattr(state, "pipeline_iteration", 0) or 0
        ),
        "request_id": request.get("request_id"),
        "decision_action": decision.action,
        "expected_changed_slots": expected,
        "slot_results": slot_results,
        "matched_schedule_executed": request_matches,
        "matched_consumption_required": matched_consumption_required,
        "training_evidence_produced": training_evidence,
        "training_evidence_verdict": training_verdict,
        "selected_fidelity": selected_steps,
        "minimum_fidelity": minimum,
        "meaningful_fidelity": meaningful_fidelity,
        "effect_passed": effect_passed,
        "unbounded_relative_outcome": unbounded_relative_outcome,
        "before": dict(before),
        "after": after,
    }
    admission = mem.get("scientific_depth_admission") or {}
    admission_current = bool(
        isinstance(admission, dict)
        and admission.get("request_id") == request.get("request_id")
        and admission.get("iteration") == int(getattr(state, "pipeline_iteration", 0) or 0)
        and (ablation_arm(state) != "A2" or request.get("evidence_access") == "basic_feedback_only")
    )
    explicitly_deferred = bool(admission_current and not admission.get("declared") and admission.get("reason") in {
        "ordered_declared_rung_below_requested_minimum_fidelity",
        "declared_phase_cannot_fit_complete_matched_comparison",
        "population_capacity_cannot_fit_matched_pair",
    })
    remaining_families = list(admission.get("deferred_child_genome_ids") or []) if admission_current else []
    pending_execution = explicitly_deferred or bool(admission_current and request_matches and remaining_families)
    if pending_execution:
        audit.update({
            "pending_execution": True, "request_completed": False,
            "pending_reason": admission.get("reason") if explicitly_deferred else "completed_batch_has_unexecuted_families",
            "pending_deferred_child_genome_ids": remaining_families,
            "scientific_outcome": "UNRESOLVED", "deferred_is_completed_or_failed": False,
            "additional_training_authorized": False,
        })
    audit["audit_sha256"] = "sha256:" + hashlib.sha256(
        json.dumps(audit, sort_keys=True, default=str).encode("utf-8")
    ).hexdigest()
    _persist_effect_audit(state, audit)
    failed_slots = {
        slot for slot, result in slot_results.items() if not result["passed"]
    }
    if not training_evidence:
        failed_slots.update(expected)
    mem["controller_effect_fault"] = {
        "active": not effect_passed and not pending_execution,
        "request_id": request.get("request_id"),
        "failed_slots": sorted(failed_slots),
        "training_evidence_produced": training_evidence,
        "audit_sha256": audit["audit_sha256"],
        "pending_execution": pending_execution,
    }
    if isinstance(request, dict) and request.get("request_id"):
        updated = dict(request)
        updated["lifecycle_state"] = "issued" if pending_execution else "evaluated"
        updated["selected"] = False
        updated["effect_audit_sha256"] = audit["audit_sha256"]
        updated["effect_passed"] = effect_passed
        updated["meaningful_fidelity"] = meaningful_fidelity
        updated["pending_execution"] = pending_execution
        if pending_execution:
            from autorl.evidence_validity import current_interface_identity
            try:
                current_generation, current_hash = current_interface_identity(state)
            except Exception as exc:
                # Preserve the unresolved record, but never let a broken or
                # unavailable identity authorize another execution phase.
                current_generation, current_hash = None, None
                updated["pending_interface_identity_error"] = type(exc).__name__
            updated.update({
                "pending_execution_reason": audit["pending_reason"],
                "pending_interface_identity": {"generation_id": current_generation,
                                               "canonical_interface_hash": current_hash},
                "pending_deferred_child_genome_ids": remaining_families,
                "pending_admission": dict(admission),
            })
        if unbounded_relative_outcome is not None:
            updated["unbounded_relative_outcome"] = (
                unbounded_relative_outcome
            )
        mem["next_hypothesis_request"] = updated
        mem.setdefault("next_hypothesis_request_lifecycle_history", []).append({
            "request_id": updated.get("request_id"),
            "state": updated["lifecycle_state"],
            "iteration": int(getattr(state, "pipeline_iteration", 0) or 0),
            "reason": "unexecuted_transaction_remains_pending" if pending_execution else "controller_effect_and_training_evidence_audited",
        })
        mem["next_hypothesis_request_lifecycle_history"] = mem[
            "next_hypothesis_request_lifecycle_history"
        ][-256:]
    return audit


def _contract_previous_hypothesis_request(
    state: Any,
    *,
    current_fault: str,
    current_packet_sha256: Optional[str],
) -> Optional[Dict[str, Any]]:
    """Consume one evaluated request into a local, explicitly scoped verdict."""
    if ablation_arm(state) == "A2":
        return None  # Prior support/refutation is scientific memory.
    mem = _memory(state)
    request = mem.get("next_hypothesis_request")
    if not isinstance(request, dict) or request.get("lifecycle_state") != "evaluated":
        return None
    if request.get("contraction_consumed"):
        return None
    hypothesis_ids = list(request.get("hypothesis_ids") or [])
    if len(hypothesis_ids) < 2:
        return None
    current_id, repair_id = map(str, hypothesis_ids[:2])
    effect_passed = bool(request.get("effect_passed"))
    meaningful = bool(request.get("meaningful_fidelity"))
    first_light = final_first_light(state)
    previous_fault = str(request.get("fault_under_test") or "")
    evidence_ref = str(
        request.get("effect_audit_sha256") or current_packet_sha256 or ""
    ) or None
    unbounded = False
    try:
        from autorl.v93_unbounded_omr import (
            UNBOUNDED_DENSE,
            protocol_from_state,
        )

        unbounded = protocol_from_state(state) == UNBOUNDED_DENSE
    except Exception:
        unbounded = False
    relative_outcome = dict(request.get("unbounded_relative_outcome") or {})
    relative_state = str(relative_outcome.get("state") or "INCONCLUSIVE")
    if not effect_passed or not meaningful:
        outcome = "INCONCLUSIVE"
        reason = "intervention_noop_or_below_meaningful_fidelity"
        operations = [("archive", current_id), ("archive", repair_id)]
    elif unbounded and relative_state == "SUPPORTED_IMPROVEMENT":
        outcome = "LOCAL_REPAIR_SUPPORTED"
        reason = "matched_unbounded_omr_relative_improvement"
        operations = [("prune", current_id), ("support", repair_id)]
    elif unbounded and relative_state == "REGRESSION":
        outcome = "LOCAL_CURRENT_EXPLANATION_SUPPORTED"
        reason = "matched_unbounded_omr_relative_regression"
        operations = [("support", current_id), ("prune", repair_id)]
    elif unbounded:
        # A positive scalar has no completion semantics in V9.3.  Mixed,
        # plateaued, or immature relative evidence therefore remains
        # inconclusive even when one policy happens to move forward.
        outcome = "INCONCLUSIVE"
        reason = (
            "matched_unbounded_omr_relative_evidence_"
            + relative_state.lower()
        )
        operations = [("archive", current_id), ("archive", repair_id)]
    elif first_light:
        outcome = "LOCAL_REPAIR_SUPPORTED"
        reason = "matched_repair_produced_nonzero_commit_eligible_first_light"
        operations = [("prune", current_id), ("support", repair_id)]
    elif current_fault == previous_fault:
        outcome = "LOCAL_CURRENT_EXPLANATION_SUPPORTED"
        reason = "fault_persisted_after_effective_meaningful_fidelity_intervention"
        operations = [("support", current_id), ("prune", repair_id)]
    else:
        outcome = "INCONCLUSIVE"
        reason = "fault_family_changed_without_commit_eligible_first_light"
        operations = [("archive", current_id), ("archive", repair_id)]
    try:
        from autorl.hypothesis_bank import HypothesisBank

        bank = HypothesisBank(getattr(state, "run_dir"))
        for operation, hypothesis_id in operations:
            if operation == "support":
                bank.support("search", hypothesis_id, evidence_ref=evidence_ref, reason=reason)
            elif operation == "prune":
                bank.prune("search", hypothesis_id, reason=reason)
            else:
                bank.archive("search", hypothesis_id, reason=reason)
    except Exception as exc:
        mem["hypothesis_contraction_persistence_fault"] = {
            "active": True,
            "request_id": request.get("request_id"),
            "error": repr(exc),
        }
        return None
    contraction = {
        "schema_version": "hypothesis_contraction.v1",
        "request_id": request.get("request_id"),
        "outcome": outcome,
        "reason": reason,
        "previous_fault": previous_fault,
        "current_fault": current_fault,
        "effect_passed": effect_passed,
        "meaningful_fidelity": meaningful,
        "final_first_light": first_light,
        "unbounded_dense": unbounded,
        "unbounded_relative_state": (
            relative_state if unbounded else None
        ),
        "absolute_score_sign_used": False if unbounded else None,
        "evidence_ref": evidence_ref,
        "global_champion_authority": False,
    }
    updated = dict(request)
    updated["lifecycle_state"] = "consumed"
    updated["selected"] = False
    updated["contraction_consumed"] = True
    updated["contraction"] = contraction
    mem["next_hypothesis_request"] = updated
    mem["hypothesis_contraction"] = contraction
    mem.setdefault("hypothesis_contraction_history", []).append(contraction)
    mem["hypothesis_contraction_history"] = mem[
        "hypothesis_contraction_history"
    ][-128:]
    return contraction


def _valid_wave_after_effect_audit(state: Any, audit: Mapping[str, Any]) -> bool:
    """Return whether a later ordinary wave supplied new scientific evidence."""

    current_iter = int(getattr(state, "pipeline_iteration", 0) or 0)
    audit_iter = int(audit.get("pipeline_iteration", current_iter) or 0)
    if current_iter <= audit_iter:
        return False
    mem = _memory(state)
    statuses = mem.get("last_trial_omr_status") or {}
    if not isinstance(statuses, Mapping):
        return False
    try:
        from autorl.evidence_validity import (
            current_interface_identity,
            scientific_validity_verdict,
        )

        generation, interface_hash = current_interface_identity(state)
        return any(
            scientific_validity_verdict(
                row,
                expected_generation_id=generation,
                expected_interface_hash=interface_hash,
                require_positive_steps=True,
                require_objective=True,
                allow_legacy_unspecified=False,
            )["valid"]
            for row in statuses.values()
            if isinstance(row, Mapping)
        )
    except Exception:
        return False


def _block_repeated_noop_without_new_evidence(
    state: Any,
    *,
    action: SearchAction,
    axes: Sequence[str],
) -> Optional[Dict[str, Any]]:
    """Refuse an identical failed actuator until a valid new wave exists."""

    if action in {SearchAction.CONTINUE_OR_PROMOTE, SearchAction.FINAL_VERIFY}:
        return None
    mem = _memory(state)
    audit = mem.get("controller_effect_audit") or {}
    from autorl.restart_request_reconciliation import controller_effect_premise_resolved
    if controller_effect_premise_resolved(state, audit):
        return None
    if not isinstance(audit, Mapping) or audit.get("effect_passed") is not False:
        return None
    if bool(audit.get("training_evidence_produced")):
        return None
    if _valid_wave_after_effect_audit(state, audit):
        return None
    failed_slots = {
        str(value) for value in (audit.get("expected_changed_slots") or [])
        if str(value)
    }
    proposed_slots = {
        str(AXIS_TO_SLOT.get(str(axis), str(axis)))
        for axis in axes if str(axis)
    }
    if not failed_slots or failed_slots != proposed_slots:
        return None
    return {
        "schema_version": "controller_noop_repeat_guard.v1",
        "active": True,
        "blocked_action": action.value,
        "blocked_slots": sorted(proposed_slots),
        "failed_audit_sha256": audit.get("audit_sha256"),
        "failed_request_id": audit.get("request_id"),
        "reason": "same_failed_actuator_has_no_new_valid_training_evidence",
        "required_next_condition": (
            "new_valid_positive_step_wave_or_different_upstream_fault"
        ),
        "iteration": int(getattr(state, "pipeline_iteration", 0) or 0),
    }


@controller_boundary
def decide(
    state: Any,
    *,
    fault: str,
    legacy_directives: Optional[Sequence[str]] = None,
    config: Optional[Mapping[str, Any]] = None,
    diagnostic_packet: Optional[Mapping[str, Any]] = None,
) -> SearchDecision:
    """Map evidence to one replayable V9 control decision.

    `legacy_directives` are retained as an auditable alternative during the
    migration, never silently selected as the V9 decision.
    """
    cfg = dict(config or {})
    mem = _memory(state)
    control = mem["v9_joint_search"]
    generation = int(control.get("generation_id", 0) or 0)
    from autorl.evidence_validity import current_interface_identity
    committed_generation, committed_interface = current_interface_identity(state)
    if committed_generation is not None and committed_interface:
        # A restored controller cache may predate the immutable disk pointer.
        # New requests are authored in that committed generation, never a
        # cached target that was only proposed before a failed restart.
        generation = int(committed_generation)
        control["generation_id"] = generation
    confidence, evidence_refs, alternatives = _diagnostic_evidence(state)
    confidence, evidence_refs, alternatives, diagnostic_sources = _packet_inputs(
        diagnostic_packet,
        fallback_confidence=confidence,
        fallback_refs=evidence_refs,
        fallback_alternatives=alternatives,
    )
    legacy = [str(x) for x in (legacy_directives or [])]
    if legacy:
        alternatives.append("legacy_directives=" + ",".join(legacy))
    first_light = final_first_light(
        state, threshold=float(cfg.get("first_light_threshold", 0.0) or 0.0)
    )
    minimum_fidelity, selected_fidelity = _fidelity(state)
    if isinstance(diagnostic_packet, Mapping):
        fault = str(
            diagnostic_packet.get("selected_fault") or fault or "HPO_FAULT"
        ).upper()
        packet_directives = [
            str(value) for value in (
                diagnostic_packet.get("recommended_directives") or []
            ) if str(value) in ALLOWED_DIRECTIVES
        ]
        packet_axes = [
            str(value) for value in (
                diagnostic_packet.get("changed_axes") or []
            ) if str(value)
        ]
        packet_matched = bool(
            diagnostic_packet.get("matched_counterfactual_required")
        )
        packet_source = str(
            diagnostic_packet.get("selected_source") or "internal"
        )
        packet_sha = str(
            diagnostic_packet.get("packet_sha256") or ""
        ) or None
        operational_recovery = dict(
            diagnostic_packet.get("operational_recovery") or {}
        )
        operational_recovery_active = bool(
            operational_recovery.get("active") is True
            and operational_recovery.get("action")
            == "rematerialize_current_generation_and_reschedule"
        )
    else:
        fault = str(fault or "HPO_FAULT").upper()
        packet_directives = []
        packet_axes = []
        packet_matched = False
        packet_source = "internal"
        packet_sha = None
        operational_recovery = {}
        operational_recovery_active = False
    exhaustion = None
    from autorl.training_health import active_health_repair
    learner_health_repair = active_health_repair(state)
    try:
        from autorl.v93_unbounded_omr import (
            UNBOUNDED_DENSE,
            generation_exhaustion_evidence,
            protocol_from_state,
        )

        if ablation_arm(state) != "A2" and protocol_from_state(state) == UNBOUNDED_DENSE:
            exhaustion = generation_exhaustion_evidence(
                state,
                min_fidelity_steps=int(
                    cfg.get(
                        "unbounded_generation_reset_min_fidelity_steps",
                        1_000_000,
                    )
                    or 1_000_000
                ),
            )
    except Exception as exc:
        exhaustion = {
            "schema_version": "v9.3.unbounded_generation_exhaustion.v1",
            "eligible": False,
            "reason": f"evidence_audit_failed:{type(exc).__name__}",
            "absolute_score_sign_used": False,
        }
    if isinstance(exhaustion, dict):
        mem["v93_unbounded_generation_exhaustion"] = exhaustion
    if (
        not operational_recovery_active
        and not learner_health_repair
        and fault != "SEMANTIC_EXECUTION_FAULT"
        and fault not in EVIDENCE_INTEGRITY_FAULTS
        and isinstance(exhaustion, dict)
        and exhaustion.get("eligible") is True
    ):
        fault = UNBOUNDED_GENERATION_FAULT
        packet_directives = []
        packet_axes = []
        packet_matched = False
        packet_source = "v9.3_generation_exhaustion"
        stale_proposal = mem.get("trajectory_next_hypothesis_proposal")
        if (
            isinstance(stale_proposal, dict)
            and stale_proposal.get("selected")
            and str(stale_proposal.get("lifecycle_state") or "") == "proposed"
        ):
            invalidated_proposal = dict(stale_proposal)
            invalidated_proposal["selected"] = False
            invalidated_proposal["lifecycle_state"] = (
                "invalidated_by_generation_reset"
            )
            invalidated_proposal["invalidation_reason"] = exhaustion.get(
                "reason"
            )
            mem["trajectory_next_hypothesis_proposal"] = invalidated_proposal
        setattr(state, "targeted_resensing", None)
        mem.pop("last_targeted_resensing", None)
        evidence_refs.append(
            "pipeline_memory:v93_unbounded_generation_exhaustion"
        )
        confidence = max(confidence, 0.95)
    if not operational_recovery_active:
        _contract_previous_hypothesis_request(
            state,
            current_fault=fault,
            current_packet_sha256=packet_sha,
        )
    counts = getattr(state, "fault_counts", None)
    if not isinstance(counts, dict):
        counts = {}
        setattr(state, "fault_counts", counts)
    if operational_recovery_active:
        counts.setdefault(fault, int(counts.get(fault, 0) or 0))
        mem["interface_generation_operational_recovery_count"] = int(
            mem.get("interface_generation_operational_recovery_count", 0)
            or 0
        ) + 1
    else:
        counts[fault] = int(counts.get(fault, 0) or 0) + 1
    diag = getattr(state, "latest_diagnosis", None)
    if diag is not None and not operational_recovery_active:
        setattr(
            state,
            "controller_feedback",
            f"[{fault} occurrence #{counts[fault]}] "
            f"{getattr(diag, 'reasoning', '')} Suggested action: "
            f"{getattr(diag, 'suggested_action', '')}",
        )

    if operational_recovery_active:
        action = SearchAction.CONTINUE_OR_PROMOTE
        directives = []
        axes = []
        lane = "current_generation_rematerialize"
        family = "execution"
        reason = (
            "The previous worker wave was invalidated by an interface-generation "
            "fence before any scientific merge. Preserve every hypothesis and "
            "last-known-good frontier, rematerialize workers from the current "
            "immutable receipt, and reschedule M5 without semantic mutation."
        )
        packet_source = "operational_guard"
        mem["interface_generation_reschedule_request"] = {
            "schema_version": "interface_generation_reschedule_request.v1",
            "active": True,
            "pipeline_iteration": int(
                getattr(state, "pipeline_iteration", 0) or 0
            ),
            "action": "rematerialize_current_generation_and_reschedule",
            "interface_generation_tuple": dict(
                operational_recovery.get("interface_generation_tuple") or {}
            ),
            "scientific_failure": False,
            "counterevidence_eligible": False,
            "hypothesis_lifecycle_mutation_allowed": False,
        }
    elif fault == "SEMANTIC_EXECUTION_FAULT":
        action = SearchAction.REPAIR_CONTRACT
        repair = mem.get("semantic_execution_active_fault") or {}
        from autorl.semantic_execution_contract import begin_repair_transaction, pending_repair_modules
        if not pending_repair_modules(state):
            begin_repair_transaction(state, repair, source_receipt=(
                repair.get("repair_source_receipt") or
                f"controller_construction_proof:iteration{getattr(state, 'pipeline_iteration', 0)}"))
        # A construction repair is not a causal intervention effect. Preserve
        # the interface and historical outcomes, regenerate only faulty slots.
        axes = list(repair.get("axes") or packet_axes or ["representation", "reward"])
        directives = [{"representation": "M2B", "algorithm": "M3"}.get(axis, "M4") for axis in axes]
        if learner_health_repair:
            # Independent operational obligations compose, scientific causal
            # axes do not.  A bad reward repair must not spend its first new
            # learning rung on an already diagnosed unhealthy learner.
            axes = list(dict.fromkeys(axes + ["algorithm"]))
            directives = list(dict.fromkeys(directives + ["M3"]))
            transaction = mem["semantic_execution_repair_transaction"]
            transaction["required_modules"] = list(dict.fromkeys(
                list(transaction.get("required_modules") or []) + ["M3"]))
            transaction["independent_training_health"] = learner_health_repair
            transaction["status"] = "pending"
            mem["optimizer_health_repair_request"] = {
                **(learner_health_repair.get("repair_request") or {}),
                "status": "issued", "directives": ["M3"],
                "preserve_candidate_family": True,
                "source_evidence_signature": learner_health_repair.get("evidence_signature"),
                "source_training_health": learner_health_repair,
            }
        lane = "semantic_construction_repair"
        family = "contract"
        reason = "Repair proven source/execution contradictions before buying learning fidelity."
        setattr(state, "controller_feedback", json.dumps({
            "construction_repair": repair,
            "independent_learner_health_repair": learner_health_repair,
            "scientific_matched_comparison": False,
        }, default=str))
    elif fault == UNBOUNDED_GENERATION_FAULT:
        action = SearchAction.RESET_GENERATION
        directives = ["M2B", "M4"]
        axes = ["representation", "reward"]
        lane = "generation_reset"
        family = "generation"
        reason = (
            "Paid, diverse matched interventions reached the unbounded long "
            "rung without supported relative improvement; invalidate the "
            "generation and rebuild rich M2B/M4 hypotheses from fresh miniRL "
            "perception."
        )
    elif packet_matched or fault in INTERFACE_FAULTS:
        action = SearchAction.RUN_MATCHED_COUNTERFACTUAL
        axes = packet_axes or (
            ["representation", "reward"]
            if fault == "INTERFACE_UNCERTAINTY_FAULT"
            else ["task", "reward"]
        )
        from autorl.scientific_execution_contract import matched_axis_directives
        directives = matched_axis_directives(axes, packet_directives)
        lane = "matched_counterfactual"
        family = "joint_identification"
        reason = (
            "Diagnostic sources disagree or the task/reward interface is not "
            "identifiable; run a bounded matched experiment before rewriting."
        )
    elif fault in FIREWALL_FAULTS:
        action = SearchAction.REPAIR_CONTRACT
        directives = ["M4"]
        lane = "contract_repair"
        axes = ["contract", "reward"]
        family = "contract"
        reason = "Firewall evidence invalidates the candidate; replace it before any training or promotion."
    elif fault in EVIDENCE_INTEGRITY_FAULTS:
        action = SearchAction.REPAIR_CONTRACT
        directives = ["EVIDENCE_REBUILD"]
        lane = "evidence_integrity_recheck"
        axes = ["stage_evidence"]
        minimum_fidelity = None
        family = "contract"
        reason = (
            "Evidence planes contradict their own typed receipt. Quarantine "
            "the current wave, preserve the last-known-good frontier, and "
            "rederive source-bound stage metadata without changing observations, "
            "the evaluator, or the RL hypothesis; unresolved source gaps stop execution."
        )
    elif fault in EVALUATOR_FAULTS:
        action = SearchAction.REPAIR_CONTRACT
        directives = ["OMR"] if fault == "OMR_FAULT" else ["M2B", "M4"]
        lane = "contract_repair"
        axes = ["evaluator"] if fault == "OMR_FAULT" else ["reward", "stage"]
        family = "contract" if fault == "OMR_FAULT" else "reward"
        reason = "Evaluator/Stage-final evidence is not commit-safe; repair before promotion."
    elif fault in HARD_CONTRACT_FAULTS:
        action = SearchAction.RESET_GENERATION
        failed_slots = list(
            (mem.get("controller_effect_fault") or {}).get("failed_slots") or []
        ) if fault == "STACK_FAULT" else []
        slot_directive = {
            "obs_schema": "M2B",
            "reward": "M4",
            "algo": "M3",
            "exploration": "M_EXPLORE",
            "budget": "M5_EXTEND",
            "omr": "OMR",
            "task_structure": "M2B",
            "env_adapter": "M1",
        }
        if fault in {"ENV_SYNTH_FAULT", "INVALID_CONFIG_FAULT"}:
            directives = ["M1"]
        elif fault == "TRAIN_CRASH_FAULT":
            directives = ["M3"]
        else:
            directives = list(dict.fromkeys(
                slot_directive[slot] for slot in failed_slots
                if slot in slot_directive
            )) or ["M3"]
        lane = "contract_repair"
        slot_axis = {
            "obs_schema": "representation",
            "reward": "reward",
            "algo": "algorithm",
            "exploration": "exploration",
            "budget": "fidelity",
            "omr": "evaluator",
            "task_structure": "task",
            "env_adapter": "interface",
        }
        axes = list(dict.fromkeys(
            slot_axis[slot] for slot in failed_slots if slot in slot_axis
        )) or (["interface"] if fault != "TRAIN_CRASH_FAULT" else ["algorithm"])
        family = "contract"
        reason = (
            "The previous controller action was a verified no-op; invalidate "
            "its descendants and re-execute the failed typed actuator."
            if fault == "STACK_FAULT" else
            "Upstream runtime or stack contract is invalid; isolate contaminated descendants."
        )
    elif fault == "OPTIMIZER_FAULT" and learner_health_repair:
        action = SearchAction.REPAIR_CONTRACT
        directives = ["M3"]
        axes = ["algorithm"]
        lane = "learner_health_repair"
        family = "algorithm"
        reason = "Preserve task successes; revise supported learner parameters and verify actual execution before deepening."
        mem["optimizer_health_repair_request"] = {
            **(learner_health_repair.get("repair_request") or {}),
            "status": "issued", "directives": ["M3"], "preserve_candidate_family": True,
            "source_evidence_signature": learner_health_repair.get("evidence_signature"),
            "source_training_health": learner_health_repair,
        }
        setattr(state, "controller_feedback", json.dumps({
            "independent_learner_health_repair": learner_health_repair,
            "preserve_reward_observation_and_candidate_family": True,
            "revise_supported_effective_learner_configuration": True,
        }, default=str))
    elif _pending_scientific_request(state, generation_id=generation) is not None:
        action = SearchAction.CONTINUE_OR_PROMOTE
        directives = []
        axes = []
        lane = "pending_scientific_comparison"
        family = "unfinished_execution"
        reason = "Keep the live experiment pending within the scheduler's declared rung and trial cap."
    elif fault in FIDELITY_FAULTS or (
        minimum_fidelity is not None
        and selected_fidelity is not None
        and selected_fidelity < minimum_fidelity
    ):
        action = SearchAction.INCREASE_FIDELITY
        directives = ["M5_EXTEND"]
        lane = "canonical_direct"
        axes = ["fidelity"]
        family = "fidelity"
        reason = "Executed evidence is below meaningful fidelity or scheduler execution mismatched it."
        scheduler = getattr(state, "v2_scheduler_decision", None) or {}
        current_rung = scheduler.get("selected_rung") or scheduler.get("rung") or {}
        current_tier = int(current_rung.get("tier", 0) or 0)
        existing_tier = mem.get("force_min_budget_tier")
        mem["force_min_budget_tier"] = max(
            int(existing_tier or 0), current_tier + 1
        )
        setattr(
            state,
            "budget_multiplier",
            max(2, int(getattr(state, "budget_multiplier", 1) or 1)),
        )
    elif fault in ALGORITHM_FAULTS:
        if fault == "EXPLORATION_COLLAPSE_FAULT":
            action = SearchAction.TUNE_OPTIMIZATION
            directives = ["M_EXPLORE"]
            axes = ["exploration"]
            lane = "algorithm_counterfactual"
            family = "algorithm"
            reason = "Coverage evidence isolates exploration before changing reward semantics."
        else:
            action = SearchAction.CHALLENGE_ALGORITHM
            directives = ["M3"]
            axes = ["algorithm"]
            lane = "algorithm_counterfactual"
            family = "algorithm"
            reason = "Hold reward and representation fixed while testing an algorithm counterfactual."
    elif fault in REPRESENTATION_FAULTS:
        action = SearchAction.PROPOSE_REPRESENTATION
        directives = ["M2B", "GCOS"]
        axes = ["representation"]
        lane = "representation_repair"
        family = "representation"
        reason = "Coverage/aliasing evidence earned a representation branch; canonical raw remains active."
    elif fault in STAGE_FAULTS:
        action = SearchAction.SPAWN_STAGE_BRANCH
        directives = ["M4"]
        axes = ["reward", "stage"]
        lane = "stage_frontier_scientific"
        family = "reward"
        reason = "Stage evidence routes a bounded reward branch without replacing full-task intent."
    elif fault in REWARD_FAULTS:
        action = SearchAction.REPROPOSE_REWARD
        directives = ["M4"]
        axes = ["reward"]
        lane = "reward_repair"
        family = "reward"
        reason = "Reward activation/alignment evidence supports a fresh complete public program."
    elif fault in {"COMPLETE"} and first_light:
        action = SearchAction.FINAL_VERIFY
        directives = []
        axes = []
        lane = "verification"
        family = "verification"
        reason = "Commit-eligible final first light exists; verify across the configured evidence ladder."
    else:
        action = SearchAction.CONTINUE_OR_PROMOTE
        directives = []
        axes = ["hpo"]
        lane = "canonical_direct"
        family = "optimization"
        reason = "No supported upstream rewrite; continue the current canonical hypothesis."

    # A firewall-clean trajectory intervention or hypothesis-memory experiment
    # may specify a more discriminating bounded execution. The controller owns
    # the allow-list and final action, so diagnostics never execute directives
    # directly.
    if (
        packet_directives
        and packet_source in {
            "trajectory", "hypothesis_memory", "matched_counterfactual"
        }
        and action not in {
            SearchAction.REPAIR_CONTRACT,
            SearchAction.RESET_GENERATION,
        }
    ):
        directives = list(dict.fromkeys(packet_directives))

    # V9.3 diagnostic proposals are observational until the controller accepts
    # one portfolio-executable, single-axis test.  Once accepted, that exact
    # axis is the intervention: merely copying the proposal ID while executing
    # an unrelated fault route would create a false closed loop.
    pending_unbounded_proposal = None
    unbounded_proposal_execution = False
    try:
        from autorl.v93_unbounded_omr import pending_diagnostic_proposal

        pending_unbounded_proposal = pending_diagnostic_proposal(state, include_bounded=True)
    except Exception:
        pending_unbounded_proposal = None
    if (
        isinstance(pending_unbounded_proposal, Mapping)
        and action not in {
            SearchAction.REPAIR_CONTRACT,
            SearchAction.RESET_GENERATION,
        }
        and not operational_recovery_active
    ):
        proposal_slots = list(dict.fromkeys(
            str(value) for value in (
                pending_unbounded_proposal.get("required_changed_slots") or []
            ) if str(value)
        ))
        execution = (
            UNBOUNDED_PROPOSAL_EXECUTION.get(proposal_slots[0])
            if len(proposal_slots) == 1 else None
        )
        if execution is not None:
            unbounded_proposal_execution = True
            action = execution["action"]
            axes = list(execution["axes"])
            directives = list(execution["directives"])
            lane = str(execution["portfolio_lane"])
            family = str(execution["fault_family"])
            reason = (
                "Consume the pending diagnosis as the exact "
                f"matched {proposal_slots[0]} intervention selected by its "
                "evidence transaction."
            )
            packet_source = "trajectory"

    noop_repeat_guard = _block_repeated_noop_without_new_evidence(
        state,
        action=action,
        axes=axes,
    )
    if fault in EVIDENCE_INTEGRITY_FAULTS:
        # The executor bounds this mechanical transaction. Never turn its
        # failure into an unrelated expensive ordinary training wave.
        noop_repeat_guard = None
    if fault == "SEMANTIC_EXECUTION_FAULT":
        from autorl.semantic_execution_contract import fingerprint
        fault_key = fingerprint(mem.get("semantic_execution_active_fault") or {})
        if mem.get("last_semantic_repair_fingerprint") != fault_key:
            # New source-bound mechanical evidence is itself new evidence;
            # another expensive training wave is not needed to acknowledge it.
            noop_repeat_guard = None
        mem["last_semantic_repair_fingerprint"] = fault_key
    if learner_health_repair and "M3" in directives and action == SearchAction.REPAIR_CONTRACT:
        health_key = learner_health_repair.get("evidence_signature")
        if mem.get("last_learner_health_repair_signature") != health_key:
            noop_repeat_guard = None
        elif noop_repeat_guard:
            # Never substitute another expensive unchanged wave for a known
            # broken repair actuator. Preserve evidence for explicit recovery.
            raise RuntimeError("LEARNER_HEALTH_REPAIR_ACTUATOR_NOOP_REQUIRES_RECOVERY")
        mem["last_learner_health_repair_signature"] = health_key
    if noop_repeat_guard:
        mem["controller_noop_repeat_guard"] = noop_repeat_guard
        mem.setdefault("controller_noop_repeat_guard_history", []).append(
            dict(noop_repeat_guard)
        )
        mem["controller_noop_repeat_guard_history"] = mem[
            "controller_noop_repeat_guard_history"
        ][-128:]
        action = SearchAction.CONTINUE_OR_PROMOTE
        directives = []
        axes = []
        lane = "evidence_quarantine"
        family = "evidence"
        reason = (
            "The identical typed actuator already produced no effect and no "
            "valid training evidence. Quarantine that request and obtain a "
            "fresh canonical evidence wave or a different upstream fault "
            "before another intervention."
        )
        packet_source = "controller_noop_repeat_guard"
    elif isinstance(mem.get("controller_noop_repeat_guard"), dict):
        previous_guard = dict(mem["controller_noop_repeat_guard"])
        previous_guard["active"] = False
        previous_guard["cleared_at_iteration"] = int(
            getattr(state, "pipeline_iteration", 0) or 0
        )
        previous_guard["clear_reason"] = (
            "new_valid_evidence_or_different_upstream_actuator"
        )
        mem["controller_noop_repeat_guard"] = previous_guard

    # Preserve every independently supported diagnostic opinion in the audit,
    # but execute exactly one causal axis per controller transaction.  V9.4
    # previously unioned every opinion's directives/axes here.  That turned,
    # for example, an exploration diagnosis plus representation/reward
    # alternatives into one three-axis request and expanded the downstream
    # Cartesian portfolio into hundreds of mandatory "matched" arms.  The
    # primary action is the preregistered experiment for this iteration;
    # secondary opinions remain queued evidence for later transactions.
    portfolio_actions: List[Dict[str, Any]] = [{
        "action": action.value,
        "fault": fault,
        "directives": list(directives),
        "changed_axes": list(axes),
        "portfolio_lane": lane,
        "source": packet_source,
        "confidence": confidence,
        "primary": True,
    }]
    hard_primary = action in {
        SearchAction.REPAIR_CONTRACT,
        SearchAction.RESET_GENERATION,
    }
    if (
        isinstance(diagnostic_packet, Mapping)
        and not hard_primary
        and not unbounded_proposal_execution
        and not noop_repeat_guard
        and not operational_recovery_active
    ):
        opinions = diagnostic_packet.get("opinions") or {}
        min_multi_confidence = float(cfg.get("multi_action_confidence", 0.6) or 0.6)
        if isinstance(opinions, Mapping):
            for source, opinion in opinions.items():
                if not isinstance(opinion, Mapping):
                    continue
                opinion_fault = str(opinion.get("candidate_fault") or "").upper()
                try:
                    opinion_confidence = float(opinion.get("confidence", 0.0) or 0.0)
                except (TypeError, ValueError):
                    opinion_confidence = 0.0
                if not opinion_fault or opinion_confidence < min_multi_confidence:
                    continue
                arm = _portfolio_action_for_fault(opinion_fault)
                if arm is None:
                    continue
                if packet_matched and not set(arm.get("changed_axes") or []) <= set(
                    packet_axes
                ):
                    # A matched identification packet already declares the
                    # axes that may vary.  Do not introduce a third confound
                    # merely because a lower-priority opinion also exists.
                    continue
                arm.update({
                    "fault": opinion_fault,
                    "source": str(source),
                    "confidence": max(0.0, min(1.0, opinion_confidence)),
                    "primary": False,
                })
                signature = (
                    arm["action"],
                    tuple(arm.get("changed_axes") or []),
                    opinion_fault,
                )
                existing = {
                    (
                        row.get("action"),
                        tuple(row.get("changed_axes") or []),
                        row.get("fault"),
                    )
                    for row in portfolio_actions
                }
                if signature not in existing:
                    portfolio_actions.append(arm)

    execution_debt = mem.get("v9_execution_debt_receipt") or {}
    deep_cohort = mem.get("v9_deep_survivor_cohort") or {}
    allocation_set = {
        "schema_version": "v9.portfolio_allocation_set.v1",
        "policy": (
            "execute_primary_single_axis_action_and_queue_supported_"
            "alternatives"
        ),
        "actions": portfolio_actions,
        "deep_survivor_genome_ids": list(
            deep_cohort.get("survivor_genome_ids") or []
        ),
        "unpaid_execution_debt_genome_ids": list(
            execution_debt.get("unpaid_genome_ids") or []
        ),
        "deferred_unattempted_genome_ids": list(
            execution_debt.get("deferred_unattempted_genome_ids") or []
        ),
        "execution_debt_settlement_mode": execution_debt.get(
            "settlement_mode"
        ),
        "may_advance_generation": bool(
            execution_debt.get("paid") is True
            or not (execution_debt.get("unpaid_genome_ids") or [])
        ),
        "resource_limits_population": False,
    }

    if action == SearchAction.RESET_GENERATION:
        generation += 1
        # This is the proposed target, not a committed runtime identity.
        # The pipeline advances control only after the atomic disk commit.

    hypothesis_operation = _build_hypothesis_operation(
        state,
        action=action,
        fault=fault,
        axes=axes,
        directives=directives,
        generation_id=generation,
        minimum_fidelity=minimum_fidelity,
        diagnostic_packet_sha256=packet_sha,
    )
    if hypothesis_operation.get("resume_pending_transaction"):
        # No actuator regeneration, M5_EXTEND multiplier, or new rung: ordinary
        # M5 can consume the exact pending comparison at the legal next budget.
        action = SearchAction.CONTINUE_OR_PROMOTE
        directives = []
        axes = list(hypothesis_operation.get("required_changed_slots") or [])
        axes = [{"obs_schema": "representation", "algo": "algorithm"}.get(axis, axis) for axis in axes]
        minimum_fidelity = hypothesis_operation.get("minimum_fidelity")
        reason = "resume_exact_pending_scientific_transaction_within_declared_phase"
        portfolio_actions = []
        allocation_set = {"policy": "current_unfinished_comparison_only", "additional_budget_authorized": False}
    if ablation_arm(state) == "A2" and hypothesis_operation.get("operation") != "none":
        # Same native operation and executor, with explicit provenance so
        # downstream schedulers cannot revive a historical evidence request.
        hypothesis_operation["evidence_access"] = "basic_feedback_only"
    decision = SearchDecision(
        action=action.value,
        fault=fault,
        fault_family=family,
        directives=directives,
        portfolio_lane=lane,
        changed_axes=axes,
        reason=reason,
        confidence=confidence,
        generation_id=generation,
        final_first_light=first_light,
        portfolio_actions=portfolio_actions,
        allocation_set=allocation_set,
        evidence_refs=evidence_refs,
        alternatives=alternatives[:12],
        minimum_fidelity=minimum_fidelity,
        selected_fidelity=selected_fidelity,
        diagnostic_packet_sha256=packet_sha,
        diagnostic_sources=diagnostic_sources,
        hypothesis_operation=hypothesis_operation,
        effect_assertions=dict(
            hypothesis_operation.get("effect_assertions") or {}
        ),
    )
    from autorl.core_ablation import fence_decision
    decision = fence_decision(state, decision)
    hypothesis_operation = decision.hypothesis_operation
    payload = decision.to_dict()
    payload["occurrence"] = counts[fault]
    control["latest_decision"] = payload
    control["decision_history"].append(payload)
    control["decision_history"] = control["decision_history"][-128:]
    mem["joint_search_decision"] = payload
    _publish_hypothesis_operation(state, hypothesis_operation)
    _persist_decision(getattr(state, "run_dir", None), payload)
    return decision


def _persist_decision(run_dir: Any, payload: Dict[str, Any]) -> None:
    if run_dir is None:
        return
    root = Path(run_dir)
    root.mkdir(parents=True, exist_ok=True)
    latest = root / "joint_search_decision.v1.json"
    tmp = latest.with_suffix(latest.suffix + ".tmp")
    tmp.write_text(json.dumps(payload, indent=2, sort_keys=True), encoding="utf-8")
    os.replace(tmp, latest)
    history = root / "joint_search_decisions.v1.jsonl"
    with history.open("a", encoding="utf-8") as handle:
        handle.write(json.dumps(payload, sort_keys=True) + "\n")


==> anc/FARL/autorl/known_env_adapter.py <==
"""Deterministic adapters for registry-backed known environments."""

from __future__ import annotations

from typing import Any, Dict


def render_known_env_adapter_stub(spec: Dict[str, Any]) -> str:
    """Render a minimal adapter directly from ``known_envs.yaml``.

    Known registry entries already contain the authoritative constructor.
    For standard Gymnasium/MetaWorld library envs it is safer to use that
    constructor and the shared AutoRL normalizer than to ask an LLM to guess
    library-specific reset/step semantics.
    """

    make_call = (spec.get("make_call") or "").strip()
    library = (spec.get("library") or "").strip()
    is_multiline = "\n" in make_call
    if is_multiline:
        import_block = ""
        body_lines = make_call.splitlines()
        body = "\n    ".join(line.lstrip() for line in body_lines)
    else:
        import_block = "import gymnasium\n\n" if library == "gymnasium" else ""
        body = f"env = {make_call}"
    return (
        '"""Deterministic known-env adapter generated from known_envs.yaml.\n\n'
        "This adapter bypasses LLM-written library wrappers and relies on\n"
        "autorl.env_normalization for the canonical flat Gymnasium contract.\n"
        f"Registry library={library!r}.\n"
        '"""\n\n'
        "from autorl.env_normalization import normalize_env\n"
        f"{import_block}"
        "def make_env(**kwargs):\n"
        f"    {body}\n"
        "    return normalize_env(env, flatten_obs=True)\n"
    )



==> anc/FARL/autorl/known_env_policy.py <==
"""Known-library environment priors.

This module does not route controller directives.  It only annotates typed
priors that the existing V4 machinery can consume: native/library reward is a
verified incumbent candidate for known library envs whose OMR is native return.
Reward challengers must still win through isolated training evidence and
LCB/A-B commit discipline.
"""

from __future__ import annotations

import json
from pathlib import Path
from typing import Any, Dict


NATIVE_REWARD_MARKERS = {
    "library_reward",
    "episode_return",
    "native_return",
    "native return",
}


def is_known_library_env(state: Any) -> bool:
    provenance = getattr(getattr(state, "manifest", None), "env_provenance", None)
    return bool(
        getattr(provenance, "is_library_env", False)
        and not getattr(provenance, "is_raw_sim_env", False)
    )


def uses_native_objective(state: Any) -> bool:
    spec = getattr(state, "objective_metric_spec", {}) or {}
    text = " ".join(
        str(spec.get(k) or "")
        for k in ("metric_type", "metric_name", "source_key", "description")
    ).lower()
    return any(marker in text for marker in NATIVE_REWARD_MARKERS)


def has_known_native_reward_prior(state: Any) -> bool:
    return bool(is_known_library_env(state) and uses_native_objective(state))


def annotate_native_reward_spec(state: Any, spec: Dict[str, Any], reward_id: str) -> Dict[str, Any]:
    if not has_known_native_reward_prior(state):
        return dict(spec or {})
    annotated = dict(spec or {})
    prior = dict(annotated.get("known_env_prior") or {})
    prior.update({
        "schema_version": "known_env_native_reward_prior.v1",
        "prior_type": "verified_native_reward_incumbent",
        "reward_id": reward_id,
        "source": "known_library_env",
        "objective_metric_type": (getattr(state, "objective_metric_spec", {}) or {}).get("metric_type"),
        "commit_rule": "challengers_must_win_lcb_ab_test",
        "routing_authority": "coordinate_governor",
    })
    annotated["known_env_prior"] = prior
    return annotated


def record_native_reward_prior(state: Any, reward_id: str, *, spec_ref: str | None = None) -> Dict[str, Any]:
    record = {
        "schema_version": "known_env_native_reward_prior.v1",
        "reward_id": reward_id,
        "spec_ref": spec_ref,
        "known_library_env": is_known_library_env(state),
        "uses_native_objective": uses_native_objective(state),
        "active_policy": "native_is_initial_incumbent_challengers_need_lcb",
    }
    mem = getattr(state, "pipeline_memory", None)
    if isinstance(mem, dict):
        mem["known_env_native_reward_prior"] = record
        mem.setdefault("known_env_native_reward_prior_history", []).append(record)
    try:
        path = Path(getattr(state, "run_dir")) / "known_env_native_reward_prior.v1.json"
        path.write_text(json.dumps(record, indent=2, sort_keys=True, default=str), encoding="utf-8")
    except Exception:
        pass
    return record


==> anc/FARL/autorl/learner_execution_contract.py <==
"""Auditable SB3 constructor capabilities, never implicit independent-LR mapping."""
from __future__ import annotations

import inspect
import math
from typing import Any, Mapping


class LearnerExecutionContractError(ValueError):
    """A requested learner knob has no implemented actuator."""

    def __init__(self, receipt: dict):
        self.receipt = receipt
        super().__init__("invalid config: learner_execution_contract: " + str(receipt))


def project_search_space(space: Mapping[str, Any], *, algorithm: str,
                         supported: set[str], scalar_lr_space: dict) -> tuple[dict, dict]:
    """Explicit legacy-space migration; the receipt must be surfaced to M3/M5.

    This does not pretend a shared LR is a numerical mapping of three independent
    learning rates. The new scalar space is a new, supported search decision.
    """
    accepted = {k: v for k, v in space.items() if k in supported}
    rejected = {k: v for k, v in space.items() if k not in supported}
    added = {}
    if "learning_rate" not in accepted:
        accepted["learning_rate"] = dict(scalar_lr_space)
        added["learning_rate"] = "explicit_shared_learning_rate_search_not_independent_lr_mapping"
    return accepted, {
        "schema_version": "learner_search_capability.v1",
        "algorithm": algorithm,
        "status": "revised_unsupported_search_space" if rejected else "supported",
        "rejected_parameters": rejected,
        "added_parameters": added,
        "supported_parameters": sorted(supported),
        "independent_learning_rates_supported": False,
    }


def constructor_contract(requested: Mapping[str, Any], *, algorithm: str,
                         supported: set[str]) -> dict:
    rejected = {k: v for k, v in requested.items() if k not in supported}
    receipt = {
        "schema_version": "learner_execution_contract.v1",
        "algorithm": algorithm,
        "requested": dict(requested),
        "rejected_parameters": rejected,
        "supported_parameters": sorted(supported),
        "status": "rejected" if rejected else "accepted",
        "overrides": [],
    }
    if rejected:
        raise LearnerExecutionContractError(receipt)
    for key in ("learning_rate",):
        if key in requested:
            value = requested[key]
            if not isinstance(value, (int, float)) or not math.isfinite(value) or value <= 0:
                receipt["status"] = "rejected"
                receipt["rejected_parameters"][key] = "requires_finite_positive_scalar"
                raise LearnerExecutionContractError(receipt)
    if "learning_starts" in requested:
        value = requested["learning_starts"]
        if not isinstance(value, int) or isinstance(value, bool) or value < 0:
            receipt["status"] = "rejected"
            receipt["rejected_parameters"]["learning_starts"] = "requires_nonnegative_integer_steps"
            raise LearnerExecutionContractError(receipt)
    for key in ("target_kl", "clip_range_vf", "log_std_init"):
        if key not in requested or (requested[key] is None and key != "log_std_init"):
            continue
        value = requested[key]
        if (isinstance(value, bool) or not isinstance(value, (int, float))
                or not math.isfinite(value) or (key != "log_std_init" and value <= 0)):
            receipt["status"] = "rejected"
            receipt["rejected_parameters"][key] = "requires_finite_scalar_positive_except_log_std"
            raise LearnerExecutionContractError(receipt)
    for key in ("normalize_advantage", "advantage_normalization", "ortho_init"):
        if key in requested and not isinstance(requested[key], bool):
            receipt["status"] = "rejected"
            receipt["rejected_parameters"][key] = "requires_boolean"
            raise LearnerExecutionContractError(receipt)
    return receipt


PPO_POLICY_PARAMETERS = {"log_std_init", "ortho_init"}
PPO_EXECUTABLE_DEFAULTS = PPO_POLICY_PARAMETERS | {
    "target_kl", "clip_range_vf", "normalize_advantage", "advantage_normalization"}


def resolve_ppo_configuration(requested: Mapping[str, Any], declared_defaults: Mapping[str, Any],
                              *, algorithm: str) -> dict:
    """Execute declared supported safeguards, without inventing their values.

Sampled canonical values take precedence over declared defaults, including
aliases. Unsupported normalizer-wrapper proposals remain visibly unexecuted.
"""
    result = dict(requested)
    if algorithm.upper() != "PPO":
        return result
    for key in PPO_EXECUTABLE_DEFAULTS:
        if key in declared_defaults and key not in result:
            if key in {"normalize_advantage", "advantage_normalization"} and (
                    "normalize_advantage" in requested or "advantage_normalization" in requested):
                continue
            result[key] = declared_defaults[key]
    if "advantage_normalization" in result:
        alias = result.pop("advantage_normalization")
        if "normalize_advantage" in result and result["normalize_advantage"] != alias:
            raise LearnerExecutionContractError({
                "status": "rejected", "rejected_parameters": {
                    "advantage_normalization": "conflicting_normalize_advantage_alias"}})
        result["normalize_advantage"] = alias
    return result


def split_policy_parameters(requested: Mapping[str, Any], policy_kwargs: Mapping[str, Any],
                            *, algorithm: str) -> tuple[dict, dict]:
    constructor, policy = dict(requested), dict(policy_kwargs)
    if algorithm.upper() == "PPO":
        for key in PPO_POLICY_PARAMETERS:
            if key in constructor:
                policy[key] = constructor.pop(key)
    return constructor, policy


def _learner_optimizers(model: Any) -> dict:
    result, seen = {}, set()
    for name, owner in (("actor", getattr(model, "actor", None)),
                        ("critic", getattr(model, "critic", None)),
                        ("policy", getattr(model, "policy", None)),
                        ("entropy", model)):
        opt = getattr(owner, "ent_coef_optimizer" if name == "entropy" else "optimizer", None)
        if opt is not None and id(opt) not in seen:
            result[name] = opt
            seen.add(id(opt))
    return result


def optimizer_learning_rates(model: Any) -> dict:
    return {name: [float(group["lr"]) for group in optimizer.param_groups]
            for name, optimizer in _learner_optimizers(model).items()}


class OptimizerStepCounter:
    """Count completed optimizer calls without wrapping or altering step().

    Backend counters such as SB3 ``_n_updates`` have algorithm-specific units.
    These post-hooks observe the actual optimizer instances allocated for this
    learner; source/guide-policy optimization is not included.
    """

    def __init__(self, model: Any):
        self.model = model
        self.optimizers = _learner_optimizers(model)
        self.counts = {}
        self.handles = []
        self.unsupported = []
        self.closed = False
        for name, optimizer in self.optimizers.items():
            register = getattr(optimizer, "register_step_post_hook", None)
            if not callable(register):
                self.unsupported.append(name)
                continue
            self.counts[name] = 0
            def completed(_optimizer, _args, _kwargs, key=name):
                self.counts[key] += 1
            try:
                self.handles.append(register(completed))
            except Exception:
                self.counts.pop(name, None)
                self.unsupported.append(name)

    def snapshot(self) -> dict:
        current = _learner_optimizers(self.model)
        unchanged = ({name: id(value) for name, value in current.items()} ==
                     {name: id(value) for name, value in self.optimizers.items()})
        complete = bool(self.optimizers) and not self.unsupported and unchanged
        return {
            "schema_version": "optimizer_step_counter.v1",
            "unit": "optimizer_step_calls", "measurement": "torch_optimizer_step_post_hook",
            "status": "observed" if complete else "incomplete_coverage",
            "coverage_complete": complete, "observed_from": "before_learning",
            "per_optimizer": dict(self.counts), "total_calls": sum(self.counts.values()),
            "required_optimizers": list(self.optimizers),
            "unsupported_optimizers": list(self.unsupported),
            "optimizer_instances_unchanged": unchanged,
            "tracking_active": not self.closed,
            "backend_n_updates_is_optimizer_steps": False,
        }

    def close(self) -> None:
        for handle in self.handles:
            handle.remove()
        self.handles.clear()
        self.closed = True


def resolve_learning_starts(requested: Any, total_steps: int) -> tuple[int, str]:
    """Honor an executable explicit warmup; adapt only an absent/impossible one."""
    total = int(total_steps)
    if requested is not None:
        value = int(requested)
        if value < 0:
            raise LearnerExecutionContractError({
                "status": "rejected", "rejected_parameters": {"learning_starts": "must_be_nonnegative"}})
        if value < total:
            return value, "explicit_warmup_honored"
    # A shorter ASHA rung must leave update opportunities. This is not the
    # final 5M qualification and its override remains part of the recipe receipt.
    ceiling = max(0, total - 1)
    value = min(ceiling, max(100, min(10000, max(1, total // 5))))
    return value, "default_or_warmup_exceeds_allocated_fidelity_explicit_override"


def effective_receipt(model: Any, contract: dict, *, constructor_kwargs: dict,
                      declared_defaults: Mapping[str, Any] | None = None,
                      policy_kwargs: Mapping[str, Any] | None = None) -> dict:
    """Read the allocated model and real optimizer groups, not proposal prose."""
    result = dict(contract)
    result["constructor_kwargs"] = dict(constructor_kwargs)
    defaults = {}
    for key, parameter in inspect.signature(type(model).__init__).parameters.items():
        if key in contract["supported_parameters"] and key not in constructor_kwargs:
            if parameter.default is not inspect.Parameter.empty:
                defaults[key] = parameter.default
    result["backend_defaults"] = defaults
    effective = {}
    for key in contract["supported_parameters"]:
        canonical = "normalize_advantage" if key == "advantage_normalization" else key
        owner = getattr(model, "policy", None) if key in PPO_POLICY_PARAMETERS else model
        value = getattr(owner, canonical, None)
        if isinstance(value, (str, bool, int, float)) or value is None:
            effective[key] = value
        elif hasattr(value, "frequency"):
            effective[key] = {"frequency": value.frequency, "unit": str(value.unit)}
        else:
            effective[key] = str(value)
    result["effective"] = effective
    result["optimizer_learning_rates"] = optimizer_learning_rates(model)
    requested_lr = constructor_kwargs.get("learning_rate")
    if isinstance(requested_lr, (int, float)):
        observed_lrs = [lr for groups in result["optimizer_learning_rates"].values() for lr in groups]
        if not observed_lrs or any(not math.isclose(lr, requested_lr, rel_tol=1e-9) for lr in observed_lrs):
            result["status"] = "rejected"
            result["rejected_parameters"] = {"learning_rate": "runtime_optimizer_groups_disagree"}
            raise LearnerExecutionContractError(result)
    result["observation_shape"] = list(getattr(model.observation_space, "shape", ()) or ())
    result["action_shape"] = list(getattr(model.action_space, "shape", ()) or ())
    from autorl.action_distribution_health import box_action_contract
    result["action_space"] = box_action_contract(model.action_space)
    result["policy_net_arch"] = getattr(getattr(model, "policy", None), "net_arch", None)
    policy = getattr(model, "policy", None)
    result["policy_action_distribution"] = {
        "type": type(getattr(policy, "action_dist", None)).__name__,
        "squashed": bool(getattr(policy, "squash_output", False)),
        "use_sde": bool(getattr(model, "use_sde", False)),
        "source": "allocated_policy_attributes"}
    result["policy_kwargs"] = dict(policy_kwargs or {})
    result["declared_defaults_matching_backend"] = {
        key: value for key, value in (declared_defaults or {}).items()
        if key in effective and effective[key] == value}
    result["overridden_declared_defaults"] = {
        key: {"declared": value, "effective": effective[key]}
        for key, value in (declared_defaults or {}).items()
        if key in effective and effective[key] is not None and effective[key] != value}
    result["declared_but_not_executed_defaults"] = {
        key: value for key, value in (declared_defaults or {}).items()
        if key not in constructor_kwargs and key not in (policy_kwargs or {})
        and key not in result["declared_defaults_matching_backend"]
    }
    result["status"] = "executed_with_receipt"
    return result


def guard_health_repair_before_learning(state: Any, current: dict) -> dict:
    """Do not buy a new rung for a proven unchanged learner repair actuator."""
    from autorl.training_health import execution_signatures
    request = (getattr(state, "pipeline_memory", {}) or {}).get("optimizer_health_repair_request") or {}
    source = request.get("source_training_health") or {}
    guard = {"schema_version": "learner_health_prelearn_guard.v1", "status": "not_required"}
    if (request.get("status") not in {"pending", "issued", "executing", "execution_not_verified"}
            or source.get("status") not in {"risk", "nonfinite"}
            or not source.get("requires_repair_before_promotion")):
        return guard
    old = execution_signatures(source)
    new = execution_signatures({"learner_execution_receipts": [current]})
    guard.update({"source_evidence_signature": source.get("evidence_signature"),
                  "old_execution_signatures": sorted(old), "new_execution_signatures": sorted(new),
                  "status": "legacy_execution_unknown" if not old else "verified_changed"})
    if old and new & old:
        guard["status"] = "rejected_unchanged_effective_learner_configuration"
        raise LearnerExecutionContractError({
            **current, "status": "rejected", "health_repair_execution": guard,
            "allocated_learner_receipt": dict(current),
            "rejected_parameters": {"learner_configuration": "health_repair_actuator_noop"},
        })
    return guard


==> anc/FARL/autorl/limitation.py <==
"""AutoRL v3 — honest env-level limitation declaration (co-evolution Step 5).

The framework must be able to say "I could not solve this environment" — but only
after a *healthy, exhaustive* search, and never prematurely. Two design rules
from the locked Step-5 decisions:

1. **Per-attempt failure is a conjunction**, not "didn't hit the metric". A
   single from-scratch attempt counts as failed ONLY when every typed
   exhaustion signal fires together:
       portfolio entropy collapsed ∧ all repr strategies tried
       ∧ raw_only plateaued ∧ exploration budget exhausted.
   A crash, an early stop, or an unused budget is *inconclusive*, not a failure.

2. **Granularity is the from-scratch attempt, not the controller iteration.**
   Each attempt resets the pipeline (perception/repr/RL weights, fresh run_dir)
   but **keeps the persistent experience_pool**, so attempts 2 and 3 inherit the
   avoid/prefer evidence and get smarter. Only **N=3 consecutive** healthy
   failures declares an env-level limitation. A single success resets the count.

Because one attempt is ≫ any short observation window, this machinery is
*structurally present but dormant* in short experiments (the counter never leaves
attempt 1), and only bites over long multi-attempt runs.

Pure logic + a small JSON ledger persisted alongside the experience_pool; no RL
dependency, no new imperative rule (it is a typed conjunction over signals that
already exist).
"""

from __future__ import annotations

import json
from pathlib import Path
from typing import Any, Callable, Dict, Optional


DEFAULT_N_REQUIRED = 3            # consecutive healthy failures → env limitation
LEDGER_FILENAME = "limitation_ledger.json"

OUTCOME_SOLVED = "solved"
OUTCOME_FAILED = "failed"          # healthy + exhaustive, still unsolved
OUTCOME_INCONCLUSIVE = "inconclusive"


# ────────────────────────────────────────────────────────────────────────
# Per-attempt classification (the conjunction)
# ────────────────────────────────────────────────────────────────────────

def attempt_failed_conjunction(
    *,
    entropy_collapsed: bool,
    all_strategies_tried: bool,
    raw_plateaued: bool,
    budget_exhausted: bool,
) -> bool:
    """A from-scratch attempt is a *healthy* failure only when ALL exhaustion
    signals fire together. Missing any one → not a failure (stays inconclusive),
    so the framework never declares a limitation it has not earned."""
    return bool(
        entropy_collapsed and all_strategies_tried
        and raw_plateaued and budget_exhausted
    )


def classify_attempt(*, solved: bool, healthy_failure: bool) -> str:
    """solved > failed(healthy+exhaustive) > inconclusive."""
    if solved:
        return OUTCOME_SOLVED
    if healthy_failure:
        return OUTCOME_FAILED
    return OUTCOME_INCONCLUSIVE


# ────────────────────────────────────────────────────────────────────────
# Persistent cross-attempt counter (lives next to the experience_pool)
# ────────────────────────────────────────────────────────────────────────

def _ledger_path(pool_dir: Any) -> Path:
    return Path(pool_dir) / LEDGER_FILENAME


def _empty_counter(env_id: str) -> Dict[str, Any]:
    return {
        "env_id": env_id,
        "attempts": 0,
        "consecutive_failures": 0,
        "history": [],
        "limitation_declared": False,
    }


def read_counter(pool_dir: Any, env_id: str) -> Dict[str, Any]:
    """Load this env's attempt counter from the persistent ledger; returns a
    fresh zeroed counter when absent or unreadable (degrades safely)."""
    path = _ledger_path(pool_dir)
    if not path.exists():
        return _empty_counter(env_id)
    try:
        ledger = json.loads(path.read_text(encoding="utf-8"))
        if isinstance(ledger, dict) and isinstance(ledger.get(env_id), dict):
            base = _empty_counter(env_id)
            base.update(ledger[env_id])
            return base
    except Exception:
        pass
    return _empty_counter(env_id)


def limitation_declared(counter: Dict[str, Any], n_required: int = DEFAULT_N_REQUIRED) -> bool:
    return int(counter.get("consecutive_failures", 0)) >= int(n_required)


def record_attempt_outcome(
    pool_dir: Any,
    env_id: str,
    outcome: str,
    *,
    n_required: int = DEFAULT_N_REQUIRED,
) -> Dict[str, Any]:
    """Fold one attempt's outcome into the persistent counter and write it back.

    solved → consecutive_failures reset to 0; failed → +1; inconclusive → no
    change to the streak (only the attempt tally moves). Returns the updated
    counter for this env."""
    path = _ledger_path(pool_dir)
    try:
        path.parent.mkdir(parents=True, exist_ok=True)
    except Exception:
        pass
    ledger: Dict[str, Any] = {}
    if path.exists():
        try:
            loaded = json.loads(path.read_text(encoding="utf-8"))
            if isinstance(loaded, dict):
                ledger = loaded
        except Exception:
            ledger = {}

    counter = _empty_counter(env_id)
    if isinstance(ledger.get(env_id), dict):
        counter.update(ledger[env_id])

    counter["attempts"] = int(counter.get("attempts", 0)) + 1
    if outcome == OUTCOME_SOLVED:
        counter["consecutive_failures"] = 0
    elif outcome == OUTCOME_FAILED:
        counter["consecutive_failures"] = int(counter.get("consecutive_failures", 0)) + 1
    # inconclusive: leave the streak untouched.
    counter["limitation_declared"] = limitation_declared(counter, n_required)
    history = list(counter.get("history", []))
    history.append(outcome)
    counter["history"] = history[-16:]

    ledger[env_id] = counter
    try:
        path.write_text(json.dumps(ledger, indent=2, default=str), encoding="utf-8")
    except Exception:
        pass
    return counter


# ────────────────────────────────────────────────────────────────────────
# From-scratch outer loop (thin driver wrapper)
# ────────────────────────────────────────────────────────────────────────

def run_from_scratch_attempts(
    env_id: str,
    *,
    max_attempts: int,
    single_attempt_fn: Callable[[int], Any],
    solved_fn: Callable[[Any], bool],
    healthy_failure_fn: Callable[[Any], bool],
    pool_dir: Any,
    n_required: int = DEFAULT_N_REQUIRED,
) -> Dict[str, Any]:
    """Run up to `max_attempts` from-scratch solve attempts, each resetting the
    pipeline (the caller's `single_attempt_fn` owns the fresh run_dir/state) but
    sharing the persistent ledger + experience_pool. Stops early on the first
    solve or once `n_required` consecutive healthy failures declare a limitation.

    With `max_attempts == 1` this is exactly one attempt + one ledger update —
    the limitation branch can never fire, so short experiments are unaffected.
    Returns a summary dict; never raises on bookkeeping.
    """
    results = []
    final_outcome = OUTCOME_INCONCLUSIVE
    counter = read_counter(pool_dir, env_id)
    n = max(1, int(max_attempts))
    for i in range(n):
        result = single_attempt_fn(i)
        results.append(result)
        try:
            solved = bool(solved_fn(result))
            healthy = bool(healthy_failure_fn(result))
        except Exception:
            solved, healthy = False, False
        final_outcome = classify_attempt(solved=solved, healthy_failure=healthy)
        counter = record_attempt_outcome(pool_dir, env_id, final_outcome, n_required=n_required)
        if final_outcome == OUTCOME_SOLVED:
            break
        if limitation_declared(counter, n_required):
            break
    return {
        "env_id": env_id,
        "attempts_run": len(results),
        "final_outcome": final_outcome,
        "consecutive_failures": int(counter.get("consecutive_failures", 0)),
        "limitation_declared": limitation_declared(counter, n_required),
        "results": results,
    }


==> anc/FARL/autorl/llm/__init__.py <==
# autorl.llm package


==> anc/FARL/autorl/llm/availability.py <==
"""Opt-in, deadline-bounded provider recovery without restarting scientific work.

The ordinary client still owns its short transport retry budget. This layer
waits between exhausted transport attempts or billing failures, replaying the
same logical request. It never supplies a substitute response or a diagnosis.
"""
from __future__ import annotations

import hashlib
import json
import logging
import math
import os
from pathlib import Path
import re
import threading
import time

logger = logging.getLogger("autorl.llm")


class LLMAvailabilityDeadlineError(RuntimeError):
    def __init__(self, deadline):
        super().__init__("LLM_PROVIDER_RECOVERY_DEADLINE_REACHED")
        self.deadline_epoch = float(deadline)


def error_chain(error):
    seen = set()
    while error is not None and id(error) not in seen:
        seen.add(id(error))
        yield error
        error = error.__cause__ or error.__context__


def availability_deadline(error):
    """Retain the control signal even through an ordinary exception wrapper."""
    return next((e for e in error_chain(error)
                 if isinstance(e, LLMAvailabilityDeadlineError)), None)


def recoverable_kind(error):
    from autorl.llm.client import _classify_llm_error
    chain = list(error_chain(error))
    # Check the actual provider cause before a generic enclosing message.
    for exc in reversed(chain):
        message = str(exc).lower()
        status = getattr(exc, "status_code", None)
        if status in (401, 403) or _classify_llm_error(exc) == "auth":
            return None
        if (status == 402 or re.search(r"(?:http|error code[: ]*)\s*402\b", message)
                or "insufficient_balance" in message or "payment required" in message
                or "insufficient balance" in message):
            return "billing"
        if status in (400, 404, 422) or _classify_llm_error(exc) == "bad_request":
            return None
        kind = _classify_llm_error(exc)
        if kind in {"connection", "rate_limit"}:
            return kind
        if (isinstance(status, int) and 500 <= status <= 599
                or type(exc).__name__ == "InternalServerError"
                or re.search(r"(?:http|error code[: ]*)\s*50[0-9]\b", message)
                or "service unavailable" in message):
            return "service"
    return None


def _policy(client):
    cfg = client.cfg.get("availability_recovery") or {}
    if not cfg.get("enabled"):
        return None
    try:
        values = [cfg["deadline_epoch"], cfg.get("initial_delay_seconds", 60),
                  cfg.get("max_delay_seconds", 900)]
        if any(isinstance(v, bool) for v in values):
            raise ValueError("boolean time value")
        deadline, initial, maximum = map(float, values)
        if not all(math.isfinite(v) for v in (deadline, initial, maximum)):
            raise ValueError("nonfinite time value")
        if deadline <= 0 or initial < 60 or not initial <= maximum <= 3600:
            raise ValueError("invalid bounded recovery timing")
        directory = Path(cfg["state_directory"])
        if not directory.is_absolute():
            raise ValueError("state directory must be absolute")
    except (KeyError, TypeError, ValueError) as exc:
        raise ValueError("Invalid LLM availability recovery policy") from exc
    return deadline, initial, maximum, directory


def call_with_recovery(client, call, *args, **kwargs):
    policy = _policy(client)
    if policy is None:
        return call(*args, **kwargs)
    deadline, delay, maximum, directory = policy
    request_hash = hashlib.sha256(json.dumps([args, kwargs], sort_keys=True,
                                            default=str).encode()).hexdigest()
    name = f"{os.getpid()}_{threading.get_ident()}_{request_hash[:16]}"
    path = directory / f"{name}.json"
    retries = 0
    try:
        process_start = Path(f"/proc/{os.getpid()}/stat").read_text().rsplit(")", 1)[1].split()[19]
    except (OSError, IndexError):
        process_start = None
    base = {"schema_version": "llm.availability_recovery.v1", "pid": os.getpid(),
            "process_start_ticks": process_start,
            "request_sha256": request_hash, "deadline_epoch": deadline,
            "same_logical_request": True, "substitute_response_allowed": False}

    def record(status, **fields):
        payload = dict(base, status=status, recovery_attempt=retries,
                       updated_at=time.time(), **fields)
        try:
            directory.mkdir(parents=True, exist_ok=True)
            temporary = path.with_suffix(".tmp")
            temporary.write_text(json.dumps(payload, indent=2) + "\n")
            os.replace(temporary, path)
        except OSError as exc:
            logger.warning("Provider recovery telemetry unavailable: %s", type(exc).__name__)

    while True:
        if time.time() >= deadline:
            record("deadline_reached")
            raise LLMAvailabilityDeadlineError(deadline)
        try:
            result = call(*args, **kwargs)
        except Exception as exc:
            if availability_deadline(exc) is not None:
                raise
            kind = recoverable_kind(exc)
            if kind is None:
                if retries:
                    record("nonrecoverable_error", error_type=type(exc).__name__)
                raise
            retries += 1
            wake = min(time.time() + delay, deadline)
            logger.warning("Provider unavailable (%s); retaining request, retry in %.0fs",
                           kind, max(0, wake - time.time()))
            while time.time() < wake:
                record("waiting_for_provider", error_kind=kind, retry_at=wake)
                time.sleep(min(30, max(0, wake - time.time())))
            delay = min(delay * 2, maximum)
        else:
            if retries:
                record("recovered")
            return result


==> anc/FARL/autorl/llm/client.py <==
"""AutoRL-X: Unified LLM Client
==============================
Single interface to OpenAI / Anthropic / DeepSeek (OpenAI-compatible) APIs.
All modules go through this client; no module talks to a provider SDK
directly.

Public API (`call`, `call_json`) is unchanged from v0 — existing modules do
not need updates. v1 adds:

  * `CallMetadata` produced on every call (provider, model, temperature,
    prompt/response SHAs, latency, token counts when the provider returns
    them, optional `purpose` tag).
  * `bind_logger(LLMCallLogger)` — optional reproducibility hook. When
    bound, every subsequent call is appended to `run_dir/llm_calls.jsonl`.
  * `make_client(name, override)` factory — lets Phase-5 multi-LLM
    experiments swap provider/model with a config dict, not a yaml edit.
"""

import json
import logging
import os
import random
import re
import time
from typing import Any, Dict, Optional, Union

import yaml

from autorl.repro import CallMetadata, sha256_short

logger = logging.getLogger("autorl.llm")


class PromptBudgetExceededError(ValueError):
    """Raised before a provider call when the prompt cannot fit safely."""


def _classify_llm_error(exc: Exception) -> str:
    """B5 fix (2026-05-28): bucket a provider exception into one of
    {"auth", "rate_limit", "connection", "bad_request", "other"} so the
    retry loop can pick the right backoff strategy.

    - "auth"        → permanent, do not retry
    - "rate_limit"  → wait long (≥30 s)
    - "connection"  → transient, exponential backoff
    - "bad_request" → permanent (4xx other than 401/429), do not retry
    - "other"       → use default retry delay
    """
    # Use class-name inspection so we don't hard-import optional SDKs.
    name = type(exc).__name__
    if name in ("AuthenticationError", "PermissionDeniedError"):
        return "auth"
    if name in ("RateLimitError",):
        return "rate_limit"
    if name in ("APIConnectionError", "APITimeoutError", "Timeout", "ConnectError"):
        return "connection"
    if name in ("PromptBudgetExceededError", "BadRequestError",
                "InvalidRequestError", "NotFoundError",
                "UnprocessableEntityError"):
        return "bad_request"
    msg = str(exc).lower()
    if "rate limit" in msg or "429" in msg:
        return "rate_limit"
    if "connection" in msg or "timeout" in msg or "timed out" in msg:
        return "connection"
    if "authentication" in msg or "api key" in msg or "401" in msg:
        return "auth"
    # Payment/balance failures are permanent for the current account state.
    # Retrying them cannot recover and can multiply one failed logical call
    # into a provider request storm.  Keep 429/network/timeout handling above
    # unchanged.
    if (
        "402" in msg
        or "payment required" in msg
        or "insufficient_balance" in msg
        or "insufficient balance" in msg
    ):
        return "bad_request"
    if "no retry will help" in msg or "content_filter" in msg or "safety_block" in msg:
        return "bad_request"
    return "other"


_JSON_FENCE_RE = re.compile(r"```(?:json|JSON)?\s*(.*?)\s*```", re.S)


def _extract_json_payload(text: str) -> str:
    """Extract the first parseable JSON object/array from an LLM response.

    Some models obey "JSON only"; others wrap the JSON in a fenced block or
    prepend a short natural-language sentence. `call_json` should be strict
    about the payload it returns, but forgiving about this harmless wrapping.
    """
    raw = (text or "").strip()
    if not raw:
        return raw

    # Fast path: exact JSON.
    try:
        json.loads(raw)
        return raw
    except Exception:
        pass

    # Common path: a fenced JSON block, possibly preceded by prose.
    for match in _JSON_FENCE_RE.finditer(raw):
        candidate = match.group(1).strip()
        try:
            json.loads(candidate)
            return candidate
        except Exception:
            continue

    # Fallback: find the first balanced {...} or [...] region, respecting
    # quoted strings and escapes.
    for start, ch in enumerate(raw):
        if ch not in "{[":
            continue
        close_for = {"{": "}", "[": "]"}
        stack = [close_for[ch]]
        in_string = False
        escape = False
        for i in range(start + 1, len(raw)):
            cur = raw[i]
            if in_string:
                if escape:
                    escape = False
                elif cur == "\\":
                    escape = True
                elif cur == '"':
                    in_string = False
                continue
            if cur == '"':
                in_string = True
            elif cur in "{[":
                stack.append(close_for[cur])
            elif stack and cur == stack[-1]:
                stack.pop()
                if not stack:
                    candidate = raw[start:i + 1].strip()
                    try:
                        json.loads(candidate)
                        return candidate
                    except Exception:
                        break

    # Preserve the old failure mode's exception type: json.loads(raw) below
    # will raise JSONDecodeError with provider text near column 1.
    return raw


class LLMClient:
    """Unified LLM client wrapping OpenAI / Anthropic / compatible APIs."""

    def __init__(self, config_path: Union[str, Dict] = "config/llm.yaml"):
        # Accept a path (the usual path) or an in-memory dict (used by
        # `make_client` to support per-call provider/model overrides without
        # rewriting the yaml).
        if isinstance(config_path, dict):
            self.cfg = dict(config_path)
        else:
            with open(config_path, "r") as f:
                self.cfg = yaml.safe_load(f)

        self.provider = self.cfg["provider"]
        self.model = self.cfg["model"]
        configured_key = str(self.cfg.get("api_key") or "").strip()
        provider_env = {
            "openai": "OPENAI_API_KEY",
            "deepseek": "OPENAI_API_KEY",
            "anthropic": "ANTHROPIC_API_KEY",
        }
        env_name = str(
            self.cfg.get("api_key_env")
            or provider_env.get(str(self.provider).lower(), "")
        ).strip()
        self.api_key = os.environ.get(env_name, "").strip() if env_name else ""
        if not self.api_key:
            self.api_key = configured_key
        if not self.api_key:
            raise ValueError(
                f"Missing API credential: set {env_name or 'the provider API key'} "
                "in the environment; do not commit credentials to YAML."
            )
        self.temperature = self.cfg.get("temperature", 0.7)
        self.max_tokens = self.cfg.get("max_tokens", 4096)
        self.max_retries = self.cfg.get("max_retries", 5)   # B5: was 3
        self.retry_delay = self.cfg.get("retry_delay", 2)
        # B2 fix (2026-05-28): yaml had `timeout: 120` but it was never read.
        self.request_timeout = float(self.cfg.get("timeout", 60))

        self._client = self._init_client()
        self._logger = None                         # optional LLMCallLogger
        self._last_metadata: Optional[CallMetadata] = None
        self._last_failure: Optional[Dict[str, Any]] = None

        logger.info(
            f"LLMClient initialized: provider={self.provider}, model={self.model}"
        )

    # ----------------------------------------------------------
    # Provenance / reproducibility hooks
    # ----------------------------------------------------------

    def bind_logger(self, log_obj) -> None:
        """Attach an LLMCallLogger so every subsequent call is appended to
        `run_dir/llm_calls.jsonl`. Pass `None` to detach."""
        self._logger = log_obj

    @property
    def last_metadata(self) -> Optional[CallMetadata]:
        """The `CallMetadata` produced by the most recent successful call.
        Useful for ad-hoc inspection in tests / experiments."""
        return self._last_metadata

    @property
    def last_failure(self) -> Optional[Dict[str, Any]]:
        return self._last_failure

    # ----------------------------------------------------------
    # Client initialization
    # ----------------------------------------------------------

    def _init_client(self):
        # B2 fix (2026-05-28): pass yaml `timeout` to the SDK + disable the
        # SDK's hidden internal retry layer (default 2 for OpenAI), otherwise
        # our outer 3-retry budget is silently multiplied (3×3=9) and the
        # wall-clock is dominated by SDK's fixed delays we can't control.
        if self.provider in ("openai", "deepseek"):
            from openai import OpenAI
            kwargs = {
                "api_key": self.api_key,
                "timeout": self.request_timeout,
                "max_retries": 0,
            }
            if self.cfg.get("base_url"):
                kwargs["base_url"] = self.cfg["base_url"]
            return OpenAI(**kwargs)

        elif self.provider == "anthropic":
            from anthropic import Anthropic
            return Anthropic(
                api_key=self.api_key,
                timeout=self.request_timeout,
                max_retries=0,
            )

        else:
            raise ValueError(f"Unsupported LLM provider: {self.provider}")

    # ----------------------------------------------------------
    # Core call method with retry
    # ----------------------------------------------------------

    def call(
        self,
        system_prompt: str,
        user_prompt: str,
        temperature: Optional[float] = None,
        max_tokens: Optional[int] = None,
        response_format: Optional[str] = None,
        purpose: str = "",
    ) -> str:
        """Execute one logical request, with explicitly configured recovery."""
        from autorl.llm.availability import call_with_recovery
        return call_with_recovery(
            self, self._call_with_retries, system_prompt, user_prompt,
            temperature=temperature, max_tokens=max_tokens,
            response_format=response_format, purpose=purpose,
        )

    def _call_with_retries(
        self,
        system_prompt: str,
        user_prompt: str,
        temperature: Optional[float] = None,
        max_tokens: Optional[int] = None,
        response_format: Optional[str] = None,
        purpose: str = "",
    ) -> str:
        """Send a prompt to the LLM and return the text response.

        Args:
            system_prompt: System-level instruction.
            user_prompt: The actual query / task.
            temperature: Override default temperature.
            max_tokens: Override default max_tokens.
            response_format: If "json", request JSON output (OpenAI only).
            purpose: Optional tag identifying the calling module/stage
                (e.g. ``"m1.classifier"``, ``"m4.reward_design"``). Recorded
                into the LLMCallLogger for downstream cost / failure analysis.

        Returns:
            The LLM's text response.
        """
        from autorl.core_ablation import proposal_system_prompt
        system_prompt = proposal_system_prompt(system_prompt)
        temp = temperature if temperature is not None else self.temperature
        tokens = max_tokens if max_tokens is not None else self.max_tokens
        model_name = str(self.model or "").lower()
        reasoning_model = any(
            model_name.startswith(prefix)
            for prefix in ("gpt-5", "o1", "o3", "o4")
        )
        effective_output_reserve = max(int(tokens), 16_000) if reasoning_model else int(tokens)
        context_window = int(self.cfg.get("context_window_tokens", 128_000))
        safety_reserve = int(self.cfg.get("prompt_safety_reserve_tokens", 8_000))
        chars_per_token = float(self.cfg.get("prompt_chars_per_token", 3.0))
        prompt_bytes = len(
            (str(system_prompt) + "\n" + str(user_prompt)).encode("utf-8")
        )
        estimated_input_tokens = int(
            (prompt_bytes + max(chars_per_token, 1.0) - 1)
            // max(chars_per_token, 1.0)
        )
        safe_input_limit = max(
            1_000, context_window - effective_output_reserve - safety_reserve
        )
        if estimated_input_tokens > safe_input_limit:
            err = PromptBudgetExceededError(
                "local prompt preflight rejected provider call: "
                f"estimated_input_tokens={estimated_input_tokens}, "
                f"safe_input_limit={safe_input_limit}, "
                f"context_window={context_window}, "
                f"output_reserve={effective_output_reserve}"
            )
            self._last_failure = {
                "schema_version": "llm_failure.v1",
                "provider": self.provider,
                "model": self.model,
                "purpose": purpose,
                "max_retries": 0,
                "latency_ms": 0,
                "error": str(err),
                "error_type": type(err).__name__,
                "provider_call_attempted": False,
            }
            if self._logger is not None:
                try:
                    rejection_meta = CallMetadata(
                        provider=self.provider,
                        model=self.model,
                        temperature=temp,
                        base_url=self.cfg.get("base_url"),
                        prompt_sha=sha256_short(
                            system_prompt + "\n---\n" + user_prompt
                        ),
                        response_sha="",
                        latency_ms=0,
                        n_input_tokens=estimated_input_tokens,
                        n_output_tokens=0,
                        purpose=f"{purpose}:PREFLIGHT_REJECTED",
                    )
                    self._logger.log_rejection(
                        meta=rejection_meta,
                        reason=str(err),
                        prompt_bytes=prompt_bytes,
                        estimated_input_tokens=estimated_input_tokens,
                        safe_input_limit=safe_input_limit,
                    )
                except Exception as log_err:
                    logger.warning(
                        "LLMCallLogger preflight record failed silently: %s",
                        log_err,
                    )
            logger.warning("%s", err)
            raise err

        last_err: Optional[Exception] = None
        t0 = time.time()

        for attempt in range(1, self.max_retries + 1):
            recovery = self.cfg.get("availability_recovery") or {}
            if recovery.get("enabled") and time.time() >= float(recovery["deadline_epoch"]):
                from autorl.llm.availability import LLMAvailabilityDeadlineError
                raise LLMAvailabilityDeadlineError(recovery["deadline_epoch"])
            try:
                if self.provider in ("openai", "deepseek"):
                    response, n_in, n_out = self._call_openai(
                        system_prompt, user_prompt, temp, tokens, response_format
                    )
                elif self.provider == "anthropic":
                    response, n_in, n_out = self._call_anthropic(
                        system_prompt, user_prompt, temp, tokens
                    )
                else:
                    raise ValueError(f"Unsupported provider: {self.provider}")

                latency_ms = int((time.time() - t0) * 1000)
                meta = CallMetadata(
                    provider=self.provider,
                    model=self.model,
                    temperature=temp,
                    base_url=self.cfg.get("base_url"),
                    prompt_sha=sha256_short(system_prompt + "\n---\n" + user_prompt),
                    response_sha=sha256_short(response or ""),
                    latency_ms=latency_ms,
                    n_input_tokens=n_in,
                    n_output_tokens=n_out,
                    purpose=purpose,
                )
                self._last_metadata = meta
                self._last_failure = None
                if self._logger is not None:
                    try:
                        self._logger.log(system_prompt, user_prompt, response, meta)
                    except Exception as log_err:
                        # Never let logging failure break the pipeline.
                        logger.warning(f"LLMCallLogger failed silently: {log_err}")
                return response

            except Exception as e:
                last_err = e
                kind = _classify_llm_error(e)
                logger.warning(
                    f"LLM call attempt {attempt}/{self.max_retries} failed "
                    f"[{kind}]: {e}"
                )
                # B5: permanent errors — no point retrying.
                if kind in ("auth", "bad_request"):
                    raise RuntimeError(
                        f"LLM call failed permanently ({kind}): {e}"
                    ) from e
                if attempt >= self.max_retries:
                    break
                # B5: pick delay per error class.
                if kind == "rate_limit":
                    delay = 30.0 + random.uniform(0.0, 10.0)
                elif kind == "connection":
                    # exponential backoff capped at 60 s, plus jitter to
                    # avoid thundering-herd when N parallel workers fail
                    # at the same moment.
                    base = float(self.retry_delay) * (2 ** (attempt - 1))
                    delay = min(base, 60.0) + random.uniform(0.0, 2.0)
                else:
                    delay = float(self.retry_delay) + random.uniform(0.0, 1.0)
                logger.info(
                    f"LLM retry in {delay:.1f}s (next attempt "
                    f"{attempt + 1}/{self.max_retries}, kind={kind})"
                )
                time.sleep(delay)

        # B11 fix (2026-05-28): record the final failure into llm_calls.jsonl
        # so postmortem isn't blind. Before, fail attempts were warning-only
        # and llm_calls.jsonl only carried successes.
        if self._logger is not None:
            try:
                fail_meta = CallMetadata(
                    provider=self.provider,
                    model=self.model,
                    temperature=temp,
                    base_url=self.cfg.get("base_url"),
                    prompt_sha=sha256_short(system_prompt + "\n---\n" + user_prompt),
                    response_sha="",
                    latency_ms=int((time.time() - t0) * 1000),
                    n_input_tokens=None,
                    n_output_tokens=None,
                    purpose=f"{purpose}:FAILED",
                )
                self._logger.log(system_prompt, user_prompt, f"<<ERROR: {last_err}>>", fail_meta)
            except Exception as log_err:
                logger.warning(f"LLMCallLogger fail-record write failed: {log_err}")

        self._last_failure = {
            "schema_version": "llm_failure.v1",
            "provider": self.provider,
            "model": self.model,
            "purpose": purpose,
            "max_retries": int(self.max_retries),
            "latency_ms": int((time.time() - t0) * 1000),
            "error": str(last_err),
            "error_type": type(last_err).__name__ if last_err else None,
        }
        raise RuntimeError(
            f"LLM call failed after {self.max_retries} retries: {last_err}"
        ) from last_err

    # ----------------------------------------------------------
    # Provider-specific implementations
    # Each returns (text, n_input_tokens_or_None, n_output_tokens_or_None)
    # ----------------------------------------------------------

    def _call_openai(self, system_prompt, user_prompt, temperature,
                     max_tokens, response_format):
        kwargs: Dict[str, Any] = {
            "model": self.model,
            "messages": [
                {"role": "system", "content": system_prompt},
                {"role": "user", "content": user_prompt},
            ],
        }
        # gpt-5 / o-series reasoning models reject the legacy `temperature`
        # (only the default is accepted) and require `max_completion_tokens`
        # instead of `max_tokens`. Detect them by model-family prefix and use
        # the new-style params; every other model keeps the legacy params, so
        # gpt-4o / gpt-4.1 / DeepSeek etc. are unaffected. The reasoning budget
        # is widened so hidden reasoning tokens do not starve the JSON output.
        model_name = str(self.model or "").lower()
        is_reasoning_model = any(
            model_name.startswith(p) for p in ("gpt-5", "o1", "o3", "o4")
        )
        if is_reasoning_model:
            kwargs["max_completion_tokens"] = max(int(max_tokens), 16000)
        else:
            kwargs["temperature"] = temperature
            kwargs["max_tokens"] = max_tokens
        if response_format == "json":
            kwargs["response_format"] = {"type": "json_object"}

        if bool(self.cfg.get("stream", False)):
            # Opt-in transport for gateways that close a long silent HTTP
            # response. This changes neither the model nor its reasoning/input
            # contract. A disconnected partial program is never accepted.
            kwargs["stream"] = True
            kwargs["stream_options"] = {"include_usage": True}
            stream = self._client.chat.completions.create(**kwargs)
            chunks, finished, n_in, n_out = [], False, None, None
            try:
                for event in stream:
                    usage = getattr(event, "usage", None)
                    if usage is not None:
                        n_in = getattr(usage, "prompt_tokens", None)
                        n_out = getattr(usage, "completion_tokens", None)
                    for choice in getattr(event, "choices", None) or []:
                        if int(getattr(choice, "index", 0)) != 0:
                            continue
                        delta = getattr(choice, "delta", None)
                        content = getattr(delta, "content", None) if delta else None
                        if content:
                            chunks.append(content)
                        reason = getattr(choice, "finish_reason", None)
                        if reason is not None:
                            if reason != "stop":
                                raise RuntimeError(f"LLM stream did not complete normally: {reason}")
                            finished = True
            finally:
                if hasattr(stream, "close"):
                    stream.close()
            if not finished or not chunks:
                raise ConnectionError("LLM stream disconnected before a complete response")
            return "".join(chunks), n_in, n_out

        response = self._client.chat.completions.create(**kwargs)
        # B13 fix (2026-05-28): defensively read choices/message/content.
        # Content-filter / safety-block responses come back with empty
        # `choices` or `content=None`, which used to IndexError into the
        # retry loop and burn the full retry budget without ever recovering.
        choices = getattr(response, "choices", None) or []
        if not choices:
            raise RuntimeError(
                "LLM returned 0 choices (likely content_filter / safety_block); "
                "no retry will help."
            )
        msg = getattr(choices[0], "message", None)
        text = getattr(msg, "content", None) if msg is not None else None
        if text is None:
            raise RuntimeError(
                "LLM returned choices[0].message.content=None (likely "
                "content_filter / safety_block); no retry will help."
            )

        usage = getattr(response, "usage", None)
        n_in = getattr(usage, "prompt_tokens", None) if usage else None
        n_out = getattr(usage, "completion_tokens", None) if usage else None
        return text, n_in, n_out

    def _call_anthropic(self, system_prompt, user_prompt, temperature, max_tokens):
        response = self._client.messages.create(
            model=self.model,
            system=system_prompt,
            messages=[{"role": "user", "content": user_prompt}],
            temperature=temperature,
            max_tokens=max_tokens,
        )
        text = response.content[0].text

        usage = getattr(response, "usage", None)
        n_in = getattr(usage, "input_tokens", None) if usage else None
        n_out = getattr(usage, "output_tokens", None) if usage else None
        return text, n_in, n_out

    # ----------------------------------------------------------
    # Convenience: call and parse JSON
    # ----------------------------------------------------------

    def call_json(
        self,
        system_prompt: str,
        user_prompt: str,
        temperature: Optional[float] = None,
        purpose: str = "",
    ) -> Dict[str, Any]:
        """Call LLM and parse the response as JSON."""
        raw = self.call(
            system_prompt=system_prompt,
            user_prompt=user_prompt,
            temperature=temperature,
            response_format="json",
            purpose=purpose,
        )
        text = _extract_json_payload(raw or "")
        return json.loads(text)


# ----------------------------------------------------------------
# Factory for multi-LLM experiments
# ----------------------------------------------------------------

DEFAULT_CONFIG_PATHS = {
    "reasoning": "config/llm.yaml",
    "coding": "config/ai_coding.yaml",
}


def make_client(name: str = "reasoning",
                override: Optional[Dict[str, Any]] = None) -> LLMClient:
    """Build an `LLMClient` by short name (``"reasoning"`` / ``"coding"``)
    or by yaml path. `override` is merged on top of the yaml so experiments
    can swap provider/model without editing config files:

        make_client("reasoning",
                    override={"provider": "anthropic",
                              "model": "claude-4-7-sonnet"})

    This is the entry point that Phase-5 multi-LLM robustness experiments
    use to compare the same pipeline under different LLMs.
    """
    path = DEFAULT_CONFIG_PATHS.get(name, name)
    with open(path, "r") as f:
        cfg = yaml.safe_load(f)
    if override:
        cfg = {**cfg, **override}
    return LLMClient(config_path=cfg)


==> anc/FARL/autorl/m1_env_contract.py <==
"""M1 environment adapter contract.

M1 is responsible for producing an environment interface that the rest of the
AutoRL pipeline can train, search, and diagnose.  This module keeps the
mechanical contract out of LLM prompts:

* infer the action-space kind and gate incompatible algorithms before SB3 sees
  them;
* adapt public high-dimensional observations into bounded feature vectors so
  M2/M4 do not treat images as thousands of unrelated scalar sensors;
* write compact audit records into pipeline_memory.

None of this encodes task-specific solution knowledge.  It is the generic
adapter hygiene M1 must provide for any environment family.
"""

from __future__ import annotations

import re
import json
from dataclasses import dataclass
from pathlib import Path
from typing import Any, Dict, Iterable, List, Optional, Sequence, Tuple

import gymnasium as gym
import numpy as np
from gymnasium import spaces


ACTION_CONTINUOUS = "continuous"
ACTION_DISCRETE = "discrete"
ACTION_MULTI_DISCRETE = "multi_discrete"
ACTION_HYBRID = "hybrid"
ACTION_UNKNOWN = "unknown"

OBS_CONTINUOUS_CONTROL = "continuous_control"
OBS_CONTINUOUS_VECTOR = "continuous_vector"
OBS_SYMBOLIC_GRID = "symbolic_grid"
OBS_SYMBOLIC_FLAT = "symbolic_flat"
OBS_ENTITY_STATE_VECTOR = "entity_state_vector"
OBS_PIXEL = "pixel"
OBS_MIXED = "mixed"
OBS_UNKNOWN = "unknown"

ENV_MODALITY_FILENAME = "environment_modality_contract.json"


_CONTINUOUS_ALGOS = {"SAC", "TD3", "DDPG", "TQC"}
_DISCRETE_ALGOS = {"DQN"}
_BOTH_ALGOS = {"PPO", "A2C"}


def _enum_value(value: Any) -> str:
    if hasattr(value, "value"):
        value = value.value
    return str(value or "").strip().lower()


def _field(obj: Any, name: str, default: Any = "") -> Any:
    if isinstance(obj, dict):
        return obj.get(name, default)
    return getattr(obj, name, default) if obj is not None else default


def action_space_kind_from_space(space: Any) -> str:
    if isinstance(space, spaces.Box):
        return ACTION_CONTINUOUS
    if isinstance(space, spaces.Discrete):
        return ACTION_DISCRETE
    if isinstance(space, (spaces.MultiDiscrete, spaces.MultiBinary)):
        return ACTION_MULTI_DISCRETE
    if isinstance(space, spaces.Tuple):
        kinds = {action_space_kind_from_space(s) for s in space.spaces}
        kinds.discard(ACTION_UNKNOWN)
        if len(kinds) == 1:
            return next(iter(kinds))
        return ACTION_HYBRID if kinds else ACTION_UNKNOWN
    if isinstance(space, spaces.Dict):
        kinds = {action_space_kind_from_space(s) for s in space.spaces.values()}
        kinds.discard(ACTION_UNKNOWN)
        if len(kinds) == 1:
            return next(iter(kinds))
        return ACTION_HYBRID if kinds else ACTION_UNKNOWN
    return ACTION_UNKNOWN


def action_space_kind_from_manifest(manifest: Any) -> str:
    action_types = _field(manifest, "action_types", {}) or {}
    values = [_enum_value(v) for v in action_types.values()]
    if not values:
        return ACTION_UNKNOWN
    has_cont = any(v == ACTION_CONTINUOUS for v in values)
    has_disc = any(v == ACTION_DISCRETE for v in values)
    has_multi = any(v == ACTION_MULTI_DISCRETE for v in values)
    if has_cont and (has_disc or has_multi):
        return ACTION_HYBRID
    if has_multi:
        return ACTION_MULTI_DISCRETE
    if has_disc:
        return ACTION_DISCRETE
    if has_cont:
        return ACTION_CONTINUOUS
    return ACTION_UNKNOWN


def action_space_kind(
    *,
    state: Any = None,
    env: Any = None,
    manifest: Any = None,
) -> str:
    if env is not None:
        kind = action_space_kind_from_space(getattr(env, "action_space", None))
        if kind != ACTION_UNKNOWN:
            return kind
    manifest = manifest or getattr(state, "manifest", None)
    return action_space_kind_from_manifest(manifest) if manifest is not None else ACTION_UNKNOWN


def supported_action_kinds_for_algorithm(algo_name: str) -> set[str]:
    name = str(algo_name or "").upper()
    if name in _BOTH_ALGOS:
        return {ACTION_CONTINUOUS, ACTION_DISCRETE, ACTION_MULTI_DISCRETE, ACTION_HYBRID}
    if name in _CONTINUOUS_ALGOS:
        return {ACTION_CONTINUOUS}
    if name in _DISCRETE_ALGOS:
        return {ACTION_DISCRETE}
    # Unknown SB3-compatible algorithms are treated conservatively: PPO/A2C-like
    # policy-gradient methods are the only safe fallback for mixed/unknown spaces.
    return {ACTION_UNKNOWN}


def is_algorithm_compatible(
    algo_name: str,
    *,
    state: Any = None,
    env: Any = None,
    manifest: Any = None,
    kind: Optional[str] = None,
) -> bool:
    inferred = kind or action_space_kind(state=state, env=env, manifest=manifest)
    if inferred == ACTION_UNKNOWN:
        return str(algo_name or "").upper() in (_BOTH_ALGOS | {"PPO"})
    return inferred in supported_action_kinds_for_algorithm(algo_name)


def default_algorithms_for_action_kind(kind: str) -> List[str]:
    if kind == ACTION_CONTINUOUS:
        return ["SAC", "TD3", "PPO"]
    if kind == ACTION_DISCRETE:
        return ["PPO", "DQN", "A2C"]
    if kind in {ACTION_MULTI_DISCRETE, ACTION_HYBRID}:
        return ["PPO", "A2C"]
    return ["PPO", "A2C"]


def filter_algorithm_names(
    names: Iterable[str],
    *,
    state: Any = None,
    env: Any = None,
    manifest: Any = None,
) -> Tuple[List[str], List[Dict[str, Any]]]:
    kind = action_space_kind(state=state, env=env, manifest=manifest)
    admitted: List[str] = []
    rejected: List[Dict[str, Any]] = []
    for name in names or []:
        text = str(name or "").upper()
        if is_algorithm_compatible(text, kind=kind):
            if text not in admitted:
                admitted.append(text)
        else:
            rejected.append({
                "algorithm_name": text,
                "reason": "incompatible_with_action_space",
                "action_space_kind": kind,
                "supported_action_kinds": sorted(supported_action_kinds_for_algorithm(text)),
            })
    if not admitted:
        admitted = default_algorithms_for_action_kind(kind)
    return admitted, rejected


def record_m1_adapter_contract(
    state: Any,
    *,
    env: Any = None,
    extra: Optional[Dict[str, Any]] = None,
) -> Dict[str, Any]:
    mem = getattr(state, "pipeline_memory", None)
    if not isinstance(mem, dict):
        mem = {}
        try:
            state.pipeline_memory = mem
        except Exception:
            pass
    contract = {
        "schema_version": "m1_env_adapter_contract.v1",
        "action_space_kind": action_space_kind(state=state, env=env),
        "observation_space": _space_summary(getattr(env, "observation_space", None)),
        "action_space": _space_summary(getattr(env, "action_space", None)),
    }
    modality = classify_environment_modality(
        env=env,
        manifest=getattr(state, "manifest", None),
        raw_sim_input=getattr(state, "raw_sim_input", None),
    )
    try:
        run_dir = Path(getattr(state, "run_dir", "") or "")
        modality_path = run_dir / ENV_MODALITY_FILENAME
        if modality_path.exists():
            existing = json.loads(modality_path.read_text(encoding="utf-8"))
            if isinstance(existing, dict):
                modality = _preserve_stronger_modality_contract(existing, modality)
    except Exception:
        pass
    contract["environment_modality"] = modality
    if extra:
        contract.update(extra)
    mem["m1_env_adapter_contract"] = contract
    return contract


def _space_summary(space: Any) -> Dict[str, Any]:
    if space is None:
        return {"type": "unknown"}
    out = {
        "type": type(space).__name__,
        "shape": list(getattr(space, "shape", []) or []),
    }
    if isinstance(space, spaces.Discrete):
        out["n"] = int(space.n)
    elif isinstance(space, spaces.MultiDiscrete):
        out["nvec"] = [int(x) for x in np.asarray(space.nvec).reshape(-1)]
    elif isinstance(space, spaces.MultiBinary):
        out["n"] = int(np.asarray(space.n).reshape(-1)[0]) if np.asarray(space.n).size else 0
    return out


def _finite_space_max(space: Any) -> Optional[float]:
    try:
        high = np.asarray(getattr(space, "high", None), dtype=float)
        vals = high[np.isfinite(high)]
        if vals.size:
            return float(np.max(vals))
    except Exception:
        pass
    return None


def _manifest_text(manifest: Any = None, raw_sim_input: Any = None) -> str:
    parts: List[str] = []
    for name in ("env_id", "env_description"):
        value = _field(manifest, name, "")
        if value:
            parts.append(str(value))
    prov = _field(manifest, "env_provenance", None)
    if prov is not None:
        for name in ("problem_class", "library_id", "notes"):
            value = _field(prov, name, "")
            if value:
                parts.append(str(value))
    if isinstance(raw_sim_input, dict):
        for name in (
            "env_name", "env_type", "modality", "observation_modality",
            "task_hint", "terminal_intent", "intent", "description",
        ):
            value = raw_sim_input.get(name)
            if value:
                parts.append(str(value))
        public_spec = raw_sim_input.get("public_spec")
        if isinstance(public_spec, dict):
            for name in (
                "observation_modality",
                "action_modality",
                "observation_schema",
                "obs_schema",
                "action_schema",
                "sensor_dictionary",
                "public_metadata",
            ):
                value = public_spec.get(name)
                if value:
                    parts.append(json.dumps(value, default=str))
    return " ".join(parts).lower()


def _modality_hints(text: str) -> Dict[str, bool]:
    text = str(text or "").lower()
    return {
        "grid": any(tok in text for tok in (
            "grid", "gridworld", "grid-world", "minigrid", "multigrid",
            "tile", "tiles", "cell", "cells",
        )),
        "symbolic": any(tok in text for tok in (
            "symbolic", "object/color/state", "object color state",
            "categorical", "discrete observation", "code channel",
            "structured state", "symbolic state", "symbolic flat",
            "flat symbolic",
        )),
        "pixel": any(tok in text for tok in (
            "pixel", "pixels", "rgb", "camera", "image observation",
            "visual observation",
        )),
        "continuous_control": any(tok in text for tok in (
            "continuous control", "continuous-control", "mujoco",
            "metaworld", "robot", "robotic", "torque", "joint",
        )),
    }


def _base_observation_space(env: Any) -> Any:
    if env is None:
        return None
    try:
        base = env.unwrapped if getattr(env, "unwrapped", None) is not None else env
    except Exception:
        base = env
    return getattr(base, "observation_space", None)


def _policy_observation_contract(env: Any) -> Optional[Dict[str, Any]]:
    """Return the nearest wrapper-declared policy observation contract.

    ``env.unwrapped.observation_space`` describes the simulator's native
    interface, not necessarily the vector consumed by the learner.  Any wrapper
    that changes layout/order/cardinality can publish the already-existing M1
    modality structure through this compact attribute.  Walking outside-in
    makes the actual policy-facing transform authoritative.
    """
    cursor = env
    seen: set[int] = set()
    while cursor is not None and id(cursor) not in seen:
        seen.add(id(cursor))
        # Read own attributes first.  AutoRL's canonical ``NormalizedEnv``
        # deliberately blocks delegated access to private names and stores its
        # wrapped environment in ``_inner`` rather than Gym's usual ``env``.
        # Relying only on getattr(..., "env") therefore skipped any contract
        # published by the policy-facing wrapper immediately underneath it.
        try:
            own_attrs = object.__getattribute__(cursor, "__dict__")
        except Exception:
            own_attrs = {}
        if not isinstance(own_attrs, dict):
            own_attrs = {}
        contract = own_attrs.get("_autorl_policy_observation_contract")
        if contract is None:
            contract = getattr(cursor, "_autorl_policy_observation_contract", None)
        if isinstance(contract, dict):
            return dict(contract)

        # Support both AutoRL's normalization wrapper and standard Gym-style
        # wrappers without importing either concrete class here.
        inner = own_attrs.get("_inner")
        if inner is None:
            inner = own_attrs.get("env")
        if inner is None:
            inner = getattr(cursor, "env", None)
        if inner is None or inner is cursor:
            break
        cursor = inner
    return None


def _policy_dim_from_space(space: Any) -> int:
    try:
        shape = tuple(int(x) for x in (getattr(space, "shape", None) or ()))
        return int(np.prod(shape)) if shape else 0
    except Exception:
        return 0


def _validate_policy_observation_contract(
    contract: Any,
    policy_dim: int,
) -> Tuple[bool, List[str]]:
    errors: List[str] = []
    if not isinstance(contract, dict):
        return False, ["missing_wrapper_policy_observation_contract"]
    declared_dim = int(contract.get("policy_dim", 0) or 0)
    if declared_dim != int(policy_dim or 0):
        errors.append(
            f"declared_policy_dim_{declared_dim}_does_not_match_runtime_{int(policy_dim or 0)}"
        )
    structure = contract.get("structure") or {}
    if structure:
        shape = structure.get("shape") or []
        flat_start = int(structure.get("flat_start", 0) or 0)
        flat_width = int(structure.get("flat_width", 0) or 0)
        if shape:
            try:
                expected_width = int(np.prod([int(x) for x in shape]))
            except Exception:
                expected_width = -1
            if expected_width != flat_width:
                errors.append(
                    f"flat_width_{flat_width}_does_not_match_shape_product_{expected_width}"
                )
        if flat_start < 0 or flat_width <= 0:
            errors.append("invalid_flat_start_or_width")
        if flat_start + flat_width > int(policy_dim or 0):
            errors.append(
                f"layout_end_{flat_start + flat_width}_exceeds_policy_dim_{int(policy_dim or 0)}"
            )
        extras = structure.get("extra_flat_indices") or []
        try:
            if any(int(i) < 0 or int(i) >= int(policy_dim or 0) for i in extras):
                errors.append("extra_flat_index_out_of_bounds")
        except Exception:
            errors.append("invalid_extra_flat_indices")
    for segment in contract.get("metric_type_segments", []) or []:
        if not isinstance(segment, dict):
            errors.append("invalid_metric_type_segment")
            continue
        start = int(segment.get("start", -1) or 0)
        stop = int(segment.get("stop", -1) or 0)
        if start < 0 or stop <= start or stop > int(policy_dim or 0):
            errors.append(f"metric_segment_{start}_{stop}_out_of_bounds")
    return not errors, errors


def _declared_metric_types_from_policy_contract(
    env: Any,
    policy_dim: int,
) -> Optional[Dict[str, Dict[str, Any]]]:
    contract = _policy_observation_contract(env)
    valid, _errors = _validate_policy_observation_contract(contract, policy_dim)
    if not valid or not isinstance(contract, dict):
        return None
    segments = contract.get("metric_type_segments") or []
    if not segments:
        return None
    out: Dict[str, Dict[str, Any]] = {
        str(i): {
            "metric_space": "unknown",
            "verified": False,
            "provenance": "wrapper_policy_observation_contract_unspecified",
        }
        for i in range(int(policy_dim or 0))
    }
    for segment in segments:
        start = int(segment.get("start", 0) or 0)
        stop = int(segment.get("stop", 0) or 0)
        metric_space = str(segment.get("metric_space") or "unknown")
        verified = bool(
            segment.get("verified", metric_space == "continuous_coordinate")
        )
        for index in range(start, stop):
            out[str(index)] = {
                "metric_space": metric_space,
                "verified": verified,
                "provenance": "wrapper_policy_observation_contract",
            }
    return out


def _iter_box_leaves(space: Any, prefix: str = ""):
    if isinstance(space, spaces.Dict):
        for key, sub in space.spaces.items():
            child = f"{prefix}.{key}" if prefix else str(key)
            yield from _iter_box_leaves(sub, child)
        return
    if isinstance(space, spaces.Tuple):
        for i, sub in enumerate(space.spaces):
            child = f"{prefix}.{i}" if prefix else str(i)
            yield from _iter_box_leaves(sub, child)
        return
    if isinstance(space, spaces.Box):
        yield prefix, space


def _rank3_box_layout(space: Any) -> Optional[Dict[str, Any]]:
    boxes = []
    for path, leaf in _iter_box_leaves(space):
        shape = tuple(int(x) for x in (getattr(leaf, "shape", None) or ()))
        if len(shape) == 3:
            boxes.append((path, leaf, shape))
    if not boxes:
        return None
    boxes.sort(key=lambda row: int(np.prod(row[2])), reverse=True)
    path, leaf, shape = boxes[0]
    dtype = getattr(leaf, "dtype", None)
    return {
        "path": path or "observation",
        "shape": list(shape),
        "dtype": str(dtype),
        "high_max": _finite_space_max(leaf),
        "flat_width": int(np.prod(shape)),
    }


def _metric_counts(metric_types: Optional[Dict[str, Dict[str, Any]]]) -> Dict[str, int]:
    counts: Dict[str, int] = {}
    if isinstance(metric_types, dict):
        for rec in metric_types.values():
            if isinstance(rec, dict):
                key = str(rec.get("metric_space") or "unknown")
                counts[key] = counts.get(key, 0) + 1
    return counts


def _reward_family_prior(modality: str) -> List[str]:
    if modality == OBS_SYMBOLIC_GRID:
        return [
            "symbolic_grid_value_presence",
            "categorical_event_progress",
            "stage_gated_symbolic_events",
            "discrete_exploration",
        ]
    if modality == OBS_SYMBOLIC_FLAT:
        return [
            "categorical_event_progress",
            "ordinal_or_level_progress",
            "stage_gated_symbolic_events",
        ]
    if modality == OBS_ENTITY_STATE_VECTOR:
        return [
            "entity_event_progress",
            "public_info_stage_progress",
            "stage_gated_entity_progress",
            "verified_metric_progress",
        ]
    if modality == OBS_PIXEL:
        return [
            "visual_feature_progress",
            "representation_learning",
            "intrinsic_exploration",
        ]
    if modality in {OBS_CONTINUOUS_CONTROL, OBS_CONTINUOUS_VECTOR}:
        return [
            "metric_geometry_progress",
            "typed_scalar_progress",
            "control_regularization",
            "stage_gated_continuous_progress",
        ]
    return ["typed_public_interface_progress"]


def _observation_value_type(metric_count: Dict[str, int]) -> str:
    if not metric_count:
        return "unknown"
    total = int(sum(metric_count.values()))
    if total <= 0:
        return "unknown"
    if metric_count.get("continuous_coordinate", 0) == total:
        return "continuous_coordinate"
    if metric_count.get("categorical", 0) == total:
        return "categorical"
    if metric_count.get("unknown", 0) == total:
        return "unknown"
    return "mixed"


def _semantic_layout_from_modality(modality: str, hints: Dict[str, bool]) -> str:
    if modality == OBS_SYMBOLIC_GRID:
        return "symbolic_grid"
    if modality == OBS_SYMBOLIC_FLAT:
        return "symbolic_flat"
    if modality == OBS_ENTITY_STATE_VECTOR:
        return "entity_state_vector"
    if modality == OBS_PIXEL:
        return "pixel"
    if modality == OBS_CONTINUOUS_CONTROL:
        return "continuous_control_state"
    if modality == OBS_CONTINUOUS_VECTOR:
        return "continuous_feature_vector"
    if modality == OBS_MIXED:
        return "mixed_state"
    if hints.get("symbolic"):
        return "symbolic_state_declared"
    return "unknown"


def classify_environment_modality(
    *,
    env: Any = None,
    manifest: Any = None,
    metric_types: Optional[Dict[str, Dict[str, Any]]] = None,
    policy_dim: Optional[int] = None,
    raw_sim_input: Any = None,
) -> Dict[str, Any]:
    """Classify the public environment format before M2/M4 design.

    This is M1 interface knowledge, not task solution knowledge.  It answers
    "what kind of observation/action substrate is this?" so M2/M4 can choose a
    reward family compatible with the substrate instead of forcing every task
    into continuous Euclidean geometry.
    """
    text = _manifest_text(manifest, raw_sim_input)
    hints = _modality_hints(text)
    current_space = getattr(env, "observation_space", None)
    native_space = _base_observation_space(env)
    if policy_dim is None:
        policy_dim = _policy_dim_from_space(current_space)
    action_kind = action_space_kind(env=env, manifest=manifest)
    metric_count = _metric_counts(metric_types)
    declared_contract = _policy_observation_contract(env)
    if declared_contract is None:
        declared_valid, declared_errors = False, []
    else:
        declared_valid, declared_errors = _validate_policy_observation_contract(
            declared_contract, int(policy_dim or 0)
        )
    current_layout = _rank3_box_layout(current_space)
    native_layout = _rank3_box_layout(native_space)
    layout = current_layout
    if not declared_valid and layout is None and native_layout is not None:
        native_width = int(native_layout.get("flat_width", 0) or 0)
        # Reusing an inner layout is safe only when it can actually map into the
        # policy-facing vector.  A custom wrapper may shrink/reorder/augment it;
        # without an explicit wrapper contract, never manufacture a false map.
        if native_width <= int(policy_dim or 0):
            layout = native_layout
        else:
            declared_errors = list(declared_errors) + [
                f"native_layout_width_{native_width}_exceeds_policy_dim_{int(policy_dim or 0)}"
            ]

    evidence: List[str] = []
    modality = OBS_UNKNOWN
    structure: Dict[str, Any] = {}

    if declared_valid and isinstance(declared_contract, dict):
        declared_modality = str(
            declared_contract.get("observation_modality") or OBS_UNKNOWN
        )
        if declared_modality in {
            OBS_CONTINUOUS_CONTROL,
            OBS_CONTINUOUS_VECTOR,
            OBS_SYMBOLIC_GRID,
            OBS_SYMBOLIC_FLAT,
            OBS_ENTITY_STATE_VECTOR,
            OBS_PIXEL,
            OBS_MIXED,
        }:
            modality = declared_modality
            structure = dict(declared_contract.get("structure") or {})
            evidence.append("wrapper_declared_policy_observation_contract")

    if modality == OBS_UNKNOWN and layout:
        shape = list(layout["shape"])
        h, w, c = int(shape[0]), int(shape[1]), int(shape[2])
        high_max = layout.get("high_max")
        integer_like = "int" in str(layout.get("dtype", "")).lower() or "uint" in str(layout.get("dtype", "")).lower()
        compact_codes = (
            integer_like
            and c <= 8
            and max(h, w) <= 32
            and (high_max is None or float(high_max) <= 255.0)
            and not (hints["pixel"] and max(h, w) >= 32)
        )
        if compact_codes or hints["grid"] or (hints["symbolic"] and c <= 8):
            modality = OBS_SYMBOLIC_GRID
            evidence.append("rank3_compact_integer_or_declared_grid_observation")
            structure = {
                "kind": "grid",
                "path": layout["path"],
                "shape": shape,
                "flat_start": 0,
                "flat_width": int(layout["flat_width"]),
                "channel_count": c,
                "extra_flat_indices": (
                    list(range(int(layout["flat_width"]), int(policy_dim or 0)))
                    if int(policy_dim or 0) > int(layout["flat_width"]) else []
                ),
                "channel_semantics": "categorical_code_channels",
                "coordinate_metric_allowed": False,
            }
        else:
            modality = OBS_PIXEL
            evidence.append("rank3_high_cardinality_image_observation")
            structure = {
                "kind": "image",
                "path": layout["path"],
                "shape": shape,
                "flat_width": int(layout["flat_width"]),
            }

    symbolic_declared = bool(hints.get("symbolic") and not hints.get("grid") and not hints.get("pixel"))
    value_type = _observation_value_type(metric_count)

    if modality == OBS_UNKNOWN and symbolic_declared:
        if value_type == "continuous_coordinate":
            modality = OBS_ENTITY_STATE_VECTOR
            evidence.append("manifest_or_nl_declares_symbolic_numeric_entity_state")
        elif value_type == "categorical":
            modality = OBS_SYMBOLIC_FLAT
            evidence.append("manifest_or_nl_declares_symbolic_categorical_state")
        elif value_type == "mixed":
            modality = OBS_MIXED
            evidence.append("manifest_or_nl_declares_symbolic_mixed_state")

    if modality == OBS_UNKNOWN and metric_count:
        total = sum(metric_count.values())
        if total and metric_count.get("continuous_coordinate", 0) == total:
            modality = (
                OBS_CONTINUOUS_CONTROL
                if action_kind == ACTION_CONTINUOUS or hints["continuous_control"]
                else OBS_CONTINUOUS_VECTOR
            )
            evidence.append("all_declared_obs_dims_are_continuous_coordinates")
        elif total and metric_count.get("categorical", 0) == total:
            modality = OBS_SYMBOLIC_GRID if hints["grid"] else OBS_SYMBOLIC_FLAT
            evidence.append("all_declared_obs_dims_are_categorical")
        elif total:
            modality = OBS_MIXED
            evidence.append("mixed_declared_obs_metric_types")

    if modality == OBS_UNKNOWN:
        if hints["grid"] and not hints["pixel"]:
            modality = OBS_SYMBOLIC_GRID
            evidence.append("manifest_or_nl_declares_symbolic_grid")
        elif hints["symbolic"]:
            modality = OBS_SYMBOLIC_FLAT
            evidence.append("manifest_or_nl_declares_symbolic_flat")
        elif hints["pixel"]:
            modality = OBS_PIXEL
            evidence.append("manifest_or_nl_declares_pixel_observation")
        elif hints["continuous_control"]:
            modality = OBS_CONTINUOUS_CONTROL
            evidence.append("manifest_or_nl_declares_continuous_control")

    if modality == OBS_UNKNOWN:
        modality = OBS_CONTINUOUS_VECTOR if action_kind == ACTION_CONTINUOUS else OBS_UNKNOWN
        evidence.append("fallback_from_action_space_kind")

    return {
        "schema_version": "m1_environment_modality_contract.v1",
        "observation_modality": modality,
        "action_space_kind": action_kind,
        "reward_family_prior": _reward_family_prior(modality),
        "metric_type_counts": metric_count,
        "observation_value_type": value_type,
        "semantic_observation_layout": _semantic_layout_from_modality(modality, hints),
        "structure": structure,
        "hints": hints,
        "evidence": evidence,
        "current_observation_space": _space_summary(current_space),
        "native_observation_space": _space_summary(native_space),
        "policy_dim": int(policy_dim or 0),
        "policy_observation_contract_source": (
            "wrapper_declared" if declared_valid else "runtime_inference"
        ),
        "policy_observation_contract_errors": declared_errors,
        "firewall_note": (
            "Modality classification uses public interface type/shape/dtype and "
            "optional user-declared environment format only; it contains no task "
            "success formula, native reward, privileged state, or expert trajectory."
        ),
    }


def write_environment_modality_contract(
    run_dir: str | Path,
    contract: Dict[str, Any],
) -> Path:
    path = Path(run_dir) / ENV_MODALITY_FILENAME
    incoming = dict(contract or {})
    try:
        if path.exists():
            existing = json.loads(path.read_text(encoding="utf-8"))
            if isinstance(existing, dict):
                incoming = _preserve_stronger_modality_contract(existing, incoming)
    except Exception:
        pass
    path.write_text(json.dumps(incoming, indent=2, default=str), encoding="utf-8")
    return path


def _modality_contract_strength(contract: Dict[str, Any]) -> int:
    if not isinstance(contract, dict):
        return 0
    modality = str(contract.get("observation_modality") or OBS_UNKNOWN)
    if not modality or modality == OBS_UNKNOWN:
        return 0
    score = 1
    evidence = [str(x) for x in (contract.get("evidence") or [])]
    if evidence and "fallback_from_action_space_kind" not in evidence:
        score += 1
    if contract.get("metric_type_counts"):
        score += 1
    hints = contract.get("hints") or {}
    if isinstance(hints, dict) and any(bool(v) for v in hints.values()):
        score += 1
    if modality in {
        OBS_SYMBOLIC_GRID,
        OBS_SYMBOLIC_FLAT,
        OBS_ENTITY_STATE_VECTOR,
        OBS_PIXEL,
        OBS_MIXED,
        OBS_CONTINUOUS_CONTROL,
    }:
        score += 1
    return score


def _preserve_stronger_modality_contract(
    existing: Dict[str, Any],
    incoming: Dict[str, Any],
) -> Dict[str, Any]:
    """Prevent a weak runtime audit from overwriting a stronger M1/M2 contract."""
    old_ok, _old_errors = _validate_policy_observation_contract(
        {
            "policy_dim": existing.get("policy_dim"),
            "structure": existing.get("structure") or {},
        },
        int(existing.get("policy_dim", 0) or 0),
    )
    new_ok, _new_errors = _validate_policy_observation_contract(
        {
            "policy_dim": incoming.get("policy_dim"),
            "structure": incoming.get("structure") or {},
        },
        int(incoming.get("policy_dim", 0) or 0),
    )
    if new_ok and not old_ok:
        return incoming
    if old_ok and not new_ok:
        return existing
    old_score = _modality_contract_strength(existing)
    new_score = _modality_contract_strength(incoming)
    if old_score > new_score:
        kept = dict(existing)
        kept.setdefault("suppressed_weak_overwrites", []).append({
            "incoming_observation_modality": incoming.get("observation_modality"),
            "incoming_evidence": incoming.get("evidence"),
            "reason": "existing_modality_contract_has_stronger_public_evidence",
        })
        return kept
    return incoming


def _leaf_metric_type(space: Any) -> Optional[str]:
    """Metric type of one numeric leaf space from its DECLARED dtype/structure.

    PUBLIC interface metadata only — the same class of information as the action
    space's discreteness, NEVER task semantics (no role/goal/key meaning). A float
    Box is coordinate-capable (continuous); Discrete / MultiDiscrete / MultiBinary
    and integer Box are categorical (codes, not a metric space). Non-numeric leaves
    (text / mission) return None and are skipped.
    """
    if isinstance(space, (spaces.Discrete, spaces.MultiDiscrete, spaces.MultiBinary)):
        return "categorical"
    if isinstance(space, spaces.Box):
        return "continuous_coordinate" if np.issubdtype(space.dtype, np.floating) else "categorical"
    return None


def _walk_numeric_leaves(space: Any):
    """Yield (metric_type, gym_flatten_width) for numeric leaves in flatten order."""
    if isinstance(space, spaces.Dict):
        for key in space.spaces:  # gymnasium Dict preserves declared order
            yield from _walk_numeric_leaves(space.spaces[key])
        return
    if isinstance(space, spaces.Tuple):
        for sub in space.spaces:
            yield from _walk_numeric_leaves(sub)
        return
    t = _leaf_metric_type(space)
    if t is None:
        return
    if isinstance(space, spaces.Discrete):
        width = int(space.n)
    elif isinstance(space, spaces.MultiDiscrete):
        width = int(np.sum(np.asarray(space.nvec).reshape(-1)))
    elif isinstance(space, spaces.MultiBinary):
        width = int(np.prod(np.asarray(space.shape)))
    elif isinstance(space, spaces.Box):
        width = int(np.prod(np.asarray(space.shape)))
    else:
        width = 0
    yield (t, width)


def declared_obs_metric_types(env: Any, policy_dim: Optional[int] = None) -> Dict[str, Dict[str, Any]]:
    """Per-flattened-index obs metric type from the env's PUBLIC DECLARED space.

    The authoritative, leakage-free source of "is this dim a continuous coordinate
    (metric ops valid) or a categorical code (not)" — read from the env's native
    observation_space dtype/structure (env.unwrapped), exactly as the action space's
    discreteness is read. It carries MATH TYPE ONLY, never task semantics (no
    role/goal/key), so it is admissible under the P2 firewall (same class as the
    public action/observation interface), and it is identical code for every
    modality with no env-family branching.

    Robustness: the "uniform-source" rule (all numeric leaves categorical, or all
    continuous) needs no fragile index mapping and covers the common cases (a
    flattened symbolic grid -> all categorical; a MuJoCo float Box -> all
    continuous), surviving custom flatten/normalisation wrappers that recast dtype.
    A genuinely mixed native space is mapped by gym flatten widths when they match
    policy_dim, else left 'unknown' (default-deny) — never guessed continuous.
    """
    base = env
    try:
        base = env.unwrapped if env.unwrapped is not None else env
    except Exception:
        base = env
    native = getattr(base, "observation_space", None)
    if policy_dim is None:
        sp = getattr(env, "observation_space", None)
        try:
            policy_dim = int(getattr(sp, "shape", [0])[0] or 0)
        except Exception:
            policy_dim = 0
    policy_dim = int(policy_dim or 0)
    out: Dict[str, Dict[str, Any]] = {}
    if policy_dim <= 0:
        return out

    declared = _declared_metric_types_from_policy_contract(env, policy_dim)
    if declared is not None:
        return declared
    if native is None:
        return out

    def _rec(space_val: str, prov: str) -> None:
        verified = space_val == "continuous_coordinate"
        for i in range(policy_dim):
            out[str(i)] = {"metric_space": space_val, "verified": verified, "provenance": prov}

    try:
        leaves = list(_walk_numeric_leaves(native))
    except Exception:
        leaves = []
    types = [t for (t, _w) in leaves]
    if types and all(t == "categorical" for t in types):
        _rec("categorical", "env_space_introspection")
        return out
    if types and all(t == "continuous_coordinate" for t in types):
        _rec("continuous_coordinate", "env_space_introspection")
        return out
    # Mixed (or no resolvable leaves): map by gym flatten widths if they line up,
    # otherwise default-deny (unknown) — never assert continuous without proof.
    total = int(sum(w for (_t, w) in leaves))
    if leaves and total == policy_dim:
        idx = 0
        for (t, w) in leaves:
            verified = t == "continuous_coordinate"
            for _ in range(int(w)):
                out[str(idx)] = {"metric_space": t, "verified": verified,
                                 "provenance": "env_space_introspection"}
                idx += 1
        return out
    _rec_unknown_prov = "env_space_introspection_ambiguous"
    for i in range(policy_dim):
        out[str(i)] = {"metric_space": "unknown", "verified": False,
                       "provenance": _rec_unknown_prov}
    return out


def algorithm_name_from_row(row: Dict[str, Any]) -> str:
    spec = row.get("spec") or {}
    name = spec.get("algorithm_name") or spec.get("algo_name")
    if name:
        return str(name).upper()
    rid = str(row.get("id") or "")
    match = re.search(r"algo\.([a-z0-9_]+)", rid.lower())
    if match:
        return match.group(1).split("_", 1)[0].upper()
    return ""


def filter_algorithm_rows(
    rows: Sequence[Dict[str, Any]],
    *,
    state: Any = None,
    env: Any = None,
    manifest: Any = None,
) -> Tuple[List[Dict[str, Any]], List[Dict[str, Any]]]:
    kind = action_space_kind(state=state, env=env, manifest=manifest)
    admitted: List[Dict[str, Any]] = []
    rejected: List[Dict[str, Any]] = []
    for row in rows or []:
        name = algorithm_name_from_row(row)
        if name and is_algorithm_compatible(name, kind=kind):
            admitted.append(row)
        else:
            rejected.append({
                "id": row.get("id"),
                "algorithm_name": name or "unknown",
                "reason": "incompatible_with_action_space",
                "action_space_kind": kind,
            })
    return admitted, rejected


class PublicImageFeatureWrapper(gym.Wrapper):
    """Convert public RGB/image observations into a compact flat feature vector."""

    def __init__(self, env: gym.Env, *, grid_size: int = 16):
        super().__init__(env)
        self.grid_size = int(max(4, grid_size))
        self.observation_space = spaces.Box(
            low=0.0,
            high=1.0,
            shape=(self.grid_size * self.grid_size,),
            dtype=np.float32,
        )
        setattr(self, "_autorl_m1_public_adapter_applied", True)
        self._autorl_m1_public_adapter_info = {
            "schema_version": "m1_public_obs_adapter.v1",
            "adapter": "image_mean_pool",
            "grid_size": self.grid_size,
            "output_dim": self.grid_size * self.grid_size,
        }

    def _features(self, obs: Any) -> np.ndarray:
        arr = np.asarray(obs, dtype=np.float32)
        if arr.ndim >= 3:
            # Support HWC and CHW-ish images; if the first axis is channel-like,
            # move it to the end before grayscale pooling.
            if arr.shape[0] in (1, 3, 4) and arr.shape[-1] not in (1, 3, 4):
                arr = np.moveaxis(arr, 0, -1)
            arr = arr[..., :3].mean(axis=-1)
        arr = np.asarray(arr, dtype=np.float32)
        if arr.size and float(np.nanmax(arr)) > 1.0:
            arr = arr / 255.0
        arr = np.nan_to_num(arr, nan=0.0, neginf=0.0, posinf=1.0)
        if arr.ndim != 2:
            arr = arr.reshape(-1)
            return _chunk_means(arr, self.grid_size * self.grid_size, low=0.0, high=1.0)
        h, w = arr.shape
        y_edges = np.linspace(0, h, self.grid_size + 1, dtype=int)
        x_edges = np.linspace(0, w, self.grid_size + 1, dtype=int)
        pooled = np.zeros((self.grid_size, self.grid_size), dtype=np.float32)
        for yi in range(self.grid_size):
            y0, y1 = y_edges[yi], max(y_edges[yi + 1], y_edges[yi] + 1)
            y1 = min(y1, h)
            for xi in range(self.grid_size):
                x0, x1 = x_edges[xi], max(x_edges[xi + 1], x_edges[xi] + 1)
                x1 = min(x1, w)
                patch = arr[y0:y1, x0:x1]
                pooled[yi, xi] = float(np.mean(patch)) if patch.size else 0.0
        return np.clip(pooled.reshape(-1), 0.0, 1.0).astype(np.float32)

    def reset(self, *args: Any, **kwargs: Any):
        obs, info = self.env.reset(*args, **kwargs)
        return self._features(obs), info

    def step(self, action: Any):
        obs, reward, terminated, truncated, info = self.env.step(action)
        return self._features(obs), reward, terminated, truncated, info


class PublicFlatFeatureWrapper(gym.Wrapper):
    """Bound very large flat public vectors before they reach M2/M4 prompts."""

    def __init__(self, env: gym.Env, *, target_dim: int = 512):
        super().__init__(env)
        self.target_dim = int(max(32, target_dim))
        self.observation_space = spaces.Box(
            low=-1.0,
            high=1.0,
            shape=(self.target_dim,),
            dtype=np.float32,
        )
        setattr(self, "_autorl_m1_public_adapter_applied", True)
        self._autorl_m1_public_adapter_info = {
            "schema_version": "m1_public_obs_adapter.v1",
            "adapter": "flat_chunk_mean",
            "output_dim": self.target_dim,
        }

    def _features(self, obs: Any) -> np.ndarray:
        arr = np.asarray(obs, dtype=np.float32).reshape(-1)
        if arr.size and float(np.nanmax(np.abs(arr))) > 1.0:
            scale = max(float(np.nanmax(np.abs(arr))), 1.0)
            arr = arr / scale
        arr = np.nan_to_num(arr, nan=0.0, neginf=-1.0, posinf=1.0)
        return _chunk_means(arr, self.target_dim, low=-1.0, high=1.0)

    def reset(self, *args: Any, **kwargs: Any):
        obs, info = self.env.reset(*args, **kwargs)
        return self._features(obs), info

    def step(self, action: Any):
        obs, reward, terminated, truncated, info = self.env.step(action)
        return self._features(obs), reward, terminated, truncated, info


def _chunk_means(arr: np.ndarray, target_dim: int, *, low: float, high: float) -> np.ndarray:
    arr = np.asarray(arr, dtype=np.float32).reshape(-1)
    if arr.size == target_dim:
        return np.clip(arr, low, high).astype(np.float32)
    if arr.size == 0:
        return np.zeros((target_dim,), dtype=np.float32)
    edges = np.linspace(0, arr.size, target_dim + 1, dtype=int)
    out = np.zeros((target_dim,), dtype=np.float32)
    for i in range(target_dim):
        lo, hi = edges[i], max(edges[i + 1], edges[i] + 1)
        hi = min(hi, arr.size)
        out[i] = float(np.mean(arr[lo:hi])) if hi > lo else 0.0
    return np.clip(out, low, high).astype(np.float32)


def adapt_public_observation_space(
    env: gym.Env,
    *,
    image_grid_size: int = 16,
    highdim_flat_threshold: int = 4096,
    highdim_target_dim: int = 512,
) -> gym.Env:
    """Apply the generic M1 public-observation adapter when needed."""
    if bool(getattr(env, "_autorl_m1_public_adapter_applied", False)):
        return env
    space = getattr(env, "observation_space", None)
    if isinstance(space, spaces.Box):
        shape = tuple(int(x) for x in (space.shape or ()))
        flat_dim = int(np.prod(shape)) if shape else 0
        if len(shape) >= 3 and flat_dim > highdim_flat_threshold:
            return PublicImageFeatureWrapper(env, grid_size=image_grid_size)
        if len(shape) == 1 and flat_dim > highdim_flat_threshold:
            return PublicFlatFeatureWrapper(env, target_dim=highdim_target_dim)
    return env


def env_adapter_audit(env: Any) -> Dict[str, Any]:
    modality = classify_environment_modality(env=env)
    return {
        "schema_version": "m1_env_adapter_runtime_audit.v1",
        "action_space_kind": action_space_kind(env=env),
        "observation_space": _space_summary(getattr(env, "observation_space", None)),
        "action_space": _space_summary(getattr(env, "action_space", None)),
        "public_obs_adapter": getattr(env, "_autorl_m1_public_adapter_info", None),
        "environment_modality": modality,
    }


==> anc/FARL/autorl/meta_kb.py <==
"""[DEPRECATED — 2026-05-21] AutoRL-X Meta Knowledge Base
==========================================================
Stored and queried historical training results to enable HPO warm-starts via
KNN over the EnvironmentFingerprint. The fingerprint+KB mechanism has been
moved to FUTURE WORK and is no longer part of any paper claim — it was the
weakest module (un-normalised KNN, never seeded, unable to demonstrate
lifelong-learning lift in a single-paper scope). M3 no longer queries this
module.

This file is retained for backward compatibility with existing run-dir
artifacts. Do not call MetaKB() from new code.

See contracts/m3_algorithm_selection.md and contracts/m2b_goal_discovery.md
(v1.1) for the post-deprecation contracts.
"""

import json
import warnings
from pathlib import Path
from typing import Any, Dict, List, Optional, Tuple

import numpy as np
from autorl.data_types import EnvironmentFingerprint


class MetaKB:
    def __init__(self, db_path: str = "config/meta_kb.json"):
        warnings.warn(
            "MetaKB is deprecated (2026-05-21): fingerprint+KNN warm-start "
            "has been moved to future work. No active module should call "
            "MetaKB(); see contracts/m3_algorithm_selection.md v1.1.",
            DeprecationWarning, stacklevel=2,
        )
        self.db_path = Path(db_path)
        self.db_path.parent.mkdir(parents=True, exist_ok=True)
        self.records: List[Dict[str, Any]] = self._load()

    def _load(self) -> List[Dict]:
        if not self.db_path.exists():
            return []
        try:
            return json.loads(self.db_path.read_text())
        except Exception:
            return []

    def _save(self):
        self.db_path.write_text(json.dumps(self.records, indent=2))

    def save_run(
        self,
        env_id: str,
        fingerprint: EnvironmentFingerprint,
        algo_name: str,
        best_hyperparams: Dict[str, Any],
        best_iqm: float
    ):
        """Save a successful run to the knowledge base."""
        # Check if we already have an entry for this exact env, update if better
        for r in self.records:
            if r["env_id"] == env_id and r["algo_name"] == algo_name:
                if best_iqm > r["best_iqm"]:
                    r["best_hyperparams"] = best_hyperparams
                    r["best_iqm"] = best_iqm
                    r["fingerprint_vector"] = fingerprint.to_vector().tolist()
                    self._save()
                return

        # Append new
        self.records.append({
            "env_id": env_id,
            "algo_name": algo_name,
            "best_hyperparams": best_hyperparams,
            "best_iqm": best_iqm,
            "fingerprint_vector": fingerprint.to_vector().tolist()
        })
        self._save()

    def query(
        self,
        fingerprint: EnvironmentFingerprint,
        top_k: int = 1,
        similarity_threshold: float = 0.8
    ) -> List[Dict]:
        """Find the most similar environments using Cosine Similarity on fingerprints."""
        if not self.records:
            return []

        query_vec = fingerprint.to_vector()
        norm_q = np.linalg.norm(query_vec)
        if norm_q == 0:
            return []

        scored_records = []
        for r in self.records:
            vec = np.array(r["fingerprint_vector"])
            norm_v = np.linalg.norm(vec)
            if norm_v == 0:
                continue
            
            cos_sim = np.dot(query_vec, vec) / (norm_q * norm_v)
            if cos_sim >= similarity_threshold:
                scored_records.append((cos_sim, r))

        scored_records.sort(key=lambda x: x[0], reverse=True)
        return [{"similarity": float(sim), **r} for sim, r in scored_records[:top_k]]


==> anc/FARL/autorl/model_router.py <==
"""Budget-aware model routing for V8.

The router is intentionally lightweight: it chooses config overrides for LLM
clients by pipeline role, while deterministic validators and OMR remain the real
authority.  Stronger models are mandatory for compact frontier-setting calls and
optional for manual flagship audit.
"""

from __future__ import annotations

import json
import os
from pathlib import Path
from typing import Any, Dict, Optional

import yaml


DEFAULT_ROLES = {
    "bulk": {
        "provider": "openai",
        "model": "gpt-5.4",
        "temperature": 0.2,
        "max_tokens": 4096,
    },
    "routine_reasoning": {
        "provider": "openai",
        "model": "gpt-5.4",
        "temperature": 0.3,
        "max_tokens": 8192,
    },
    "critical_arbitration": {
        "provider": "openai",
        "model": "gpt-5.4",
        "temperature": 0.2,
        "max_tokens": 8192,
    },
    "manual_flagship_audit": {
        "provider": "openai",
        "model": "gpt-5.4",
        "temperature": 0.1,
        "max_tokens": 12000,
        "manual_approval_required": True,
    },
}


PURPOSE_TO_ROLE = {
    "context_memory": "bulk",
    "memory": "bulk",
    "artifact_summary": "bulk",
    "m1.raw_sim": "critical_arbitration",
    "raw_sim": "critical_arbitration",
    "env_classifier": "critical_arbitration",
    "topology": "critical_arbitration",
    "m2.representation_proposer": "critical_arbitration",
    "m2.bottleneck": "critical_arbitration",
    "m2.goal": "critical_arbitration",
    "m2": "critical_arbitration",
    "m3": "routine_reasoning",
    "m4.reward_dsl": "critical_arbitration",
    "m4.reward_design": "critical_arbitration",
    "m4.weight_tuning": "critical_arbitration",
    "m4": "critical_arbitration",
    "reward": "critical_arbitration",
    "obs.semantic": "critical_arbitration",
    "obs.gcos": "critical_arbitration",
    "obs.addback": "critical_arbitration",
    "obs": "critical_arbitration",
    "hpo.search_space": "critical_arbitration",
    "coverage_targets": "critical_arbitration",
    "coding": "routine_reasoning",
    "code_generation": "routine_reasoning",
    "diagnostic": "critical_arbitration",
    "arbitration": "critical_arbitration",
    "next_best_test": "critical_arbitration",
    "task_theory": "critical_arbitration",
    "stage_omr": "critical_arbitration",
    "frontier": "critical_arbitration",
    "omr.classify": "critical_arbitration",
    "paper_audit": "manual_flagship_audit",
}


def _read_yaml(path: str | Path) -> Dict[str, Any]:
    try:
        with open(path, "r") as f:
            data = yaml.safe_load(f) or {}
        return data if isinstance(data, dict) else {}
    except Exception:
        return {}


def load_router_config(path: str | Path = "config/llm_v7_budget.yaml") -> Dict[str, Any]:
    cfg = _read_yaml(path)
    router = cfg.get("model_router") if isinstance(cfg.get("model_router"), dict) else cfg
    roles = dict(DEFAULT_ROLES)
    for name, row in (router.get("roles") or {}).items():
        if isinstance(row, dict):
            roles[str(name)] = {**roles.get(str(name), {}), **row}
    purpose_map = dict(PURPOSE_TO_ROLE)
    for key, value in (router.get("purpose_to_role") or {}).items():
        purpose_map[str(key)] = str(value)
    return {
        "schema_version": "model_router.v1",
        "enabled": bool(router.get("enabled", True)),
        "mode": str(router.get("mode", "budget")),
        "roles": roles,
        "purpose_to_role": purpose_map,
        "default_role": str(router.get("default_role", "routine_reasoning")),
        "critical_role": str(router.get("critical_role", "critical_arbitration")),
        "manual_flagship_enabled": bool(router.get("manual_flagship_enabled", False)),
    }


def role_for_purpose(purpose: str, router_cfg: Optional[Dict[str, Any]] = None) -> str:
    cfg = router_cfg or load_router_config()
    purpose_l = str(purpose or "").lower()
    purpose_map = cfg.get("purpose_to_role") or {}
    # Longest token wins: a purpose like "m2b.task_theory_revision" must route
    # by the specific "task_theory" mapping, not the broader "m2" one that
    # happens to appear earlier in the map.
    best_token: Optional[str] = None
    best_role: Optional[str] = None
    for token, role in purpose_map.items():
        token_l = str(token).lower()
        if token_l and token_l in purpose_l:
            if best_token is None or len(token_l) > len(best_token):
                best_token = token_l
                best_role = str(role)
    if best_role is not None:
        return best_role
    return str(cfg.get("default_role") or "routine_reasoning")


def override_for_role(
    role: str,
    *,
    base_config: Optional[Dict[str, Any]] = None,
    router_cfg: Optional[Dict[str, Any]] = None,
) -> Dict[str, Any]:
    cfg = router_cfg or load_router_config()
    roles = cfg.get("roles") or {}
    override = dict(roles.get(str(role)) or {})
    if override.get("manual_approval_required") and not cfg.get("manual_flagship_enabled"):
        # Fall back to the critical role in autonomous budget mode.
        override = dict(roles.get(str(cfg.get("critical_role") or "critical_arbitration")) or {})
    env_key = override.get("api_key_env")
    if env_key and os.environ.get(str(env_key)):
        override["api_key"] = os.environ[str(env_key)]
    if base_config:
        merged = dict(base_config)
        # Preserve credentials/base_url from the base config unless explicitly set.
        for key, value in override.items():
            if value is not None:
                merged[key] = value
        return merged
    return override


def override_for_purpose(
    purpose: str,
    *,
    base_config: Optional[Dict[str, Any]] = None,
    router_cfg: Optional[Dict[str, Any]] = None,
) -> Dict[str, Any]:
    cfg = router_cfg or load_router_config()
    role = role_for_purpose(purpose, cfg)
    return override_for_role(role, base_config=base_config, router_cfg=cfg)


def make_routed_client(
    purpose: str,
    *,
    base_config_path: str = "config/llm.yaml",
    router_config_path: str = "config/llm_v7_budget.yaml",
):
    from autorl.llm.client import LLMClient

    base = _read_yaml(base_config_path)
    router_cfg = load_router_config(router_config_path)
    cfg = override_for_purpose(purpose, base_config=base, router_cfg=router_cfg)
    return LLMClient(config_path=cfg)


class RoutingLLMClient:
    """Drop-in LLM client that routes each call by its purpose tag.

    The public methods intentionally mirror ``LLMClient``.  Existing modules can
    keep calling ``call`` / ``call_json``; V7 gains budget-aware routing whenever
    a module provides a purpose tag, and falls back to ``default_purpose`` when
    older call sites omit one.
    """

    def __init__(
        self,
        *,
        base_config_path: str | Dict[str, Any] = "config/llm.yaml",
        router_config_path: str = "config/llm_v7_budget.yaml",
        default_purpose: str = "routine_reasoning",
        router_cfg: Optional[Dict[str, Any]] = None,
        client_cls: Optional[Any] = None,
    ):
        from autorl.llm.client import LLMClient

        if isinstance(base_config_path, dict):
            self.base_config = dict(base_config_path)
            self.base_config_path = "<dict>"
        else:
            self.base_config = _read_yaml(base_config_path)
            self.base_config_path = str(base_config_path)
        self.router_config_path = str(router_config_path)
        self.router_cfg = router_cfg or load_router_config(router_config_path)
        self.default_purpose = str(default_purpose or "routine_reasoning")
        self._client_cls = client_cls or LLMClient
        self._logger = None
        self._clients: Dict[str, Any] = {}
        self._last_route: Optional[Dict[str, Any]] = None
        self._last_cache_key: Optional[str] = None
        self.cfg = override_for_purpose(
            self.default_purpose,
            base_config=self.base_config,
            router_cfg=self.router_cfg,
        ) if self.router_cfg.get("enabled", True) else dict(self.base_config)
        self.provider = self.cfg.get("provider")
        self.model = self.cfg.get("model")
        self.temperature = self.cfg.get("temperature")
        self.max_tokens = self.cfg.get("max_tokens")

    def bind_logger(self, log_obj) -> None:
        self._logger = log_obj
        for client in self._clients.values():
            try:
                client.bind_logger(log_obj)
            except Exception:
                pass

    @property
    def last_route(self) -> Optional[Dict[str, Any]]:
        return self._last_route

    @property
    def last_metadata(self):
        client = self._clients.get(str(self._last_cache_key or ""))
        return getattr(client, "last_metadata", None) if client is not None else None

    @property
    def last_failure(self):
        client = self._clients.get(str(self._last_cache_key or ""))
        return getattr(client, "last_failure", None) if client is not None else None

    def _client_for(self, purpose: str):
        if not self.router_cfg.get("enabled", True):
            role = "base"
            cfg = dict(self.base_config)
        else:
            role = role_for_purpose(purpose, self.router_cfg)
            cfg = override_for_role(
                role,
                base_config=self.base_config,
                router_cfg=self.router_cfg,
            )
        cache_key = json.dumps(
            {
                "role": role,
                "provider": cfg.get("provider"),
                "model": cfg.get("model"),
                "base_url": cfg.get("base_url"),
                "temperature": cfg.get("temperature"),
                "max_tokens": cfg.get("max_tokens"),
            },
            sort_keys=True,
        )
        client = self._clients.get(cache_key)
        if client is None:
            client = self._client_cls(config_path=cfg)
            if self._logger is not None:
                try:
                    client.bind_logger(self._logger)
                except Exception:
                    pass
            self._clients[cache_key] = client
        self._last_cache_key = cache_key
        self._last_route = {
            "schema_version": "model_router.route.v1",
            "purpose": purpose,
            "role": role,
            "provider": cfg.get("provider"),
            "model": cfg.get("model"),
            "base_url": cfg.get("base_url"),
        }
        return role, client

    def call(
        self,
        system_prompt: str,
        user_prompt: str,
        temperature: Optional[float] = None,
        max_tokens: Optional[int] = None,
        response_format: Optional[str] = None,
        purpose: str = "",
    ) -> str:
        effective_purpose = str(purpose or self.default_purpose)
        role, client = self._client_for(effective_purpose)
        routed_purpose = f"{effective_purpose}|router_role={role}"
        return client.call(
            system_prompt=system_prompt,
            user_prompt=user_prompt,
            temperature=temperature,
            max_tokens=max_tokens,
            response_format=response_format,
            purpose=routed_purpose,
        )

    def call_json(
        self,
        system_prompt: str,
        user_prompt: str,
        temperature: Optional[float] = None,
        purpose: str = "",
    ) -> Dict[str, Any]:
        effective_purpose = str(purpose or self.default_purpose)
        role, client = self._client_for(effective_purpose)
        routed_purpose = f"{effective_purpose}|router_role={role}"
        return client.call_json(
            system_prompt=system_prompt,
            user_prompt=user_prompt,
            temperature=temperature,
            purpose=routed_purpose,
        )


def persist_router_snapshot(run_dir: str | Path, cfg: Optional[Dict[str, Any]] = None) -> Path:
    run_dir = Path(run_dir)
    cfg = cfg or load_router_config()
    path = run_dir / "model_router.v1.json"
    path.write_text(json.dumps(cfg, indent=2, sort_keys=True), encoding="utf-8")
    return path


==> anc/FARL/autorl/modules/__init__.py <==
# autorl.modules package


==> anc/FARL/autorl/modules/algorithm_selector.py <==
"""AutoRL-X Module 3: Algorithm & Architecture Selection"""

import json

from pathlib import Path
from typing import Any, Dict, List

from autorl.data_types import (
    AgentType,
    AlgorithmConfig,
    NetworkArchitecture,
    PipelineState,
)
from autorl.llm.client import LLMClient
from autorl.modules.base import BaseModule
from autorl.meta_kb import MetaKB
from autorl.m1_env_contract import (
    ACTION_CONTINUOUS,
    ACTION_DISCRETE,
    ACTION_MULTI_DISCRETE,
    action_space_kind,
    default_algorithms_for_action_kind,
    filter_algorithm_names,
    is_algorithm_compatible,
    record_m1_adapter_contract,
)


ALGO_SELECT_SYSTEM_PROMPT = """You are an expert RL researcher selecting algorithms.
Given an environment fingerprint, MDP analysis, and topology info, you must:

1. SELECT the best RL algorithm from the candidate list.
2. DESIGN the neural network architecture (layer sizes, activation, etc.).
3. PROVIDE default hyperparameters as a starting point for HPO.
4. ESTIMATE the training budget (timesteps per trial) for the chosen algorithm
   on this task — drawing on your knowledge of published benchmarks. Common
   reference points (rough; favour CONSERVATIVE estimate when uncertain):
     - simple MuJoCo locomotion (HalfCheetah / Hopper / Walker): 250K-500K SAC
     - hard MuJoCo locomotion (Ant / Humanoid): 1M+ SAC
     - simple manipulation (MetaWorld reach / push / button-press): 250K-500K SAC
     - hard manipulation (MetaWorld pick-place / hammer / door-open / drawer): 500K-1M+ SAC
     - sparse-reward 2D games (Atari): 1M-10M frames DQN/PPO
     - long-horizon (StarCraft II): 10M+ MAPPO
5. ESTIMATE the expected_success_rate that a well-tuned baseline achieves on
   this task at the budget you recommended — needed for PARTIAL_SUCCESS
   threshold downstream. E.g. SAC HalfCheetah ≈ 0.95 expert; SAC pick-place
   ≈ 0.5; PPO Atari ≈ 0.7 (game-dependent). Be honest — task difficulty
   varies wildly.

Consider:
- Single-agent continuous: PPO, SAC, TD3
- Single-agent discrete: PPO, DQN
- Multi-agent cooperative: MAPPO, QMIX, VDN
- Multi-agent competitive: MADDPG, PPO self-play
- High-dim continuous: prefer SAC (entropy-regularized)
- Reward sparsity is NOT an algorithm cue. Do not bias the algorithm by reward
  sparsity — exploration difficulty is handled by a separate typed exploration
  axis (intrinsic-novelty / entropy / warmup / goal-replay candidates raced by
  the controller), not by preferring one learner family. Choose the algorithm on
  action space + sample efficiency + stability only.
- The M1 action-space contract is HARD. If action_space_kind is discrete or
  multi_discrete, never describe the task as having continuous actions or an
  11D continuous action space; action_dim then means choices/components, not
  continuous control dimensions. Observation modality may be continuous/entity
  state without making the action space continuous.

Output valid JSON:
{
  "algorithm_name": str,
  "algorithm_family": str,
  "actor_network": {"type": str, "hidden_layers": [int], "activation": str,
                     "use_layer_norm": bool},
  "critic_network": {"type": str, "hidden_layers": [int], "activation": str,
                      "use_layer_norm": bool},
  "mixing_network": str or null,
  "ctde_architecture": str or null,
  "default_hyperparams": {str: any},
  "rationale": str,
  "recommended_total_timesteps": int,    // NEW — your estimate per trial
  "timestep_rationale":          str,    // NEW — why this number
  "timestep_confidence":         float,  // NEW — 0.0 to 1.0
  "expected_success_rate":       float   // NEW — baseline expectation 0.0 to 1.0
}
"""


class AlgorithmSelectorModule(BaseModule):
    """Module 3: Algorithm & Architecture Selection."""

    def __init__(self, llm: LLMClient, config: Dict[str, Any]):
        super().__init__(llm, config, "algorithm_selector")

    def run(self, state: PipelineState) -> PipelineState:
        from autorl.core_ablation import arm, install_fixed_algorithm
        if arm(state) == "A1":
            return install_fixed_algorithm(self, state)
        self._log_start()

        assert state.mdp_report is not None, "Module 3 requires MDPReport from Module 2"
        assert state.manifest is not None, "Module 3 requires manifest from Module 1"

        manifest = state.manifest
        report = state.mdp_report
        fp = report.fingerprint
        is_marl = manifest.agent_type == AgentType.MULTI

        if getattr(manifest.env_provenance, "problem_class", None) == "tsp":
            algo_config = AlgorithmConfig(
                algorithm_name="PPO",
                algorithm_family="policy_gradient",
                actor_network=NetworkArchitecture(
                    network_type="mlp",
                    hidden_layers=[128, 128],
                    activation="relu",
                    use_layer_norm=False,
                ),
                critic_network=NetworkArchitecture(
                    network_type="mlp",
                    hidden_layers=[128, 128],
                    activation="relu",
                    use_layer_norm=False,
                ),
                default_hyperparams={
                    "learning_rate": 3e-4,
                    "n_steps": 256,
                    "batch_size": 64,
                    "gamma": 0.99,
                },
                warm_start_params=None,
                selection_rationale=(
                    "Pillar-1 TSP uses a discrete constructive action space; "
                    "PPO is the robust smoke/default policy-gradient choice "
                    "for invalid-action-heavy combinatorial MDPs."
                ),
                recommended_total_timesteps=int(
                    self.config.get("tsp_recommended_timesteps", 20_000)
                ),
                timestep_rationale="Small TSP smoke/default budget; scale for full experiments.",
                timestep_confidence=0.8,
                expected_success_rate=0.5,
            )
            self.logger.info("Selected algorithm: PPO (deterministic Pillar-1 TSP policy)")
            state.algorithm_config = algo_config
            self._save_config(algo_config, state.run_dir)
            self._register_v2_algorithm_candidates(state, [algo_config])
            self._log_done()
            return state

        # ----- Step 1: KNN lookup in Meta Knowledge Base -----
        warm_start = self._query_meta_kb(fp)

        # ----- Step 2: LLM algorithm selection -----
        raw_candidates = (self.config.get("multi_agent_candidates", [])
                          if is_marl
                          else self.config.get("single_agent_candidates", []))
        candidates = list(raw_candidates)
        contract = {}
        if not is_marl:
            candidates, rejected_algo = filter_algorithm_names(candidates, state=state)
            contract = record_m1_adapter_contract(
                state,
                extra={
                    "algorithm_candidate_gate": {
                        "raw_candidates": list(raw_candidates),
                        "admitted_candidates": list(candidates),
                        "rejected_candidates": rejected_algo,
                        "gate_stage": "M3_prompt_candidate_filter",
                    }
                },
            )
            self.logger.info(
                "M1 adapter contract: action_space=%s admitted_algorithms=%s",
                contract.get("action_space_kind"),
                candidates,
            )

        user_prompt = (
            f"Environment: {manifest.env_id}\n"
            f"Agent type: {manifest.agent_type.value}\n"
            f"Num agents: {manifest.num_agents}\n"
            f"Fingerprint: {json.dumps(vars(fp), indent=2)}\n"
            f"Bottlenecks: {[b.bottleneck_type for b in report.bottlenecks]}\n"
            f"Reward sparsity: {report.reward_sparsity_level}\n"
            f"Exploration difficulty: {report.exploration_difficulty}\n"
            f"Algorithm candidates: {candidates}\n"
        )
        if contract:
            env_modality = contract.get("environment_modality") or {}
            action_summary = contract.get("action_space") or {}
            obs_summary = contract.get("observation_space") or {}
            interface_contract = {
                "action_space_kind": contract.get("action_space_kind"),
                "action_space": action_summary,
                "observation_space": obs_summary,
                "observation_modality": env_modality.get("observation_modality"),
                "observation_value_type": env_modality.get("observation_value_type"),
                "semantic_observation_layout": env_modality.get("semantic_observation_layout"),
                "reward_family_prior": env_modality.get("reward_family_prior"),
            }
            user_prompt += (
                "\nM1 HARD ACTION/INTERFACE CONTRACT:\n"
                f"{json.dumps(interface_contract, indent=2, default=str)}\n"
                "Algorithm compatibility is determined by action_space_kind, not by "
                "obs dimensionality or physics-like state values. Keep your rationale "
                "consistent with this contract.\n"
            )
        if warm_start:
            user_prompt += f"Historical best config (KNN warm start): {json.dumps(warm_start)}\n"

        # 2026-05-25 Step 10: pipeline_memory history block
        memory_block = self._format_pipeline_memory_block(state, "m3_snapshot")
        if memory_block:
            user_prompt += memory_block

        if state.controller_feedback:
            from autorl.core_ablation import arm
            if arm(state) == "A2":
                user_prompt += (
                    "\nCurrent basic training and Final OMR feedback:\n"
                    f"{state.controller_feedback}\n"
                    "Select a compatible learner using this feedback; no previous algorithm fault is implied.\n"
                )
            else:
                user_prompt += (
                f"\nThe PREVIOUS algorithm/architecture choice was diagnosed faulty. "
                f"Pick a different algorithm or architecture to address:\n"
                f"{state.controller_feedback}\n"
                )

        try:
            response = self.llm.call_json(
                system_prompt=ALGO_SELECT_SYSTEM_PROMPT,
                user_prompt=user_prompt,
                temperature=0.3,
                purpose="m3.algorithm_select",
            )
        except Exception as e:
            self.logger.warning(
                "M3 algorithm LLM failed; using typed deterministic fallback: %s",
                e,
            )
            response = self._fallback_algorithm_response(state, candidates, is_marl)
            state.pipeline_memory.setdefault("llm_typed_fallbacks", []).append({
                "module": "M3",
                "purpose": "algorithm_select",
                "controller_iter": int(state.pipeline_iteration),
                "error": f"{type(e).__name__}: {e}",
                "llm_failure": getattr(self.llm, "last_failure", None),
                "fallback": "deterministic_algorithm_response",
            })

        if not is_marl and not is_algorithm_compatible(
            response.get("algorithm_name", "PPO"),
            state=state,
        ):
            rejected = response.get("algorithm_name", "unknown")
            self.logger.warning(
                "M3 selected incompatible algorithm %s for action_space=%s; "
                "using M1-compatible fallback from %s",
                rejected,
                action_space_kind(state=state),
                candidates,
            )
            response = self._fallback_algorithm_response(state, candidates, is_marl)
            if isinstance(getattr(state, "pipeline_memory", None), dict):
                state.pipeline_memory.setdefault("m1_algorithm_admission_events", []).append({
                    "schema_version": "m1_algorithm_admission_event.v1",
                    "stage": "M3_response_guard",
                    "rejected_algorithm": str(rejected),
                    "action_space_kind": action_space_kind(state=state),
                    "fallback_algorithm": response.get("algorithm_name"),
                })

        if not is_marl:
            response = self._guard_action_space_semantics(response, state, candidates)

        # ----- Step 3: Build AlgorithmConfig -----
        def _dict_or_empty(value: Any) -> Dict[str, Any]:
            return value if isinstance(value, dict) else {}

        def _int_or_default(value: Any, default: int) -> int:
            try:
                return int(value)
            except Exception:
                return int(default)

        def _float_or_default(value: Any, default: float) -> float:
            try:
                return float(value)
            except Exception:
                return float(default)

        actor_raw = _dict_or_empty(response.get("actor_network"))
        critic_raw = _dict_or_empty(response.get("critic_network"))
        default_hyperparams = _dict_or_empty(response.get("default_hyperparams"))

        algo_config = AlgorithmConfig(
            algorithm_name=response.get("algorithm_name", "PPO"),
            algorithm_family=response.get("algorithm_family", "Proximal Policy Optimization"),
            actor_network=NetworkArchitecture(
                network_type=actor_raw.get("type", "mlp"),
                hidden_layers=actor_raw.get("hidden_layers", [256, 256]),
                activation=actor_raw.get("activation", "relu"),
                use_layer_norm=actor_raw.get("use_layer_norm", False),
            ),
            critic_network=NetworkArchitecture(
                network_type=critic_raw.get("type", "mlp"),
                hidden_layers=critic_raw.get("hidden_layers", [256, 256]),
                activation=critic_raw.get("activation", "relu"),
                use_layer_norm=critic_raw.get("use_layer_norm", False),
                mixing_network=response.get("mixing_network"),
                ctde_architecture=response.get("ctde_architecture"),
            ),
            default_hyperparams=default_hyperparams,
            warm_start_params=warm_start.get("best_hyperparams") if warm_start else None,
            selection_rationale=response.get("rationale", ""),
            # 2026-05-25 升级 (维度 D #3):M3 估计 training budget + expected success rate
            recommended_total_timesteps=_int_or_default(
                response.get("recommended_total_timesteps"),
                250_000,
            ),
            timestep_rationale=response.get("timestep_rationale", ""),
            timestep_confidence=_float_or_default(response.get("timestep_confidence"), 0.5),
            expected_success_rate=_float_or_default(response.get("expected_success_rate"), 0.8),
        )

        self.logger.info(f"Selected algorithm: {algo_config.algorithm_name}")
        self.logger.info(f"Rationale: {algo_config.selection_rationale[:200]}")
        self.logger.info(f"Recommended timesteps: {algo_config.recommended_total_timesteps:,} "
                         f"(confidence={algo_config.timestep_confidence:.2f}); "
                         f"expected success: {algo_config.expected_success_rate:.2f}")

        state.algorithm_config = algo_config
        self._save_config(algo_config, state.run_dir)
        self._register_v2_algorithm_candidates(
            state, self._build_v2_algorithm_pool(state, algo_config)
        )

        self._log_done()
        return state

    def _fallback_algorithm_response(
        self,
        state: PipelineState,
        candidates: List[str],
        is_marl: bool,
    ) -> Dict[str, Any]:
        fp = state.mdp_report.fingerprint if state.mdp_report else None
        act_dim = int(getattr(fp, "act_dim", 0) or 0)
        obs_dim = int(getattr(fp, "obs_dim", 0) or 0)
        if is_marl:
            name = "PPO"
            family = "multi_agent_policy_gradient"
        else:
            admitted, _ = filter_algorithm_names(candidates or [], state=state)
            defaults = admitted or default_algorithms_for_action_kind(action_space_kind(state=state))
            name = str(defaults[0] if defaults else "PPO").upper()
            family = (
                "actor_critic" if name in ("SAC", "TD3", "DDPG") else
                "value_based" if name == "DQN" else
                "policy_gradient"
            )
        hidden = [256, 256] if obs_dim <= 128 else [512, 512]
        return {
            "algorithm_name": name,
            "algorithm_family": family,
            "actor_network": {"type": "mlp", "hidden_layers": hidden, "activation": "relu", "use_layer_norm": False},
            "critic_network": {"type": "mlp", "hidden_layers": hidden, "activation": "relu", "use_layer_norm": False},
            "mixing_network": None,
            "ctde_architecture": None,
            "default_hyperparams": {},
            "rationale": "Typed deterministic M3 fallback after LLM failure.",
            "recommended_total_timesteps": int(self.config.get("fallback_recommended_timesteps", 250_000)),
            "timestep_rationale": "Conservative fallback budget; HPO/ASHA may escalate.",
            "timestep_confidence": 0.35,
            "expected_success_rate": 0.5,
        }

    def _guard_action_space_semantics(
        self,
        response: Dict[str, Any],
        state: PipelineState,
        candidates: List[str],
    ) -> Dict[str, Any]:
        """Repair rationale text that contradicts the typed M1 action contract."""
        if not isinstance(response, dict):
            return response
        kind = action_space_kind(state=state)
        rationale = str(response.get("rationale") or "")
        low = rationale.lower()
        conflict = False
        if kind in {ACTION_DISCRETE, ACTION_MULTI_DISCRETE}:
            conflict = any(
                phrase in low
                for phrase in (
                    "continuous-control",
                    "continuous control",
                    "continuous action",
                    "continuous actions",
                    "continuous action space",
                    "continuous-control task",
                )
            )
        elif kind == ACTION_CONTINUOUS:
            conflict = any(
                phrase in low
                for phrase in (
                    "discrete action space",
                    "discrete actions",
                    "value-based discrete",
                )
            )
        if not conflict:
            return response

        repaired = self._fallback_algorithm_response(state, candidates, False)
        original_algo = str(response.get("algorithm_name") or "unknown").upper()
        algo = str(repaired.get("algorithm_name") or "PPO").upper()
        env_modality = {}
        try:
            contract = (getattr(state, "pipeline_memory", {}) or {}).get("m1_env_adapter_contract") or {}
            env_modality = contract.get("environment_modality") or {}
        except Exception:
            env_modality = {}
        repaired["rationale"] = (
            f"M1 action-space contract is {kind}; admitted candidates are {list(candidates)}. "
            f"{algo} is selected as an action-compatible learner. Observation modality is "
            f"{env_modality.get('observation_modality', 'unknown')}, so representation, "
            "reward shaping, and exploration should handle the state semantics separately "
            "from the learner's action-space compatibility. The original LLM selection "
            f"({original_algo}) had a rationale that conflicted with the M1 action "
            "contract, so the full M3 response was replaced by the typed fallback."
        )
        self.logger.warning(
            "M3 rationale conflicted with M1 action_space=%s; replaced %s with typed fallback %s",
            kind,
            original_algo,
            algo,
        )
        if isinstance(getattr(state, "pipeline_memory", None), dict):
            state.pipeline_memory.setdefault("m1_algorithm_admission_events", []).append({
                "schema_version": "m1_algorithm_admission_event.v1",
                "stage": "M3_rationale_contract_guard",
                "original_algorithm": original_algo,
                "fallback_algorithm": algo,
                "action_space_kind": kind,
                "original_rationale": rationale[:500],
                "replaced_with_typed_fallback": True,
            })
        return repaired

    def _query_meta_kb(self, fingerprint) -> Dict:
        """[v1.1] MetaKB + fingerprint KNN warm-start was moved to future work
        (see contracts/m3_algorithm_selection.md). This method short-circuits
        to an empty dict so M3 stays LLM-only and no warm-start trial is
        enqueued downstream. Retained for call-site compatibility; do not
        re-enable without re-introducing the contract."""
        return {}

    def _save_config(self, config: Any, run_dir: Path):
        data = {
            "algorithm_name": config.algorithm_name,
            "algorithm_family": config.algorithm_family,
            "actor_network": vars(config.actor_network),
            "default_hyperparams": config.default_hyperparams,
            "selection_rationale": config.selection_rationale,
        }
        path = run_dir / "algorithm_config.json"
        path.write_text(json.dumps(data, indent=2))
        self.logger.info(f"Algorithm config saved → {path}")

    def _build_v2_algorithm_pool(self, state: PipelineState,
                                 primary: AlgorithmConfig) -> List[AlgorithmConfig]:
        """Return top-3 algorithm hypotheses without extra LLM calls."""
        pool = [primary]
        names = [primary.algorithm_name.upper()]
        defaults = default_algorithms_for_action_kind(action_space_kind(state=state))
        for name in defaults:
            if name in names:
                continue
            cfg = AlgorithmConfig(
                algorithm_name=name,
                algorithm_family=(
                    "actor_critic" if name in ("SAC", "TD3", "DDPG") else
                    "policy_gradient" if name in ("PPO", "A2C") else
                    "value_based"
                ),
                actor_network=primary.actor_network,
                critic_network=primary.critic_network,
                default_hyperparams=dict(primary.default_hyperparams or {}),
                selection_rationale=(
                    f"v2 algorithm-bank candidate {name}; generated as a "
                    "ranked alternative for ALGO_MISMATCH/OPTIMIZER evidence."
                ),
                recommended_total_timesteps=primary.recommended_total_timesteps,
                timestep_rationale=primary.timestep_rationale,
                timestep_confidence=primary.timestep_confidence,
                expected_success_rate=primary.expected_success_rate,
            )
            pool.append(cfg)
            names.append(name)
            if len(pool) >= 3:
                break
        return [
            cfg for cfg in pool[:3]
            if is_algorithm_compatible(cfg.algorithm_name, state=state)
        ]

    def _register_v2_algorithm_candidates(self, state: PipelineState,
                                          configs: List[AlgorithmConfig]) -> None:
        try:
            import json
            from autorl.v2_runtime import allocate_next_stack, register_candidate

            registered: List[AlgorithmConfig] = []
            for rank, cfg in enumerate(configs, start=1):
                if not is_algorithm_compatible(cfg.algorithm_name, state=state):
                    if isinstance(getattr(state, "pipeline_memory", None), dict):
                        state.pipeline_memory.setdefault("m1_algorithm_admission_events", []).append({
                            "schema_version": "m1_algorithm_admission_event.v1",
                            "stage": "M3_register_candidate_guard",
                            "rejected_algorithm": cfg.algorithm_name,
                            "action_space_kind": action_space_kind(state=state),
                        })
                    continue
                registered.append(cfg)
                aid = f"algo.{cfg.algorithm_name.lower()}_rank{rank}.v1"
                spec = {
                    "algorithm_name": cfg.algorithm_name,
                    "algorithm_family": cfg.algorithm_family,
                    "actor_network": vars(cfg.actor_network),
                    "critic_network": vars(cfg.critic_network),
                    "default_hyperparams": cfg.default_hyperparams,
                    "recommended_total_timesteps": cfg.recommended_total_timesteps,
                    "expected_success_rate": cfg.expected_success_rate,
                    "rank": rank,
                    "hypothesis_role": (
                        "primary" if rank == 1 else "counterfactual_anchor"
                    ),
                    "minimum_fidelity": max(
                        1, int(cfg.recommended_total_timesteps * 0.10)
                    ),
                    "predicted_failure_signature": (
                        "primary_algorithm_prediction"
                        if rank == 1
                        else "tests_algorithm_mismatch_with_reward_and_obs_fixed"
                    ),
                    "rationale": cfg.selection_rationale,
                }
                cand_dir = state.run_dir / "stacks" / "algo" / aid
                cand_dir.mkdir(parents=True, exist_ok=True)
                cfg_path = cand_dir / "algorithm_config.json"
                cfg_path.write_text(json.dumps(spec, indent=2, default=str), encoding="utf-8")
                register_candidate(
                    state,
                    slot="algo",
                    artifact_id=aid,
                    spec=spec,
                    files={"algorithm_config.json": cfg_path},
                    make_active=False,
                    created_by={
                        "module": "m3_algorithm_selector",
                        "controller_iter": int(state.pipeline_iteration),
                        "rank": rank,
                    },
                )
            if not registered:
                self.logger.warning(
                    "M1 action-space contract rejected all algorithm candidates; "
                    "skipping v2 algorithm allocation"
                )
                return
            active = allocate_next_stack(
                state,
                reason="after_m3_algorithm_candidates",
                allowed_slots=["algo", "budget"],
                active_axis="algorithm",
            )
            active_algo = active.get("algo_id")
            selected = None
            for rank, cfg in enumerate(configs, start=1):
                if cfg not in registered:
                    continue
                prefix = f"algo.{cfg.algorithm_name.lower()}_rank{rank}."
                if str(active_algo or "").startswith(prefix):
                    selected = cfg
                    break
            if selected is not None:
                state.algorithm_config = selected
                self._save_config(selected, state.run_dir)
        except Exception as e:
            self.logger.warning(f"v2 algorithm candidate registration failed: {e}")


==> anc/FARL/autorl/modules/base.py <==
"""AutoRL-X: Abstract Base Module
=================================
All pipeline modules inherit from this base class.
"""

import json
import logging
from abc import ABC, abstractmethod
from pathlib import Path
from typing import Any, Dict, Optional

from autorl.data_types import PipelineState
from autorl.llm.client import LLMClient


class BaseModule(ABC):
    """Abstract base for all AutoRL-X pipeline modules.

    Every module:
      1. Receives the shared PipelineState
      2. Reads what it needs from previous modules' outputs
      3. Calls LLM / runs computation
      4. Writes its outputs back into PipelineState
      5. Returns the updated PipelineState
    """

    def __init__(self, llm: LLMClient, config: Dict[str, Any], module_name: str):
        self.llm = llm
        self.config = config
        self.name = module_name
        self.logger = logging.getLogger(f"autorl.{module_name}")

    @abstractmethod
    def run(self, state: PipelineState) -> PipelineState:
        """Execute this module and return updated pipeline state."""
        ...

    def _log_start(self):
        self.logger.info(f"{'='*60}")
        self.logger.info(f"  Module: {self.name} — STARTED")
        self.logger.info(f"{'='*60}")

    def _log_done(self):
        self.logger.info(f"  Module: {self.name} — DONE")
        self.logger.info(f"{'='*60}")

    # ──────────────────────────────────────────────────────────────────────
    # 2026-05-25 Step 10 — pipeline_memory history-block formatter
    # 全模块共享 helper: 给每个模块的 LLM prompt 提取相关历史 +
    # best_so_far + 全局 trial trajectory. 这是 "全模块记忆" 决议的实现接口.
    # ──────────────────────────────────────────────────────────────────────

    def _format_pipeline_memory_block(self, state, my_snapshot_key: str) -> str:
        """Return a formatted history block to inject into this module's prompt.

        my_snapshot_key: e.g. 'm2_snapshot' / 'm3_snapshot' / 'm4_snapshot' —
                         the key in trial_history that holds THIS module's data.
        """
        if not hasattr(state, "pipeline_memory") or not state.pipeline_memory:
            return ""
        history = state.pipeline_memory.get("trial_history", []) or []
        if not history:
            return ""

        # Pillar-2 goal-blind: under strict raw-sim, prior-iteration snapshots must
        # not re-inject the discovered GOAL / design rationale back into an LLM
        # prompt on resume — that would bypass the M1/M2 task-intent gates. Redact
        # the goal text here while keeping outcome signals, counts, and obs labels.
        provenance = getattr(getattr(state, "manifest", None), "env_provenance", None)
        strict_raw_sim = bool(getattr(provenance, "is_raw_sim_env", False))

        # 1. My own history(此模块每 iter 的快照)
        allowed_snapshot_fields = {
            "m2_snapshot": (
                "primary_goal", "objective_type", "confidence",
                "task_structure", "n_verified_obs", "info_keys",
                "obs_tier_summary",
            ),
            "m3_snapshot": (
                "algorithm", "recommended_timesteps",
                "expected_partial", "expected_expert",
            ),
            "m4_snapshot": (
                "n_components", "component_names", "design_rationale",
            ),
            "m5_snapshot": (
                "best_iqm", "n_trials", "best_hp", "trial_iqms",
            ),
        }
        my_history = []
        for h in history[-5:]:   # last 5 iters
            snap = h.get(my_snapshot_key)
            if snap:
                if strict_raw_sim:
                    snap = self._sanitize_snapshot_for_strict_goal_blind(
                        my_snapshot_key, snap)
                if isinstance(snap, dict):
                    allowed = allowed_snapshot_fields.get(
                        my_snapshot_key, tuple()
                    )
                    snap = {
                        key: snap.get(key)
                        for key in allowed
                        if snap.get(key) is not None
                    }
                else:
                    snap = {"status": str(snap)[:240]}
                my_history.append({
                    "iter":     h.get("controller_iter"),
                    "external": h.get("external_metric"),
                    "snapshot": snap,
                })

        # 2. best_so_far 全局信号
        best = state.pipeline_memory.get("best_so_far")
        # 3. fault pattern
        fault_counts = state.pipeline_memory.get("fault_pattern", {}) or {}
        # 4. external trajectory
        traj = [(h.get("controller_iter"), h.get("external_metric"))
                for h in history[-8:]]

        import json as _json
        block = "\n=== PIPELINE_MEMORY (your history across controller iters) ===\n"
        if my_history:
            block += (
                f"  Your own past decisions ({len(my_history)} most recent):\n"
                + _json.dumps(my_history, indent=2, default=str) + "\n"
            )
        else:
            block += "  (This is the first time this module runs — no prior history)\n"
        if best:
            block += (
                f"\n  GLOBAL best_so_far across all iters:\n"
                f"    iter={best.get('saved_at_iter')}, "
                f"IQM={best.get('best_iqm')}\n"
            )
        if fault_counts:
            block += f"\n  Fault count summary: {fault_counts}\n"
        if traj:
            block += f"\n  External metric trajectory (iter, metric): {traj}\n"
        packet = state.pipeline_memory.get("latest_controller_memory_packet")
        if isinstance(packet, dict):
            manifest = packet.get("manifest") or {}
            arb = (
                (packet.get("packet") or {})
                .get("P2_diagnostics", {})
                .get("diagnostic_arbitration")
            )
            block += (
                "\n  BOUNDED controller memory packet:\n"
                f"    path={packet.get('path')}\n"
                f"    estimated_tokens={manifest.get('estimated_packet_tokens')}\n"
                f"    sha256={manifest.get('packet_sha256')}\n"
            )
            if isinstance(arb, dict):
                block += (
                    "    diagnostic_arbitration="
                    f"{json.dumps({k: arb.get(k) for k in ('winner_source', 'reason', 'final_directives')}, default=str)}\n"
                )
        block += (
            "\n  USE THIS HISTORY: build on what worked, change what failed. "
            "Do NOT re-emit identical decisions to a previous iter — that wastes a closed-loop slot.\n"
        )
        return block

    def _sanitize_snapshot_for_strict_goal_blind(self, my_snapshot_key, snap):
        """Redact goal / rationale TEXT from a prior-iteration snapshot under
        strict raw-sim (Pillar-2 goal-blind). Keeps outcome/structure COUNTS,
        obs-tier summaries, and info-dim labels (all allowed). Generic: only
        redacts keys that carry task text, so m1/m3/m5 snapshots — which have no
        such keys — pass through byte-identical."""
        if not isinstance(snap, dict):
            return snap
        clean = dict(snap)
        for k in ("primary_goal", "secondary_goals", "inferred_reward_formula",
                  "design_rationale", "component_names"):
            if k in clean:
                clean[k] = "[REDACTED: strict raw-sim goal-blind]"
        ts = clean.get("task_structure")
        if isinstance(ts, dict) and "type" in ts:
            ts = dict(ts)
            ts["type"] = "[REDACTED]"
            clean["task_structure"] = ts
        return clean

    # ──────────────────────────────────────────────────────────────────────
    # Pillar 1: structured-data ingestion
    # ──────────────────────────────────────────────────────────────────────

    def _structured_data_block(self, task_data_path: Optional[str]) -> str:
        """Summarize an attached structured-data file for codegen prompts.

        Pillar-1 tasks (combinatorial optimization from NL + CSV/JSON) carry a
        data file — e.g. a TSP distance matrix. Generated env code must load it
        and build its MDP from the data's real dimensions / values. This
        returns a prompt block giving the file's canonical run-dir name, shape
        and a preview, or an empty string when no data file is attached.

        The file is always copied next to the generated module, so generated
        code locates it with os.path.join(os.path.dirname(__file__), name) —
        the pipeline injects __file__ into every adapter exec namespace.
        """
        if not task_data_path:
            return ""
        p = Path(task_data_path)
        if not p.exists():
            return ""
        name = p.name
        suffix = p.suffix.lower()
        try:
            if suffix == ".csv":
                lines = p.read_text(encoding="utf-8").splitlines()
                n_rows = len(lines)
                n_cols = len(lines[0].split(",")) if lines else 0
                preview = "\n".join(lines[:8])
                shape = f"{n_rows} rows x {n_cols} columns (CSV)"
            elif suffix == ".json":
                raw = p.read_text(encoding="utf-8")
                obj = json.loads(raw)
                if isinstance(obj, dict):
                    shape = f"JSON object, keys: {list(obj.keys())[:12]}"
                elif isinstance(obj, list):
                    shape = f"JSON array, length: {len(obj)}"
                else:
                    shape = f"JSON {type(obj).__name__}"
                preview = raw[:600]
            else:
                preview = p.read_text(encoding="utf-8", errors="replace")[:600]
                shape = f"{p.stat().st_size} bytes"
        except Exception as e:                       # unreadable → still name it
            return (
                f"\n\nATTACHED DATA FILE: {name} (same directory as this "
                f"module). [preview unavailable: {e}]\n"
            )
        return (
            f"\n\nATTACHED STRUCTURED DATA FILE\n"
            f"  Filename : {name}\n"
            f"  Location : same directory as the generated module — load via\n"
            f"             import os; "
            f"os.path.join(os.path.dirname(__file__), '{name}')\n"
            f"  Shape    : {shape}\n"
            f"  Preview  :\n{preview}\n"
        )

    def _strip_fences(self, code: str) -> str:
        """Drop a leading/trailing ``` markdown fence from LLM code output."""
        lines = code.strip().splitlines()
        if lines and lines[0].startswith("```"):
            lines = lines[1:]
        if lines and lines[-1].startswith("```"):
            lines = lines[:-1]
        return "\n".join(lines)

    def _flat_box_obs_violation(self, env: Any) -> Optional[str]:
        """Return an error message if env's observation space is NOT a flat
        1-D Box, else None.

        Everything downstream of M2 — the random probe, the reward-correlation
        analysis, SB3's MlpPolicy, the M4 reward wrapper — assumes the
        observation is a single flat float vector. A Dict / Tuple / Discrete
        observation space silently breaks that assumption (e.g. the probe
        serializes a dict to its string keys). Synthesized envs are therefore
        required to expose a flat 1-D Box; this check lets M1 and M2 catch a
        violation and trigger an AI-repair round.
        """
        import gymnasium as gym
        space = getattr(env, "observation_space", None)
        if not isinstance(space, gym.spaces.Box):
            return (
                f"observation_space must be a gymnasium.spaces.Box, got "
                f"{type(space).__name__}. Encode ALL state as one flat "
                f"float32 vector (one-hot for indices, normalized scalars, "
                f"0.0/1.0 flags) — never Dict/Tuple/Discrete/MultiBinary."
            )
        if len(space.shape) != 1:
            return (
                f"observation_space must be 1-D, got shape {space.shape}. "
                f"Flatten the observation to a single float32 vector."
            )
        return None


==> anc/FARL/autorl/modules/diagnostics.py <==
"""AutoRL-X Module: Diagnostics Engine — chain-of-thought + working memory.
=========================================================================
A periodic LLM inspector invoked after every HPO trial. It does NOT classify
from a flat prompt — it reasons through a fixed 5-step CHAIN OF THOUGHT, with
a per-run WORKING MEMORY of every prior diagnosis, so it can:

  1. CALIBRATE  — establish what "good"/"bad" means for THIS environment
                  (known benchmark → recall its scale; synth env → relative).
  2. REVIEW     — read the working memory: what has been tried, did it work.
  3. ASSESS     — place the current external metric on that yardstick.
  4. ROOT-CAUSE — attribute a failure to the responsible module (M2/M4/M5).
  5. DECIDE     — choose the next automated action (re-run a module / stop).

The working memory (`state.diagnostic_memory`) accumulates for the WHOLE
optimization run — across every trial and every closed-loop iteration — and
is fed back into each diagnosis, so the system sees its own trajectory and
never repeats an exhausted fix.

This replaces the earlier flat-prompt classifier, whose failure mode was
mis-calibration: it could not tell that e.g. a HalfCheetah return of -7 is a
total failure (not "nearly there"), because it had no scale and no history.
"""

import hashlib
import json
import math
from collections import Counter, defaultdict
from pathlib import Path
from typing import Any, Dict, List, Optional

import numpy as np

from autorl.data_types import (
    DiagnosticReport, EnvSourceType, GoalSpec, PipelineState,
)
from autorl.llm.client import LLMClient
from autorl.modules.base import BaseModule


def _to_jsonable(o: Any):
    """json.dumps default hook — SB3 metrics carry numpy scalars."""
    if isinstance(o, np.generic):
        return o.item()
    if isinstance(o, np.ndarray):
        return o.tolist()
    return str(o)


def _finite_floats(values: Any) -> List[float]:
    out: List[float] = []
    if not isinstance(values, list):
        values = [values]
    for value in values or []:
        try:
            number = float(value)
        except Exception:
            continue
        if math.isfinite(number):
            out.append(number)
    return out


def _bounded_value(
    value: Any,
    *,
    depth: int = 0,
    max_depth: int = 3,
    max_items: int = 12,
    max_string: int = 600,
) -> Any:
    """Project repetitive diagnostic telemetry without losing raw evidence.

    The complete input is persisted separately and addressed by sha256.  This
    helper keeps exact scalars and the locally relevant head/tail of bounded
    collections for the LLM-facing packet; it is not the evidence store.
    """
    if value is None or isinstance(value, (bool, int, float)):
        return value
    if isinstance(value, str):
        if len(value) <= max_string:
            return value
        return {
            "prefix": value[:max_string],
            "original_chars": len(value),
            "elided": True,
        }
    if depth >= max_depth:
        if isinstance(value, dict):
            return {"mapping_size": len(value), "elided_at_depth": depth}
        if isinstance(value, (list, tuple, set)):
            return {"sequence_size": len(value), "elided_at_depth": depth}
        return _to_jsonable(value)
    if isinstance(value, dict):
        keys = sorted(value, key=str)
        chosen = keys[:max_items]
        out = {
            str(key): _bounded_value(
                value[key],
                depth=depth + 1,
                max_depth=max_depth,
                max_items=max_items,
                max_string=max_string,
            )
            for key in chosen
        }
        if len(keys) > len(chosen):
            out["__elision__"] = {
                "mapping_size": len(keys),
                "included": len(chosen),
            }
        return out
    if isinstance(value, (list, tuple, set)):
        rows = list(value)
        if len(rows) <= max_items:
            chosen = rows
        else:
            head = max(1, max_items // 2)
            tail = max(1, max_items - head)
            chosen = rows[:head] + rows[-tail:]
        out = [
            _bounded_value(
                row,
                depth=depth + 1,
                max_depth=max_depth,
                max_items=max_items,
                max_string=max_string,
            )
            for row in chosen
        ]
        if len(rows) > len(chosen):
            out.append({
                "__elision__": {
                    "sequence_size": len(rows),
                    "included": len(chosen),
                }
            })
        return out
    return _to_jsonable(value)


def _series_summary(value: Any, *, exact_limit: int = 12) -> Any:
    rows = list(value or []) if isinstance(value, (list, tuple)) else [value]
    numeric = _finite_floats(rows)
    if len(rows) <= exact_limit:
        return _bounded_value(rows, max_items=exact_limit)
    summary: Dict[str, Any] = {
        "count": len(rows),
        "head": _bounded_value(rows[:4], max_items=4),
        "tail": _bounded_value(rows[-4:], max_items=4),
    }
    if numeric:
        summary.update({
            "finite_count": len(numeric),
            "min": min(numeric),
            "max": max(numeric),
            "mean": float(sum(numeric) / len(numeric)),
        })
    return summary


def _compact_stage_evidence(
    evidence: Any,
    *,
    focus_atom_ids: List[str],
    focus_stage_ids: List[str],
    max_atoms: int = 16,
) -> Dict[str, Any]:
    doc = evidence if isinstance(evidence, dict) else {}
    by_atom = doc.get("by_atom") if isinstance(doc.get("by_atom"), dict) else {}
    by_stage = doc.get("by_stage") if isinstance(doc.get("by_stage"), dict) else {}
    stage_keys = list(dict.fromkeys(
        [str(x) for x in focus_stage_ids if str(x)]
        + [str(x) for x in sorted(by_stage, key=str)]
    ))[:8]
    compact_stages: Dict[str, Any] = {}
    stage_atom_ids: List[str] = []
    for sid in stage_keys:
        row = by_stage.get(sid)
        if not isinstance(row, dict):
            continue
        compact_stages[sid] = _bounded_value(row, max_items=18, max_depth=3)
        for key in (
            "completion_atom_id", "entry_atom_ids", "progress_atom_ids",
            "failed_atom_ids", "weakest_atom_ids",
        ):
            raw = row.get(key)
            if isinstance(raw, (list, tuple)):
                stage_atom_ids.extend(str(x) for x in raw if str(x))
            elif raw:
                stage_atom_ids.append(str(raw))

    status_counts = Counter(
        str(row.get("status") or "unknown")
        for row in by_atom.values() if isinstance(row, dict)
    )
    kind_counts = Counter(
        str(row.get("kind") or "unknown")
        for row in by_atom.values() if isinstance(row, dict)
    )
    priority = list(dict.fromkeys(
        [str(x) for x in focus_atom_ids if str(x)] + stage_atom_ids
    ))
    remaining = sorted(
        (
            (aid, row) for aid, row in by_atom.items()
            if isinstance(row, dict) and str(aid) not in set(priority)
        ),
        key=lambda item: (
            0 if str(item[1].get("status") or "") in {
                "never_activated", "not_observed", "no_directional_progress",
                "blocked", "failed",
            } else 1,
            0 if str(item[1].get("source_type") or "") == "stage_oracle" else 1,
            -float(item[1].get("completion_rate", 0.0) or 0.0),
            str(item[0]),
        ),
    )
    priority.extend(str(aid) for aid, _ in remaining)
    chosen_ids = list(dict.fromkeys(priority))[:max_atoms]
    atom_keys = (
        "atom_id", "stage_id", "status", "kind", "source", "source_type",
        "tier", "task_relevance", "episodes", "observed_episodes",
        "steps_observed", "episode_activation_rate", "active_step_rate",
        "directional_progress_rate", "threshold_success_rate",
        "completion_rate", "entry_rate", "progress_rate", "delta_mean",
        "start_mean", "end_mean", "min_mean", "max_mean", "risk_tags",
    )
    compact_atoms = {
        aid: {
            key: _bounded_value(by_atom[aid].get(key), max_items=8, max_depth=2)
            for key in atom_keys if by_atom[aid].get(key) is not None
        }
        for aid in chosen_ids if isinstance(by_atom.get(aid), dict)
    }
    refs = [str(x) for x in (doc.get("trace_refs") or []) if str(x)]
    return {
        "schema_version": doc.get("schema_version"),
        "atom_count": len(by_atom),
        "stage_count": len(by_stage),
        "status_histogram": dict(sorted(status_counts.items())),
        "kind_histogram": dict(sorted(kind_counts.items())),
        "selected_atom_rule": (
            "failed/frontier/stage atoms first, then anomalous statuses; raw ledger by reference"
        ),
        "selected_atoms": compact_atoms,
        "by_stage": compact_stages,
        "trace_ref_count": len(refs),
        "trace_refs_sample": refs[:12],
        "summary": _bounded_value(doc.get("summary") or {}, max_items=16),
    }


DIAGNOSTIC_SYSTEM_PROMPT = """You are the Diagnostic Inspector of an automated
reinforcement-learning system. After each training trial you decide the
training's health and what the system should do next. You MUST reason through
a FIXED 5-STEP CHAIN OF THOUGHT, in order — think from first principles every
time, never skip a step.

# INPUTS YOU ARE GIVEN
- ENVIRONMENT: whether it is a KNOWN benchmark env or a SYNTHESIZED one.
- GOAL: the task goal the system discovered (GoalSpec).
- WORKING MEMORY: every prior diagnosis of this optimization run — the data,
  the verdict, the root cause. Your record of what has been tried and whether
  it worked. On the first diagnosis it is empty.
- CONTROLLER HISTORY: which modules the closed loop re-ran on each past
  iteration.
- CURRENT TRIAL EVIDENCE PACKET (exact decision scalars plus fault-local rows;
  the full raw payload is content-addressed by evidence_refs):
   * EXTERNAL_objective_* — the GROUND TRUTH: the trained policy's performance
     on the REAL task metric, on the UNWRAPPED environment, independent of any
     reward the system designed. The ONLY authoritative measure of success.
   * training_reward_mean — the M4-DESIGNED reward the agent was trained to
     maximize. A PROXY for the task, NOT the task. The agent accumulating it
     does NOT mean the task is solved.
   * secondary_optimizer_metrics — per-algorithm optimizer internals (PPO:
     entropy_loss, value_loss, ...; SAC/TD3: actor_loss, critic_loss,
     ent_coef, ...). An empty dict means "not recorded", NOT a fault.

# THE 5-STEP CHAIN OF THOUGHT — reason through EVERY step explicitly

STEP 1 — CALIBRATE THE YARDSTICK.
You cannot judge "good" or "bad" until you know what they mean for THIS env.
- KNOWN benchmark env: recall its established performance scale from your
  knowledge. Anchors you should know: HalfCheetah-v4 episode return —
  random ~= -300, competent ~= 4000-6000, expert ~= 9000-11000; Ant-v4 —
  random ~= 0, expert ~= 5500-6500; Hopper-v4 expert ~= 3000-3500;
  Walker2d-v4 expert ~= 4000-5000. State the random and expert anchors used.
- SYNTHESIZED env: you have NO memorized scale. Calibrate only from relative
  signals — the spread of values in WORKING MEMORY, whether the metric
  improves across trials/iterations, and the sign/magnitude of the reward.
RULE: a near-zero or negative cumulative reward on a forward-progress /
locomotion / goal-reaching task means the agent is NOT accomplishing the task
— that is FAILURE (a degenerate "do nothing" local optimum). It is NEVER
"almost succeeding" merely because the number is close to zero.

STEP 2 — REVIEW THE WORKING MEMORY.
Read every prior record. What has this run already tried, and what happened?
- Is the trajectory IMPROVING, STUCK, or REGRESSING across trials/iterations?
- Has a fix already been applied (see CONTROLLER HISTORY) that did NOT move
  the external metric? If so that approach is EXHAUSTED — do not recommend it
  again; escalate to the next option.
If the memory is empty, say so — this is the first trial.

STEP 3 — ASSESS THE CURRENT RESULT.
Using the Step-1 yardstick, place EXTERNAL_objective_iqm precisely:
failure-level / partial / near-expert / expert. Be quantitative — compare it
to the anchors.

STEP 4 — ROOT-CAUSE: WHY is the result good or bad?
Identify the SINGLE dominant cause, with the signal that proves it:
- REWARD MISSPECIFICATION → the agent DID accumulate the designed reward
  (training_reward_mean clearly positive / rising) AND the EXTERNAL is at
  FAILURE-LEVEL (<30% of expert anchor, or non-positive when expert is
  positive). It optimized the wrong objective. Module at fault: M4.
  IMPORTANT: do NOT call REWARD_FAULT just because training_reward > external.
  M4 typically adds penalty terms that make training_reward higher in
  magnitude than the library reward — that is by design. The signal for
  reward misspecification is that EXTERNAL is failure-level AND training
  shows the agent IS optimizing something (positive). If EXTERNAL is
  partial/near-expert (≥30% of expert anchor), even a 2-3x gap with
  training is NORMAL shaping and means CONTINUE/STILL LEARNING.
- OPTIMIZER / HYPERPARAMETER FAILURE → the agent did NOT even accumulate the
  designed reward (training_reward_mean also low / negative) AND there is an
  optimizer pathology (entropy or ent_coef collapsed to ~0; a loss diverged
  or went NaN). Module at fault: M5 (hyperparameters).
- INSUFFICIENT TRAINING BUDGET → training_reward is RISING across the trial
  (improving curve, not plateaued) AND no optimizer pathology AND the run
  finished at max_timesteps_per_trial without reaching expert. ALSO triggered
  if WORKING MEMORY shows 2+ trials where EXTERNAL improved trial-over-trial
  but is still below 50% of expert anchor. The agent is on the right track
  but needs more steps. Module at fault: M5 (extend timesteps, NOT redesign).
  Be conservative — only call this if training is clearly trending UP across
  the trial; if it plateaued early, that's HPO_FAULT not budget.
- OBSERVATION INSUFFICIENT → training_reward also low AND NO optimizer
  pathology (losses normal, entropy not collapsed) AND OBS-SELECTION MEMORY
  shows GCOS recently pruned the obs subset (mode='first_pass' with a large
  reduction, OR a previous 'rerun' shrank it further) AND the agent appears
  to be starving for state info. The reduced obs cannot support the goal —
  this is the obs↔RL mutual-promotion path: M5 just told us the current
  selection is inadequate, GCOS should re-decide using the trained policy.
  Module at fault: GCOS. Be conservative — only call this when training is
  bad WITHOUT the reward-misspecification signature AND WITHOUT optimizer
  pathology, i.e. when the agent simply could not learn from the obs it has.
- BROKEN MDP → EXTERNAL degenerate AND episodes end after <=2 steps (with
  non-null length data). Module at fault: M2.
- BROKEN ENV SYNTHESIS → manifest.env_source is NL_TENSOR_SHELL AND the goal
  spec's obs_dim_semantics has NO [VERIFIED] tags AND multiple controller
  iterations have failed to improve EXTERNAL despite M4/M2B reruns. The
  framework is grinding on a hallucinated MDP — the only recovery is to
  re-do M1 with a clearer task description. Module at fault: M1.
- HEALTHY / SOLVED → EXTERNAL at or above the expert anchor.
- STILL LEARNING → EXTERNAL clearly above random and improving, run still
  early in its trial budget.
RULE: a NEGATIVE training_reward_mean means the agent accumulated PENALTY —
never describe it as "accumulating reward" or "learning is occurring".

V9.4 BOUNDED-STAGE SCIENTIFIC DIAGNOSIS:
- When `current_trial.stage_learning_dynamics` is present, diagnose the
  earliest unresolved stage from its ordered TRAINING windows, not from a
  five-episode point estimate and not from Final OMR alone.
- Keep these mechanisms distinct: first acquisition, repeatable completion,
  late-training retention/regression, cross-seed variance, optimizer health,
  representation sufficiency, exploration coverage, reward/outcome alignment,
  and budget censoring. Do not collapse all of them into "coverage".
- `RISING` permits a budget-only hypothesis. `PLATEAU` falsifies "more of the
  unchanged candidate is sufficient" unless an independently active boundary
  slope contradicts it. `COLLAPSE` means an acquired behavior was lost and
  requires a stability/optimization hypothesis. `HIGH_VARIANCE` requires
  replication or a variance-reduction hypothesis before declaring progress.
- A Stage OMR occurrence is discovery evidence only. It is not stable policy
  evidence, executable checkpoint evidence, training reward, or Final commit.
- Propose at least two mutually exclusive explanations with falsification
  conditions. Select exactly ONE changed axis for the next matched experiment
  from: reward, algorithm, exploration, representation, or fidelity. Every
  other axis must remain frozen. Never insert an environment-specific semantic
  answer, observation index, reward formula, algorithm, or fixed budget.

V9.5 EXECUTION-GROUNDED DIAGNOSIS:
- Distinguish proposed, admitted, scheduled, launched, completed,
  meaningful-fidelity, falsified, and deferred hypotheses.  Never diagnose an
  unexecuted manifest entry as negative RL evidence.
- Before narrowing an axis, verify that its marginal and pairwise structural
  alternatives received meaningful-fidelity evidence.  If not, the diagnosis
  is "execution coverage incomplete", not "hypothesis family falsified".
- Bind every conclusion to artifact fingerprints.  A new request identifier
  around unchanged control/arm artifacts is `NO_OP_REPROPOSAL_COLLISION`, not a
  new test.
- Keep acquisition, retention, variance, reward/outcome alignment,
  representation sufficiency, exploration support, optimizer dynamics, and
  fidelity censoring as separate candidate mechanisms.  State the trajectory
  observations that would falsify each explanation.
- A next experiment must be one isolated changed axis with all other
  structural axes frozen.  Missing matched control, missing arm, or
  below-fidelity execution is inconclusive and must fail closed.

STEP 5 — DECIDE THE NEXT AUTOMATED ACTION.
Map the root cause to the system's next move:
- Reward misspecification → re-run M4 (redesign the reward). If WORKING MEMORY
  shows M4 was ALREADY redesigned this run without the external metric
  improving → escalate: re-run M2B (re-discover the goal) then M4.
- Optimizer/HP failure → re-run M5 (re-tune hyperparameters, narrowed search).
  If HP was already re-tuned without success → escalate: reconsider M3.
- Insufficient training budget → re-run M5 with extended timesteps
  (M5_EXTEND). Do NOT redesign reward or algorithm — the issue is just
  step count. Caps to 4× the original budget to avoid infinite extension.
- Observation insufficient → re-run GCOS (counterfactual on the trained
  policy to drop dead weight, or to flag that the prior pruning was wrong).
  This realises the obs↔RL mutual-promotion loop: the trained policy is now
  the honest signal for what obs the goal actually needs.
- Broken MDP → re-run M2 (redesign the MDP).
- Broken env synthesis → re-run M1 (re-do env synthesis with the original
  task description, hoping the LLM finds a better library match this time).
  Module at fault: M1. Use only when 3+ controller iterations failed AND
  manifest.env_source is NL_TENSOR_SHELL.
- Healthy / solved → STOP, success.
- Still learning → CONTINUE, no module re-run; let HPO keep searching.

# DEFAULT-CONTINUE DISCIPLINE
A false fault wastes a whole closed-loop iteration. So:
- On the FIRST one or two trials of a run, a single bad result is usually
  CONTINUE — HPO has more configs to try. Escalate to HPO_FAULT only once
  WORKING MEMORY shows MULTIPLE trials stuck with no improvement.
- BUT a completed, full-budget trial that has CONVERGED to a failure-level
  score (e.g. entropy already collapsed) is NOT "still learning" — more of
  the same will not help; weigh that toward a fault once corroborated.
- REWARD misspecification CAN be called from a single trial — if the agent
  clearly maximized the designed reward while the external metric failed, you
  need not wait.
- Any non-CONTINUE, non-COMPLETE status REQUIRES >=2 concrete metric values
  in supporting_evidence.

# OUTPUT — JSON ONLY
{
  "thought_chain": {
    "step1_calibration": "known vs synth; the random & expert anchors used",
    "step2_memory_review": "trajectory across prior trials/iterations; what is exhausted",
    "step3_assessment": "where the current EXTERNAL metric sits vs the anchors",
    "step4_root_cause": "the single dominant cause and the signal proving it",
    "step4b_features_cited": "MUST cite ≥2 specific values from the STATISTICAL FEATURES block (e.g. 'features.training_reward_slope=+0.5 AND features.stuck_at_stage=grasp→pull'). The framework verifies this — diagnoses without feature citations will be downgraded to CONTINUE.",
    "step5_next_action": "which module to re-run, or continue/stop, and why"
  },
  "status": "COMPLETE" | "CONTINUE" | "PARTIAL_SUCCESS" | "HPO_FAULT" | "REWARD_FAULT" | "MDP_FAULT" | "OBS_FAULT" | "INSUFFICIENT_BUDGET_FAULT" | "ENV_SYNTH_FAULT",
  "root_cause": "one concise sentence — the dominant cause",
  "fault_target": "M1" | "M2" | "M4" | "M5" | "M5_EXTEND" | "GCOS" | "none",
  "supporting_evidence": ["concrete metric value 1", "concrete metric value 2"],
  "features_cited": ["features.X=value", "features.Y=value", ...],
  "competing_hypotheses": [
    {
      "family": "generic mechanism family",
      "claim": "falsifiable explanation",
      "predicted_observation": "what the matched trial should change",
      "falsification_condition": "what result rejects this explanation"
    }
  ],
  "required_changed_axis": "reward" | "algorithm" | "exploration" | "representation" | "fidelity" | null,
  "reasoning": "brief synthesis tying the chain to the verdict",
  "suggested_action": "concrete actionable advice, or 'None'",
  "confidence": 0.0
}
status mapping:
  REWARD_FAULT             <-> M4 (redesign reward)
  HPO_FAULT                <-> M5 (re-tune hyperparameters)
  INSUFFICIENT_BUDGET_FAULT<-> M5_EXTEND (more timesteps, no redesign)
  MDP_FAULT                <-> M2 (redesign MDP / re-discover goal)
  OBS_FAULT                <-> GCOS (re-decide obs subset)
  ENV_SYNTH_FAULT          <-> M1 (re-do env synthesis, last-resort)
"""


class DiagnosticsEngine(BaseModule):
    """Chain-of-thought diagnostics with a per-run working memory."""

    def __init__(self, llm: LLMClient, config: Dict[str, Any]):
        super().__init__(llm, config, "diagnostics")

    def run(self, state: PipelineState) -> PipelineState:
        """Satisfy the BaseModule ABC. DiagnosticsEngine is an inspector
        invoked via evaluate(state, stats) from inside the HPO loop, not a
        sequential pipeline stage, so run() is a pass-through."""
        return state

    @staticmethod
    def _trial_fidelity_steps(recent_stats: Dict[str, Any]) -> Optional[int]:
        """Return the conservative requested fidelity across executed seeds."""
        execution_steps: List[int] = []
        for row in recent_stats.get("training_execution_stats") or []:
            if not isinstance(row, dict):
                continue
            try:
                requested = int(row.get("requested_steps") or 0)
            except (TypeError, ValueError):
                requested = 0
            if requested > 0:
                execution_steps.append(requested)
        return min(execution_steps) if execution_steps else None

    def _low_fidelity_llm_review_decision(
        self,
        *,
        state: PipelineState,
        recent_stats: Dict[str, Any],
        features: Any,
    ) -> Dict[str, Any]:
        """Select a bounded, deduplicated subset of probe trials for LLM review.

        Probe evidence must not be treated as mature attribution, but completely
        suppressing LLM review removes the scientific loop's ability to notice a
        new structural phenotype.  This sampler restores review for the first
        probe, periodic calibration probes, and newly observed stage-dynamics
        signatures while retaining a hard per-iteration call cap.
        """
        enabled = bool(
            self.config.get("low_fidelity_llm_review_enabled", False)
        )
        iteration = int(getattr(state, "pipeline_iteration", 0) or 0)
        interval = max(1, int(
            self.config.get("low_fidelity_llm_review_interval_trials", 20)
            or 20
        ))
        max_reviews = max(0, int(
            self.config.get("low_fidelity_llm_max_reviews_per_iteration", 8)
            or 0
        ))
        prior_rows: List[Dict[str, Any]] = []
        for row in (getattr(state, "diagnostic_memory", []) or []):
            if not isinstance(row, dict) or not row.get(
                "low_fidelity_llm_review"
            ):
                continue
            try:
                row_iteration = int(row.get("pipeline_iteration", -1))
            except (TypeError, ValueError):
                row_iteration = -1
            if row_iteration == iteration:
                prior_rows.append(row)
        prior_signatures = {
            str(row.get("low_fidelity_review_signature") or "")
            for row in prior_rows if row.get("low_fidelity_review_signature")
        }
        reasons: List[str] = []
        signatures: List[str] = []
        try:
            trial_id = int(recent_stats.get("trial_id"))
        except (TypeError, ValueError):
            trial_id = -1

        if not prior_rows:
            reasons.append("first_low_fidelity_probe_in_iteration")
            signatures.append("first")
        if trial_id >= 0 and trial_id % interval == 0:
            reasons.append("periodic_low_fidelity_calibration")
            signatures.append(f"periodic_bucket:{trial_id // interval}")

        dynamics = recent_stats.get("stage_learning_dynamics") or {}
        by_stage = (
            dynamics.get("by_stage") if isinstance(dynamics, dict) else {}
        ) or {}
        stage_states: List[str] = []
        for stage_id, row in sorted(by_stage.items(), key=lambda item: str(item[0])):
            if not isinstance(row, dict):
                continue
            state_name = str(
                row.get("state") or row.get("trend") or ""
            ).strip().upper()
            positive = False
            for key in (
                "completion_rate", "first_completion_rate",
                "late_completion_rate", "success_rate",
            ):
                try:
                    positive = positive or float(row.get(key) or 0.0) > 0.0
                except (TypeError, ValueError):
                    pass
            if state_name and state_name not in {
                "UNKNOWN", "NOT_OBSERVED", "INSUFFICIENT_EVIDENCE",
            }:
                stage_states.append(f"{stage_id}:{state_name}")
            elif positive:
                stage_states.append(f"{stage_id}:POSITIVE_OCCURRENCE")

        failed_stages = sorted({
            str(value) for value in (
                getattr(features, "failed_stage_ids", []) or []
            ) if value
        })
        failed_atoms = sorted({
            str(value) for value in (
                getattr(features, "failed_atom_ids", []) or []
            ) if value
        })
        stuck = str(getattr(features, "stuck_at_stage", "") or "")
        structural_material = {
            "stage_states": stage_states,
            "failed_stage_ids": failed_stages,
            "failed_atom_ids": failed_atoms,
            "stuck_at_stage": stuck or None,
        }
        if stage_states or failed_stages or failed_atoms or stuck:
            structural_signature = "stage:" + hashlib.sha256(
                json.dumps(
                    structural_material,
                    sort_keys=True,
                    default=_to_jsonable,
                ).encode("utf-8")
            ).hexdigest()[:16]
            if structural_signature not in prior_signatures:
                reasons.append("new_stage_diagnostic_phenotype")
                signatures.append(structural_signature)

        signature = "+".join(signatures) or "none"
        selected = bool(
            enabled
            and max_reviews > 0
            and len(prior_rows) < max_reviews
            and reasons
        )
        return {
            "enabled": enabled,
            "selected": selected,
            "reason": reasons,
            "signature": signature,
            "reviews_used": len(prior_rows),
            "max_reviews_per_iteration": max_reviews,
            "interval_trials": interval,
            "environment_specific_selection": False,
        }

    # ──────────────────────────────────────────────────────────────────────
    # Main: chain-of-thought evaluation
    # ──────────────────────────────────────────────────────────────────────

    def evaluate(self, state: PipelineState,
                 recent_stats: Dict[str, Any]) -> DiagnosticReport:
        # Safety/actuator health is independent of the attribution ablation and
        # every early-return path (including genuine held-out partial success).
        from autorl.training_health import assess_training_health
        from autorl.data_types import DiagnosticFeatures

        health = assess_training_health(
            recent_stats, self.config.get("training_health", {}) or {}
        )
        health.update(pipeline_iteration=int(state.pipeline_iteration),
                      trial_id=recent_stats.get("trial_id"), genome_id=recent_stats.get("genome_id"))
        recent_stats["training_health"] = health
        state.pipeline_memory["last_training_health"] = health
        report = self._evaluate_impl(state, recent_stats)
        if report.features is None:
            report.features = DiagnosticFeatures()
        report.features.training_health = health
        if health["requires_repair_before_promotion"]:
            # Do not overwrite a real PARTIAL_SUCCESS/COMPLETE with a fabricated
            # task failure, and do not allow that success to authorize blind 5M.
            report.supporting_evidence.append(
                "independent_training_health=" + json.dumps(health, default=_to_jsonable)
            )
            report.root_cause += (
                " Independent learner-health risk also requires investigation; "
                "observed task achievement remains valid."
            )
            report.suggested_action = (
                "Preserve the candidate's successful behavior and source evidence; "
                "repair/verify the learner execution and health before promotion. "
                "Do not blindly deepen this unchanged recipe. Feed its success "
                "and failure cohorts to the next controlled optimizer revision."
            )
        if state.diagnostic_memory:
            entry = state.diagnostic_memory[-1]
            if entry.get("trial_id") == recent_stats.get("trial_id"):
                entry["training_health"] = health
                entry["root_cause"] = report.root_cause
                entry["suggested_action"] = report.suggested_action
                try:
                    (state.run_dir / "diagnostic_memory.json").write_text(
                        json.dumps(state.diagnostic_memory, indent=2, default=_to_jsonable)
                    )
                except OSError:
                    pass
        state.latest_diagnosis = report
        return report

    def _evaluate_impl(self, state: PipelineState,
                       recent_stats: Dict[str, Any]) -> DiagnosticReport:
        from autorl.core_ablation import arm, diagnose_basic
        if arm(state) == "A2" and recent_stats.get("trial_objective_valid", True):
            return diagnose_basic(self, state, recent_stats)
        self._log_start()
        goal_spec = state.goal_spec or GoalSpec()
        manifest = state.manifest

        # 2026-05-25 升级 (维度 D #2): 算 statistical features → LLM 看 features 不看 raw.
        # 这是 partial-success 区分 + multi-stage diagnosis 的客观基础。
        features = self._compute_features(state, recent_stats)

        # ──────────────────────────────────────────────────────────────────
        # 2026-05-25 P0 OMR hard contract — short-circuit on OMR-fault trial.
        # If every seed of this trial failed OMR evaluation, recent_stats
        # contains a sentinel IQM (-1e18) that cannot be interpreted as task
        # performance. Sending it to the diagnostic LLM is harmful — the LLM
        # will fabricate explanations ("the agent collapsed") for what is
        # actually an eval-infrastructure failure. Return OMR_FAULT directly
        # so the closed-loop controller routes to env_synthesis / OMR
        # regeneration instead of pointless M4 redesign.
        # ──────────────────────────────────────────────────────────────────
        trial_objective_valid = bool(
            recent_stats.get("trial_objective_valid", True)
        )
        if not trial_objective_valid:
            typed_summary = recent_stats.get("typed_failure_summary") or {}
            dominant_type = str(typed_summary.get("dominant_type") or "NONE")
            try:
                from autorl.failure_taxonomy import status_for_typed_failure

                typed_status = status_for_typed_failure(dominant_type)
            except Exception:
                typed_status = "OMR_FAULT"
            if typed_status == "CONTINUE":
                typed_status = "OMR_FAULT"
            omr_errors = recent_stats.get("omr_errors", []) or []
            err_summary = "; ".join(str(e) for e in omr_errors[:3]) \
                if omr_errors else "unknown"
            diag_fallbacks = [
                s for s in (recent_stats.get("diagnostic_fallback_scores") or [])
                if s is not None
            ]
            if diag_fallbacks:
                import numpy as _np_diag
                fallback_text = (
                    f"diagnostic-only wrapped reward mean = "
                    f"{float(_np_diag.mean(diag_fallbacks)):.2f}"
                )
            else:
                fallback_text = "no wrapped-env diagnostic score available"

            self.logger.error(
                f"[{typed_status}] trial {recent_stats.get('trial_id')} has no "
                f"valid OMR score "
                f"(sources={recent_stats.get('objective_eval_sources')}, "
                f"errors={err_summary}, typed_failure={dominant_type}). "
                f"Returning {typed_status} without LLM call."
            )
            if typed_status == "INVALID_CONFIG_FAULT":
                root = (
                    "The candidate interface/configuration is invalid for this "
                    "environment contract (for example an algorithm/action-space "
                    "or obs-space mismatch). This is an M1/M3 adapter-selection "
                    "fault, not an RL learning failure."
                )
                action = (
                    "Reject this genome, preserve the evidence, and continue the "
                    "portfolio with action/observation-compatible algorithms."
                )
                reason_prefix = "Typed failure taxonomy classified this trial as INVALID_CONFIG."
            elif typed_status == "TRAIN_CRASH_FAULT":
                root = (
                    "Training crashed or failed before a valid held-out OMR "
                    "evaluation could be produced. This is substrate/runtime "
                    "evidence, not reward misspecification."
                )
                action = (
                    "Inspect the typed training failure and route pressure to "
                    "adapter/runtime repair while continuing other valid genomes."
                )
                reason_prefix = "Typed failure taxonomy classified this trial as TRAIN_CRASH."
            elif typed_status == "CHECKPOINT_HANDOFF_FAULT":
                root = (
                    "A frozen cumulative-prefix checkpoint failed its legal "
                    "fresh-reset consumption contract before the new learner "
                    "could train. This falsifies checkpoint/frontier "
                    "qualification, not the held-out OMR evaluator."
                )
                action = (
                    "Revoke the failed checkpoint, stop the stale handoff wave, "
                    "and return to original-reset prefix consolidation until a "
                    "stable independently evaluated checkpoint family exists."
                )
                reason_prefix = (
                    "Typed failure taxonomy classified this trial as a "
                    "CHECKPOINT_HANDOFF failure."
                )
            elif typed_status == "INTERFACE_UNCERTAINTY_FAULT":
                root = (
                    "The executable reward/observation candidate belongs to a "
                    "different runtime-interface receipt, or reads an info key "
                    "that reset()/step() does not guarantee. This is stale "
                    "interface lineage, not an RL or OMR failure."
                )
                action = (
                    "Reject the stale genome, preserve its historical evidence, "
                    "and re-ground M2B/M4 candidates under the current receipt. "
                    "Load a historical checkpoint only on an exact interface hash."
                )
                reason_prefix = (
                    "Typed failure taxonomy classified this trial as a runtime "
                    "interface-contract failure."
                )
            else:
                root = (
                    "OMR (objective metric resolver) failed to produce "
                    "an evaluation on the unwrapped env — likely a broken "
                    "or missing objective_metric.py, NOT a training issue."
                )
                action = (
                    "Inspect run_dir/objective_metric.py. Re-run OMR module "
                    "or regenerate the evaluator. Do NOT touch M4 reward — "
                    "that does not address the underlying eval failure."
                )
                reason_prefix = "OMR evaluator failed on every seed of this trial."
            report = DiagnosticReport(
                status=typed_status,
                reasoning=(
                    f"{reason_prefix} "
                    f"external_score is sentinel and cannot drive HPO. "
                    f"{fallback_text}."
                ),
                root_cause=root,
                suggested_action=action,
                confidence=1.0,
                supporting_evidence=[
                    f"objective_eval_sources = "
                    f"{recent_stats.get('objective_eval_sources')}",
                    f"omr_errors[:2] = {omr_errors[:2]}",
                    f"trial_objective_valid = False",
                    f"typed_failure_summary = {typed_summary}",
                ],
                features=features,
                stuck_at_stage=None,
            )
            state.diagnostic_memory.append({
                "pipeline_iteration": int(state.pipeline_iteration),
                "trial_id": recent_stats.get("trial_id"),
                "external_objective_iqm": None,
                "training_reward_mean": recent_stats.get("training_reward_mean"),
                "status": report.status,
                "root_cause": report.root_cause,
                "objective_valid": False,
                "objective_eval_sources":
                    recent_stats.get("objective_eval_sources"),
                "diagnostic_fallback_scores":
                    recent_stats.get("diagnostic_fallback_scores"),
                "typed_failure_summary": typed_summary,
            })
            try:
                (state.run_dir / "diagnostic_memory.json").write_text(
                    json.dumps(state.diagnostic_memory, indent=2,
                               default=_to_jsonable)
                )
            except Exception:
                pass
            state.latest_diagnosis = report
            self.logger.info(
                f"Diagnosis: {typed_status} (conf: 1.00) — short-circuit, no LLM call"
            )
            self._log_done()
            return report

        min_llm_trial_steps = int(
            self.config.get("min_llm_trial_steps", 0) or 0
        )
        trial_fidelity_steps = self._trial_fidelity_steps(recent_stats)
        below_llm_fidelity = bool(
            min_llm_trial_steps > 0
            and trial_fidelity_steps is not None
            and trial_fidelity_steps < min_llm_trial_steps
        )
        low_fidelity_review = (
            self._low_fidelity_llm_review_decision(
                state=state,
                recent_stats=recent_stats,
                features=features,
            )
            if below_llm_fidelity else {
                "enabled": False,
                "selected": False,
                "reason": [],
                "signature": "not_low_fidelity",
            }
        )

        omr_health = recent_stats.get("omr_health") or {}
        try:
            from autorl.v93_unbounded_omr import (
                UNBOUNDED_DENSE,
                protocol_from_state,
            )

            omr_protocol = protocol_from_state(state)
        except Exception:
            omr_protocol = "unknown"
        if omr_protocol == UNBOUNDED_DENSE:
            report = self._evaluate_unbounded_dense(
                state=state,
                recent_stats=recent_stats,
                features=features,
                omr_health=omr_health,
            )
            state.latest_diagnosis = report
            self._log_done()
            return report

        if (
            bool(omr_health.get("blocks_reward_misattribution"))
            and not low_fidelity_review.get("selected")
        ):
            posture = str(omr_health.get("diagnostic_posture") or "")
            info_axis = (omr_health.get("informativeness") or {}).get("value")
            region_axis = (omr_health.get("operating_region") or {}).get("value")
            diversity = omr_health.get("behavior_diversity") or {}
            distinct_genomes = int(diversity.get("distinct_genomes") or 0)
            if posture == "continue_breadth_before_attribution":
                status = "CONTINUE"
                root = (
                    "Held-out OMR is valid but floor-censored and the behavior "
                    "cohort is not mature enough to attribute failure to reward, "
                    "coverage, or algorithm."
                )
                action = (
                    "Continue breadth/ASHA evidence collection with distinct "
                    "genomes before firing a module fault."
                )
            elif posture == "route_coverage_exploration_budget_not_reward_only":
                status = "COVERAGE_FAULT"
                root = (
                    "Held-out OMR remains floor-censored across distinct genomes; "
                    "pressure should go to exploration/coverage/budget rather "
                    "than a reward-only rewrite."
                )
                action = (
                    "Route to exploration/coverage/budget interventions while "
                    "preserving M4 reward candidates as hypotheses."
                )
            else:
                status = "CONTINUE"
                root = (
                    "Held-out OMR health is not yet informative enough for a "
                    "safe module attribution."
                )
                action = "Request more evaluator calibration or portfolio evidence."
            report = DiagnosticReport(
                status=status,
                reasoning=(
                    "OMR health gate blocked reward-misattribution: "
                    f"informativeness={info_axis}, region={region_axis}, "
                    f"posture={posture}, distinct_genomes={distinct_genomes}."
                ),
                root_cause=root,
                suggested_action=action,
                confidence=0.9,
                supporting_evidence=[
                    f"omr_health.informativeness={info_axis}",
                    f"omr_health.operating_region={region_axis}",
                    f"omr_health.diagnostic_posture={posture}",
                    f"distinct_genomes={distinct_genomes}",
                ],
                features=features,
                stuck_at_stage=None,
            )
            state.diagnostic_memory.append({
                "pipeline_iteration": int(state.pipeline_iteration),
                "trial_id": recent_stats.get("trial_id"),
                "external_objective_iqm": recent_stats.get("EXTERNAL_objective_iqm"),
                "training_reward_mean": recent_stats.get("training_reward_mean"),
                "status": report.status,
                "root_cause": report.root_cause,
                "omr_health": omr_health,
                "low_fidelity_review_decision": low_fidelity_review,
            })
            try:
                (state.run_dir / "diagnostic_memory.json").write_text(
                    json.dumps(state.diagnostic_memory, indent=2,
                               default=_to_jsonable)
                )
            except Exception:
                pass
            state.latest_diagnosis = report
            self.logger.info(
                f"Diagnosis: {report.status} (conf: {report.confidence:.2f}) — OMR health gate"
            )
            self._log_done()
            return report

        # 维度 D #1: PARTIAL_SUCCESS 判定 — task-aware 阈值
        # 优先用 M3 给的 expected_success_rate;没有则用 0.3-0.8 默认区间
        expected_rate = (state.algorithm_config.expected_success_rate
                         if state.algorithm_config is not None else 0.8)
        ext = recent_stats.get("EXTERNAL_objective_iqm", 0.0) or 0.0
        success_guard = self._heldout_success_progress_guard(
            state=state,
            recent_stats=recent_stats,
            features=features,
            omr_health=omr_health,
            expected_rate=float(expected_rate or 0.8),
        )
        if success_guard is not None:
            report = success_guard
            state.diagnostic_memory.append({
                "pipeline_iteration": int(state.pipeline_iteration),
                "trial_id": recent_stats.get("trial_id"),
                "external_objective_iqm": recent_stats.get("EXTERNAL_objective_iqm"),
                "training_reward_mean": recent_stats.get("training_reward_mean"),
                "status": report.status,
                "root_cause": report.root_cause,
                "heldout_success_progress_guard": True,
                "genome_id": recent_stats.get("genome_id"),
                "active_stack": recent_stats.get("active_stack"),
                "omr_health": omr_health,
            })
            try:
                (state.run_dir / "diagnostic_memory.json").write_text(
                    json.dumps(state.diagnostic_memory, indent=2,
                               default=_to_jsonable)
                )
            except Exception:
                pass
            state.latest_diagnosis = report
            self.logger.info(
                f"Diagnosis: {report.status} (conf: {report.confidence:.2f}) "
                "— held-out OMR success/progress guard"
            )
            if report.root_cause:
                self.logger.info(f"  Root cause: {report.root_cause}")
            for i, ev in enumerate(report.supporting_evidence, 1):
                self.logger.info(f"  Evidence #{i}: {ev}")
            self._log_done()
            return report

        # Low-fidelity breadth screening is evidence collection, not a mature
        # module-attribution boundary.  Preserve its exact OMR/stage/training
        # receipts, but do not spend one large LLM arbitration per short trial.
        # Positive held-out outcomes are still protected by the guard above,
        # and invalid trials still take the typed no-LLM fault path above.
        if (
            below_llm_fidelity
            and not low_fidelity_review.get("selected")
        ):
            report = DiagnosticReport(
                status="CONTINUE",
                reasoning=(
                    "Low-fidelity breadth trial retained for deterministic "
                    "OMR/stage/training evidence; LLM module attribution is "
                    "deferred until the configured diagnostic fidelity."
                ),
                root_cause=(
                    "The allocated trial fidelity is below the minimum for "
                    "costly LLM diagnostic arbitration."
                ),
                suggested_action=(
                    "Continue breadth screening and invoke the unchanged LLM "
                    "diagnostic after promotion reaches the configured rung."
                ),
                confidence=1.0,
                supporting_evidence=[
                    f"trial_fidelity_steps={trial_fidelity_steps}",
                    f"min_llm_trial_steps={min_llm_trial_steps}",
                    "heldout_omr_and_stage_evidence_preserved=True",
                ],
                features=features,
                stuck_at_stage=getattr(features, "stuck_at_stage", None),
            )
            state.diagnostic_memory.append({
                "pipeline_iteration": int(state.pipeline_iteration),
                "trial_id": recent_stats.get("trial_id"),
                "external_objective_iqm": recent_stats.get(
                    "EXTERNAL_objective_iqm"
                ),
                "training_reward_mean": recent_stats.get(
                    "training_reward_mean"
                ),
                "status": report.status,
                "root_cause": report.root_cause,
                "llm_diagnostic_deferred": True,
                "trial_fidelity_steps": trial_fidelity_steps,
                "min_llm_trial_steps": min_llm_trial_steps,
                "deterministic_evidence_preserved": True,
                "low_fidelity_review_decision": low_fidelity_review,
            })
            try:
                (state.run_dir / "diagnostic_memory.json").write_text(
                    json.dumps(
                        state.diagnostic_memory,
                        indent=2,
                        default=_to_jsonable,
                    )
                )
            except Exception:
                pass
            state.latest_diagnosis = report
            self.logger.info(
                "Diagnosis: CONTINUE — deferred LLM arbitration at %s steps "
                "(< %s); deterministic evidence retained",
                trial_fidelity_steps,
                min_llm_trial_steps,
            )
            self._log_done()
            return report

        if (omr_protocol == "bounded_success"
                and 0.3 * expected_rate <= ext < 0.95 * expected_rate
                and (features.delta_vs_prev >= -0.05 * expected_rate or
                     features.stage_progress_score > 0.5)):
            # Mark candidate for PARTIAL_SUCCESS — LLM 看 features 自己决定 final status
            features.is_first_iter = state.pipeline_iteration == 0

        # Environment calibration context (CoT step 1 input).
        if manifest is not None:
            known = manifest.env_source == EnvSourceType.CLASSIC_LIBRARY
            env_line = (
                f"{'KNOWN benchmark' if known else 'SYNTHESIZED'} env — "
                f"id='{manifest.env_id}', source={manifest.env_source.value}"
            )
        else:
            env_line = "environment metadata unavailable"

        prompt_packet = self._build_diagnostic_prompt_packet(
            state=state,
            recent_stats=recent_stats,
            features=features,
            expected_rate=float(expected_rate or 0.8),
            env_line=env_line,
            goal_spec=goal_spec,
        )
        prompt_packet_text = json.dumps(
            prompt_packet,
            indent=2,
            sort_keys=True,
            default=_to_jsonable,
        )
        prompt = (
            "=== BOUNDED DIAGNOSTIC EVIDENCE PACKET ===\n"
            "This packet preserves authoritative current-trial scalars and "
            "fault/frontier-local evidence exactly. Repetitive raw tables are "
            "content-addressed under evidence_refs; do not infer their omitted "
            "rows.\n"
            f"{prompt_packet_text}\n\n"
            f"Reason through ALL 5 steps of the chain of thought, then output "
            f"the JSON verdict. CRITICAL: if features show "
            f"`partial_success_candidate=True` AND `improving=True`, the correct "
            f"status is PARTIAL_SUCCESS (not REWARD_FAULT) — partial progress "
            f"is precious and re-running M4 risks breaking what works."
        )

        thought_chain: Dict[str, Any] = {}
        root_cause = ""
        try:
            result = self.llm.call_json(
                system_prompt=DIAGNOSTIC_SYSTEM_PROMPT,
                user_prompt=prompt,
                temperature=0.2,
                purpose="diagnostic.cot_verdict",
            )
            status = result.get("status", "CONTINUE")
            evidence = result.get("supporting_evidence", []) or []
            thought_chain = result.get("thought_chain", {}) or {}
            root_cause = result.get("root_cause", "") or ""
            features_cited = result.get("features_cited", []) or []
            stage_learning = (
                recent_stats.get("stage_learning_dynamics") or {}
            )
            allowed_axes = {
                "reward", "algorithm", "exploration", "representation",
                "fidelity",
            }
            requested_axis = str(
                result.get("required_changed_axis") or ""
            ).strip()
            requested_axis = (
                requested_axis if requested_axis in allowed_axes else None
            )
            competing = [
                dict(row)
                for row in (result.get("competing_hypotheses") or [])
                if isinstance(row, dict)
            ][:8]
            # Positive-evidence discipline: a non-CONTINUE/COMPLETE verdict
            # needs >=2 concrete metric citations, else downgrade to CONTINUE.
            if status not in ("CONTINUE", "COMPLETE") and len(evidence) < 2:
                self.logger.warning(
                    f"Diagnostics returned {status} with only {len(evidence)} "
                    f"evidence item(s); downgrading to CONTINUE."
                )
                status = "CONTINUE"
            # 2026-05-25 Step 11 audit: a fault verdict needs >=2 features_cited
            # — otherwise LLM may be hallucinating without reasoning over stats.
            if status not in ("CONTINUE", "COMPLETE", "PARTIAL_SUCCESS") and \
                    len(features_cited) < 2:
                self.logger.warning(
                    f"Diagnostics {status} cited only {len(features_cited)} "
                    f"features (need >=2); downgrading to CONTINUE."
                )
                status = "CONTINUE"
            report = DiagnosticReport(
                status=status,
                reasoning=result.get("reasoning", ""),
                root_cause=root_cause,
                suggested_action=result.get("suggested_action", ""),
                confidence=float(result.get("confidence", 0.0) or 0.0),
                supporting_evidence=evidence,
                features=features,
                stuck_at_stage=features.stuck_at_stage,
                stage_learning_dynamics=dict(stage_learning),
                competing_hypotheses=competing,
                required_changed_axis=requested_axis,
                required_frozen_axes=sorted(
                    allowed_axes - ({requested_axis} if requested_axis else set())
                ),
            )
        except Exception as e:
            self.logger.error(f"Diagnostics LLM failed: {e}")
            report = DiagnosticReport(
                status="CONTINUE", reasoning="Fallback due to LLM error",
                root_cause="diagnostics LLM error",
            )

        # AutoRL v2 Phase 3: replace v1's catch-all fault labels with the
        # measurable taxonomy when objective features support refinement.
        try:
            from autorl.coverage_diagnostics import refine_fault

            report = refine_fault(state, report, recent_stats)
        except Exception as e:
            self.logger.warning(f"v2 coverage diagnostics refinement skipped: {e}")

        # Failed atoms/stages are framework evidence, but a failed stage is not
        # automatically a failed transition. Transition routing is guarded by
        # a typed multi-stage/replay-maturity contract.
        failed_atoms = list(getattr(features, "failed_atom_ids", []) or [])
        failed_stages = list(getattr(features, "failed_stage_ids", []) or [])
        transition_contract = dict(
            getattr(features, "stage_transition_contract", {}) or {}
        )
        if failed_atoms or failed_stages:
            try:
                from autorl.task_theory import frontier_from_state

                v8_frontier = frontier_from_state(state)
            except Exception:
                v8_frontier = {}
            targeted = {
                "schema_version": "targeted_resensing.v1",
                "source": "diagnostics.stage_activation_evidence",
                "failed_atom_ids": failed_atoms,
                "failed_stage_ids": failed_stages,
                "stuck_at_stage": features.stuck_at_stage,
                "v8_frontier": v8_frontier,
                "reason": (
                    "M5 evidence contradicted one or more M2 task atoms/stages; "
                    "rerun M2B focused on these atoms and the V8 frontier instead "
                    "of full free-form reprobe."
                ),
                "stage_evidence_quality": features.stage_evidence_quality,
                "stage_transition_contract": transition_contract,
            }
            report.failed_atom_ids = failed_atoms
            report.failed_stage_ids = failed_stages
            report.targeted_resensing = targeted
            if report.status in ("CONTINUE", "REWARD_FAULT", "REWARD_STRUCTURE_FAULT", "MDP_FAULT"):
                if failed_stages and transition_contract.get("routeable"):
                    report.status = "STAGE_TRANSITION_FAULT"
                    report.root_cause = report.root_cause or (
                        "A measurable completed-to-blocked stage transition "
                        "failed under mature trained-policy evidence."
                    )
                else:
                    report.status = "REWARD_STRUCTURE_FAULT"
                    report.root_cause = report.root_cause or (
                        "Grounded task atoms/stages failed activation evidence, "
                        "but no mature multi-stage transition fault is identifiable."
                    )
            evidence_line = (
                f"stage_evidence failed_atoms={failed_atoms[:5]}, "
                f"failed_stages={failed_stages[:5]}, stuck_at_stage={features.stuck_at_stage}"
            )
            if v8_frontier:
                evidence_line += (
                    f", v8_frontier={v8_frontier.get('stage_id')}"
                    f"/{v8_frontier.get('frontier_type')}"
                )
            if evidence_line not in report.supporting_evidence:
                report.supporting_evidence.append(evidence_line)

        # ── Append to the working memory (persists across trials + iters) ──
        state.diagnostic_memory.append({
            "pipeline_iteration": int(state.pipeline_iteration),
            "trial_id": recent_stats.get("trial_id"),
            "external_objective_iqm": recent_stats.get("EXTERNAL_objective_iqm"),
            "training_reward_mean": recent_stats.get("training_reward_mean"),
            "status": report.status,
            "root_cause": report.root_cause,
            "failed_atom_ids": getattr(report, "failed_atom_ids", []),
            "failed_stage_ids": getattr(report, "failed_stage_ids", []),
            "targeted_resensing": getattr(report, "targeted_resensing", {}),
            "stage_learning_dynamics": getattr(
                report, "stage_learning_dynamics", {}
            ),
            "competing_hypotheses": getattr(
                report, "competing_hypotheses", []
            ),
            "required_changed_axis": getattr(
                report, "required_changed_axis", None
            ),
            "required_frozen_axes": getattr(
                report, "required_frozen_axes", []
            ),
            "low_fidelity_llm_review": bool(
                below_llm_fidelity
                and low_fidelity_review.get("selected")
            ),
            "low_fidelity_review_reason": low_fidelity_review.get("reason"),
            "low_fidelity_review_signature": low_fidelity_review.get(
                "signature"
            ),
            "trial_fidelity_steps": trial_fidelity_steps,
        })

        # ── Log the chain of thought + verdict ────────────────────────────
        self.logger.info(
            f"Diagnosis: {report.status} (conf: {report.confidence:.2f})"
        )
        if report.root_cause:
            self.logger.info(f"  Root cause: {report.root_cause}")
        for key in ("step1_calibration", "step2_memory_review",
                    "step3_assessment", "step4_root_cause",
                    "step5_next_action"):
            val = thought_chain.get(key)
            if val:
                self.logger.info(f"  CoT {key}: {str(val)[:240]}")
        for i, ev in enumerate(report.supporting_evidence, 1):
            self.logger.info(f"  Evidence #{i}: {ev}")

        # ── Persist working memory to disk (transparency / paper trail) ───
        try:
            (state.run_dir / "diagnostic_memory.json").write_text(
                json.dumps(state.diagnostic_memory, indent=2,
                           default=_to_jsonable)
            )
        except Exception:
            pass

        state.latest_diagnosis = report
        self._log_done()
        return report

    def _heldout_success_progress_guard(
        self,
        *,
        state: PipelineState,
        recent_stats: Dict[str, Any],
        features: "DiagnosticFeatures",
        omr_health: Dict[str, Any],
        expected_rate: float,
    ) -> Optional[DiagnosticReport]:
        """Protect genuine held-out task achievement from proxy-fault routing.

        This is intentionally environment-agnostic.  The guard does not know
        about Reach/door/Ant; it reads only the typed evaluator contract,
        valid held-out OMR scores, and trajectory/progress features.  If the
        authoritative outcome already contains positive task-achievement
        evidence, coverage/stage/reward proxies must not overwrite it with a
        module fault.  The correct next action is to preserve/deepen the
        candidate and let V5 cohorts mine the successful trajectories.
        """
        if not bool(recent_stats.get("trial_objective_valid", True)):
            return None
        try:
            from autorl.v93_unbounded_omr import (
                BOUNDED_SUCCESS,
                protocol_from_state,
            )

            if protocol_from_state(state) != BOUNDED_SUCCESS:
                return None
        except Exception:
            return None
        scores = _finite_floats(
            recent_stats.get("EXTERNAL_objective_scores") or []
        )
        if not scores:
            return None
        iqm_vals = _finite_floats(recent_stats.get("EXTERNAL_objective_iqm"))
        iqm = iqm_vals[0] if iqm_vals else float(sum(scores) / len(scores))
        if not math.isfinite(iqm):
            return None

        contract = (omr_health or {}).get("contract") or {}
        bounds = contract.get("known_bounds") or {}
        direction = str(contract.get("direction") or "maximize")
        value_semantics = str(contract.get("value_semantics") or "").lower()
        completion = contract.get("completion_rule") or {}
        lower = bounds.get("lower")
        upper = bounds.get("upper")
        bounded_unit = False
        try:
            low_f = float(lower) if lower is not None else None
            high_f = float(upper) if upper is not None else None
            bounded_unit = (
                low_f is not None and high_f is not None
                and abs(low_f) <= 1e-9 and abs(high_f - 1.0) <= 1e-9
            )
        except Exception:
            bounded_unit = False
        success_like = (
            value_semantics in {
                "binary",
                "declared_success",
                "threshold_success",
                "success_rate",
            }
            or bounded_unit
            or str(completion.get("kind") or "").lower() not in {"", "none"}
        )
        if direction == "minimize":
            # Minimize metrics need an explicit completion contract; otherwise a
            # small positive number has no universal success meaning.
            success_like = success_like and completion.get("value") is not None

        positive_scores = [s for s in scores if s > 1e-9]
        positive_rate = (
            float(sum(1 for s in scores if s > 1e-9)) / float(len(scores))
            if scores else 0.0
        )
        positive_mean = float(sum(scores) / len(scores)) if scores else 0.0
        omr_info = ((omr_health or {}).get("informativeness") or {}).get("value")
        omr_region = ((omr_health or {}).get("operating_region") or {}).get("value")
        task_resolution = ((omr_health or {}).get("task_resolution") or {}).get("value")
        if task_resolution == "SOLVED":
            return DiagnosticReport(
                status="COMPLETE",
                reasoning=(
                    "Typed held-out OMR completion rule is satisfied. "
                    "This is an evaluator-grounded success, not a proxy fault."
                ),
                root_cause="Held-out OMR reached the declared completion rule.",
                suggested_action=(
                    "Record this stack as a strong candidate and continue only "
                    "if the HPO policy intentionally searches for a better one."
                ),
                confidence=1.0,
                supporting_evidence=[
                    f"EXTERNAL_objective_scores={scores}",
                    f"EXTERNAL_objective_iqm={iqm:.6g}",
                    f"omr_task_resolution={task_resolution}",
                ],
                features=features,
                stuck_at_stage=getattr(features, "stuck_at_stage", None),
            )

        # Positive success-like held-out outcomes are precious.  Even a small
        # success cohort is enough to forbid destructive fault attribution; V5
        # can later decide whether the cohort supports a goal rewrite, budget
        # extension, or interface race.
        partial_reasons: List[str] = []
        if success_like and positive_scores:
            partial_reasons.append(
                f"success_like_heldout_omr_positive(n={len(positive_scores)}/{len(scores)})"
            )
        if (
            bounded_unit
            and direction == "maximize"
            and 0.0 < positive_mean < 1.0
            and omr_region == "INTERIOR"
        ):
            partial_reasons.append("bounded_outcome_interior_positive")
        if (
            iqm > 0.0
            and (
                getattr(features, "delta_vs_best", 0.0) > 1e-9
                or getattr(features, "delta_vs_prev", 0.0) > 1e-9
                or str(getattr(features, "learning_phase_label", "")).lower()
                == "learning"
            )
        ):
            partial_reasons.append("external_metric_improving_or_learning")

        # For unknown/unbounded scalar OMR, do not assert task completion; only
        # protect clear improvement from module-fault attribution.  This keeps
        # P2/P3 dense-return settings honest while still using progress.
        if not partial_reasons:
            return None

        confidence = 0.92
        if success_like and positive_mean >= max(0.05, 0.1 * max(expected_rate, 1e-6)):
            confidence = 0.97
        return DiagnosticReport(
            status="PARTIAL_SUCCESS",
            reasoning=(
                "Authoritative held-out OMR already observed task-achievement "
                "or positive progress. Preserve this candidate and collect/"
                "deepen evidence before blaming reward, goal, observation, or "
                "environment synthesis."
            ),
            root_cause=(
                "The current interface is producing nonzero held-out task "
                "success/progress; the bottleneck is evidence maturation and "
                "deepening, not a proven module fault."
            ),
            suggested_action=(
                "Continue breadth/ASHA or deepen the current high-OMR stack; "
                "feed successful and failed trajectories to V5 cohort analysis."
            ),
            confidence=confidence,
            supporting_evidence=[
                f"EXTERNAL_objective_scores={scores}",
                f"EXTERNAL_objective_iqm={iqm:.6g}",
                f"nonzero_eval_units={len(positive_scores)}/{len(scores)}",
                f"nonzero_eval_unit_rate={positive_rate:.3f}",
                f"mean_eval_unit_score={positive_mean:.6g}",
                # Compatibility names retained for historical consumers.  New
                # reporting must use the explicit unit-labelled fields above.
                f"positive_score_rate={positive_rate:.3f}",
                f"positive_score_mean={positive_mean:.6g}",
                f"omr_informativeness={omr_info}",
                f"omr_operating_region={omr_region}",
                f"guard_reasons={partial_reasons}",
                f"genome_id={recent_stats.get('genome_id')}",
            ],
            features=features,
            stuck_at_stage=getattr(features, "stuck_at_stage", None),
        )

    def _evaluate_unbounded_dense(
        self,
        *,
        state: PipelineState,
        recent_stats: Dict[str, Any],
        features: "DiagnosticFeatures",
        omr_health: Dict[str, Any],
    ) -> DiagnosticReport:
        """V9.3 deterministic relative-evidence diagnosis.

        This path is deliberately disjoint from PARTIAL_SUCCESS, stage/frontier
        thresholds, and sign-based fallbacks.  The LLM may later propose the
        next hypothesis from the persisted evidence, but it cannot reinterpret
        an absolute positive scalar as task achievement.
        """
        from autorl.v93_unbounded_omr import build_trial_evidence

        evidence = build_trial_evidence(state, recent_stats)
        search_state = str(evidence.get("search_state") or "INCONCLUSIVE")
        relative = dict(evidence.get("relative_effect") or {})
        changed = list(
            ((evidence.get("matched_control") or {}).get("changed_axis_keys"))
            or []
        )
        route = str(evidence.get("route") or "")
        training = dict(evidence.get("training_signal") or {})
        status = "CONTINUE"
        root = (
            "The unbounded Final OMR has not yet produced a matched causal "
            "comparison; absolute score sign has no diagnostic meaning."
        )
        action = "Schedule the next same-rung, same-seed, one-axis intervention."
        confidence = 0.55
        hard_fault = str(evidence.get("hard_fault") or "")
        if hard_fault:
            status = hard_fault
            root = (
                "A hard training invariant failed independently of Final-OMR "
                "magnitude or sign."
            )
            action = f"Route the typed invariant to {route or hard_fault}."
            confidence = 1.0
        elif search_state == "SUPPORTED_IMPROVEMENT":
            root = (
                "A matched intervention improved the direction-adjusted Final "
                "OMR with cross-sample support; this is relative progress, not "
                "a task-completion claim."
            )
            action = "Retain the hypothesis and test whether the effect persists at higher fidelity."
            confidence = 0.9
        elif search_state == "BUDGET_CENSORED":
            status = "INSUFFICIENT_BUDGET_FAULT"
            root = (
                "Matched Final OMR is currently tied while within-candidate "
                "training telemetry remains active at the allocated boundary."
            )
            action = "Deepen the same frozen hypothesis before redesigning its reward or interface."
            confidence = 0.85
        elif search_state in {"REGRESSION", "PLATEAU"} and bool(
            evidence.get("fault_attribution_allowed")
        ):
            axis = changed[0] if len(changed) == 1 else ""
            status = {
                "reward_id": "REWARD_STRUCTURE_FAULT",
                "obs_schema_id": "OBS_SCHEMA_FAULT",
                "algo_id": "ALGO_MISMATCH_FAULT",
                "exploration_id": "COVERAGE_FAULT",
                "budget_id": "INSUFFICIENT_BUDGET_FAULT",
            }.get(axis, "CONTINUE")
            root = (
                f"A matched one-axis intervention on {axis or 'an unknown axis'} "
                f"produced relative evidence state {search_state}."
            )
            action = (
                f"Record the {route or axis} hypothesis as contradicted or "
                "unresolved and schedule its next matched discriminating test."
            )
            confidence = 0.85 if search_state == "REGRESSION" else 0.72
        elif search_state == "PLATEAU":
            root = (
                "The observed Final OMR effect is tied at the measured noise "
                "scale, but the comparison is insufficient for causal module attribution."
            )
            action = "Run a matched one-axis intervention or increase evidence maturity."
            confidence = 0.65

        report = DiagnosticReport(
            status=status,
            reasoning=(
                "V9.3 unbounded-dense protocol used paired relative Final-OMR "
                "evidence and candidate-owned training telemetry. No success "
                "threshold, absolute sign, Stage OMR, or auxiliary evaluator was used."
            ),
            root_cause=root,
            suggested_action=action,
            confidence=confidence,
            supporting_evidence=[
                f"unbounded_search_state={search_state}",
                f"relative_effect={relative}",
                f"training_signal={training}",
                f"matched_changed_axis_keys={changed}",
                "absolute_score_sign_used=False",
            ],
            features=features,
            stuck_at_stage=None,
            omr_diagnostic_protocol="unbounded_dense",
            search_evidence_state=search_state,
            relative_omr_evidence=evidence,
        )
        record = {
            "schema_version": "v9.3.unbounded_diagnostic_record.v1",
            "pipeline_iteration": int(getattr(state, "pipeline_iteration", 0) or 0),
            "trial_id": recent_stats.get("trial_id"),
            "genome_id": recent_stats.get("genome_id"),
            "status": status,
            "search_evidence_state": search_state,
            "evidence": evidence,
            "omr_health": omr_health,
        }
        state.diagnostic_memory.append(record)
        mem = getattr(state, "pipeline_memory", None)
        if isinstance(mem, dict):
            mem.setdefault("v93_unbounded_diagnostic_history", []).append(record)
            mem["v93_last_unbounded_diagnosis"] = record
        try:
            path = Path(state.run_dir) / "unbounded_dense_diagnostics.v1.jsonl"
            with path.open("a", encoding="utf-8") as handle:
                handle.write(json.dumps(record, sort_keys=True, default=_to_jsonable) + "\n")
            (Path(state.run_dir) / "diagnostic_memory.json").write_text(
                json.dumps(state.diagnostic_memory, indent=2, default=_to_jsonable),
                encoding="utf-8",
            )
        except Exception:
            pass
        self.logger.info(
            "Diagnosis: %s / unbounded_state=%s — V9.3 relative evidence",
            status,
            search_state,
        )
        return report

    # ──────────────────────────────────────────────────────────────────────
    # Working-memory / history formatting
    # ──────────────────────────────────────────────────────────────────────

    def _build_diagnostic_prompt_packet(
        self,
        *,
        state: PipelineState,
        recent_stats: Dict[str, Any],
        features: Any,
        expected_rate: float,
        env_line: str,
        goal_spec: GoalSpec,
    ) -> Dict[str, Any]:
        """Persist full evidence and return a bounded, fault-local LLM view.

        Precision is preserved in two layers: authoritative current-trial
        scalars and fault/frontier atoms remain exact in the packet, while the
        complete raw payload is written once and referenced by content hash.
        Large repeated atom tables and histories are summarized, not copied
        recursively into every prompt.
        """
        run_dir = Path(state.run_dir)
        iteration = int(getattr(state, "pipeline_iteration", 0) or 0)
        trial_id = recent_stats.get("trial_id")
        safe_trial = str(trial_id if trial_id is not None else "unknown")
        raw_text = json.dumps(
            recent_stats,
            indent=2,
            sort_keys=True,
            default=_to_jsonable,
        )
        raw_sha = hashlib.sha256(raw_text.encode("utf-8")).hexdigest()
        raw_root = run_dir / "context_memory" / "diagnostic_raw"
        raw_root.mkdir(parents=True, exist_ok=True)
        raw_path = raw_root / f"iter{iteration}_trial{safe_trial}_{raw_sha[:12]}.json"
        if not raw_path.exists():
            raw_path.write_text(raw_text, encoding="utf-8")

        failed_atoms = [
            str(x) for x in (getattr(features, "failed_atom_ids", []) or [])
            if str(x)
        ]
        failed_stages = [
            str(x) for x in (getattr(features, "failed_stage_ids", []) or [])
            if str(x)
        ]
        stuck = str(getattr(features, "stuck_at_stage", "") or "")
        if stuck:
            failed_stages.extend(
                part.strip() for part in stuck.split("->") if part.strip()
            )
        failed_stages = list(dict.fromkeys(failed_stages))

        exact_keys = (
            "trial_id", "genome_id", "EXTERNAL_objective_scores",
            "EXTERNAL_objective_scores_raw", "EXTERNAL_objective_iqm",
            "trial_objective_valid", "objective_eval_sources",
            "objective_valid_per_seed", "REPORT_ONLY_selection_role",
            "REPORT_ONLY_native_episode_return_scores",
            "REPORT_ONLY_native_episode_return_mean", "active_stack",
            "typed_failure_summary", "omr_errors", "training_failures",
        )
        current_trial = {
            key: _bounded_value(recent_stats.get(key), max_items=16, max_depth=4)
            for key in exact_keys if recent_stats.get(key) is not None
        }
        current_trial.update({
            "hyperparams": _bounded_value(
                recent_stats.get("hyperparams") or {}, max_items=32, max_depth=3
            ),
            "training_reward_mean": _series_summary(
                recent_stats.get("training_reward_mean") or []
            ),
            "training_episode_stats": _bounded_value(
                recent_stats.get("training_episode_stats") or [],
                max_items=12,
                max_depth=4,
            ),
            "secondary_optimizer_metrics": _bounded_value(
                recent_stats.get("secondary_optimizer_metrics") or [],
                max_items=12,
                max_depth=4,
            ),
            "training_health": recent_stats.get("training_health") or {},
            "learner_execution_receipts": _bounded_value(
                recent_stats.get("learner_execution_receipts") or [],
                max_items=12, max_depth=5,
            ),
            "diagnostic_fallback_scores": _series_summary(
                recent_stats.get("diagnostic_fallback_scores") or []
            ),
            "coverage_evidence": _bounded_value(
                recent_stats.get("coverage_evidence") or {},
                max_items=16,
                max_depth=4,
            ),
            "stage_activation_evidence": _compact_stage_evidence(
                recent_stats.get("stage_activation_evidence") or {},
                focus_atom_ids=failed_atoms,
                focus_stage_ids=failed_stages,
                max_atoms=int(self.config.get("diagnostic_prompt_max_atoms", 16) or 16),
            ),
            "stage_learning_dynamics": _bounded_value(
                recent_stats.get("stage_learning_dynamics") or {},
                max_items=24,
                max_depth=7,
            ),
        })

        memory_text = self._format_working_memory(
            getattr(state, "diagnostic_memory", []) or []
        )
        ctrl_text = self._format_controller_history(
            getattr(state, "controller_history", []) or []
        )
        obs_text = self._format_obs_selection_memory(
            getattr(state, "obs_selection_memory", []) or [],
            getattr(state, "selected_obs_indices", []) or [],
        )
        packet: Dict[str, Any] = {
            "schema_version": "diagnostic_prompt_packet.v9.5",
            "selection_policy": {
                "authoritative_current_trial_scalars": "exact",
                "stage_evidence": "fault/frontier-local exact rows plus histograms",
                "history": "all-run aggregates plus recent/turning-point records",
                "raw_evidence": "content-addressed and never discarded",
                "commit_authority": "held_out_omr_only",
            },
            "environment": env_line,
            "goal": {
                "primary": goal_spec.primary_goal,
                "secondary": goal_spec.secondary_goals,
            },
            "working_memory_summary": memory_text,
            "controller_history_summary": ctrl_text,
            "obs_selection_summary": obs_text,
            "statistical_features": self._format_features(features, expected_rate),
            "omr_health": _bounded_value(
                recent_stats.get("omr_health") or {},
                max_items=24,
                max_depth=5,
            ),
            "current_trial": current_trial,
            "execution_state": _bounded_value(
                (
                    getattr(state, "pipeline_memory", {}) or {}
                ).get("v95_execution_state_ledger") or {},
                max_items=48,
                max_depth=5,
            ),
            "scientific_execution_receipt": _bounded_value(
                (
                    getattr(state, "pipeline_memory", {}) or {}
                ).get("v95_scientific_execution_receipt") or {},
                max_items=48,
                max_depth=6,
            ),
            "no_op_reproposal_collision": _bounded_value(
                (
                    getattr(state, "pipeline_memory", {}) or {}
                ).get("v95_no_op_reproposal_collision") or {},
                max_items=24,
                max_depth=4,
            ),
            "evidence_refs": {
                "raw_current_trial": str(raw_path),
                "raw_current_trial_sha256": raw_sha,
                "raw_current_trial_bytes": len(raw_text.encode("utf-8")),
                "diagnostic_memory": str(run_dir / "diagnostic_memory.json"),
                "run_stage_evidence": str(run_dir / "stage_activation_evidence.json"),
                "atom_grounding_ledger": str(run_dir / "atom_grounding_ledger.v1.json"),
                "trajectory_evidence": str(run_dir / "trajectory_evidence"),
            },
        }

        max_chars = max(
            16_000,
            int(self.config.get("max_diagnostic_prompt_packet_chars", 48_000) or 48_000),
        )
        rendered = json.dumps(packet, indent=2, sort_keys=True, default=_to_jsonable)
        selected_atoms = (
            packet.get("current_trial", {})
            .get("stage_activation_evidence", {})
            .get("selected_atoms", {})
        )
        # Deterministically shed only the lowest-ranked atom rows. Histograms,
        # exact authoritative scalars, fault atoms, and the raw content ref stay.
        while len(rendered) > max_chars and isinstance(selected_atoms, dict) and len(selected_atoms) > 4:
            selected_atoms.pop(next(reversed(selected_atoms)))
            rendered = json.dumps(packet, indent=2, sort_keys=True, default=_to_jsonable)
        if len(rendered) > max_chars:
            packet["working_memory_summary"] = _bounded_value(
                str(packet.get("working_memory_summary") or ""),
                max_string=6_000,
            )
            packet["controller_history_summary"] = _bounded_value(
                str(packet.get("controller_history_summary") or ""),
                max_string=3_000,
            )
            rendered = json.dumps(packet, indent=2, sort_keys=True, default=_to_jsonable)
        packet["packet_manifest"] = {
            "max_chars": max_chars,
            "rendered_chars": len(rendered),
            "estimated_tokens_at_3_chars": int(math.ceil(len(rendered) / 3.0)),
            "full_raw_preserved": True,
            "focus_atom_ids": failed_atoms[:24],
            "focus_stage_ids": failed_stages[:12],
        }

        packet_root = run_dir / "context_memory" / "diagnostic_packets"
        packet_root.mkdir(parents=True, exist_ok=True)
        packet_path = packet_root / f"iter{iteration}_trial{safe_trial}_{raw_sha[:12]}.json"
        packet_path.write_text(
            json.dumps(packet, indent=2, sort_keys=True, default=_to_jsonable),
            encoding="utf-8",
        )
        mem = getattr(state, "pipeline_memory", None)
        if isinstance(mem, dict):
            ref = {
                "schema_version": "diagnostic_prompt_memory_ref.v1",
                "pipeline_iteration": iteration,
                "trial_id": trial_id,
                "packet_path": str(packet_path),
                "raw_path": str(raw_path),
                "raw_sha256": raw_sha,
                "packet_manifest": packet["packet_manifest"],
            }
            mem["latest_diagnostic_prompt_memory"] = ref
            mem.setdefault("diagnostic_prompt_memory_history", []).append(ref)
        return packet

    def _format_working_memory(self, memory: List[Dict[str, Any]]) -> str:
        if not memory:
            return "  (empty — this is the first diagnosis of the run)"
        rows = [m for m in memory if isinstance(m, dict)]
        status_counts = Counter(str(m.get("status") or "UNKNOWN") for m in rows)
        by_iter: Dict[int, List[Dict[str, Any]]] = defaultdict(list)
        for m in rows:
            try:
                key = int(m.get("pipeline_iteration", 0) or 0)
            except Exception:
                key = 0
            by_iter[key].append(m)
        external = [
            (idx, vals[0])
            for idx, m in enumerate(rows)
            for vals in [_finite_floats(m.get("external_objective_iqm"))]
            if vals
        ]
        turning_indices = {0, max(0, len(rows) - 1)}
        if external:
            turning_indices.add(max(external, key=lambda item: item[1])[0])
            first_positive = next((idx for idx, value in external if value > 0), None)
            if first_positive is not None:
                turning_indices.add(first_positive)
        recent_start = max(0, len(rows) - int(self.config.get("diagnostic_memory_recent", 8) or 8))
        selected_indices = sorted(
            turning_indices | set(range(recent_start, len(rows)))
        )
        lines: List[str] = [
            f"  total_records={len(rows)}, status_histogram={dict(sorted(status_counts.items()))}",
            "  per_iteration=" + str({
                key: {
                    "n": len(vals),
                    "statuses": dict(sorted(Counter(
                        str(v.get("status") or "UNKNOWN") for v in vals
                    ).items())),
                    "best_external_iqm": max(
                        [x for v in vals for x in _finite_floats(v.get("external_objective_iqm"))],
                        default=None,
                    ),
                }
                for key, vals in sorted(by_iter.items())
            }),
            "  selected_records (first/best/first-positive/recent):",
        ]
        for idx in selected_indices:
            if idx < 0 or idx >= len(rows):
                continue
            m = rows[idx]
            lines.append(
                f"  [iter {m.get('pipeline_iteration')}, "
                f"trial {m.get('trial_id')}] "
                f"external_iqm={m.get('external_objective_iqm')}, "
                f"training_reward={m.get('training_reward_mean')} "
                f"-> {m.get('status')}"
            )
            if m.get("root_cause"):
                lines.append(f"      root cause: {str(m['root_cause'])[:500]}")
        return "\n".join(lines)

    def _format_controller_history(
        self, history: List[Dict[str, Any]]
    ) -> str:
        if not history:
            return "  (none — no closed-loop iteration has run yet)"
        rows = [h for h in history if isinstance(h, dict)]
        fault_counts = Counter(str(h.get("fault") or "UNKNOWN") for h in rows)
        lines: List[str] = [
            f"  total_iterations={len(rows)}, fault_histogram={dict(sorted(fault_counts.items()))}"
        ]
        for h in rows[-10:]:
            lines.append(
                f"  iteration {h.get('iteration')}: fault={h.get('fault')}, "
                f"re-ran {h.get('directives') or ['M5']}"
            )
        return "\n".join(lines)

    # ──────────────────────────────────────────────────────────────────────
    # 2026-05-25 Step 12 — Universal Adaptive Threshold for PARTIAL_SUCCESS
    # 5-source fallback so the framework works on ANY env regardless of
    # the IQM unit (0-1 success rate / absolute reward / unknown scale).
    # ──────────────────────────────────────────────────────────────────────

    def _partial_success_judge(self, state, iqm: float) -> str:
        """Returns 'COMPLETE' / 'PARTIAL_SUCCESS' / 'NOT_PARTIAL' / 'INCONCLUSIVE'.

        Multi-source fallback (priority high → low):
          1. M3-provided expected_partial / expected_expert thresholds (if confidence >= 0.7)
          2. Mini-RL learning curve baseline (universal — every env runs mini-RL)
          3. Trial-over-trial improvement (relative, always available)
          4. Cross-seed agreement (when multi-seed verify ran)
          5. Sign-based last resort

        The framework does NOT assume the IQM scale or unit — every judgement
        is RELATIVE to env-specific anchors.
        """
        # ── Source 1: M3-provided thresholds ────────────────────────
        ac = state.algorithm_config
        if ac is not None and getattr(ac, "threshold_confidence", 0.0) >= 0.7:
            p = float(ac.expected_partial_threshold)
            e = float(ac.expected_expert_threshold)
            if p < e:   # sanity check
                if iqm >= e:    return "COMPLETE"
                if iqm >= p:    return "PARTIAL_SUCCESS"
                return "NOT_PARTIAL"

        # ── Source 2: Mini-RL learning curve baseline ───────────────
        gs = state.goal_spec
        ep = gs.env_perception if (gs and gs.env_perception) else None
        if ep and ep.learning_curve and ep.learning_curve.eval_rewards:
            random_r = (ep.reward_distribution.mean
                        if ep.reward_distribution else 0.0)
            minirl_final = ep.learning_curve.eval_rewards[-1]
            if minirl_final > random_r + 0.1 * abs(random_r + 1e-3):
                # Mini-RL learned something — use it as anchor
                partial_lower = random_r + 0.3 * (minirl_final - random_r)
                partial_upper = minirl_final * 0.95 if minirl_final > 0 else minirl_final * 1.05
                if iqm >= partial_upper:     return "COMPLETE"
                if iqm >= partial_lower:     return "PARTIAL_SUCCESS"
                return "NOT_PARTIAL"

        # ── Source 3: Trial-over-trial improvement ──────────────────
        history = state.pipeline_memory.get("trial_history", []) if hasattr(
            state, "pipeline_memory") else []
        if len(history) >= 1:
            prev = float(history[-1].get("external_metric", 0.0) or 0.0)
            if iqm > prev * 1.2 and iqm > 0:
                # Improving, treat as partial (even if absolute value low)
                return "PARTIAL_SUCCESS"

        # ── Source 4: Cross-seed agreement(if multi-seed ran) ─────
        # (DiagnosticFeatures.multi_seed_verified handled in evaluate())

        # ── Source 5: Sign-based last resort ────────────────────────
        if iqm > 0:
            return "PARTIAL_SUCCESS"   # ambiguous but not pure failure

        return "NOT_PARTIAL"

    # ──────────────────────────────────────────────────────────────────────
    # 2026-05-25 升级 (维度 D #2): pre-computed statistical features
    # framework 自动算出 6 类客观统计 → LLM 看 features 而非 raw data,
    # 推理基于客观证据,可审计、可重现、不易幻觉。
    # ──────────────────────────────────────────────────────────────────────

    def _compute_features(self, state: PipelineState,
                          recent_stats: Dict[str, Any]) -> "DiagnosticFeatures":
        from autorl.data_types import DiagnosticFeatures
        import numpy as _np
        f = DiagnosticFeatures()

        # 1. Trajectory shape — slope + plateau (训练曲线)
        train_curve = recent_stats.get("training_reward_curve") or []
        if isinstance(train_curve, list) and len(train_curve) >= 5:
            arr = _np.array(train_curve, dtype=float)
            try:
                xs = _np.arange(len(arr))
                f.training_reward_slope = float(_np.polyfit(xs, arr, 1)[0])
            except Exception:
                f.training_reward_slope = 0.0
            cut = max(1, len(arr) // 4)
            tail_std = float(arr[-cut:].std() + 1e-9)
            overall_std = float(arr.std() + 1e-9)
            f.training_reward_plateau = tail_std / overall_std
        ext_curve = recent_stats.get("external_metric_curve") or []
        if isinstance(ext_curve, list) and len(ext_curve) >= 3:
            arr = _np.array(ext_curve, dtype=float)
            try:
                xs = _np.arange(len(arr))
                f.external_metric_slope = float(_np.polyfit(xs, arr, 1)[0])
            except Exception:
                pass

        # B9 fix (2026-05-28): expose the cross-iter trajectory-shape
        # label so the LLM CoT can act on it directly:
        #   - "learning"   → keep current direction
        #   - "stagnating" → escalate M4 / try reward redesign
        #   - "early_stage" → train more before judging
        try:
            from autorl.modules.outcome_evaluator import classify_trajectory_shape
            history = (state.pipeline_memory.get("trial_history", []) or [])
            iqm_history = []
            for rec in history:
                v = rec.get("external_metric") if isinstance(rec, dict) else None
                try:
                    fv = float(v)
                    if _np.isfinite(fv):
                        iqm_history.append(fv)
                except Exception:
                    continue
            f.learning_phase_iqm_history = iqm_history[-6:]  # cap for prompt size
            f.learning_phase_label = classify_trajectory_shape(iqm_history)
        except Exception:
            pass

        # 2. Stage-wise progress (uses M2 stage_list + info trajectory from trial)
        ts = state.goal_spec.task_structure if state.goal_spec else None
        if ts is not None and ts.stages:
            # 从 recent_stats 里找 info trajectory
            info_traj = recent_stats.get("info_trajectory") or []
            for s in ts.stages:
                k = s.gate_info_key
                if not k or not info_traj: continue
                fire = 0
                total = 0
                ep_fired = False
                # 按 episode 算 trigger rate
                for step in info_traj:
                    if isinstance(step, dict):
                        v = step.get(k)
                        if isinstance(v, (int, float, bool)) and float(v) > 0.5:
                            ep_fired = True
                    if step.get("episode_end"):
                        total += 1
                        if ep_fired: fire += 1
                        ep_fired = False
                if total > 0:
                    f.stage_trigger_rates[s.name] = fire / total

            # stuck_at_stage detection
            if len(f.stage_trigger_rates) >= 2:
                rates = list(f.stage_trigger_rates.items())
                for i, (name, rate) in enumerate(rates[:-1]):
                    next_rate = rates[i+1][1]
                    if rate > 0.5 and next_rate < 0.1:
                        f.stuck_at_stage = f"{name}→{rates[i+1][0]} transition"
                        break
                # weighted stage_progress_score: sum(stage_rate × position_weight)
                weights = _np.linspace(0.3, 1.0, len(rates))
                f.stage_progress_score = float(_np.mean([
                    r * w for (_, r), w in zip(rates, weights)
                ]))
                f.stage_progress_score_available = True

        # 2b. Stage/atom activation evidence from M5 rollouts against the
        # structured TaskCausalGraph. This supersedes the older task_structure
        # trigger-rate heuristic when available.
        try:
            from autorl.stage_evidence import (
                failed_evidence_summary,
                stage_transition_contract,
            )
            ev_obj = recent_stats.get("stage_activation_evidence") or getattr(state, "stage_activation_evidence", None)
            ev = ev_obj.to_dict() if hasattr(ev_obj, "to_dict") else (ev_obj if isinstance(ev_obj, dict) else {})
            by_atom = ev.get("by_atom", {}) or {}
            by_stage = ev.get("by_stage", {}) or {}
            if by_atom or by_stage:
                f.stage_evidence_quality = "sufficient" if ev.get("source_trial_ids") else "partial"
                if by_stage:
                    f.stage_progress_score = 0.0
                    f.stage_progress_score_available = False
                    f.stuck_at_stage = None
                for aid, row in by_atom.items():
                    if not isinstance(row, dict):
                        continue
                    atom_observed = row.get("status") not in {"activation_unknown", "not_observed"}
                    if row.get("episode_activation_rate") is not None and atom_observed:
                        f.atom_activation_rates[str(aid)] = float(row["episode_activation_rate"])
                    if row.get("directional_progress_rate") is not None and atom_observed:
                        f.atom_progress_rates[str(aid)] = float(row["directional_progress_rate"])
                for sid, row in by_stage.items():
                    if not isinstance(row, dict):
                        continue
                    name = str(row.get("name") or sid)
                    completion = row.get("completion_rate")
                    progress = row.get("progress_rate")
                    blocked = row.get("blocked_rate")
                    # Typed unknowns supersede earlier heuristic fallbacks.
                    f.stage_trigger_rates.pop(name, None)
                    f.stage_completion_rates.pop(name, None)
                    f.stage_blocked_reasons.pop(name, None)
                    if progress is not None:
                        f.stage_trigger_rates[name] = float(progress)
                    if completion is not None:
                        f.stage_completion_rates[name] = float(completion)
                    if row.get("status") in ("blocked", "never_entered", "not_completed"):
                        def display_rate(value):
                            return "unobserved" if value is None else f"{float(value):.2f}"
                        reason = (
                            f"status={row.get('status')}, entry={display_rate(row.get('entry_rate'))}, "
                            f"progress={display_rate(progress)}, completion={display_rate(completion)}, blocked={display_rate(blocked)}, "
                            f"weakest_atoms={row.get('weakest_atom_ids', [])}"
                        )
                        f.stage_blocked_reasons[name] = reason
                summary = failed_evidence_summary(ev)
                f.unobserved_stage_ids = [str(x) for x in summary.get("unobserved_stage_ids", [])]
                if f.unobserved_stage_ids:
                    f.stage_evidence_quality = "partial"
                f.failed_atom_ids = [str(x) for x in summary.get("failed_atom_ids", [])]
                f.failed_stage_ids = [str(x) for x in summary.get("failed_stage_ids", [])]
                f.stage_transition_contract = stage_transition_contract(state, ev)
                if f.stage_transition_contract.get("routeable"):
                    failed_transitions = list(
                        f.stage_transition_contract.get("failed_transition_ids") or []
                    )
                    if failed_transitions and not f.stuck_at_stage:
                        f.stuck_at_stage = failed_transitions[0]
                if by_stage:
                    ordered = sorted(
                        [r for r in by_stage.values() if isinstance(r, dict)],
                        key=lambda r: int(r.get("order", 0) or 0),
                    )
                    if ordered:
                        import numpy as _np_stage
                        weights = _np_stage.linspace(0.3, 1.0, len(ordered))
                        observed_scores = [
                            max(float(r[k]) for k in ("progress_rate", "completion_rate") if r.get(k) is not None) * w
                            for r, w in zip(ordered, weights)
                            if any(r.get(k) is not None for k in ("progress_rate", "completion_rate"))
                        ]
                        if observed_scores:
                            f.stage_progress_score = float(_np_stage.mean(observed_scores))
                            f.stage_progress_score_available = True
        except Exception as e:
            try:
                self.logger.warning(f"stage evidence feature extraction failed: {e}")
            except Exception:
                pass

        # 3. Improvement delta — pipeline_memory 提取
        history = (state.pipeline_memory.get("trial_history", [])
                   if hasattr(state, "pipeline_memory") else [])
        best = (state.pipeline_memory.get("best_so_far")
                if hasattr(state, "pipeline_memory") else None)
        ext_now = float(recent_stats.get("EXTERNAL_objective_iqm") or 0.0)
        if best is not None:
            best_ext = float(best.get("external_metric", 0.0))
            f.delta_vs_best = ext_now - best_ext
        if history:
            prev_ext = float(history[-1].get("external_metric", 0.0))
            f.delta_vs_prev = ext_now - prev_ext
            # n_consecutive_improvements / stagnation
            running_imp = 0
            running_stag = 0
            for h in reversed(history):
                hext = float(h.get("external_metric", 0.0))
                if hext < ext_now:
                    running_imp += 1
                    running_stag = 0
                elif abs(hext - ext_now) < 0.02:
                    running_stag += 1
                else:
                    break
            f.n_consecutive_improvements = running_imp
            f.n_consecutive_stagnation = running_stag

        # 4. Optimizer health
        from autorl.training_health import assess_training_health
        f.training_health = recent_stats.get("training_health") or assess_training_health(
            recent_stats, self.config.get("training_health", {}) or {}
        )
        # SAC alpha is not policy entropy. Reward magnitude is not optimizer loss.
        f.entropy_collapsed = False
        f.loss_diverged = bool(f.training_health["requires_repair_before_promotion"])

        # 5. Multi-seed stats (populated when controller runs verify)
        seed_ext = recent_stats.get("seed_external_metrics") or []
        if isinstance(seed_ext, list) and len(seed_ext) >= 2:
            arr = _np.array(seed_ext, dtype=float)
            f.seed_iqm_mean = float(arr.mean())
            f.seed_iqm_std = float(arr.std())
            f.seed_iqm_ci_lower_95 = float(arr.mean() - 1.96 * arr.std() / _np.sqrt(len(arr)))
            f.multi_seed_verified = True
            expected = (state.algorithm_config.expected_success_rate
                        if state.algorithm_config else 0.8)
            f.any_seed_breakthrough = bool(arr.max() > expected * 0.5)

        # 6. Reward-vs-external divergence
        train_ep = recent_stats.get("training_reward_per_ep") or []
        ext_ep = recent_stats.get("external_per_ep") or []
        if (isinstance(train_ep, list) and isinstance(ext_ep, list)
                and len(train_ep) == len(ext_ep) and len(train_ep) >= 3):
            a = _np.array(train_ep, dtype=float)
            b = _np.array(ext_ep, dtype=float)
            if a.std() > 1e-9 and b.std() > 1e-9:
                try:
                    f.training_external_corr = float(_np.corrcoef(a, b)[0, 1])
                    if _np.isnan(f.training_external_corr):
                        f.training_external_corr = 0.0
                except Exception:
                    f.training_external_corr = 0.0
            if b.mean() > 1e-3:
                f.training_external_gap = float(a.mean() / b.mean())
        f.is_first_iter = state.pipeline_iteration == 0
        return f

    def _format_features(self, f: "DiagnosticFeatures", expected_rate: float) -> str:
        """Render features as a structured block the LLM can reason over."""
        lines = ["Trajectory shape:",
                 f"  training_reward_slope = {f.training_reward_slope:+.3f}  "
                 f"({'upward' if f.training_reward_slope > 0.01 else 'flat' if abs(f.training_reward_slope) < 0.01 else 'downward'})",
                 f"  training_reward_plateau = {f.training_reward_plateau:.3f}  "
                 f"({'plateaued' if f.training_reward_plateau < 0.1 else 'still varying'})",
                 f"  external_metric_slope = {f.external_metric_slope:+.3f}",
                 # B9 fix (2026-05-28): cross-iter trajectory phase signal.
                 f"  learning_phase_label  = {f.learning_phase_label}  "
                 f"(cross-iter; "
                 f"history={[f'{v:.1f}' for v in f.learning_phase_iqm_history]})"
                 "  ← act on this:",
                 "    • learning   → keep current reward/algo direction, give more budget",
                 "    • stagnating → reward redesign (M4) or algo escalation (M3) warranted",
                 "    • early_stage → too few iters to judge; train more first",
                 "",
                 "Stage-wise progress:",
                 (f"  trigger rates: {dict(list((f.stage_trigger_rates or {}).items())[:8])}"
                  if f.stage_trigger_rates else "  (no observed stage trigger rates)"),
                 f"  stuck_at_stage: {f.stuck_at_stage or 'no stuck pattern'}",
                 (f"  stage_progress_score: {f.stage_progress_score:.2f} / 1.0"
                  if f.stage_progress_score_available else "  stage_progress_score: unobserved"),
                 f"  unobserved_stage_ids: {f.unobserved_stage_ids[:12]}",
                 f"  completion rates: {dict(list((f.stage_completion_rates or {}).items())[:8])}",
                 f"  blocked reasons: {dict(list((f.stage_blocked_reasons or {}).items())[:8])}",
                 f"  evidence_quality: {_bounded_value(f.stage_evidence_quality, max_items=12, max_depth=3)}",
                 f"  failed_stage_ids: {list(f.failed_stage_ids or [])[:12]} "
                 f"(total={len(f.failed_stage_ids or [])})",
                 f"  failed_atom_ids: {list(f.failed_atom_ids or [])[:24]} "
                 f"(total={len(f.failed_atom_ids or [])})",
                 f"  atom_activation_rates: {dict(list(f.atom_activation_rates.items())[:8])}",
                 f"  atom_progress_rates: {dict(list(f.atom_progress_rates.items())[:8])}",
                 "",
                 "Improvement delta:",
                 f"  vs_best:                  {f.delta_vs_best:+.3f}",
                 f"  vs_prev:                  {f.delta_vs_prev:+.3f}",
                 f"  consecutive_improvements: {f.n_consecutive_improvements}",
                 f"  consecutive_stagnation:   {f.n_consecutive_stagnation}",
                 "",
                 "Optimizer health:",
                 f"  entropy_collapsed: {f.entropy_collapsed}",
                 f"  loss_diverged:     {f.loss_diverged}",
                 "",
                 "Multi-seed verification:",
                 f"  verified: {f.multi_seed_verified}",
                 f"  seed_iqm mean ± std: {f.seed_iqm_mean} ± {f.seed_iqm_std}",
                 f"  any_seed_breakthrough: {f.any_seed_breakthrough}",
                 "",
                 "Reward-vs-external divergence:",
                 f"  corr: {f.training_external_corr:+.2f}  "
                 f"({'aligned' if f.training_external_corr > 0.3 else 'misaligned' if f.training_external_corr < -0.1 else 'weakly aligned'})",
                 f"  gap (train/ext): {f.training_external_gap:.2f}",
                 "",
                 "Partial-success candidate:",
                 f"  expected_success_rate (from M3): {expected_rate:.2f}",
                 f"  is_first_iter: {f.is_first_iter}",
                 ]
        return "\n".join(lines)

    def _format_obs_selection_memory(
        self, memory: List[Dict[str, Any]], current_selection: List[int]
    ) -> str:
        """Compact summary of GCOS history + the currently active selection,
        so the diagnostics can spot an OBS_FAULT (e.g. agent starving after
        an aggressive first-pass pruning).
        """
        if not memory and not current_selection:
            return "  (GCOS did not run — obs space unchanged from M1/M2)"
        lines: List[str] = []
        for m in memory[-8:]:
            if m.get("mode") == "first_pass":
                lines.append(
                    f"  [iter {m.get('pipeline_iteration')}] first_pass: "
                    f"{m.get('original_dim')} → {m.get('selected_count')} "
                    f"dims (dropped {m.get('dropped_count')}; stage2_skipped="
                    f"{m.get('stage2_skipped')})"
                )
            else:
                lines.append(
                    f"  [iter {m.get('pipeline_iteration')}] rerun: "
                    f"{m.get('prev_count')} → {m.get('new_count')} dims "
                    f"(baseline_iqm={m.get('baseline_iqm')}, "
                    f"dropped {len(m.get('dropped', []))})"
                )
        if current_selection:
            lines.append(
                f"  current selection: {len(current_selection)} dims active"
            )
        return "\n".join(lines)


==> anc/FARL/autorl/modules/env_synthesis.py <==
"""AutoRL-X Module 1: Tensorization Layer
=========================================
SOLE RESPONSIBILITY: Make the environment "touchable" — expose a standard
obs/act space interface that the rest of the pipeline can interact with.

Decision tree:
  known env  → library call wrapper  → needs_mdp_design = False
  unknown env → NL tensor shell only → needs_mdp_design = True

For unknown environments, Module 1 produces a minimal shell with:
  - observation_space (dimensions inferred from NL)
  - action_space     (dimensions inferred from NL)
  - stub step()      (returns zeros, placeholder for Module 2 Phase A)

Module 2 is responsible for designing the actual MDP dynamics (step logic,
reward function, termination conditions) for unknown environments.
"""

import ast
import json
import sys
import traceback
import uuid
from datetime import datetime
from pathlib import Path
from typing import Any, Dict, Optional, Tuple

import yaml

from autorl.data_types import (
    ActionType, AgentType, CooperationType, EnvProvenance, EnvSourceType,
    EnvironmentManifest, ObservabilityType, PipelineState,
)
from autorl.llm.client import LLMClient
from autorl.modules.base import BaseModule


# ─── Prompt: classify env ───────────────────────────────────────────────────

ENV_CLASSIFIER_SYSTEM = """You are an expert RL engineer.
Decide if the task matches a known RL environment in our registry or needs
a new environment synthesized from scratch.

SYNONYM-AWARE MATCHING: users often describe a known env in indirect language
without naming it. Treat these patterns as MATCHES (high confidence):
  - "2D one-legged hopping robot / monoped jumping" → mujoco_hopper
  - "4-legged ant-like quadruped / spider locomotion" → mujoco_ant
  - "2D bipedal walking robot / 2-leg walker / striding humanoid" → mujoco_walker
  - "2D half-cheetah / running quadruped on plane" → mujoco_halfcheetah
  - "3D humanoid / standing-up biped" → mujoco_humanoid
  - "cartpole / pole-balancing / inverted pendulum" → gym_cartpole
  - "robotic arm reaches / grasps / pushes / opens door / drawer / faucet" → look for metaworld_* matching the verb
  - "lunar lander / rocket landing" → box2d_lunarlander
Look at the keywords list per registry entry: any task whose nouns/verbs
SEMANTICALLY overlap with the keywords should match — exact substring is NOT
required. "hopping robot" matches a keyword list containing "hopper" /
"mujoco hopper" because "hopping" is the present-participle of "hop", which is
the verb derived from the noun "hopper".

When in doubt between matched and unknown, PREFER matched if confidence ≥ 0.6
— a wrong match degrades gracefully via M1's sandbox verifier + self-repair
(the LLM gets a chance to switch), but a wrong "unknown" forces M2 to
hallucinate the entire MDP (much worse, no recovery path).

Output JSON only:
{
  "is_known": bool,
  "matched_env_id": string or null,
  "env_id": string,              // short snake_case identifier
  "confidence": float,
  "reasoning": string             // include WHICH keyword/synonym triggered the match
}"""

# ─── Prompt: NL → tensor shell (obs/act spaces only) ────────────────────────

TENSOR_SHELL_SYSTEM = """You are an expert RL environment programmer.
Given a natural-language task description, write a MINIMAL Python gymnasium
environment shell that exposes ONLY the observation and action space geometry.

REQUIREMENTS:
1. Class inherits from gymnasium.Env
2. __init__ defines self.observation_space and self.action_space ONLY
3. observation_space MUST be a FLAT 1-D gymnasium.spaces.Box (a float32
   vector). Encode every piece of state into that one flat vector — use
   one-hot encodings for categorical/index state, normalized scalars, and
   0.0/1.0 binary flags. DO NOT use Dict, Tuple, Discrete or MultiBinary as
   the observation space. action_space may be Discrete or Box.
4. reset() returns (np.zeros(obs_shape, dtype=np.float32), {})   # placeholder
5. step(action) returns
   (np.zeros(obs_shape, dtype=np.float32), 0.0, False, False, {})  # stub
6. Module-level make_env() function returns an instance
7. Add a docstring explaining your choice of obs/act dimensions
8. DO NOT implement any game logic, physics, or reward in this file
   (that is the job of Module 2 — MDP Architect)

Output ONLY valid Python code, no markdown fences.
"""

# ─── Prompt: topology extraction ────────────────────────────────────────────

TOPOLOGY_SYSTEM = """You are an expert RL engineer.
Analyze adapter code and extract the environment topology.

AGENT NAMING CONVENTION (mandatory, downstream modules depend on it):
  - Single-agent envs MUST use exactly ["agent_0"] — do NOT invent semantic
    names like "sawyer_robot" or "hopper". The framework reserves "agent_0"
    for single-agent so M2/M3/M4/M5 can index uniformly.
  - Multi-agent envs use ["agent_0", "agent_1", ...] in deterministic order.
  - The agent_ids array MUST match the keys of observation_dims, action_dims,
    and action_types exactly.

Output JSON only:
{
  "agent_type": "single" or "multi",
  "num_agents": int,
  "agent_ids": [str],                    // single: ["agent_0"]; multi: ["agent_0","agent_1",...]
  "observation_dims": {agent_id: int},
  "action_dims": {agent_id: int},
  "action_types": {agent_id: "discrete" or "continuous"},
  "observability": "full" or "partial",
  "cooperation_type": "cooperative" or "competitive" or "mixed" or "n/a",
  "reward_structure": "shared" or "individual" or "mixed"
}"""

# ─── Prompt: known env wrapper ────────────────────────────────────────────

KNOWN_WRAPPER_SYSTEM = """You are an expert RL environment programmer.
Given a known RL environment and its standard library call, write a complete
Python adapter module with:
1. All necessary imports (always `import gymnasium`).
2. A thin wrapper class (if needed) adapting the library to Gymnasium API.

   CRITICAL — INHERITANCE RULE (non-negotiable):
   If you write ANY wrapper class, it MUST inherit from `gymnasium.Wrapper`
   or `gymnasium.Env`. Duck-typing (defining reset/step without inheriting)
   FAILS downstream: stable_baselines3 / PettingZoo / OMR all run
   `isinstance(env, gymnasium.Env)` and will reject your adapter.

   Examples of CORRECT wrapper classes:
       class MyAdapter(gymnasium.Wrapper):
           def __init__(self, env): super().__init__(env); ...
           def reset(self, **kw): return self.env.reset(**kw)
           def step(self, a): return self.env.step(a)

       class MyEnv(gymnasium.Env):
           observation_space = gymnasium.spaces.Box(...)
           action_space = gymnasium.spaces.Box(...)
           def reset(self, *, seed=None, options=None): ...
           def step(self, action): ...

   WRONG (will be rejected):
       class MyWrapper:            # ← no inheritance, FAILS isinstance check
           def __init__(self, env): self.env = env
           def reset(self): ...
           def step(self, a): ...

3. The wrapped env's API must be Gymnasium ≥1.0:
   - reset() returns (obs, info)
   - step() returns (obs, rew, terminated, truncated, info)  ← 5-tuple
4. A module-level make_env(**kwargs) function returning a Gymnasium-compatible env.
   It MUST accept arbitrary keyword arguments and forward supported ones such
   as render_mode to the underlying library constructor, e.g.
   `gymnasium.make("Env-v4", **kwargs)`. If a specific library rejects an
   optional kwarg, ignore only that unsupported kwarg, not the whole **kwargs
   contract. This is required for video recording and post-hoc evaluation.
   The returned object MUST satisfy isinstance(env, gymnasium.Env).
5. Before returning, pass the env through
   `from autorl.env_normalization import normalize_env; env = normalize_env(env)`.
   This keeps known library envs on the same flat reset/step contract as
   raw-sim adapters.
Output ONLY valid Python code, no markdown fences.
"""


class EnvSynthesisModule(BaseModule):
    """Module 1: Tensorization Layer.

    Converts any environment source into a standard Gymnasium interface.
    For known envs: library call wrapper.
    For unknown envs: obs/act space shell (MDP dynamics deferred to Module 2).
    """

    def __init__(
        self,
        llm: LLMClient,
        coding_llm: LLMClient,
        config: Dict[str, Any],
        known_envs_path: str = "config/known_envs.yaml",
    ):
        super().__init__(llm, config, "env_synthesis")
        self.coding_llm = coding_llm

        with open(known_envs_path, "r") as f:
            self.known_envs = yaml.safe_load(f).get("environments", {})

        self.logger.info(f"Loaded {len(self.known_envs)} known environments")

    # ──────────────────────────────────────────────────────────────────────
    # Main run
    # ──────────────────────────────────────────────────────────────────────

    def run(self, state: PipelineState) -> PipelineState:
        self._log_start()
        task = state.task_description
        run_dir = state.run_dir

        self.logger.info(f"Task: {task[:200]}")

        # B8 fix (2026-05-28): if a cache-resumed run_dir was pre-seeded
        # with env_adapter.py (by `autorl.repro.seed_run_dir_from_cache`
        # at driver startup), skip LLM-based generation and just
        # instantiate the cached adapter. The watchdog now needs ZERO
        # extra LLM calls during a restart loop — every retry uses the
        # adapter the previous attempt already wrote.
        cached_adapter = run_dir / "env_adapter.py"
        resumed_marker = run_dir / "resumed_from.json"
        from autorl.runtime_interface_contract import (
            reconcile_interface_generation_mirrors,
        )

        repaired = reconcile_interface_generation_mirrors(run_dir)
        if repaired:
            self.logger.warning(
                "[INTERFACE_RECOVERY] restored compatibility mirrors from "
                "the immutable latest generation before M1 routing: %s",
                ", ".join(repaired),
            )
        if cached_adapter.exists() and resumed_marker.exists():
            try:
                return self._run_from_cached_adapter(state, cached_adapter)
            except Exception as e:
                from autorl.runtime_interface_contract import (
                    SourceAuthorityViolation,
                )

                if isinstance(e, SourceAuthorityViolation):
                    # Authority violations are scientific contract failures,
                    # never a signal to synthesize another source.
                    raise
                self.logger.warning(
                    f"[B8] cached adapter at {cached_adapter} failed to "
                    f"reinstate ({type(e).__name__}: {e}); falling back "
                    "to normal M1 flow."
                )

        # An experiment-bound source is already a scientific constant. A
        # controller M1 revisit may re-instantiate and verify it, but must not
        # classify or synthesize a replacement. This is provenance-driven and
        # applies uniformly to every immutable source category.
        if cached_adapter.exists() and getattr(state, "manifest", None) is not None:
            from autorl.runtime_interface_contract import (
                SOURCE_AUTHORITY_EXPERIMENT_IMMUTABLE,
                load_environment_source_authority,
            )

            established = load_environment_source_authority(run_dir)
            if established.get("source_authority") == (
                SOURCE_AUTHORITY_EXPERIMENT_IMMUTABLE
            ):
                return self._run_from_authoritative_adapter(
                    state, cached_adapter
                )

        # These three drive downstream verify/topology/manifest. Initialize
        # so all code paths can reach _verify_and_repair_adapter with valid
        # values.
        is_known: bool = False
        matched_id: Optional[str] = None

        # 0. Pillar-1 structured combinatorial-optimization path. TSP is
        # deterministic and safety-critical enough that we do not ask the LLM
        # to invent the core MDP; M1 emits a canonical constructive TSP env.
        co_problem = self._detect_pillar1_problem(task, state.task_data_path)
        if co_problem == "tsp":
            n_cities = self._infer_square_csv_size(Path(state.task_data_path))
            env_id = f"tsp_n{n_cities}"
            matched_id = None
            is_known = True
            adapter_code = self._generate_tsp_adapter(n_cities)
            env_source = EnvSourceType.COMBINATORIAL_OPTIMIZATION
            needs_mdp = False
            self.logger.info(
                f"[PILLAR1] detected TSP structured-data task ({n_cities} cities); "
                "using canonical constructive TSP env adapter"
            )

        # 1. Pillar-2 raw-sim mode: user gave a bare env name; let the
        #    RawSimDiscoverer web-identify the library + auto-write adapter.
        #    If discovery succeeds, we use its output and skip both the
        #    known-env lookup and the NL-tensor-shell fallback. If discovery
        #    fails (bad guess, no internet, install error), we fall through
        #    to the existing classify-known/tensor-shell paths so a bad hint
        #    never crashes the pipeline.
        elif state.raw_sim_input:
            disc = self._try_raw_sim_discovery(state, run_dir)
            if disc is not None:
                adapter_code, env_source, needs_mdp, env_id, matched_id = disc
                # For verify_and_repair_adapter: treat raw-sim as "known" so
                # it applies the strict reset/step roundtrip check (not the
                # tensor-shell stub bypass).
                is_known = True
                self.logger.info(f"[RAW_SIM] auto-discovered adapter "
                                 f"(env_id='{env_id}')")
            else:
                self.logger.warning(
                    "[RAW_SIM] discovery FAILED — falling back to classify/NL "
                    "path. The pipeline will still run but on a tensor shell."
                )
                is_known, matched_id, env_id = self._classify(task)
                adapter_code, env_source, needs_mdp = self._dispatch_classify(
                    task, is_known, matched_id, env_id, state.task_data_path
                )
        else:
            # 1. Classic path: classify known or unknown
            is_known, matched_id, env_id = self._classify(task)
            adapter_code, env_source, needs_mdp = self._dispatch_classify(
                task, is_known, matched_id, env_id, state.task_data_path
            )

        # 3. Runtime verification + AI-coding auto-repair.
        #    M1 previously had NO runtime check on generated adapters (only an
        #    AST syntax pass), so generated code that imports/instantiates but
        #    crashes at make_env()/reset()/step() (e.g. accessing the removed
        #    TimeLimit.reward_range under gymnasium>=1.0) was fatal. We now
        #    instantiate + short-rollout and feed any traceback back to the
        #    coding LLM to self-repair — the framework's robustness pillar.
        adapter_path = run_dir / "env_adapter.py"
        adapter_code, env = self._verify_and_repair_adapter(
            adapter_code, adapter_path, task,
            is_known=bool(is_known and matched_id),
        )

        # 4. Topology extraction (on the verified code). Pillar-1 canonical
        # adapters are deterministic, so derive topology locally instead of
        # burning an LLM call.
        if env_source == EnvSourceType.COMBINATORIAL_OPTIMIZATION:
            topology = self._topology_from_env(env)
        else:
            topology = self._extract_topology(adapter_code, task)

        # 4b. V4.3 obs-coordinate contract — the RAW observation dimensionality is
        # a deterministic ground truth. Read it from the live env and override any
        # LLM topology guess (fixes reach: LLM extracted obs_dim=9 vs real 39,
        # which silently corrupted M2/M4 obs grounding). General, no env names.
        try:
            from autorl.obs_space_contract import reconcile_obs_dim
            true_obs = int(getattr(env.observation_space, "shape", [0]) [0] or 0)
            if true_obs > 0 and isinstance(topology, dict):
                od = dict(topology.get("observation_dims") or {})
                aid = "agent_0" if "agent_0" in od else (next(iter(od), "agent_0"))
                fixed, mismatch = reconcile_obs_dim(od.get(aid), true_obs)
                if mismatch:
                    self.logger.warning(
                        "[OBS_DIM_RECONCILE] %s: LLM topology obs_dim=%s overridden "
                        "by live env obs_dim=%s", aid, od.get(aid), fixed)
                od[aid] = fixed
                topology["observation_dims"] = od
        except Exception as _e:
            self.logger.warning("[OBS_DIM_RECONCILE] skipped: %s", _e)

        # 5. Sanity check before publishing any executable interface.
        if not needs_mdp:
            self._sanity_check(env, topology)
        else:
            self.logger.info("Sanity check skipped for tensor shell (stub step) — will run after M2 Phase A")

        # 6. Build the source identity before commit. Authority is derived from
        # provenance, never from a task/environment allowlist.
        manifest = self._build_manifest(
            env_id, task, env_source, topology,
            adapter_code, str(adapter_path), needs_mdp,
            task_data_path=state.task_data_path,
            matched_id=matched_id,
        )

        # 7. Publish adapter + runtime receipt + existing search generation as
        # one transaction. env_shell is only a redesign input; it is written
        # after the canonical interface is safely visible.
        self._commit_verified_interface(
            run_dir=run_dir,
            adapter_code=adapter_code,
            env=env,
            manifest=manifest,
            actor="M1",
            reason="verified_environment_source_materialization",
        )
        self._atomic_text(run_dir / "env_shell.py", adapter_code)
        self._save_manifest(manifest, run_dir)

        state.env = env
        state.manifest = manifest
        state.env_provenance = manifest.env_provenance
        self._log_done()
        return state

    # ──────────────────────────────────────────────────────────────────────
    # Classification
    # ──────────────────────────────────────────────────────────────────────

    def _detect_pillar1_problem(self, task: str,
                                task_data_path: Optional[str]) -> Optional[str]:
        if not task_data_path:
            return None
        low = (task or "").lower()
        if "tsp" in low or "traveling salesman" in low or "travelling salesman" in low:
            try:
                n = self._infer_square_csv_size(Path(task_data_path))
                if n >= 3:
                    return "tsp"
            except Exception:
                return None
        return None

    @staticmethod
    def _infer_square_csv_size(path: Path) -> int:
        import csv
        with path.open(newline="") as f:
            rows = list(csv.reader(f))
        if not rows:
            raise ValueError(f"empty CSV: {path}")
        # Headered matrix: first row labels, then N numeric rows.
        data_rows = rows[1:] if len(rows[0]) == len(rows) - 1 else rows
        matrix = []
        for row in data_rows:
            vals = []
            for cell in row:
                cell = str(cell).strip()
                if cell == "":
                    continue
                vals.append(float(cell))
            matrix.append(vals)
        n = len(matrix)
        if n < 3 or any(len(r) != n for r in matrix):
            raise ValueError(f"CSV is not a square distance matrix: {path}")
        return n

    @staticmethod
    def _generate_tsp_adapter(n_cities: int) -> str:
        return f'''"""Canonical Pillar-1 TSP environment generated by M1.

Loads run_dir/task_data.csv, a square distance matrix. The agent starts at
city 0, chooses next cities with Discrete(N), and must return to city 0 after
visiting every city exactly once.
"""

import csv
from pathlib import Path

import gymnasium as gymnasium
import numpy as np


def _load_distance_matrix():
    path = Path(__file__).resolve().parent / "task_data.csv"
    if not path.exists():
        matches = sorted(Path(__file__).resolve().parent.glob("task_data.*"))
        if matches:
            path = matches[0]
    with path.open(newline="") as f:
        rows = list(csv.reader(f))
    data_rows = rows[1:] if rows and len(rows[0]) == len(rows) - 1 else rows
    matrix = []
    for row in data_rows:
        vals = [float(x) for x in row if str(x).strip() != ""]
        matrix.append(vals)
    dist = np.asarray(matrix, dtype=np.float32)
    if dist.ndim != 2 or dist.shape[0] != dist.shape[1]:
        raise RuntimeError(f"TSP distance matrix must be square, got {{dist.shape}}")
    return dist


class TSPConstructiveEnv(gymnasium.Env):
    metadata = {{"render_modes": ["ansi"]}}

    def __init__(self, **kwargs):
        super().__init__()
        self.dist = _load_distance_matrix()
        self.n = int(self.dist.shape[0])
        self.action_space = gymnasium.spaces.Discrete(self.n)
        self.observation_space = gymnasium.spaces.Box(
            low=0.0, high=1.0, shape=(2 * self.n + 2,), dtype=np.float32
        )
        self.max_steps = 2 * self.n + 2
        self.scale = float(np.max(self.dist) * max(1, self.n))
        self.render_mode = kwargs.get("render_mode")
        self.reset()

    def _obs(self):
        current = np.zeros(self.n, dtype=np.float32)
        current[self.current_city] = 1.0
        visited = self.visited.astype(np.float32)
        tail = np.asarray([
            float(self.steps) / float(max(1, self.max_steps)),
            float(self.total_length) / float(max(self.scale, 1e-6)),
        ], dtype=np.float32)
        return np.concatenate([current, visited, tail]).astype(np.float32)

    def _info(self, **extra):
        valid_tour = bool(self.complete and len(set(self.tour)) == self.n)
        info = {{
            "problem_class": "tsp",
            "current_city": int(self.current_city),
            "visited_count": int(np.sum(self.visited)),
            "tour": [int(x) for x in self.tour],
            "tour_length": float(self.total_length),
            "valid_tour": valid_tour,
            "is_complete": bool(self.complete),
            "n_cities": int(self.n),
        }}
        info.update(extra)
        return info

    def reset(self, *, seed=None, options=None):
        super().reset(seed=seed)
        self.current_city = 0
        self.visited = np.zeros(self.n, dtype=bool)
        self.visited[0] = True
        self.tour = [0]
        self.total_length = 0.0
        self.steps = 0
        self.complete = False
        return self._obs(), self._info(valid_action=True, invalid_action=False)

    def step(self, action):
        action = int(action)
        self.steps += 1
        terminated = False
        truncated = self.steps >= self.max_steps
        invalid = False
        reward = 0.0

        if action < 0 or action >= self.n:
            invalid = True
        elif self.complete:
            invalid = True
        elif np.all(self.visited):
            if action == 0:
                edge = float(self.dist[self.current_city, 0])
                self.total_length += edge
                self.current_city = 0
                self.complete = True
                terminated = True
                reward = 2.0 - edge / max(self.scale, 1e-6)
            else:
                invalid = True
        elif self.visited[action]:
            invalid = True
        else:
            edge = float(self.dist[self.current_city, action])
            self.total_length += edge
            self.current_city = action
            self.visited[action] = True
            self.tour.append(action)
            reward = 0.1 - edge / max(self.scale, 1e-6)

        if invalid:
            reward = -1.0
        if truncated and not terminated:
            reward -= 1.0

        return self._obs(), float(reward), bool(terminated), bool(truncated), self._info(
            valid_action=not invalid,
            invalid_action=invalid,
            last_action=action,
        )

    def render(self):
        return " -> ".join(str(x) for x in self.tour)


def make_env(**kwargs) -> gymnasium.Env:
    return TSPConstructiveEnv(**kwargs)
'''

    @staticmethod
    def _topology_from_env(env: Any) -> Dict[str, Any]:
        obs_shape = getattr(env.observation_space, "shape", None) or (1,)
        action_space = env.action_space
        action_dim = int(getattr(action_space, "n", 1))
        return {
            "agent_type": "single",
            "num_agents": 1,
            "agent_ids": ["agent_0"],
            "observation_dims": {"agent_0": int(obs_shape[0])},
            "action_dims": {"agent_0": action_dim},
            "action_types": {"agent_0": "discrete"},
            "observability": "full",
            "cooperation_type": "n/a",
            "reward_structure": "individual",
        }

    def _dispatch_classify(
        self, task: str, is_known: bool, matched_id: Optional[str],
        env_id: str, task_data_path: Optional[str],
    ) -> Tuple[str, EnvSourceType, bool]:
        """Wrap the original known/unknown branching so the new raw_sim path
        in run() can fall back to it cleanly on discovery failure."""
        if is_known and matched_id:
            adapter_code = self._generate_known_wrapper(task, matched_id)
            self.logger.info(f"[KNOWN] Generating library wrapper for '{matched_id}'")
            return adapter_code, EnvSourceType.CLASSIC_LIBRARY, False
        adapter_code = self._generate_tensor_shell(task, env_id, task_data_path)
        self.logger.info(f"[UNKNOWN] Generating tensor shell for '{env_id}' "
                         f"(MDP design deferred to M2)")
        return adapter_code, EnvSourceType.NL_TENSOR_SHELL, True

    # ──────────────────────────────────────────────────────────────────────
    # Raw-sim discovery (Pillar 2) — wraps RawSimDiscoverer for use by run()
    # ──────────────────────────────────────────────────────────────────────

    def _try_raw_sim_discovery(
        self, state: PipelineState, run_dir,
    ) -> Optional[Tuple[str, EnvSourceType, bool, str, Optional[str]]]:
        """Run raw-sim discovery. Returns (adapter_code, env_source, needs_mdp,
        env_id, matched_id) on success, None on failure (so run() can fall back
        to the classic classify path)."""
        from autorl.modules.raw_sim_discoverer import RawSimDiscoverer

        hint = state.raw_sim_input or {}
        env_name = str(hint.get("env_name", "")).strip()
        task_hint = str(hint.get("task_hint", state.task_description or "")).strip()
        if not env_name:
            self.logger.warning("raw_sim_input present but env_name is empty")
            return None

        discoverer = RawSimDiscoverer(
            self.llm, self.coding_llm, self.config.get("raw_sim", {})
        )
        # P2 public-spec raw-sim: M1 adapter discovery is a mechanical interface
        # task. It may use env identity and introspected public API, while the
        # terminal intent and public sensor/action dictionary are routed to M2/M4
        # through the audited public-spec contract instead of being encoded into
        # adapter logic.
        result = discoverer.discover(
            env_name, task_hint, run_dir, is_strict_raw_sim=True)

        # Persist the discovery audit log next to the adapter for reproducibility
        try:
            import json as _json
            audit = {
                "env_name": env_name,
                "task_hint": task_hint,
                "ok": result.ok,
                "package_name": result.package_name,
                "import_path": result.import_path,
                "install_command": result.install_command,
                "failure_reason": result.failure_reason,
                "candidates_tried": result.candidates_tried,
            }
            (run_dir / "raw_sim_discovery.json").write_text(
                _json.dumps(audit, indent=2), encoding="utf-8"
            )
        except Exception as e:
            self.logger.warning(f"failed to persist discovery audit: {e}")

        if not result.ok:
            return None

        # Ensure the discovered package is installed in the MAIN venv so the
        # rest of the pipeline (M2 probing, M4 sandbox, M5 training) can
        # import it. The discoverer's sandbox install only proves the package
        # exists; M2+ runs in our process.
        self._ensure_main_venv_install(result.package_name)

        env_id = env_name.lower().replace(" ", "_").replace("-", "_").replace(":", "_")
        return result.adapter_code, EnvSourceType.RAW_SIM_INTROSPECTED, False, \
            env_id, env_name

    def _ensure_main_venv_install(self, pip_spec: str) -> None:
        """Install pip_spec in the MAIN process's python (the one running
        AutoRL), no-op if already importable."""
        import importlib, subprocess as _sp, sys as _sys
        # Best-effort import-test using just the top-level token of pip_spec
        # (e.g. 'metaworld==2.0.0' → 'metaworld'; 'git+https://...' → skip test).
        if "+" not in pip_spec and "://" not in pip_spec:
            mod_guess = pip_spec.split("==")[0].split("[")[0].replace("-", "_")
            try:
                importlib.import_module(mod_guess)
                self.logger.info(
                    f"[RAW_SIM] {mod_guess!r} already importable in main venv "
                    f"— skipping install"
                )
                return
            except ImportError:
                pass
        self.logger.info(f"[RAW_SIM] installing {pip_spec!r} in main venv ...")
        try:
            _sp.run(
                [_sys.executable, "-m", "pip", "install", "--quiet", pip_spec],
                check=True, capture_output=True, timeout=300,
            )
            self.logger.info(f"[RAW_SIM] main-venv install OK")
        except Exception as e:
            self.logger.warning(
                f"[RAW_SIM] main-venv install of {pip_spec!r} failed: {e} — "
                f"downstream modules may fail to import the env"
            )

    def _classify(self, task: str) -> Tuple[bool, Optional[str], str]:
        # B1 fix (2026-05-28): Python keyword pre-match before LLM call.
        # known_envs.yaml advertises a `keywords` list per entry but the v0
        # pipeline only fed those keywords into the LLM prompt — Python never
        # did its own substring match. Consequence: every M1 call burned a
        # round-trip LLM hit even for "CartPole" / "MountainCarContinuous" /
        # "MetaWorld door-open" tasks that are 100% deterministic. A single
        # network blip in that one call killed the entire run (this was the
        # root cause of 4 of the 7 failures on 2026-05-27 night).
        pre = self._keyword_prematch(task)
        if pre is not None:
            matched_id, env_id = pre
            self.logger.info(
                f"Classification (keyword-prematch): is_known=True, "
                f"matched='{matched_id}', env_id='{env_id}' — LLM call skipped"
            )
            return True, matched_id, env_id

        registry_summary = "\n".join(
            f"  {k}: keywords={v.get('keywords', [])}"
            for k, v in self.known_envs.items()
        )
        result = self.llm.call_json(
            system_prompt=ENV_CLASSIFIER_SYSTEM,
            user_prompt=f"Task:\n{task}\n\nRegistry:\n{registry_summary}",
            temperature=0.1,
            purpose="m1.env_classifier",
        )
        is_known   = result.get("is_known", False)
        matched_id = result.get("matched_env_id")
        env_id     = result.get("env_id", "custom_env")
        self.logger.info(
            f"Classification: is_known={is_known}, matched='{matched_id}', "
            f"confidence={result.get('confidence', 0):.2f}"
        )
        return is_known, matched_id, env_id

    def _run_from_cached_adapter(self, state: PipelineState,
                                 adapter_path: Path) -> PipelineState:
        """B8 fix (2026-05-28): instantiate a cache-resumed adapter and
        rebuild the minimal state (manifest/env_provenance) without
        touching the LLM. The caller has already verified the adapter
        file exists; we own validation + manifest seating."""
        adapter_code = adapter_path.read_text(encoding="utf-8")
        env = self._instantiate_env(adapter_code, adapter_path)
        topology = self._topology_from_env(env)
        # Same continuous-action repair as the B6 fallback path.
        try:
            import gymnasium as _gym
            if isinstance(env.action_space, _gym.spaces.Box):
                topology["action_types"] = {"agent_0": "continuous"}
                topology["action_dims"]  = {"agent_0": int(env.action_space.shape[0])}
        except Exception:
            pass
        from autorl.data_types import EnvSourceType
        cached_manifest: Dict[str, Any] = {}
        try:
            cached_manifest = json.loads(
                (Path(state.run_dir) / "manifest.json").read_text(
                    encoding="utf-8"
                )
            )
        except Exception:
            cached_manifest = {}
        try:
            cached_source = EnvSourceType(
                cached_manifest.get("env_source")
                or EnvSourceType.CLASSIC_LIBRARY.value
            )
        except (TypeError, ValueError):
            cached_source = EnvSourceType.CLASSIC_LIBRARY
        cached_provenance = dict(
            cached_manifest.get("env_provenance") or {}
        )
        manifest = self._build_manifest(
            env_id=(
                cached_manifest.get("env_id")
                or topology.get("env_id")
                or adapter_path.parent.name
            ),
            task=state.task_description,
            env_source=cached_source,
            topology=topology,
            adapter_code=adapter_code,
            adapter_path=str(adapter_path),
            needs_mdp=bool(cached_manifest.get("needs_mdp_design", False)),
            task_data_path=state.task_data_path,
            matched_id=cached_provenance.get("library_id"),
        )
        # Preserve audited origin flags exactly; topology still comes from the
        # freshly instantiated executable adapter.
        for field_name, field_value in cached_provenance.items():
            if hasattr(manifest.env_provenance, field_name):
                setattr(manifest.env_provenance, field_name, field_value)
        self._commit_verified_interface(
            run_dir=state.run_dir,
            adapter_code=adapter_code,
            env=env,
            manifest=manifest,
            actor="M1_RESUME",
            reason="verified_cached_adapter_reinstatement",
            preserve_existing_source_identity=True,
        )
        self._save_manifest(manifest, state.run_dir)
        state.env = env
        state.manifest = manifest
        state.env_provenance = manifest.env_provenance
        self.logger.warning(
            f"[B8] reused cached adapter at {adapter_path}; "
            "skipped LLM-based M1 entirely."
        )
        self._log_done()
        return state

    def _run_from_authoritative_adapter(
        self, state: PipelineState, adapter_path: Path
    ) -> PipelineState:
        """Re-seat an immutable source without granting rewrite authority."""

        from autorl.runtime_interface_contract import (
            assert_env_matches_canonical_receipt,
            reconcile_interface_generation_mirrors,
        )

        repaired = reconcile_interface_generation_mirrors(state.run_dir)
        if repaired:
            self.logger.warning(
                "[SOURCE_AUTHORITY] recovered canonical compatibility mirrors "
                "before immutable adapter reinstatement: %s",
                ", ".join(repaired),
            )
        adapter_code = adapter_path.read_text(encoding="utf-8")
        env = self._instantiate_env(adapter_code, adapter_path)
        self._runtime_smoke(env, enforce_flat_obs=True)
        assert_env_matches_canonical_receipt(
            env, state.run_dir, adapter_path=adapter_path
        )
        state.env = env
        state.env_provenance = state.manifest.env_provenance
        self.logger.warning(
            "[SOURCE_AUTHORITY] re-instantiated immutable canonical adapter; "
            "classification/synthesis rewrite was not authorized"
        )
        self._log_done()
        return state

    def _keyword_prematch(self, task: str) -> Optional[Tuple[str, str]]:
        """Return (matched_id, env_id) if `task` contains any registered
        keyword (case-insensitive substring), else None. Picks the entry
        with the longest matched keyword to avoid e.g. "ant" matching
        plain "Ant-v4" when the task is actually "metaworld ant" (none
        currently, but defensive)."""
        text = (task or "").lower()
        best: Optional[Tuple[int, str, str]] = None  # (kw_len, matched_id, env_id)
        for matched_id, spec in self.known_envs.items():
            for kw in spec.get("keywords", []) or []:
                kw_lc = str(kw).strip().lower()
                if kw_lc and kw_lc in text:
                    # env_id heuristic: prefer the gym id baked into make_call
                    # (e.g. "Ant-v4"), else fall back to the registry key.
                    env_id = self._extract_env_id(spec) or matched_id
                    cand = (len(kw_lc), matched_id, env_id)
                    if best is None or cand > best:
                        best = cand
        if best is None:
            return None
        return best[1], best[2]

    @staticmethod
    def _extract_env_id(spec: Dict[str, Any]) -> Optional[str]:
        """Best-effort extract of the canonical env_id from a registry entry's
        `make_call`, e.g. gymnasium.make('Ant-v4') → 'Ant-v4'. Falls back to
        registry key when no gym-style id is found."""
        mc = (spec.get("make_call") or "").strip()
        if not mc:
            return None
        import re as _re
        m = _re.search(r"['\"]([A-Za-z][\w\-]*-v\d+)['\"]", mc)
        return m.group(1) if m else None

    # ──────────────────────────────────────────────────────────────────────
    # Known env: library call wrapper
    # ──────────────────────────────────────────────────────────────────────

    def _generate_known_wrapper(self, task: str, matched_id: str) -> str:
        entry    = self.known_envs[matched_id]
        make_call = entry["make_call"].strip()
        library   = entry["library"]

        if str(library).strip().lower() in {"gymnasium", "metaworld"}:
            from autorl.known_env_adapter import render_known_env_adapter_stub

            self.logger.info(
                "[KNOWN] Using deterministic registry adapter for "
                "'%s' (library=%s); LLM wrapper skipped",
                matched_id,
                library,
            )
            return render_known_env_adapter_stub(entry)

        code = self.coding_llm.call(
            system_prompt=KNOWN_WRAPPER_SYSTEM,
            user_prompt=(
                f"Task: {task}\n"
                f"Environment: {matched_id} (library: {library})\n"
                f"Base instantiation:\n{make_call}\n"
            ),
            temperature=0.15,
        )
        return self._strip_fences(code)

    # ──────────────────────────────────────────────────────────────────────
    # Unknown env: tensor shell (obs/act spaces only)
    # ──────────────────────────────────────────────────────────────────────

    def _generate_tensor_shell(
        self, task: str, env_id: str, task_data_path: Optional[str] = None
    ) -> str:
        """Produce ONLY obs/act space geometry — no step logic.

        When the task carries a structured-data file (Pillar 1), the shell is
        allowed to LOAD that file to size its spaces from real dimensions —
        that is geometry, not game logic.
        """
        data_block = self._structured_data_block(task_data_path)
        data_instr = (
            "\nThe shell MUST load the attached data file in __init__/make_env "
            "and size observation_space / action_space from its real "
            "dimensions. Loading the file to fix geometry is allowed; "
            "implementing step/reward logic is still NOT.\n"
            if data_block else ""
        )
        code = self.coding_llm.call(
            system_prompt=TENSOR_SHELL_SYSTEM,
            user_prompt=(
                f"Task description:\n{task}\n\n"
                f"Environment id: {env_id}\n"
                f"{data_block}{data_instr}\n"
                f"Generate the tensor shell. Do NOT implement game logic."
            ),
            temperature=0.15,
        )
        code = self._strip_fences(code)
        code = self._fix_syntax(code, task, max_attempts=3)
        return code

    # ──────────────────────────────────────────────────────────────────────
    # Topology extraction
    # ──────────────────────────────────────────────────────────────────────

    def _extract_topology(self, adapter_code: str, task: str) -> Dict:
        return self.llm.call_json(
            system_prompt=TOPOLOGY_SYSTEM,
            user_prompt=f"Task: {task}\n\nAdapter code:\n{adapter_code[:3000]}",
            temperature=0.1,
            purpose="m1.topology_extract",
        )

    # ──────────────────────────────────────────────────────────────────────
    # Env instantiation
    # ──────────────────────────────────────────────────────────────────────

    @staticmethod
    def _atomic_text(path: Path, text: str) -> None:
        import os
        import tempfile

        path.parent.mkdir(parents=True, exist_ok=True)
        fd, tmp_name = tempfile.mkstemp(
            prefix=path.name + ".", suffix=".tmp", dir=str(path.parent)
        )
        try:
            with os.fdopen(fd, "w", encoding="utf-8") as handle:
                handle.write(text)
                handle.flush()
                os.fsync(handle.fileno())
            os.replace(tmp_name, path)
        finally:
            try:
                if os.path.exists(tmp_name):
                    os.unlink(tmp_name)
            except Exception:
                pass

    def _commit_verified_interface(
        self,
        *,
        run_dir: Path,
        adapter_code: str,
        env: Any,
        manifest: EnvironmentManifest,
        actor: str,
        reason: str,
        preserve_existing_source_identity: bool = False,
    ) -> Dict[str, Any]:
        """Stage and atomically publish a verified, authority-checked adapter."""

        from autorl.runtime_interface_contract import (
            capture_runtime_interface_contract,
            commit_canonical_interface,
            load_environment_source_authority,
            source_authority_from_manifest,
            source_identity_from_manifest,
        )

        run_dir = Path(run_dir)
        candidate_path = run_dir / (
            f".env_adapter.candidate.{uuid.uuid4().hex}.py"
        )
        self._atomic_text(candidate_path, adapter_code)
        try:
            receipt, _ = capture_runtime_interface_contract(
                env,
                adapter_path=candidate_path,
                steps=int(
                    self.config.get("runtime_interface_probe_steps", 5) or 5
                ),
            )
            existing = load_environment_source_authority(run_dir)
            authority = str(
                existing.get("source_authority")
                or source_authority_from_manifest(manifest)
            )
            if preserve_existing_source_identity and existing.get(
                "source_identity"
            ):
                source_identity = dict(existing["source_identity"])
            else:
                source_identity = source_identity_from_manifest(manifest)
            committed = commit_canonical_interface(
                run_dir,
                candidate_adapter_path=candidate_path,
                receipt=receipt,
                source_identity=source_identity,
                source_authority=authority,
                actor=actor,
                reason=reason,
            )
        finally:
            candidate_path.unlink(missing_ok=True)
        self.logger.info(
            "Canonical interface commit generation=%s no_op=%s hash=%s",
            committed.get("generation_id"),
            committed.get("no_op"),
            committed.get("canonical_interface_hash"),
        )
        return committed

    def _save_adapter(self, code: str, run_dir: Path) -> Path:
        path = run_dir / "env_adapter.py"
        path.write_text(code, encoding="utf-8")
        self.logger.info(f"Adapter saved → {path}")
        return path

    def _instantiate_env(self, code: str, adapter_path: Path) -> Any:
        run_dir_str = str(adapter_path.parent)
        if run_dir_str not in sys.path:
            sys.path.insert(0, run_dir_str)

        namespace: Dict[str, Any] = {"__file__": str(adapter_path)}
        try:
            exec(compile(code, str(adapter_path), "exec"), namespace)
        except Exception as e:
            raise RuntimeError(f"Failed to exec adapter code: {e}\n{code[:500]}")

        if "make_env" not in namespace:
            raise RuntimeError("Adapter code must define make_env()")

        try:
            env = namespace["make_env"]()
        except Exception as e:
            raise RuntimeError(f"make_env() raised: {e}")

        try:
            from autorl.env_normalization import normalize_env
            env = normalize_env(env, flatten_obs=True)
        except Exception as e:
            raise RuntimeError(f"make_env() returned an env that could not be "
                               f"normalized to AutoRL's contract: {e}")

        self.logger.info(f"Env instantiated: {type(env).__name__}")
        return env

    # ──────────────────────────────────────────────────────────────────────
    # Runtime verification + AI-coding auto-repair
    # ──────────────────────────────────────────────────────────────────────

    def _verify_and_repair_adapter(
        self, code: str, adapter_path: Path, task: str,
        is_known: bool, max_attempts: int = 3,
    ) -> Tuple[str, Any]:
        """Instantiate + short-rollout the adapter; repair via LLM on failure."""
        system = KNOWN_WRAPPER_SYSTEM if is_known else TENSOR_SHELL_SYSTEM
        last_err: Optional[Exception] = None

        for attempt in range(1, max_attempts + 1):
            try:
                code = self._fix_syntax(code, task, max_attempts=2)
                env = self._instantiate_env(code, adapter_path)
                self._runtime_smoke(env, enforce_flat_obs=True)
                self.logger.info(
                    f"Adapter runtime verification passed ✓ (attempt {attempt})"
                )
                return code, env
            except Exception as e:
                last_err = e
                tb = traceback.format_exc()[-1600:]
                self.logger.warning(
                    f"Adapter verification failed "
                    f"(attempt {attempt}/{max_attempts}): {e}"
                )
                if attempt == max_attempts:
                    raise RuntimeError(
                        f"Adapter could not be repaired after "
                        f"{max_attempts} attempts: {e}"
                    )
                repair_prompt = (
                    f"The adapter code below FAILED at runtime.\n"
                    f"Task: {task}\n\n"
                    f"Error / traceback:\n{tb}\n\n"
                    f"Constraints: keep a module-level make_env(**kwargs); "
                    f"forward render_mode and other supported kwargs to the "
                    f"underlying env constructor; keep "
                    f"observation_space/action_space; target the gymnasium "
                    f">=1.0 API. NOTE: gym.make() returns a TimeLimit-wrapped "
                    f"env that has NO .reward_range attribute and render_mode "
                    f"is set at make() time (render() takes no mode arg). "
                    f"Return ONLY corrected Python, no markdown fences.\n\n"
                    f"Code:\n{code}"
                )
                code = self._strip_fences(self.coding_llm.call(
                    system_prompt=system,
                    user_prompt=repair_prompt,
                    temperature=0.1,
                ))

        raise RuntimeError(f"Adapter verification failed: {last_err}")

    def _runtime_smoke(self, env: Any, steps: int = 5,
                       enforce_flat_obs: bool = False):
        """Minimal runtime check: reset() + a few step()s for gym envs.

        enforce_flat_obs: require a flat 1-D Box observation space — the
        geometry the rest of the pipeline assumes after normalization.
        """
        # CRITICAL: enforce gymnasium.Env inheritance contract. Duck-typed
        # adapters pass reset/step but fail isinstance checks in SB3 / OMR /
        # PettingZoo downstream — caught here before they reach training.
        import gymnasium as _gym
        if not isinstance(env, _gym.Env):
            raise RuntimeError(
                f"adapter.make_env() returned {type(env).__name__} which is "
                f"NOT a subclass of gymnasium.Env. Any wrapper class MUST "
                f"inherit from gymnasium.Wrapper or gymnasium.Env — "
                f"stable_baselines3 / PettingZoo / OMR will reject it. "
                f"Fix: replace `class MyWrapper:` with "
                f"`class MyWrapper(gymnasium.Wrapper):` and call "
                f"`super().__init__(env)` in __init__."
            )
        out = env.reset()
        if not (isinstance(out, tuple) and len(out) == 2):
            raise RuntimeError(
                f"reset() must return (obs, info), got {out!r}"
            )
        obs, info = out
        if not isinstance(info, dict):
            raise RuntimeError(
                f"reset() second value must be info dict, got {type(info).__name__}"
            )
        if enforce_flat_obs:
            violation = self._flat_box_obs_violation(env)
            if violation:
                raise RuntimeError(violation)
            try:
                import numpy as _np
                flat = _np.asarray(obs, dtype=_np.float32).reshape(-1)
                if getattr(env.observation_space, "shape", None) != flat.shape:
                    raise RuntimeError(
                        f"reset obs shape {flat.shape} does not match "
                        f"observation_space {env.observation_space.shape}"
                    )
            except Exception as e:
                raise RuntimeError(
                    f"reset obs is not a flat float vector: {e}"
                ) from e
        for _ in range(steps):
            result = env.step(env.action_space.sample())
            if not (isinstance(result, tuple) and len(result) == 5):
                raise RuntimeError(
                    f"step() must return a 5-tuple "
                    f"(obs, reward, terminated, truncated, info), got {result!r}"
                )
            if enforce_flat_obs:
                step_obs, _reward, _terminated, _truncated, step_info = result
                if not isinstance(step_info, dict):
                    raise RuntimeError(
                        f"step() info must be dict, got {type(step_info).__name__}"
                    )
                try:
                    import numpy as _np
                    flat = _np.asarray(step_obs, dtype=_np.float32).reshape(-1)
                    if getattr(env.observation_space, "shape", None) != flat.shape:
                        raise RuntimeError(
                            f"step obs shape {flat.shape} does not match "
                            f"observation_space {env.observation_space.shape}"
                        )
                except Exception as e:
                    raise RuntimeError(
                        f"step obs is not a flat float vector: {e}"
                    ) from e
            if result[2] or result[3]:
                env.reset()

    def _sanity_check(self, env: Any, topology: Dict):
        n = self.config.get("sanity_check_episodes", 3)
        self.logger.info(f"Sanity check: {n} episodes")
        for _ in range(n):
            if topology.get("agent_type", "single") == "single":
                obs, _ = env.reset()
                for _ in range(200):
                    obs, rew, term, trunc, _ = env.step(env.action_space.sample())
                    if term or trunc:
                        break
            else:
                env.reset()
                for agent in env.agent_iter():
                    obs, rew, term, trunc, _ = env.last()
                    env.step(None if (term or trunc) else env.action_space(agent).sample())
        self.logger.info("Sanity check passed ✓")

    # ──────────────────────────────────────────────────────────────────────
    # Manifest
    # ──────────────────────────────────────────────────────────────────────

    def _build_manifest(self, env_id, task, env_source, topology,
                        adapter_code, adapter_path, needs_mdp,
                        task_data_path: Optional[str] = None,
                        matched_id: Optional[str] = None) -> EnvironmentManifest:
        act_types_raw = topology.get("action_types", {})
        act_types = {}
        for k, v in act_types_raw.items():
            try:
                act_types[k] = ActionType(v)
            except ValueError:
                act_types[k] = ActionType.DISCRETE

        provenance = EnvProvenance(
            source_category=env_source.value,
            adapter_generation=(
                "canonical_tsp_adapter"
                if env_source == EnvSourceType.COMBINATORIAL_OPTIMIZATION
                else ("known_library_wrapper" if matched_id else "llm_generated_adapter")
            ),
            problem_class=(
                "tsp" if env_source == EnvSourceType.COMBINATORIAL_OPTIMIZATION else None
            ),
            library_id=matched_id,
            data_path=task_data_path,
            is_library_env=(env_source == EnvSourceType.CLASSIC_LIBRARY),
            is_raw_sim_env=(env_source == EnvSourceType.RAW_SIM_INTROSPECTED),
            is_generated_mdp=bool(needs_mdp or env_source == EnvSourceType.NL_SYNTHESIZED),
            is_structured_data_env=(env_source == EnvSourceType.COMBINATORIAL_OPTIMIZATION),
            omr_rebuild_required_after_m2a=bool(
                needs_mdp or env_source in (
                    EnvSourceType.NL_TENSOR_SHELL,
                    EnvSourceType.NL_SYNTHESIZED,
                )
            ),
            notes=(
                "Pillar-1 structured combinatorial optimization env"
                if env_source == EnvSourceType.COMBINATORIAL_OPTIMIZATION else ""
            ),
        )

        return EnvironmentManifest(
            env_id=env_id,
            env_description=task,
            env_source=env_source,
            agent_type=AgentType(topology.get("agent_type", "single")),
            num_agents=topology.get("num_agents", 1),
            agent_ids=topology.get("agent_ids", ["agent_0"]),
            observation_dims=topology.get("observation_dims", {}),
            action_dims=topology.get("action_dims", {}),
            action_types=act_types,
            observability=ObservabilityType(topology.get("observability", "full")),
            cooperation_type=CooperationType(topology.get("cooperation_type", "n/a")),
            reward_structure=topology.get("reward_structure", "individual"),
            adapter_code=adapter_code,
            adapter_module_path=adapter_path,
            needs_mdp_design=needs_mdp,
            env_provenance=provenance,
        )

    def _save_manifest(self, manifest: EnvironmentManifest, run_dir: Path):
        data = {
            "env_id":           manifest.env_id,
            "env_source":       manifest.env_source.value,
            "needs_mdp_design": manifest.needs_mdp_design,
            "agent_type":       manifest.agent_type.value,
            "num_agents":       manifest.num_agents,
            "agent_ids":        manifest.agent_ids,
            "observation_dims": manifest.observation_dims,
            "action_dims":      manifest.action_dims,
            "action_types":     {k: v.value for k, v in manifest.action_types.items()},
            "observability":    manifest.observability.value,
            "cooperation_type": manifest.cooperation_type.value,
            "reward_structure": manifest.reward_structure,
            "env_provenance": {
                "source_category": manifest.env_provenance.source_category,
                "adapter_generation": manifest.env_provenance.adapter_generation,
                "problem_class": manifest.env_provenance.problem_class,
                "library_id": manifest.env_provenance.library_id,
                "data_path": manifest.env_provenance.data_path,
                "is_library_env": manifest.env_provenance.is_library_env,
                "is_raw_sim_env": manifest.env_provenance.is_raw_sim_env,
                "is_generated_mdp": manifest.env_provenance.is_generated_mdp,
                "is_structured_data_env": manifest.env_provenance.is_structured_data_env,
                "omr_rebuild_required_after_m2a": (
                    manifest.env_provenance.omr_rebuild_required_after_m2a
                ),
                "notes": manifest.env_provenance.notes,
            },
        }
        self._atomic_text(run_dir / "manifest.json", json.dumps(data, indent=2))
        self._atomic_text(
            run_dir / "env_provenance.json",
            json.dumps(data["env_provenance"], indent=2),
        )
        self.logger.info(
            f"Manifest saved (needs_mdp_design={manifest.needs_mdp_design})"
        )

    # ──────────────────────────────────────────────────────────────────────
    # Helpers
    # ──────────────────────────────────────────────────────────────────────

    def _strip_fences(self, code: str) -> str:
        lines = code.strip().splitlines()
        if lines and lines[0].startswith("```"):
            lines = lines[1:]
        if lines and lines[-1].startswith("```"):
            lines = lines[:-1]
        return "\n".join(lines)

    def _fix_syntax(self, code: str, task: str, max_attempts: int = 3) -> str:
        for attempt in range(max_attempts):
            try:
                ast.parse(code)
                return code
            except SyntaxError as e:
                self.logger.warning(f"Syntax error attempt {attempt+1}: {e}")
                if attempt >= max_attempts - 1:
                    raise RuntimeError(f"AI Coding failed after {max_attempts} attempts: {e}")
                code = self._strip_fences(self.coding_llm.call(
                    system_prompt=TENSOR_SHELL_SYSTEM,
                    user_prompt=f"Fix this syntax error:\n{e}\n\nCode:\n{code}",
                    temperature=0.1,
                ))
        return code


==> anc/FARL/autorl/modules/hpo.py <==
"""AutoRL-X Module 5: LLM-Guided Bayesian HPO with SB3 Training"""

import copy
import hashlib
import json
import math
import multiprocessing
import numbers
import os
import pickle
import re
import shutil
import time
from concurrent.futures import FIRST_COMPLETED, ProcessPoolExecutor, wait
from pathlib import Path
from types import SimpleNamespace
from typing import Any, Dict, List, Optional, Tuple

import gymnasium as gym
import numpy as np
# pyrefly: ignore [missing-import]
import optuna

from autorl.data_types import (
    AlgorithmConfig,
    DiagnosticReport,
    HPOResult,
    NetworkArchitecture,
    PipelineState,
    TrialResult,
)
from autorl.llm.client import LLMClient
from autorl.modules.base import BaseModule
from autorl.meta_kb import MetaKB
from autorl.modules.diagnostics import DiagnosticsEngine


HPO_SPACE_SYSTEM_PROMPT = """You are an expert RL hyperparameter tuner.
Define a hyperparameter search space for Bayesian (TPE) optimization.

EXECUTION CONTRACT: this backend uses one scalar learning_rate shared by SB3's
optimizers. Never propose actor_learning_rate, critic_learning_rate, or
alpha_learning_rate. Unsupported schedules/gradient clipping/reward_scale are
not actuator knobs. ent_coef="auto_0.2" is an initialization, NOT an entropy
floor or cap. The exact supported-key receipt is authoritative.

### INITIAL PRIORS, REVISABLE BY EXECUTION AND LEARNER-HEALTH EVIDENCE
Start with a focused range around established values. These are priors, not
universal admissibility bounds. When independent learner-health evidence shows
pathological temperature/loss growth, propose a controlled supported-knob
revision (including a smaller shared learning_rate when justified). Preserve
the candidate's task successes and do not infer a reward fault from loss alone:

- SAC (continuous control / MuJoCo): initial learning_rate log_uniform 1e-4..1e-3
  (centred ~3e-4, revisable with evidence); batch_size categorical [256];
  tau uniform 0.003..0.01; gamma uniform 0.98..0.995; buffer_size [1000000];
  learning_starts [10000]. Default ent_coef is "auto"; explicit supported
  ent_coef/target_entropy interventions require a recorded hypothesis.
- TD3 (continuous control): learning_rate 1e-4..1e-3; batch_size [256];
  tau 0.003..0.01; gamma 0.98..0.995; policy_delay [2].
- PPO (continuous or discrete): learning_rate 1e-4..5e-4; n_steps [2048];
  batch_size [64]; gamma 0.98..0.999; gae_lambda 0.9..0.97;
  clip_range 0.1..0.3; ent_coef 0.0..0.01; n_epochs [10].

### total_timesteps
Use the budget standard for the environment class. For MuJoCo
continuous-control LOCOMOTION the standard is 1000000. Do NOT cap it low —
under-training is the single most common cause of weak final performance.

Output valid JSON only:
{
  "search_space": {
    "learning_rate": {"type": "log_uniform", "low": 1e-4, "high": 1e-3},
    "tau": {"type": "uniform", "low": 0.003, "high": 0.01},
    "batch_size": {"type": "categorical", "choices": [256]},
    ...
  },
  "total_timesteps": 1000000,
  "rationale": str
}
"""

# SB3 algorithm map
SB3_ALGO_MAP = {
    "PPO": "stable_baselines3.PPO",
    "SAC": "stable_baselines3.SAC",
    "TD3": "stable_baselines3.TD3",
    "A2C": "stable_baselines3.A2C",
    "DDPG": "stable_baselines3.DDPG",
    "DQN": "stable_baselines3.DQN",
}

# Valid hyperparams per algorithm (to avoid passing unknown kwargs to SB3)
SB3_VALID_PARAMS = {
    "PPO": {"learning_rate", "gamma", "clip_range", "n_steps", "ent_coef",
             "gae_lambda", "n_epochs", "batch_size", "vf_coef", "max_grad_norm",
             "target_kl", "clip_range_vf", "normalize_advantage", "advantage_normalization",
             "log_std_init", "ortho_init"},
    "SAC": {"learning_rate", "gamma", "tau", "batch_size", "buffer_size",
             "ent_coef", "learning_starts", "train_freq", "gradient_steps",
             "target_entropy", "target_update_interval"},
    "TD3": {"learning_rate", "gamma", "tau", "batch_size", "buffer_size",
             "policy_delay", "learning_starts", "train_freq"},
    "A2C": {"learning_rate", "gamma", "n_steps", "ent_coef", "gae_lambda",
             "vf_coef", "max_grad_norm"},
    "DDPG": {"learning_rate", "gamma", "tau", "batch_size", "buffer_size",
             "learning_starts", "train_freq"},
    "DQN": {"learning_rate", "gamma", "batch_size", "buffer_size",
             "exploration_fraction", "learning_starts"},
}


HPO_FATAL_STOP_STATUSES = {
    # These mean the objective/evaluator substrate is broken; more trials
    # would only produce invalid evidence. Design/search faults are non-fatal
    # inside the current HPO study so the allocated diversity budget can run.
    "ENV_SYNTH_FAULT",
    "OMR_FAULT",
    # A worker result from another executable-interface generation is not an
    # RL/OMR observation. Stop issuing work in the obsolete wave and let the
    # control plane start a newly pinned wave; never convert it into a score.
    "INTERFACE_GENERATION_INVALIDATED",
}

HPO_DESIGN_FAULT_STATUSES = {
    "HPO_FAULT",
    "REWARD_FAULT",
    "MDP_FAULT",
    "OBS_FAULT",
    "INSUFFICIENT_BUDGET_FAULT",
    "OBS_SCHEMA_FAULT",
    "COVERAGE_FAULT",
    "STAGE_TRANSITION_FAULT",
    "REWARD_STRUCTURE_FAULT",
    "OPTIMIZER_FAULT",
    "ALGO_MISMATCH_FAULT",
    "BUDGET_FAULT",
    "BUDGET_EXECUTION_FAULT",
    "REWARD_MISALIGNMENT_FAULT",
    "EXPLORATION_COLLAPSE_FAULT",
    "INVALID_CONFIG_FAULT",
    "TRAIN_CRASH_FAULT",
    "CHECKPOINT_HANDOFF_FAULT",
}


def _consume_prepared_m5_dispatch(state):
    """Use a source-bound, already constructed M5 wave once after recovery."""
    memory = state.pipeline_memory
    context = memory.pop("prepared_m5_dispatch", None)
    if not context:
        return None
    if context["iteration"] != state.pipeline_iteration:
        raise RuntimeError("prepared M5 dispatch belongs to a different iteration")
    path = Path(context["manifest_path"])
    data = path.read_bytes()
    if hashlib.sha256(data).hexdigest() != context["manifest_sha256"]:
        raise RuntimeError("prepared M5 manifest changed after recovery")
    manifest = json.loads(data)
    request_id = (memory.get("next_hypothesis_request") or {}).get("request_id")
    if (manifest.get("iteration") != state.pipeline_iteration
            or (manifest.get("scientific_intervention_schedule") or {}).get("request_id") != request_id
            or not context.get("search_space_response", {}).get("search_space")):
        raise RuntimeError("prepared M5 construction/request is incomplete or stale")
    return {"manifest": manifest, "search_space_response": context["search_space_response"]}


def _snapshot_training_reward_mean(memory: Dict[str, Any], iteration: int, trial_id: int) -> Any:
    """Trial numbers restart each wave; never borrow an older wave's reward."""
    for row in reversed(memory.get("hpo_trial_stats") or []):
        if (isinstance(row, dict) and row.get("pipeline_iteration") == iteration
                and row.get("trial_id") == trial_id):
            return row.get("training_reward_mean")
    return None


def _publish_stage_evidence_wave(
    state: Any,
    items: List[Dict[str, Any]],
    trial_omr_status: Dict[Any, Dict[str, Any]],
) -> Dict[str, Any]:
    """Publish the admitted wave before refreshing its stage control context.

    Per-trial callbacks can run before the wave projection exists.  Their
    last-known-good refresh is not a substitute for consuming the newly
    completed wave.  This transaction does no training and does not alter
    any already materialized candidate/final initialization recipe.
    """
    from autorl.core_ablation import arm
    from autorl.evidence_repair import evidence_sha256
    from autorl.evidence_validity import (
        current_interface_identity,
        scientific_validity_verdict,
    )
    from autorl.stage_evidence import (
        audit_stage_evidence_planes,
        failed_evidence_summary,
        merge_stage_activation_evidence,
    )
    from autorl.v2_provenance import atomic_write_json

    memory = state.pipeline_memory
    previous = copy.deepcopy(memory.get("last_stage_activation_evidence") or {})
    root = Path(state.run_dir)
    merged_object = merge_stage_activation_evidence(items)
    merged = merged_object.to_dict()
    generation, interface_hash = current_interface_identity(state)
    verdict = scientific_validity_verdict(
        merged,
        expected_generation_id=generation,
        expected_interface_hash=interface_hash,
    )
    planes = audit_stage_evidence_planes(merged)
    merge_validity = (merged.get("provenance") or {}).get("validity") or {}
    valid_count = int(merge_validity.get("valid_item_count", 0) or 0)
    iteration = int(getattr(state, "pipeline_iteration", 0) or 0)
    # Do not relabel a previous wave as current merely because its executable
    # interface is unchanged. The merged leaf provenance owns this timestamp.
    current_wave_bound = merged.get("computed_at_iter") == iteration
    identity_bound = bool(
        (generation is None or verdict.get("interface_generation_ids") == [generation])
        and (not interface_hash or verdict.get("canonical_interface_hashes") == [interface_hash])
    )
    available = bool(
        valid_count > 0
        and (merged.get("by_stage") or merged.get("by_atom"))
        and verdict.get("valid")
        and identity_bound
        and current_wave_bound
        and planes.get("consistent")
    )
    receipt = {
        "schema_version": "hpo_stage_evidence_publication.v1",
        "iteration": iteration,
        "published": False,
        "frontier_refreshed": False,
        "scientific_validity": verdict,
        "plane_consistency": planes,
        "current_interface_bound": identity_bound,
        "current_wave_bound": current_wave_bound,
        "evidence_computed_at_iter": merged.get("computed_at_iter"),
        "expected_interface_generation_id": generation,
        "expected_canonical_interface_hash": interface_hash,
        "supplied_trial_items": len(items),
        "admitted_trial_items": valid_count,
        "training_dispatched": False,
        "existing_initialization_recipes_modified": False,
    }
    if not available:
        # Keep the rejected CURRENT source distinct from a valid historical
        # snapshot. A mechanical repair must not read LKG and claim that the
        # newly rejected wave was fixed. Empty/missing source remains empty.
        evidence_digest = evidence_sha256(merged)
        source_items = copy.deepcopy(items)
        source_item_hashes = [evidence_sha256(item) for item in source_items]
        quarantine_digest = evidence_sha256({
            "evidence_sha256": evidence_digest,
            "source_item_hashes": source_item_hashes,
        }).split(":", 1)[-1]
        quarantine = root / "stage_evidence_quarantine" / f"iter{iteration}_{quarantine_digest}"
        atomic_write_json(quarantine / "evidence.json", merged)
        # Preserve pre-merge inputs, including the rows a merge may quarantine.
        # Nested aggregates are not mislabeled as original per-seed labels;
        # the repair consumer must verify their reconstructability separately.
        source_path = quarantine / "raw_sources.json"
        atomic_write_json(source_path, {
            "schema_version": "stage_evidence_raw_sources.v1",
            "iteration": iteration,
            "source_scope": "original_inputs_to_this_wave_merge_not_inferred_seed_labels",
            "source_items": source_items,
            "source_item_hashes": source_item_hashes,
        })
        memory["stage_evidence_repair_source"] = {
            "iteration": iteration,
            "evidence": merged,
            "source_path": str(quarantine / "evidence.json"),
            "source_sha256": evidence_digest,
            "source_items": source_items,
            "source_item_hashes": source_item_hashes,
            "source_items_path": str(source_path),
        }
        memory["evidence_plane_inconsistency_fault"] = {
            "active": bool(planes.get("blocks_frontier")),
            "fault": "EVIDENCE_PLANE_INCONSISTENCY_FAULT",
            "iteration": iteration,
            "violations": list(planes.get("violations") or []),
            "source_path": str(quarantine / "evidence.json"),
            "policy": "quarantine_current_wave_preserve_last_known_good",
        }
        receipt["quarantined_source_path"] = str(quarantine / "evidence.json")
        receipt["quarantined_raw_sources_path"] = str(source_path)
        memory["current_stage_evidence_wave_status"] = {
            "schema_version": "hpo_stage_evidence_wave_status.v1",
            "current_evidence_unavailable": True,
            "scientific_valid_trial_items": 0,
            "preserved_last_known_good": bool(previous),
            "interface_generation_quarantine_count": len(
                memory.get("interface_generation_result_quarantine", []) or []
            ),
            "policy": "zero_valid_wave_does_not_overwrite_last_known_good",
        }
        receipt["status"] = "unavailable_preserved_last_known_good"
        atomic_write_json(quarantine / "publication_audit.json", receipt)
    else:
        # Commit the durable evidence first, then make the same object visible
        # to every in-process consumer; never refresh against an old memory view.
        atomic_write_json(root / "stage_activation_evidence.json", merged)
        state.stage_activation_evidence = merged_object
        graph = getattr(state, "task_causal_graph", None)
        if isinstance(graph, dict):
            graph["stage_evidence"] = merged
        elif graph is not None:
            try:
                graph.stage_evidence = merged_object
            except (AttributeError, TypeError):
                # Some legacy graph views are immutable; the canonical state
                # and memory surfaces below remain the consumer authority.
                pass
        memory["last_stage_activation_evidence"] = merged
        memory.pop("stage_evidence_repair_source", None)
        memory["evidence_plane_inconsistency_fault"] = {
            "active": False,
            "fault": "EVIDENCE_PLANE_INCONSISTENCY_FAULT",
            "iteration": iteration,
            "violations": [],
            "policy": "current_valid_publication_clears_previous_plane_fault",
        }
        memory["last_stage_evidence_failure_summary"] = failed_evidence_summary(merged)
        memory["current_stage_evidence_wave_status"] = {
            "schema_version": "hpo_stage_evidence_wave_status.v1",
            "current_evidence_unavailable": False,
            "scientific_valid_trial_items": valid_count,
            "policy": "current_valid_evidence_updates_lkg",
        }
        receipt["published"] = True
        receipt["published_evidence_sha256"] = "sha256:" + hashlib.sha256(
            json.dumps(merged, sort_keys=True, default=str).encode("utf-8")
        ).hexdigest()
        if arm(state) == "A2":
            # A2 still records outcome evidence, but this additional callback
            # must not restore evidence/memory-driven search control.
            receipt["status"] = "published_a2_targeted_control_disabled"
        else:
            try:
                from autorl.v92_stage_loop import refresh_after_trial

                control = refresh_after_trial(state, trial_omr_status)
                receipt["control_receipt"] = control
                receipt["frontier_refreshed"] = bool(
                    control.get("ledger_refreshed")
                )
                receipt["status"] = (
                    "published_and_frontier_refreshed"
                    if receipt["frontier_refreshed"]
                    else "published_frontier_not_updated"
                )
            except Exception as exc:
                receipt["status"] = "published_frontier_refresh_failed"
                receipt["refresh_error"] = repr(exc)
    memory["stage_evidence_publication"] = receipt
    atomic_write_json(root / "stage_evidence_publication.v1.json", receipt)
    return merged if available else previous


def _champion_parameter_warm_start(
    *,
    state: Any,
    model: Any,
    algo_class: Any,
    algo_name: str,
    env: Any,
    trial_id: int,
    seed: int,
) -> Dict[str, Any]:
    """Optionally initialize a fresh learner from a champion policy.

    This is an explicitly configured diagnostic/search initialization.  It
    copies policy parameters only: replay, optimizer state, RNG state, and
    simulator state remain fresh.  Contract mismatches fall back to an
    ordinary cold start so Aspire remains free to propose a different
    observation or algorithm family in later controller iterations.
    """

    memory = getattr(state, "pipeline_memory", {}) or {}
    config = (
        memory.get("champion_parameter_warm_start")
        if isinstance(memory, dict) else None
    )
    receipt: Dict[str, Any] = {
        "schema_version": "champion_parameter_warm_start_receipt.v1",
        "enabled": bool(isinstance(config, dict) and config.get("enabled")),
        "applied": False,
        "trial_id": int(trial_id),
        "seed": int(seed),
        "target_algo_name": str(algo_name).upper(),
        "parameter_surface": "policy_state_dict_only",
        "optimizer_state_reused": False,
        "replay_reused": False,
        "simulator_state_reused": False,
        "final_commit_eligible": False,
    }
    if not receipt["enabled"]:
        receipt.update({
            "reason": "feature_disabled",
            "final_commit_eligible": True,
        })
        return receipt

    checkpoints = [
        dict(row) for row in (config.get("checkpoints") or [])
        if isinstance(row, dict) and row.get("checkpoint_ref")
    ]
    if not checkpoints:
        receipt["reason"] = "no_champion_checkpoints_configured"
        return receipt
    selected = checkpoints[(int(trial_id) + int(seed)) % len(checkpoints)]
    checkpoint = Path(str(selected["checkpoint_ref"])).expanduser().resolve()
    receipt.update({
        "checkpoint_ref": str(checkpoint),
        "checkpoint_sha256": selected.get("checkpoint_sha256"),
        "source_seed": selected.get("seed"),
        "source_genome_id": config.get("source_genome_id"),
        "source_stack": copy.deepcopy(config.get("source_stack") or {}),
    })
    if not checkpoint.is_file():
        receipt["reason"] = "champion_checkpoint_missing"
        return receipt

    source_algo = str(selected.get("algo_name") or config.get("algo_name") or "").upper()
    if source_algo and source_algo != str(algo_name).upper():
        receipt.update({
            "reason": "algorithm_family_changed_cold_start_required",
            "source_algo_name": source_algo,
        })
        return receipt

    try:
        from autorl.env_builder_v2 import get_effective_obs_contract

        target_contract = get_effective_obs_contract(env) or {}
    except Exception:
        target_contract = {}
    target_digest = str(target_contract.get("digest") or "")
    source_digest = str(selected.get("effective_obs_contract_digest") or "")
    receipt.update({
        "source_effective_obs_contract_digest": source_digest or None,
        "target_effective_obs_contract_digest": target_digest or None,
    })
    if source_digest and target_digest and source_digest != target_digest:
        receipt["reason"] = "observation_contract_changed_cold_start_required"
        return receipt

    try:
        source_model = algo_class.load(str(checkpoint), device=model.device)
        source_obs_shape = tuple(
            getattr(getattr(source_model, "observation_space", None), "shape", ())
            or ()
        )
        target_obs_shape = tuple(
            getattr(getattr(model, "observation_space", None), "shape", ()) or ()
        )
        source_action = getattr(source_model, "action_space", None)
        target_action = getattr(model, "action_space", None)
        source_action_shape = tuple(getattr(source_action, "shape", ()) or ())
        target_action_shape = tuple(getattr(target_action, "shape", ()) or ())
        if source_obs_shape != target_obs_shape:
            receipt.update({
                "reason": "observation_shape_changed_cold_start_required",
                "source_observation_shape": list(source_obs_shape),
                "target_observation_shape": list(target_obs_shape),
            })
            return receipt
        if (
            type(source_action).__name__ != type(target_action).__name__
            or source_action_shape != target_action_shape
            or getattr(source_action, "n", None) != getattr(target_action, "n", None)
        ):
            receipt["reason"] = "action_contract_changed_cold_start_required"
            return receipt

        source_state = source_model.policy.state_dict()
        target_state = model.policy.state_dict()
        incompatible = [
            key for key, value in source_state.items()
            if key not in target_state or tuple(value.shape) != tuple(target_state[key].shape)
        ]
        missing = [key for key in target_state if key not in source_state]
        if incompatible or missing:
            receipt.update({
                "reason": "policy_parameter_contract_changed_cold_start_required",
                "incompatible_parameter_keys": incompatible[:20],
                "missing_parameter_keys": missing[:20],
            })
            return receipt
        model.policy.load_state_dict(source_state, strict=True)
        receipt.update({
            "applied": True,
            "reason": "champion_policy_parameters_loaded",
            "source_algo_name": source_algo or str(algo_name).upper(),
            "parameter_tensor_count": len(source_state),
            "source_observation_shape": list(source_obs_shape),
            "target_observation_shape": list(target_obs_shape),
        })
        return receipt
    except Exception as exc:
        receipt.update({
            "reason": "checkpoint_load_failed_cold_start_required",
            "error": f"{type(exc).__name__}: {exc}",
        })
        return receipt

AUTHORITATIVE_OBJECTIVE_SOURCES = {
    "omr_external",
    "terminal_stage_same_heldout_rollouts",
}


INTERFACE_GENERATION_TUPLE_FIELDS = (
    "generation_id",
    "canonical_interface_hash",
    "runtime_receipt_sha256",
    "adapter_sha256",
)
INTERFACE_GENERATION_INVALIDATED = "INTERFACE_GENERATION_INVALIDATED"
SCIENTIFIC_EVIDENCE_INVALID = "SCIENTIFIC_EVIDENCE_INVALID"
NON_SCIENTIFIC_RESULT_STATUSES = {
    INTERFACE_GENERATION_INVALIDATED,
    SCIENTIFIC_EVIDENCE_INVALID,
}
INTERFACE_GENERATION_ASSIGNMENT_FILENAME = (
    "interface_generation_assignment.v1.json"
)


def _sha256_path(path: Path) -> Optional[str]:
    """Return a content hash for one pinned local artifact."""

    try:
        digest = hashlib.sha256()
        with path.open("rb") as handle:
            for chunk in iter(lambda: handle.read(1024 * 1024), b""):
                digest.update(chunk)
        return "sha256:" + digest.hexdigest()
    except Exception:
        return None


def _read_json_dict(path: Path) -> Dict[str, Any]:
    try:
        value = json.loads(path.read_text(encoding="utf-8"))
        return value if isinstance(value, dict) else {}
    except Exception:
        return {}


def _normalize_interface_generation_tuple(
    value: Any,
) -> Dict[str, Any]:
    """Project compatible receipt spellings onto the four-field fence."""

    row = value if isinstance(value, dict) else {}
    raw_generation = row.get("generation_id")
    try:
        generation_id = (
            int(raw_generation) if raw_generation is not None else None
        )
    except (TypeError, ValueError):
        generation_id = None
    return {
        "generation_id": generation_id,
        "canonical_interface_hash": str(
            row.get("canonical_interface_hash") or ""
        ),
        "runtime_receipt_sha256": str(
            row.get("runtime_receipt_sha256")
            or row.get("receipt_sha256")
            or ""
        ),
        "adapter_sha256": str(row.get("adapter_sha256") or ""),
    }


def _missing_interface_generation_tuple_fields(
    value: Any,
) -> List[str]:
    row = _normalize_interface_generation_tuple(value)
    missing: List[str] = []
    if row.get("generation_id") is None:
        missing.append("generation_id")
    for field in INTERFACE_GENERATION_TUPLE_FIELDS[1:]:
        if not str(row.get(field) or ""):
            missing.append(field)
    return missing


def _local_interface_generation_snapshot(run_dir: str | Path) -> Dict[str, Any]:
    """Mechanically inspect only artifacts physically inside run_dir.

    This is intentionally distinct from load_runtime_interface_contract:
    that loader has a legacy parent fallback, which would violate worker
    isolation. A worker proves the copied receipt and adapter in its own dir.
    """

    root = Path(run_dir)
    generation = _read_json_dict(root / "search_generation.v1.json")
    receipt_path = root / "runtime_interface_contract.v1.json"
    receipt = _read_json_dict(receipt_path)
    adapter_path = root / "env_adapter.py"
    generation_hash = str(
        generation.get("canonical_interface_hash") or ""
    )
    receipt_hash = str(receipt.get("canonical_interface_hash") or "")
    integrity_violations: List[str] = []
    if generation_hash and receipt_hash and generation_hash != receipt_hash:
        integrity_violations.append(
            "local_generation_receipt_canonical_hash_mismatch"
        )
    receipt_adapter_hash = str(receipt.get("adapter_sha256") or "")
    local_adapter_hash = _sha256_path(adapter_path)
    if (
        receipt_adapter_hash
        and local_adapter_hash
        and receipt_adapter_hash != local_adapter_hash
    ):
        integrity_violations.append("local_receipt_adapter_hash_mismatch")
    interface_tuple = _normalize_interface_generation_tuple({
        "generation_id": generation.get("generation_id"),
        "canonical_interface_hash": generation_hash or receipt_hash,
        "runtime_receipt_sha256": _sha256_path(receipt_path),
        "adapter_sha256": local_adapter_hash,
    })
    return {
        "interface_generation_tuple": interface_tuple,
        "adapter_path": str(adapter_path),
        "receipt_path": str(receipt_path),
        "integrity_violations": integrity_violations,
        "source": "worker_local_artifacts_only",
    }


def _current_interface_generation_snapshot(
    run_dir: str | Path,
) -> Dict[str, Any]:
    """Resolve the controller's current tuple, preferring the P0-A API."""

    root = Path(run_dir)
    api_value: Dict[str, Any] = {}
    resolver_error: Optional[str] = None
    resolver_available = False
    latest_pointer = root / "runtime_interface_generation.latest.v1.json"
    try:
        from autorl import runtime_interface_contract as runtime_contract

        resolver = getattr(
            runtime_contract, "current_interface_generation_tuple", None
        )
        resolver_available = callable(resolver)
        if resolver_available:
            try:
                resolved = resolver(root)
                if isinstance(resolved, dict):
                    api_value = dict(resolved)
            except Exception as exc:
                resolver_error = f"{type(exc).__name__}: {exc}"
    except Exception as exc:
        resolver_error = f"{type(exc).__name__}: {exc}"
    if resolver_error is not None:
        return {
            "interface_generation_tuple": _normalize_interface_generation_tuple({}),
            "adapter_path": str(root / "env_adapter.py"),
            "receipt_path": str(
                root / "runtime_interface_contract.v1.json"
            ),
            "integrity_violations": [
                "canonical_interface_generation_resolver_failed:"
                + resolver_error
            ],
            "source": "canonical_generation_resolver_failed_closed",
        }
    if not api_value and latest_pointer.exists():
        return {
            "interface_generation_tuple": _normalize_interface_generation_tuple({}),
            "adapter_path": str(root / "env_adapter.py"),
            "receipt_path": str(
                root / "runtime_interface_contract.v1.json"
            ),
            "integrity_violations": [
                "canonical_latest_pointer_exists_but_resolver_returned_empty"
                if resolver_available else
                "canonical_latest_pointer_exists_without_resolver"
            ],
            "source": "canonical_latest_pointer_failed_closed",
        }
    if not api_value:
        # Legacy mirrors are accepted only when no canonical latest pointer has
        # ever been published. Once a pointer exists, it is the sole commit truth.
        return _local_interface_generation_snapshot(root)
    interface_tuple = _normalize_interface_generation_tuple(api_value)
    return {
        "interface_generation_tuple": interface_tuple,
        "adapter_path": str(
            api_value.get("adapter_path") or root / "env_adapter.py"
        ),
        "receipt_path": str(
            api_value.get("receipt_path")
            or root / "runtime_interface_contract.v1.json"
        ),
        "integrity_violations": list(
            api_value.get("integrity_violations") or []
        ),
        "source": "runtime_interface_contract.current_interface_generation_tuple",
    }


def _current_interface_generation_tuple(
    run_dir: str | Path,
) -> Dict[str, Any]:
    return dict(
        _current_interface_generation_snapshot(run_dir).get(
            "interface_generation_tuple"
        ) or {}
    )


def _interface_generation_tuple_from_state(
    state: Any,
    run_dir: str | Path,
) -> Dict[str, Any]:
    pinned = _normalize_interface_generation_tuple(
        getattr(state, "interface_generation_tuple", {})
        if state is not None else {}
    )
    if not _missing_interface_generation_tuple_fields(pinned):
        return pinned
    return _current_interface_generation_tuple(run_dir)


def _compare_interface_generation_tuples(
    expected: Any,
    observed: Any,
    *,
    label: str,
) -> List[str]:
    left = _normalize_interface_generation_tuple(expected)
    right = _normalize_interface_generation_tuple(observed)
    reasons: List[str] = []
    missing_left = _missing_interface_generation_tuple_fields(left)
    missing_right = _missing_interface_generation_tuple_fields(right)
    if missing_left:
        reasons.append(f"expected_tuple_missing:{','.join(missing_left)}")
    if missing_right:
        reasons.append(f"{label}_tuple_missing:{','.join(missing_right)}")
    if not missing_left and not missing_right:
        for field in INTERFACE_GENERATION_TUPLE_FIELDS:
            if left.get(field) != right.get(field):
                reasons.append(
                    f"{label}_{field}_mismatch:"
                    f"expected={left.get(field)},observed={right.get(field)}"
                )
    return reasons

def _stage_metric_scientific_validity(
    metric: Dict[str, Any],
    *,
    expected_interface_tuple: Dict[str, Any],
) -> Tuple[bool, List[str]]:
    reasons: List[str] = []
    if not bool(metric.get("objective_valid", False)):
        reasons.append("objective_invalid")
    if int(metric.get("actual_steps", 0) or 0) <= 0:
        reasons.append("no_executed_training_steps")
    reasons.extend(
        _compare_interface_generation_tuples(
            expected_interface_tuple,
            metric.get("interface_generation_tuple"),
            label="stage_metric_interface",
        )
    )
    reasons = list(dict.fromkeys(reasons))
    return not reasons, reasons


def _scientific_seed_result_validity(
    score: Any,
    metric: Dict[str, Any],
    *,
    omr_sentinel_score: float,
) -> Dict[str, Any]:
    """One generic admission gate for every scientific seed surface."""

    reasons: List[str] = []
    if not bool(metric.get("objective_valid", False)):
        reasons.append("objective_invalid")
    try:
        actual_steps = int(metric.get("actual_steps", 0) or 0)
    except (TypeError, ValueError):
        actual_steps = 0
    if actual_steps <= 0:
        reasons.append("no_executed_training_steps")
    try:
        score_value = float(score)
    except (TypeError, ValueError):
        score_value = float("nan")
    if not math.isfinite(score_value):
        reasons.append("objective_score_non_finite")
    try:
        sentinel_value = float(
            metric.get("omr_sentinel_score", omr_sentinel_score)
        )
    except (TypeError, ValueError):
        sentinel_value = float(omr_sentinel_score)
    if (
        math.isfinite(score_value)
        and math.isfinite(sentinel_value)
        and score_value == sentinel_value
    ):
        reasons.append("objective_score_is_sentinel")
    reasons = list(dict.fromkeys(reasons))
    return {
        "valid": not reasons,
        "scientific_valid": not reasons,
        "objective_valid": bool(metric.get("objective_valid", False)),
        "actual_steps": actual_steps,
        "score": score_value if math.isfinite(score_value) else None,
        "reasons": reasons,
        "zero_score_is_valid_when_executed": True,
    }


def _annotate_stage_evidence_item(
    metric: Dict[str, Any],
    *,
    assignment: Dict[str, Any],
    expected_interface_tuple: Dict[str, Any],
) -> Optional[Dict[str, Any]]:
    raw = metric.get("stage_activation_evidence")
    if not isinstance(raw, dict) or not raw:
        return None
    scientific_valid, reasons = _stage_metric_scientific_validity(
        metric,
        expected_interface_tuple=expected_interface_tuple,
    )
    item = copy.deepcopy(raw)
    genome_id = assignment.get("genome_id") or metric.get("genome_id")
    seed_id = metric.get("seed_id", metric.get("seed"))
    item["genome_id"] = genome_id
    item["seed"] = seed_id
    item["seed_id"] = seed_id
    item["scientific_valid"] = bool(scientific_valid)
    item["evidence_valid"] = bool(scientific_valid)
    item["objective_valid"] = bool(metric.get("objective_valid", False))
    item["actual_steps"] = int(metric.get("actual_steps", 0) or 0)
    item["interface_generation_tuple"] = dict(
        _normalize_interface_generation_tuple(
            metric.get("interface_generation_tuple") or {}
        )
    )
    item["scientific_request_id"] = assignment.get("scientific_request_id")
    item["scientific_intervention_id"] = assignment.get(
        "scientific_intervention_id"
    )
    item["scientific_intervention_role"] = assignment.get(
        "scientific_intervention_role"
    )
    item["scientific_validity_reasons"] = list(reasons)
    provenance = dict(item.get("provenance") or {})
    provenance.update({
        "genome_id": genome_id,
        "seed": seed_id,
        "seed_id": seed_id,
        "objective_valid": bool(metric.get("objective_valid", False)),
        "actual_steps": int(metric.get("actual_steps", 0) or 0),
        "interface_generation_tuple": dict(
            item["interface_generation_tuple"]
        ),
        "scientific_request_id": assignment.get("scientific_request_id"),
        "scientific_intervention_id": assignment.get(
            "scientific_intervention_id"
        ),
        "scientific_intervention_role": assignment.get(
            "scientific_intervention_role"
        ),
    })
    item["provenance"] = provenance
    return item


def _record_interface_generation_wave_result(
    state: Any,
    *,
    accepted: bool,
    trial_id: int,
    interface_generation_tuple: Optional[Dict[str, Any]] = None,
) -> Dict[str, Any]:
    """Track operational wave health without manufacturing RL evidence."""

    mem = getattr(state, "pipeline_memory", None)
    if not isinstance(mem, dict):
        return {}
    iteration = int(getattr(state, "pipeline_iteration", 0) or 0)
    previous = mem.get("last_hpo_interface_generation_status") or {}
    try:
        previous_iteration = int(previous.get("pipeline_iteration", -1))
    except (TypeError, ValueError, AttributeError):
        previous_iteration = -1
    same_wave = bool(
        isinstance(previous, dict) and previous_iteration == iteration
    )
    accepted_count = int(
        previous.get("current_generation_valid_result_count", 0) or 0
    ) if same_wave else 0
    invalidated_count = int(
        previous.get("invalidated_result_count", 0) or 0
    ) if same_wave else 0
    if accepted:
        accepted_count += 1
    else:
        invalidated_count += 1
    operational_recovery_required = bool(
        invalidated_count > 0 and accepted_count == 0
    )
    status = {
        "schema_version": "hpo_interface_generation_status.v1",
        "pipeline_iteration": iteration,
        "status": (
            "INTERFACE_GENERATION_WAVE_INVALIDATED"
            if operational_recovery_required
            else "CURRENT_INTERFACE_GENERATION_HAS_VALID_RESULT"
        ),
        "typed_operational_signal": (
            "INTERFACE_GENERATION_WAVE_INVALIDATED"
            if operational_recovery_required else None
        ),
        "operational_recovery_required": operational_recovery_required,
        "recommended_operational_action": (
            "rematerialize_current_generation_and_reschedule"
            if operational_recovery_required else None
        ),
        "current_evidence_unavailable": operational_recovery_required,
        "current_generation_valid_result_count": accepted_count,
        "invalidated_result_count": invalidated_count,
        "scientific_failure": False,
        "score_semantics": "missing_invalidated_not_zero",
        "interface_generation_tuple": dict(
            _normalize_interface_generation_tuple(
                interface_generation_tuple or {}
            )
        ),
    }
    if accepted:
        status["latest_accepted_trial_id"] = int(trial_id)
    else:
        status["latest_quarantined_trial_id"] = int(trial_id)
    mem["last_hpo_interface_generation_status"] = status
    return status


class StageFrontierContractError(RuntimeError):
    """A requested stage handoff cannot be executed without changing the MDP."""

    def __init__(self, message: str, *, handoff_fault: Optional[Dict[str, Any]] = None):
        super().__init__(message)
        self.handoff_fault = copy.deepcopy(handoff_fault or {})


def _checkpoint_obs_contract_digest(contract: Dict[str, Any]) -> str:
    """Normalize a materialized policy interface, preserving legacy stubs.

    Production contracts carry the selected/represented observation and space
    descriptors and can therefore be canonically recomputed. A few legacy
    artifacts (and old smoke fixtures) only persisted an opaque digest; those
    remain comparable by that stored identity rather than being re-hashed from
    an empty shell.
    """
    row = contract if isinstance(contract, dict) else {}
    material_keys = {
        "env_adapter_id",
        "obs_artifact_spec_sha256",
        "representation_spec",
        "representation_spec_sha256",
        "selected_raw_indices",
        "raw_dim",
        "observation_space",
        "policy_space",
    }
    if any(key in row for key in material_keys):
        from autorl.env_builder_v2 import effective_obs_contract_digest

        return effective_obs_contract_digest(row)
    return str(row.get("digest") or "")


def _trial_seed_ids_for_assignment(
    assignment: Dict[str, Any],
    requested_count: int,
) -> List[int]:
    """Use exact checkpoint seeds for a continuation lane, else 0..N-1."""
    count = max(1, int(requested_count))
    lane = (
        assignment.get("stage_frontier_continuation_lane")
        if isinstance(assignment, dict) else None
    ) or {}
    if not lane:
        return list(range(count))
    seed_ids: List[int] = []
    for value in lane.get("eligible_seed_ids") or []:
        try:
            seed_id = int(value)
        except Exception:
            continue
        if seed_id not in seed_ids:
            seed_ids.append(seed_id)
    seed_ids = sorted(seed_ids)[:count]
    if not seed_ids:
        raise StageFrontierContractError(
            "scheduled frontier continuation lane has no exact-seed checkpoint ids"
        )
    return seed_ids


def _env_local_attr(env: Any, name: str, default: Any = None) -> Any:
    """Read an AutoRL wrapper attribute without triggering Gym's attr warnings."""
    current = env
    seen: set[int] = set()
    for _ in range(64):
        if current is None or id(current) in seen:
            break
        seen.add(id(current))
        values = getattr(current, "__dict__", {})
        if isinstance(values, dict) and name in values:
            return values[name]
        current = values.get("env") if isinstance(values, dict) else None
    return default


class _StageFrontierResetWrapper(gym.Wrapper):
    """Turn frozen, self-generated checkpoints into a frontier reset lane.

    Controllers act through legal ``env.step`` calls during ``reset``.  Their
    transitions are deliberately hidden from the new learner's replay/rollout,
    but retained on the wrapper for the diagnostic stage-evidence evaluator.
    No model parameter, optimizer, replay, reward, or normalization state is
    transferred to the learner created outside this wrapper.
    """

    def __init__(
        self,
        env: Any,
        *,
        state: Any,
        controllers: List[Dict[str, Any]],
        max_prefix_steps: int,
        max_attempts: int,
        simulator_budget: int,
        audit: Dict[str, Any],
    ) -> None:
        super().__init__(env)
        self._autorl_state = state
        self._autorl_frontier_controllers = list(controllers)
        self._autorl_max_prefix_steps = max(1, int(max_prefix_steps))
        self._autorl_max_attempts = max(1, int(max_attempts))
        self._autorl_simulator_budget = max(1, int(simulator_budget))
        self._autorl_frontier_audit = audit
        self._autorl_last_prefix_steps: List[Dict[str, Any]] = []
        self._autorl_prefix_attempts = 0
        self._autorl_prefix_steps_total = 0
        self._autorl_failed_prefix_steps = 0
        self._autorl_successful_handoffs = 0
        self._autorl_failed_handoffs = 0
        from autorl.frontier_exploration import EXPLORATORY_MODE, assistance_probability

        self._autorl_exploratory = audit.get("initialization_mode") == EXPLORATORY_MODE
        self._autorl_curriculum = copy.deepcopy(audit.get("curriculum") or {})
        self._autorl_learner_steps = 0
        self._autorl_original_reset_count = 0
        self._autorl_root_fallback_count = 0
        self._autorl_root_only_tail_steps = 0
        self._autorl_episode_original_reset = False
        self._autorl_rng = np.random.default_rng(int(audit.get("seed", 0)))
        if self._autorl_exploratory:
            assistance_probability(0, self._autorl_curriculum)  # Validate before any env action.

    @property
    def autorl_prefix_steps_total(self) -> int:
        return int(self._autorl_prefix_steps_total)

    def autorl_frontier_audit_snapshot(self) -> Dict[str, Any]:
        out = copy.deepcopy(self._autorl_frontier_audit)
        out["interaction_accounting"] = {
            "prefix_attempts": int(self._autorl_prefix_attempts),
            "prefix_steps": int(self._autorl_prefix_steps_total),
            "failed_prefix_steps": int(self._autorl_failed_prefix_steps),
            "successful_handoffs": int(self._autorl_successful_handoffs),
            "failed_handoffs": int(self._autorl_failed_handoffs),
            "budget_includes_prefix_steps": True,
        }
        receipt = dict(out.get("consumption_receipt") or {})
        receipt.update({
            "runtime_prefix_steps": int(self._autorl_prefix_steps_total),
            "successful_handoff_count": int(self._autorl_successful_handoffs),
            "failed_handoff_count": int(self._autorl_failed_handoffs),
            "successful_handoff_proven_after_reset": bool(
                self._autorl_successful_handoffs > 0
                and self._autorl_prefix_steps_total > 0
            ),
        })
        out["consumption_receipt"] = receipt
        if self._autorl_exploratory:
            out["curriculum_receipt"] = {
                "learner_steps": self._autorl_learner_steps,
                "original_reset_count": self._autorl_original_reset_count,
                "root_fallback_count": self._autorl_root_fallback_count,
                "root_only_tail_steps": self._autorl_root_only_tail_steps,
                "minimum_root_only_tail_steps": max(1, int(
                    (1.0 - float(self._autorl_curriculum.get("withdrawal_fraction", .8)))
                    * int(self._autorl_curriculum.get("learner_steps_per_candidate", 1_000_000))
                ) - int(out.get("original_episode_horizon", self._autorl_max_prefix_steps))),
                "prefix_steps_separately_charged": True,
                "candidate_total_budget_gate": False,
                "replay_contains_source_transitions": False,
            }
            out["interaction_accounting"]["budget_includes_prefix_steps"] = False
            out["interaction_accounting"]["all_simulator_steps_charged"] = True
        return out

    def step(self, action: Any) -> Any:
        value = self.env.step(action)
        self._autorl_learner_steps += 1
        if self._autorl_exploratory and self._autorl_episode_original_reset:
            from autorl.frontier_exploration import assistance_probability

            if assistance_probability(self._autorl_learner_steps - 1, self._autorl_curriculum) == 0:
                self._autorl_root_only_tail_steps += 1
        return value

    def _original_reset(self, seed: Optional[int], options: Any, *, fallback: bool = False) -> Any:
        self._autorl_last_prefix_steps = []
        self._autorl_episode_original_reset = True
        self._autorl_original_reset_count += 1
        self._autorl_root_fallback_count += int(fallback)
        return self._base_reset(seed, options)

    def _base_reset(self, seed: Optional[int], options: Any) -> Any:
        kwargs: Dict[str, Any] = {}
        if seed is not None:
            kwargs["seed"] = int(seed)
        if options is not None:
            kwargs["options"] = options
        try:
            return self.env.reset(**kwargs)
        except TypeError:
            kwargs.pop("options", None)
            try:
                return self.env.reset(**kwargs)
            except TypeError:
                return self.env.reset()

    @staticmethod
    def _split_reset(value: Any) -> Tuple[Any, Dict[str, Any], bool]:
        if isinstance(value, tuple) and len(value) >= 2:
            return value[0], value[1] if isinstance(value[1], dict) else {}, True
        return value, {}, False

    def reset(self, *, seed: Optional[int] = None, options: Any = None) -> Any:
        from autorl.stage_evidence import TrustedStageRuntimeTracker
        from autorl.frontier_exploration import assistance_probability, current_readiness

        if self._autorl_exploratory:
            if seed is not None:
                self._autorl_rng = np.random.default_rng(int(seed))
            probability = assistance_probability(self._autorl_learner_steps, self._autorl_curriculum)
            if self._autorl_rng.random() >= probability:
                return self._original_reset(seed, options)
        self._autorl_episode_original_reset = False

        last_reason = "unknown"
        return_tuple = True
        for attempt in range(self._autorl_max_attempts):
            self._autorl_prefix_attempts += 1
            reset_seed = seed if attempt == 0 else None
            obs, info, return_tuple = self._split_reset(
                self._base_reset(reset_seed, options if attempt == 0 else None)
            )
            successful_steps: List[Dict[str, Any]] = []
            tracker = TrustedStageRuntimeTracker(self._autorl_state)
            attempt_steps = 0
            attempt_ok = True
            for controller in self._autorl_frontier_controllers:
                stage_id = str(controller["stage_id"])
                readiness_streak = 0
                try:
                    stage_complete = tracker.completed(stage_id)
                except KeyError as exc:
                    raise StageFrontierContractError(
                        f"trusted stage oracle is unavailable for {stage_id}"
                    ) from exc
                while not stage_complete:
                    if attempt_steps >= self._autorl_max_prefix_steps:
                        last_reason = (
                            f"prefix exceeded {self._autorl_max_prefix_steps} steps "
                            f"before {stage_id}"
                        )
                        attempt_ok = False
                        break
                    if not self._autorl_exploratory and self._autorl_prefix_steps_total >= self._autorl_simulator_budget:
                        last_reason = "prefix exhausted the declared simulator budget"
                        attempt_ok = False
                        break
                    action, _ = controller["model"].predict(
                        obs, deterministic=True
                    )
                    if self._autorl_exploratory and (
                        not np.all(np.isfinite(np.asarray(action)))
                        or not self.env.action_space.contains(action)
                    ):
                        raise StageFrontierContractError("frontier controller emitted a non-finite or illegal action")
                    previous_obs = obs
                    step_out = self.env.step(action)
                    attempt_steps += 1
                    self._autorl_prefix_steps_total += 1
                    if isinstance(step_out, tuple) and len(step_out) == 5:
                        obs, reward, terminated, truncated, info = step_out
                    elif isinstance(step_out, tuple) and len(step_out) == 4:
                        obs, reward, done, info = step_out
                        terminated, truncated = bool(done), False
                    else:
                        raise StageFrontierContractError(
                            "frontier controller received unsupported env.step output"
                        )
                    if not isinstance(info, dict):
                        info = {}
                    successful_steps.append({
                        "obs": previous_obs,
                        "action": action,
                        "reward": reward,
                        "next_obs": obs,
                        "terminated": bool(terminated),
                        "truncated": bool(truncated),
                        "info": info,
                        "trajectory_role": "frozen_prefix_controller",
                        "controller_stage_id": stage_id,
                    })
                    tracker.update(obs, info)
                    stage_complete = tracker.completed(stage_id)
                    if self._autorl_exploratory:
                        readiness_contract = controller["runtime_readiness_contract"]
                        for predicate in readiness_contract["predicates"]:
                            try:
                                signal = float(info[predicate["info_key"]])
                            except (KeyError, TypeError, ValueError) as exc:
                                raise StageFrontierContractError("current readiness input schema is unavailable") from exc
                            if not np.isfinite(signal):
                                raise StageFrontierContractError("current readiness input is non-finite")
                        readiness_streak = readiness_streak + 1 if current_readiness(readiness_contract, info) else 0
                        stage_complete = readiness_streak >= max(1, int(readiness_contract.get("consecutive_steps", 1)))
                    if terminated or truncated:
                        last_reason = (
                            f"{stage_id} completed only at a terminal state"
                            if stage_complete
                            else f"episode ended before {stage_id}"
                        )
                        # A terminal state is not a legal reset distribution for
                        # the next learner, even when the oracle flips on that
                        # same transition. Retry/fail instead of returning a dead
                        # environment and silently extending the horizon.
                        attempt_ok = False
                        break
                required_stage_ids = [
                    str(value) for value in (
                        controller.get("required_stage_ids") or [stage_id]
                    )
                ]
                missing_runtime_prefix = [] if self._autorl_exploratory else [
                    required_stage_id for required_stage_id in required_stage_ids
                    if not tracker.completed(required_stage_id)
                ]
                if attempt_ok and missing_runtime_prefix:
                    last_reason = (
                        "cumulative controller reached its declared endpoint "
                        "without completing " + ",".join(missing_runtime_prefix)
                    )
                    attempt_ok = False
                if not attempt_ok:
                    break
            if attempt_ok:
                self._autorl_last_prefix_steps = successful_steps
                self._autorl_successful_handoffs += 1
                if self._autorl_exploratory:
                    self._autorl_frontier_audit["last_current_handoff"] = {
                        "attempt_steps": attempt_steps,
                        "remaining_original_episode_steps": int(self._autorl_frontier_audit.get("original_episode_horizon", self._autorl_max_prefix_steps)) - attempt_steps,
                        "readiness_checked_on_current_state": True,
                        "learner_steps_at_handoff": self._autorl_learner_steps,
                    }
                return (obs, info) if return_tuple else obs
            self._autorl_failed_prefix_steps += int(attempt_steps)

        self._autorl_last_prefix_steps = []
        self._autorl_failed_handoffs += 1
        if self._autorl_exploratory:
            # A stochastic miss is data, not a corrupted source or task failure.
            # Reset cleanly; never return a half-used or terminal prefix episode.
            self._autorl_frontier_audit["last_expected_miss"] = {
                "reason": last_reason, "revokes_frontier_qualification": False,
                "prefix_steps_total": self._autorl_prefix_steps_total,
            }
            return self._original_reset(None, None, fallback=True)
        snapshot = self.autorl_frontier_audit_snapshot()
        raise StageFrontierContractError(
            "frozen checkpoint chain failed closed: " + last_reason,
            handoff_fault={
                "schema_version": "v9.2.checkpoint_handoff_fault.v1",
                "fault_kind": "runtime_checkpoint_not_consumable",
                "reason": last_reason,
                "reset_seed": None if seed is None else int(seed),
                "source_stage_id": snapshot.get("source_stage_id"),
                "target_stage_id": snapshot.get("target_stage_id"),
                "checkpoint_refs": list(
                    (snapshot.get("consumption_receipt") or {}).get(
                        "checkpoint_refs"
                    ) or []
                ),
                "consumption_audit": snapshot,
                "revokes_frontier_qualification": True,
            },
        )


def _hpo_diagnostic_is_fatal(status: str) -> bool:
    return str(status or "").upper() in HPO_FATAL_STOP_STATUSES


def _completed_boundary_manifest_preflight(
    state: Any,
    manifest: Dict[str, Any],
) -> Dict[str, Any]:
    """Fail closed before a hot-restart dispatch loses its experiment design."""

    mem = getattr(state, "pipeline_memory", {}) or {}
    marker = (
        mem.get("completed_boundary_resource_refresh")
        if isinstance(mem, dict) else None
    )
    if not (isinstance(marker, dict) and marker.get("applied")):
        return {}

    errors: List[str] = []
    iteration = int(getattr(state, "pipeline_iteration", 0) or 0)
    if not (isinstance(manifest, dict) and manifest.get("enabled")):
        errors.append("current_generation_portfolio_not_enabled")
    elif int(manifest.get("iteration", -1) or -1) != iteration:
        errors.append(
            "portfolio_iteration_mismatch:"
            f"manifest={manifest.get('iteration')},state={iteration}"
        )
    generation_gate = (
        (manifest.get("admission_gate") or {}).get("generation_contract")
        if isinstance(manifest, dict) else None
    )
    if (
        isinstance(generation_gate, dict)
        and generation_gate.get("status") == "BLOCKED_STALE_EXECUTABLE_SLOTS"
    ):
        errors.append(
            "generation_fence_blocked_slots:"
            + ",".join(str(x) for x in generation_gate.get("slots") or [])
        )

    request = mem.get("next_hypothesis_request") if isinstance(mem, dict) else {}
    request = request if isinstance(request, dict) else {}
    aliases = {
        "algorithm": "algo",
        "representation": "obs_schema",
        "observation": "obs_schema",
    }
    requested_slots = [
        aliases.get(str(value), str(value))
        for value in (request.get("required_changed_slots") or [])
    ]
    requested_slots = list(dict.fromkeys(requested_slots))
    intervention = (
        manifest.get("scientific_intervention_schedule") or {}
        if isinstance(manifest, dict) else {}
    )
    request_lifecycle = str(request.get("lifecycle_state") or "")
    request_requires_execution = bool(
        request.get("request_id")
        and request_lifecycle in {"proposed", "issued", "executing"}
        and requested_slots
    )
    control_stack_exact = False
    selected_runtime_arm_scheduled = False
    selected_runtime_arm_differs = False
    if request_requires_execution:
        if not (
            isinstance(intervention, dict)
            and intervention.get("declared")
            and intervention.get("scheduled")
        ):
            errors.append("active_scientific_intervention_not_scheduled")
        elif list(intervention.get("changed_slots") or []) != requested_slots:
            errors.append("scientific_intervention_axis_mismatch")
        else:
            control_id = str(intervention.get("control_genome_id") or "")
            child_ids = [
                str(value)
                for value in (intervention.get("child_genome_ids") or [])
                if value
            ]
            if not control_id or not child_ids:
                errors.append("matched_control_or_scientific_arm_missing")
            slots = sorted(
                [
                    row for row in (intervention.get("trial_slots") or [])
                    if isinstance(row, dict) and row.get("genome_id")
                ],
                key=lambda row: int(row.get("trial_offset", 0) or 0),
            )
            expected_prefix = [str(row["genome_id"]) for row in slots]
            actual_prefix = list(
                manifest.get("trial_schedule") or []
            )[:len(expected_prefix)]
            if not expected_prefix or actual_prefix != expected_prefix:
                errors.append("scientific_intervention_prefix_not_executable")

            managed_slots = (
                "obs_schema", "reward", "algo", "exploration"
            )

            def _genome_stack(genome: Dict[str, Any]) -> Dict[str, str]:
                stack = dict(genome.get("stack") or {})
                for slot in managed_slots:
                    key = f"{slot}_id"
                    if not stack.get(key) and genome.get(key):
                        stack[key] = genome.get(key)
                return stack

            genomes_by_id = {
                str(genome.get("genome_id") or ""): genome
                for genome in (manifest.get("genomes") or [])
                if isinstance(genome, dict) and genome.get("genome_id")
            }
            frozen_control = request.get("control_stack")
            required_control_keys = [
                f"{slot}_id" for slot in managed_slots
            ]
            if not (
                isinstance(frozen_control, dict)
                and all(frozen_control.get(key) for key in required_control_keys)
            ):
                errors.append("scientific_control_stack_not_captured")
            elif control_id not in genomes_by_id:
                errors.append("scientific_control_genome_not_materialized")
            else:
                materialized_control = _genome_stack(
                    genomes_by_id[control_id]
                )
                control_stack_exact = all(
                    str(materialized_control.get(key) or "")
                    == str(frozen_control.get(key) or "")
                    for key in required_control_keys
                )
                if not control_stack_exact:
                    errors.append("scientific_control_stack_mismatch")

                runtime_active = dict(
                    getattr(state, "v2_active_stack", {}) or {}
                )
                changed_keys = [f"{slot}_id" for slot in requested_slots]
                nonchanged_keys = [
                    f"{slot}_id" for slot in managed_slots
                    if slot not in set(requested_slots)
                ]
                selected_runtime_arm_differs = bool(changed_keys) and all(
                    runtime_active.get(key)
                    and str(runtime_active.get(key))
                    != str(frozen_control.get(key) or "")
                    for key in changed_keys
                )
                if not selected_runtime_arm_differs:
                    errors.append("selected_runtime_arm_did_not_change_axis")
                selected_runtime_arm_scheduled = any(
                    all(
                        str(_genome_stack(genomes_by_id[child_id]).get(key) or "")
                        == str(runtime_active.get(key) or "")
                        for key in changed_keys
                    )
                    and all(
                        str(_genome_stack(genomes_by_id[child_id]).get(key) or "")
                        == str(frozen_control.get(key) or "")
                        for key in nonchanged_keys
                    )
                    for child_id in child_ids
                    if child_id in genomes_by_id
                )
                if not selected_runtime_arm_scheduled:
                    errors.append("selected_runtime_arm_not_scheduled")

    audit = {
        "schema_version": "completed_boundary_manifest_preflight.v1",
        "iteration": iteration,
        "manifest_iteration": (
            manifest.get("iteration") if isinstance(manifest, dict) else None
        ),
        "portfolio_enabled": bool(
            isinstance(manifest, dict) and manifest.get("enabled")
        ),
        "requested_changed_slots": requested_slots,
        "request_lifecycle": request_lifecycle,
        "request_requires_execution": request_requires_execution,
        "scientific_intervention_declared": bool(
            isinstance(intervention, dict) and intervention.get("declared")
        ),
        "scientific_intervention_scheduled": bool(
            isinstance(intervention, dict) and intervention.get("scheduled")
        ),
        "frozen_control_stack_exact": control_stack_exact,
        "selected_runtime_arm_differs": selected_runtime_arm_differs,
        "selected_runtime_arm_scheduled": selected_runtime_arm_scheduled,
        "errors": errors,
        "passed": not errors,
    }
    if isinstance(mem, dict):
        mem["completed_boundary_manifest_preflight"] = audit
    if errors:
        raise RuntimeError(
            "COMPLETED_BOUNDARY_MANIFEST_PREFLIGHT_FAILED: "
            + "; ".join(errors)
        )
    return audit


def _set_nested_attr(obj: Any, attr: str, value: Any) -> None:
    try:
        setattr(obj, attr, value)
    except Exception:
        pass


def _trajectory_evidence_config_from_state(
    state: Any,
) -> Tuple[Dict[str, Any], str]:
    """Resolve V5 config across canonical and legacy/manual state entry paths."""
    direct = dict(
        getattr(state, "trajectory_evidence_config", {}) or {}
    )
    if direct:
        return direct, "state.trajectory_evidence_config"
    pipeline_config = getattr(state, "pipeline_config", {}) or {}
    fallback = dict(
        pipeline_config.get("trajectory_evidence") or {}
    ) if isinstance(pipeline_config, dict) else {}
    if fallback:
        return fallback, "state.pipeline_config.trajectory_evidence"
    return {}, "missing"


def _hpo_parallel_state_from_payload(payload: Dict[str, Any]) -> Any:
    """Rebuild the minimal PipelineState surface needed by worker training."""
    work_dir = Path(payload["worker_run_dir"])
    try:
        inherited = pickle.loads(payload.get("state_blob", b"")) if payload.get("state_blob") else {}
    except Exception:
        inherited = {}
    manifest = copy.deepcopy(inherited.get("manifest"))
    if manifest is not None:
        _set_nested_attr(manifest, "adapter_module_path", str(work_dir / "env_adapter.py"))
    state = SimpleNamespace(
        run_dir=work_dir,
        task_description=payload.get("task_description", ""),
        raw_sim_input=payload.get("raw_sim_input"),
        pipeline_iteration=int(payload.get("pipeline_iteration", 0) or 0),
        pipeline_config=dict(payload.get("pipeline_config") or {}),
        pipeline_memory=dict(payload.get("pipeline_memory") or {}),
        wall_clock_budget_seconds=float(payload.get("wall_clock_budget_seconds", 0.0) or 0.0),
        wall_clock_start=float(payload.get("wall_clock_start", 0.0) or 0.0),
        wall_clock_exhausted=False,
        budget_refund_pool=0,
        budget_usage={"per_trial": []},
        replay_buffer_registry=list(payload.get("replay_buffer_registry") or []),
        interface_generation_tuple=_normalize_interface_generation_tuple(
            payload.get("interface_generation_tuple") or {}
        ),
        v2_active_stack=dict(payload.get("active_stack") or {}),
        v2_allocated_budget_steps=int(payload.get("total_timesteps", 0) or 0),
        v2_allocated_n_trials=1,
        v2_allocated_seeds=int(payload.get("seeds_per_trial", 1) or 1),
        v2_scheduler_decision=dict(payload.get("scheduler_decision") or {}),
        manifest=manifest,
        goal_spec=copy.deepcopy(inherited.get("goal_spec")),
        task_causal_graph=copy.deepcopy(inherited.get("task_causal_graph")),
        mdp_report=copy.deepcopy(inherited.get("mdp_report")),
        objective_metric_path=str(work_dir / "objective_metric.py"),
        objective_metric_spec=copy.deepcopy(inherited.get("objective_metric_spec") or {}),
        selected_obs_indices=copy.deepcopy(inherited.get("selected_obs_indices") or []),
        algorithm_config=copy.deepcopy(payload.get("algorithm_config")),
        reward_config=copy.deepcopy(inherited.get("reward_config")),
        trajectory_evidence_config=dict(
            payload.get("trajectory_evidence_config") or {}
        ),
        trajectory_evidence_config_source=str(
            payload.get("trajectory_evidence_config_source") or "missing"
        ),
        trajectory_evidence_run_dir=Path(
            payload.get("parent_run_dir") or work_dir
        ),
        env=None,
    )
    return state


def _parallel_worker_pipeline_memory_snapshot(
    state: Any,
    *,
    genome_id: str,
) -> Dict[str, Any]:
    """Return the immutable control-plane snapshot a breadth worker needs.

    The parent is the sole writer of run-level stage evidence.  Workers receive
    a deep-copied snapshot and return observations only; their stale snapshots
    are deliberately never merged back into the parent.  Keep the cumulative
    prefix registry and its diagnostic routing context in the same snapshot so
    a worker can never see a continuation plan without the checkpoints that
    make that plan executable.
    """
    parent_mem = getattr(state, "pipeline_memory", {}) or {}
    if not isinstance(parent_mem, dict):
        parent_mem = {}
    snapshot = {
        "parallel_worker": True,
        "parent_run_dir": str(getattr(state, "run_dir", ".")),
        "genome_id": str(genome_id or ""),
    }
    for key in (
        "p1_full_info_contract",
        "p3_full_info_contract",
        "trusted_stage_frontier_best",
        "trusted_stage_prefix_best",
        "frontier_exploratory_sources",
        "frontier_readiness_contracts",
        "trusted_stage_diagnostic_context",
        "champion_parameter_warm_start",
        "optimizer_health_repair_request",
    ):
        snapshot[key] = copy.deepcopy(parent_mem.get(key) or {})
    context = snapshot.get("trusted_stage_diagnostic_context") or {}
    plan = (
        context.get("training_initialization_plan")
        if isinstance(context, dict) else {}
    ) or {}
    prefix = snapshot.get("trusted_stage_prefix_best") or {}
    snapshot["parallel_stage_snapshot"] = {
        "schema_version": "parallel_stage_control_snapshot.v1",
        "pipeline_iteration": int(
            getattr(state, "pipeline_iteration", 0) or 0
        ),
        "prefix_stage_ids": sorted(
            str(stage_id) for stage_id in prefix if str(stage_id)
        ) if isinstance(prefix, dict) else [],
        "initialization_mode": plan.get("mode"),
        "source_stage_id": plan.get("source_stage_id"),
        "target_stage_id": plan.get("target_stage_id"),
        "ownership": "parent_snapshot_worker_read_only",
    }
    return snapshot


def _parallel_worker_interface_generation_receipt(
    payload: Dict[str, Any],
) -> Dict[str, Any]:
    """Verify an assignment solely against its materialized worker files."""

    work_dir = Path(payload["worker_run_dir"])
    expected = _normalize_interface_generation_tuple(
        payload.get("interface_generation_tuple") or {}
    )
    local_snapshot = _local_interface_generation_snapshot(work_dir)
    observed = _normalize_interface_generation_tuple(
        local_snapshot.get("interface_generation_tuple") or {}
    )
    assignment = payload.get("assignment") or {}
    assignment_tuple = (
        assignment.get("interface_generation_tuple")
        if isinstance(assignment, dict) else {}
    ) or {}
    reasons = list(payload.get("interface_generation_preflight_faults") or [])
    reasons.extend(local_snapshot.get("integrity_violations") or [])
    reasons.extend(
        _compare_interface_generation_tuples(
            expected, assignment_tuple, label="assignment"
        )
    )
    reasons.extend(
        _compare_interface_generation_tuples(
            expected, observed, label="worker_local"
        )
    )
    # Stable order makes concurrent quarantine records reproducible.
    reasons = list(dict.fromkeys(str(reason) for reason in reasons if reason))
    return {
        "schema_version": "parallel_worker_interface_generation_receipt.v1",
        "valid": not reasons,
        "scientific_valid": not reasons,
        "expected_interface_generation_tuple": expected,
        "worker_local_interface_generation_tuple": observed,
        "worker_local_snapshot_source": local_snapshot.get("source"),
        "reasons": reasons,
        "policy": (
            "worker_reads_only_pinned_local_receipt_and_adapter;"
            "generation_failure_is_missing_evidence_not_zero_score"
        ),
    }


def _pin_existing_parallel_payload_interface(
    payload: Dict[str, Any],
    *,
    parent_run_dir: str | Path,
) -> Dict[str, Any]:
    """Pin a resume payload without rewriting its interrupted worker dir."""

    pinned = copy.deepcopy(payload)
    parent_snapshot = _current_interface_generation_snapshot(parent_run_dir)
    parent_tuple = _normalize_interface_generation_tuple(
        parent_snapshot.get("interface_generation_tuple") or {}
    )
    assignment = dict(pinned.get("assignment") or {})
    expected = _normalize_interface_generation_tuple(
        pinned.get("interface_generation_tuple")
        or assignment.get("interface_generation_tuple")
        or parent_tuple
    )
    assignment["interface_generation_tuple"] = dict(expected)
    pinned["assignment"] = assignment
    pinned["interface_generation_tuple"] = dict(expected)
    local_snapshot = _local_interface_generation_snapshot(
        pinned["worker_run_dir"]
    )
    reasons = list(parent_snapshot.get("integrity_violations") or [])
    reasons.extend(local_snapshot.get("integrity_violations") or [])
    reasons.extend(
        _compare_interface_generation_tuples(
            expected,
            local_snapshot.get("interface_generation_tuple"),
            label="resume_worker_local",
        )
    )
    reasons.extend(
        _compare_interface_generation_tuples(
            expected,
            _current_interface_generation_tuple(parent_run_dir),
            label="resume_parent_current",
        )
    )
    existing = list(pinned.get("interface_generation_preflight_faults") or [])
    pinned["interface_generation_preflight_faults"] = list(dict.fromkeys(
        str(reason) for reason in (existing + reasons) if reason
    ))
    receipt = {
        "schema_version": "interface_generation_assignment.v1",
        "trial_id": int(pinned.get("trial_id", 0) or 0),
        "genome_id": pinned.get("genome_id"),
        "interface_generation_tuple": dict(expected),
        "worker_local_interface_generation_tuple": dict(
            local_snapshot.get("interface_generation_tuple") or {}
        ),
        "preflight_valid": not pinned[
            "interface_generation_preflight_faults"
        ],
        "preflight_faults": list(
            pinned["interface_generation_preflight_faults"]
        ),
        "resume_payload": True,
        "policy": "resume_only_if_existing_worker_artifacts_match_current_tuple",
    }
    receipt_path = (
        Path(pinned["worker_run_dir"])
        / INTERFACE_GENERATION_ASSIGNMENT_FILENAME
    )
    try:
        from autorl.v2_provenance import atomic_write_json

        atomic_write_json(receipt_path, receipt)
    except Exception:
        try:
            receipt_path.write_text(
                json.dumps(receipt, indent=2, default=str),
                encoding="utf-8",
            )
        except Exception:
            pass
    pinned["interface_generation_assignment_receipt"] = str(receipt_path)
    return pinned


def _hpo_parallel_trial_worker(payload: Dict[str, Any]) -> Dict[str, Any]:
    """Train one HPO trial in an isolated process and workdir.

    The worker owns no global search decisions. It receives a fully materialized
    genome workdir with its own active_stack.json and only returns deterministic
    training/evaluation evidence to the parent.
    """
    from autorl.parallel_seed_cohort import enabled as parallel_seeds_enabled, run as run_parallel_seeds
    if parallel_seeds_enabled(payload):
        return run_parallel_seeds(payload)
    gpu_token = payload.get("cuda_visible_devices")
    if gpu_token not in (None, "", "cpu", "none", "None"):
        os.environ["CUDA_VISIBLE_DEVICES"] = str(gpu_token)
    elif gpu_token in {"cpu", "none", "None"}:
        os.environ["CUDA_VISIBLE_DEVICES"] = "-1"
    work_dir = Path(payload["worker_run_dir"])
    trial_id = int(payload["trial_id"])
    worker_started = time.time()
    result: Dict[str, Any] = {
        "schema_version": "breadth_parallel_worker_result.v1",
        "trial_id": trial_id,
        "genome_id": payload.get("genome_id"),
        "worker_run_dir": str(work_dir),
        "active_stack": dict(payload.get("active_stack") or {}),
        "assignment": dict(payload.get("assignment") or {}),
        "pinned_interface_generation_tuple": _normalize_interface_generation_tuple(
            payload.get("interface_generation_tuple") or {}
        ),
        "interface_generation_tuple": {},
        "hyperparams": dict(payload.get("hyperparams") or {}),
        "scores": [],
        "seed_ids": [],
        "metrics_list": [],
        "budget_usage": {"per_trial": []},
        "replay_buffer_registry": [],
        "worker_started_at": worker_started,
        "worker_finished_at": None,
        "cuda_visible_devices": os.environ.get("CUDA_VISIBLE_DEVICES"),
    }
    try:
        interface_receipt = _parallel_worker_interface_generation_receipt(
            payload
        )
        result["interface_generation_receipt"] = interface_receipt
        result["interface_generation_tuple"] = dict(
            interface_receipt.get("worker_local_interface_generation_tuple")
            or {}
        )
        if not interface_receipt.get("valid"):
            result["status"] = "interface_generation_invalidated"
            result["interface_generation_invalidation"] = {
                "schema_version": "interface_generation_invalidation.v1",
                "status": INTERFACE_GENERATION_INVALIDATED,
                "scientific_valid": False,
                "score_semantics": "missing_invalidated_not_zero",
                "reasons": list(interface_receipt.get("reasons") or []),
            }
            return result
        state = _hpo_parallel_state_from_payload(payload)
        worker_cfg = getattr(state, "pipeline_config", {}) or {}
        worker_framework = (
            worker_cfg.get("framework")
            if isinstance(worker_cfg, dict) else {}
        ) or {}
        result["pipeline_config_receipt"] = {
            "schema_version": "parallel_worker_pipeline_config_receipt.v1",
            "architecture_version": str(
                worker_cfg.get("architecture_version")
                or worker_framework.get("architecture_version")
                or ""
            ) if isinstance(worker_cfg, dict) else "",
            "same_rollout_terminal_final_contract_visible": bool(
                _terminal_stage_final_equivalence(state)
            ),
        }
        hpo = HPOModule(None, dict(payload.get("hpo_config") or {}))
        objective_evaluator = hpo._load_objective_evaluator(state)
        algo_config = copy.deepcopy(payload.get("algorithm_config"))
        requested_seed_ids = payload.get("seed_ids")
        if isinstance(requested_seed_ids, (list, tuple)) and requested_seed_ids:
            seed_ids = []
            for value in requested_seed_ids:
                seed_id = int(value)
                if seed_id not in seed_ids:
                    seed_ids.append(seed_id)
        else:
            seed_ids = list(range(int(payload.get("seeds_per_trial", 1) or 1)))
        result["seed_ids"] = list(seed_ids)
        for seed in seed_ids:
            score, metrics = hpo._train_and_evaluate(
                adapter_path=str(work_dir / "env_adapter.py"),
                algo_config=algo_config,
                hyperparams=dict(payload.get("hyperparams") or {}),
                total_timesteps=int(payload.get("total_timesteps", 1) or 1),
                seed=int(seed),
                run_dir=work_dir,
                trial_id=trial_id,
                objective_evaluator=objective_evaluator,
                state=state,
                trial_assignment=dict(payload.get("assignment") or {}),
            )
            metric = dict(metrics or {})
            metric["interface_generation_tuple"] = dict(
                state.interface_generation_tuple
            )
            provenance = metric.get("evaluation_provenance")
            if isinstance(provenance, dict):
                provenance["interface_generation_tuple"] = dict(
                    state.interface_generation_tuple
                )
            result["scores"].append(score)
            result["metrics_list"].append(metric)
        result["budget_usage"] = getattr(state, "budget_usage", {"per_trial": []}) or {"per_trial": []}
        for event in result["budget_usage"].get("per_trial", []) or []:
            if isinstance(event, dict):
                event["interface_generation_tuple"] = dict(
                    state.interface_generation_tuple
                )
        result["replay_buffer_registry"] = list(getattr(state, "replay_buffer_registry", []) or [])
        for entry in result["replay_buffer_registry"]:
            if isinstance(entry, dict):
                entry["interface_generation_tuple"] = dict(
                    state.interface_generation_tuple
                )
        result["pipeline_memory"] = dict(getattr(state, "pipeline_memory", {}) or {})
        result["status"] = "completed"
    except Exception as e:
        result["status"] = "worker_failed"
        result["worker_error"] = f"{type(e).__name__}: {e}"
        result["scores"] = [float("-inf")]
        result["metrics_list"] = [{
            "training_failure": {
                "type": type(e).__name__,
                "message": str(e),
                "stage": "parallel_worker",
            },
            "objective_eval_source": "not_evaluated_parallel_worker_failed",
            "objective_valid": False,
            "requested_steps": int(payload.get("total_timesteps", 0) or 0),
            "actual_steps": 0,
            "interface_generation_tuple": dict(
                result.get("interface_generation_tuple")
                or result.get("pinned_interface_generation_tuple")
                or {}
            ),
        }]
    finally:
        result["worker_finished_at"] = time.time()
        try:
            (work_dir / "worker_result.json").write_text(
                json.dumps(result, indent=2, default=str),
                encoding="utf-8",
            )
        except Exception:
            pass
    return result


def _budget_tier_from_state(state: PipelineState) -> int:
    try:
        rung = (getattr(state, "v2_scheduler_decision", {}) or {}).get(
            "selected_rung", {}
        ) or {}
        if "tier" in rung:
            return int(rung.get("tier") or 0)
    except Exception:
        pass
    try:
        stack = getattr(state, "v2_active_stack", {}) or {}
        budget_id = str(stack.get("budget_id", "") or "")
        match = re.search(r"tier_(\d+)", budget_id)
        if match:
            return int(match.group(1))
    except Exception:
        pass
    return 0


def _stage_evidence_episodes_for_state(
    config: Dict[str, Any],
    state: Optional[PipelineState],
    *,
    effective_training_steps: Optional[int] = None,
) -> int:
    """Resolve diagnostic Stage-OMR evaluation depth from the active rung.

    A flat, qualification-sized evaluation on every 5k validity probe would
    make the pathology filter more expensive than its learner and implicitly
    turn it into a noisy performance screen.  V9.4 therefore grows diagnostic
    evaluation evidence with training fidelity.  The checkpoint gate remains
    independently strict and cannot qualify until a later rung actually pays
    for its configured evidence depth.
    """
    default = max(1, int(config.get("stage_evidence_episodes", 5) or 5))
    schedule = config.get("stage_evidence_episodes_by_tier") or {}
    if not isinstance(schedule, dict):
        return default
    tier = _budget_tier_from_state(state) if state is not None else 0
    # The anytime controller may diagnose a minimum meaningful tier while the
    # breadth layer deliberately sends a fresh population through a cheaper
    # validity rung.  Stage-evidence cost must follow the *executed* training
    # fidelity, not the controller's future target tier.
    if state is not None and effective_training_steps is not None:
        pipeline_cfg = getattr(state, "pipeline_config", {}) or {}
        rungs = (
            (pipeline_cfg.get("anytime_scheduler") or {}).get("rungs") or []
            if isinstance(pipeline_cfg, dict) else []
        )
        eligible: List[Tuple[int, int]] = []
        for row in rungs:
            if not isinstance(row, dict):
                continue
            try:
                row_steps = int(row.get("steps") or 0)
                row_tier = int(row.get("tier") or 0)
            except (TypeError, ValueError):
                continue
            if row_steps > 0 and row_steps <= int(effective_training_steps):
                eligible.append((row_steps, row_tier))
        if eligible:
            tier = max(eligible, key=lambda item: item[0])[1]
    raw = schedule.get(tier, schedule.get(str(tier)))
    if raw is None:
        numeric_rows: List[Tuple[int, int]] = []
        for key, value in schedule.items():
            try:
                numeric_rows.append((int(key), max(1, int(value))))
            except (TypeError, ValueError):
                continue
        eligible = [row for row in numeric_rows if row[0] <= tier]
        if eligible:
            raw = max(eligible, key=lambda row: row[0])[1]
    try:
        return max(1, int(raw)) if raw is not None else default
    except (TypeError, ValueError):
        return default


def _ensure_budget_axis_forces_next_tier(state: PipelineState) -> int:
    """Make a budget-axis controller decision unambiguously raise the rung.

    BUDGET_FAULT routing writes `force_min_budget_tier`, but older controller
    paths can arrive at M5 with only `active_axis=budget`. In that case the
    allocator must still advance at least one tier; otherwise a budget repair
    silently re-runs the same short horizon.
    """
    mem = getattr(state, "pipeline_memory", None)
    if not isinstance(mem, dict):
        return 0
    if str(mem.get("active_axis") or "") != "budget":
        return 0
    existing = mem.get("force_min_budget_tier")
    try:
        if existing is not None and int(existing) > 0:
            return int(existing)
    except Exception:
        pass
    forced = _budget_tier_from_state(state) + 1
    mem["force_min_budget_tier"] = forced
    mem.setdefault("budget_axis_force_history", []).append({
        "reason": "active_axis_budget_without_force_min",
        "forced_min_tier": forced,
    })
    return forced


def _bound_trial_provenance(
    state: Any,
    trial_id: int,
    genome_id: str,
    stack: Dict[str, Any],
    assignment: Dict[str, Any],
    metrics_list: List[Dict[str, Any]],
) -> Dict[str, Any]:
    """Bind final/stage evaluator evidence to one scientific trial identity."""
    status_stub = {
        "trial_id": int(trial_id),
        "genome_id": str(genome_id),
        "active_stack": dict(stack or {}),
    }
    try:
        from autorl.breadth_portfolio import _trial_uid

        trial_uid = _trial_uid(state, trial_id, status_stub)
    except Exception:
        trial_uid = (
            f"trial.iter{int(getattr(state, 'pipeline_iteration', 0) or 0)}"
            f".{int(trial_id)}.{str(genome_id)}"
        )
    hypothesis_ids: List[str] = []
    for source in (
        (assignment or {}).get("hypothesis_ids"),
        (stack or {}).get("hypothesis_ids"),
    ):
        values = source if isinstance(source, (list, tuple, set)) else ([source] if source else [])
        for value in values:
            text = str(value or "").strip()
            if text and text not in hypothesis_ids:
                hypothesis_ids.append(text)
    seed_provenance: List[Dict[str, Any]] = []
    for metrics in metrics_list or []:
        if not isinstance(metrics, dict):
            continue
        prov = dict(metrics.get("evaluation_provenance") or {})
        if not prov:
            prov = {
                "seed": metrics.get("seed"),
                "checkpoint_ref": metrics.get("model_path"),
                "final_omr": {
                    "source": metrics.get("objective_eval_source"),
                    "valid": bool(metrics.get("objective_valid", False)),
                },
                "stage_omr": {
                    "available": bool(metrics.get("stage_activation_evidence")),
                },
            }
        prov["trial_uid"] = trial_uid
        prov["hypothesis_ids"] = list(hypothesis_ids)
        seed_provenance.append(prov)
    return {
        "trial_uid": trial_uid,
        "hypothesis_ids": hypothesis_ids,
        "seed_provenance": seed_provenance,
        "evaluator_surfaces": {
            "final_global": "heldout_final_omr",
            "stage_local": "trusted_stage_omr",
            "same_trial_uid_required": True,
            "same_checkpoint_required": True,
            "same_seed_namespace_required": True,
        },
    }


def _terminal_stage_final_equivalence(state: Any) -> Dict[str, Any]:
    """Return a declared same-rollout terminal-stage/Final contract, if any."""
    cfg = getattr(state, "pipeline_config", {}) or {}
    framework = cfg.get("framework") if isinstance(cfg, dict) else {}
    architecture_version = (
        cfg.get("architecture_version")
        or (framework or {}).get("architecture_version")
        or ""
    ) if isinstance(cfg, dict) else ""
    if str(architecture_version).upper() != "V9.5":
        return {}
    mem = getattr(state, "pipeline_memory", {}) or {}
    p1 = mem.get("p1_full_info_contract") if isinstance(mem, dict) else {}
    final_contract = (
        p1.get("final_metric_contract")
        if isinstance(p1, dict) else {}
    ) or {}
    equivalence = (
        final_contract.get("terminal_stage_equivalence")
        if isinstance(final_contract, dict) else {}
    ) or {}
    if not (
        isinstance(equivalence, dict)
        and equivalence.get("same_detector")
        and equivalence.get("same_episode_rollouts_required")
        and equivalence.get("same_episode_score_required")
        and equivalence.get("stage_id")
    ):
        return {}
    return dict(equivalence)


def _terminal_stage_score_from_evidence(
    evidence: Dict[str, Any],
    contract: Dict[str, Any],
    *,
    expected_episodes: int,
) -> Dict[str, Any]:
    """Score Final OMR from the exact episodes used by the terminal stage."""
    stage_id = str(contract.get("stage_id") or "")
    stage_ids = [str(value) for value in (
        evidence.get("oracle_stage_ids") or []
    )]
    sequences = [
        row for row in (evidence.get("oracle_episode_sequences") or [])
        if isinstance(row, dict)
    ]
    if not stage_id or stage_id not in stage_ids:
        return {
            "valid": False,
            "reason": "terminal_stage_missing_from_oracle_label_plane",
        }
    column = stage_ids.index(stage_id)
    episode_scores: List[float] = []
    for row in sequences:
        raw_episode_scores = (
            row.get("raw_episode_stage_scores") or []
        )
        if column < len(raw_episode_scores):
            episode_scores.append(float(
                float(raw_episode_scores[column]) >= 0.5
            ))
            continue
        labels = (
            row.get("raw_oracle_stage_labels")
            or row.get("oracle_stage_labels")
            or []
        )
        score = 0.0
        for label_row in labels:
            if (
                isinstance(label_row, (list, tuple))
                and column < len(label_row)
                and float(label_row[column]) >= 0.5
            ):
                score = 1.0
                break
        episode_scores.append(score)
    valid = len(episode_scores) == max(1, int(expected_episodes))
    return {
        "valid": valid,
        "stage_id": stage_id,
        "expected_episodes": max(1, int(expected_episodes)),
        "observed_episodes": len(episode_scores),
        "episode_scores": episode_scores,
        "objective_mean": (
            float(np.mean(episode_scores)) if valid else None
        ),
        "reason": (
            "terminal_stage_and_final_scored_from_identical_episode_labels"
            if valid else "incomplete_same_rollout_terminal_stage_evidence"
        ),
    }


class HPOModule(BaseModule):
    """Module 5: LLM-Guided Bayesian HPO with real SB3 training."""

    def __init__(self, llm: LLMClient, config: Dict[str, Any]):
        super().__init__(llm, config, "hpo")

    def _budget_refund_cfg(self) -> Dict[str, Any]:
        cfg = self.config.get("budget_refund", {}) or {}
        return {
            "enabled": bool(cfg.get("enabled", True)),
            "max_refund_ratio": float(cfg.get("max_refund_ratio", 4.0)),
        }

    def _wall_clock_exhausted(self, state: PipelineState) -> bool:
        from autorl.core_ablation import budget_exhausted
        if budget_exhausted(state):
            return True
        config = getattr(state, "pipeline_config", {}) or {}
        if ((config.get("adaptive_exploration_protocol") or {}).get("enabled") is True
                or (config.get("bounded_training_protocol") or {}).get("kind") == "adaptive_fixed_validation"):
            # Historical search deadlines do not become implicit caps on the
            # explicitly open discovery phase or its finite fixed-validation job.
            state.wall_clock_exhausted = False
            return False
        budget = float(getattr(state, "wall_clock_budget_seconds", 0.0) or 0.0)
        start = float(getattr(state, "wall_clock_start", 0.0) or 0.0)
        if budget <= 0 or start <= 0:
            return False
        try:
            exhausted = (time.time() - start) >= budget
        except Exception as e:
            self.logger.warning(f"wall-clock guard skipped after time error: {e}")
            return False
        if exhausted:
            state.wall_clock_exhausted = True
        return exhausted

    def _consume_refund(self, state: PipelineState, base_steps: int) -> int:
        config = getattr(state, "pipeline_config", {}) or {}
        if ((config.get("adaptive_exploration_protocol") or {}).get("enabled") is True
                or (config.get("bounded_training_protocol") or {}).get("kind") == "adaptive_fixed_validation"):
            state.budget_refund_pool = 0
            return 0
        cfg = self._budget_refund_cfg()
        if not cfg["enabled"]:
            state.budget_refund_pool = 0
            return 0
        refund = max(0, int(getattr(state, "budget_refund_pool", 0) or 0))
        cap = int(max(0, cfg["max_refund_ratio"]) * max(1, int(base_steps)))
        if refund > cap:
            self.logger.warning(
                f"[budget_refund] pool {refund:,} exceeds cap {cap:,}; clipping"
            )
            refund = cap
        state.budget_refund_pool = 0
        return refund

    def _add_refund(self, state: PipelineState, unused_steps: int,
                    base_steps: int) -> int:
        config = getattr(state, "pipeline_config", {}) or {}
        if ((config.get("adaptive_exploration_protocol") or {}).get("enabled") is True
                or (config.get("bounded_training_protocol") or {}).get("kind") == "adaptive_fixed_validation"):
            state.budget_refund_pool = 0
            return 0
        cfg = self._budget_refund_cfg()
        if not cfg["enabled"]:
            state.budget_refund_pool = 0
            return 0
        add = max(0, int(unused_steps))
        cur = max(0, int(getattr(state, "budget_refund_pool", 0) or 0))
        cap = int(max(0, cfg["max_refund_ratio"]) * max(1, int(base_steps)))
        new_pool = min(cap, cur + add)
        if cur + add > cap:
            self.logger.warning(
                f"[budget_refund] refund pool capped at {cap:,}; "
                f"dropped {(cur + add) - cap:,} unused steps"
            )
        state.budget_refund_pool = new_pool
        return new_pool

    def _record_budget_event(self, state: PipelineState, record: Dict[str, Any]) -> None:
        if not hasattr(state, "budget_usage") or state.budget_usage is None:
            state.budget_usage = {"per_trial": []}
        bound_record = dict(record or {})
        bound_record["interface_generation_tuple"] = dict(
            _interface_generation_tuple_from_state(state, state.run_dir)
        )
        state.budget_usage.setdefault("per_trial", []).append(bound_record)

    def _is_tsp_state(self, state: PipelineState) -> bool:
        return (
            state.manifest is not None
            and getattr(state.manifest.env_provenance, "problem_class", None) == "tsp"
        )

    def _diagnose_tsp_trial(self, stats: Dict[str, Any], iqm: float) -> DiagnosticReport:
        """Deterministic diagnostics for the Pillar-1 TSP smoke path.

        TSP has a generated env, generated OMR, and PPO search space that are
        all deterministic. Calling the LLM diagnostics loop here adds external
        variance without improving the infrastructure smoke signal.
        """
        if not stats.get("trial_objective_valid", False):
            return DiagnosticReport(
                status="OMR_FAULT",
                reasoning="TSP trial produced no valid external objective.",
                root_cause="TSP objective evaluator failed or returned no valid score.",
                suggested_action="Regenerate or inspect objective_metric.py and env_adapter.py.",
                confidence=1.0,
                supporting_evidence=[
                    f"objective_eval_sources={stats.get('objective_eval_sources')}",
                    f"omr_errors={stats.get('omr_errors')}",
                ],
            )
        return DiagnosticReport(
            status="CONTINUE",
            reasoning=(
                "Deterministic Pillar-1 TSP diagnostic: external objective is "
                "valid, so HPO can continue or finish by configured budget."
            ),
            root_cause="No infrastructure fault detected.",
            suggested_action="Continue the configured TSP HPO budget.",
            confidence=0.8,
            supporting_evidence=[
                f"EXTERNAL_objective_iqm={iqm}",
                f"objective_eval_sources={stats.get('objective_eval_sources')}",
            ],
        )

    def run(self, state: PipelineState) -> PipelineState:
        self._log_start()

        assert state.algorithm_config is not None
        assert state.reward_config is not None
        assert state.mdp_report is not None
        assert state.env is not None
        resume_context = (
            (getattr(state, "pipeline_memory", {}) or {}).get(
                "p2_full_resume_context"
            )
            or {}
        )
        resume_context = (
            dict(resume_context) if isinstance(resume_context, dict) else {}
        )
        prepared_dispatch = _consume_prepared_m5_dispatch(state)

        # Fresh HPO run: clear any diagnosis carried over from a previous
        # closed-loop iteration. Otherwise the in-objective pruning guard
        # ("stop once a fault is diagnosed") would see the STALE fault and
        # prune every trial of this run before it can train.
        state.latest_diagnosis = None
        # P4: refund credits are scoped to this HPO study only. They do not
        # cross controller iterations because reward/algo/env may change.
        state.budget_refund_pool = 0

        # AutoRL v2 transformation: every HPO study dispatches an explicit
        # candidate stack, selected from the hypothesis bank. The legacy live
        # files are no longer the source of truth for training/evaluation.
        breadth_manifest: Dict[str, Any] = {}
        if not resume_context and not prepared_dispatch:
            try:
                from autorl.v2_runtime import allocate_next_stack
                from autorl.exploration_profiles import ensure_exploration_candidates

                mem = getattr(state, "pipeline_memory", {}) or {}
                active_axis = str(mem.get("active_axis") or "hpo") if isinstance(mem, dict) else "hpo"
                active_stack = getattr(state, "v2_active_stack", {}) or {}
                ensure_exploration_candidates(state)
                if isinstance(mem, dict):
                    _ensure_budget_axis_forces_next_tier(state)
                forced_budget = bool(mem.get("force_min_budget_tier")) if isinstance(mem, dict) else False
                allow_budget = (
                    not bool(active_stack.get("budget_id"))
                    or active_axis in {"budget", "algo_budget"}
                    or forced_budget
                )
                if active_axis == "exploration":
                    slots = ["exploration"] + (["budget"] if allow_budget else [])
                    allocate_next_stack(
                        state,
                        reason="before_hpo_dispatch_exploration",
                        allowed_slots=slots,
                        active_axis="exploration",
                    )
                else:
                    allocate_next_stack(
                        state,
                        reason="before_hpo_dispatch",
                        allowed_slots=["budget"] if allow_budget else [],
                        active_axis="budget" if allow_budget else active_axis,
                    )
                self._sync_algorithm_config_from_active_stack(state)
            except Exception as e:
                from autorl.bounded_training_protocol import protocol
                if protocol(state):
                    raise RuntimeError("BOUNDED_PROTOCOL_ALLOCATION_FAILED") from e
                self.logger.warning(f"v2 stack allocation failed; using legacy state: {e}")

            try:
                from autorl.breadth_portfolio import prepare_breadth_portfolio

                breadth_manifest = prepare_breadth_portfolio(state)
                if breadth_manifest.get("enabled"):
                    self.logger.info(
                        "[BREADTH_PORTFOLIO] enabled population=%s concurrency=%s admitted=%s total_trials=%s",
                        breadth_manifest.get("population_size"),
                        breadth_manifest.get("concurrency_slots"),
                        breadth_manifest.get("admitted_family_count"),
                        (breadth_manifest.get("execution_plan") or {}).get(
                            "total_hpo_trials_requested"
                        ),
                    )
            except Exception as e:
                _resume_marker = (
                    (getattr(state, "pipeline_memory", {}) or {}).get(
                        "completed_boundary_resource_refresh"
                    )
                    or {}
                )
                from autorl.bounded_training_protocol import protocol
                if protocol(state):
                    raise RuntimeError("BOUNDED_PROTOCOL_PORTFOLIO_FAILED") from e
                if (
                    isinstance(_resume_marker, dict)
                    and _resume_marker.get("applied")
                ):
                    raise RuntimeError(
                        "COMPLETED_BOUNDARY_PORTFOLIO_PREPARATION_FAILED"
                    ) from e
                from autorl.core_ablation import settings
                if settings(state):
                    raise RuntimeError("CORE_ABLATION_PORTFOLIO_PREPARATION_FAILED") from e
                self.logger.warning(
                    "V4.2 breadth portfolio preparation failed; using incumbent-only path: %s",
                    e,
                )

            _completed_boundary_manifest_preflight(state, breadth_manifest)

        if prepared_dispatch:
            breadth_manifest = prepared_dispatch["manifest"]
            state.pipeline_memory["last_breadth_portfolio_manifest"] = breadth_manifest
            _completed_boundary_manifest_preflight(state, breadth_manifest)

        algo = state.algorithm_config
        fp = state.mdp_report.fingerprint
        run_dir = state.run_dir

        # --- Step 1: define search space ---
        if prepared_dispatch:
            space_response = copy.deepcopy(prepared_dispatch["search_space_response"])
        elif resume_context:
            prior_space = (
                getattr(getattr(state, "hpo_result", None), "search_space_definition", {})
                or {}
            )
            space_response = {
                "search_space": dict(
                    prior_space or self._default_search_space(algo.algorithm_name)
                ),
                "rationale": (
                    "Explicit P2 recovery reuses the preceding frozen search "
                    "space and completed trial observations."
                ),
            }
        elif (state.manifest is not None and
                getattr(state.manifest.env_provenance, "problem_class", None) == "tsp"):
            space_response = {
                "search_space": {
                    "learning_rate": {"type": "log_uniform", "low": 1e-4, "high": 1e-3},
                    "n_steps": {"type": "categorical", "choices": [128, 256, 512]},
                    "batch_size": {"type": "categorical", "choices": [32, 64, 128]},
                    "gamma": {"type": "uniform", "low": 0.95, "high": 0.995},
                    "ent_coef": {"type": "log_uniform", "low": 1e-4, "high": 0.05},
                },
                "rationale": "Deterministic Pillar-1 TSP PPO smoke search space.",
            }
        else:
            user_prompt = (
                f"Algorithm: {algo.algorithm_name}\n"
                f"Actor network: {algo.actor_network.hidden_layers}, "
                f"activation={algo.actor_network.activation}\n"
                f"Fingerprint: obs_dim={fp.obs_dim}, act_dim={fp.act_dim}, "
                f"reward_density={fp.reward_density:.3f}, "
                f"mean_ep_len={fp.mean_episode_length:.1f}\n"
                f"Default hyperparams: {json.dumps(algo.default_hyperparams)}\n"
            )

            from autorl.core_ablation import arm, basic_packet
            if arm(state) == "A2":
                user_prompt += "\nBasic feedback: " + json.dumps(basic_packet(state), default=str)
            elif state.controller_feedback:
                user_prompt += (
                    f"\nThe PREVIOUS HPO run was diagnosed faulty. Adjust the search "
                    f"space ranges to directly address:\n{state.controller_feedback}\n"
                )

            try:
                space_response = self.llm.call_json(
                    system_prompt=HPO_SPACE_SYSTEM_PROMPT,
                    user_prompt=user_prompt,
                    temperature=0.3,
                    purpose="hpo.search_space",
                )
            except RuntimeError as e:
                # Resilience: a transient LLM/proxy outage on this single
                # search-space design call must NOT crash a multi-hour run and
                # discard all M1–M4 work (the 2026-06-03 strict-rawsim batch died
                # exactly here). Degrade THIS round to a principled, algorithm-
                # typed default space and continue; the next controller iteration
                # resumes normal LLM operation once the endpoint recovers, and on
                # a compatible healthy local refinement may re-center this
                # default without contracting a new scientific proposal.
                # The round is recorded as degraded so it is never
                # mistaken for LLM-guided evidence.
                algo_name = algo.algorithm_name if algo is not None else "SAC"
                space_response = {
                    "search_space": self._default_search_space(algo_name),
                    "rationale": (
                        f"FALLBACK default {algo_name} space — HPO search-space "
                        f"LLM call unavailable ({e})"
                    ),
                }
                self.logger.warning(
                    "HPO search-space LLM call failed (%s); falling back to a "
                    "principled default %s space for this round — run preserved, "
                    "round marked degraded.", e, algo_name,
                )
                mem = getattr(state, "pipeline_memory", None)
                if isinstance(mem, dict):
                    rec = {
                        "module": "hpo",
                        "stage": "search_space_design",
                        "reason": str(e),
                        "iteration": int(getattr(state, "pipeline_iteration", 0) or 0),
                    }
                    mem["hpo_search_space_llm_fallback"] = rec
                    mem.setdefault("llm_fallback_history", []).append(rec)

        search_space = space_response.get("search_space", {})
        base_search_space_for_trials = dict(search_space or {})

        # 2026-05-25 Step 9 — Task-aware search space augmentation (hard-coded rules)
        # M2 已经 detect 出 task_structure(sequential / parallel / single + conflicts).
        # 这里用 hard-coded rules 增强 LLM 生成的 baseline search space:
        #   sequential 多阶段 → 加 stage-aware ent_coef schedule HP
        #   parallel + conflict → 加 constraint / lex-order objective handling HP
        #   single                → standard SAC/PPO/TD3 search space (LLM baseline)
        ts = (state.goal_spec.task_structure
              if state.goal_spec and state.goal_spec.task_structure else None)
        algo_name_raw = (state.algorithm_config.algorithm_name.upper()
                         if state.algorithm_config else "SAC")
        search_space = self._augment_search_space_by_task_structure(
            search_space, ts, algo_name_raw
        )

        # v2 autonomous mode: the anytime scheduler owns the trial budget.
        # Legacy M3/config budgets are only used when no v2 allocation exists.
        m3_recommended = (state.algorithm_config.recommended_total_timesteps
                          if state.algorithm_config is not None else 0)
        raw_cap = self.config.get("max_timesteps_per_trial", None)
        config_cap = None
        if raw_cap not in (None, "", 0, "none", "None"):
            config_cap = int(raw_cap)
        budget_mult = max(1, int(getattr(state, "budget_multiplier", 1)))
        if budget_mult > 1:
            self.logger.info(
                f"[BUDGET EXTEND] applying {budget_mult}× multiplier"
            )
        v2_budget = int(getattr(state, "v2_allocated_budget_steps", 0) or 0)
        if v2_budget > 0:
            total_timesteps = v2_budget
            self.logger.info(
                "v2 autonomous scheduler allocated trial budget: "
                f"{total_timesteps:,} steps"
            )
        elif m3_recommended > 0:
            total_timesteps = m3_recommended * budget_mult
            if config_cap is not None:
                total_timesteps = min(total_timesteps, config_cap * budget_mult)
            self.logger.info(
                f"M3-recommended budget: {m3_recommended:,} × {budget_mult} = "
                f"{total_timesteps:,}"
            )
        else:
            # Fallback: LLM HPO-stage suggestion or config default
            total_timesteps = int(space_response.get("total_timesteps", 100_000)) * budget_mult
            if config_cap is not None:
                total_timesteps = min(total_timesteps, config_cap * budget_mult)

        # Only a source-compatible, healthy local HPO refinement may contract
        # the proposed support. A controller iteration is not an HPO generation.
        if (state.pipeline_iteration > 0 and state.hpo_result
                and state.hpo_result.all_trials):
            search_space = self._narrow_search_space(
                search_space, state.hpo_result.all_trials,
                state.pipeline_iteration, state=state,
            )

        try:
            from autorl.exploration_profiles import (
                active_exploration_profile,
                apply_profile_to_search_space,
                write_exploration_decision,
            )
            profile = active_exploration_profile(state)
            before_space = dict(search_space)
            search_space = apply_profile_to_search_space(
                search_space,
                profile=profile,
                algo_name=algo_name_raw,
            )
            write_exploration_decision(
                state,
                profile=profile,
                search_space_before=before_space,
                search_space_after=search_space,
            )
        except Exception as e:
            self.logger.warning("exploration profile application skipped: %s", e)

        search_space = self._supported_search_space(state, search_space, algo_name_raw)
        self.logger.info(f"Search space params: {list(search_space.keys())}")
        self.logger.info(f"Timesteps per trial: {total_timesteps:,}")
        self.logger.info(f"Rationale: {space_response.get('rationale', '')[:200]}")

        # X fix + 2026-05-25 P0 OMR hard contract: HPO and diagnostics
        # evaluate on the OMR EXTERNAL objective metric (the real task
        # yardstick), NOT the M4-designed reward — which the agent can
        # game. If OMR is absent or fails, the score is SENTINEL — no
        # wrapped-env fallback is treated as external. See
        # contracts/objective_evaluation.md.
        objective_evaluator = self._load_objective_evaluator(state)

        # --- Step 2: HPO loop using Optuna ---
        n_trials = self.config.get("n_trials", 5)
        seeds_per_trial = self.config.get("seeds_per_trial", 2)
        v2_trials = int(getattr(state, "v2_allocated_n_trials", 0) or 0)
        if v2_trials > 0:
            n_trials = v2_trials
        v2_seeds = int(getattr(state, "v2_allocated_seeds", 0) or 0)
        if v2_seeds > 0:
            seeds_per_trial = v2_seeds
        self.logger.info(
            "HPO dispatch: n_trials=%s, seeds_per_trial=%s "
            "(scheduler_trials=%s, scheduler_seeds=%s)",
            n_trials, seeds_per_trial, v2_trials, v2_seeds,
        )
        diagnostics = DiagnosticsEngine(self.llm, self.config.get("diagnostics", {}))
        all_trials: List[TrialResult] = []
        # 2026-05-25 P0 OMR hard contract — track per-trial OMR validity so
        # downstream best-selection can exclude sentinel trials and the
        # pipeline can report task_resolution_level="OMR_FAILED" when no
        # trial produced a trustworthy external metric.
        trial_omr_status: Dict[int, Dict[str, Any]] = {}
        hpo_stage_evidence_items: List[Dict[str, Any]] = []
        # Sentinel value mirrored from _train_and_evaluate (kept in sync).
        OMR_SENTINEL_SCORE = -1e18

        def objective(trial: optuna.Trial) -> float:
            breadth_assignment = self._activate_breadth_portfolio_genome_for_trial(
                state, trial.number
            )
            interface_assignment = {}
            if not breadth_assignment:
                interface_assignment = self._activate_interface_portfolio_genome_for_trial(
                    state, trial.number
                )
            trial_assignment = breadth_assignment or interface_assignment
            trial_total_timesteps, trial_seeds_per_trial, trial_budget_override = (
                self._trial_budget_from_assignment(
                    trial_assignment,
                    default_steps=total_timesteps,
                    default_seeds=seeds_per_trial,
                )
            )
            from autorl.core_ablation import bounded_steps, settings
            trial_total_timesteps = bounded_steps(state, trial_total_timesteps)
            if settings(state):
                trial_seeds_per_trial = min(trial_seeds_per_trial, settings(state)["max_seeds_per_trial"])
            if trial_budget_override:
                self.logger.info(
                    "[BUDGET_OVERRIDE] trial=%s genome=%s steps=%s seeds=%s "
                    "reason=%s",
                    trial.number,
                    trial_budget_override.get("genome_id"),
                    trial_total_timesteps,
                    trial_seeds_per_trial,
                    trial_budget_override.get("reason"),
                )
            trial_search_space = self._search_space_for_trial(
                state,
                base_search_space=base_search_space_for_trials,
                run_search_space=search_space,
                initial_algo_name=algo_name_raw,
                assignment=trial_assignment,
            )
            sample_namespace = (
                str(trial_assignment.get("genome_id"))
                if trial_assignment.get("genome_id") else None
            )
            hyperparams = self._sample_hyperparams_for_assignment(
                state=state,
                trial=trial,
                search_space=trial_search_space,
                assignment=trial_assignment,
                fallback_namespace=sample_namespace,
            )
            sample_namespace = str(
                trial_assignment.get("scientific_optuna_namespace")
                or sample_namespace or ""
            ) or None
            try:
                from autorl.exploration_profiles import (
                    active_exploration_profile,
                    apply_profile_to_hyperparams,
                )
                hyperparams = apply_profile_to_hyperparams(
                    hyperparams,
                    profile=active_exploration_profile(state),
                    algo_name=state.algorithm_config.algorithm_name if state.algorithm_config else "PPO",
                    requested_steps=trial_total_timesteps,
                )
            except Exception as e:
                self.logger.warning("exploration profile hyperparam clamp skipped: %s", e)
            if self._wall_clock_exhausted(state):
                try:
                    study.stop()
                except Exception:
                    pass
                raise optuna.exceptions.TrialPruned(
                    "wall-clock budget exhausted before trial start"
                )
            
            # Check for early termination from previous trials. COMPLETE,
            # PARTIAL_SUCCESS, and design/search faults are NOT stop signals:
            # V4 needs the allocated HPO diversity before the controller
            # rewrites a module. Only fatal substrate faults prune.
            if (state.latest_diagnosis and
                    _hpo_diagnostic_is_fatal(state.latest_diagnosis.status)):
                raise optuna.exceptions.TrialPruned(
                    f"Stopped by Diagnostics: {state.latest_diagnosis.status}"
                )

            self.logger.info(f"Trial {trial.number + 1}/{n_trials}: {hyperparams}")

            trial_seed_ids = _trial_seed_ids_for_assignment(
                trial_assignment,
                trial_seeds_per_trial,
            )
            scores = []
            metrics_list = []
            for seed in trial_seed_ids:
                if self._wall_clock_exhausted(state):
                    try:
                        study.stop()
                    except Exception:
                        pass
                    self.logger.warning(
                        f"Wall-clock budget exhausted before trial={trial.number} "
                        f"seed={seed}; not starting another seed"
                    )
                    break
                score, m_dict = self._train_and_evaluate(
                    adapter_path=state.manifest.adapter_module_path,
                    algo_config=state.algorithm_config,
                    hyperparams=hyperparams,
                    total_timesteps=trial_total_timesteps,
                    seed=seed,
                    run_dir=run_dir,
                    trial_id=trial.number,
                    objective_evaluator=objective_evaluator,
                    state=state,   # 2026-05-25 Step 7: needed for replay buffer reuse
                    trial_assignment=trial_assignment,
                )
                scores.append(score)
                metrics_list.append(m_dict)
                opt = m_dict.get("optimizer_metrics", {})
                opt_str = ", ".join(f"{k}={v:.3g}" for k, v in list(opt.items())[:3])
                self.logger.info(
                    f"  seed={seed} → external_metric={score:.2f}"
                    + (f"  [{opt_str}]" if opt_str else "")
                )

            if not metrics_list:
                raise optuna.exceptions.TrialPruned(
                    "wall-clock budget exhausted before any seed ran"
                )

            # 2026-05-25 P0 OMR hard contract — aggregate OMR validity per trial.
            # A trial is "OMR-valid" iff at least one seed produced a real
            # OMR-derived external_score (objective_eval_source == "omr_external").
            # Trials with no valid seed have iqm == OMR_SENTINEL_SCORE and MUST
            # be excluded from best-trial selection + final result.json
            # task_resolution.
            sources = [m.get("objective_eval_source", "unknown") for m in metrics_list]
            valid_seed_count = sum(
                1 for metrics in metrics_list
                if metrics.get("objective_valid", False)
            )
            valid_scores = [
                s for s, m in zip(scores, metrics_list)
                if m.get("objective_valid", False)
            ]
            valid_seed_ids = [
                int(seed) for seed, metric in zip(trial_seed_ids, metrics_list)
                if metric.get("objective_valid", False)
            ]
            final_commit_flags = [
                bool(m.get("final_commit_eligible", True))
                for m in metrics_list if m.get("objective_valid", False)
            ]
            trial_final_commit_eligible = bool(final_commit_flags) and all(
                final_commit_flags
            )
            iqm = (
                self._compute_iqm(valid_scores)
                if valid_scores else OMR_SENTINEL_SCORE
            )
            trial_interface_tuple = _interface_generation_tuple_from_state(
                state, run_dir
            )
            annotated_stage_items = [
                item
                for item in (
                    _annotate_stage_evidence_item(
                        m,
                        assignment=trial_assignment,
                        expected_interface_tuple=trial_interface_tuple,
                    )
                    for m in metrics_list
                    if isinstance(m, dict)
                )
                if item is not None
            ]
            trial_stage_evidence_rejected_count = sum(
                1 for item in annotated_stage_items
                if not item.get("scientific_valid", False)
            )
            valid_stage_learning_metrics = [
                m for m in metrics_list
                if isinstance(m, dict)
                and m.get("stage_learning_dynamics")
                and _stage_metric_scientific_validity(
                    m,
                    expected_interface_tuple=trial_interface_tuple,
                )[0]
            ]
            trial_stage_learning_rejected_count = sum(
                1 for m in metrics_list
                if isinstance(m, dict)
                and m.get("stage_learning_dynamics")
            ) - len(valid_stage_learning_metrics)
            try:
                from autorl.stage_evidence import merge_stage_activation_evidence
                trial_stage_evidence_obj = merge_stage_activation_evidence(
                    annotated_stage_items
                )
                trial_stage_evidence = trial_stage_evidence_obj.to_dict()
                if trial_stage_evidence.get("by_atom") or trial_stage_evidence.get("by_stage"):
                    hpo_stage_evidence_items.append(trial_stage_evidence)
            except Exception as e:
                self.logger.warning(f"stage evidence merge failed for trial {trial.number}: {e}")
                trial_stage_evidence = {}
            try:
                from autorl.v94_stage_diagnostics import (
                    aggregate_trial_stage_learning,
                )

                trial_stage_learning = aggregate_trial_stage_learning(
                    [
                        m.get("stage_learning_dynamics")
                        for m in valid_stage_learning_metrics
                    ],
                    config=self.config.get("stage_learning_diagnostics") or {},
                )
            except Exception as e:
                self.logger.warning(
                    "V9.4 stage-learning aggregation failed for trial %s: %s",
                    trial.number,
                    e,
                )
                trial_stage_learning = {}
            tr = TrialResult(
                trial_id=trial.number,
                hyperparams=hyperparams,
                scores=scores,
                iqm=iqm,
                stage_activation_evidence=trial_stage_evidence,
            )
            all_trials.append(tr)
            trial_stack = dict(getattr(state, "v2_active_stack", {}) or {})
            try:
                from autorl.closed_loop_audit import current_genome_id

                trial_genome_id = str(
                    trial_assignment.get("genome_id") or current_genome_id(state)
                )
            except Exception:
                trial_genome_id = str(trial_assignment.get("genome_id") or "genome.unknown")
            omr_errors = [m.get("omr_error") for m in metrics_list if m.get("omr_error")]
            diagnostic_fallback = [
                m.get("diagnostic_fallback_score") for m in metrics_list
                if m.get("diagnostic_fallback_score") is not None
            ]
            report_native_scores = [
                float((m.get("report_only_metrics") or {})
                      .get("native_episode_return", {})
                      .get("objective_mean"))
                for m in metrics_list
                if ((m.get("report_only_metrics") or {})
                    .get("native_episode_return", {})
                    .get("objective_mean")) is not None
            ]
            try:
                from autorl.failure_taxonomy import summarize_typed_failures

                typed_failure_summary = summarize_typed_failures(metrics_list)
            except Exception as e:
                self.logger.warning(
                    "typed failure summary failed for trial %s: %s",
                    trial.number,
                    e,
                )
                typed_failure_summary = {
                    "schema_version": "typed_failure_summary.v1",
                    "dominant_type": "NONE",
                    "counts": {},
                    "failures": [],
                    "has_substrate_failure": False,
                    "summary_error": str(e),
                }
            trial_omr_status[trial.number] = {
                "trial_id":                  trial.number,
                "objective_eval_sources":    sources,
                "valid_seed_count":          valid_seed_count,
                "total_seed_count":          len(sources),
                "objective_valid":           valid_seed_count > 0,
                "final_commit_eligible":     trial_final_commit_eligible,
                "final_commit_eligible_per_valid_seed": final_commit_flags,
                "partial_omr_failure":       0 < valid_seed_count < len(sources),
                "valid_scores_used_for_iqm": valid_scores,
                "genome_id":                 trial_genome_id,
                "breadth_assignment":        trial_assignment,
                "hyperparams":               dict(hyperparams),
                "optuna_param_namespace":    sample_namespace,
                "search_space_params":       list(trial_search_space.keys()),
                "active_stack":               trial_stack,
                "budget_override":            trial_budget_override,
                "requested_timesteps":         int(trial_total_timesteps),
                "requested_seeds":             len(trial_seed_ids),
                "requested_seed_ids":          list(trial_seed_ids),
                "valid_seed_ids":              valid_seed_ids,
                "omr_errors":                omr_errors,
                "diagnostic_fallback_mean":  (
                    float(np.mean(diagnostic_fallback))
                    if diagnostic_fallback else None
                ),
                "report_only_metrics_by_seed": [
                    m.get("report_only_metrics", {}) for m in metrics_list
                ],
                "report_native_episode_return_mean": (
                    float(np.mean(report_native_scores))
                    if report_native_scores else None
                ),
                "report_only_selection_role": (
                    "telemetry_only_never_hpo_iqm_lcb_commit"
                    if report_native_scores else None
                ),
                "is_sentinel":               iqm <= OMR_SENTINEL_SCORE / 2,
                "model_paths": [
                    m.get("model_path") for m in metrics_list
                ],
                "provenance_paths": [
                    m.get("provenance_path") for m in metrics_list
                ],
                "valid_model_paths": [
                    m.get("model_path") for m in metrics_list
                    if m.get("model_path") and m.get("objective_valid", False)
                ],
                "valid_provenance_paths": [
                    m.get("provenance_path") for m in metrics_list
                    if m.get("provenance_path") and m.get("objective_valid", False)
                ],
                "stage_activation_evidence": trial_stage_evidence,
                "stage_learning_dynamics": trial_stage_learning,
                "stage_evidence_rejected_metric_count": (
                    trial_stage_evidence_rejected_count
                ),
                "stage_learning_rejected_metric_count": (
                    trial_stage_learning_rejected_count
                ),
                "typed_failure_summary": typed_failure_summary,
                "checkpoint_handoff_faults": [
                    copy.deepcopy(m.get("checkpoint_handoff_fault"))
                    for m in metrics_list
                    if isinstance(m.get("checkpoint_handoff_fault"), dict)
                    and m.get("checkpoint_handoff_fault")
                ],
            }
            trial_omr_status[trial.number].update(_bound_trial_provenance(
                state,
                int(trial.number),
                trial_genome_id,
                trial_stack,
                trial_assignment,
                metrics_list,
            ))
            # Periodic LLM Diagnostics (every trial). Structure the payload so
            # the AUTHORITATIVE signal (deterministic eval scores) cannot be
            # confused with secondary optimizer internals.
            stats = {
                "trial_id": trial.number,
                "hyperparams": hyperparams,
                # Ground truth: real task performance (OMR external metric),
                # measured on the unwrapped env, independent of M4's reward.
                "EXTERNAL_objective_scores": valid_scores,
                "EXTERNAL_objective_scores_raw": scores,
                "EXTERNAL_objective_iqm": iqm,
                # The M4-designed reward the agent was actually trained on.
                # Non-degenerate here + poor EXTERNAL metric = the agent games
                # the designed reward → reward misspecification.
                "training_reward_mean": [
                    m.get("train_ep_rew_mean") for m in metrics_list
                ],
                "training_reward_curves": [
                    list(m.get("train_ep_rew_curve") or []) for m in metrics_list
                ],
                "training_episode_stats": [
                    {k: m.get(k) for k in (
                        "train_num_episodes", "train_ep_len_mean"
                    )}
                    for m in metrics_list
                ],
                "training_execution_stats": [
                    {k: m.get(k) for k in (
                        "requested_steps", "actual_steps", "learner_steps",
                        "prefix_controller_steps", "seed",
                    )}
                    for m in metrics_list
                ],
                "secondary_optimizer_metrics": [
                    m.get("optimizer_metrics", {}) for m in metrics_list
                ],
                "optimizer_metric_histories": [
                    m.get("optimizer_metric_history", []) for m in metrics_list
                ],
                "learner_execution_receipts": [
                    m.get("learner_execution_receipt", {}) for m in metrics_list
                ],
                "objective_eval_sources": [
                    m.get("objective_eval_source", "unknown")
                    for m in metrics_list
                ],
                # 2026-05-25 P0 OMR hard contract — explicit per-seed OMR
                # validity + diagnostic-only fallback score for diagnostics.
                # When all seeds are "omr_failed", iqm above is SENTINEL and
                # diagnostics MUST NOT use the iqm as evidence of progress.
                "objective_valid_per_seed": [
                    bool(m.get("objective_valid", False))
                    for m in metrics_list
                ],
                "trial_objective_valid": (
                    sum(1 for m in metrics_list
                        if m.get("objective_valid")) > 0
                ),
                "trial_final_commit_eligible": trial_final_commit_eligible,
                "diagnostic_fallback_scores": [
                    m.get("diagnostic_fallback_score") for m in metrics_list
                ],
                "REPORT_ONLY_native_episode_return_scores": report_native_scores,
                "REPORT_ONLY_native_episode_return_mean": (
                    float(np.mean(report_native_scores))
                    if report_native_scores else None
                ),
                "REPORT_ONLY_selection_role": (
                    "telemetry_only_never_hpo_iqm_lcb_commit"
                    if report_native_scores else None
                ),
                "omr_errors": [
                    m.get("omr_error") for m in metrics_list
                    if m.get("omr_error")
                ],
                "training_failures": [
                    m.get("training_failure") for m in metrics_list
                    if m.get("training_failure")
                ],
                "checkpoint_handoff_faults": [
                    copy.deepcopy(m.get("checkpoint_handoff_fault"))
                    for m in metrics_list
                    if isinstance(m.get("checkpoint_handoff_fault"), dict)
                    and m.get("checkpoint_handoff_fault")
                ],
                "coverage_evidence": self._merge_coverage_evidence([
                    m.get("coverage_evidence") for m in metrics_list
                    if m.get("coverage_evidence")
                ]),
                "stage_activation_evidence": trial_stage_evidence,
                "stage_learning_dynamics": trial_stage_learning,
                "genome_id": trial_genome_id,
                "active_stack": trial_stack,
                "breadth_assignment": trial_assignment,
                "requested_timesteps": int(trial_total_timesteps),
                "requested_seed_ids": list(trial_seed_ids),
                "valid_seed_ids": valid_seed_ids,
                "evaluation_trace_ids": [
                    str(trace_id)
                    for metric in metrics_list
                    for trace_id in (
                        (metric.get("v5_m5_eval_trace_recording") or {})
                        .get("trace_ids") or []
                    )
                ],
                "typed_failure_summary": typed_failure_summary,
            }
            try:
                from autorl.omr_trial_health import classify_omr_trial_health

                omr_health = classify_omr_trial_health(stats, state=state)
            except Exception as e:
                self.logger.warning(
                    "OMR trial health classification failed for trial %s: %s",
                    trial.number,
                    e,
                )
                omr_health = {
                    "schema_version": "omr_trial_health.v1",
                    "classification_error": str(e),
                    "blocks_reward_misattribution": False,
                    "diagnostic_posture": "normal_diagnostics",
                }
            stats["omr_health"] = omr_health
            trial_omr_status[trial.number]["omr_health"] = omr_health
            try:
                mem = getattr(state, "pipeline_memory", None)
                if isinstance(mem, dict):
                    mem.setdefault("hpo_trial_stats", []).append({
                        "schema_version": "hpo_trial_stats.v1",
                        "pipeline_iteration": int(getattr(state, "pipeline_iteration", 0) or 0),
                        "trial_id": int(trial.number),
                        "genome_id": trial_genome_id,
                        "external_iqm": float(iqm) if np.isfinite(iqm) else None,
                        "external_scores": [float(s) for s in valid_scores],
                        "training_reward_mean": stats.get("training_reward_mean"),
                        "training_reward_curves": stats.get("training_reward_curves"),
                        "training_episode_stats": stats.get("training_episode_stats"),
                        "training_execution_stats": stats.get("training_execution_stats"),
                        "stage_learning_dynamics": stats.get(
                            "stage_learning_dynamics"
                        ),
                        "requested_timesteps": int(trial_total_timesteps),
                        "requested_seed_ids": list(trial_seed_ids),
                        "valid_seed_ids": valid_seed_ids,
                        "evaluation_trace_ids": [
                            str(trace_id)
                            for metric in metrics_list
                            for trace_id in (
                                (metric.get("v5_m5_eval_trace_recording") or {})
                                .get("trace_ids") or []
                            )
                        ],
                        "report_native_episode_return_mean": (
                            stats.get("REPORT_ONLY_native_episode_return_mean")
                        ),
                        "report_only_selection_role": stats.get("REPORT_ONLY_selection_role"),
                        "objective_valid": bool(stats.get("trial_objective_valid")),
                        "final_commit_eligible": bool(
                            stats.get("trial_final_commit_eligible")
                        ),
                        "optimizer_metrics": stats.get("secondary_optimizer_metrics"),
                        "breadth_assignment": trial_assignment,
                        "optuna_param_namespace": sample_namespace,
                        "search_space_params": list(trial_search_space.keys()),
                        "active_stack": dict(trial_stack),
                        "typed_failure_summary": typed_failure_summary,
                        "omr_health": omr_health,
                        "trial_uid": trial_omr_status[trial.number].get("trial_uid"),
                        "hypothesis_ids": list(
                            trial_omr_status[trial.number].get("hypothesis_ids") or []
                        ),
                        "seed_provenance": list(
                            trial_omr_status[trial.number].get("seed_provenance") or []
                        ),
                    })
            except Exception:
                pass
            settle_first_rung = False
            stage_control_receipt: Dict[str, Any] = {}
            try:
                from autorl.breadth_portfolio import write_asha_lcb_audit

                online_audit = write_asha_lcb_audit(state, trial_omr_status)
                debt_receipt = online_audit.get("execution_debt_receipt") or {}
                settle_first_rung = bool(
                    debt_receipt.get("stop_first_rung_launching")
                )
                from autorl.v92_stage_loop import refresh_after_trial

                stage_control_receipt = refresh_after_trial(
                    state, trial_omr_status
                )
                settle_first_rung = bool(
                    settle_first_rung
                    or stage_control_receipt.get("stop_current_wave")
                )
            except Exception as e:
                self.logger.warning(
                    "V4.2 online ASHA/LCB audit skipped after trial %s: %s",
                    trial.number,
                    e,
                )
            if self._is_tsp_state(state):
                report = self._diagnose_tsp_trial(stats, iqm)
            else:
                report = diagnostics.evaluate(state, stats)

            if report.status == "COMPLETE":
                # Do NOT stop the study on success — that would end the
                # search after the first acceptable trial and defeat HPO.
                # Record it as a strong candidate; keep searching for better.
                self.logger.info(
                    "Diagnostics: trial reached COMPLETE — recorded as a "
                    "strong candidate. This status alone does not stop HPO; "
                    "only the independent breadth-settlement certificate may "
                    "close the current rung."
                )
            elif _hpo_diagnostic_is_fatal(report.status):
                # Fatal substrate fault — stop so the closed-loop controller can act.
                self.logger.warning(
                    f"Diagnostics identified {report.status}. Stopping HPO "
                    f"early so the closed-loop controller can re-route."
                )
                study.stop()
            elif str(report.status or "").upper() in HPO_DESIGN_FAULT_STATUSES:
                # Non-fatal design/search fault. Keep running this HPO study so
                # V4 gets the diversity it allocated; the controller will see
                # the final diagnosis after the study instead of overreacting to
                # a single early MetaWorld/MuJoCo trial.
                mem = getattr(state, "pipeline_memory", None)
                if isinstance(mem, dict):
                    mem.setdefault("hpo_in_study_design_faults", []).append({
                        "pipeline_iteration": int(getattr(state, "pipeline_iteration", 0) or 0),
                        "trial_id": int(trial.number),
                        "status": str(report.status),
                        "iqm": float(iqm) if np.isfinite(iqm) else None,
                        "reason": str(getattr(report, "reasoning", "") or "")[:500],
                    })
                self.logger.info(
                    "Diagnostics identified non-fatal design/search fault %s "
                    "on trial %s; breadth remains open unless the independent "
                    "type-coverage certificate is already complete.",
                    report.status,
                    trial.number,
                )
            elif report.status == "PARTIAL_SUCCESS":
                # 2026-05-25 (维度 D #1):partial success → continue HPO 探索
                mem = getattr(state, "pipeline_memory", None)
                if isinstance(mem, dict):
                    mem.setdefault("hpo_partial_success_candidates", []).append({
                        "schema_version": "hpo_partial_success_candidate.v1",
                        "pipeline_iteration": int(getattr(state, "pipeline_iteration", 0) or 0),
                        "trial_id": int(trial.number),
                        "genome_id": trial_genome_id,
                        "external_iqm": float(iqm) if np.isfinite(iqm) else None,
                        "valid_scores": [float(s) for s in valid_scores],
                        "active_stack": trial_stack,
                        "diagnosis_evidence": list(
                            getattr(report, "supporting_evidence", []) or []
                        )[:12],
                        "commit_authority": "held_out_omr_lcb_only",
                    })
                self.logger.info(
                    f"Diagnostics: PARTIAL_SUCCESS (IQM={iqm:.2f}) — "
                    f"preserving partial progress for breadth settlement."
                )

            if settle_first_rung:
                # This is not a one-candidate success shortcut.  The audit has
                # certified marginal coverage of every declared search family
                # and retained all positive candidates for the next rung.
                self.logger.info(
                    "[BREADTH_SETTLED] first rung has marginal type coverage "
                    "and positive evidence; stopping new serial trials so the "
                    "survivor cohort can enter the next rung."
                )
                study.stop()

            return iqm

        # Build Optuna study. The sampler seed varies with the closed-loop
        # iteration so a re-run genuinely explores fresh points instead of
        # re-sampling the identical deterministic startup trials (Bug A).
        study = optuna.create_study(
            direction="maximize",
            sampler=optuna.samplers.TPESampler(seed=42 + state.pipeline_iteration),
        )
        
        # Warm start from MetaKB if we have an exact algorithm match
        if state.algorithm_config and hasattr(state.algorithm_config, 'warm_start_params'):
            warm_params = getattr(state.algorithm_config, 'warm_start_params', None)
            if warm_params:
                self.logger.info(f"Enqueuing Warm-Start parameters from MetaKB into Optuna.")
                study.enqueue_trial(warm_params)

        parallel_runner_used = False
        _resume_resource_marker = (
            (getattr(state, "pipeline_memory", {}) or {}).get(
                "completed_boundary_resource_refresh"
            )
            or {}
        )
        _completed_boundary_parallel_required = bool(
            isinstance(_resume_resource_marker, dict)
            and _resume_resource_marker.get("applied")
        )
        from autorl.bounded_training_protocol import protocol
        _completed_boundary_parallel_required |= bool(protocol(state))
        _parallel_enabled = self._breadth_process_runner_enabled(state)
        if _completed_boundary_parallel_required and not _parallel_enabled:
            raise RuntimeError(
                "COMPLETED_BOUNDARY_CURRENT_GENERATION_PORTFOLIO_REQUIRED: "
                "refusing historical-manifest or serial fallback"
            )
        if _parallel_enabled:
            try:
                parallel_runner_used = self._run_breadth_process_runner(
                    state,
                    study=study,
                    n_trials=n_trials,
                    seeds_per_trial=seeds_per_trial,
                    total_timesteps=total_timesteps,
                    base_search_space=base_search_space_for_trials,
                    run_search_space=search_space,
                    initial_algo_name=algo_name_raw,
                    diagnostics=diagnostics,
                    all_trials=all_trials,
                    trial_omr_status=trial_omr_status,
                    hpo_stage_evidence_items=hpo_stage_evidence_items,
                    omr_sentinel_score=OMR_SENTINEL_SCORE,
                )
            except Exception as e:
                if _completed_boundary_parallel_required:
                    self.logger.exception(
                        "[BREADTH_PARALLEL] required parallel dispatch failed; "
                        "preserving the underlying exception instead of a serial fallback"
                    )
                    raise RuntimeError(
                        "COMPLETED_BOUNDARY_PARALLEL_DISPATCH_FAILED: serial "
                        "fallback would destroy the matched portfolio "
                        "intervention"
                    ) from e
                self.logger.warning(
                    "[BREADTH_PARALLEL] process runner failed before completing "
                    "the study; falling back to serial trial executor: %s",
                    e,
                )
                parallel_runner_used = False

        if _completed_boundary_parallel_required and not parallel_runner_used:
            raise RuntimeError(
                "COMPLETED_BOUNDARY_PARALLEL_DISPATCH_REQUIRED: matched "
                "current-generation intervention was not dispatched"
            )
        if not parallel_runner_used:
            study.optimize(objective, n_trials=n_trials)

        # Guard: if every trial was pruned/failed (e.g. diagnostics aborted
        # the run, or all training crashed) study.best_value raises. Fall
        # back to a sentinel so the closed-loop controller can still route
        # on the diagnosis instead of crashing the whole pipeline.
        completed = [
            t for t in study.trials
            if t.state == optuna.trial.TrialState.COMPLETE
        ]
        breadth_asha = {}
        try:
            from autorl.breadth_portfolio import (
                write_asha_lcb_audit,
                write_selection_fidelity_audit,
            )

            breadth_asha = write_asha_lcb_audit(state, trial_omr_status)
            if breadth_asha:
                write_selection_fidelity_audit(state)
        except Exception as e:
            self.logger.warning("V4.2 breadth portfolio ASHA/LCB audit failed: %s", e)

        # 2026-05-25 P0 OMR hard contract — pick best only from OMR-valid
        # trials. A trial whose iqm is the OMR sentinel (all seeds failed
        # OMR) MUST NOT be selected as best, even if Optuna would rank it
        # highest among completed trials (it can't — sentinel is -1e18 —
        # but the filter is here for correctness and future-proofing).
        omr_valid_trials = [
            t for t in all_trials
            if trial_omr_status.get(t.trial_id, {}).get("objective_valid", False)
        ]
        omr_failed_trials = [
            t for t in all_trials
            if not trial_omr_status.get(t.trial_id, {}).get("objective_valid", False)
        ]
        all_omr_failed = (len(omr_valid_trials) == 0 and len(all_trials) > 0)

        if all_omr_failed:
            try:
                omr_bank_path = run_dir / "omr_bank.json"
                bank = json.loads(omr_bank_path.read_text(encoding="utf-8")) if omr_bank_path.exists() else {}
                bank["consecutive_omr_faults"] = int(bank.get("consecutive_omr_faults", 0) or 0) + 1
                omr_bank_path.write_text(json.dumps(bank, indent=2, default=str), encoding="utf-8")
            except Exception:
                pass
            self.logger.error(
                f"[OMR_FAULT] ALL {len(all_trials)} HPO trials produced "
                f"sentinel external_score (OMR evaluator failed on every "
                f"seed). best_iqm forced to -inf; pipeline + diagnostics "
                f"will surface this as task_resolution_level=OMR_FAILED."
            )
            best_iqm = float("-inf")
            best_params = (all_trials[0].hyperparams if all_trials else {})
        elif omr_valid_trials:
            try:
                omr_bank_path = run_dir / "omr_bank.json"
                if omr_bank_path.exists():
                    bank = json.loads(omr_bank_path.read_text(encoding="utf-8"))
                    bank["consecutive_omr_faults"] = 0
                    omr_bank_path.write_text(json.dumps(bank, indent=2, default=str), encoding="utf-8")
            except Exception:
                pass
            best_valid = max(omr_valid_trials, key=lambda t: t.iqm)
            best_iqm = float(best_valid.iqm)
            best_params = best_valid.hyperparams
            if omr_failed_trials:
                self.logger.warning(
                    f"[OMR partial] {len(omr_failed_trials)}/{len(all_trials)} "
                    f"trials had no valid OMR score and were excluded from "
                    f"best selection."
                )
        elif completed:
            # Belt-and-braces: should not reach here if all_trials non-empty,
            # but fall back to Optuna's raw best if our tracking is empty.
            best_iqm = study.best_value
            best_params = study.best_params
        else:
            self.logger.warning(
                "No HPO trial completed (all pruned/failed) — using fallback "
                "best_iqm=-inf so the controller routes on the diagnosis."
            )
            best_iqm = float("-inf")
            best_params = (all_trials[0].hyperparams if all_trials else {})

        try:
            merged_stage_evidence = _publish_stage_evidence_wave(
                state, hpo_stage_evidence_items, trial_omr_status
            )
        except Exception as e:
            self.logger.warning(f"stage evidence finalization failed: {e}")
            merged_stage_evidence = copy.deepcopy(
                (getattr(state, "pipeline_memory", {}) or {}).get(
                    "last_stage_activation_evidence", {}
                ) or {}
            )

        hpo_result = HPOResult(
            best_hyperparams=best_params,
            best_iqm=best_iqm,
            all_trials=all_trials,
            search_space_definition=search_space,
            stage_activation_evidence=merged_stage_evidence,
        )

        # 2026-05-25 (维度 D bug fix): maintain best_so_far across controller iters
        # — every new HPO study overwrites hpo_result.json, so the TRUE best
        # trial (e.g. iter 0 trial 1 = 1619) was being lost when iter 1's
        # study completed with best=730. Now we keep a separate cross-iter
        # registry in pipeline_memory.
        if not hasattr(state, "pipeline_memory") or state.pipeline_memory is None:
            state.pipeline_memory = {}
        prev_best = state.pipeline_memory.get("best_so_far")
        # Snapshot the all_trials of THIS study for later inspection
        # 2026-05-25 P0 OMR hard contract — snapshot now carries OMR
        # validity so the closed-loop controller, driver, and any P3
        # outcome evaluator can refuse to promote sentinel results.
        # 2026-05-25 P1 champion/challenger A/B — snapshot also carries
        # best_scores (the raw OMR-valid seeds of the best trial) so the
        # downstream A/B evaluator can run Welch's t-test against this
        # incumbent on the next iteration's challenger.
        best_trial_obj = None
        for t in all_trials:
            if t.iqm == best_iqm:
                best_trial_obj = t
                break

        # Extract OMR-VALID raw seed scores from the best trial — these are
        # the scores the A/B test needs (sentinel scores would poison it).
        best_scores: List[float] = []
        best_seed: int | None = None
        best_model_path: str | None = None
        best_provenance_path: str | None = None
        best_stack: Dict[str, Any] = {}
        best_training_reward_mean: Any = None
        best_final_commit_eligible = False
        if best_trial_obj is not None:
            best_status = trial_omr_status.get(best_trial_obj.trial_id, {})
            best_final_commit_eligible = bool(
                best_status.get("final_commit_eligible", True)
            )
            best_stack = dict(best_status.get("active_stack") or {})
            sources = best_status.get("objective_eval_sources", [])
            model_paths = best_status.get("model_paths", [])
            provenance_paths = best_status.get("provenance_paths", [])
            best_seed_score = float("-inf")
            for seed_idx, (s, src) in enumerate(zip(best_trial_obj.scores, sources)):
                if src in AUTHORITATIVE_OBJECTIVE_SOURCES:
                    fs = float(s)
                    best_scores.append(fs)
                    if fs > best_seed_score:
                        best_seed_score = fs
                        best_seed = seed_idx
                        if seed_idx < len(model_paths):
                            best_model_path = model_paths[seed_idx]
                        if seed_idx < len(provenance_paths):
                            best_provenance_path = provenance_paths[seed_idx]
            # Record the best trial's TRAINING reward (the designed/wrapped reward
            # the policy was optimized on) so the global falsifier's
            # _proxy_self_deception_signature can compare it against the held-out
            # external metric F (best_iqm) and detect reward-hacking / self-
            # deception (training reward up while external F stays flat). Sourced
            # from the already-computed hpo_trial_stats — recording only; training
            # is untouched. None when unavailable (detector then no-ops safely).
            best_training_reward_mean = _snapshot_training_reward_mean(
                state.pipeline_memory, int(state.pipeline_iteration), best_trial_obj.trial_id,
            )

        this_iter_snapshot = {
            "controller_iter": int(state.pipeline_iteration),
            "best_iqm":        float(best_iqm) if best_iqm != float("-inf") else None,
            "best_hyperparams": best_params,
            "best_trial_id":   best_trial_obj.trial_id if best_trial_obj else None,
            "best_seed":       best_seed,
            "best_model_path": best_model_path,
            "best_provenance_path": best_provenance_path,
            "best_stack":      best_stack,
            "best_scores":     best_scores,            # P1 — raw OMR-valid seeds
            "best_trial_final_commit_eligible": best_final_commit_eligible,
            "n_trials":        len(all_trials),
            "n_omr_valid_trials":  len(omr_valid_trials),
            "n_omr_failed_trials": len(omr_failed_trials),
            "all_omr_failed":      bool(all_omr_failed),
            "trial_omr_status":    trial_omr_status,
            "breadth_portfolio_asha": breadth_asha,
            "training_reward_mean": best_training_reward_mean,
        }

        # Surface the most recent OMR status at top level of pipeline_memory
        # so the controller and driver don't have to walk the snapshot list.
        state.pipeline_memory["last_hpo_omr_status"] = {
            "controller_iter":      int(state.pipeline_iteration),
            "all_omr_failed":       bool(all_omr_failed),
            "n_omr_valid_trials":   len(omr_valid_trials),
            "n_omr_failed_trials":  len(omr_failed_trials),
            "n_total_trials":       len(all_trials),
            "best_trial_id":        best_trial_obj.trial_id if best_trial_obj else None,
            "best_trial_final_commit_eligible": best_final_commit_eligible,
            "best_iqm": (
                float(best_iqm) if best_iqm != float("-inf") else None
            ),
            "checkpoint_handoff_faults": [
                copy.deepcopy(fault)
                for status in trial_omr_status.values()
                if isinstance(status, dict)
                for fault in (status.get("checkpoint_handoff_faults") or [])
                if isinstance(fault, dict)
            ],
            "all_failed_due_to_checkpoint_handoff": bool(
                all_omr_failed
                and sum(
                    len(status.get("checkpoint_handoff_faults") or [])
                    for status in trial_omr_status.values()
                    if isinstance(status, dict)
                )
                >= sum(
                    int(status.get("total_seed_count", 0) or 0)
                    for status in trial_omr_status.values()
                    if isinstance(status, dict)
                )
                > 0
            ),
            "final_first_light": bool(
                best_final_commit_eligible
                and best_iqm != float("-inf")
                and float(best_iqm)
                > float(self.config.get("first_light_threshold", 0.0) or 0.0)
            ),
        }

        if best_stack:
            state.v2_active_stack = dict(best_stack)
            try:
                from autorl.v2_runtime import write_active_stack
                write_active_stack(state)
            except Exception:
                pass
            state.pipeline_memory.setdefault("interface_portfolio_best_stack_restores", []).append({
                "pipeline_iteration": int(state.pipeline_iteration),
                "best_trial_id": best_trial_obj.trial_id if best_trial_obj else None,
                "best_stack": best_stack,
                "policy": "restore_active_stack_to_omr_best_trial",
            })

        # Cross-iter best. Never promote an all-OMR-failed iteration to the
        # incumbent: it has no trustworthy external objective.
        first_light_threshold = float(
            self.config.get("first_light_threshold", 0.0) or 0.0
        )
        has_final_first_light = bool(
            best_final_commit_eligible
            and best_iqm != float("-inf")
            and float(best_iqm) > first_light_threshold
        )
        from autorl.core_ablation import settings as ablation_settings
        if ablation_settings(state).get("task") == "ant":
            # Signed displacement has no absolute success threshold. A valid
            # negative candidate is still eligible for final verification.
            has_final_first_light = bool(best_final_commit_eligible and np.isfinite(best_iqm))
        if (
            all_omr_failed
            or best_iqm == float("-inf")
            or not best_final_commit_eligible
            or not has_final_first_light
        ):
            self.logger.warning(
                "[best_so_far] not updated because this iteration has no "
                "non-zero commit-eligible cold-start OMR first light "
                "(valid=%s, cold_start=%s, best_iqm=%s, threshold=%s).",
                not all_omr_failed,
                best_final_commit_eligible,
                best_iqm,
                first_light_threshold,
            )
        elif (prev_best is None or
              (prev_best.get("best_iqm") is None or
               float(best_iqm) > float(prev_best.get("best_iqm", float("-inf"))))):
            state.pipeline_memory["best_so_far"] = {
                **this_iter_snapshot,
                "saved_at_iter": int(state.pipeline_iteration),
            }
            try:
                from autorl.v2_provenance import write_champion_pointer

                write_champion_pointer(
                    state, best_provenance_path,
                    reason=f"new_global_best_iter_{state.pipeline_iteration}",
                )
                try:
                    from autorl.hypothesis_bank import HypothesisBank
                    prov = json.loads(Path(best_provenance_path).read_text(encoding="utf-8")) if best_provenance_path else {}
                    stack_for_promotion = prov.get("stack", {}) or getattr(state, "v2_active_stack", {}) or {}
                    bank = HypothesisBank(run_dir)
                    for key, hid in stack_for_promotion.items():
                        slot = key[:-3] if key.endswith("_id") else key
                        bank.promote(
                            slot, hid,
                            evidence_ref=best_provenance_path,
                            reason=f"champion_global_best_iter_{state.pipeline_iteration}",
                        )
                except Exception as e:
                    self.logger.warning(f"hypothesis champion promotion failed: {e}")
            except Exception as e:
                self.logger.warning(f"champion pointer write failed: {e}")
            self.logger.info(
                f"[best_so_far] new global best from iter "
                f"{state.pipeline_iteration}: IQM={best_iqm:.3f}"
            )
        else:
            self.logger.info(
                f"[best_so_far] this iter best ({best_iqm:.3f}) ≤ "
                f"prior best ({prev_best.get('best_iqm')}) — keeping prior."
            )

        # Per-iter HPO snapshot list (audit trail)
        state.pipeline_memory.setdefault("hpo_iter_snapshots", []).append(
            this_iter_snapshot
        )
        try:
            from autorl.context_memory import persist_iteration_capsule

            persist_iteration_capsule(
                state,
                this_iter_snapshot,
                previous_best=prev_best,
            )
        except Exception as e:
            self.logger.warning(
                "iteration capsule persistence failed (non-fatal): %s", e
            )

        # Combined visualization across all trials
        algo_name = state.algorithm_config.algorithm_name.upper()
        self._plot_combined_trials(all_trials, run_dir, algo_name)

        self._save_result(
            hpo_result, run_dir,
            trial_omr_status=trial_omr_status,
            all_omr_failed=all_omr_failed,
        )
        # 2026-05-25: also save aggregated cross-iter best_so_far as separate file
        try:
            import json as _json
            (run_dir / "best_so_far.json").write_text(
                _json.dumps(state.pipeline_memory.get("best_so_far", {}),
                            indent=2, default=str),
                encoding="utf-8",
            )
        except Exception as e:
            self.logger.warning(f"failed to save best_so_far.json: {e}")
        state.hpo_result = hpo_result
        self._log_done()
        return state

    # ----------------------------------------------------------
    # Real SB3 training
    # ----------------------------------------------------------

    def _sync_algorithm_config_from_active_stack(self, state: PipelineState) -> None:
        stack = getattr(state, "v2_active_stack", None) or {}
        algo_id = stack.get("algo_id")
        if not algo_id:
            return
        path = Path(state.run_dir) / "stacks" / "algo" / f"{algo_id}.json"
        if not path.exists():
            return
        try:
            data = json.loads(path.read_text(encoding="utf-8"))
            spec = data.get("spec", {}) or {}
            actor = spec.get("actor_network", {}) or {}
            critic = spec.get("critic_network", {}) or {}
            state.algorithm_config = AlgorithmConfig(
                algorithm_name=spec.get("algorithm_name", state.algorithm_config.algorithm_name),
                algorithm_family=spec.get("algorithm_family", state.algorithm_config.algorithm_family),
                actor_network=NetworkArchitecture(
                    network_type=actor.get("network_type", actor.get("type", "mlp")),
                    hidden_layers=actor.get("hidden_layers", [256, 256]),
                    activation=actor.get("activation", "relu"),
                    use_layer_norm=actor.get("use_layer_norm", False),
                    use_orthogonal_init=actor.get("use_orthogonal_init", True),
                ),
                critic_network=NetworkArchitecture(
                    network_type=critic.get("network_type", critic.get("type", "mlp")),
                    hidden_layers=critic.get("hidden_layers", [256, 256]),
                    activation=critic.get("activation", "relu"),
                    use_layer_norm=critic.get("use_layer_norm", False),
                    use_orthogonal_init=critic.get("use_orthogonal_init", True),
                ),
                default_hyperparams=spec.get("default_hyperparams", {}),
                selection_rationale=spec.get("rationale", ""),
                recommended_total_timesteps=int(spec.get("recommended_total_timesteps", 250_000)),
                expected_success_rate=float(spec.get("expected_success_rate", 0.8)),
            )
            self.logger.info("v2 active algo dispatch: %s", state.algorithm_config.algorithm_name)
        except Exception as e:
            self.logger.warning("failed to load v2 active algo config %s: %s", algo_id, e)

    def _activate_interface_portfolio_genome_for_trial(
        self,
        state: PipelineState,
        trial_id: int,
    ) -> Dict[str, Any]:
        """Round-robin interface genomes inside the allocated HPO study."""
        mem = getattr(state, "pipeline_memory", None)
        if not isinstance(mem, dict):
            return {}
        if str(mem.get("active_axis") or "") != "interface":
            return {}
        manifest = mem.get("last_interface_portfolio_manifest") or {}
        genomes = list(manifest.get("genomes") or []) if isinstance(manifest, dict) else []
        if not genomes:
            return {}
        idx = int(trial_id) % len(genomes)
        genome = genomes[idx]
        if not isinstance(genome, dict):
            return {}
        obs_id = genome.get("obs_schema_id")
        reward_id = genome.get("reward_id")
        if not obs_id or not reward_id:
            return {}
        before = dict(getattr(state, "v2_active_stack", {}) or {})
        stack = dict(before)
        stack["obs_schema_id"] = str(obs_id)
        stack["reward_id"] = str(reward_id)
        state.v2_active_stack = stack
        try:
            from autorl.v2_runtime import write_active_stack
            write_active_stack(state)
        except Exception:
            pass
        event = {
            "schema_version": "interface_portfolio_trial_assignment.v1",
            "pipeline_iteration": int(getattr(state, "pipeline_iteration", 0) or 0),
            "pipeline_config": dict(
                getattr(state, "pipeline_config", {}) or {}
            ),
            "trial_id": int(trial_id),
            "portfolio_rank": genome.get("rank"),
            "genome_id": genome.get("genome_id"),
            "pair_id": genome.get("pair_id"),
            "obs_schema_id": str(obs_id),
            "reward_id": str(reward_id),
            "before_stack": before,
            "after_stack": stack,
            "policy": "round_robin_within_scheduler_budget",
            "parallel_processes_started_here": False,
            "omr_primary_invariant": (
                "portfolio trial assignment expands search; OMR-valid score "
                "selects the trial and stack"
            ),
        }
        mem.setdefault("interface_portfolio_trial_assignments", []).append(event)
        try:
            root = Path(state.run_dir) / "interface_search"
            root.mkdir(parents=True, exist_ok=True)
            with (root / "trial_assignments.v1.jsonl").open("a", encoding="utf-8") as f:
                f.write(json.dumps(event, sort_keys=True, default=str) + "\n")
        except Exception:
            pass
        self.logger.info(
            "[INTERFACE_PORTFOLIO] trial %s uses genome rank=%s pair=%s",
            trial_id,
            genome.get("rank"),
            genome.get("pair_id"),
        )
        return event

    def _activate_breadth_portfolio_genome_for_trial(
        self,
        state: PipelineState,
        trial_id: int,
    ) -> Dict[str, Any]:
        """Activate one full V4.2 genome for this trial.

        This is the local executor for the portfolio manifest. A process-level
        runner can consume the same manifest later; this path keeps today's
        single-process HPO loop evidence-complete and replay-buffer-isolated.
        """
        try:
            from autorl.breadth_portfolio import assign_genome_for_trial

            event = assign_genome_for_trial(state, trial_id)
        except Exception as e:
            self.logger.warning(
                "[BREADTH_PORTFOLIO] trial assignment skipped for trial %s: %s",
                trial_id,
                e,
            )
            return {}
        if not event:
            return {}
        self._sync_algorithm_config_from_active_stack(state)
        self.logger.info(
            "[BREADTH_PORTFOLIO] trial %s uses genome rank=%s id=%s pair=%s",
            trial_id,
            event.get("portfolio_rank"),
            event.get("genome_id"),
            event.get("pair_id"),
        )
        return event

    def _search_space_for_trial(
        self,
        state: PipelineState,
        *,
        base_search_space: Dict[str, Any],
        run_search_space: Dict[str, Any],
        initial_algo_name: str,
        assignment: Dict[str, Any],
    ) -> Dict[str, Any]:
        """Return an algorithm/profile-correct search space for one genome.

        V4.2 breadth can race SAC/PPO/TD3/exploration profiles in the same HPO
        study. The search space therefore has to be derived after the trial's
        active stack is installed, otherwise a mixed portfolio can leak knobs
        from one algorithm family into another.
        """
        if not assignment:
            return self._supported_search_space(
                state, run_search_space or {}, initial_algo_name
            )

        active_algo = (
            state.algorithm_config.algorithm_name.upper()
            if state.algorithm_config else str(initial_algo_name or "SAC").upper()
        )
        initial_algo = str(initial_algo_name or active_algo).upper()
        if active_algo == initial_algo:
            space = dict(base_search_space or run_search_space or {})
        else:
            space = self._default_search_space(active_algo)

        ts = (
            state.goal_spec.task_structure
            if state.goal_spec and state.goal_spec.task_structure else None
        )
        space = self._augment_search_space_by_task_structure(space, ts, active_algo)
        if (state.pipeline_iteration > 0 and state.hpo_result
                and state.hpo_result.all_trials):
            space = self._narrow_search_space(
                space, state.hpo_result.all_trials, state.pipeline_iteration,
                state=state, assignment=assignment,
            )
        try:
            from autorl.exploration_profiles import (
                active_exploration_profile,
                apply_profile_to_search_space,
                write_exploration_decision,
            )

            profile = active_exploration_profile(state)
            before_space = dict(space)
            space = apply_profile_to_search_space(
                space,
                profile=profile,
                algo_name=active_algo,
            )
            write_exploration_decision(
                state,
                profile=profile,
                search_space_before=before_space,
                search_space_after=space,
            )
        except Exception as e:
            self.logger.warning(
                "trial-level exploration profile application skipped: %s", e
            )
        return self._supported_search_space(state, space or {}, active_algo)

    def _breadth_process_runner_enabled(self, state: PipelineState) -> bool:
        try:
            from autorl.breadth_portfolio import active_manifest

            manifest = active_manifest(state)
        except Exception:
            return False
        cfg = self.config.get("breadth_process_runner", {}) or {}
        if not manifest or not manifest.get("enabled"):
            return False
        if str(cfg.get("enabled", "true")).lower() in {"0", "false", "no"}:
            return False
        allow_serial = str(cfg.get("allow_serial", "false")).lower() in {"1", "true", "yes"}
        if int(manifest.get("concurrency_slots", 1) or 1) <= 1 and not allow_serial:
            return False
        return True

    def _parallel_gpu_tokens(self, k_effective: int) -> List[str | None]:
        """Return a capacity-bounded, prefix-balanced GPU assignment.

        Build one round-robin layer across every visible device before adding
        the next worker per device.  A restored manifest may temporarily ask
        for fewer workers than the configured capacity; every such prefix must
        still use all available GPUs instead of concentrating on the first
        device.
        """

        visible = os.environ.get("CUDA_VISIBLE_DEVICES")
        tokens: List[str] = []
        if visible is not None and visible.strip() not in {"", "-1"}:
            tokens = [x.strip() for x in visible.split(",") if x.strip()]
        else:
            try:
                import torch  # type: ignore

                tokens = [str(i) for i in range(int(torch.cuda.device_count()))]
            except Exception:
                tokens = []
        if not tokens:
            return [None for _ in range(max(1, int(k_effective)))]
        workers_per_gpu = max(
            1,
            int(
                (self.config.get("breadth_process_runner", {}) or {}).get(
                    "workers_per_gpu", 1
                )
                or 1
            ),
        )
        repeated = [
            token for _worker_layer in range(workers_per_gpu)
            for token in tokens
        ]
        return repeated[: max(1, min(int(k_effective), len(repeated)))]

    def _state_blob_for_parallel_worker(self, state: PipelineState) -> bytes:
        payload = {
            "manifest": getattr(state, "manifest", None),
            "goal_spec": getattr(state, "goal_spec", None),
            "task_causal_graph": getattr(state, "task_causal_graph", None),
            "mdp_report": getattr(state, "mdp_report", None),
            "objective_metric_spec": getattr(state, "objective_metric_spec", {}) or {},
            "selected_obs_indices": getattr(state, "selected_obs_indices", []) or [],
            "reward_config": getattr(state, "reward_config", None),
        }
        try:
            return pickle.dumps(payload)
        except Exception as e:
            self.logger.warning(
                "[BREADTH_PARALLEL] rich state pickle failed (%s); worker "
                "will run with reduced diagnostic context", e,
            )
            reduced = {
                "manifest": getattr(state, "manifest", None),
                "objective_metric_spec": getattr(state, "objective_metric_spec", {}) or {},
            }
            try:
                return pickle.dumps(reduced)
            except Exception:
                return b""

    def _materialize_breadth_worker_dir(
        self,
        state: PipelineState,
        *,
        trial_id: int,
        genome_id: str,
        stack: Dict[str, Any],
        interface_snapshot: Optional[Dict[str, Any]] = None,
    ) -> Path:
        parent = Path(state.run_dir)
        safe_gid = re.sub(r"[^A-Za-z0-9_.-]+", "_", str(genome_id or "genome"))
        root = parent / "breadth_portfolio" / "workers"
        work_dir = root / f"iter{int(getattr(state, 'pipeline_iteration', 0) or 0)}_trial{int(trial_id)}_{safe_gid}"
        if work_dir.exists() and root in work_dir.parents:
            shutil.rmtree(work_dir)
        work_dir.mkdir(parents=True, exist_ok=True)
        for name in (
            "env_adapter.py",
            "reward_wrapper.py",
            "objective_metric.py",
            "obs_selection.json",
            "obs_coord_map.json",
            "reward_config.json",
            "goal_spec.json",
            "manifest.json",
            "algorithm_config.json",
            "task_data.csv",
            "task_data.json",
            "coverage_targets.json",
            # Typed design contracts must cross the process-isolation boundary
            # with the reward artifact that cites them.  Rebuilding the worker
            # ledger without the parent transition hypotheses silently demotes
            # an oracle-validated public transition back to diagnostic-only,
            # so a reward admitted by M4 then fails closed only after the trial
            # has already been scheduled (DoorKey live-run regression).
            "atom_grounding_ledger.v1.json",
            "transition_grounding_hypotheses.v1.json",
            "nl_task_contract.v1.json",
            "obs_metric_types.json",
            "semantic_execution_context.v1.json",
            "task_causal_graph.json",
            "stage_omr_ledger.v1.json",
            "runtime_interface_contract.v1.json",
            "search_generation.v1.json",
        ):
            pinned_snapshot = interface_snapshot or {}
            if name == "env_adapter.py" and pinned_snapshot.get("adapter_path"):
                src = Path(str(pinned_snapshot["adapter_path"]))
            elif (
                name == "runtime_interface_contract.v1.json"
                and pinned_snapshot.get("receipt_path")
            ):
                src = Path(str(pinned_snapshot["receipt_path"]))
            else:
                src = parent / name
            if src.exists():
                try:
                    shutil.copy2(src, work_dir / name)
                except Exception as e:
                    self.logger.warning(
                        "[BREADTH_PARALLEL] failed copying %s to worker dir: %s",
                        name,
                        e,
                    )
        for dirname in ("stacks",):
            src_dir = parent / dirname
            if src_dir.exists():
                shutil.copytree(src_dir, work_dir / dirname, dirs_exist_ok=True)
        try:
            from autorl.v2_provenance import atomic_write_json, utc_now

            atomic_write_json(work_dir / "active_stack.json", {
                "schema_version": "active_stack.v1",
                "updated_at": utc_now(),
                "stack": stack,
                "parallel_worker_isolation": {
                    "parent_run_dir": str(parent),
                    "genome_id": genome_id,
                    "trial_id": int(trial_id),
                    "interface_generation_tuple": dict(
                        (interface_snapshot or {}).get(
                            "interface_generation_tuple"
                        ) or {}
                    ),
                },
            })
        except Exception:
            (work_dir / "active_stack.json").write_text(
                json.dumps({"schema_version": "active_stack.v1", "stack": stack}, indent=2),
                encoding="utf-8",
            )
        # Stage the OMR objective_metric.py to the worker's flat top-level and
        # rewrite its embedded RUN_DIR. Generated OMR files live under
        # stacks/omr/<omr_id>/ — for stack-layout runs the flat top-level copy
        # above is absent, so the worker's _load_objective_evaluator (which
        # reads work_dir/objective_metric.py) OMR-FAULTs every trial; and even
        # when found, the unpatched RUN_DIR="<parent>" makes evaluate_objective
        # build_env() in the SHARED parent run dir and race concurrent workers.
        # Mirrors the proven replay.py:57-72 staging.
        self._stage_worker_omr_metric(work_dir, stack)
        return work_dir

    def _trial_budget_from_assignment(
        self,
        assignment: Dict[str, Any],
        *,
        default_steps: int,
        default_seeds: int,
    ) -> Tuple[int, int, Dict[str, Any]]:
        steps = int(default_steps)
        seeds = int(default_seeds)
        override: Dict[str, Any] = {}
        if isinstance(assignment, dict) and assignment:
            raw_steps = assignment.get("force_budget_steps")
            raw_seeds = assignment.get("force_budget_seeds")
            try:
                forced_steps = int(raw_steps)
            except Exception:
                forced_steps = 0
            try:
                forced_seeds = int(raw_seeds)
            except Exception:
                forced_seeds = 0
            if forced_steps > steps:
                steps = forced_steps
                override["force_budget_steps"] = forced_steps
            if forced_seeds > seeds:
                seeds = forced_seeds
                override["force_budget_seeds"] = forced_seeds
            if override:
                override.update({
                    "force_budget_tier": assignment.get("force_budget_tier"),
                    "reason": assignment.get("budget_override_reason"),
                    "p3_native_ceiling": bool(assignment.get("p3_native_ceiling")),
                    "genome_id": assignment.get("genome_id"),
                })
        return steps, seeds, override

    @staticmethod
    def _stage_worker_omr_metric(work_dir: Path, stack: Dict[str, Any]) -> None:
        """Ensure work_dir/objective_metric.py exists with a worker-local
        RUN_DIR. OMR artifacts are materialized under stacks/omr/<omr_id>/; copy
        to the flat path the worker loader expects and patch the embedded
        RUN_DIR so OMR eval runs in the worker dir, not the shared parent.
        omr_id is read from the worker's active_stack (data-driven, never an
        env name / hardcoded id). Mirrors replay.py:57-72.
        """
        omr = work_dir / "objective_metric.py"
        if not omr.exists():
            omr_id = (stack or {}).get("omr_id")
            if omr_id:
                staged = (
                    work_dir / "stacks" / "omr" / str(omr_id)
                    / "objective_metric.py"
                )
                if staged.exists():
                    try:
                        shutil.copy2(staged, omr)
                    except Exception:
                        return
        if omr.exists():
            try:
                text = omr.read_text(encoding="utf-8")
                lines = [
                    f"RUN_DIR = {str(work_dir)!r}"
                    if line.startswith("RUN_DIR = ") else line
                    for line in text.splitlines()
                ]
                omr.write_text("\n".join(lines) + "\n", encoding="utf-8")
            except Exception:
                pass

    def _merge_breadth_worker_artifacts(
        self,
        state: PipelineState,
        worker_run_dir: str | Path,
    ) -> None:
        parent = Path(state.run_dir)
        worker = Path(worker_run_dir)
        # "trajectory_evidence" (V5): worker-side trace shards merge back like
        # monitors/ — content-addressed episode files + pid-named index shards
        # make the copy collision-free; absent dir (V5 disabled) is a no-op.
        for dirname in ("monitors", "plots", "trajectory_evidence"):
            src = worker / dirname
            if src.exists():
                try:
                    shutil.copytree(src, parent / dirname, dirs_exist_ok=True)
                except Exception as e:
                    self.logger.warning(
                        "[BREADTH_PARALLEL] artifact merge skipped for %s: %s",
                        src,
                        e,
                    )

    def _prepare_parallel_trial_payload(
        self,
        state: PipelineState,
        *,
        trial: optuna.Trial,
        base_search_space: Dict[str, Any],
        run_search_space: Dict[str, Any],
        initial_algo_name: str,
        total_timesteps: int,
        seeds_per_trial: int,
        gpu_token: str | None,
    ) -> Dict[str, Any]:
        breadth_assignment = self._activate_breadth_portfolio_genome_for_trial(
            state, trial.number
        )
        if not breadth_assignment:
            raise RuntimeError("breadth process runner requested without trial assignment")
        trial_total_timesteps, trial_seeds_per_trial, trial_budget_override = (
            self._trial_budget_from_assignment(
                breadth_assignment,
                default_steps=total_timesteps,
                default_seeds=seeds_per_trial,
            )
        )
        from autorl.core_ablation import bounded_steps, settings
        trial_total_timesteps = bounded_steps(state, trial_total_timesteps)
        if settings(state):
            trial_seeds_per_trial = min(trial_seeds_per_trial, settings(state)["max_seeds_per_trial"])
        from autorl.bounded_training_protocol import protocol, bound_assignment, record_candidate_payload
        bounded = protocol(state)
        if bounded:
            trial_total_timesteps, trial_seeds_per_trial, trial_budget_override = bound_assignment(state, breadth_assignment)
        stage_frontier_lane = dict(
            breadth_assignment.get("stage_frontier_continuation_lane") or {}
        )
        stage_frontier_seed_ids = _trial_seed_ids_for_assignment(
            breadth_assignment,
            trial_seeds_per_trial,
        )
        if bounded:
            stage_frontier_seed_ids = list(bounded["seed_ids"])
        if trial_budget_override:
            self.logger.info(
                "[BREADTH_PARALLEL][BUDGET_OVERRIDE] trial=%s genome=%s "
                "steps=%s seeds=%s reason=%s",
                trial.number,
                trial_budget_override.get("genome_id"),
                trial_total_timesteps,
                trial_seeds_per_trial,
                trial_budget_override.get("reason"),
            )
        trial_search_space = self._search_space_for_trial(
            state,
            base_search_space=base_search_space,
            run_search_space=run_search_space,
            initial_algo_name=initial_algo_name,
            assignment=breadth_assignment,
        )
        sample_namespace = str(breadth_assignment.get("genome_id"))
        hyperparams = self._sample_hyperparams_for_assignment(
            state=state,
            trial=trial,
            search_space=trial_search_space,
            assignment=breadth_assignment,
            fallback_namespace=sample_namespace,
        )
        sample_namespace = str(
            breadth_assignment.get("scientific_optuna_namespace")
            or sample_namespace
        )
        try:
            from autorl.exploration_profiles import (
                active_exploration_profile,
                apply_profile_to_hyperparams,
            )

            hyperparams = apply_profile_to_hyperparams(
                hyperparams,
                profile=active_exploration_profile(state),
                algo_name=state.algorithm_config.algorithm_name if state.algorithm_config else "PPO",
                requested_steps=trial_total_timesteps,
            )
        except Exception as e:
            self.logger.warning("parallel exploration hyperparam clamp skipped: %s", e)
        from autorl.search_rung_transition import opening_hyperparams
        hyperparams = opening_hyperparams(state, breadth_assignment, hyperparams)
        stack = dict(getattr(state, "v2_active_stack", {}) or {})
        genome_id = str(breadth_assignment.get("genome_id") or sample_namespace)
        parent_interface_snapshot = _current_interface_generation_snapshot(
            state.run_dir
        )
        parent_interface_tuple = _normalize_interface_generation_tuple(
            parent_interface_snapshot.get("interface_generation_tuple") or {}
        )
        assignment_interface_tuple = _normalize_interface_generation_tuple(
            breadth_assignment.get("interface_generation_tuple") or {}
        )
        interface_preflight_faults = list(
            parent_interface_snapshot.get("integrity_violations") or []
        )
        if _missing_interface_generation_tuple_fields(
            assignment_interface_tuple
        ):
            assignment_interface_tuple = dict(parent_interface_tuple)
        else:
            interface_preflight_faults.extend(
                _compare_interface_generation_tuples(
                    assignment_interface_tuple,
                    parent_interface_tuple,
                    label="parent_at_materialization",
                )
            )
        breadth_assignment = copy.deepcopy(breadth_assignment)
        breadth_assignment["interface_generation_tuple"] = dict(
            assignment_interface_tuple
        )
        worker_dir = self._materialize_breadth_worker_dir(
            state,
            trial_id=trial.number,
            genome_id=genome_id,
            stack=stack,
            interface_snapshot=parent_interface_snapshot,
        )
        worker_interface_snapshot = _local_interface_generation_snapshot(
            worker_dir
        )
        interface_preflight_faults.extend(
            worker_interface_snapshot.get("integrity_violations") or []
        )
        interface_preflight_faults.extend(
            _compare_interface_generation_tuples(
                assignment_interface_tuple,
                worker_interface_snapshot.get("interface_generation_tuple"),
                label="worker_materialization",
            )
        )
        parent_after_materialization = _current_interface_generation_tuple(
            state.run_dir
        )
        interface_preflight_faults.extend(
            _compare_interface_generation_tuples(
                assignment_interface_tuple,
                parent_after_materialization,
                label="parent_after_materialization",
            )
        )
        interface_preflight_faults = list(dict.fromkeys(
            str(reason) for reason in interface_preflight_faults if reason
        ))
        assignment_receipt = {
            "schema_version": "interface_generation_assignment.v1",
            "trial_id": int(trial.number),
            "genome_id": genome_id,
            "interface_generation_tuple": dict(assignment_interface_tuple),
            "worker_local_interface_generation_tuple": dict(
                worker_interface_snapshot.get("interface_generation_tuple")
                or {}
            ),
            "preflight_valid": not interface_preflight_faults,
            "preflight_faults": list(interface_preflight_faults),
            "policy": "immutable_assignment_worker_local_verification",
        }
        try:
            from autorl.v2_provenance import atomic_write_json

            atomic_write_json(
                worker_dir / INTERFACE_GENERATION_ASSIGNMENT_FILENAME,
                assignment_receipt,
            )
        except Exception:
            (worker_dir / INTERFACE_GENERATION_ASSIGNMENT_FILENAME).write_text(
                json.dumps(assignment_receipt, indent=2, default=str),
                encoding="utf-8",
            )
        registry = [
            r for r in (getattr(state, "replay_buffer_registry", []) or [])
            if str(r.get("genome_id") or "") == genome_id
            and not _compare_interface_generation_tuples(
                assignment_interface_tuple,
                (r or {}).get("interface_generation_tuple"),
                label="replay_registry",
            )
        ]
        trajectory_evidence_config, trajectory_evidence_config_source = (
            _trajectory_evidence_config_from_state(state)
        )
        payload = {
            "schema_version": "breadth_parallel_trial_payload.v1",
            "trial_id": int(trial.number),
            "genome_id": genome_id,
            "assignment": breadth_assignment,
            "interface_generation_tuple": dict(assignment_interface_tuple),
            "interface_generation_preflight_faults": list(
                interface_preflight_faults
            ),
            "interface_generation_assignment_receipt": str(
                worker_dir / INTERFACE_GENERATION_ASSIGNMENT_FILENAME
            ),
            "active_stack": stack,
            "worker_run_dir": str(worker_dir),
            "parent_run_dir": str(state.run_dir),
            "pipeline_iteration": int(getattr(state, "pipeline_iteration", 0) or 0),
            # A worker must inherit the parent's public architecture and
            # scheduler contracts.  Without this immutable snapshot a V9.5
            # worker silently behaves like a legacy worker, which can mean
            # independently sampling Final OMR instead of consuming the
            # terminal-stage scores from the canonical held-out rollout batch.
            "pipeline_config": copy.deepcopy(
                getattr(state, "pipeline_config", {}) or {}
            ),
            "pipeline_memory": _parallel_worker_pipeline_memory_snapshot(
                state,
                genome_id=genome_id,
            ),
            "task_description": getattr(state, "task_description", ""),
            "raw_sim_input": getattr(state, "raw_sim_input", None),
            "wall_clock_budget_seconds": float(getattr(state, "wall_clock_budget_seconds", 0.0) or 0.0),
            "wall_clock_start": float(getattr(state, "wall_clock_start", 0.0) or 0.0),
            "scheduler_decision": dict(getattr(state, "v2_scheduler_decision", {}) or {}),
            "state_blob": self._state_blob_for_parallel_worker(state),
            "algorithm_config": copy.deepcopy(state.algorithm_config),
            "hyperparams": hyperparams,
            "search_space_params": list(trial_search_space.keys()),
            "optuna_param_namespace": sample_namespace,
            "total_timesteps": int(trial_total_timesteps),
            "seeds_per_trial": int(trial_seeds_per_trial),
            "seed_ids": stage_frontier_seed_ids,
            "stage_frontier_continuation_lane": stage_frontier_lane,
            "budget_override": trial_budget_override,
            "hpo_config": dict(self.config or {}),
            "trajectory_evidence_config": trajectory_evidence_config,
            "trajectory_evidence_config_source":
                trajectory_evidence_config_source,
            "cuda_visible_devices": gpu_token,
            "replay_buffer_registry": registry,
        }
        record_candidate_payload(payload)
        return payload

    def _parallel_result_interface_generation_fence(
        self,
        state: PipelineState,
        *,
        result: Dict[str, Any],
        payload: Dict[str, Any],
    ) -> Dict[str, Any]:
        """Validate every returned surface before any parent-side mutation."""

        expected = _normalize_interface_generation_tuple(
            payload.get("interface_generation_tuple") or {}
        )
        current_snapshot = _current_interface_generation_snapshot(
            state.run_dir
        )
        current = _normalize_interface_generation_tuple(
            current_snapshot.get("interface_generation_tuple") or {}
        )
        observed = _normalize_interface_generation_tuple(
            result.get("interface_generation_tuple") or {}
        )
        reasons = list(payload.get("interface_generation_preflight_faults") or [])
        reasons.extend(current_snapshot.get("integrity_violations") or [])
        comparisons = (
            (
                (payload.get("assignment") or {}).get(
                    "interface_generation_tuple"
                ),
                "payload_assignment",
            ),
            (
                result.get("pinned_interface_generation_tuple"),
                "result_pinned",
            ),
            (
                (result.get("assignment") or {}).get(
                    "interface_generation_tuple"
                ),
                "result_assignment",
            ),
            (observed, "worker_result"),
            (current, "parent_current"),
        )
        for candidate, label in comparisons:
            reasons.extend(
                _compare_interface_generation_tuples(
                    expected, candidate, label=label
                )
            )
        worker_receipt = result.get("interface_generation_receipt") or {}
        if not isinstance(worker_receipt, dict) or not worker_receipt:
            reasons.append("worker_local_interface_receipt_missing")
        else:
            reasons.extend(worker_receipt.get("reasons") or [])
            reasons.extend(
                _compare_interface_generation_tuples(
                    expected,
                    worker_receipt.get(
                        "expected_interface_generation_tuple"
                    ),
                    label="worker_receipt_expected",
                )
            )
            reasons.extend(
                _compare_interface_generation_tuples(
                    expected,
                    worker_receipt.get(
                        "worker_local_interface_generation_tuple"
                    ),
                    label="worker_receipt_local",
                )
            )
            if not worker_receipt.get("valid", False):
                reasons.append("worker_local_interface_receipt_invalid")
        if str(result.get("status") or "") == "interface_generation_invalidated":
            reasons.append("worker_declared_interface_generation_invalidated")
        for index, metric in enumerate(result.get("metrics_list") or []):
            if not isinstance(metric, dict):
                reasons.append(f"metric_{index}_not_mapping")
                continue
            reasons.extend(
                _compare_interface_generation_tuples(
                    expected,
                    metric.get("interface_generation_tuple"),
                    label=f"metric_{index}",
                )
            )
        for index, event in enumerate(
            ((result.get("budget_usage") or {}).get("per_trial") or [])
        ):
            if not isinstance(event, dict):
                reasons.append(f"budget_event_{index}_not_mapping")
                continue
            reasons.extend(
                _compare_interface_generation_tuples(
                    expected,
                    event.get("interface_generation_tuple"),
                    label=f"budget_event_{index}",
                )
            )
        for index, entry in enumerate(
            result.get("replay_buffer_registry") or []
        ):
            if not isinstance(entry, dict):
                reasons.append(f"replay_entry_{index}_not_mapping")
                continue
            reasons.extend(
                _compare_interface_generation_tuples(
                    expected,
                    entry.get("interface_generation_tuple"),
                    label=f"replay_entry_{index}",
                )
            )
        reasons = list(dict.fromkeys(str(reason) for reason in reasons if reason))
        return {
            "schema_version": "parallel_result_interface_generation_fence.v1",
            "valid": not reasons,
            "scientific_valid": not reasons,
            "status": (
                "ACCEPTED_CURRENT_INTERFACE_GENERATION"
                if not reasons else INTERFACE_GENERATION_INVALIDATED
            ),
            "expected_interface_generation_tuple": expected,
            "worker_result_interface_generation_tuple": observed,
            "parent_current_interface_generation_tuple": current,
            "reasons": reasons,
            "merge_policy": (
                "validate_before_artifact_budget_replay_omr_asha_stage_merge"
            ),
            "invalid_score_semantics": "missing_invalidated_not_zero",
        }

    def _quarantine_parallel_interface_result(
        self,
        state: PipelineState,
        *,
        result: Dict[str, Any],
        payload: Dict[str, Any],
        fence: Dict[str, Any],
    ) -> Dict[str, Any]:
        """Persist operational audit data without granting scientific effect."""

        trial_id = int(
            result.get("trial_id", payload.get("trial_id", 0)) or 0
        )
        actual_steps = 0
        for metric in result.get("metrics_list") or []:
            if isinstance(metric, dict):
                actual_steps += max(0, int(metric.get("actual_steps", 0) or 0))
        event = {
            "schema_version": "interface_generation_result_quarantine.v1",
            "recorded_at_unix": time.time(),
            "pipeline_iteration": int(
                getattr(state, "pipeline_iteration", 0) or 0
            ),
            "trial_id": trial_id,
            "genome_id": result.get("genome_id") or payload.get("genome_id"),
            "worker_run_dir": (
                result.get("worker_run_dir") or payload.get("worker_run_dir")
            ),
            "worker_status": result.get("status"),
            "status": INTERFACE_GENERATION_INVALIDATED,
            "scientific_valid": False,
            "omr_valid": False,
            "asha_eligible": False,
            "stage_evidence_eligible": False,
            "budget_credit_eligible": False,
            "replay_merge_eligible": False,
            "artifact_merge_eligible": False,
            "score_semantics": "missing_invalidated_not_zero",
            "operational_steps_observed_not_credited": actual_steps,
            "fence": copy.deepcopy(fence),
        }
        mem = getattr(state, "pipeline_memory", None)
        if isinstance(mem, dict):
            rows = mem.setdefault(
                "interface_generation_result_quarantine", []
            )
            rows.append(copy.deepcopy(event))
            if len(rows) > 500:
                del rows[:-500]
            wave_status = _record_interface_generation_wave_result(
                state,
                accepted=False,
                trial_id=trial_id,
                interface_generation_tuple=fence.get(
                    "parent_current_interface_generation_tuple"
                ),
            )
            wave_status["quarantine_count_this_iteration"] = sum(
                1
                for row in rows
                if int(row.get("pipeline_iteration", -1))
                == int(getattr(state, "pipeline_iteration", 0) or 0)
            )
        quarantine_path = (
            Path(state.run_dir)
            / "breadth_portfolio"
            / "quarantine"
            / "interface_generation_results.v1.jsonl"
        )
        try:
            quarantine_path.parent.mkdir(parents=True, exist_ok=True)
            with quarantine_path.open("a", encoding="utf-8") as handle:
                handle.write(json.dumps(event, sort_keys=True, default=str) + "\n")
        except Exception as exc:
            self.logger.warning(
                "interface-generation quarantine journal write failed: %s",
                exc,
            )
        self.logger.error(
            "[INTERFACE_GENERATION_INVALIDATED] trial=%s quarantined before "
            "artifact/budget/replay/OMR/ASHA/stage merge: %s",
            trial_id,
            "; ".join(fence.get("reasons") or [])[:1200],
        )
        return event

    def _consume_parallel_trial_result(
        self,
        state: PipelineState,
        *,
        result: Dict[str, Any],
        payload: Dict[str, Any],
        diagnostics: DiagnosticsEngine,
        all_trials: List[TrialResult],
        trial_omr_status: Dict[int, Dict[str, Any]],
        hpo_stage_evidence_items: List[Dict[str, Any]],
        omr_sentinel_score: float,
    ) -> Tuple[float, str]:
        trial_id = int(result.get("trial_id", payload.get("trial_id", 0)) or 0)
        interface_fence = self._parallel_result_interface_generation_fence(
            state,
            result=result,
            payload=payload,
        )
        if not interface_fence.get("valid"):
            self._quarantine_parallel_interface_result(
                state,
                result=result,
                payload=payload,
                fence=interface_fence,
            )
            return float("nan"), INTERFACE_GENERATION_INVALIDATED
        _record_interface_generation_wave_result(
            state,
            accepted=True,
            trial_id=trial_id,
            interface_generation_tuple=interface_fence.get(
                "expected_interface_generation_tuple"
            ),
        )
        recovered_complete_trial = bool(
            payload.get("resume_reused_complete_trial")
        )
        metrics_list = list(result.get("metrics_list") or [])
        scores = list(result.get("scores") or [])
        if not metrics_list:
            metrics_list = [{
                "training_failure": {
                    "type": "EmptyParallelWorkerResult",
                    "message": "parallel worker returned no metrics",
                    "stage": "parallel_worker",
                },
                "objective_eval_source": "not_evaluated_parallel_worker_empty",
                "objective_valid": False,
            }]
            scores = [float("-inf")]
        if not recovered_complete_trial:
            self._merge_breadth_worker_artifacts(
                state,
                result.get("worker_run_dir")
                or payload.get("worker_run_dir"),
            )
            try:
                state.budget_usage.setdefault("per_trial", []).extend(
                    (result.get("budget_usage") or {}).get("per_trial", [])
                    or []
                )
            except Exception:
                pass
            try:
                registry = list(
                    getattr(state, "replay_buffer_registry", []) or []
                )
                registry.extend(result.get("replay_buffer_registry") or [])
                max_kept = int(self.config.get("max_buffer_registry", 20))
                state.replay_buffer_registry = registry[-max_kept:]
            except Exception:
                pass

        sources = [m.get("objective_eval_source", "unknown") for m in metrics_list]
        seed_scientific_validity = [
            _scientific_seed_result_validity(
                scores[index] if index < len(scores) else float("nan"),
                metric,
                omr_sentinel_score=omr_sentinel_score,
            )
            for index, metric in enumerate(metrics_list)
        ]
        valid_seed_indexes = [
            index for index, verdict in enumerate(seed_scientific_validity)
            if verdict.get("valid")
        ]
        valid_seed_count = len(valid_seed_indexes)
        valid_scores = [float(scores[index]) for index in valid_seed_indexes]
        parallel_seed_ids = list(payload.get("seed_ids") or [])
        observed_seed_ids = [
            int(parallel_seed_ids[index])
            if index < len(parallel_seed_ids)
            else int(metrics_list[index].get("seed", index) or index)
            for index in range(len(metrics_list))
        ]
        valid_seed_ids = [
            observed_seed_ids[index] for index in valid_seed_indexes
        ]
        final_commit_flags = [
            bool(metrics_list[index].get("final_commit_eligible", True))
            for index in valid_seed_indexes
        ]
        trial_scientific_valid = bool(valid_seed_indexes)
        trial_scientific_invalid_reasons = list(dict.fromkeys(
            reason
            for verdict in seed_scientific_validity
            for reason in (verdict.get("reasons") or [])
        ))
        trial_final_commit_eligible = bool(final_commit_flags) and all(
            final_commit_flags
        )
        iqm = (
            self._compute_iqm(valid_scores)
            if valid_scores else float("nan")
        )
        trial_interface_tuple = dict(
            interface_fence.get("expected_interface_generation_tuple") or {}
        )
        trial_assignment_for_evidence = dict(
            result.get("assignment") or payload.get("assignment") or {}
        )
        annotated_stage_items = [
            item
            for item in (
                _annotate_stage_evidence_item(
                    m,
                    assignment=trial_assignment_for_evidence,
                    expected_interface_tuple=trial_interface_tuple,
                )
                for m in metrics_list
                if isinstance(m, dict)
            )
            if item is not None
        ]
        trial_stage_evidence_rejected_count = sum(
            1 for item in annotated_stage_items
            if not item.get("scientific_valid", False)
        )
        valid_stage_learning_metrics = [
            m for m in metrics_list
            if isinstance(m, dict)
            and m.get("stage_learning_dynamics")
            and _stage_metric_scientific_validity(
                m,
                expected_interface_tuple=trial_interface_tuple,
            )[0]
        ]
        trial_stage_learning_rejected_count = sum(
            1 for m in metrics_list
            if isinstance(m, dict)
            and m.get("stage_learning_dynamics")
        ) - len(valid_stage_learning_metrics)
        try:
            from autorl.stage_evidence import merge_stage_activation_evidence

            trial_stage_evidence_obj = merge_stage_activation_evidence(
                annotated_stage_items
            )
            trial_stage_evidence = trial_stage_evidence_obj.to_dict()
            if (
                trial_scientific_valid
                and (
                    trial_stage_evidence.get("by_atom")
                    or trial_stage_evidence.get("by_stage")
                )
            ):
                hpo_stage_evidence_items.append(trial_stage_evidence)
        except Exception as e:
            self.logger.warning(f"stage evidence merge failed for parallel trial {trial_id}: {e}")
            trial_stage_evidence = {}
        try:
            from autorl.v94_stage_diagnostics import (
                aggregate_trial_stage_learning,
            )

            trial_stage_learning = aggregate_trial_stage_learning(
                [
                    m.get("stage_learning_dynamics")
                    for m in valid_stage_learning_metrics
                ],
                config=self.config.get("stage_learning_diagnostics") or {},
            )
        except Exception as e:
            self.logger.warning(
                "V9.4 stage-learning aggregation failed for parallel trial %s: %s",
                trial_id,
                e,
            )
            trial_stage_learning = {}

        tr = TrialResult(
            trial_id=trial_id,
            hyperparams=dict(payload.get("hyperparams") or {}),
            scores=scores,
            iqm=iqm,
            stage_activation_evidence=trial_stage_evidence,
        )
        if trial_scientific_valid:
            all_trials.append(tr)
        trial_stack = dict(result.get("active_stack") or payload.get("active_stack") or {})
        trial_assignment = dict(result.get("assignment") or payload.get("assignment") or {})
        trial_genome_id = str(result.get("genome_id") or payload.get("genome_id") or "")
        omr_errors = [m.get("omr_error") for m in metrics_list if m.get("omr_error")]
        diagnostic_fallback = [
            m.get("diagnostic_fallback_score") for m in metrics_list
            if m.get("diagnostic_fallback_score") is not None
        ]
        report_native_scores = [
            float((m.get("report_only_metrics") or {})
                  .get("native_episode_return", {})
                  .get("objective_mean"))
            for m in metrics_list
            if ((m.get("report_only_metrics") or {})
                .get("native_episode_return", {})
                .get("objective_mean")) is not None
        ]
        try:
            from autorl.failure_taxonomy import summarize_typed_failures

            typed_failure_summary = summarize_typed_failures(metrics_list)
        except Exception as e:
            self.logger.warning(
                "typed failure summary failed for parallel trial %s: %s",
                trial_id,
                e,
            )
            typed_failure_summary = {
                "schema_version": "typed_failure_summary.v1",
                "dominant_type": "NONE",
                "counts": {},
                "failures": [],
                "has_substrate_failure": False,
                "summary_error": str(e),
            }
        trial_omr_status[trial_id] = {
            "trial_id": trial_id,
            "interface_generation_tuple": dict(
                interface_fence.get("expected_interface_generation_tuple")
                or {}
            ),
            "interface_generation_fence": copy.deepcopy(interface_fence),
            "scientific_valid": bool(trial_scientific_valid),
            "scientific_validity_reasons": list(
                trial_scientific_invalid_reasons
            ),
            "seed_scientific_validity": copy.deepcopy(
                seed_scientific_validity
            ),
            "objective_eval_sources": sources,
            "valid_seed_count": valid_seed_count,
            "total_seed_count": len(sources),
            "objective_valid": bool(trial_scientific_valid),
            "raw_objective_valid_seed_count": sum(
                1 for metric in metrics_list
                if metric.get("objective_valid", False)
            ),
            "final_commit_eligible": (
                trial_final_commit_eligible and trial_scientific_valid
            ),
            "final_commit_eligible_per_valid_seed": final_commit_flags,
            "partial_omr_failure": 0 < valid_seed_count < len(sources),
            "valid_scores_used_for_iqm": valid_scores,
            "genome_id": trial_genome_id,
            "breadth_assignment": trial_assignment,
            "hyperparams": dict(payload.get("hyperparams") or {}),
            "optuna_param_namespace": payload.get("optuna_param_namespace"),
            "search_space_params": list(payload.get("search_space_params") or []),
            "active_stack": trial_stack,
            "budget_override": dict(payload.get("budget_override") or {}),
            "requested_timesteps": int(payload.get("total_timesteps", 0) or 0),
            "requested_seeds": len(payload.get("seed_ids") or []) or int(
                payload.get("seeds_per_trial", 0) or 0
            ),
            "requested_seed_ids": list(payload.get("seed_ids") or []),
            "valid_seed_ids": valid_seed_ids,
            "omr_errors": omr_errors,
            "diagnostic_fallback_mean": (
                float(np.mean(diagnostic_fallback))
                if diagnostic_fallback else None
            ),
            "report_only_metrics_by_seed": [
                m.get("report_only_metrics", {}) for m in metrics_list
            ],
            "report_native_episode_return_mean": (
                float(np.mean(report_native_scores))
                if report_native_scores else None
            ),
            "report_only_selection_role": (
                "telemetry_only_never_hpo_iqm_lcb_commit"
                if report_native_scores else None
            ),
            "is_sentinel": not trial_scientific_valid,
            "model_paths": [m.get("model_path") for m in metrics_list],
            "provenance_paths": [m.get("provenance_path") for m in metrics_list],
            "valid_model_paths": [
                metrics_list[index].get("model_path")
                for index in valid_seed_indexes
                if metrics_list[index].get("model_path")
            ],
            "valid_provenance_paths": [
                metrics_list[index].get("provenance_path")
                for index in valid_seed_indexes
                if metrics_list[index].get("provenance_path")
            ],
            "stage_activation_evidence": trial_stage_evidence,
            "stage_learning_dynamics": trial_stage_learning,
            "stage_evidence_rejected_metric_count": (
                trial_stage_evidence_rejected_count
            ),
            "stage_learning_rejected_metric_count": (
                trial_stage_learning_rejected_count
            ),
            "typed_failure_summary": typed_failure_summary,
            "checkpoint_handoff_faults": [
                copy.deepcopy(m.get("checkpoint_handoff_fault"))
                for m in metrics_list
                if isinstance(m.get("checkpoint_handoff_fault"), dict)
                and m.get("checkpoint_handoff_fault")
            ],
            "parallel_worker": {
                "worker_run_dir": result.get("worker_run_dir"),
                "status": result.get("status"),
                "cuda_visible_devices": result.get("cuda_visible_devices"),
                "worker_error": result.get("worker_error"),
            },
        }
        trial_omr_status[trial_id].update(_bound_trial_provenance(
            state,
            int(trial_id),
            trial_genome_id,
            trial_stack,
            trial_assignment,
            metrics_list,
        ))
        stats = {
            "trial_id": trial_id,
            "interface_generation_tuple": dict(
                interface_fence.get("expected_interface_generation_tuple")
                or {}
            ),
            "interface_generation_fence": copy.deepcopy(interface_fence),
            "scientific_valid": bool(trial_scientific_valid),
            "scientific_validity_reasons": list(
                trial_scientific_invalid_reasons
            ),
            "seed_scientific_validity": copy.deepcopy(
                seed_scientific_validity
            ),
            "hyperparams": dict(payload.get("hyperparams") or {}),
            "EXTERNAL_objective_scores": valid_scores,
            "EXTERNAL_objective_scores_raw": scores,
            "EXTERNAL_objective_iqm": iqm,
            "training_reward_mean": [
                m.get("train_ep_rew_mean") for m in metrics_list
            ],
            "training_reward_curves": [
                list(m.get("train_ep_rew_curve") or []) for m in metrics_list
            ],
            "training_episode_stats": [
                {k: m.get(k) for k in ("train_num_episodes", "train_ep_len_mean")}
                for m in metrics_list
            ],
            "training_execution_stats": [
                {k: m.get(k) for k in (
                    "requested_steps", "actual_steps", "learner_steps",
                    "prefix_controller_steps", "seed",
                )}
                for m in metrics_list
            ],
            "secondary_optimizer_metrics": [
                m.get("optimizer_metrics", {}) for m in metrics_list
            ],
            "optimizer_metric_histories": [
                m.get("optimizer_metric_history", []) for m in metrics_list
            ],
            "learner_execution_receipts": [
                m.get("learner_execution_receipt", {}) for m in metrics_list
            ],
            "objective_eval_sources": [
                m.get("objective_eval_source", "unknown") for m in metrics_list
            ],
            "objective_valid_per_seed": [
                bool(m.get("objective_valid", False)) for m in metrics_list
            ],
            "trial_objective_valid": bool(trial_scientific_valid),
            "raw_objective_valid_seed_count": sum(
                1 for metric in metrics_list
                if metric.get("objective_valid", False)
            ),
            "trial_final_commit_eligible": trial_final_commit_eligible,
            "diagnostic_fallback_scores": [
                m.get("diagnostic_fallback_score") for m in metrics_list
            ],
            "REPORT_ONLY_native_episode_return_scores": report_native_scores,
            "REPORT_ONLY_native_episode_return_mean": (
                float(np.mean(report_native_scores))
                if report_native_scores else None
            ),
            "REPORT_ONLY_selection_role": (
                "telemetry_only_never_hpo_iqm_lcb_commit"
                if report_native_scores else None
            ),
            "omr_errors": omr_errors,
            "training_failures": [
                m.get("training_failure") for m in metrics_list
                if m.get("training_failure")
            ],
            "checkpoint_handoff_faults": [
                copy.deepcopy(m.get("checkpoint_handoff_fault"))
                for m in metrics_list
                if isinstance(m.get("checkpoint_handoff_fault"), dict)
                and m.get("checkpoint_handoff_fault")
            ],
            "coverage_evidence": self._merge_coverage_evidence([
                m.get("coverage_evidence") for m in metrics_list
                if m.get("coverage_evidence")
            ]),
            "stage_activation_evidence": trial_stage_evidence,
            "stage_learning_dynamics": trial_stage_learning,
            "genome_id": trial_genome_id,
            "active_stack": trial_stack,
            "breadth_assignment": trial_assignment,
            "requested_timesteps": int(payload.get("total_timesteps", 0) or 0),
            "requested_seed_ids": list(payload.get("seed_ids") or []),
            "valid_seed_ids": valid_seed_ids,
            "evaluation_trace_ids": [
                str(trace_id)
                for metric in metrics_list
                for trace_id in (
                    (metric.get("v5_m5_eval_trace_recording") or {})
                    .get("trace_ids") or []
                )
            ],
            "typed_failure_summary": typed_failure_summary,
        }
        try:
            from autorl.omr_trial_health import classify_omr_trial_health

            omr_health = classify_omr_trial_health(stats, state=state)
        except Exception as e:
            self.logger.warning(
                "OMR trial health classification failed for parallel trial %s: %s",
                trial_id,
                e,
            )
            omr_health = {
                "schema_version": "omr_trial_health.v1",
                "classification_error": str(e),
                "blocks_reward_misattribution": False,
                "diagnostic_posture": "normal_diagnostics",
            }
        stats["omr_health"] = omr_health
        trial_omr_status[trial_id]["omr_health"] = omr_health
        try:
            mem = getattr(state, "pipeline_memory", None)
            if isinstance(mem, dict) and trial_scientific_valid:
                mem.setdefault("hpo_trial_stats", []).append({
                    "schema_version": "hpo_trial_stats.v1",
                    "pipeline_iteration": int(getattr(state, "pipeline_iteration", 0) or 0),
                    "trial_id": trial_id,
                    "genome_id": trial_genome_id,
                    "external_iqm": float(iqm) if np.isfinite(iqm) else None,
                    "external_scores": [float(s) for s in valid_scores],
                    "training_reward_mean": stats.get("training_reward_mean"),
                    "training_reward_curves": stats.get("training_reward_curves"),
                    "training_episode_stats": stats.get("training_episode_stats"),
                    "training_execution_stats": stats.get("training_execution_stats"),
                    "stage_learning_dynamics": stats.get(
                        "stage_learning_dynamics"
                    ),
                    "requested_timesteps": int(payload.get("total_timesteps", 0) or 0),
                    "requested_seed_ids": list(payload.get("seed_ids") or []),
                    "valid_seed_ids": valid_seed_ids,
                    "evaluation_trace_ids": [
                        str(trace_id)
                        for metric in metrics_list
                        for trace_id in (
                            (metric.get("v5_m5_eval_trace_recording") or {})
                            .get("trace_ids") or []
                        )
                    ],
                    "report_native_episode_return_mean": (
                        stats.get("REPORT_ONLY_native_episode_return_mean")
                    ),
                    "report_only_selection_role": stats.get("REPORT_ONLY_selection_role"),
                    "objective_valid": bool(stats.get("trial_objective_valid")),
                    "final_commit_eligible": bool(
                        stats.get("trial_final_commit_eligible")
                    ),
                    "optimizer_metrics": stats.get("secondary_optimizer_metrics"),
                    "breadth_assignment": trial_assignment,
                    "optuna_param_namespace": payload.get("optuna_param_namespace"),
                    "search_space_params": list(payload.get("search_space_params") or []),
                    "active_stack": trial_stack,
                    "parallel_worker": trial_omr_status[trial_id]["parallel_worker"],
                    "typed_failure_summary": typed_failure_summary,
                    "omr_health": omr_health,
                    "trial_uid": trial_omr_status[trial_id].get("trial_uid"),
                    "hypothesis_ids": list(
                        trial_omr_status[trial_id].get("hypothesis_ids") or []
                    ),
                    "seed_provenance": list(
                        trial_omr_status[trial_id].get("seed_provenance") or []
                    ),
                })
        except Exception:
            pass
        if not trial_scientific_valid:
            mem = getattr(state, "pipeline_memory", None)
            if isinstance(mem, dict):
                operational = {
                    "schema_version": "hpo_operational_invalid_trial.v1",
                    "pipeline_iteration": int(
                        getattr(state, "pipeline_iteration", 0) or 0
                    ),
                    "trial_id": int(trial_id),
                    "genome_id": trial_genome_id,
                    "status": SCIENTIFIC_EVIDENCE_INVALID,
                    "scientific_valid": False,
                    "scientific_validity_reasons": list(
                        trial_scientific_invalid_reasons
                    ),
                    "seed_scientific_validity": copy.deepcopy(
                        seed_scientific_validity
                    ),
                    "typed_failure_summary": copy.deepcopy(
                        typed_failure_summary
                    ),
                    "interface_generation_tuple": dict(
                        trial_interface_tuple
                    ),
                    "budget_accounting_preserved": True,
                    "asha_eligible": False,
                    "stage_frontier_eligible": False,
                    "tpe_observation_eligible": False,
                    "counterevidence_eligible": False,
                    "score_semantics": "missing_invalid_not_zero",
                }
                rows = mem.setdefault(
                    "hpo_operational_invalid_trials", []
                )
                rows.append(operational)
                if len(rows) > 500:
                    del rows[:-500]
                mem["last_hpo_scientific_evidence_status"] = operational
            return float("nan"), SCIENTIFIC_EVIDENCE_INVALID

        stage_control_receipt: Dict[str, Any] = {}
        if not recovered_complete_trial:
            try:
                from autorl.breadth_portfolio import write_asha_lcb_audit

                write_asha_lcb_audit(state, trial_omr_status)
                from autorl.v92_stage_loop import refresh_after_trial

                stage_control_receipt = refresh_after_trial(
                    state, trial_omr_status
                )
            except Exception as e:
                self.logger.warning(
                    "V4.2 online ASHA/LCB audit skipped after parallel "
                    "trial %s: %s",
                    trial_id,
                    e,
                )
        if self._is_tsp_state(state):
            report = self._diagnose_tsp_trial(stats, iqm)
        else:
            report = diagnostics.evaluate(state, stats)
        if report.status == "COMPLETE":
            self.logger.info(
                "Diagnostics: parallel trial reached COMPLETE — recorded as a "
                "strong candidate; the independent breadth certificate decides "
                "whether the current rung has enough type coverage to close."
            )
        elif _hpo_diagnostic_is_fatal(report.status):
            self.logger.warning(
                "Diagnostics identified fatal %s on parallel trial %s; "
                "no new breadth jobs will be launched.",
                report.status,
                trial_id,
            )
        elif str(report.status or "").upper() in HPO_DESIGN_FAULT_STATUSES:
            mem = getattr(state, "pipeline_memory", None)
            if isinstance(mem, dict):
                mem.setdefault("hpo_in_study_design_faults", []).append({
                    "pipeline_iteration": int(getattr(state, "pipeline_iteration", 0) or 0),
                    "trial_id": trial_id,
                    "status": str(report.status),
                    "iqm": float(iqm) if np.isfinite(iqm) else None,
                    "reason": str(getattr(report, "reasoning", "") or "")[:500],
                    "parallel_worker": True,
                })
            self.logger.info(
                "Diagnostics identified non-fatal design/search fault %s "
                "on parallel trial %s; breadth remains open unless its "
                "type-coverage certificate is complete.",
                report.status,
                trial_id,
            )
        elif report.status == "PARTIAL_SUCCESS":
            mem = getattr(state, "pipeline_memory", None)
            if isinstance(mem, dict):
                mem.setdefault("hpo_partial_success_candidates", []).append({
                    "schema_version": "hpo_partial_success_candidate.v1",
                    "pipeline_iteration": int(getattr(state, "pipeline_iteration", 0) or 0),
                    "trial_id": int(trial_id),
                    "genome_id": trial_genome_id,
                    "external_iqm": float(iqm) if np.isfinite(iqm) else None,
                    "valid_scores": [float(s) for s in valid_scores],
                    "active_stack": trial_stack,
                    "parallel_worker": True,
                    "diagnosis_evidence": list(
                        getattr(report, "supporting_evidence", []) or []
                    )[:12],
                    "commit_authority": "held_out_omr_lcb_only",
                })
            self.logger.info(
                "Diagnostics: PARTIAL_SUCCESS on parallel trial %s "
                "(IQM=%.3f) — preserving success trajectory evidence; breadth "
                "settlement remains evidence-driven.",
                trial_id,
                float(iqm),
            )
        return float(iqm), str(report.status or "")

    def _run_breadth_process_runner(
        self,
        state: PipelineState,
        *,
        study: optuna.Study,
        n_trials: int,
        seeds_per_trial: int,
        total_timesteps: int,
        base_search_space: Dict[str, Any],
        run_search_space: Dict[str, Any],
        initial_algo_name: str,
        diagnostics: DiagnosticsEngine,
        all_trials: List[TrialResult],
        trial_omr_status: Dict[int, Dict[str, Any]],
        hpo_stage_evidence_items: List[Dict[str, Any]],
        omr_sentinel_score: float,
    ) -> bool:
        resume_context = (
            (getattr(state, "pipeline_memory", {}) or {}).get(
                "p2_full_resume_context"
            )
            or {}
        )
        if isinstance(resume_context, dict) and resume_context:
            return self._resume_breadth_process_runner(
                state,
                study=study,
                diagnostics=diagnostics,
                all_trials=all_trials,
                trial_omr_status=trial_omr_status,
                hpo_stage_evidence_items=hpo_stage_evidence_items,
                omr_sentinel_score=omr_sentinel_score,
                base_search_space=base_search_space,
                run_search_space=run_search_space,
                initial_algo_name=initial_algo_name,
                resume_context=resume_context,
            )
        try:
            from autorl.breadth_portfolio import active_manifest

            manifest = active_manifest(state)
        except Exception:
            manifest = {}
        if not manifest or not manifest.get("enabled"):
            return False
        population_size = max(
            1,
            int(manifest.get("population_size", manifest.get("k_effective", 1)) or 1),
        )
        concurrency_slots = max(
            1,
            int(manifest.get("concurrency_slots", 1) or 1),
        )
        runner_cfg = self.config.get("breadth_process_runner", {}) or {}
        workers_per_gpu = max(
            1, int(runner_cfg.get("workers_per_gpu", 1) or 1)
        )
        parent_visible_devices = os.environ.get("CUDA_VISIBLE_DEVICES")
        gpu_tokens = self._parallel_gpu_tokens(concurrency_slots)
        max_workers = max(
            1,
            min(concurrency_slots, len(gpu_tokens) or concurrency_slots),
        )
        allow_serial = str(runner_cfg.get("allow_serial", "false")).lower() in {"1", "true", "yes"}
        if max_workers <= 1 and not allow_serial:
            return False
        root = Path(state.run_dir) / "breadth_portfolio"
        runner_manifest = {
            "schema_version": "breadth_process_runner.v1",
            "portfolio_version": manifest.get("portfolio_version"),
            "iteration": int(getattr(state, "pipeline_iteration", 0) or 0),
            "population_size": population_size,
            "concurrency_slots": concurrency_slots,
            "max_workers": max_workers,
            "workers_per_gpu": workers_per_gpu,
            "parent_cuda_visible_devices": parent_visible_devices,
            "gpu_tokens": gpu_tokens,
            "gpu_allocation_policy": (
                "visible_device_round_robin_per_oversubscription_layer"
            ),
            "max_tasks_per_child": (
                self.config.get("breadth_process_runner", {}) or {}
            ).get("max_tasks_per_child"),
            "n_trials_requested": int(n_trials),
            "seeds_per_trial": int(seeds_per_trial),
            "total_timesteps": int(total_timesteps),
            "policy": "process_pool_wave_runner_with_per_genome_workdirs",
            "per_trial_budget_overrides": (
                "assignment.force_budget_steps/seeds may raise an individual "
                "genome above the study default; P3 native ceiling uses this "
                "without changing held-out OMR commit rules"
            ),
            "isolation": {
                "active_stack": "worker_run_dir/active_stack.json",
                "replay_buffers": "worker-local, parent registry filtered by genome_id",
                "models_monitors": "worker-local with monitor/plot copyback",
            },
            "omr_primary_invariant": manifest.get("omr_primary_invariant"),
        }
        from autorl.bounded_training_protocol import protocol
        bounded = protocol(state)
        if bounded:
            adaptive_dispatch = bounded.get("kind") == "adaptive_exploration"
            runner_manifest["adaptive_exploration_protocol" if adaptive_dispatch else "bounded_training_protocol"] = bounded
            runner_manifest["per_trial_budget_overrides"] = (
                "fixed_per_job_fidelity_no_total_search_budget" if adaptive_dispatch
                else "declared_bounded_envelope_only_no_upward_override")
            from autorl.v2_provenance import atomic_write_json
            atomic_write_json(Path(state.run_dir) / ("adaptive_protocol" if adaptive_dispatch else "bounded_protocol") / "status.v1.json", {
                "status": "candidate_dispatch", "iteration": state.pipeline_iteration,
                "steps": total_timesteps, "seeds_per_trial": seeds_per_trial,
                "trials": n_trials, "max_workers": max_workers,
                "progress_authority": "worker_local_heartbeats_and_seed_journals"})
        try:
            from autorl.v2_provenance import atomic_write_json

            atomic_write_json(root / "process_runner_manifest.json", runner_manifest)
        except Exception:
            pass
        self.logger.info(
            "[BREADTH_PARALLEL] starting process runner: max_workers=%s "
            "trials=%s workers_per_gpu=%s visible_devices=%s gpu_tokens=%s",
            max_workers,
            n_trials,
            workers_per_gpu,
            parent_visible_devices,
            gpu_tokens,
        )
        launched = 0
        stop_launching = False
        stop_reason = None
        futures: Dict[Any, Dict[str, Any]] = {}
        completed_events: List[Dict[str, Any]] = []
        # Use 'spawn', not the default 'fork': the parent has already
        # initialized CUDA (gpu-token probe), and forking after CUDA init makes
        # the child abort on its first CUDA op (BrokenProcessPool — the cause of
        # the reach breadth runs spinning with every trial OMR_FAULT/-inf). A
        # spawned child imports cleanly, then the worker's CUDA_VISIBLE_DEVICES
        # pin takes effect before any CUDA context is created.
        max_tasks_per_child = runner_cfg.get("max_tasks_per_child")
        executor_kwargs = {
            "max_workers": max_workers,
            "mp_context": multiprocessing.get_context("spawn"),
        }
        if max_tasks_per_child not in (None, "", 0, "none", "None"):
            try:
                executor_kwargs["max_tasks_per_child"] = max(
                    1,
                    int(max_tasks_per_child),
                )
            except Exception:
                pass
        with ProcessPoolExecutor(**executor_kwargs) as executor:
            while (launched < int(n_trials) or futures):
                while (
                    launched < int(n_trials)
                    and len(futures) < max_workers
                    and not stop_launching
                    and not self._wall_clock_exhausted(state)
                ):
                    trial = study.ask()
                    gpu_token = gpu_tokens[launched % len(gpu_tokens)] if gpu_tokens else None
                    payload = self._prepare_parallel_trial_payload(
                        state,
                        trial=trial,
                        base_search_space=base_search_space,
                        run_search_space=run_search_space,
                        initial_algo_name=initial_algo_name,
                        total_timesteps=total_timesteps,
                        seeds_per_trial=seeds_per_trial,
                        gpu_token=gpu_token,
                    )
                    fut = executor.submit(_hpo_parallel_trial_worker, payload)
                    futures[fut] = {"trial": trial, "payload": payload}
                    launched += 1
                    completed_events.append({
                        "event": "launched",
                        "trial_id": int(trial.number),
                        "genome_id": payload.get("genome_id"),
                        "worker_run_dir": payload.get("worker_run_dir"),
                        "cuda_visible_devices": gpu_token,
                    })
                if not futures:
                    break
                done, _pending = wait(set(futures.keys()), return_when=FIRST_COMPLETED)
                for fut in done:
                    job = futures.pop(fut)
                    trial = job["trial"]
                    payload = job["payload"]
                    try:
                        result = fut.result()
                    except Exception as e:
                        result = {
                            "trial_id": int(trial.number),
                            "genome_id": payload.get("genome_id"),
                            "worker_run_dir": payload.get("worker_run_dir"),
                            "active_stack": payload.get("active_stack"),
                            "assignment": payload.get("assignment"),
                            "hyperparams": payload.get("hyperparams"),
                            "scores": [float("-inf")],
                            "metrics_list": [{
                                "training_failure": {
                                    "type": type(e).__name__,
                                    "message": str(e),
                                    "stage": "parallel_future",
                                },
                                "objective_eval_source": "not_evaluated_parallel_future_failed",
                                "objective_valid": False,
                            }],
                            "status": "future_failed",
                            "worker_error": f"{type(e).__name__}: {e}",
                        }
                    iqm, status = self._consume_parallel_trial_result(
                        state,
                        result=result,
                        payload=payload,
                        diagnostics=diagnostics,
                        all_trials=all_trials,
                        trial_omr_status=trial_omr_status,
                        hpo_stage_evidence_items=hpo_stage_evidence_items,
                        omr_sentinel_score=omr_sentinel_score,
                    )
                    tell_value = iqm if math.isfinite(float(iqm)) else omr_sentinel_score
                    try:
                        if status in NON_SCIENTIFIC_RESULT_STATUSES:
                            study.tell(
                                trial,
                                state=optuna.trial.TrialState.FAIL,
                            )
                        else:
                            study.tell(trial, float(tell_value))
                    except Exception as e:
                        self.logger.warning(
                            "[BREADTH_PARALLEL] Optuna tell failed for trial %s: %s",
                            trial.number,
                            e,
                        )
                    completed_events.append({
                        "event": "completed",
                        "trial_id": int(trial.number),
                        "genome_id": payload.get("genome_id"),
                        "iqm": float(iqm) if math.isfinite(float(iqm)) else None,
                        "diagnostic_status": status,
                        "worker_status": result.get("status"),
                    })
                    if _hpo_diagnostic_is_fatal(status):
                        stop_launching = True
                        stop_reason = f"fatal_diagnostic:{status}"
                    stage_control_receipt = (
                        (getattr(state, "pipeline_memory", {}) or {}).get(
                            "v92_last_stage_control_receipt"
                        )
                        or {}
                    )
                    if (
                        stage_control_receipt.get("stop_current_wave")
                        and not _hpo_diagnostic_is_fatal(status)
                    ):
                        stop_launching = True
                        stop_reason = str(
                            stage_control_receipt.get("stop_reason")
                            or "v9.2_stage_plan_changed"
                        )
                    debt_receipt = (
                        (getattr(state, "pipeline_memory", {}) or {}).get(
                            "v9_execution_debt_receipt"
                        ) or {}
                    )
                    if (
                        debt_receipt.get("stop_first_rung_launching")
                        and not _hpo_diagnostic_is_fatal(status)
                    ):
                        if not stop_launching:
                            self.logger.info(
                                "[BREADTH_SETTLED] marginal type coverage and "
                                "positive evidence certified after %s completed "
                                "trials; no new first-rung jobs will be launched "
                                "(%s already in flight will finish).",
                                len(all_trials),
                                len(futures),
                            )
                        stop_launching = True
                        stop_reason = (
                            "evidence_sufficient_marginal_type_coverage"
                        )
            if stop_launching:
                for fut in futures:
                    fut.cancel()
        try:
            from autorl.v2_provenance import atomic_write_json

            atomic_write_json(root / "process_runner_events.json", {
                **runner_manifest,
                "events": completed_events,
                "launched_trials": launched,
                "completed_trials": len(all_trials),
                "stopped_launching": bool(stop_launching),
                "stop_reason": stop_reason,
                "execution_debt_receipt": (
                    (getattr(state, "pipeline_memory", {}) or {}).get(
                        "v9_execution_debt_receipt"
                    ) or {}
                ),
            })
        except Exception:
            pass
        return True

    def _resume_breadth_process_runner(
        self,
        state: PipelineState,
        *,
        study: optuna.Study,
        diagnostics: DiagnosticsEngine,
        all_trials: List[TrialResult],
        trial_omr_status: Dict[int, Dict[str, Any]],
        hpo_stage_evidence_items: List[Dict[str, Any]],
        omr_sentinel_score: float,
        base_search_space: Dict[str, Any],
        run_search_space: Dict[str, Any],
        initial_algo_name: str,
        resume_context: Dict[str, Any],
    ) -> bool:
        """Load one interrupted breadth wave, then use the normal finalizer."""

        from evaluation.experiments.p2_breadth_resume import (
            P2ResumeError,
            _TrialNumberProxy,
            _atomic_write_json,
            _consolidate_result,
            _gpu_tokens,
            _incomplete_payload,
            load_resume_inventory,
            recovered_diagnostics,
        )

        inventory = load_resume_inventory(state.run_dir)
        if inventory.problems:
            raise P2ResumeError(
                "resume inventory has validation failures: "
                + "; ".join(inventory.problems)
            )
        if inventory.recently_active_trial_ids:
            raise P2ResumeError(
                "refusing to resume while worker heartbeats are fresh; "
                f"active trials={inventory.recently_active_trial_ids}"
            )
        expected_iteration = int(
            resume_context.get("iteration", inventory.iteration)
        )
        if expected_iteration != inventory.iteration:
            raise P2ResumeError(
                "resume controller/process-runner iteration mismatch: "
                f"{expected_iteration} != {inventory.iteration}"
            )

        worker_count = max(1, int(resume_context.get("worker_count", 1) or 1))
        workers_per_gpu = max(
            1, int(resume_context.get("workers_per_gpu", 1) or 1)
        )
        max_new_trials = resume_context.get("max_new_trials")
        trial_ids = inventory.incomplete_trial_ids + inventory.pending_trial_ids
        if max_new_trials is not None:
            trial_ids = trial_ids[: max(0, int(max_new_trials))]
        gpu_tokens = _gpu_tokens(worker_count, workers_per_gpu)
        resume_diagnostics = recovered_diagnostics(
            diagnostics,
            state,
            iteration=inventory.iteration,
        )

        recovered_events: List[Dict[str, Any]] = []
        for trial_id in inventory.completed_trial_ids:
            row = inventory.trials[trial_id]
            result = dict(row.complete_result or {})
            payload = {
                "trial_id": trial_id,
                "genome_id": row.genome_id,
                "worker_run_dir": str(row.worker_dir),
                "active_stack": dict(result.get("active_stack") or {}),
                "assignment": dict(result.get("assignment") or {}),
                "hyperparams": dict(result.get("hyperparams") or {}),
                "seed_ids": list(result.get("seed_ids") or []),
                "seeds_per_trial": inventory.seeds_per_trial,
                "total_timesteps": inventory.total_timesteps,
                "budget_override": {},
                "optuna_param_namespace": row.genome_id,
                "search_space_params": list(
                    (result.get("hyperparams") or {}).keys()
                ),
                "interface_generation_tuple": dict(
                    result.get("pinned_interface_generation_tuple")
                    or result.get("interface_generation_tuple")
                    or {}
                ),
                "resume_reused_complete_trial": True,
            }
            payload = _pin_existing_parallel_payload_interface(
                payload,
                parent_run_dir=state.run_dir,
            )
            iqm, status = self._consume_parallel_trial_result(
                state,
                result=result,
                payload=payload,
                diagnostics=resume_diagnostics,
                all_trials=all_trials,
                trial_omr_status=trial_omr_status,
                hpo_stage_evidence_items=hpo_stage_evidence_items,
                omr_sentinel_score=omr_sentinel_score,
            )
            if (
                status not in NON_SCIENTIFIC_RESULT_STATUSES
                and math.isfinite(float(iqm))
            ):
                study.add_trial(
                    optuna.trial.create_trial(value=float(iqm))
                )
            recovered_events.append(
                {
                    "event": "recovered_completed",
                    "trial_id": trial_id,
                    "genome_id": row.genome_id,
                    "iqm": float(iqm) if math.isfinite(float(iqm)) else None,
                    "diagnostic_status": status,
                }
            )

        if inventory.completed_trial_ids:
            from autorl.breadth_portfolio import write_asha_lcb_audit

            write_asha_lcb_audit(state, trial_omr_status)

        root = Path(state.run_dir) / "breadth_portfolio"
        journal_path = root / "p2_resume_runner_checkpoint.v1.json"
        futures: Dict[Any, Dict[str, Any]] = {}
        launched = 0
        stop_launching = False
        stop_reason = None
        executor_kwargs: Dict[str, Any] = {
            "max_workers": min(worker_count, max(1, len(trial_ids))),
            "mp_context": multiprocessing.get_context("spawn"),
        }
        max_tasks_per_child = (
            self.config.get("breadth_process_runner", {}) or {}
        ).get("max_tasks_per_child")
        if max_tasks_per_child not in (None, "", 0, "none", "None"):
            executor_kwargs["max_tasks_per_child"] = max(
                1, int(max_tasks_per_child)
            )

        self.logger.warning(
            "[BREADTH_RESUME] iteration=%s recovered=%s remaining=%s "
            "workers=%s workers_per_gpu=%s tokens=%s",
            inventory.iteration,
            len(all_trials),
            len(trial_ids),
            worker_count,
            workers_per_gpu,
            gpu_tokens,
        )
        with ProcessPoolExecutor(**executor_kwargs) as executor:
            while launched < len(trial_ids) or futures:
                while (
                    launched < len(trial_ids)
                    and len(futures) < worker_count
                    and not stop_launching
                    and not self._wall_clock_exhausted(state)
                ):
                    desired_id = trial_ids[launched]
                    row = inventory.trials[desired_id]
                    gpu_token = (
                        gpu_tokens[launched % len(gpu_tokens)]
                        if gpu_tokens
                        else None
                    )
                    optuna_trial = None
                    mem = getattr(state, "pipeline_memory", {}) or {}
                    online_asha = (
                        mem.get("last_breadth_portfolio_asha")
                        if isinstance(mem, dict)
                        else None
                    )
                    if isinstance(mem, dict):
                        # The frozen schedule, not an online prune decision,
                        # owns trial identity during recovery.
                        mem["last_breadth_portfolio_asha"] = {}
                    try:
                        if row.status == "incomplete" and row.complete_seeds:
                            payload = _incomplete_payload(
                                state,
                                inventory,
                                row,
                                gpu_token=gpu_token,
                            )
                        else:
                            optuna_trial = study.ask()
                            payload = self._prepare_parallel_trial_payload(
                                state,
                                trial=_TrialNumberProxy(
                                    optuna_trial, desired_id
                                ),
                                base_search_space=base_search_space,
                                run_search_space=run_search_space,
                                initial_algo_name=initial_algo_name,
                                total_timesteps=inventory.total_timesteps,
                                seeds_per_trial=inventory.seeds_per_trial,
                                gpu_token=gpu_token,
                            )
                    finally:
                        if isinstance(mem, dict):
                            mem["last_breadth_portfolio_asha"] = online_asha
                    payload = _pin_existing_parallel_payload_interface(
                        payload,
                        parent_run_dir=state.run_dir,
                    )
                    if str(payload.get("genome_id")) != row.genome_id:
                        raise P2ResumeError(
                            "frozen schedule assignment changed during "
                            f"recovery: trial={desired_id} "
                            f"{row.genome_id} != {payload.get('genome_id')}"
                        )
                    future = executor.submit(
                        _hpo_parallel_trial_worker, payload
                    )
                    futures[future] = {
                        "row": row,
                        "payload": payload,
                        "optuna_trial": optuna_trial,
                    }
                    recovered_events.append(
                        {
                            "event": "launched",
                            "trial_id": desired_id,
                            "genome_id": row.genome_id,
                            "seed_ids": list(payload.get("seed_ids") or []),
                            "cuda_visible_devices": gpu_token,
                        }
                    )
                    launched += 1
                    _atomic_write_json(
                        journal_path,
                        {
                            **inventory.to_report(),
                            "mode": "running_full_controller_resume",
                            "worker_count": worker_count,
                            "workers_per_gpu": workers_per_gpu,
                            "events": recovered_events,
                        },
                    )
                if not futures:
                    break
                done, _pending = wait(
                    set(futures), return_when=FIRST_COMPLETED
                )
                for future in done:
                    job = futures.pop(future)
                    row = job["row"]
                    payload = job["payload"]
                    optuna_trial = job["optuna_trial"]
                    try:
                        result = future.result()
                    except Exception as exc:
                        raise P2ResumeError(
                            "resume worker failed for trial "
                            f"{row.trial_id}: {type(exc).__name__}: {exc}"
                        ) from exc
                    if (
                        result.get("status") == "completed"
                        and row.status == "incomplete"
                    ):
                        result = _consolidate_result(
                            row,
                            result,
                            all_seed_ids=list(
                                range(inventory.seeds_per_trial)
                            ),
                        )
                        payload = {
                            **payload,
                            "seed_ids": list(
                                range(inventory.seeds_per_trial)
                            ),
                        }
                    _atomic_write_json(
                        row.worker_dir / "worker_result.json", result
                    )
                    iqm, status = self._consume_parallel_trial_result(
                        state,
                        result=result,
                        payload=payload,
                        diagnostics=resume_diagnostics,
                        all_trials=all_trials,
                        trial_omr_status=trial_omr_status,
                        hpo_stage_evidence_items=hpo_stage_evidence_items,
                        omr_sentinel_score=omr_sentinel_score,
                    )
                    if optuna_trial is not None:
                        if status in NON_SCIENTIFIC_RESULT_STATUSES:
                            study.tell(
                                optuna_trial,
                                state=optuna.trial.TrialState.FAIL,
                            )
                        else:
                            study.tell(
                                optuna_trial,
                                float(iqm)
                                if math.isfinite(float(iqm))
                                else omr_sentinel_score,
                            )
                    recovered_events.append(
                        {
                            "event": "completed",
                            "trial_id": row.trial_id,
                            "genome_id": row.genome_id,
                            "iqm": (
                                float(iqm)
                                if math.isfinite(float(iqm))
                                else None
                            ),
                            "diagnostic_status": status,
                        }
                    )
                    if _hpo_diagnostic_is_fatal(status):
                        stop_launching = True
                        stop_reason = f"fatal_diagnostic:{status}"
                    debt_receipt = (
                        (getattr(state, "pipeline_memory", {}) or {}).get(
                            "v9_execution_debt_receipt"
                        )
                        or {}
                    )
                    if debt_receipt.get("stop_first_rung_launching"):
                        stop_launching = True
                        stop_reason = (
                            "evidence_sufficient_marginal_type_coverage"
                        )
                    _atomic_write_json(
                        journal_path,
                        {
                            **inventory.to_report(),
                            "mode": "running_full_controller_resume",
                            "worker_count": worker_count,
                            "workers_per_gpu": workers_per_gpu,
                            "events": recovered_events,
                        },
                    )
            if stop_launching:
                for future in futures:
                    future.cancel()

        state.pipeline_memory.pop("p2_full_resume_context", None)
        final_inventory = load_resume_inventory(state.run_dir)
        _atomic_write_json(
            journal_path,
            {
                **final_inventory.to_report(),
                "mode": (
                    "wave_completed_entering_original_hpo_finalizer"
                    if not final_inventory.pending_trial_ids
                    else "wave_settled_entering_original_hpo_finalizer"
                ),
                "worker_count": worker_count,
                "workers_per_gpu": workers_per_gpu,
                "stopped_launching": stop_launching,
                "stop_reason": stop_reason,
                "events": recovered_events,
            },
        )
        return True

    def _collect_coverage_evidence(self, state: PipelineState, model: Any,
                                   seed: int) -> Dict[str, Any]:
        from autorl.coverage_diagnostics import measure_coverage_from_infos
        from autorl.env_builder import build_env

        episode_infos: List[List[Dict[str, Any]]] = []
        n_eps = int(self.config.get("coverage_eval_episodes", 3))
        env = None
        try:
            env = build_env(state.run_dir, apply_reward=False, apply_obs_selection=True)
            for ep in range(n_eps):
                infos: List[Dict[str, Any]] = []
                try:
                    out = env.reset(seed=seed + 10_000 + ep)
                    obs = out[0] if isinstance(out, tuple) else out
                    done = False
                    steps = 0
                    max_steps = int(getattr(env, "_max_episode_steps", 500) or 500)
                    while not done and steps < max_steps:
                        action, _ = model.predict(obs, deterministic=True)
                        nobs, _r, terminated, truncated, info = env.step(action)
                        infos.append(dict(info or {}))
                        obs = nobs
                        done = bool(terminated or truncated)
                        steps += 1
                except Exception as e:
                    self.logger.warning(
                        "coverage evidence episode failed "
                        "(seed=%s, ep=%s): %s",
                        seed, ep, e,
                    )
                episode_infos.append(infos)
        except Exception as e:
            self.logger.warning(
                "coverage evidence env construction failed (seed=%s): %s",
                seed, e,
            )
            episode_infos.extend([] for _ in range(n_eps))
        finally:
            if env is not None:
                try:
                    env.close()
                except Exception:
                    pass
        return measure_coverage_from_infos(state, episode_infos)

    def _v5_eval_recorder(self, state: PipelineState) -> Any:
        """F3: return a trajectory-evidence TraceStore iff enabled, else None.

        default-OFF — without the independently propagated
        trajectory_evidence_config this is fully inert (S7). Runs in the
        spawned worker; replay/training artifacts stay worker-isolated while
        read-only traces go to the parent run's pid-sharded evidence store."""
        try:
            cfg, cfg_source = _trajectory_evidence_config_from_state(state)
            mem = getattr(state, "pipeline_memory", None)
            if not isinstance(mem, dict):
                mem = {}
                state.pipeline_memory = mem
            audit = {
                "schema_version": "trajectory_evidence_recorder_audit.v1",
                "config_source": cfg_source,
                "config_enabled": bool(cfg.get("enabled")),
                "store_enabled": False,
                "store_root": None,
                "reason": None,
            }
            mem["trajectory_evidence_recorder_audit"] = audit
            if not cfg.get("enabled"):
                audit["reason"] = "trajectory_evidence_disabled_or_missing"
                return None
            from pathlib import Path as _Path
            from autorl.trajectory_evidence.store import TraceStore
            evidence_run_dir = _Path(
                getattr(state, "trajectory_evidence_run_dir", None)
                or state.run_dir
            )
            store = TraceStore(evidence_run_dir, cfg)
            audit["store_enabled"] = bool(getattr(store, "enabled", False))
            audit["store_root"] = str(getattr(store, "root", evidence_run_dir))
            if not audit["store_enabled"]:
                audit["reason"] = "trace_store_initialization_failed"
            return store if getattr(store, "enabled", False) else None
        except Exception as e:
            try:
                mem = getattr(state, "pipeline_memory", None)
                if not isinstance(mem, dict):
                    mem = {}
                    state.pipeline_memory = mem
                mem["trajectory_evidence_recorder_audit"] = {
                    "schema_version": "trajectory_evidence_recorder_audit.v1",
                    "config_source": "error",
                    "config_enabled": False,
                    "store_enabled": False,
                    "store_root": None,
                    "reason": f"{type(e).__name__}: {e}",
                }
            except Exception:
                pass
            return None

    def _v5_record_eval_episode(
        self,
        store: Any,
        state: PipelineState,
        steps: List[Dict[str, Any]],
        seed: int,
        ep: int,
        *,
        heldout_omr: float,
        policy_id: str,
        trial_uid: Optional[str] = None,
        checkpoint_ref: Optional[str] = None,
        hypothesis_ids: Optional[List[str]] = None,
    ) -> Any:
        try:
            from datetime import datetime as _dt
            prov = getattr(getattr(state, "manifest", None), "env_provenance", None)
            regime = "P2" if bool(getattr(prov, "is_raw_sim_env", False)) else "P3"
            stack = getattr(state, "v2_active_stack", {}) or {}
            gid = str(stack.get("genome_id") or "")
            if not gid:
                try:
                    from autorl.breadth_portfolio import _genome_id_from_stack
                    gid = _genome_id_from_stack(stack)
                except Exception:
                    gid = "genome.m5_eval"
            try:
                from autorl.stage_evidence import extract_trusted_stage_label_plane

                label_plane = extract_trusted_stage_label_plane(state, steps)
            except Exception:
                label_plane = {}
            tid = store.record_episode(
                steps=steps,
                run_id=str(getattr(state.run_dir, "name", state.run_dir)),
                phase="m5_train_eval", regime=regime, genome_id=gid,
                policy_id=policy_id,
                seed=int(seed), episode_index=int(ep),
                obs_contract_raw="policy_obs.v1",
                obs_contract_policy="policy_obs.v1",
                heldout_omr=float(heldout_omr),
                omr_contract_ref=str(
                    (getattr(state, "objective_metric_spec", {}) or {}).get(
                        "omr_contract_ref"
                    ) or ""
                ) or None,
                created_at=_dt.now().isoformat(timespec="seconds"),
                oracle_stage_labels=label_plane.get("oracle_stage_labels"),
                oracle_stage_ids=label_plane.get("oracle_stage_ids"),
                first_completion_step=label_plane.get("first_completion_step"),
                label_permission="diagnostic_only",
                trial_uid=trial_uid,
                checkpoint_ref=checkpoint_ref,
                hypothesis_ids=hypothesis_ids,
            )
            if tid and not getattr(self, "_v5_m5_logged", False):
                self._v5_m5_logged = True
                self.logger.info("[V5_TRACES] recording M5 held-out eval episodes "
                                 "to the trajectory_evidence store (phase=m5_train_eval)")
            return tid
        except Exception:
            self.logger.debug("[V5_TRACES] M5 eval recording skipped", exc_info=True)
            return None

    def _merge_coverage_evidence(self, items: List[Dict[str, Any]]) -> Dict[str, Any]:
        if not items:
            return {}
        targets: Dict[str, List[float]] = {}
        unmeasurable: Dict[str, int] = {}
        for item in items:
            for t in item.get("targets", []) or []:
                name = t.get("name", "unknown")
                if not bool(t.get("measurable", False)):
                    unmeasurable[name] = unmeasurable.get(name, 0) + 1
                    continue
                targets.setdefault(name, []).append(
                    float(t.get("coverage", 0.0) or 0.0)
                )
        rows = []
        for name, vals in targets.items():
            cov = float(np.mean(vals)) if vals else 0.0
            rows.append({
                "name": name,
                "coverage": cov,
                "measurable": True,
                "n_seed_measurements": len(vals),
            })
        score = float(np.mean([r["coverage"] for r in rows])) if rows else None
        return {
            "schema_version": "coverage_evidence_merged.v2",
            "coverage_score": score,
            "targets": rows,
            "n_seed_evidence": len(items),
            "n_measurable_targets": len(rows),
            "n_unmeasurable_target_names": len(unmeasurable),
            "unmeasurable_target_counts": unmeasurable,
        }

    def _typed_reward_stage_ids(self, state: Any) -> Tuple[List[str], Optional[Dict[str, Any]]]:
        """Read the active reward's typed stage target without name heuristics."""
        if state is None:
            return [], None
        stack = dict(getattr(state, "v2_active_stack", {}) or {})
        reward_id = str(stack.get("reward_id") or "")
        if not reward_id:
            return [], None
        mem = getattr(state, "pipeline_memory", {}) or {}
        roots = [Path(getattr(state, "run_dir", "."))]
        parent = mem.get("parent_run_dir") if isinstance(mem, dict) else None
        if parent:
            roots.append(Path(parent))
        row: Optional[Dict[str, Any]] = None
        for root in roots:
            path = root / "stacks" / "reward" / f"{reward_id}.json"
            try:
                candidate = json.loads(path.read_text(encoding="utf-8"))
            except Exception:
                continue
            if isinstance(candidate, dict):
                row = candidate
                break
        if row is None:
            return [], None
        from autorl.v92_stage_loop import canonical_reward_stage_contract

        contract = canonical_reward_stage_contract(row)
        return list(contract.get("stage_ids") or []), row

    @staticmethod
    def _stage_checkpoint_regime(state: Any) -> Optional[str]:
        """Return the paper regime eligible for the shared stage actuator."""
        if state is None:
            return None
        mem = getattr(state, "pipeline_memory", {}) or {}
        if isinstance(mem, dict) and mem.get("p1_full_info_contract"):
            return "P1"
        if isinstance(getattr(state, "raw_sim_input", None), dict):
            return "P2"
        if isinstance(mem, dict) and mem.get("p3_full_info_contract"):
            return "P3"
        return None

    @staticmethod
    def _stack_artifact_near_checkpoint(
        state: Any,
        checkpoint: Path,
        slot: str,
        artifact_id: str,
    ) -> Optional[Dict[str, Any]]:
        """Read the immutable source artifact without falling back to live code."""
        if not artifact_id:
            return None
        mem = getattr(state, "pipeline_memory", {}) or {}
        parent = Path(
            (mem.get("parent_run_dir") if isinstance(mem, dict) else None)
            or getattr(state, "run_dir", ".")
        ).resolve()
        roots: List[Path] = [Path(getattr(state, "run_dir", ".")).resolve(), parent]
        for ancestor in checkpoint.parents:
            roots.append(ancestor)
            if ancestor == parent:
                break
        seen: set[str] = set()
        for root in roots:
            key = str(root)
            if key in seen:
                continue
            seen.add(key)
            path = root / "stacks" / slot / f"{artifact_id}.json"
            try:
                row = json.loads(path.read_text(encoding="utf-8"))
            except Exception:
                continue
            if isinstance(row, dict):
                return row
        return None

    @staticmethod
    def _episode_horizon(env: Any) -> int:
        from autorl.frontier_exploration import runtime_horizon_receipt

        return int(runtime_horizon_receipt(env)["horizon"] or 1000)

    def _try_stage_frontier_reset_handoff(
        self,
        *,
        state: Any,
        env: Any,
        seed: int,
        trial_id: int,
        simulator_budget: int,
        trial_assignment: Optional[Dict[str, Any]] = None,
        evaluation: bool = False,
    ) -> Tuple[Any, Optional[Dict[str, Any]]]:
        """Wrap a current-stack env with a frozen checkpoint reset chain.

        The method is intentionally fail-closed.  It never copies source model
        parameters.  A source checkpoint is usable only when its exact seed,
        per-seed stage completion, same-run origin, applicable P2 firewall, environment,
        and effective runtime observation contract are all proven.
        """
        if state is None:
            return env, None
        mem = getattr(state, "pipeline_memory", {}) or {}
        if not isinstance(mem, dict):
            return env, None
        from autorl.frontier_exploration import (
            EXPLORATORY_MODE, exploration_enabled, independent_reset_source,
            readiness_contract_valid,
        )

        if exploration_enabled(state) and evaluation:
            return env, None
        regime = self._stage_checkpoint_regime(state)
        if regime not in {"P1", "P2", "P3"}:
            return env, None
        context = mem.get("trusted_stage_diagnostic_context") or {}
        plan = (
            context.get("training_initialization_plan")
            if isinstance(context, dict) else {}
        ) or {}
        assigned_plan = (trial_assignment or {}).get("frontier_exploration_plan")
        if exploration_enabled(state) and "frontier_exploration_plan" in (trial_assignment or {}) and assigned_plan is None:
            return env, None
        if isinstance(assigned_plan, dict) and exploration_enabled(state):
            plan = copy.deepcopy(assigned_plan)
            selected_source_id = (plan.get("source_ids_by_seed") or {}).get(str(seed))
            selected_source = (mem.get("frontier_exploratory_sources") or {}).get(selected_source_id)
            if isinstance(selected_source, dict):
                if selected_source.get("source_stage_id") != plan.get("source_stage_id") or selected_source.get("effective_obs_contract_digest") != plan.get("effective_obs_contract_digest"):
                    raise StageFrontierContractError("seed-specific source disagrees with frozen frontier/observation plan")
                plan.update({"source_id": selected_source_id,
                             "checkpoint_refs": list(selected_source.get("checkpoint_refs") or [])})
        mode = str(plan.get("mode") or "")
        exploratory = bool(exploration_enabled(state) and mode == EXPLORATORY_MODE)
        if mode not in {
            "stage_frontier_policy_continuation",
            "bounded_stage_frontier_policy_probe",
        } and not exploratory:
            return env, None

        def _cold_without_handoff(
            reason: str, **details: Any
        ) -> Tuple[Any, Optional[Dict[str, Any]]]:
            rejection = {
                "schema_version": "stage_frontier_handoff_rejection.v1",
                "initialization_mode": mode,
                "reason": str(reason),
                "trial_id": int(trial_id),
                "seed": int(seed),
                "learner_initialization": "fresh_seeded_from_original_reset",
                "checkpoint_loaded": False,
                "parameter_transfer": "none",
                "replay_buffer_reuse": "none",
                **details,
            }
            setattr(env, "_autorl_stage_frontier_rejection", rejection)
            return env, None

        if mode == "bounded_stage_frontier_policy_probe":
            claim = (
                (trial_assignment or {}).get("stage_experiment_claim")
                if isinstance(trial_assignment, dict) else {}
            ) or {}
            if not isinstance(claim, dict) or not claim.get("accepted"):
                return _cold_without_handoff(
                    "bounded_probe_has_no_accepted_experiment_claim",
                    stage_experiment_claim=copy.deepcopy(claim),
                )
            from autorl.v92_stage_loop import plan_fingerprint

            if str(claim.get("plan_id") or "") != plan_fingerprint(plan):
                return _cold_without_handoff(
                    "bounded_probe_claim_plan_mismatch",
                    stage_experiment_claim=copy.deepcopy(claim),
                )
        planned_source_stage_id = str(plan.get("source_stage_id") or "")
        planned_target_stage_id = str(plan.get("target_stage_id") or "")
        if not planned_source_stage_id or not planned_target_stage_id:
            raise StageFrontierContractError("stage handoff plan lacks source/target stage")
        reward_stage_ids, active_reward_row = self._typed_reward_stage_ids(state)
        if exploratory:
            if not readiness_contract_valid(plan.get("runtime_readiness_contract")):
                return _cold_without_handoff("exploratory_source_has_no_current_readiness_contract")
            # Optional assistance belongs to the complete task learner, not
            # exclusively to rewards whose names happen to declare one stage.
            reward_stage_ids = [planned_target_stage_id]
        # Non-stage arms remain ordinary cold experiments in the portfolio.
        if not reward_stage_ids:
            return _cold_without_handoff("active_reward_has_no_typed_stage_target")

        try:
            from autorl.env_builder_v2 import get_effective_obs_contract

            target_contract = get_effective_obs_contract(env)
        except Exception as exc:
            raise StageFrontierContractError(
                f"effective target observation contract unavailable: {exc}"
            ) from exc
        target_digest = _checkpoint_obs_contract_digest(target_contract or {})
        if not target_digest:
            raise StageFrontierContractError(
                "effective target observation contract has no digest"
            )

        if regime == "P2":
            if not isinstance(active_reward_row, dict):
                raise StageFrontierContractError("active P2 reward artifact is unavailable")
            from autorl.breadth_portfolio import _reward_firewall_clean

            clean, violations = _reward_firewall_clean(state, active_reward_row)
            if not clean:
                raise StageFrontierContractError(
                    f"active P2 reward failed firewall: {violations}"
                )

        from autorl.stage_evidence import _trusted_stage_items, graph_from_state

        stages = sorted(
            [
                dict(row) for row in (graph_from_state(state).get("stages") or [])
                if isinstance(row, dict) and row.get("stage_id")
            ],
            key=lambda row: int(row.get("order", 0) or 0),
        )
        stage_order = {
            str(row.get("stage_id")): int(row.get("order", 0) or 0)
            for row in stages
        }
        if planned_source_stage_id not in stage_order or planned_target_stage_id not in stage_order:
            raise StageFrontierContractError(
                "planned source/target stage is not in trusted stage order"
            )
        eligible_reward_stages = [
            sid for sid in reward_stage_ids
            if sid in stage_order
            and stage_order[sid] <= stage_order[planned_target_stage_id]
        ]
        if not eligible_reward_stages:
            return _cold_without_handoff(
                "active_reward_targets_no_eligible_frontier_stage",
                reward_stage_ids=list(reward_stage_ids),
                planned_target_stage_id=planned_target_stage_id,
            )
        # Prefer the requested frontier when a cumulative reward names several
        # stages. Otherwise an earlier stage-specific arm is a deliberate
        # re-grounding experiment under the current obs contract.
        target_stage_id = (
            planned_target_stage_id
            if planned_target_stage_id in eligible_reward_stages
            else max(eligible_reward_stages, key=lambda sid: stage_order[sid])
        )
        if target_stage_id != planned_target_stage_id:
            # One global frontier plan is broadcast to a heterogeneous
            # parallel portfolio.  Earlier-stage reward arms are legitimate
            # cold re-grounding / prefix-consolidation experiments; they are
            # not malformed attempts to consume the current frontier prefix.
            # Keeping them at the original reset also lets a changed obs
            # contract prove that it can still reproduce earlier stages.
            return _cold_without_handoff(
                "earlier_stage_regrounding_arm",
                active_reward_target_stage_id=target_stage_id,
                planned_target_stage_id=planned_target_stage_id,
            )
        if stage_order[target_stage_id] == 0:
            # Re-solving stage 0 under a changed observation contract is a true
            # cold stage-local trial: no checkpoint is needed or allowed.
            return _cold_without_handoff("stage_zero_requires_original_reset")
        source_stage_id = max(
            (
                sid for sid, order_value in stage_order.items()
                if order_value < stage_order[target_stage_id]
            ),
            key=lambda sid: stage_order[sid],
        )
        required_stage_ids = [
            str(row.get("stage_id")) for row in stages
            if int(row.get("order", 0) or 0) <= stage_order[source_stage_id]
        ]
        if exploratory:
            source_stage_id = planned_source_stage_id
            required_stage_ids = [source_stage_id]
        trusted_items = {
            str(item.get("stage_id") or ""): item
            for item in _trusted_stage_items(state)
        }
        for stage_id in required_stage_ids:
            atom = (trusted_items.get(stage_id) or {}).get("atom") or {}
            source = str(atom.get("source") or "").lower()
            if not atom.get("info_key") and "info" not in source:
                # Current stack observations are safe only because every live
                # paper scaffold supplies its oracle on the diagnostic info
                # plane. An obs-index oracle would require a raw tap; reject it
                # instead of evaluating it in a shifted GCOS/repr coordinate.
                raise StageFrontierContractError(
                    f"checkpoint handoff requires an info-plane oracle for {stage_id}"
                )
        if source_stage_id != planned_source_stage_id:
            raise StageFrontierContractError(
                "planned source is not the immediate cumulative prefix"
            )
        prefix_by_stage = mem.get("trusted_stage_prefix_best") or {}
        if exploratory:
            source = (mem.get("frontier_exploratory_sources") or {}).get(str(plan.get("source_id") or ""))
            prefix_by_stage = {source_stage_id: source} if isinstance(source, dict) else {}
        if not isinstance(prefix_by_stage, dict):
            raise StageFrontierContractError(
                "trusted cumulative prefix registry is unavailable"
            )
        parent_run = Path(
            mem.get("parent_run_dir") or getattr(state, "run_dir", ".")
        ).resolve()
        current_stack = dict(getattr(state, "v2_active_stack", {}) or {})
        current_env_id = str(current_stack.get("env_adapter_id") or "")
        controllers: List[Dict[str, Any]] = []
        chain_audit: List[Dict[str, Any]] = []

        import stable_baselines3 as sb3

        root_branch = prefix_by_stage.get(source_stage_id)
        if not isinstance(root_branch, dict):
            raise StageFrontierContractError(
                f"cumulative prefix branch is missing through {source_stage_id}"
            )
        planned_digest = str(
            plan.get("effective_obs_contract_digest") or ""
        )
        planned_refs = {
            str(ref) for ref in (plan.get("checkpoint_refs") or []) if ref
        }
        variants = root_branch.get("effective_obs_contract_variants") or {}
        branch_candidates = [root_branch]
        if isinstance(variants, dict):
            branch_candidates.extend(
                value for value in variants.values() if isinstance(value, dict)
            )

        def _branch_refs(row: Dict[str, Any]) -> set[str]:
            return {
                str(ref) for ref in (row.get("checkpoint_refs") or []) if ref
            }

        def _branch_contract_digests(row: Dict[str, Any]) -> set[str]:
            digests: set[str] = set()
            stored = str(row.get("effective_obs_contract_digest") or "")
            if stored:
                digests.add(stored)
            for provenance in row.get("seed_provenance") or []:
                if not isinstance(provenance, dict):
                    continue
                contract = provenance.get("effective_obs_contract") or {}
                if not isinstance(contract, dict) or not contract:
                    continue
                stored = str(contract.get("digest") or "")
                if stored:
                    digests.add(stored)
                # Normalize legacy contracts.  Older digests included
                # reward_required_raw_indices even when that field did not
                # change the actual policy observation.  selected_raw_indices,
                # representation_spec and observation_space remain strict.
                digests.add(_checkpoint_obs_contract_digest(contract))
            return {value for value in digests if value}

        # The diagnostic plan pins one immutable checkpoint set.  Select only
        # that branch, then compare the *materialized policy interface* rather
        # than accepting a different historical variant with a convenient
        # digest.  This preserves the original fail-closed provenance rule.
        if planned_refs:
            branch_candidates = [
                candidate for candidate in branch_candidates
                if _branch_refs(candidate) == planned_refs
            ]
            if not branch_candidates:
                raise StageFrontierContractError(
                    "diagnostic plan checkpoint set has no cumulative prefix branch"
                )
        compatible = [
            candidate for candidate in branch_candidates
            if target_digest in _branch_contract_digests(candidate)
        ]
        if not compatible:
            # A real policy-observation change is still a mandatory cold
            # reconsolidation. No checkpoint, parameters, or replay cross this
            # boundary.
            return _cold_without_handoff(
                "effective_observation_contract_requires_cold_reconsolidation",
                target_effective_obs_contract_digest=target_digest,
                planned_effective_obs_contract_digest=planned_digest or None,
            )
        branch = max(
            compatible,
            key=lambda candidate: tuple(
                candidate.get("score_tuple") or (-1.0, -1, -1)
            ),
        )
        branch_digests = _branch_contract_digests(branch)
        if planned_digest and planned_digest not in branch_digests:
            raise StageFrontierContractError(
                "diagnostic plan and cumulative prefix observation contracts disagree"
            )
        branch_refs = {
            str(ref) for ref in (branch.get("checkpoint_refs") or []) if ref
        }
        if planned_refs and branch_refs != planned_refs:
            raise StageFrontierContractError(
                "diagnostic plan and cumulative prefix checkpoint sets disagree"
            )
        stability_gate = plan.get("prefix_stability_gate") or {}
        if isinstance(stability_gate, dict) and stability_gate:
            prefix_completion = float(branch.get("completion_rate", 0.0) or 0.0)
            prefix_provenance = [
                prov for prov in (branch.get("seed_provenance") or [])
                if isinstance(prov, dict) and prov.get("checkpoint_ref")
            ]
            prefix_checkpoints = {
                str(prov.get("checkpoint_ref")) for prov in prefix_provenance
            }
            prefix_seeds = {
                int(prov.get("seed")) for prov in prefix_provenance
                if prov.get("seed") is not None
            }
            if (
                prefix_completion
                < float(stability_gate.get("completion_rate", 0.0) or 0.0)
                or len(prefix_checkpoints)
                < int(stability_gate.get("completed_checkpoints", 0) or 0)
                or len(prefix_seeds)
                < int(stability_gate.get("distinct_seeds", 0) or 0)
            ):
                raise StageFrontierContractError(
                    "cumulative prefix no longer satisfies the routed stability gate"
                )
        if not bool(branch.get("generated_from_original_reset")):
            raise StageFrontierContractError(
                "prefix checkpoint was not generated from the original reset"
            )
        if not exploratory and list(branch.get("prefix_stage_ids") or []) != required_stage_ids:
            raise StageFrontierContractError(
                "cumulative prefix branch does not cover the exact ordered prefix"
            )
        branch_stack = dict(branch.get("stack") or {})
        if current_env_id and str(branch_stack.get("env_adapter_id") or "") != current_env_id:
            raise StageFrontierContractError(
                f"environment adapter mismatch for prefix {source_stage_id}"
            )
        checkpoint_provenance = next(
            (
                dict(prov) for prov in (branch.get("seed_provenance") or [])
                if isinstance(prov, dict)
                and prov.get("seed") is not None
                and int(prov.get("seed")) == int(seed)
                and prov.get("checkpoint_ref")
            ),
            None,
        )
        if exploratory and checkpoint_provenance is None:
            available_sources = sorted(
                [dict(prov) for prov in (branch.get("seed_provenance") or [])
                 if isinstance(prov, dict) and prov.get("checkpoint_ref") and prov.get("seed") is not None],
                key=lambda prov: (int(prov["seed"]), str(prov["checkpoint_ref"])),
            )
            if available_sources:
                checkpoint_provenance = available_sources[int(seed) % len(available_sources)]
        if not isinstance(checkpoint_provenance, dict):
            raise StageFrontierContractError(
                "exact-seed cumulative prefix checkpoint provenance is missing "
                f"for {source_stage_id}/seed{seed}"
            )
        per_seed_by_stage = (
            (checkpoint_provenance.get("stage_omr") or {}).get("by_stage", {})
        )
        def _source_stage_rate(stage_id: str) -> float:
            row = per_seed_by_stage.get(stage_id) or {}
            value = row.get("raw_completion_rate", row.get("completion_rate", 0.0)) if exploratory else row.get("completion_rate", 0.0)
            return float(value or 0.0)

        missing_completion = [
            stage_id for stage_id in required_stage_ids
            if _source_stage_rate(stage_id) <= 0.0
        ]
        if missing_completion:
            raise StageFrontierContractError(
                "cumulative checkpoint has no completion evidence for "
                + ",".join(missing_completion)
            )
        source_init = checkpoint_provenance.get("training_initialization") or {}
        if exploratory and not independent_reset_source(checkpoint_provenance):
            raise StageFrontierContractError("exploratory source has no original-reset single-policy provenance")
        if not exploratory and str(source_init.get("model_parameters") or "") != "fresh_seeded":
            raise StageFrontierContractError(
                "cumulative checkpoint was not produced by a fresh learner"
            )
        if not exploratory and "stage_frontier_reset_handoff" not in source_init:
            raise StageFrontierContractError(
                "cumulative checkpoint lacks explicit no-handoff provenance"
            )
        if not exploratory and source_init.get("stage_frontier_reset_handoff") is not None:
            raise StageFrontierContractError(
                "cumulative checkpoint itself depended on a prefix controller"
            )
        if not bool(
            checkpoint_provenance.get("policy_instance_shared_before_checkpoint_save")
        ):
            raise StageFrontierContractError(
                f"checkpoint/evaluator identity is unproven for {source_stage_id}"
            )
        source_contract = checkpoint_provenance.get("effective_obs_contract") or {}
        if _checkpoint_obs_contract_digest(source_contract) != target_digest:
            raise StageFrontierContractError(
                f"effective observation contract mismatch for {source_stage_id}; "
                "re-solve the prefix under the current observation contract"
            )
        checkpoint = Path(str(checkpoint_provenance["checkpoint_ref"]))
        checkpoint = (
            (Path.cwd() / checkpoint).resolve()
            if not checkpoint.is_absolute() else checkpoint.resolve()
        )
        try:
            checkpoint.relative_to(parent_run)
        except ValueError as exc:
            raise StageFrontierContractError(
                f"checkpoint is outside the current run: {checkpoint}"
            ) from exc
        if not checkpoint.exists():
            raise StageFrontierContractError(
                f"checkpoint does not exist: {checkpoint}"
            )
        if exploratory:
            expected_checkpoint_hash = str(branch.get("checkpoint_sha256") or "")
            if not expected_checkpoint_hash:
                return _cold_without_handoff("exploratory_source_checkpoint_digest_missing")
            import hashlib

            with checkpoint.open("rb") as handle:
                actual_checkpoint_hash = hashlib.file_digest(handle, "sha256").hexdigest()
            if actual_checkpoint_hash != expected_checkpoint_hash:
                raise StageFrontierContractError("exploratory source checkpoint digest mismatch")

        reward_id = str(branch_stack.get("reward_id") or "")
        if regime == "P2":
            if "native" in reward_id.lower() or "library_default" in reward_id.lower():
                raise StageFrontierContractError(
                    f"P2 prefix {source_stage_id} came from a native reward"
                )
            source_reward = self._stack_artifact_near_checkpoint(
                state, checkpoint, "reward", reward_id
            )
            if not isinstance(source_reward, dict):
                raise StageFrontierContractError(
                    f"source P2 reward artifact is unavailable for {source_stage_id}"
                )
            clean, violations = _reward_firewall_clean(state, source_reward)
            if not clean:
                raise StageFrontierContractError(
                    f"source P2 reward failed firewall for {source_stage_id}: {violations}"
                )

        algo_id = str(branch_stack.get("algo_id") or "")
        algo_row = self._stack_artifact_near_checkpoint(
            state, checkpoint, "algo", algo_id
        )
        algo_name = str(
            checkpoint_provenance.get("algo_name")
            or (((algo_row or {}).get("spec") or {}).get("algorithm_name"))
            or ""
        ).upper()
        AlgoClass = getattr(sb3, algo_name, None)
        if AlgoClass is None:
            raise StageFrontierContractError(
                f"cannot resolve source algorithm {algo_name!r} for {source_stage_id}"
            )
        try:
            source_model = AlgoClass.load(str(checkpoint), device="auto")
        except Exception as exc:
            raise StageFrontierContractError(
                f"failed loading frozen controller for {source_stage_id}: {exc}"
            ) from exc
        source_obs_shape = tuple(
            getattr(getattr(source_model, "observation_space", None), "shape", ())
            or ()
        )
        target_obs_shape = tuple(getattr(env.observation_space, "shape", ()) or ())
        source_action = getattr(source_model, "action_space", None)
        target_action = getattr(env, "action_space", None)
        source_action_shape = tuple(getattr(source_action, "shape", ()) or ())
        target_action_shape = tuple(getattr(target_action, "shape", ()) or ())
        source_action_n = getattr(source_action, "n", None)
        target_action_n = getattr(target_action, "n", None)
        if source_obs_shape != target_obs_shape:
            raise StageFrontierContractError(
                f"checkpoint observation shape mismatch for {source_stage_id}: "
                f"{source_obs_shape}!={target_obs_shape}"
            )
        if (
            type(source_action).__name__ != type(target_action).__name__
            or source_action_shape != target_action_shape
            or source_action_n != target_action_n
        ):
            raise StageFrontierContractError(
                f"checkpoint action contract mismatch for {source_stage_id}"
            )
        if exploratory and isinstance(source_action, gym.spaces.Box) and (
            not np.array_equal(source_action.low, target_action.low)
            or not np.array_equal(source_action.high, target_action.high)
        ):
            raise StageFrontierContractError("checkpoint action bounds mismatch")
        controllers.append({
            "stage_id": source_stage_id,
            "required_stage_ids": list(required_stage_ids),
            "model": source_model,
            "checkpoint_ref": str(checkpoint),
            "algo_name": algo_name,
            "runtime_readiness_contract": copy.deepcopy(plan.get("runtime_readiness_contract")) if exploratory else None,
        })
        chain_audit.append({
            "prefix_through_stage_id": source_stage_id,
            "completed_stage_ids": list(required_stage_ids),
            "checkpoint_ref": str(checkpoint),
            "seed": int(checkpoint_provenance["seed"]),
            "checkpoint_sha256": branch.get("checkpoint_sha256") if exploratory else None,
            "destination_learner_seed": int(seed),
            "algo_name": algo_name,
            "reward_id": reward_id,
            "effective_obs_contract_digest": target_digest,
            "per_seed_completion_rates": {
                stage_id: _source_stage_rate(stage_id)
                for stage_id in required_stage_ids
            },
            "stage_signal_surface": "raw_marginal_observed_signal" if exploratory else "ordered_prefix_completion",
        })

        architecture_version = str(
            (getattr(state, "pipeline_config", {}) or {}).get(
                "architecture_version", "V9.2"
            )
            or "V9.2"
        )
        audit = {
            "schema_version": "v9.4.stage_frontier_reset_handoff.v1"
            if architecture_version.upper() in {"V9.4", "V9.5"}
            else "v9.2.stage_frontier_reset_handoff.v1",
            "architecture_version": architecture_version,
            "initialization_mode": mode,
            "regime": regime,
            "source_stage_id": source_stage_id,
            "target_stage_id": target_stage_id,
            "seed": int(seed),
            "prefix_chain": chain_audit,
            "same_run_only": True,
            "source_policy_origin": (
                "self_generated_m5_cumulative_prefix_from_original_reset"
            ),
            "expert_or_probe_policy": False,
            "oracle_role": "reset_stop_control_plane_only",
            "oracle_used_as_policy_or_reward_input": False,
            "simulator_handoff": "same_env_after_legal_steps",
            "copied_surface": "none",
            "learner_parameters": "fresh_random",
            "optimizer": "fresh_current_trial",
            "replay_buffer": "empty_current_trial",
            "reward": "current_trial_reward",
            "timestep_counter": "fresh",
            "effective_obs_contract": copy.deepcopy(target_contract),
            "final_commit_eligible": False,
            "experiment_claim": copy.deepcopy(
                (trial_assignment or {}).get("stage_experiment_claim") or {}
            ),
            "consumption_receipt": {
                "checkpoint_loaded": True,
                "checkpoint_refs": [
                    row.get("checkpoint_ref") for row in chain_audit
                    if row.get("checkpoint_ref")
                ],
                "runtime_prefix_execution_required": True,
                "successful_handoff_proven_after_reset": False,
            },
        }
        curriculum = copy.deepcopy(plan.get("curriculum") or {}) if exploratory else {}
        if exploratory:
            # Frozen curriculum proportions apply equally at 1M and 5M.
            curriculum["learner_steps_per_candidate"] = max(1, int(simulator_budget))
            from autorl.frontier_exploration import runtime_horizon_receipt

            horizon_receipt = runtime_horizon_receipt(env)
            if not horizon_receipt["known"]:
                return _cold_without_handoff("original_episode_horizon_unproven")
            horizon = int(horizon_receipt["horizon"])
            remaining_fraction = float(curriculum.get("minimum_remaining_horizon_fraction", .25))
            if not 0 < remaining_fraction < 1:
                raise StageFrontierContractError("remaining horizon fraction must be strictly between zero and one")
            min_remaining = max(1, int(np.ceil(horizon * remaining_fraction)))
            max_prefix_steps = min(
                int(self.config.get("stage_frontier_prefix_max_steps", horizon) or horizon),
                horizon - min_remaining,
            )
            if max_prefix_steps < 1:
                return _cold_without_handoff("episode_horizon_leaves_no_usable_frontier")
            audit.update({"curriculum": curriculum, "permission": "exploration_only",
                          "source_policy_origin": "self_generated_original_reset_signal_checkpoint",
                          "reliable_reuse_qualified": False,
                          "runtime_readiness_contract": copy.deepcopy(plan["runtime_readiness_contract"]),
                          "original_episode_horizon": horizon,
                          "episode_horizon_receipt": horizon_receipt,
                          "minimum_remaining_episode_steps": min_remaining,
                          "route_is_task_prerequisite": False})
        else:
            max_prefix_steps = int(self.config.get("stage_frontier_prefix_max_steps", self._episode_horizon(env)) or self._episode_horizon(env))
        wrapped = _StageFrontierResetWrapper(
            env,
            state=state,
            controllers=controllers,
            max_prefix_steps=max_prefix_steps,
            max_attempts=int(
                curriculum.get("max_attempts", self.config.get("stage_frontier_prefix_max_attempts", 3)) or 3
            ),
            simulator_budget=max(1, int(simulator_budget)),
            audit=audit,
        )
        self.logger.info(
            "[STAGE_FRONTIER_HANDOFF] chain=%s target=%s seed=%s; learner stays fresh",
            [source_stage_id], target_stage_id, seed,
        )
        return wrapped, audit

    def _train_and_evaluate(
        self,
        adapter_path: str,
        algo_config: Any,
        hyperparams: Dict,
        total_timesteps: int,
        seed: int,
        run_dir: Path,
        trial_id: int,
        objective_evaluator: Any = None,
        state: Any = None,         # 2026-05-25 Step 7: for replay buffer reuse
        trial_assignment: Optional[Dict[str, Any]] = None,
    ) -> Tuple[float, Dict]:
        """Train an SB3 agent; return (external objective metric, train metrics).

        Training uses the M4-designed reward (the learning signal). Evaluation
        uses the OMR external objective metric — the real task yardstick,
        independent of M4 — so HPO and diagnostics optimize/judge real task
        performance, not a reward the agent can game.
        """
        from autorl.core_ablation import assert_fixed_training, bounded_steps, reserve_training
        assert_fixed_training(state, algo_config, hyperparams)
        total_timesteps = bounded_steps(state, total_timesteps)
        if state is not None:
            from autorl.bounded_training_protocol import guard_training
            guard_training(state, total_timesteps, seed)
            from autorl.semantic_execution_contract import active_fault, SemanticExecutionViolation
            semantic_fault = active_fault(state, include_dispatched=False)
            if semantic_fault["active"]:
                # A frozen/restored worker cannot bypass candidate admission.
                # Abort before allocating a learner or spending training steps.
                raise SemanticExecutionViolation({"violations": semantic_fault["faults"]})
        # pyrefly: ignore [missing-import]
        import stable_baselines3 as sb3
        # pyrefly: ignore [missing-import]
        from stable_baselines3.common.evaluation import evaluate_policy
        # pyrefly: ignore [missing-import]
        from stable_baselines3.common.monitor import Monitor

        algo_name = algo_config.algorithm_name.upper()
        algo_cls_map = {
            "PPO": sb3.PPO, "SAC": sb3.SAC, "TD3": sb3.TD3,
            "A2C": sb3.A2C, "DDPG": sb3.DDPG, "DQN": sb3.DQN,
        }
        AlgoClass = algo_cls_map.get(algo_name, sb3.PPO)

        policy_kwargs = {"net_arch": algo_config.actor_network.hidden_layers}
        valid_keys    = SB3_VALID_PARAMS.get(algo_name, set())
        from autorl.learner_execution_contract import (
            LearnerExecutionContractError, constructor_contract, effective_receipt,
            resolve_learning_starts, guard_health_repair_before_learning, OptimizerStepCounter,
            resolve_ppo_configuration, split_policy_parameters,
        )
        try:
            executable_hyperparams = resolve_ppo_configuration(
                hyperparams, getattr(algo_config, "default_hyperparams", {}) or {},
                algorithm=algo_name)
            learner_contract = constructor_contract(
                executable_hyperparams, algorithm=algo_name, supported=valid_keys
            )
        except LearnerExecutionContractError as exc:
            return -1e18, {
                "training_failure": {
                    "type": type(exc).__name__, "message": str(exc),
                    "stage": "learner_execution_contract",
                },
                "learner_execution_receipt": exc.receipt,
                "objective_eval_source": "not_evaluated_invalid_learner_config",
                "objective_valid": False, "requested_steps": int(total_timesteps),
                "actual_steps": 0, "seed": int(seed), "refund_eligible": False,
            }
        filtered, policy_kwargs = split_policy_parameters(
            executable_hyperparams, policy_kwargs, algorithm=algo_name)
        base_total_timesteps = int(total_timesteps)
        refund_pool_in = (
            self._consume_refund(state, base_total_timesteps)
            if state is not None else 0
        )
        requested_steps = bounded_steps(state, int(base_total_timesteps + refund_pool_in))
        if algo_name in ("SAC", "TD3", "DDPG"):
            adaptive_ls, warmup_reason = resolve_learning_starts(
                filtered.get("learning_starts"), requested_steps
            )
            filtered["learning_starts"] = adaptive_ls
            learner_contract["overrides"].append({
                "parameter": "learning_starts", "requested": hyperparams.get("learning_starts"),
                "effective": adaptive_ls,
                "reason": warmup_reason,
            })
            if state is not None:
                state.pipeline_memory["last_offpolicy_learning_starts"] = {
                    "algo": algo_name,
                    "learning_starts": adaptive_ls,
                    "requested_steps": requested_steps,
                    "rule": warmup_reason,
                }
            self.logger.info(
                "%s adaptive learning_starts=%s for requested_steps=%s",
                algo_name, adaptive_ls, requested_steps,
            )
        if state is not None and self._wall_clock_exhausted(state):
            record = {
                "iter": int(getattr(state, "pipeline_iteration", 0) or 0),
                "trial": int(trial_id),
                "seed": int(seed),
                "requested_steps": 0,
                "actual_steps": 0,
                "refund_pool_in": refund_pool_in,
                "refund_pool_out": int(getattr(state, "budget_refund_pool", 0) or 0),
                "status": "wall_time_exhausted",
                "refund_eligible": False,
            }
            self._record_budget_event(state, record)
            return float("-inf"), {
                "training_failure": {
                    "type": "WallClockBudgetExhausted",
                    "message": "wall-clock budget exhausted before seed start",
                    "stage": "pre_train",
                },
                "objective_eval_source": "not_evaluated_wall_time_exhausted",
                "requested_steps": 0,
                "actual_steps": 0,
                "refund_pool_in": refund_pool_in,
                "refund_pool_out": record["refund_pool_out"],
                "refund_eligible": False,
            }

        # ── Per-trial monitoring directory ────────────────────────────────
        monitor_dir = run_dir / "monitors" / f"trial{trial_id}_seed{seed}"
        monitor_dir.mkdir(parents=True, exist_ok=True)
        monitor_file = str(monitor_dir / "monitor")

        tb_dir = run_dir / "tensorboard"
        tb_dir.mkdir(exist_ok=True)

        env = None
        frontier_env: Optional[_StageFrontierResetWrapper] = None
        stage_frontier_handoff: Optional[Dict[str, Any]] = None
        stage_frontier_rejection: Optional[Dict[str, Any]] = None
        parameter_warmstart_receipt: Optional[Dict[str, Any]] = None
        _stage_context = (
            (getattr(state, "pipeline_memory", {}) or {}).get(
                "trusted_stage_diagnostic_context"
            )
            if state is not None else {}
        ) or {}
        stage_initialization_plan = copy.deepcopy(
            _stage_context.get("training_initialization_plan") or {}
        ) if isinstance(_stage_context, dict) else {}
        if "frontier_exploration_plan" in (trial_assignment or {}):
            stage_initialization_plan = copy.deepcopy(trial_assignment["frontier_exploration_plan"] or {})
        v5_store = self._v5_eval_recorder(state) if state is not None else None
        v5_trace_context: Dict[str, Any] = {}
        if v5_store is not None and state is not None:
            iter_id = int(getattr(state, "pipeline_iteration", 0) or 0)
            trace_stack = dict(getattr(state, "v2_active_stack", {}) or {})
            try:
                from autorl.breadth_portfolio import (
                    _genome_id_from_stack,
                    _trial_hypothesis_ids,
                    _trial_uid,
                )

                trace_genome_id = str(
                    trace_stack.get("genome_id")
                    or _genome_id_from_stack(trace_stack)
                )
                trace_status = {
                    "trial_id": int(trial_id),
                    "genome_id": trace_genome_id,
                    "active_stack": trace_stack,
                }
                trace_trial_uid = _trial_uid(state, int(trial_id), trace_status)
                trace_hypothesis_ids = _trial_hypothesis_ids(trace_status)
            except Exception:
                trace_genome_id = str(trace_stack.get("genome_id") or "genome.m5")
                trace_trial_uid = None
                trace_hypothesis_ids = []
            prov = getattr(getattr(state, "manifest", None), "env_provenance", None)
            v5_trace_context = {
                "run_id": str(getattr(state.run_dir, "name", state.run_dir)),
                "regime": "P2" if bool(getattr(prov, "is_raw_sim_env", False)) else "P3",
                "genome_id": trace_genome_id,
                "policy_id": (
                    f"policy.m5_iter{iter_id}_trial{int(trial_id)}"
                    f"_trainseed{int(seed)}"
                ),
                "trial_uid": trace_trial_uid,
                "hypothesis_ids": trace_hypothesis_ids,
                "checkpoint_ref": str(
                    run_dir / "models"
                    / f"iter{iter_id}_trial{int(trial_id)}_seed{int(seed)}.zip"
                ),
            }

        # Custom callback to extract deep training metrics
        # pyrefly: ignore [missing-import]
        from stable_baselines3.common.callbacks import BaseCallback
        class DiagnosticLoggerCallback(BaseCallback):
            def __init__(self, verbose=0):
                super().__init__(verbose)
                self.metrics = {}
                self.started_at = time.time()
                watchdog_cfg = (self_outer.config.get("watchdog", {}) or {})
                self.heartbeat_interval = float(watchdog_cfg.get("heartbeat_interval_seconds", 60.0) or 60.0)
                # Wall-time truncation is opt-in. Declared training fidelity is
                # authoritative unless a launch explicitly requests a cap.
                self.max_seed_seconds = float(watchdog_cfg.get("max_seed_seconds", 0.0) or 0.0)
                self.last_heartbeat_at = 0.0
                self.watchdog_stopped = False
                # Exact completed-episode order for evidence-based breadth
                # triage.  This is diagnostic telemetry only; it never changes
                # gradients, stopping, or the held-out OMR objective.
                self.training_reward_curve = []
                self.optimizer_metric_history = []
                self.optimizer_step_counter = None
                from autorl.action_distribution_health import ActionDistributionMonitor
                self.action_distribution_monitor = ActionDistributionMonitor()
                self.last_optimizer_sample_step = -1
                self.optimizer_sample_interval = max(100, int(requested_steps) // 256)

            def _capture_optimizer_metrics(self, *, force=False):
                from autorl.training_health import normalize_optimizer_metrics
                learner_step = int(getattr(self.model, "num_timesteps", 0) or 0)
                if not force and learner_step - self.last_optimizer_sample_step < self.optimizer_sample_interval:
                    return
                logger = getattr(self.model, "logger", None)
                values = getattr(logger, "name_to_value", {}) or {}
                metrics = normalize_optimizer_metrics({
                    key: value for key, value in values.items() if key.startswith("train/")
                })
                if not metrics:
                    return
                metrics["n_updates"] = int(getattr(self.model, "_n_updates", 0) or 0)
                self.last_optimizer_sample_step = learner_step
                point = {
                    "learner_step": learner_step,
                    "simulator_step": learner_step + (
                        frontier_env.autorl_prefix_steps_total if frontier_env is not None else 0
                    ),
                    "metrics": metrics,
                    "optimizer_step_counter": (
                        self.optimizer_step_counter.snapshot() if self.optimizer_step_counter else {}
                    ),
                    "action_distribution": self.action_distribution_monitor.snapshot(self.model),
                }
                self.optimizer_metric_history.append(point)
                # Continuous bounded telemetry, including the first learned
                # window and the final learned window; never mix seed curves.
                self.metrics["optimizer_metric_history"] = self.optimizer_metric_history
                
            def _on_step(self) -> bool:
                now = time.time()
                # SB3 on-policy exposes clipped_actions; off-policy exposes the
                # env-space actions (buffer_actions are deliberately excluded).
                actions = self.locals.get("clipped_actions", self.locals.get("actions"))
                self.action_distribution_monitor.observe(self.model, actions)
                self._capture_optimizer_metrics()
                for info in self.locals.get("infos", []) or []:
                    episode = info.get("episode") if isinstance(info, dict) else None
                    if not isinstance(episode, dict) or episode.get("r") is None:
                        continue
                    try:
                        value = float(episode.get("r"))
                    except (TypeError, ValueError):
                        continue
                    if np.isfinite(value):
                        self.training_reward_curve.append(value)
                # The declared simulator budget includes hidden prefix actions.
                # SB3 only counts learner-visible transitions, so stop once the
                # sum reaches the requested budget.
                prefix_steps = (
                    frontier_env.autorl_prefix_steps_total
                    if frontier_env is not None else 0
                )
                learner_steps = int(getattr(self.model, "num_timesteps", 0) or 0)
                paid_steps_for_stop = learner_steps if (
                    frontier_env is not None and frontier_env._autorl_exploratory
                ) else prefix_steps + learner_steps
                if paid_steps_for_stop >= int(requested_steps):
                    return False
                if now - self.last_heartbeat_at >= self.heartbeat_interval:
                    self.last_heartbeat_at = now
                    try:
                        hb = {
                            "schema_version": "hpo_heartbeat.v1",
                            "iter": int(getattr(state, "pipeline_iteration", 0) or 0) if state is not None else 0,
                            "trial": int(trial_id),
                            "seed": int(seed),
                            "num_timesteps": int(getattr(self.model, "num_timesteps", 0) or 0),
                            "learner_steps": learner_steps,
                            "prefix_controller_steps": prefix_steps,
                            "learner_execution_receipt": self.metrics.get("learner_execution_receipt"),
                            "optimizer_step_counter": (
                                self.optimizer_step_counter.snapshot() if self.optimizer_step_counter else {}
                            ),
                            "action_distribution": self.action_distribution_monitor.snapshot(self.model, reset=False),
                            "latest_optimizer_observation": (
                                self.optimizer_metric_history[-1] if self.optimizer_metric_history else None
                            ),
                            "elapsed_seconds": float(now - self.started_at),
                            "max_seed_seconds": self.max_seed_seconds,
                        }
                        (run_dir / "heartbeat.v1.json").write_text(
                            json.dumps(hb, indent=2, default=str),
                            encoding="utf-8",
                        )
                    except Exception:
                        pass
                if self.max_seed_seconds > 0 and (now - self.started_at) >= self.max_seed_seconds:
                    self.watchdog_stopped = True
                    try:
                        if state is not None:
                            state.pipeline_memory.setdefault("hpo_watchdog_events", []).append({
                                "iter": int(getattr(state, "pipeline_iteration", 0) or 0),
                                "trial": int(trial_id),
                                "seed": int(seed),
                                "elapsed_seconds": float(now - self.started_at),
                                "max_seed_seconds": self.max_seed_seconds,
                                "status": "seed_wall_time_exceeded",
                            })
                    except Exception:
                        pass
                    return False
                return True
                
            def _on_training_end(self) -> None:
                self._capture_optimizer_metrics(force=True)
                # AUTHORITATIVE episode stats come from SB3's ep_info_buffer
                # (a deque of {'r','l'} maintained via Monitor for ALL algos).
                # The logger's rollout/ep_*_mean keys are frequently EMPTY on
                # short runs / off-policy algos, which previously produced a
                # misleading 0.0 -> false MDP_FAULT. Use None (not 0.0) when
                # unknown so diagnostics treats it as "no data", not "agent
                # dies instantly".
                ep_buf = list(getattr(self.model, "ep_info_buffer", []) or [])
                rews = [e["r"] for e in ep_buf if "r" in e]
                lens = [e["l"] for e in ep_buf if "l" in e]
                if not self.training_reward_curve and rews:
                    # Compatibility fallback for algorithms/wrappers that do
                    # not expose Monitor episode records through callback infos.
                    self.training_reward_curve = [float(x) for x in rews]
                self.metrics["train_num_episodes"] = len(ep_buf)
                self.metrics["train_ep_rew_mean"] = (
                    float(np.mean(rews)) if rews else None
                )
                self.metrics["train_ep_len_mean"] = (
                    float(np.mean(lens)) if lens else None
                )
                # Bound persisted telemetry without changing its order.  Five
                # thousand probe steps can still generate many short episodes.
                curve = list(self.training_reward_curve)
                if len(curve) > 256:
                    stride = max(1, int(math.ceil(len(curve) / 256)))
                    curve = curve[::stride][-256:]
                self.metrics["train_ep_rew_curve"] = curve

                # Secondary optimizer-internal metrics (diagnostic colour
                # only) — captured ALGORITHM-AGNOSTICALLY. Every algorithm
                # logs its own set of train/* scalars (PPO: entropy_loss,
                # policy_gradient_loss, value_loss, approx_kl; SAC/TD3/DDPG:
                # actor_loss, critic_loss, ent_coef[_loss]; DQN: loss). The
                # old code hard-coded PPO keys, so SAC reported all-zero
                # losses and misled diagnostics into a false "exploration
                # collapse" → wrong fault attribution. Forward whatever the
                # model's logger actually recorded, under its real names.
                opt_metrics: Dict[str, float] = {}
                if hasattr(self.model, "logger") and hasattr(
                    self.model.logger, "name_to_value"
                ):
                    for key, val in self.model.logger.name_to_value.items():
                        if not key.startswith("train/"):
                            continue
                        try:
                            opt_metrics[key.split("/", 1)[1]] = float(val)
                        except (TypeError, ValueError):
                            continue
                from autorl.training_health import normalize_optimizer_metrics
                from autorl.learner_execution_contract import optimizer_learning_rates
                self.metrics["optimizer_metrics"] = normalize_optimizer_metrics(opt_metrics)
                self.metrics["optimizer_metrics"]["n_updates"] = int(
                    getattr(self.model, "_n_updates", 0) or 0
                )
                self.metrics["optimizer_learning_rates_final"] = optimizer_learning_rates(self.model)
                if self.optimizer_step_counter:
                    self.metrics["learner_execution_receipt"]["optimizer_step_counter_final"] = self.optimizer_step_counter.snapshot()
                    self.optimizer_step_counter.close()
                self.metrics["watchdog_stopped"] = bool(self.watchdog_stopped)
                self.metrics["watchdog_elapsed_seconds"] = float(time.time() - self.started_at)
                self.metrics["watchdog_max_seed_seconds"] = float(self.max_seed_seconds)

        self_outer = self
        diag_callback = DiagnosticLoggerCallback()

        model = None
        start_steps = 0
        learner_steps = 0
        actual_steps = 0
        seed_started_at = time.time()
        try:
            fresh_env = self._make_fresh_env(adapter_path)
            # A stage checkpoint is a frozen controller used only to construct
            # the reset distribution.  It is placed inside intrinsic/trace/
            # Monitor so none of its transitions enter the new learner's state.
            fresh_env, stage_frontier_handoff = (
                self._try_stage_frontier_reset_handoff(
                    state=state,
                    env=fresh_env,
                    seed=seed,
                    trial_id=trial_id,
                    simulator_budget=requested_steps,
                    trial_assignment=trial_assignment,
                )
            )
            if isinstance(fresh_env, _StageFrontierResetWrapper):
                frontier_env = fresh_env
            else:
                stage_frontier_rejection = _env_local_attr(
                    fresh_env, "_autorl_stage_frontier_rejection"
                )
            # ── V6 R1: solving-time intrinsic exploration ──────────────────
            # If the genome's active exploration profile requests it, wrap the
            # TRAINING env with an additive controllable-novelty bonus
            # (`reward = M4_reward + scale*intrinsic`). Strict no-op for the
            # default profile. The held-out OMR/F eval runs on a separate
            # UNWRAPPED env (see external-metric block below), so the intrinsic
            # bonus never contaminates the committed metric.
            try:
                from autorl.intrinsic_exploration import (
                    maybe_wrap_training_env_with_intrinsic,
                )
                fresh_env = maybe_wrap_training_env_with_intrinsic(
                    fresh_env, state,
                    trial_id=trial_id, seed=seed, logger=self.logger,
                )
            except Exception as _v6e:
                self.logger.warning("V6 intrinsic wrap skipped: %s", _v6e)
            try:
                from autorl.m1_env_contract import (
                    action_space_kind,
                    is_algorithm_compatible,
                )

                if not is_algorithm_compatible(algo_name, env=fresh_env, state=state):
                    kind = action_space_kind(env=fresh_env, state=state)
                    try:
                        fresh_env.close()
                    except Exception:
                        pass
                    if state is not None and isinstance(getattr(state, "pipeline_memory", None), dict):
                        state.pipeline_memory.setdefault("m1_algorithm_admission_events", []).append({
                            "schema_version": "m1_algorithm_admission_event.v1",
                            "stage": "M5_train_entry_guard",
                            "trial": int(trial_id),
                            "seed": int(seed),
                            "rejected_algorithm": algo_name,
                            "action_space_kind": kind,
                            "reason": "invalid_algo_action_space",
                        })
                    return -1e18, {
                        "training_failure": {
                            "type": "InvalidAlgorithmActionSpace",
                            "message": (
                                f"{algo_name} is incompatible with action_space_kind={kind}"
                            ),
                            "stage": "m1_env_adapter_contract",
                        },
                        "objective_eval_source": "invalid_genome_action_space",
                        "objective_valid": False,
                        "requested_steps": requested_steps,
                        "actual_steps": 0,
                        "refund_pool_in": refund_pool_in,
                        "refund_pool_out": int(getattr(state, "budget_refund_pool", 0) or 0) if state is not None else 0,
                        "refund_eligible": False,
                    }
            except Exception as e:
                self.logger.warning("M1 train-entry action-space guard skipped: %s", e)

            if v5_store is not None and v5_trace_context:
                try:
                    from datetime import datetime as _dt
                    from autorl.stage_evidence import extract_trusted_stage_label_plane
                    from autorl.trajectory_evidence.store import RecordingWrapper

                    fresh_env = RecordingWrapper(
                        fresh_env,
                        v5_store,
                        label_plane_extractor=lambda steps: (
                            extract_trusted_stage_label_plane(state, steps)
                        ),
                        run_id=v5_trace_context["run_id"],
                        phase="m5_train",
                        regime=v5_trace_context["regime"],
                        genome_id=v5_trace_context["genome_id"],
                        policy_id=v5_trace_context["policy_id"],
                        seed=int(seed),
                        obs_contract_raw="policy_obs.v1",
                        obs_contract_policy="policy_obs.v1",
                        created_at=_dt.now().isoformat(timespec="seconds"),
                        trial_uid=v5_trace_context.get("trial_uid"),
                        checkpoint_ref=v5_trace_context.get("checkpoint_ref"),
                        hypothesis_ids=v5_trace_context.get("hypothesis_ids"),
                    )
                except Exception as _v5e:
                    self.logger.warning("V5 M5-train trace wrap skipped: %s", _v5e)

            env = Monitor(fresh_env, filename=monitor_file)
            model = AlgoClass(
                "MlpPolicy",
                env,
                seed=seed,
                verbose=0,
                policy_kwargs=policy_kwargs,
                tensorboard_log=str(tb_dir),
                **filtered,
            )
            diag_callback.metrics["learner_execution_receipt"] = effective_receipt(
                model, learner_contract, constructor_kwargs=filtered,
                declared_defaults=getattr(algo_config, "default_hyperparams", {}) or {},
                policy_kwargs=policy_kwargs,
            )
            diag_callback.metrics["learner_execution_receipt"]["health_repair_execution"] = (
                guard_health_repair_before_learning(state, diag_callback.metrics["learner_execution_receipt"])
            )
            diag_callback.optimizer_step_counter = OptimizerStepCounter(model)
            diag_callback.metrics["learner_execution_receipt"]["optimizer_step_counter"] = diag_callback.optimizer_step_counter.snapshot()
            if state is not None:
                state.pipeline_memory["last_learner_execution_receipt"] = copy.deepcopy(
                    diag_callback.metrics["learner_execution_receipt"]
                )
            parameter_warmstart_receipt = _champion_parameter_warm_start(
                state=state,
                model=model,
                algo_class=AlgoClass,
                algo_name=algo_name,
                env=fresh_env,
                trial_id=trial_id,
                seed=seed,
            )
            if parameter_warmstart_receipt.get("applied"):
                self.logger.info(
                    "[CHAMPION_WARM_START] trial=%s seed=%s checkpoint=%s",
                    trial_id,
                    seed,
                    parameter_warmstart_receipt.get("checkpoint_ref"),
                )
            elif parameter_warmstart_receipt.get("enabled"):
                self.logger.info(
                    "[CHAMPION_WARM_START][COLD_FALLBACK] trial=%s seed=%s reason=%s",
                    trial_id,
                    seed,
                    parameter_warmstart_receipt.get("reason"),
                )
            start_steps = int(getattr(model, "num_timesteps", 0) or 0)

            # Legacy engineering runs may reuse an exact same-genome/same-reward
            # off-policy buffer across controller iterations. Paper P1/P2,
            # matched interventions, stage handoffs, and final confirmation are
            # always fresh. Reward-changed relabel is forbidden below.
            buffer_warmstart_msg = None
            scientific_matched_trial = bool(
                (trial_assignment or {}).get("scientific_intervention_id")
                and (trial_assignment or {}).get("scientific_match_group")
                is not None
            )
            replay_reuse_block_reason = None
            paper_stage_regime = self._stage_checkpoint_regime(state)
            if paper_stage_regime in {"P1", "P2", "P3"}:
                replay_reuse_block_reason = (
                    "paper_stage_regime_requires_fresh_replay"
                )
            elif stage_frontier_handoff is not None:
                replay_reuse_block_reason = (
                    "stage_frontier_reset_handoff_requires_fresh_replay"
                )
            elif str(stage_initialization_plan.get("mode") or "") == (
                "final_full_task_cold_start"
            ):
                replay_reuse_block_reason = (
                    "final_full_task_confirmation_requires_fresh_replay"
                )
            elif scientific_matched_trial:
                replay_reuse_block_reason = (
                    "matched_scientific_intervention_requires_fresh_replay"
                )
            if (
                AlgoClass.__name__ in ("SAC", "TD3", "DDPG")
                and replay_reuse_block_reason is None
            ):
                buffer_warmstart_msg = self._try_load_replay_buffer(
                    state, model, AlgoClass.__name__, run_dir,
                    trial_id=trial_id, seed=seed,
                )

            reserve_training(state, requested_steps, trial_id=trial_id, seed=seed)
            model.learn(
                total_timesteps=requested_steps,
                tb_log_name=f"{algo_name}_trial{trial_id}_seed{seed}",
                progress_bar=False,
                callback=diag_callback,
                reset_num_timesteps=(buffer_warmstart_msg is None),
            )
            learner_steps = max(
                0,
                int(getattr(model, "num_timesteps", 0) or 0) - start_steps,
            )
            actual_steps = int(learner_steps) + int(
                frontier_env.autorl_prefix_steps_total
                if frontier_env is not None else 0
            )
            # V9.4: reconstruct ordered stage-completion learning dynamics
            # from the isolated diagnostic label plane.  This is computed only
            # after training and is never returned to the policy or reward.
            if v5_store is not None and v5_trace_context:
                try:
                    from autorl.v94_stage_diagnostics import (
                        analyze_trial_stage_learning,
                    )

                    diag_callback.metrics["stage_learning_dynamics"] = (
                        analyze_trial_stage_learning(
                            v5_store.root,
                            trial_uid=str(
                                v5_trace_context.get("trial_uid") or ""
                            ),
                            seed=int(seed),
                            config=(
                                self.config.get("stage_learning_diagnostics")
                                or {}
                            ),
                        )
                    )
                except Exception as e:
                    self.logger.warning(
                        "V9.4 stage-learning reconstruction skipped "
                        "(trial=%s, seed=%s): %s",
                        trial_id,
                        seed,
                        e,
                    )

            # Save replay buffer for next controller iter's reuse
            if (
                AlgoClass.__name__ in ("SAC", "TD3", "DDPG")
                and paper_stage_regime not in {"P1", "P2", "P3"}
                and stage_frontier_handoff is None
            ):
                try:
                    self._save_replay_buffer(
                        state, model, AlgoClass.__name__, run_dir,
                        trial_id, seed,
                    )
                except Exception as e:
                    self.logger.warning(f"replay buffer save failed: {e}")

            # ── External-metric evaluation (X) ────────────────────────────
            # 2026-05-25 P0 OMR HARD CONTRACT (codex + claude review):
            #
            # The external_score returned by this function MUST come from
            # the OMR (Objective Metric Resolver) generated evaluator, which
            # measures real task performance on the UNWRAPPED env using the
            # env-native ground-truth metric. It is the only signal HPO is
            # allowed to maximise and the only signal diagnostics may judge
            # task success on.
            #
            # PREVIOUSLY this branch silently fell back to evaluate_policy()
            # on the M4-wrapped env when OMR failed — i.e. used the M4
            # designed reward to judge whether the agent had solved the task.
            # An agent that reward-hacks the M4 wrapper then looks like it
            # "succeeded" on the env-native metric. That broke the central
            # promise of AutoRL ("closed loop drives env-native external
            # objective"), so the fallback path has been DISABLED here.
            #
            # The wrapped-env eval is still useful as a *diagnostic colour*
            # (does the agent at least optimise the reward we trained on?),
            # so we record it under a separate, non-authoritative name
            # `diagnostic_fallback_score`. Downstream diagnostics and the
            # outcome evaluator MUST distinguish:
            #     objective_eval_source == "omr_external" → trust score
            #     objective_eval_source == "omr_failed"   → score is SENTINEL,
            #                                               objective_valid=False;
            #                                               trial cannot count
            #                                               toward "task solved".
            #     objective_eval_source == "omr_unavailable" → same as above.
            #
            # Sentinel value: -1e18 (deeply negative so Optuna ranks the
            # invalid trial below any plausible real score, but distinct
            # from float('-inf') which is reserved for crashes).
            OMR_SENTINEL_SCORE = -1e18

            external_score: float | None = None
            objective_eval_source = "omr_unavailable"
            objective_valid = False
            omr_error: str | None = None

            terminal_final_contract = (
                _terminal_stage_final_equivalence(state)
                if state is not None else {}
            )
            if terminal_final_contract:
                # V9.5 forbids a second independently sampled Final batch when
                # the contract declares that Final is exactly the terminal
                # stage event.  The score is filled after stage evidence is
                # collected from that one canonical held-out episode batch.
                objective_eval_source = (
                    "pending_terminal_stage_same_rollouts"
                )
            elif objective_evaluator is not None:
                try:
                    eval_kwargs: Dict[str, Any] = {
                        "n_episodes": int(
                            self.config.get("objective_eval_episodes", 5) or 5
                        ),
                        "seed": seed,
                    }
                    v5_trace_counter = {"recorded": 0, "trace_ids": []}
                    supports_trace_callback = False
                    if v5_store is not None:
                        try:
                            import inspect

                            supports_trace_callback = (
                                "trajectory_recorder"
                                in inspect.signature(objective_evaluator).parameters
                            )
                        except Exception:
                            supports_trace_callback = False
                    if supports_trace_callback:
                        policy_id = v5_trace_context.get("policy_id") or (
                            f"policy.m5_trial{int(trial_id)}_trainseed{int(seed)}"
                        )
                        _checkpoint_ref = v5_trace_context.get("checkpoint_ref")
                        _trace_trial_uid = v5_trace_context.get("trial_uid")
                        _trace_hypothesis_ids = list(
                            v5_trace_context.get("hypothesis_ids") or []
                        )

                        def _record_heldout_trace(
                            *,
                            steps: List[Dict[str, Any]],
                            heldout_omr: float,
                            seed: int,
                            episode_index: int,
                        ) -> None:
                            before_n = len(v5_store.iter_index(
                                phase="m5_train_eval"
                            ))
                            trace_id = self._v5_record_eval_episode(
                                v5_store,
                                state,
                                steps,
                                seed,
                                episode_index,
                                heldout_omr=heldout_omr,
                                policy_id=policy_id,
                                trial_uid=_trace_trial_uid,
                                checkpoint_ref=_checkpoint_ref,
                                hypothesis_ids=_trace_hypothesis_ids,
                            )
                            if trace_id:
                                v5_trace_counter["trace_ids"].append(str(trace_id))
                            after_n = len(v5_store.iter_index(
                                phase="m5_train_eval"
                            ))
                            if after_n > before_n:
                                v5_trace_counter["recorded"] += 1

                        eval_kwargs["trajectory_recorder"] = (
                            _record_heldout_trace
                        )

                    obj = objective_evaluator(model, **eval_kwargs)
                    raw_mean = obj.get("objective_mean")
                    if raw_mean is None:
                        raise RuntimeError(
                            "OMR evaluator returned None for objective_mean"
                        )
                    external_score = float(raw_mean)
                    objective_eval_source = "omr_external"
                    objective_valid = True
                    diag_callback.metrics["v5_m5_eval_trace_recording"] = {
                        "enabled": bool(v5_store is not None),
                        "evaluator_callback_supported":
                            bool(supports_trace_callback),
                        "recorded_episode_count":
                            int(v5_trace_counter["recorded"]),
                        "trace_ids": list(v5_trace_counter["trace_ids"]),
                        "omr_contract_ref": (
                            (getattr(state, "objective_metric_spec", {}) or {})
                            .get("omr_contract_ref")
                            if state is not None else None
                        ),
                    }
                except Exception as e:
                    omr_error = f"{type(e).__name__}: {e}"
                    objective_eval_source = "omr_failed"
                    self.logger.warning(
                        f"OMR external eval failed (trial={trial_id}, "
                        f"seed={seed}): {e}. external_score set to SENTINEL "
                        f"({OMR_SENTINEL_SCORE:.0e}); trial marked "
                        f"objective_valid=False — diagnostics MUST treat as "
                        f"unverified."
                    )

            # P2 report-only dense native return. This is deliberately NOT the
            # primary OMR and is never returned as external_score. It exists so
            # papers/dashboards can show the dense library score on Ant/Walker
            # (and other envs) while commit/HPO/LCB remain tied to the primary
            # OMR channel above.
            report_only_metrics: Dict[str, Any] = {}
            if self._report_only_native_return_enabled(state):
                report = self._evaluate_native_episode_return_report_only(
                    model,
                    run_dir=run_dir,
                    seed=seed,
                    n_episodes=int(self.config.get("report_only_eval_episodes", 5) or 5),
                )
                report_only_metrics["native_episode_return"] = report
                if report.get("valid"):
                    self.logger.info(
                        "  Report-only native episode return = %.3f "
                        "(NOT used for HPO/commit)",
                        float(report.get("objective_mean", 0.0) or 0.0),
                    )

            # Diagnostic-only wrapped-env evaluation (never authoritative).
            # Recorded purely so the diagnostics engine can see whether the
            # agent at least optimised the reward it was trained on, even
            # when OMR is broken. NOT used as external_score under any
            # circumstance.
            diagnostic_fallback_score: float | None = None
            diagnostic_fallback_episodes = 0
            if not objective_valid:
                try:
                    diag_env = self._make_fresh_env(adapter_path)
                    diag_mean, _ = evaluate_policy(
                        model, diag_env, n_eval_episodes=3, deterministic=True
                    )
                    diag_env.close()
                    diagnostic_fallback_score = float(diag_mean)
                    diagnostic_fallback_episodes = 3
                    self.logger.info(
                        f"  Diagnostic-only wrapped-env eval = "
                        f"{diagnostic_fallback_score:.3f} "
                        f"(NOT counted as external_score)"
                    )
                except Exception as e:
                    self.logger.warning(
                        f"  Diagnostic-only wrapped-env eval ALSO failed: {e}"
                    )

            if external_score is None:
                external_score = OMR_SENTINEL_SCORE

            diag_callback.metrics["objective_eval_source"] = objective_eval_source
            diag_callback.metrics["objective_valid"] = objective_valid
            diag_callback.metrics["diagnostic_fallback_score"] = diagnostic_fallback_score
            diag_callback.metrics["diagnostic_fallback_episodes"] = diagnostic_fallback_episodes
            diag_callback.metrics["omr_error"] = omr_error
            diag_callback.metrics["omr_sentinel_score"] = OMR_SENTINEL_SCORE
            diag_callback.metrics["report_only_metrics"] = report_only_metrics
            native_report = report_only_metrics.get("native_episode_return", {})
            diag_callback.metrics["report_native_episode_return_mean"] = (
                native_report.get("objective_mean") if native_report.get("valid") else None
            )
            diag_callback.metrics["report_only_selection_role"] = (
                "telemetry_only_never_hpo_iqm_lcb_commit"
                if report_only_metrics else None
            )
            try:
                diag_callback.metrics["coverage_evidence"] = (
                    self._collect_coverage_evidence(state, model, seed)
                    if state is not None else None
                )
            except Exception as e:
                self.logger.warning(f"coverage evidence collection failed: {e}")

            n_stage_eps = _stage_evidence_episodes_for_state(
                self.config,
                state,
                effective_training_steps=base_total_timesteps,
            )
            try:
                from autorl.stage_evidence import collect_stage_activation_evidence

                def _stage_evidence_env_factory() -> Any:
                    evidence_env = self._make_fresh_env(adapter_path)
                    evidence_env, _ = self._try_stage_frontier_reset_handoff(
                        state=state,
                        env=evidence_env,
                        seed=seed,
                        trial_id=trial_id,
                        # Evaluation interaction accounting is reported on its
                        # own surface; do not truncate a diagnostic episode by
                        # the learner's training budget.
                        simulator_budget=max(
                            requested_steps,
                            n_stage_eps * self._episode_horizon(evidence_env),
                        ),
                        trial_assignment=trial_assignment,
                        evaluation=True,
                    )
                    return evidence_env

                stage_ev = collect_stage_activation_evidence(
                    state, model,
                    env_factory=_stage_evidence_env_factory,
                    n_episodes=n_stage_eps,
                    seed=seed,
                    trial_id=trial_id,
                    max_steps=self.config.get("stage_evidence_max_steps", None),
                ) if state is not None else None
                diag_callback.metrics["stage_activation_evidence"] = (
                    stage_ev.to_dict() if stage_ev is not None else {}
                )
            except Exception as e:
                self.logger.warning(f"stage evidence collection failed: {e}")
                diag_callback.metrics["stage_activation_evidence"] = {
                    "schema_version": "stage_evidence.v1",
                    "collection_error": f"{type(e).__name__}: {e}",
                }

            if terminal_final_contract:
                same_rollout_receipt = _terminal_stage_score_from_evidence(
                    dict(
                        diag_callback.metrics.get(
                            "stage_activation_evidence"
                        ) or {}
                    ),
                    terminal_final_contract,
                    expected_episodes=n_stage_eps,
                )
                diag_callback.metrics[
                    "terminal_stage_final_equivalence_receipt"
                ] = same_rollout_receipt
                if same_rollout_receipt.get("valid"):
                    external_score = float(
                        same_rollout_receipt["objective_mean"]
                    )
                    objective_eval_source = (
                        "terminal_stage_same_heldout_rollouts"
                    )
                    objective_valid = True
                    omr_error = None
                else:
                    external_score = OMR_SENTINEL_SCORE
                    objective_eval_source = (
                        "terminal_stage_same_rollouts_failed"
                    )
                    objective_valid = False
                    omr_error = str(
                        same_rollout_receipt.get("reason")
                        or "same-rollout terminal-stage evidence unavailable"
                    )
                # Replace the earlier pending values; all downstream result,
                # provenance, IQM, LCB and diagnostics consumers now see the
                # canonical same-episode score.
                diag_callback.metrics[
                    "objective_eval_source"
                ] = objective_eval_source
                diag_callback.metrics["objective_valid"] = objective_valid
                diag_callback.metrics["omr_error"] = omr_error

            interface_generation_tuple = (
                _interface_generation_tuple_from_state(state, run_dir)
            )
            # Save model checkpoint
            iter_id = int(getattr(state, "pipeline_iteration", 0) or 0)
            model_path = (
                run_dir / "models"
                / f"iter{iter_id}_trial{trial_id}_seed{seed}"
            )
            model_path.parent.mkdir(exist_ok=True)
            model.save(str(model_path))
            model_zip_path = f"{model_path}.zip"
            checkpoint_interface_sidecar = Path(
                model_zip_path + ".interface_generation.v1.json"
            )
            checkpoint_sidecar_payload = {
                "schema_version": "checkpoint_interface_generation.v1",
                "checkpoint_ref": model_zip_path,
                "interface_generation_tuple": dict(
                    interface_generation_tuple
                ),
                "policy": "checkpoint_load_requires_exact_tuple_match",
            }
            try:
                from autorl.v2_provenance import atomic_write_json

                atomic_write_json(
                    checkpoint_interface_sidecar,
                    checkpoint_sidecar_payload,
                )
            except Exception:
                checkpoint_interface_sidecar.write_text(
                    json.dumps(
                        checkpoint_sidecar_payload, indent=2, default=str
                    ),
                    encoding="utf-8",
                )
            self.logger.info(f"  Model saved → {model_zip_path}")

            env.close()

            # Plot training curve for this trial/seed
            self._plot_training_curve(monitor_dir, run_dir, trial_id, seed, algo_name)

            # Optional visual-evidence GIFs (seed==0 only, to bound storage):
            #   - "before training" random-policy baseline, once per run_dir
            #   - "after trial N" final-policy snapshot, every trial
            # Default is OFF because MuJoCo/MetaWorld native renderers can
            # crash the Python process in headless sessions. Enable only in a
            # renderer-tested environment or an isolated visualization job.
            if seed == 0 and self.config.get("record_video", False):
                self._record_trial_videos(run_dir, model, trial_id, seed)

            diag_callback.metrics["requested_steps"] = requested_steps
            diag_callback.metrics["actual_steps"] = actual_steps
            diag_callback.metrics["learner_steps"] = int(learner_steps)
            diag_callback.metrics["prefix_controller_steps"] = int(
                frontier_env.autorl_prefix_steps_total
                if frontier_env is not None else 0
            )
            diag_callback.metrics["refund_pool_in"] = refund_pool_in
            diag_callback.metrics["refund_pool_out"] = (
                int(getattr(state, "budget_refund_pool", 0) or 0)
                if state is not None else 0
            )
            diag_callback.metrics["refund_eligible"] = False
            diag_callback.metrics["model_path"] = model_zip_path
            diag_callback.metrics["seed"] = int(seed)
            diag_callback.metrics["trial_id"] = int(trial_id)
            diag_callback.metrics["interface_generation_tuple"] = dict(
                interface_generation_tuple
            )
            diag_callback.metrics["checkpoint_interface_generation_sidecar"] = (
                str(checkpoint_interface_sidecar)
            )
            stage_evidence_payload = dict(
                diag_callback.metrics.get("stage_activation_evidence") or {}
            )
            try:
                from autorl.env_builder_v2 import get_effective_obs_contract

                effective_obs_contract = get_effective_obs_contract(env)
            except Exception:
                effective_obs_contract = {}
            if frontier_env is not None:
                stage_frontier_handoff = (
                    frontier_env.autorl_frontier_audit_snapshot()
                )
            from autorl.v92_stage_loop import final_commit_eligibility_receipt

            final_commit_receipt = final_commit_eligibility_receipt(
                plan=stage_initialization_plan,
                handoff=stage_frontier_handoff,
                handoff_rejection=stage_frontier_rejection,
                replay_warmstart=buffer_warmstart_msg,
                parameter_warmstart=(
                    parameter_warmstart_receipt
                    if isinstance(parameter_warmstart_receipt, dict)
                    and parameter_warmstart_receipt.get("applied")
                    else None
                ),
                whole_task_evaluation=(
                    {
                        "schema_version": "whole_task_original_reset_evaluation.v1",
                        "valid": bool(objective_valid), "original_reset": True,
                        "single_policy": True, "assistance_disabled": True,
                        "original_horizon_preserved": True,
                        "policy_instance_shared_before_checkpoint_save": True,
                        "checkpoint_ref": model_zip_path,
                        "episodes": int(n_stage_eps if terminal_final_contract else self.config.get("objective_eval_episodes", 5) or 5),
                        "source": objective_eval_source,
                    }
                    if frontier_env is not None and frontier_env._autorl_exploratory
                    and objective_eval_source in {"terminal_stage_same_heldout_rollouts", "omr_external"} else None
                ),
            )
            final_commit_eligible = bool(final_commit_receipt["eligible"])
            diag_callback.metrics["evaluation_provenance"] = {
                "schema_version": "hpo_evaluator_provenance.v1",
                "pipeline_iteration": int(
                    getattr(state, "pipeline_iteration", 0) or 0
                ) if state is not None else 0,
                "trial_id": int(trial_id),
                "seed": int(seed),
                "checkpoint_ref": model_zip_path,
                "checkpoint_interface_generation_sidecar": str(
                    checkpoint_interface_sidecar
                ),
                "interface_generation_tuple": dict(
                    interface_generation_tuple
                ),
                "policy_instance_shared_before_checkpoint_save": True,
                "algo_name": str(algo_name),
                "effective_obs_contract": copy.deepcopy(effective_obs_contract),
                "whole_task_evaluation_receipt": copy.deepcopy(final_commit_receipt.get("whole_task_evaluation_receipt")),
                "learner_execution_receipt": copy.deepcopy(
                    diag_callback.metrics.get("learner_execution_receipt") or {}
                ),
                "optimizer_learning_rates_final": copy.deepcopy(
                    diag_callback.metrics.get("optimizer_learning_rates_final") or {}
                ),
                "training_initialization": {
                    "model_parameters": (
                        "champion_policy_parameter_warm_start"
                        if isinstance(parameter_warmstart_receipt, dict)
                        and parameter_warmstart_receipt.get("applied")
                        else (
                            "fresh_frontier_learner"
                            if stage_frontier_handoff is not None
                            else "fresh_seeded"
                        )
                    ),
                    "champion_parameter_warm_start": copy.deepcopy(
                        parameter_warmstart_receipt
                    ),
                    "stage_frontier_reset_handoff": stage_frontier_handoff,
                    "stage_frontier_handoff_rejection": copy.deepcopy(
                        stage_frontier_rejection
                    ),
                    "stage_training_initialization_plan": stage_initialization_plan,
                    "replay_buffer": (
                        "warm_started" if buffer_warmstart_msg is not None
                        else "empty"
                    ),
                    "replay_reuse_block_reason": replay_reuse_block_reason,
                    "warmstart_detail": buffer_warmstart_msg,
                },
                "final_omr": {
                    "surface": (
                        "terminal_stage_same_heldout_rollouts"
                        if terminal_final_contract
                        else "heldout_final_omr"
                    ),
                    "source": objective_eval_source,
                    "valid": bool(objective_valid),
                    "score": (
                        float(external_score) if objective_valid else None
                    ),
                    "final_commit_eligible": final_commit_eligible,
                    "eligibility_receipt": copy.deepcopy(final_commit_receipt),
                    "episodes": int(
                        n_stage_eps
                        if terminal_final_contract
                        else (
                            self.config.get(
                                "objective_eval_episodes", 5
                            ) or 5
                        )
                    ),
                    "terminal_stage_equivalence_receipt": copy.deepcopy(
                        diag_callback.metrics.get(
                            "terminal_stage_final_equivalence_receipt"
                        ) or {}
                    ),
                    "trace_ids": list(
                        (diag_callback.metrics.get("v5_m5_eval_trace_recording") or {})
                        .get("trace_ids") or []
                    ),
                },
                "stage_omr": {
                    "surface": "trusted_stage_omr",
                    "available": bool(
                        (diag_callback.metrics.get("stage_activation_evidence") or {})
                        .get("by_stage")
                    ),
                    "episodes": int(n_stage_eps),
                    "permission": "diagnostic_label_only",
                    "by_stage": copy.deepcopy(
                        stage_evidence_payload.get("by_stage") or {}
                    ),
                },
                "interaction_accounting": {
                    "requested_simulator_steps": int(requested_steps),
                    "learner_steps": int(learner_steps),
                    "prefix_controller_steps": int(
                        frontier_env.autorl_prefix_steps_total
                        if frontier_env is not None else 0
                    ),
                    "actual_simulator_steps": int(actual_steps),
                    "prefix_included_in_training_budget": True,
                },
            }
            diag_callback.metrics["final_commit_eligible"] = final_commit_eligible
            diag_callback.metrics["final_commit_eligibility_receipt"] = (
                final_commit_receipt
            )
            try:
                from autorl.v2_provenance import write_trial_provenance

                provenance_path = write_trial_provenance(
                    state,
                    trial_id=int(trial_id),
                    seed=int(seed),
                    model_path=model_zip_path,
                    hyperparams=hyperparams,
                    requested_steps=int(requested_steps),
                    actual_steps=int(actual_steps),
                    started_at=seed_started_at,
                    finished_at=time.time(),
                    scores={
                        "training_reward_mean":
                            diag_callback.metrics.get("train_ep_rew_mean"),
                        "objective_eval_source": objective_eval_source,
                        "objective_valid": objective_valid,
                        "external_score": external_score,
                        "diagnostic_fallback_score": diagnostic_fallback_score,
                        "report_only_metrics": report_only_metrics,
                        "report_native_episode_return_mean":
                            diag_callback.metrics.get("report_native_episode_return_mean"),
                        "report_only_selection_role":
                            diag_callback.metrics.get("report_only_selection_role"),
                        "omr_error": omr_error,
                    },
                )
                provenance_payload = _read_json_dict(Path(provenance_path))
                provenance_payload["interface_generation_tuple"] = dict(
                    interface_generation_tuple
                )
                provenance_payload[
                    "checkpoint_interface_generation_sidecar"
                ] = str(checkpoint_interface_sidecar)
                try:
                    from autorl.v2_provenance import atomic_write_json

                    atomic_write_json(
                        Path(provenance_path), provenance_payload
                    )
                except Exception:
                    Path(provenance_path).write_text(
                        json.dumps(
                            provenance_payload, indent=2, default=str
                        ),
                        encoding="utf-8",
                    )
                diag_callback.metrics["provenance_path"] = str(provenance_path)
            except Exception as e:
                self.logger.warning(f"v2 trial provenance write failed: {e}")
                diag_callback.metrics["provenance_write_failed"] = True
            if state is not None:
                self._record_budget_event(state, {
                    "iter": int(getattr(state, "pipeline_iteration", 0) or 0),
                    "trial": int(trial_id),
                    "seed": int(seed),
                    "requested_steps": requested_steps,
                    "actual_steps": actual_steps,
                    "refund_pool_in": refund_pool_in,
                    "refund_pool_out": int(getattr(state, "budget_refund_pool", 0) or 0),
                    "status": objective_eval_source,
                    "refund_eligible": False,
                })

            from autorl.seed_evidence import commit_seed_result, SeedEvidenceCommitError
            from autorl.v2_provenance import build_stack_tuple
            try:
                commit_seed_result(
                    run_dir,
                    iteration=int(getattr(state, "pipeline_iteration", 0) or 0),
                    trial=trial_id, seed=seed, score=external_score,
                    metrics=diag_callback.metrics,
                    stack=build_stack_tuple(state, hyperparams, requested_steps) if state is not None else {},
                )
            except Exception as exc:
                raise SeedEvidenceCommitError(str(exc)) from exc
            return external_score, diag_callback.metrics

        except Exception as e:
            from autorl.seed_evidence import SeedEvidenceCommitError
            if isinstance(e, SeedEvidenceCommitError):
                # Do not relabel a finished real evaluation as a failed learner
                # or refund its spent steps. Existing model/provenance survive.
                raise
            self.logger.warning(f"Training failed (trial={trial_id}, seed={seed}): {e}")
            if diag_callback.optimizer_step_counter:
                diag_callback.metrics["learner_execution_receipt"]["optimizer_step_counter_final"] = diag_callback.optimizer_step_counter.snapshot()
                diag_callback.optimizer_step_counter.close()
            if model is not None:
                learner_steps = max(
                    0,
                    int(getattr(model, "num_timesteps", 0) or 0) - start_steps,
                )
                actual_steps = int(learner_steps) + int(
                    frontier_env.autorl_prefix_steps_total
                    if frontier_env is not None else 0
                )
            unused_steps = max(0, requested_steps - actual_steps)
            refund_pool_out = (
                self._add_refund(state, unused_steps, base_total_timesteps)
                if state is not None else 0
            )
            if state is not None:
                self._record_budget_event(state, {
                    "iter": int(getattr(state, "pipeline_iteration", 0) or 0),
                    "trial": int(trial_id),
                    "seed": int(seed),
                    "requested_steps": requested_steps,
                    "actual_steps": actual_steps,
                    "refund_pool_in": refund_pool_in,
                    "refund_pool_out": refund_pool_out,
                    "status": "training_failed",
                    "refund_eligible": True,
                })
            try:
                env.close()
            except Exception:
                pass
            checkpoint_handoff_fault = (
                copy.deepcopy(getattr(e, "handoff_fault", {}) or {})
                if isinstance(e, StageFrontierContractError) else {}
            )
            if isinstance(e, StageFrontierContractError) and not checkpoint_handoff_fault:
                planned_refs = [
                    str(ref) for ref in (
                        stage_initialization_plan.get("checkpoint_refs") or []
                    ) if ref
                ]
                checkpoint_handoff_fault = {
                    "schema_version": "v9.2.checkpoint_handoff_fault.v1",
                    "fault_kind": "checkpoint_contract_preflight_failed",
                    "reason": str(e),
                    "source_stage_id": stage_initialization_plan.get(
                        "source_stage_id"
                    ),
                    "target_stage_id": stage_initialization_plan.get(
                        "target_stage_id"
                    ),
                    "checkpoint_refs": planned_refs,
                    "revokes_frontier_qualification": bool(planned_refs),
                }
            if checkpoint_handoff_fault:
                checkpoint_handoff_fault.update({
                    "trial_id": int(trial_id),
                    "seed": int(seed),
                    "initialization_plan": copy.deepcopy(
                        stage_initialization_plan
                    ),
                })
            return float("-inf"), {
                "training_failure": {
                    "type": type(e).__name__,
                    "message": str(e),
                    "stage": (
                        "stage_frontier_reset_handoff"
                        if isinstance(e, StageFrontierContractError)
                        else "train_or_evaluate"
                    ),
                },
                "optimizer_metrics": copy.deepcopy(diag_callback.metrics.get("optimizer_metrics") or {}),
                "optimizer_metric_history": copy.deepcopy(diag_callback.metrics.get("optimizer_metric_history") or []),
                "learner_execution_receipt": copy.deepcopy(
                    getattr(e, "receipt", None)
                    if isinstance(e, LearnerExecutionContractError)
                    else diag_callback.metrics.get("learner_execution_receipt") or learner_contract
                ),
                "checkpoint_handoff_fault": checkpoint_handoff_fault or None,
                "objective_eval_source": "not_evaluated_training_failed",
                "requested_steps": requested_steps,
                "actual_steps": actual_steps,
                "refund_pool_in": refund_pool_in,
                "refund_pool_out": refund_pool_out,
                "refund_eligible": True,
                "objective_valid": False,
                "interface_generation_tuple": dict(
                    _interface_generation_tuple_from_state(state, run_dir)
                ),
            }

    def _record_trial_videos(self, run_dir: Path, model: Any,
                             trial_id: int, seed: int) -> None:
        """Save before/after GIFs of the policy for visual paper evidence.

        Renders the *adapter's* env with `render_mode='rgb_array'`. Known-env
        wrappers and well-formed synth adapters both forward kwargs to
        `gym.make`, so this works across pillars. Anything that goes wrong
        (renderer unavailable, adapter doesn't accept kwargs, ...) is logged
        and swallowed — never blocks training.
        """
        try:
            from autorl.video import record_policy_gif
            from autorl.env_builder import build_env
        except ImportError as e:
            self.logger.warning(f"Video recording deps missing: {e}")
            return

        run_dir = Path(run_dir)
        videos_dir = run_dir / "videos"

        # "Before training" random-policy baseline, written once per run_dir.
        baseline_path = videos_dir / "before_training_random.gif"
        if not baseline_path.exists():
            self.logger.info(f"Recording random-policy baseline GIF ...")
            record_policy_gif(
                env_factory=lambda: build_env(
                    run_dir, apply_reward=False, render_mode="rgb_array"
                ),
                policy=None,
                out_path=baseline_path,
                max_steps=300,
                seed=0,
            )

        # Per-trial final-policy GIF.
        out_path = videos_dir / f"trial{trial_id}_seed{seed}_final.gif"
        self.logger.info(f"Recording final-policy GIF for trial {trial_id} ...")
        record_policy_gif(
            env_factory=lambda: build_env(
                run_dir, apply_reward=True, render_mode="rgb_array"
            ),
            policy=model,
            out_path=out_path,
            max_steps=300,
            seed=0,
        )

    def _make_fresh_env(self, adapter_path: str) -> Any:
        """Re-instantiate the environment via the canonical builder.

        Goes through env_builder so the M4-designed reward_wrapper.py is
        applied on top of env_adapter.py — the designed reward now actually
        participates in SB3 training and evaluation (previously discarded).
        """
        from autorl.env_builder import build_env
        run_dir = Path(adapter_path).parent
        return build_env(run_dir, apply_reward=True)

    # ──────────────────────────────────────────────────────────────────────
    # External-metric evaluation + closed-loop search-space refinement
    # ──────────────────────────────────────────────────────────────────────

    def _load_objective_evaluator(self, state: PipelineState):
        """Load the OMR-generated evaluate_objective() — the external metric.

        Returns the callable, or None if OMR produced no usable artifact.

        2026-05-25 P0 OMR hard contract — when this returns None,
        _train_and_evaluate marks every seed as objective_eval_source=
        "omr_unavailable" and objective_valid=False. external_score is set
        to the OMR sentinel (-1e18), so HPO best-selection excludes the
        trial, the diagnostics engine short-circuits to OMR_FAULT, and the
        driver reports task_resolution_level=OMR_FAILED. The previous
        behaviour ("fall back to wrapped-env evaluation as external") has
        been removed — see contracts/objective_evaluation.md.
        """
        path = getattr(state, "objective_metric_path", None)
        if not path or not Path(path).exists():
            self.logger.error(
                "[OMR_FAULT] No OMR objective_metric.py at "
                f"state.objective_metric_path={path!r}. Trials will be "
                "marked objective_valid=False and the run will be reported "
                "as task_resolution_level=OMR_FAILED. Re-run OMR or check "
                "the OMR module's output."
            )
            return None
        try:
            ns: Dict[str, Any] = {"__file__": str(path)}
            exec(compile(Path(path).read_text(encoding="utf-8"),
                         str(path), "exec"), ns)
            fn = ns.get("evaluate_objective")
            if callable(fn):
                spec = getattr(state, "objective_metric_spec", {}) or {}
                self.logger.info(
                    f"HPO/diagnostics will evaluate on the OMR external "
                    f"metric: {spec.get('metric_name', 'objective')}"
                )
                return fn
            self.logger.warning(
                "objective_metric.py has no evaluate_objective — falling back"
            )
            return None
        except Exception as e:
            self.logger.warning(f"Failed to load OMR objective metric: {e}")
            return None

    @staticmethod
    def _report_only_native_return_enabled(state: Any) -> bool:
        """Whether HPO should emit dense native return as telemetry only.

        This is intentionally keyed by `objective_metric_spec.report_only_metrics`,
        not by env name. P2 raw-sim OMR writes this entry when dense env.step
        scalar is allowed for reporting but forbidden for primary commit.
        """
        if state is None:
            return False
        spec = getattr(state, "objective_metric_spec", {}) or {}
        for metric in spec.get("report_only_metrics") or []:
            if not isinstance(metric, dict):
                continue
            if str(metric.get("id") or "") == "report.native_episode_return.v1":
                return True
            if str(metric.get("metric_name") or "").lower().startswith("native episode return"):
                return True
        return False

    def _evaluate_native_episode_return_report_only(
        self,
        model: Any,
        *,
        run_dir: Path,
        seed: int,
        n_episodes: int = 5,
    ) -> Dict[str, Any]:
        """Evaluate unwrapped env.step return for reporting only.

        The returned dict is never fed into external_score, valid_scores, Optuna,
        ASHA, or LCB. It uses the same selected observation space as the trained
        policy, but disables the M4 reward wrapper so the scalar is the native
        env.step reward.
        """
        from autorl.env_builder import build_env

        returns: List[float] = []
        error: str | None = None
        env = None
        n_eps = max(1, int(n_episodes))
        try:
            env = build_env(run_dir, apply_reward=False, apply_obs_selection=True)
            for ep in range(n_eps):
                try:
                    try:
                        out = env.reset(seed=int(seed) + ep)
                    except TypeError:
                        out = env.reset()
                    obs = out[0] if isinstance(out, tuple) else out
                    done = False
                    steps = 0
                    ep_return = 0.0
                    max_steps = int(getattr(env, "_max_episode_steps", 100000) or 100000)
                    while not done and steps < max_steps:
                        action, _ = model.predict(obs, deterministic=True)
                        step_out = env.step(action)
                        if isinstance(step_out, tuple) and len(step_out) == 5:
                            obs, reward, terminated, truncated, _info = step_out
                            done = bool(terminated or truncated)
                        elif isinstance(step_out, tuple) and len(step_out) == 4:
                            obs, reward, done, _info = step_out
                            done = bool(done)
                        else:
                            raise RuntimeError(
                                f"unsupported env.step output for report metric: {type(step_out)}"
                            )
                        ep_return += float(reward)
                        steps += 1
                    returns.append(float(ep_return))
                except Exception as e:
                    error = f"{type(e).__name__}: {e}"
                    self.logger.warning(
                        "report-only native return eval failed (seed=%s, ep=%s): %s",
                        seed,
                        ep,
                        e,
                    )
        except Exception as e:
            error = f"{type(e).__name__}: {e}"
            self.logger.warning(
                "report-only native return env construction failed (seed=%s): %s",
                seed,
                e,
            )
        finally:
            if env is not None:
                try:
                    env.close()
                except Exception:
                    pass
        arr = np.asarray(returns, dtype=float)
        return {
            "schema_version": "report_only_metric_eval.v1",
            "id": "report.native_episode_return.v1",
            "metric_name": "native episode return (report-only)",
            "selection_role": "report_only_never_commit",
            "training_role": "never_used_for_m5_training_or_hpo_selection",
            "objective_mean": float(np.mean(arr)) if returns else None,
            "objective_std": float(np.std(arr)) if returns else None,
            "returns": returns,
            "n_episodes": int(n_episodes),
            "valid": bool(returns),
            "error": error,
        }

    def _supported_search_space(self, state, space, algo_name):
        from autorl.learner_execution_contract import project_search_space
        name = str(algo_name or "SAC").upper()
        result, receipt = project_search_space(
            space, algorithm=name, supported=SB3_VALID_PARAMS.get(name, set()),
            scalar_lr_space=self._default_search_space(name)["learning_rate"],
        )
        if state is not None:
            state.pipeline_memory["last_learner_search_capability"] = receipt
            if receipt["rejected_parameters"]:
                state.pipeline_memory.setdefault("learner_search_capability_feedback", []).append(receipt)
        if receipt["rejected_parameters"]:
            self.logger.warning("Unsupported learner search knobs explicitly removed: %s", receipt)
        return result

    def _default_search_space(self, algo_name: str) -> Dict[str, Any]:
        """Principled, LLM-free HPO search space — the resilience fallback used
        when the search-space design LLM call is unavailable (transient proxy /
        timeout). Keyed by algorithm FAMILY (off-policy vs on-policy), never by
        environment, so it stays a structural default rather than an env rule.
        Mirrors the deterministic TSP-smoke space already in `run`. A degraded
        round using this is recorded in pipeline_memory. Re-centering requires
        an explicit local refinement with compatible healthy evidence."""
        name = (algo_name or "SAC").upper()
        # off-policy family — same canonical set used elsewhere in this module
        # (e.g. the SAC/TD3/DDPG branches at _run_trial) so the fallback never
        # hands a PPO-only knob (gae_lambda) to a replay-buffer algorithm.
        off_policy = name in ("SAC", "TD3", "DDPG", "DQN", "TQC")
        if off_policy:
            return {
                "learning_rate": {"type": "log_uniform", "low": 1e-4, "high": 1e-3},
                "gamma": {"type": "uniform", "low": 0.95, "high": 0.999},
                "tau": {"type": "log_uniform", "low": 5e-3, "high": 2e-2},
                "batch_size": {"type": "categorical", "choices": [128, 256, 512]},
            }
        return {
            "learning_rate": {"type": "log_uniform", "low": 1e-4, "high": 3e-3},
            "gamma": {"type": "uniform", "low": 0.95, "high": 0.999},
            "ent_coef": {"type": "log_uniform", "low": 1e-4, "high": 0.05},
            "gae_lambda": {"type": "uniform", "low": 0.9, "high": 0.99},
        }

    def _local_hpo_refinement_trials(self, state, prev_trials, assignment=None):
        """Join lightweight TrialResults to existing source-bound execution evidence.

        Missing old provenance is not evidence of compatibility or health. This
        helper does not upgrade legacy trials, read checkpoint contents, or alter
        the controller's scientific proposal.
        """
        mem = getattr(state, "pipeline_memory", {}) or {}
        assignment = assignment or {}
        cfg = getattr(state, "pipeline_config", {}) or mem.get("pipeline_config") or {}
        if (assignment.get("frontier_exploration_plan")
                or assignment.get("stage_frontier_continuation_lane")
                or (cfg.get("frontier_exploration") or {}).get("enabled")
                or (cfg.get("adaptive_exploration_protocol") or {}).get("enabled")):
            return [], "frontier_or_adaptive_exploration_preserves_support"
        repair = mem.get("optimizer_health_repair_request") or {}
        from autorl.training_health import active_health_repair
        if (active_health_repair(state) or (repair and repair.get("status") not in {
                "resolved", "completed", "verified", "cancelled"})):
            return [], "learner_health_repair_preserves_support"
        decision = assignment.get("local_hpo_refinement") or mem.get("joint_search_decision") or {}
        axes = set(decision.get("changed_axes") or [])
        if (decision.get("action") not in {"TUNE_OPTIMIZATION", "CONTINUE_OR_PROMOTE"}
                or not axes or not axes <= {"hpo", "optimization"}
                or decision.get("directives")
                or (decision.get("hypothesis_operation") or {}).get("operation") not in {None, "none"}):
            return [], "not_explicit_local_hpo_refinement"
        current_stack = dict(getattr(state, "v2_active_stack", {}) or {})
        required = {"env_adapter_id", "obs_schema_id", "reward_id", "algo_id"}
        if not all(current_stack.get(key) for key in required):
            return [], "missing_current_recipe_identity"
        # Compare every artifact identity, including evaluator/exploration/fidelity
        # when present; bookkeeping labels and a genome rank are not recipe slots.
        identity = lambda stack: {k: v for k, v in (stack or {}).items() if k.endswith("_id")}
        if assignment.get("after_stack") and identity(assignment["after_stack"]) != identity(current_stack):
            return [], "assignment_recipe_not_materialized"
        algorithm = str(getattr(getattr(state, "algorithm_config", None), "algorithm_name", "")).upper()
        snapshots = mem.get("hpo_iter_snapshots") or []
        if not snapshots:
            return [], "missing_bound_hpo_snapshot"
        # all_trials represents the latest completed run, not arbitrary older
        # trial numbers (Optuna trial IDs are reused across controller rounds).
        snapshot = snapshots[-1]
        source_iteration = snapshot.get("controller_iter")
        if (not isinstance(source_iteration, int)
                or source_iteration > int(getattr(state, "pipeline_iteration", 0))):
            return [], "invalid_source_iteration"
        statuses = snapshot.get("trial_omr_status") or {}
        diagnostics = getattr(state, "diagnostic_memory", []) or []
        healthy = []
        for trial in prev_trials:
            status = statuses.get(trial.trial_id, statuses.get(str(trial.trial_id))) or {}
            if (not math.isfinite(trial.iqm) or trial.iqm <= -1e18 / 2
                    or status.get("hyperparams") != trial.hyperparams
                    or identity(status.get("active_stack")) != identity(current_stack)
                    or status.get("objective_valid") is not True
                    or status.get("scientific_valid") is False):
                continue
            scores = status.get("valid_scores_used_for_iqm") or []
            if (not scores or len(scores) != len(trial.scores)
                    or not math.isclose(self._compute_iqm(scores), float(trial.iqm), abs_tol=1e-9)):
                continue
            sources = status.get("seed_provenance") or []
            if (len(sources) != len(scores) or any(
                    str(source.get("algo_name", "")).upper() != algorithm
                    or source.get("pipeline_iteration") != source_iteration
                    or source.get("trial_id") != trial.trial_id
                    or not source.get("checkpoint_ref")
                    or (source.get("final_omr") or {}).get("valid") is not True
                    # Guide-assisted and parameter-reuse experiments are not an
                    # unchanged local root-reset HPO evidence cohort.
                    or (source.get("training_initialization") or {}).get("stage_frontier_reset_handoff")
                    or (source.get("training_initialization") or {}).get("model_parameters") != "fresh_seeded"
                    for source in sources)):
                continue
            source_seeds = [source.get("seed") for source in sources]
            if None in source_seeds or len(set(source_seeds)) != len(source_seeds):
                continue
            matched_health = [row.get("training_health") or {} for row in diagnostics
                              if row.get("pipeline_iteration") == source_iteration
                              and row.get("trial_id") == trial.trial_id]
            health = matched_health[-1] if matched_health else {}
            if (health.get("schema_version") != "training_health.v1"
                    or health.get("status") != "observed_healthy"
                    or health.get("pipeline_iteration") != source_iteration
                    or health.get("trial_id") != trial.trial_id
                    or health.get("genome_id") != status.get("genome_id")
                    or not health.get("evidence_signature")
                    or health.get("requires_repair_before_promotion") is not False
                    or len(health.get("per_seed") or []) != len(sources)
                    or {row.get("seed") for row in health.get("per_seed") or []} != set(source_seeds)
                    or any(row.get("status") != "observed_healthy"
                           or row.get("evidence_sufficient") is not True
                           or row.get("optimizer_update_unit") != "optimizer_step_calls"
                           or (row.get("optimizer_update_coverage") or {}).get("evidence_sufficient") is not True
                           for row in health.get("per_seed") or [])):
                continue
            # Bind the health assessment to these actual learner executions,
            # not a healthy label from a different seed or trial with the same ID.
            executions = [source.get("learner_execution_receipt") or {} for source in sources]
            if (health.get("learner_execution_receipts") != executions
                    or any(execution.get("status") != "executed_with_receipt"
                           or str(execution.get("algorithm", "")).upper() != algorithm
                           or execution.get("rejected_parameters") for execution in executions)):
                continue
            healthy.append(trial)
        return healthy, ("compatible_healthy_local_refinement" if healthy
                         else "no_compatible_healthy_source_trials")

    def _narrow_search_space(
        self, base_space: Dict[str, Any], prev_trials: List[TrialResult],
        iteration: int, *, state=None, assignment=None,
    ) -> Dict[str, Any]:
        """One local contraction, never exponential in global controller age.

        Bare historical TrialResults do not carry a recipe or health identity;
        callers without compatible source evidence preserve the proposed space.
        Each admitted local refinement uses half the current proposed support,
        so a new proposal resets support instead of inheriting unrelated age.
        """
        completed, reason = self._local_hpo_refinement_trials(state, prev_trials, assignment)
        receipt = {
            "schema_version": "hpo_local_refinement.v1", "pipeline_iteration": iteration,
            "applied": False, "reason": reason,
            "compatible_trial_ids": [t.trial_id for t in completed],
            "source_iteration": (((getattr(state, "pipeline_memory", {}) or {}).get("hpo_iter_snapshots")
                                  or [{}])[-1].get("controller_iter")),
            "global_iteration_used_as_shrink_exponent": False,
            "search_space_before": copy.deepcopy(base_space),
        }
        if state is not None:
            state.pipeline_memory["last_hpo_local_refinement"] = receipt
        if not completed:
            self.logger.info("HPO support preserved: %s", reason)
            return base_space
        best = max(completed, key=lambda t: t.iqm)
        # V8.3 first-light gate: narrowing is OPTIMISATION; a field where no
        # trial has produced any positive external-objective signal AND all
        # trials score identically (the sparse all-zero case: IQM=0.00 for
        # every completed trial) is still IDENTIFICATION.  Narrowing there
        # collapses exploration hyperparams around an arbitrary "best" —
        # exactly the door/doorkey pathology (exploration_fraction
        # [0.1,0.3]→[0.196,0.202] on a 0.0 field).  Keep the space WIDE until
        # first light.  Dense fields with negative but DISCRIMINATIVE scores
        # (ant: −3000..−500) have spread ≫ eps and still narrow legitimately;
        # the gate keys only on (max ≤ 0 ∧ zero spread), never on env identity.
        _fl_eps = 1e-6
        try:
            _iqms = [float(t.iqm) for t in completed]
            _fl_max = max(_iqms)
            _fl_spread = _fl_max - min(_iqms)
            if _fl_max <= _fl_eps and _fl_spread <= _fl_eps:
                self.logger.info(
                    f"[V8.3 first-light gate] closed-loop iter {iteration}: "
                    f"{len(completed)} completed trial(s), external objective "
                    f"field is degenerate at zero (max={_fl_max:.3g}, "
                    f"spread={_fl_spread:.3g}) — no first light yet, search "
                    f"space stays WIDE (no narrowing around an arbitrary "
                    f"all-zero best)."
                )
                receipt["reason"] = "no_discriminative_first_light"
                return base_space
        except Exception:
            pass
        shrink = 0.5  # One explicitly admitted local step, independent of global age.
        self.logger.info(
            f"Closed-loop iter {iteration}: narrowing search space around "
            f"best previous trial (IQM={best.iqm:.2f}, shrink x{shrink:.3g})"
        )
        narrowed: Dict[str, Any] = {}
        for name, spec in base_space.items():
            stype = spec.get("type", "uniform")
            bval = best.hyperparams.get(name)
            # Only a numeric (real) best-value can be float()-narrowed. If the
            # recorded best is non-numeric — e.g. an exploration profile mutated
            # ent_coef from a log_uniform range to a categorical string like
            # 'auto_0.5' (valid SB3 auto-entropy init, but un-narrowable in a
            # continuous range) — pass it through untouched rather than
            # float()-coercing it (which raised ValueError mid closed-loop and
            # killed the run). Typed/structural: keys on the runtime value type;
            # no env names, no 'auto_' string matching. Covers both call sites
            # since the guard lives inside _narrow_search_space.
            if (
                stype not in ("uniform", "log_uniform")
                or bval is None
                or not isinstance(bval, numbers.Real)
                or isinstance(bval, bool)
            ):
                narrowed[name] = spec            # categorical / int / non-numeric
                continue
            low, high = float(spec["low"]), float(spec["high"])
            bval = float(bval)
            if (not all(math.isfinite(v) for v in (low, high, bval))
                    or high <= low or not low <= bval <= high):
                # A revised support excluding the old value is an intervention,
                # not permission to clamp the old champion onto its boundary.
                narrowed[name] = spec
                continue
            if stype == "log_uniform" and low > 0:
                ll, lh, lb = math.log(low), math.log(high), math.log(bval)
                half = (lh - ll) * shrink / 2.0
                nlo = math.exp(max(ll, lb - half))
                nhi = math.exp(min(lh, lb + half))
            else:
                half = (high - low) * shrink / 2.0
                nlo, nhi = max(low, bval - half), min(high, bval + half)
            if nhi < nlo:
                nlo, nhi = low, high
            narrowed[name] = {**spec, "low": nlo, "high": nhi}
            self.logger.info(
                f"  {name}: [{low:.3g}, {high:.3g}] → [{nlo:.3g}, {nhi:.3g}]"
            )
        receipt.update(applied=narrowed != base_space, shrink=shrink,
                       source_trial_id=best.trial_id,
                       search_space_after=copy.deepcopy(narrowed))
        return narrowed

    # ──────────────────────────────────────────────────────────────────────
    # Visualization
    # ──────────────────────────────────────────────────────────────────────

    def _plot_training_curve(
        self, monitor_dir: Path, run_dir: Path,
        trial_id: int, seed: int, algo_name: str
    ):
        """Parse Monitor CSV and save a training curve PNG."""
        try:
            import pandas as pd
            # pyrefly: ignore [missing-import]
            import matplotlib
            matplotlib.use("Agg")  # headless
            # pyrefly: ignore [missing-import]
            import matplotlib.pyplot as plt

            csv_files = list(monitor_dir.glob("*.monitor.csv"))
            if not csv_files:
                return

            df = pd.read_csv(csv_files[0], skiprows=1)  # skip header comment
            if "r" not in df.columns or len(df) < 2:
                return

            episodes = np.arange(len(df))
            rewards  = df["r"].values
            window   = max(1, min(20, len(df) // 5))
            smoothed = pd.Series(rewards).rolling(window, min_periods=1).mean().values

            fig, ax = plt.subplots(figsize=(8, 4))
            ax.plot(episodes, rewards, alpha=0.3, color="steelblue", linewidth=0.8)
            ax.plot(episodes, smoothed, color="steelblue", linewidth=2,
                    label=f"Smoothed (w={window})")
            ax.set_xlabel("Episode")
            ax.set_ylabel("Episode Reward")
            ax.set_title(f"{algo_name} | Trial {trial_id} Seed {seed} | "
                         f"Final avg: {float(np.mean(rewards[-10:])):.2f}")
            ax.legend()
            ax.grid(alpha=0.3)
            plt.tight_layout()

            out = run_dir / "plots" / f"curve_trial{trial_id}_seed{seed}.png"
            out.parent.mkdir(exist_ok=True)
            fig.savefig(str(out), dpi=120)
            plt.close(fig)
            self.logger.info(f"  Training curve saved → {out}")
        except Exception as e:
            self.logger.warning(f"Could not plot training curve: {e}")

    def _plot_combined_trials(
        self, all_trials: List, run_dir: Path, algo_name: str
    ):
        """Generate a combined comparison chart across all trials."""
        try:
            # pyrefly: ignore [missing-import]
            import matplotlib
            matplotlib.use("Agg")
            # pyrefly: ignore [missing-import]
            import matplotlib.pyplot as plt

            monitors_dir = run_dir / "monitors"
            if not monitors_dir.exists():
                return

            fig, ax = plt.subplots(figsize=(10, 5))
            colors = plt.cm.tab10.colors

            for trial in all_trials:
                tid = trial.trial_id
                for seed_idx in range(len(trial.scores)):
                    mdir = monitors_dir / f"trial{tid}_seed{seed_idx}"
                    csvs = list(mdir.glob("*.monitor.csv")) if mdir.exists() else []
                    if csvs:
                        import pandas as pd
                        df = pd.read_csv(csvs[0], skiprows=1)
                        if "r" in df.columns and len(df) > 1:
                            r = df["r"].values
                            w = max(1, min(20, len(r) // 5))
                            sm = pd.Series(r).rolling(w, min_periods=1).mean().values
                            col = colors[tid % len(colors)]
                            label = f"Trial {tid} (IQM={trial.iqm:.1f})"
                            ax.plot(sm, color=col, alpha=0.8,
                                    label=label if seed_idx == 0 else "_")

            ax.set_xlabel("Episode")
            ax.set_ylabel("Episode Reward (smoothed)")
            ax.set_title(f"{algo_name} — All HPO Trials Comparison")
            handles, labels = ax.get_legend_handles_labels()
            if handles:
                ax.legend(handles, labels, loc="upper left", fontsize=8)
            ax.grid(alpha=0.3)
            plt.tight_layout()

            out = run_dir / "plots" / "combined_trials.png"
            out.parent.mkdir(exist_ok=True)
            fig.savefig(str(out), dpi=120)
            plt.close(fig)
            self.logger.info(f"Combined trial chart saved → {out}")
        except Exception as e:
            self.logger.warning(f"Could not plot combined trials: {e}")

    # ----------------------------------------------------------
    # Search space sampling
    # ----------------------------------------------------------

    def _sample_hyperparams_for_assignment(
        self,
        *,
        state: Any,
        trial: optuna.Trial,
        search_space: Dict[str, Any],
        assignment: Dict[str, Any],
        fallback_namespace: str | None,
    ) -> Dict[str, Any]:
        """Freeze base HPO parameters within one algorithm-typed match group.

        Exploration profiles may subsequently transform their own algorithm
        knobs; that transformation is the requested axis.  Every other base
        HPO choice is copied from a control of the *same algorithm*.  An
        algorithm intervention samples its own supported space: even shared
        names such as ent_coef and batch_size need not have the same semantics
        across learner families.  An untyped legacy cache cannot establish this
        identity and is retained for audit, never copied into a new learner.
        """
        from autorl.core_ablation import arm, settings
        from autorl.learner_execution_contract import constructor_contract

        algorithm = str(getattr(
            getattr(state, "algorithm_config", None), "algorithm_name", ""
        ) or "UNSPECIFIED").upper()

        def checked(params):
            # Some offline callers have no executable learner configuration.
            # Actual serial/parallel dispatch always installs it before here.
            if algorithm != "UNSPECIFIED":
                constructor_contract(
                    params, algorithm=algorithm,
                    supported=SB3_VALID_PARAMS.get(algorithm, set()),
                )
            return dict(params)

        from autorl.search_rung_transition import opening, opening_hyperparams
        if opening(state):
            return checked(opening_hyperparams(state, assignment, {}))
        if arm(state) == "A1":
            return checked(settings(state)["fixed_stack"]["hyperparams"])
        # A cache hit must not conceal an explicitly unsupported new proposal.
        # The earlier search-space migration has its own rejection receipt;
        # anything still requested at this executable boundary fails closed.
        if algorithm != "UNSPECIFIED":
            unsupported = {
                key: spec for key, spec in search_space.items()
                if key not in SB3_VALID_PARAMS.get(algorithm, set())
            }
            if unsupported:
                checked(unsupported)
        intervention_id = str(
            (assignment or {}).get("scientific_intervention_id") or ""
        )
        request_id = str(
            (assignment or {}).get("scientific_request_id") or intervention_id
        )
        match_group = (assignment or {}).get("scientific_match_group")
        if not intervention_id or match_group is None:
            return checked(self._sample_from_space(
                trial, search_space, namespace=fallback_namespace,
            ))
        mem = getattr(state, "pipeline_memory", None)
        if not isinstance(mem, dict):
            return checked(self._sample_from_space(
                trial, search_space, namespace=fallback_namespace,
            ))
        cache = mem.setdefault("scientific_matched_hparam_cache", {})
        group_key = f"{request_id}::{intervention_id}::group{int(match_group)}"
        key = f"{group_key}::algorithm::{algorithm}"
        namespace = f"scientific::{key}"
        cached = cache.get(key)
        if not isinstance(cached, dict):
            cached = checked(self._sample_from_space(
                trial, search_space, namespace=namespace,
            ))
            cache[key] = dict(cached)
        cached = checked(cached)
        assignment["scientific_optuna_namespace"] = namespace
        assignment["scientific_matched_base_hyperparams"] = dict(cached)
        assignment["scientific_hparam_match_key"] = key
        assignment["scientific_hparam_matching"] = {
            "schema_version": "scientific_hparam_matching.v2",
            "algorithm": algorithm,
            "group_key": group_key,
            "cache_key": key,
            "match_scope": "same_algorithm_only",
            "cross_algorithm_identical_hparams_claim": False,
            "legacy_untyped_cache_present": group_key in cache,
            "legacy_untyped_cache_reused": False,
        }
        return dict(cached)

    def _sample_from_space(
        self,
        trial: optuna.Trial,
        search_space: Dict[str, Any],
        *,
        namespace: str | None = None,
    ) -> Dict[str, Any]:
        params = {}
        for k, v in search_space.items():
            stype = v.get("type", "uniform")
            suggest_name = f"{namespace}::{k}" if namespace else k
            try:
                if stype == "categorical":
                    params[k] = trial.suggest_categorical(suggest_name, v.get("choices", []))
                elif stype == "uniform":
                    params[k] = trial.suggest_float(suggest_name, v.get("low", 0.0), v.get("high", 1.0))
                elif stype == "float":
                    params[k] = trial.suggest_float(suggest_name, v.get("low", 0.0), v.get("high", 1.0))
                elif stype == "log_uniform":
                    params[k] = trial.suggest_float(suggest_name, v.get("low", 1e-4), v.get("high", 1.0), log=True)
                elif stype == "int":
                    params[k] = trial.suggest_int(suggest_name, v.get("low", 0), v.get("high", 10))
                else:
                    params[k] = v.get("default")
            except Exception as e:
                self.logger.warning(f"Skipping param {k}: {e}")
        return params

    def _compute_iqm(self, scores: List[float]) -> float:
        valid = [s for s in scores if s != float("-inf")]
        if not valid:
            return float("-inf")
        if len(valid) < 4:
            return float(np.mean(valid))
        s = sorted(valid)
        q1 = len(s) // 4
        q3 = 3 * len(s) // 4
        return float(np.mean(s[q1:q3 + 1]))

    def _save_result(self, result: HPOResult, run_dir: Path,
                     trial_omr_status: Dict[int, Dict[str, Any]] = None,
                     all_omr_failed: bool = False):
        """Persist HPO result to hpo_result.json.

        2026-05-25 P0 OMR hard contract — the JSON now carries per-trial OMR
        validity (objective_eval_sources, valid_seed_count, is_sentinel) and
        a top-level all_omr_failed flag. Downstream consumers (driver,
        outcome_evaluator) MUST inspect these before reporting any trial as
        a real result.
        """
        trial_omr_status = trial_omr_status or {}
        data = {
            "best_iqm": result.best_iqm,
            "best_hyperparams": result.best_hyperparams,
            "search_space": result.search_space_definition,
            "stage_activation_evidence": result.stage_activation_evidence,
            # P0 OMR hard contract — top-level OMR status
            "all_omr_failed": bool(all_omr_failed),
            "n_omr_valid_trials": sum(
                1 for s in trial_omr_status.values()
                if s.get("objective_valid", False)
            ),
            "n_omr_failed_trials": sum(
                1 for s in trial_omr_status.values()
                if not s.get("objective_valid", False)
            ),
            "trials": [
                {
                    "trial_id": t.trial_id,
                    "hyperparams": t.hyperparams,
                    "scores": t.scores,
                    "iqm": t.iqm,
                    "stage_activation_evidence": getattr(t, "stage_activation_evidence", {}),
                    # P0 OMR hard contract — per-trial OMR validity
                    "omr_status": trial_omr_status.get(t.trial_id, {}),
                }
                for t in result.all_trials
            ],
        }
        path = run_dir / "hpo_result.json"
        path.write_text(json.dumps(data, indent=2))
        self.logger.info(f"HPO result saved → {path}")

    # ──────────────────────────────────────────────────────────────────────
    # 2026-05-25 Step 9 — Task-aware Search Space Augmentation
    # ──────────────────────────────────────────────────────────────────────
    # Hard-coded rules (NO LLM) — uses M2 task_structure to inject
    # structure-specific HP into the search space:
    #   • Sequential multi-stage → add stage-aware ent_coef schedule HP
    #   • Parallel + conflicts   → add constraint / lex-order objective HP
    #   • Single                  → no augmentation (LLM baseline is sufficient)
    # ──────────────────────────────────────────────────────────────────────

    def _augment_search_space_by_task_structure(
        self, base_space: Dict[str, Any], task_structure, algo_name: str
    ) -> Dict[str, Any]:
        """Augment LLM baseline search space with structure-specific HP.

        Args:
          base_space:       LLM-generated baseline HP search space
          task_structure:   M2-detected TaskStructure (or None)
          algo_name:        Selected algorithm (SAC / PPO / TD3 / DQN)
        """
        if task_structure is None:
            self.logger.info(
                "[task-aware HP] task_structure unavailable → using LLM baseline space"
            )
            return base_space

        space = dict(base_space)
        ts_type = task_structure.type
        n_stages = len(task_structure.stages) if task_structure.stages else 0
        n_conflicts = len(task_structure.multi_goal_conflicts) if task_structure.multi_goal_conflicts else 0

        # ── Sequential (multi-stage) → stage-aware exploration HP ─────────
        if ts_type == "sequential" and n_stages >= 2:
            # Stage-aware ent_coef schedule (high entropy early for exploration,
            # low entropy in final stages for exploit). SAC/PPO both support.
            if algo_name in ("SAC", "PPO", "TD3"):
                # If LLM didn't already provide ent_coef, add it
                if "ent_coef" not in space and "entropy_coef" not in space:
                    space["ent_coef_initial"] = {
                        "type": "log_uniform", "low": 0.05, "high": 0.3,
                    }
                    space["ent_coef_final"] = {
                        "type": "log_uniform", "low": 0.001, "high": 0.02,
                    }
                    space["ent_coef_schedule"] = {
                        "type": "categorical", "choices": ["linear", "exponential"],
                    }
                    self.logger.info(
                        f"[task-aware HP] sequential ({n_stages} stages) → "
                        f"added stage-aware ent_coef schedule HP"
                    )

        # ── Parallel + conflicts → constraint / lex-order HP ──────────────
        if ts_type == "parallel" and n_conflicts >= 1:
            # For multi-objective with conflicts, add lex-order weight schedule
            # OR constraint threshold. Framework's reward wrapper picks up these.
            if "objective_handling" not in space:
                space["objective_handling"] = {
                    "type": "categorical",
                    "choices": ["weighted_sum", "lex_order", "constraint_threshold"],
                }
                space["primary_objective_weight"] = {
                    "type": "uniform", "low": 0.5, "high": 0.9,
                }
                self.logger.info(
                    f"[task-aware HP] parallel + {n_conflicts} conflicts → "
                    f"added multi-objective handling HP"
                )

        # ── Sparse-reward env → larger replay buffer + higher learning_starts
        # ── (uses env_perception.reward_distribution.shape_class if available)
        ep = (self._state_env_perception_cache
              if hasattr(self, '_state_env_perception_cache') else None)
        # Not directly accessible here, only via state — skip for v1

        # ── Single-objective: standard space (no augment)
        return space

    # ──────────────────────────────────────────────────────────────────────
    # 2026-05-25 Step 7 — Replay Buffer Reuse + Relabel
    # ──────────────────────────────────────────────────────────────────────
    # 解决问题:之前每次 controller iter 重 init SAC → replay buffer 清零,
    # 上一 iter 250K transitions 浪费. 现在跨 iter 复用:
    #   • Reward unchanged (Layer 1 HP-only) → 直接 load buffer + 继续训
    #   • Reward changed (Layer 2/3) → relabel buffer (用新 reward_fn 重算 r) + critic warm-up
    # 仅 SAC/TD3/DDPG (off-policy with replay buffer) 支持.
    # ──────────────────────────────────────────────────────────────────────

    @staticmethod
    def _hash_reward_wrapper(run_dir: Path) -> str:
        """Hash reward_wrapper.py to detect changes between iters."""
        import hashlib
        p = run_dir / "reward_wrapper.py"
        if not p.exists():
            return "no_reward_wrapper"
        try:
            return hashlib.md5(p.read_bytes()).hexdigest()[:16]
        except Exception:
            return "unhashable"

    def _try_load_replay_buffer(
        self, state, model, algo_name, run_dir, *, trial_id=None, seed=None,
    ):
        """Load a compatible prior-controller buffer from the same seed lane."""
        if state is None:
            return None
        registry = state.replay_buffer_registry or []
        if not registry:
            return None

        # P2 public-spec contract: under P2 raw-sim the final
        # policy must train from scratch on M4's rebuilt reward — never warm-start
        # from a buffer produced without an M4 reward wrapper (e.g. an M2 scalar
        # probe). M2 never registers a buffer, so this is belt-and-suspenders.
        _prov = getattr(getattr(state, "manifest", None), "env_provenance", None)
        _p2_strict = bool(getattr(_prov, "is_raw_sim_env", False))

        # Find latest compatible buffer
        current_obs_shape = tuple(model.observation_space.shape)
        current_act_shape = (tuple(model.action_space.shape)
                             if hasattr(model.action_space, "shape")
                             else (int(getattr(model.action_space, "n", 1)),))
        current_reward_hash = self._hash_reward_wrapper(run_dir)
        current_interface_tuple = _interface_generation_tuple_from_state(
            state, run_dir
        )
        if _missing_interface_generation_tuple_fields(
            current_interface_tuple
        ):
            self.logger.warning(
                "[BUFFER REUSE] disabled: current interface tuple incomplete"
            )
            return None
        try:
            from autorl.closed_loop_audit import current_genome_id
            current_genome = current_genome_id(state)
        except Exception:
            current_genome = "genome.unknown"

        for entry in reversed(registry):
            if entry.get("algo_name") != algo_name:
                continue
            if entry.get("genome_id") != current_genome:
                continue
            if _compare_interface_generation_tuples(
                current_interface_tuple,
                entry.get("interface_generation_tuple"),
                label="replay_buffer",
            ):
                continue
            # Reuse is an across-controller-iteration optimization.  Loading a
            # buffer saved by an earlier seed/trial in the same HPO wave makes
            # reported seeds statistically dependent and invalidates matched
            # evidence.
            entry_iter = entry.get("controller_iter")
            if entry_iter is None or int(entry_iter) >= int(
                getattr(state, "pipeline_iteration", 0) or 0
            ):
                continue
            entry_seed = entry.get("seed")
            if seed is not None and (
                entry_seed is None or int(entry_seed) != int(seed)
            ):
                continue
            if tuple(entry.get("obs_shape", [])) != current_obs_shape:
                continue
            if tuple(entry.get("act_shape", [])) != current_act_shape:
                continue
            if _p2_strict and not entry.get("reward_hash"):
                continue  # HN-4: no native/probe buffer warm-start under P2
            buf_path = Path(entry["path"])
            if not buf_path.exists():
                continue

            try:
                if entry.get("reward_hash") == current_reward_hash:
                    # L1 path: reward unchanged — direct load + continue
                    model.load_replay_buffer(str(buf_path))
                    msg = (f"[BUFFER REUSE] L1 path: loaded {entry['n_samples']} "
                           f"transitions from {buf_path.name} "
                           f"(genome_id + reward_hash unchanged → no relabel needed)")
                    self.logger.info(msg)
                    return msg
                # Reward-changed buffers are not Markov tuples under the new
                # training contract.  We do not have the original complete info
                # and wrapper state needed for an exact relabel, so fail closed.
                self.logger.info(
                    "[BUFFER REUSE] rejected %s: reward hash changed; exact "
                    "transition relabel is unavailable",
                    buf_path.name,
                )
            except Exception as e:
                self.logger.warning(f"[BUFFER REUSE] failed for {buf_path}: {e}")
                continue
        return None

    def _save_replay_buffer(self, state, model, algo_name, run_dir,
                            trial_id, seed):
        """Save model replay buffer to disk + register in pipeline_memory."""
        if state is None:
            return
        bdir = run_dir / "replay_buffers"
        bdir.mkdir(parents=True, exist_ok=True)
        bpath = bdir / f"{algo_name}_iter{state.pipeline_iteration}_trial{trial_id}_seed{seed}.pkl"
        try:
            model.save_replay_buffer(str(bpath))
        except Exception as e:
            self.logger.warning(f"save_replay_buffer raised: {e}")
            return

        # Register in state.replay_buffer_registry (capped at 5 most recent)
        registry = state.replay_buffer_registry or []
        try:
            from autorl.closed_loop_audit import current_genome_id
            genome_id = current_genome_id(state)
        except Exception:
            genome_id = "genome.unknown"
        interface_generation_tuple = _interface_generation_tuple_from_state(
            state, run_dir
        )
        entry = {
            "path":        str(bpath),
            "interface_generation_tuple": dict(
                interface_generation_tuple
            ),
            "reward_hash": self._hash_reward_wrapper(run_dir),
            "genome_id":   genome_id,
            "active_stack": dict(getattr(state, "v2_active_stack", {}) or {}),
            "buffer_isolation_policy": "match_active_genome_id_before_reuse",
            "obs_shape":   list(model.observation_space.shape),
            "act_shape":   (list(model.action_space.shape)
                            if hasattr(model.action_space, "shape")
                            else [int(getattr(model.action_space, "n", 1))]),
            "algo_name":   algo_name,
            "n_samples":   int(model.replay_buffer.size()),
            "controller_iter": int(state.pipeline_iteration),
            "trial_id":    trial_id,
            "seed":        int(seed),
        }
        buffer_sidecar = Path(
            str(bpath) + ".interface_generation.v1.json"
        )
        try:
            from autorl.v2_provenance import atomic_write_json

            atomic_write_json(buffer_sidecar, {
                "schema_version": "replay_buffer_interface_generation.v1",
                "buffer_ref": str(bpath),
                "interface_generation_tuple": dict(
                    interface_generation_tuple
                ),
                "policy": "replay_load_requires_exact_tuple_match",
            })
        except Exception:
            pass
        entry["interface_generation_sidecar"] = str(buffer_sidecar)
        registry.append(entry)
        # Cap registry size + delete stale buffer files
        max_kept = int(self.config.get("max_buffer_registry", 5))
        while len(registry) > max_kept:
            old = registry.pop(0)
            try:
                Path(old["path"]).unlink(missing_ok=True)
            except Exception:
                pass
        state.replay_buffer_registry = registry
        self.logger.info(
            f"[BUFFER SAVE] saved {entry['n_samples']} transitions → "
            f"{bpath.name} (registry size: {len(registry)})"
        )

    def _critic_warmup(self, model, n_grad_steps=200):
        """Run a few critic-only gradient updates so Q-function adapts to
        the new reward distribution before actor sees it."""
        try:
            # SAC: model.train(gradient_steps=...)
            # Tries to gradient-update critic + actor + entropy in one call;
            # SB3 doesn't expose critic-only easily, so call full train()
            # for n_grad_steps which approximates critic warm-up because
            # actor learning rate is also low at this point.
            if hasattr(model, "train"):
                # Need batch_size from model
                bs = getattr(model, "batch_size", 256)
                if model.replay_buffer.size() < bs:
                    return  # not enough samples
                # SB3 initializes its logger/progress fields during learn().
                # Replay reuse calls train() before the next learn() starts,
                # so initialize the small bits train() expects without
                # advancing the environment or mutating timesteps.
                if not hasattr(model, "_logger"):
                    from stable_baselines3.common.logger import configure
                    model.set_logger(configure(folder=None, format_strings=[]))
                if not hasattr(model, "_current_progress_remaining"):
                    model._current_progress_remaining = 1.0
                model.train(gradient_steps=n_grad_steps, batch_size=bs)
        except Exception as e:
            self.logger.warning(f"[CRITIC WARMUP] failed: {e}")


==> anc/FARL/autorl/modules/input_resolver.py <==
"""AutoRL-X Input Resolver — pre-M1 input normalization.

Pillar 1 (combinatorial optimization from NL / CSV) must tolerate
under-specified input. A task can arrive in any of three forms:

  - NL only       → if the task needs a concrete problem instance (TSP,
                    knapsack, scheduling, ...), synthesize ONE random instance
                    CSV so the run proceeds exactly like the NL + CSV case.
  - data only     → infer the optimization problem FROM the data and write a
                    complete natural-language task description.
  - NL + data     → pass through unchanged.

The resolver runs BEFORE Module 1 and guarantees its post-condition: after it
returns, `state.task_description` is a complete, non-empty NL statement, and
if the task needs instance data then `state.task_data_path` points at a CSV.
Modules 1-5 are then identical across all three input modes.

This is the sibling of the Objective Metric Resolver (OMR): OMR runs AFTER M1
to resolve the *evaluation metric*; the Input Resolver runs BEFORE M1 to
resolve the *task itself*.

Design decisions (ratified 2026-05-22):
  - No-fixed-data tasks get ONE fixed synthesized instance (materialized as a
    CSV), not per-episode procedural generation — this unifies the code path
    with the NL + CSV mode.
  - A vague / partial NL description is passed through untouched; filling its
    gaps is M1/M2's existing inference job, not the resolver's (avoids the
    resolver inventing requirements the user never stated).
"""

from pathlib import Path
from typing import Any, Dict

from autorl.data_types import PipelineState
from autorl.llm.client import LLMClient
from autorl.modules.base import BaseModule


TASK_FROM_DATA_SYSTEM = """You are an expert RL and combinatorial-optimization engineer.
You are given ONLY a structured data file — no task description was provided.
Infer what reinforcement-learning / optimization problem this data most
plausibly represents, then write a COMPLETE, self-contained natural-language
task description for it.

Recognize common structures:
- a square matrix with a zero diagonal -> a distance / cost matrix
  (Traveling Salesman / routing)
- columns of values + weights, plus a capacity -> a knapsack problem
- a jobs x machines matrix of durations -> a scheduling problem
- a rectangular cost matrix -> an assignment problem

The task description MUST state: the objective (what is minimized/maximized),
the decision / action structure (what the agent chooses at each step), the
constraints, the termination condition, and how the rows / columns of the
data file are to be interpreted. Write it as precise instructions to an RL
engineer who will build the environment.

Output ONLY the task description text — no preamble, no markdown.
"""

DATA_NEED_SYSTEM = """You are an expert RL engineer. Given a natural-language
task description, decide whether the task requires a STRUCTURED PROBLEM-
INSTANCE data file to be well-defined.

- Combinatorial-optimization tasks over a specific set of entities (a TSP over
  N cities, a knapsack over a list of items, a job-shop schedule) DO require
  instance data (distances, values/weights, processing times) when those
  numbers are not already written out in the task text.
- Control / locomotion / navigation / game tasks (walk, balance, drive,
  navigate a grid, play a game) do NOT — their dynamics are procedural.

Be conservative: answer true ONLY when the task clearly optimizes over a
concrete instance whose numbers are not stated in the text.

Output JSON only:
{
  "needs_instance_data": bool,
  "problem_type": str,
  "data_description": str,
  "reasoning": str
}
data_description: what the data file must contain and its exact CSV layout.
"""

INSTANCE_GEN_SYSTEM = """You are an expert Python programmer. Write a short,
self-contained script that generates ONE random problem instance for the
described optimization task and writes it to a CSV file.

REQUIREMENTS:
1. Use ONLY numpy and the Python standard library (csv).
2. Define a module-level function:
       generate_instance(output_path: str) -> None
   that builds the instance and writes it as a CSV to output_path.
3. Use a fixed random seed so the instance is reproducible.
4. The CSV layout MUST match the data description provided.
5. The instance must be internally consistent (e.g. a distance matrix must be
   square, symmetric, with a zero diagonal).

Output ONLY valid Python code, no markdown fences.
"""


class InputResolver(BaseModule):
    """Pre-M1 step: normalize any input combination into a complete task spec."""

    def __init__(self, llm: LLMClient, coding_llm: LLMClient,
                 config: Dict[str, Any]):
        super().__init__(llm, config, "input_resolver")
        self.coding_llm = coding_llm

    # ──────────────────────────────────────────────────────────────────────
    # Main run
    # ──────────────────────────────────────────────────────────────────────

    def run(self, state: PipelineState) -> PipelineState:
        self._log_start()
        nl = (state.task_description or "").strip()
        data_path = state.task_data_path

        if not nl and not data_path and not state.raw_sim_input:
            raise ValueError(
                "InputResolver: no input given — provide a task description "
                "(--task), a data file (--task-file), or a raw_sim_input "
                "({env_name, task_hint})."
            )

        # Pillar-2 public-spec raw-sim mode: user provided an external
        # simulator plus public task/interface specification. Main P2 allows a
        # terminal NL intent and public observation/action semantics; it still
        # forbids native reward training, reward decomposition, success formulas,
        # privileged state, and expert trajectories. Set raw_sim_input.goal_blind
        # to suppress only the terminal intent for the ablation.
        if state.raw_sim_input:
            self.logger.info(
                "Mode: RAW_SIM → env_name=%r will be web-discovered by M1",
                state.raw_sim_input.get("env_name", "?"),
            )
            raw = state.raw_sim_input or {}
            mode = str(raw.get("mode", "")).strip().lower()
            goal_blind = bool(raw.get("goal_blind")) or mode in {
                "goal_blind",
                "strict_goal_blind",
                "blackout",
            }
            if not nl:
                hint = str(
                    raw.get("terminal_intent")
                    or raw.get("task_hint")
                    or raw.get("intent")
                    or ""
                ).strip()
                if hint:
                    if goal_blind:
                        self.logger.info(
                            "  task_hint NOT copied to task_description "
                            "(Pillar-2 goal-blind ablation: goal must be inferred)"
                        )
                    else:
                        state.task_description = hint
                        try:
                            state.run_dir.mkdir(parents=True, exist_ok=True)
                            (state.run_dir / "task_resolved.txt").write_text(
                                hint, encoding="utf-8"
                            )
                        except Exception:
                            pass
                        self.logger.info(
                            "  task_hint copied as terminal intent "
                            "(Pillar-2 intent raw-sim; semantic use only)"
                        )
            public_spec_contract = None
            try:
                from autorl.p2_public_spec import persist_public_spec_contract

                public_spec_contract = persist_public_spec_contract(
                    state.run_dir,
                    raw,
                    include_terminal_intent=not goal_blind,
                )
            except Exception:
                public_spec_contract = None

            if isinstance(getattr(state, "pipeline_memory", None), dict):
                state.pipeline_memory["p2_intent_contract"] = {
                    "regime": "P2_goal_blind_ablation" if goal_blind else "P2_public_spec_raw_sim",
                    "authority": "contracts/P2_PUBLIC_SPEC_RAW_SIM_CONTRACT_2026_07_02.md",
                    "terminal_intent_visible": not goal_blind,
                    "allowed_use": "semantic_goal_role_stage_inference",
                    "forbidden_use": (
                        "native_reward_training reward_decomposition success_formula "
                        "privileged_state expert_trajectory"
                    ),
                }
                if public_spec_contract is not None:
                    state.pipeline_memory["p2_public_spec_contract"] = public_spec_contract
            self._log_done()
            return state

        if not nl and data_path:
            # DATA-ONLY: infer the optimization problem from the data file.
            self.logger.info("Mode: DATA-ONLY → inferring task from data file")
            nl = self._infer_task_from_data(data_path)
            state.task_description = nl
            (state.run_dir / "task_resolved.txt").write_text(nl, encoding="utf-8")
            self.logger.info(f"Inferred task: {nl[:200]}")

        elif nl and not data_path:
            # NL-ONLY: synthesize an instance CSV iff the task needs one.
            self.logger.info(
                "Mode: NL-ONLY → checking whether instance data is needed"
            )
            need = self._classify_data_need(nl)
            if need.get("needs_instance_data"):
                ptype = need.get("problem_type", "optimization")
                self.logger.info(
                    f"Task needs instance data ({ptype}) → synthesizing one "
                    f"fixed instance"
                )
                csv_path = self._generate_instance(nl, need, state.run_dir)
                state.task_data_path = str(csv_path)
                self.logger.info(f"Synthesized instance → {csv_path.name}")
            else:
                self.logger.info(
                    "Task is self-contained (no instance data needed)"
                )

        else:
            # NL + DATA: nothing to resolve.
            self.logger.info("Mode: NL + DATA → passing through")

        self._log_done()
        return state

    # ──────────────────────────────────────────────────────────────────────
    # DATA-ONLY: infer the task from the data
    # ──────────────────────────────────────────────────────────────────────

    def _infer_task_from_data(self, data_path: str) -> str:
        block = self._structured_data_block(data_path)
        if not block:
            raise ValueError(
                f"InputResolver: attached data file is unreadable: {data_path}"
            )
        nl = self.llm.call(
            system_prompt=TASK_FROM_DATA_SYSTEM,
            user_prompt=(
                f"Structured data file:{block}\n\n"
                f"Write the complete natural-language task description."
            ),
            temperature=0.2,
        )
        nl = nl.strip()
        if not nl:
            raise ValueError(
                "InputResolver: failed to infer a task from the data file."
            )
        return nl

    # ──────────────────────────────────────────────────────────────────────
    # NL-ONLY: decide whether instance data is needed, then synthesize it
    # ──────────────────────────────────────────────────────────────────────

    def _classify_data_need(self, nl: str) -> Dict[str, Any]:
        try:
            return self.llm.call_json(
                system_prompt=DATA_NEED_SYSTEM,
                user_prompt=f"Task description:\n{nl}",
                temperature=0.1,
            )
        except Exception as e:
            # Default-safe: a flaky classification call must never break a
            # normal NL run (Pillar 2/3 control tasks need no instance data).
            self.logger.warning(
                f"data-need classification failed ({e}); "
                f"assuming no instance data needed."
            )
            return {"needs_instance_data": False}

    def _generate_instance(self, nl: str, need: Dict[str, Any],
                           run_dir: Path, max_attempts: int = 3) -> Path:
        """LLM-write a generator script, run it, produce run_dir/task_data.csv."""
        csv_path = run_dir / "task_data.csv"
        data_desc = need.get("data_description", "")
        prompt = (
            f"Task description:\n{nl}\n\n"
            f"Problem type: {need.get('problem_type', 'optimization')}\n"
            f"Required data file contents and exact CSV layout:\n{data_desc}\n\n"
            f"Write the generator script."
        )
        code, last_err = "", None
        for attempt in range(1, max_attempts + 1):
            try:
                code = self._strip_fences(self.coding_llm.call(
                    system_prompt=INSTANCE_GEN_SYSTEM,
                    user_prompt=prompt,
                    temperature=0.2,
                ))
                ns: Dict[str, Any] = {
                    "__file__": str(run_dir / "instance_generator.py")
                }
                exec(compile(code, "<instance_generator>", "exec"), ns)
                if "generate_instance" not in ns:
                    raise RuntimeError(
                        "script must define generate_instance(output_path)"
                    )
                ns["generate_instance"](str(csv_path))
                if not csv_path.exists() or csv_path.stat().st_size == 0:
                    raise RuntimeError("generator produced no CSV output")
                lines = csv_path.read_text(encoding="utf-8").splitlines()
                if len(lines) < 2:
                    raise RuntimeError(
                        f"generated CSV too small ({len(lines)} lines)"
                    )
                # Keep the generator script for reproducibility.
                (run_dir / "instance_generator.py").write_text(
                    code, encoding="utf-8"
                )
                self.logger.info(
                    f"Instance generator OK (attempt {attempt}): "
                    f"{len(lines)} CSV lines"
                )
                return csv_path
            except Exception as e:
                last_err = e
                self.logger.warning(
                    f"Instance generation failed "
                    f"(attempt {attempt}/{max_attempts}): {e}"
                )
                prompt = (
                    f"The generator script below FAILED.\n\n"
                    f"Task:\n{nl}\n\nRequired data layout:\n{data_desc}\n\n"
                    f"Error: {e}\n\n"
                    f"Fix the script. Keep the module-level "
                    f"generate_instance(output_path) function. "
                    f"Return ONLY corrected Python, no markdown fences.\n\n"
                    f"Code:\n{code}"
                )
        raise RuntimeError(
            f"InputResolver could not synthesize an instance after "
            f"{max_attempts} attempts: {last_err}"
        )


==> anc/FARL/autorl/modules/mdp_perception.py <==
"""AutoRL-X Module 2: MDP Architect + Goal Discovery Engine
============================================================
Two-phase design:

Phase A — MDP Design (only for unknown envs, needs_mdp_design=True):
  - Reads the tensor shell from Module 1
  - Uses AI Coding LLM to implement step/reward/termination
  - Writes completed env_adapter.py, re-instantiates env
  - Runs sanity check on the real env

Phase B — Active Perception + Goal Discovery (always runs):
  1. Passive random probe (baseline statistics)
  2. Reward-correlation analysis (which obs dims drive reward?)
  3. Active directional probe (test hypotheses from step 2)
  4. LLM Goal Discovery → GoalSpec (primary/secondary goals, single/multi)
  5. Bottleneck analysis → MDPReport
  6. Save all artifacts

The GoalSpec is NOT provided by the user — it is DISCOVERED from data.
If unsolved_dimensions or confidence < threshold, the pipeline controller
can loop back here with a higher probe budget.
"""

import ast
import json
import sys
import traceback
import uuid
from pathlib import Path
from typing import Any, Dict, List, Optional, Tuple

import numpy as np

from autorl.data_types import (
    ActionType, AgentType, CausalStage, CreditAssignmentReport,
    EnvPerceptionData, EnvSourceType, EnvironmentFingerprint, GoalSpec,
    GroundedRewardTerm, MDPReport, PipelineState, ProbeBottleneck,
    RationaleEntry, RewardDistribution, TaskAtom, TaskCausalGraph,
    TaskStructure,
)
from autorl.llm.client import LLMClient
from autorl.modules.base import BaseModule
from autorl.stage_omr_contract import is_oracle_stage_signal


def _explicit_no_stage_omr_contract(state: PipelineState) -> bool:
    """Return true only for an explicit typed no-Stage-OMR input contract.

    This intentionally does not infer from an environment name.  A continuous
    single-objective task may opt out of Stage OMR, while another locomotion
    protocol may legitimately provide real milestone oracles.
    """
    raw = getattr(state, "raw_sim_input", None) or {}
    if not isinstance(raw, dict):
        return False
    value = str(raw.get("stage_omr_applicability") or "").strip().lower()
    return value.startswith("not_applicable") or value in {
        "none",
        "disabled",
        "single_stage_no_stage_omr",
    }


def _single_stage_no_stage_omr_structure() -> TaskStructure:
    return TaskStructure(
        type="single",
        stages=[],
        multi_goal_conflicts=[],
        termination_analysis={
            "contract": "single_stage_continuous_final_metric",
            "stage_omr_applicability": "not_applicable",
        },
        confidence=1.0,
    )


def _single_stage_no_stage_omr_dag() -> Dict[str, Any]:
    return {
        "schema_version": "typed_subgoal_dag.v1",
        "type": "single",
        "nodes": [{
            "subgoal_id": "objective.0.continuous_final_metric",
            "label": "maximize the held-out continuous final metric",
            "order": 0,
            "observable_predicates": [],
            "role_schema": "continuous_single_objective",
            "predicate_source_policy": "public_obs_or_allowed_atom_only",
        }],
        "edges": [],
        "inference_source": "explicit_experiment_contract",
        "confidence": 1.0,
        "stage_omr_applicability": "not_applicable",
    }


def detect_achievement_event_atoms(
    obs_samples: Any,
    metric_types: Dict[str, Dict[str, Any]],
    *,
    max_atoms: int = 8,
    min_samples: int = 64,
) -> List[Dict[str, Any]]:
    """Fix-C: MEASURED achievement-event atoms for categorical/symbolic observations.

    The continuous-coordinate reward path is distance shaping; the categorical path
    is ACHIEVEMENT detection. An achievement (e.g. 'key obtained', 'door opened')
    appears in raw observations as a RARE, PERSISTENT change of a categorical
    dimension — mostly one value, then it flips and HOLDS — as opposed to a
    movement/egocentric-view dimension that flips almost every step. We detect such
    dims purely from probe values (run-length statistics), with NO env-family
    knowledge, NO LLM, NO task semantics, and emit a single-dim LEVEL reward atom
    `obs[i]` (which varies, so it passes the reward formula-health audit — unlike a
    boolean `obs[i] > 0`, and carries no cross-obs metric, so it passes the metric
    gate). Provenance is measured, so the reward is grounded in the env, not guessed.

    Detection per categorical dim i (over the flat probe sequence; episode resets
    only add a bounded number of transitions):
      * transition_rate = #value-changes / #steps  -> RARE  (movement dims ~1.0)
      * persistence      = longest run of a non-modal value / #steps, run >= 5
    A dim is an achievement dim when transitions are rare AND a non-modal value
    persists for a meaningful run. Score = persistence * (1 - transition_rate).
    """
    rows = [list(r) for r in (obs_samples or []) if r is not None]
    n = len(rows)
    if n < min_samples:
        return []
    dim = min((len(r) for r in rows), default=0)
    if dim <= 0:
        return []
    arr = np.asarray([r[:dim] for r in rows], dtype=float)
    scored: List[Tuple[float, int, Dict[str, Any]]] = []
    for i in range(dim):
        rec = metric_types.get(str(i)) if isinstance(metric_types, dict) else None
        # Only categorical dims are achievement candidates; continuous dims are the
        # distance-shaping path. Absent a ledger, fall back to a cardinality check.
        if isinstance(rec, dict):
            if rec.get("metric_space") != "categorical":
                continue
        col = np.round(arr[:, i], 4)
        changes = int(np.sum(col[1:] != col[:-1]))
        if changes == 0:
            continue  # constant -> no event
        rate = changes / float(max(1, n - 1))
        vals, counts = np.unique(col, return_counts=True)
        if len(vals) < 2:
            continue
        mode_val = vals[int(np.argmax(counts))]
        max_run = cur = 0
        for v in col:
            if v != mode_val:
                cur += 1
                if cur > max_run:
                    max_run = cur
            else:
                cur = 0
        persistence = max_run / float(n)
        # rare + persistent => achievement; movement/view dims (rate ~1) are rejected.
        if rate < 0.15 and max_run >= 5 and persistence > 0.03:
            achieved_val = float(vals[int(np.argmax([c for v, c in zip(vals, counts) if v != mode_val] + [0]))]) if len(vals) > 1 else float(mode_val)
            score = persistence * (1.0 - rate)
            scored.append((score, i, {
                "achieved_value_candidates": [float(v) for v in vals if v != mode_val][:4],
                "modal_value": float(mode_val),
                "transition_rate": round(rate, 4),
                "persistence": round(persistence, 4),
                "max_persistent_run": int(max_run),
            }))
    scored.sort(key=lambda x: -x[0])
    atoms: List[Dict[str, Any]] = []
    for score, i, ev in scored[:max_atoms]:
        atoms.append({
            "atom_id": f"achievement.persistent_obs_{i}",
            "formula": f"obs[{i}]",
            "formula_obs_space": "raw_obs",
            "source": "derived_formula",
            "source_type": "derived",
            "kind": "progress",
            "semantic": f"achievement_level_obs_{i}",
            "semantic_role": "achievement",
            "tier": "INFERRED",
            "task_relevance": "stage_support",
            "confidence": round(float(min(0.9, score)), 4),
            "allowed_for_m4": True,
            "direction": "increase",
            "parent_atom_ids": [f"obs.{i}"],
            "provenance": "measured_achievement_event",
            "achievement_evidence": ev,
            "risk_tags": ["measured_achievement_event"],
        })
    return atoms


def detect_symbolic_grid_value_atoms(
    obs_samples: Any,
    modality_contract: Dict[str, Any],
    *,
    max_atoms: int = 36,
    max_slots_per_atom: int = 4,
    min_occurrences: int = 3,
) -> List[Dict[str, Any]]:
    """M1-routed symbolic-grid atom generator.

    Grid/symbolic observations should expose categorical value/event reward
    hypotheses, not forced Euclidean distances. This detector stays generic:
    it never maps a code to "key" or "door"; it only exposes public grid-channel
    value-presence hypotheses that M4/HPO can falsify against held-out OMR.
    """
    if not isinstance(modality_contract, dict):
        return []
    if str(modality_contract.get("observation_modality") or "") != "symbolic_grid":
        return []
    structure = modality_contract.get("structure") or {}
    shape = structure.get("shape") or []
    if len(shape) != 3:
        return []
    try:
        h, w, c = [int(x) for x in shape]
        flat_start = int(structure.get("flat_start", 0) or 0)
        flat_width = int(structure.get("flat_width", h * w * c) or (h * w * c))
    except Exception:
        return []
    if h <= 0 or w <= 0 or c <= 0 or flat_width <= 0:
        return []

    rows = [np.asarray(r, dtype=float).reshape(-1) for r in (obs_samples or []) if r is not None]
    if len(rows) < 4:
        return []
    dim = min((r.size for r in rows), default=0)
    if dim < flat_start + flat_width:
        return []
    arr = np.vstack([r[:dim] for r in rows])

    def _idx(y: int, x: int, ch: int) -> int:
        return flat_start + ((int(y) * w + int(x)) * c + int(ch))

    def _safe_value_name(v: float) -> str:
        return f"{float(v):.4f}".replace("-", "neg_").replace(".", "p")[:24]

    def _closeness(idx: int, v: float) -> str:
        return f"clip(1.0 - abs(obs[{idx}] - {float(v):.6g}) * 10.0, 0.0, 1.0)"

    candidates: List[Tuple[float, Dict[str, Any]]] = []
    for ch in range(c):
        indices = [_idx(y, x, ch) for y in range(h) for x in range(w)]
        channel_values = np.round(arr[:, indices].reshape(-1), 4)
        vals, counts = np.unique(channel_values, return_counts=True)
        if vals.size <= 1:
            continue
        mode_val = float(vals[int(np.argmax(counts))])
        total = float(max(1, channel_values.size))
        for raw_v, count in zip(vals, counts):
            v = float(raw_v)
            prevalence = float(count) / total
            if int(count) < int(min_occurrences):
                continue
            if abs(v - mode_val) <= 1e-6 or prevalence >= 0.95:
                continue
            slot_rates = []
            for idx in indices:
                rate = float(np.mean(np.isclose(np.round(arr[:, idx], 4), raw_v)))
                if rate > 0.0:
                    slot_rates.append((rate, idx))
            if not slot_rates:
                continue
            slot_rates.sort(key=lambda x: -x[0])
            chosen = [idx for _rate, idx in slot_rates[:max(1, int(max_slots_per_atom))]]
            pieces = [_closeness(idx, v) for idx in chosen]
            while len(pieces) > 1 and len("max(" + ", ".join(pieces) + ")") > 250:
                pieces.pop()
            formula = pieces[0] if len(pieces) == 1 else "max(" + ", ".join(pieces) + ")"
            if len(formula) > 256:
                continue
            rarity = 1.0 - min(1.0, prevalence * 4.0)
            channel_priority = 1.0 / float(ch + 1)
            score = channel_priority + rarity + min(0.5, float(len(chosen)) / 10.0)
            atom_id = f"symbolic_grid.c{ch}.value_{_safe_value_name(v)}"
            candidates.append((score, {
                "atom_id": atom_id,
                "formula": formula,
                "formula_obs_space": "raw_obs",
                "source": "derived_formula",
                "source_type": "derived",
                "kind": "progress",
                "semantic": f"symbolic_grid_channel_{ch}_value_{v:.4f}_presence",
                "semantic_role": "categorical_event",
                "semantic_type": "categorical_value_presence",
                "tier": "INFERRED",
                "task_relevance": "stage_support",
                "confidence": round(float(min(0.9, 0.35 + 0.1 * len(chosen) + rarity * 0.2)), 4),
                "allowed_for_m4": True,
                "direction": "increase",
                "parent_atom_ids": [f"obs.{idx}" for idx in chosen],
                "obs_indices": chosen,
                "provenance": "measured_symbolic_grid_value_presence",
                "value_grounding_state": "value_grounded",
                "value_grounding": {
                    "state": "value_grounded",
                    "method": "public_symbolic_grid_value_frequency",
                    "channel": ch,
                    "value": v,
                    "prevalence": round(prevalence, 6),
                    "top_slot_indices": chosen,
                },
                "promotion_score": round(float(score), 4),
                "risk_tags": ["symbolic_grid_value_presence", "modality_routed_reward_atom"],
            }))
    candidates.sort(key=lambda x: -x[0])
    return [atom for _score, atom in candidates[:max(0, int(max_atoms))]]


def _reclaim_jax_memory(logger=None) -> None:
    """Reclaim accumulated JAX/XLA compilation memory before a probe that forks
    many parallel JAX envs.

    Root cause of the kinetix sparse OOM: kinetix runs on JAX/XLA-CPU. On a
    long-lived process with repeated M2/M2B re-runs (a hard, re-run-heavy task),
    jax.jit's compilation cache accumulates memory-mappings in the main process.
    The EnvPerception probe then forks ~N parallel JAX env-children that inherit
    that bloated map table; their own XLA compilation pushes the inherited count
    past the kernel's vm.max_map_count (default 65530, far below JAX's recommended
    >=262144) -> mmap fails with ENOMEM ('Cannot allocate memory') EVEN WITH FREE
    RAM. Clearing the parent's jax compilation cache before the fork lets children
    inherit a clean table. No-op when JAX is not loaded (non-JAX envs unaffected).
    Note: the definitive fix is raising vm.max_map_count (needs root); this bounds
    the framework-side accumulation that triggers it.
    """
    import sys
    import gc
    try:
        jax_mod = sys.modules.get("jax")
        if jax_mod is not None and hasattr(jax_mod, "clear_caches"):
            jax_mod.clear_caches()
            if logger is not None:
                logger.info("[JAX_MEM] cleared jax compilation cache before probe "
                            "(prevents vm.max_map_count exhaustion on long JAX runs)")
    except Exception:
        pass
    try:
        gc.collect()
    except Exception:
        pass


def apply_m4_writeback_to_graph(
    graph: Any,
    writeback: Optional[Dict[str, Dict[str, Any]]],
) -> bool:
    """V3 Step 2: fold M4's grounding verdict back into M2's typed view.

    This is the consumer→producer *return leg* that symmetrically completes the
    M2→M4 rationale leg added in Step 1 — it makes the two-plane bus
    bidirectional. For each atom M4 reported on (`m4_rationale_writeback`):

      - record the verdict in the rationale plane (`used_by_reward` /
        `rejected_reason`), creating an entry when the producer never wrote one
        (raw/info atoms have no M2 chain-of-thought);
      - when M4 could NOT ground a reward term on the atom (`used_by_reward`
        is False), softly downweight that atom's data-plane `confidence` and tag
        it `m4_unused`, so the next proposal/grounding pass treats it skeptically.

    Returns True iff the write-back is non-empty AND M4 grounded NOTHING on any
    reported atom — the `m4_rejected_all` grow/wake trigger consumed by Step 4.

    Advisory + degrading by construction: the rationale plane is never read by
    the data-plane validator, and an empty/missing write-back leaves every
    decision byte-identical. The confidence nudge is a continuous re-weighting
    of an existing typed field, not a gate — it cannot by itself reject an atom.
    """
    if not isinstance(writeback, dict) or not writeback:
        return False
    plane = getattr(graph, "rationale_plane", None)
    if plane is None:
        return False
    atoms_by_id: Dict[str, Any] = {}
    for a in (getattr(graph, "atoms", None) or []):
        aid = getattr(a, "atom_id", None)
        if aid is not None:
            atoms_by_id[str(aid)] = a
    any_reported = False
    any_used = False
    for raw_aid, wb in writeback.items():
        if not isinstance(wb, dict):
            continue
        aid = str(raw_aid)
        used = wb.get("used_by_reward")
        reason = str(wb.get("rejected_reason") or "")
        any_reported = True
        if used:
            any_used = True
        entry = plane.get(aid)
        if entry is None:
            entry = RationaleEntry(atom_id=aid, author="m4.reward_designer")
            plane[aid] = entry
        entry.used_by_reward = used
        if reason:
            entry.rejected_reason = reason
        if used is False:
            atom = atoms_by_id.get(aid)
            if atom is not None:
                try:
                    atom.confidence = max(
                        0.01, float(getattr(atom, "confidence", 0.0)) * 0.85
                    )
                except Exception:
                    pass
                tags = set(getattr(atom, "risk_tags", None) or [])
                tags.add("m4_unused")
                atom.risk_tags = sorted(tags)
    return bool(any_reported and not any_used)


# ─── Prompts ────────────────────────────────────────────────────────────────

MDP_DESIGN_SYSTEM = """You are an expert RL environment programmer.
You will receive a minimal tensor shell (obs/act spaces only) and a task description.
Your job is to implement the COMPLETE MDP dynamics:
  - step(action) with real physics/game logic
  - reward function R(s, a, s')
  - termination conditions
  - reset() with proper initial state sampling

REQUIREMENTS:
1. Keep the action_space unchanged from the shell. The observation_space MUST
   be a flat 1-D gymnasium.spaces.Box (a float32 vector) — the shell already
   provides this; keep it. Every observation returned by reset()/step() must
   be a flat np.float32 array matching that Box. NEVER use Dict, Tuple,
   Discrete or MultiBinary as the observation space; encode categorical/index
   state as one-hot sub-vectors and binary state as 0.0/1.0 entries.
2. Implement realistic step() logic consistent with the task description
3. The reward must actually guide an agent toward the task goal
4. Include a sensible truncation step-limit so every episode terminates
5. Define module-level make_env() function
6. Add docstrings explaining the MDP components
7. Output ONLY valid Python code, no markdown fences.
"""

GOAL_DISCOVERY_SYSTEM = """You are an expert RL researcher performing goal discovery
from environment interaction data. You may receive a trusted user/entry task
intent that states the semantic task (for example, "open the door"). Treat that
intent as evidence about WHAT outcome is desired, but never as authorization to
use simulator-native reward components, success fields, or precomputed shaping
signals as the training reward. Discover the executable interface from data.

Given:
- obs_space and act_space dimensions
- Trajectory statistics from random probing
- Top reward-correlated observation dimensions and their correlations
- Sample reward signals observed

Infer:
1. PRIMARY GOAL: What single outcome maximizes reward?
2. SECONDARY GOALS / CONSTRAINTS: What sub-objectives or safety constraints exist?
3. OBJECTIVE TYPE: single / multi / constrained
4. OBS DIM SEMANTICS: For each top-correlated dim, what might it represent physically?
5. INFERRED REWARD FORMULA: Human-readable description like "R = forward_velocity - ctrl_cost"

Output JSON only:
{
  "primary_goal": str,
  "secondary_goals": [str],
  "objective_type": "single" | "multi" | "constrained",
  "inferred_reward_formula": str,
  "obs_dim_semantics": {"obs_0..N": "semantic meaning"},
  "top_reward_correlated_dims": [str],
  "confidence": float,
  "unsolved_dimensions": [str],
  "recommended_reward_components": [str]
}
"""

BOTTLENECK_SYSTEM = """You are an expert RL researcher.
Analyze trajectory statistics to identify bottlenecks and training difficulty.

Output JSON only:
{
  "bottlenecks": [
    {"type": str, "description": str, "severity": "low"|"medium"|"high", "suggested_fix": str}
  ],
  "reward_sparsity_level": "ultra_sparse"|"sparse"|"moderate"|"dense",
  "exploration_difficulty": "easy"|"moderate"|"hard"|"very_hard",
  "state_space_analysis": str
}
"""


class MDPPerceptionModule(BaseModule):
    """Module 2: MDP Architect + Goal Discovery Engine."""

    def __init__(self, llm: LLMClient, coding_llm: LLMClient, config: Dict[str, Any]):
        super().__init__(llm, config, "mdp_perception")
        self.coding_llm = coding_llm

    def run(self, state: PipelineState) -> PipelineState:
        self._log_start()
        assert state.manifest is not None

        run_dir = state.run_dir
        iteration = state.pipeline_iteration
        # Closed-loop feedback injected into this module's LLM prompts on re-runs
        self._feedback = state.controller_feedback or ""
        if self._feedback:
            self.logger.info(f"Re-run with controller feedback: {self._feedback[:160]}")

        repair = (getattr(state, "pipeline_memory", {}) or {}).get("semantic_execution_active_fault") or {}
        if (repair.get("active") and "representation" in (repair.get("axes") or [])
                and "M2A" not in (state.controller_directives or [])):
            state = self._repair_representation_construction(state)
            self._log_done()
            return state

        if getattr(state.manifest.env_provenance, "problem_class", None) == "tsp":
            state = self._run_tsp_perception(state)
            self._log_done()
            return state

        # ── Phase A: MDP Design ───────────────────────────────────────────
        # Runs when the env needs an MDP synthesized (unknown env) OR when the
        # closed-loop controller asked for an MDP redesign ("M2A") after a
        # diagnosed MDP_FAULT. Re-designs are repeatable because Phase A reads
        # the pristine env_shell.py, not the overwritten env_adapter.py.
        redesign_requested = "M2A" in state.controller_directives
        if state.manifest.needs_mdp_design or (
            redesign_requested and state.original_needs_mdp_design
        ):
            reason = ("controller-requested redesign"
                      if redesign_requested else "unknown environment")
            self.logger.info(f"Phase A: Designing MDP dynamics ({reason})")
            state = self._phase_a_mdp_design(state)
        else:
            self.logger.info("Phase A: Skipped (known env — MDP already exists)")

        # ── Phase B: Active Perception + Goal Discovery ───────────────────
        self.logger.info("Phase B: Active Perception + Goal Discovery")
        state = self._phase_b_active_perception(state, run_dir, iteration)

        self._log_done()
        return state

    def _repair_representation_construction(self, state: PipelineState) -> PipelineState:
        """Repair a proved formula-construction fault, not rediscover the task.

        Frozen canonical interface, goals, stages and existing perception remain
        inputs. A small raw-observation sanity probe checks executable formulas;
        it trains no policy and cannot prove that a rare event is impossible.
        """
        from autorl.semantic_execution_contract import audit_formula, load_public_context, read_json, restore_typed_task_graph
        from autorl.v2_provenance import atomic_write_json
        if state.goal_spec is None or state.task_causal_graph is None:
            raise RuntimeError("construction repair requires the retained goal and task graph")
        context = load_public_context(state.run_dir)
        original_graph = state.goal_spec.task_causal_graph or {}
        graph = restore_typed_task_graph(state.task_causal_graph)
        state.task_causal_graph = graph
        state.goal_spec.task_causal_graph_typed = graph
        rejected = []
        for atom in list(getattr(graph, "derived_atoms", []) or []):
            formula = str(getattr(atom, "formula", "") or "")
            if formula and not audit_formula(formula, context)["valid"]:
                rejected.append(atom.atom_id)
        graph.atoms = [a for a in graph.atoms if a.atom_id not in rejected]
        graph.derived_atoms = [a for a in graph.derived_atoms if a.atom_id not in rejected]
        steps = max(1, int(self.config.get("construction_repair_probe_steps", 256)))
        trajectories, stats = self._run_passive_probe(state.env, state.manifest,
            total_steps=steps, collect_info=False, policy=None, redact_reward=True)
        updated = self._run_representation_hypothesis_search(state=state, goal_spec=state.goal_spec,
            graph_dict=state.goal_spec.task_causal_graph or graph.to_dict(),
            trajectories=trajectories, stats=stats, iteration=state.pipeline_iteration)
        for key in ("goal", "stages", "task_theory", "stage_omr_ledger", "frontier_plan", "reward_terms"):
            if key in original_graph:
                updated[key] = original_graph[key]
        state.goal_spec.task_causal_graph = updated
        root = Path(state.run_dir)
        atomic_write_json(root / "task_causal_graph.json", updated)
        goal = read_json(root / "goal_spec.json")
        goal["task_causal_graph"] = updated
        atomic_write_json(root / "goal_spec.json", goal)
        atomic_write_json(root / f"task_causal_graph_iter{state.pipeline_iteration}.json", updated)
        receipt = {"schema_version": "representation_construction_repair.v1",
            "iteration": state.pipeline_iteration, "excluded_proved_invalid_atom_ids": rejected,
            "passive_probe_steps": len(trajectories), "policy_training_steps": 0,
            "probe_information": "raw_observations_only_no_native_reward_or_info",
            "canonical_interface_unchanged": True, "task_goal_and_stage_definitions_unchanged": True,
            "perception_rl_repeated": False, "rare_event_nonobservation_is_falsification": False}
        state.pipeline_memory["representation_construction_repair"] = receipt
        atomic_write_json(root / "representation_construction_repair.v1.json", receipt)
        self.logger.info("[CONSTRUCTION_REPAIR] representation reproposed; %s passive steps, no perception RL", len(trajectories))
        return state

    def _run_tsp_perception(self, state: PipelineState) -> PipelineState:
        env = state.env
        n_obs = int(getattr(env.observation_space, "shape", [0])[0])
        n_act = int(getattr(env.action_space, "n", 0))
        fp = EnvironmentFingerprint(
            obs_dim=n_obs,
            act_dim=n_act,
            act_type_encoded=0.0,
            reward_density=1.0,
            mean_episode_length=float(max(1, n_act + 1)),
            is_fixed_horizon=1.0,
        )
        report = MDPReport(
            fingerprint=fp,
            bottlenecks=[
                ProbeBottleneck(
                    bottleneck_type="invalid_action_exploration",
                    description="The agent must avoid revisiting cities while constructing a permutation.",
                    severity="medium",
                    suggested_fix="Use validity-first reward shaping and entropy-preserving PPO.",
                )
            ],
            reward_sparsity_level="dense",
            exploration_difficulty="moderate",
            state_space_analysis=(
                "Constructive TSP MDP: observation encodes current city, visited mask, "
                "step fraction, and normalized path length; action selects next city."
            ),
        )
        obs_sem = {}
        for i in range(n_act):
            obs_sem[str(i)] = f"[VERIFIED] one-hot current_city == {i}"
            obs_sem[str(n_act + i)] = f"[VERIFIED] visited_mask city {i}"
        obs_sem[str(2 * n_act)] = "[VERIFIED] normalized construction step"
        obs_sem[str(2 * n_act + 1)] = "[VERIFIED] normalized accumulated tour length"

        ts = TaskStructure(
            type="sequential",
            confidence=1.0,
            termination_analysis={
                "description": "Episode completes when every city is visited and the policy returns to city 0.",
            },
        )
        perception = EnvPerceptionData(
            reward_distribution=RewardDistribution(
                n_samples=0,
                density_under_random=1.0,
                density_under_trained=1.0,
                shape_class="dense_shaped",
            ),
            cumulative_steps=0,
            exit_reason="STRUCTURED_CO_STATIC_ANALYSIS",
        )
        state.mdp_report = report
        state.goal_spec = GoalSpec(
            primary_goal="Minimize closed-tour length",
            secondary_goals=[
                "Visit every city exactly once",
                "Return to city 0 after all cities are visited",
                "Avoid invalid repeated-city actions",
            ],
            objective_type="constrained",
            inferred_reward_formula=(
                "Training reward should combine valid construction progress, "
                "invalid-action penalties, and terminal tour-length objective."
            ),
            obs_dim_semantics=obs_sem,
            top_reward_correlated_dims=[f"obs_{2 * n_act + 1}"],
            confidence=1.0,
            recommended_reward_components=[
                "valid next-city progress",
                "invalid repeated-city penalty",
                "terminal negative tour length",
            ],
            obs_tier={str(i): "VERIFIED" for i in range(n_obs)},
            info_dim_semantics={
                "tour_length": {"type": "float", "tier": "VERIFIED", "is_success_metric": False},
                "valid_tour": {"type": "bool", "tier": "VERIFIED", "is_success_metric": False},
                "visited_count": {"type": "int", "tier": "VERIFIED", "is_success_metric": False},
                "invalid_action": {"type": "bool", "tier": "VERIFIED", "is_success_metric": False},
            },
            task_structure=ts,
            env_perception=perception,
        )
        (state.run_dir / "mdp_report.json").write_text(
            json.dumps({
                "pillar1_static": True,
                "problem_class": "tsp",
                "fingerprint": vars(fp),
                "bottlenecks": [vars(b) for b in report.bottlenecks],
                "state_space_analysis": report.state_space_analysis,
            }, indent=2, default=str),
            encoding="utf-8",
        )
        (state.run_dir / "goal_spec.json").write_text(
            json.dumps({
                "primary_goal": state.goal_spec.primary_goal,
                "secondary_goals": state.goal_spec.secondary_goals,
                "objective_type": state.goal_spec.objective_type,
                "obs_dim_semantics": state.goal_spec.obs_dim_semantics,
                "info_dim_semantics": state.goal_spec.info_dim_semantics,
            }, indent=2, default=str),
            encoding="utf-8",
        )
        self.logger.info("Pillar-1 TSP static MDP perception complete")
        return state

    # ══════════════════════════════════════════════════════════════════════
    # PHASE A — MDP DESIGN
    # ══════════════════════════════════════════════════════════════════════

    def _phase_a_mdp_design(self, state: PipelineState) -> PipelineState:
        """Inject full MDP dynamics into the tensor shell."""
        manifest = state.manifest
        task     = state.task_description
        run_dir  = state.run_dir

        # Prefer the pristine shell so repeated redesigns start from the same
        # baseline (env_adapter.py may already hold a previous failed design).
        shell_path = run_dir / "env_shell.py"
        if not shell_path.exists():
            shell_path = run_dir / "env_adapter.py"
        shell_code = shell_path.read_text(encoding="utf-8")

        self.logger.info("Generating MDP dynamics via AI Coding LLM ...")
        fb = getattr(self, "_feedback", "")
        fb_block = (
            f"\n\nPREVIOUS MDP DESIGN WAS DIAGNOSED FAULTY — you MUST fix this:\n{fb}\n"
            if fb else ""
        )
        data_block = self._structured_data_block(state.task_data_path)
        data_instr = (
            "\nThe step()/reward/termination logic MUST use the values in the "
            "attached data file (e.g. distances, costs, weights). Load the "
            "file once at __init__/make_env time; never regenerate or "
            "randomize that data.\n"
            if data_block else ""
        )
        full_code = self.coding_llm.call(
            system_prompt=MDP_DESIGN_SYSTEM,
            user_prompt=(
                f"Task description: {task}\n\n"
                f"Tensor shell (DO NOT change obs/act spaces):\n{shell_code}"
                f"{data_block}{data_instr}"
                f"{fb_block}"
            ),
            temperature=0.2,
        )
        full_code = self._strip_fences(full_code)

        # Verify + AI-repair the synthesized MDP. Phase A previously did only
        # an AST syntax pass, so a design that imports cleanly but crashes at
        # make_env()/reset()/step(), or exposes a non-flat observation space
        # (which silently breaks the probe + SB3 MlpPolicy downstream), was
        # fatal with no recovery. Now we instantiate + smoke-rollout and feed
        # any traceback back to the coding LLM to self-repair.
        adapter_path = run_dir / "env_adapter.py"
        candidate_path = run_dir / (
            f".env_adapter.m2a.candidate.{uuid.uuid4().hex}.py"
        )
        try:
            full_code, env = self._verify_and_repair_mdp(
                full_code, candidate_path, task, shell_code, state.manifest,
                data_block, data_instr,
            )
        except Exception:
            candidate_path.unlink(missing_ok=True)
            raise

        state.env = env
        state.manifest.adapter_code = full_code
        state.manifest.env_source = EnvSourceType.NL_SYNTHESIZED
        state.manifest.needs_mdp_design = False  # done
        if state.manifest.env_provenance is not None:
            state.manifest.env_provenance.source_category = EnvSourceType.NL_SYNTHESIZED.value
            state.manifest.env_provenance.adapter_generation = "m2a_llm_synthesized_mdp"
            state.manifest.env_provenance.is_generated_mdp = True
            state.manifest.env_provenance.omr_rebuild_required_after_m2a = True
            state.env_provenance = state.manifest.env_provenance

        # M2A is an executable-interface hypothesis, not a direct file write.
        # Publish it through the same generic source-authority/generation
        # transaction as M1. An experiment-bound immutable source therefore
        # fails closed here without any environment-specific branch.
        try:
            from autorl.runtime_interface_contract import (
                capture_runtime_interface_contract,
                commit_canonical_interface,
                load_environment_source_authority,
                source_authority_from_manifest,
                source_identity_from_manifest,
            )

            receipt, _ = capture_runtime_interface_contract(
                env,
                adapter_path=candidate_path,
                steps=int(
                    self.config.get("runtime_interface_probe_steps", 5) or 5
                ),
            )
            established = load_environment_source_authority(run_dir)
            authority = str(
                established.get("source_authority")
                or source_authority_from_manifest(state.manifest)
            )
            commit = commit_canonical_interface(
                run_dir,
                candidate_adapter_path=candidate_path,
                receipt=receipt,
                source_identity=source_identity_from_manifest(state.manifest),
                source_authority=authority,
                actor="M2A",
                reason="verified_synthesized_dynamics_hypothesis",
            )
        finally:
            candidate_path.unlink(missing_ok=True)
        self.logger.info(
            "Complete MDP interface committed generation=%s no_op=%s → %s",
            commit.get("generation_id"),
            commit.get("no_op"),
            adapter_path,
        )
        return state

    def _verify_and_repair_mdp(
        self, code: str, adapter_path: Path, task: str, shell_code: str,
        manifest: Any, data_block: str = "", data_instr: str = "",
        max_attempts: int = 3,
    ) -> Tuple[str, Any]:
        """Instantiate + smoke-rollout the synthesized MDP; AI-repair on failure.

        Mirrors M1's adapter repair loop. Each round checks: the code runs,
        make_env() works, reset()/step() obey the gym API, the observation
        space is a flat 1-D Box, and a short random rollout does not raise.
        Any failure traceback is fed back to the coding LLM for up to
        `max_attempts` rounds — the synth-env analogue of M1's robustness.
        """
        last_err: Optional[Exception] = None
        for attempt in range(1, max_attempts + 1):
            try:
                code = self._fix_syntax(code, task)
                # ``adapter_path`` is a hidden staging file in the run root;
                # the canonical env_adapter.py is never touched by this loop.
                adapter_path.write_text(code, encoding="utf-8")
                env = self._instantiate_env(code, adapter_path)
                violation = self._flat_box_obs_violation(env)
                if violation:
                    raise RuntimeError(violation)
                self._sanity_check(env, manifest)
                self.logger.info(
                    f"MDP runtime verification passed ✓ (attempt {attempt})"
                )
                return code, env
            except Exception as e:
                last_err = e
                tb = traceback.format_exc()[-1800:]
                self.logger.warning(
                    f"MDP verification failed "
                    f"(attempt {attempt}/{max_attempts}): {e}"
                )
                if attempt == max_attempts:
                    raise RuntimeError(
                        f"Synthesized MDP could not be repaired after "
                        f"{max_attempts} attempts: {e}"
                    )
                repair_prompt = (
                    f"The environment code below FAILED verification.\n"
                    f"Task description: {task}\n\n"
                    f"Tensor shell (obs/act space reference):\n{shell_code}"
                    f"{data_block}{data_instr}\n\n"
                    f"Error / traceback:\n{tb}\n\n"
                    f"Fix the code. Constraints: keep a module-level "
                    f"make_env(); the observation_space MUST be a flat 1-D "
                    f"gymnasium.spaces.Box and every reset()/step() "
                    f"observation a matching flat np.float32 array; step() "
                    f"must return (obs, reward, terminated, truncated, info). "
                    f"Return ONLY corrected Python, no markdown fences.\n\n"
                    f"Code:\n{code}"
                )
                code = self._strip_fences(self.coding_llm.call(
                    system_prompt=MDP_DESIGN_SYSTEM,
                    user_prompt=repair_prompt,
                    temperature=0.1,
                ))
        raise RuntimeError(f"MDP verification failed: {last_err}")

    # ══════════════════════════════════════════════════════════════════════
    # PHASE B — ACTIVE PERCEPTION + GOAL DISCOVERY
    # ══════════════════════════════════════════════════════════════════════

    def _phase_b_active_perception(
        self, state: PipelineState, run_dir: Path, iteration: int
    ) -> PipelineState:
        # Always probe canonical raw coordinates and reward, rebuilt from disk
        # — never a possibly reward-wrapped state.env from a previous closed-loop
        # pass. Under strict Pillar-2, env.step() reward is hidden native
        # shaping even when a legacy OMR happens to report episode return; M2's
        # design plane must discover goals from public obs/action structure and
        # held-out outcome evidence, never from dense simulator reward.
        from autorl.env_builder import build_env
        env = build_env(run_dir, apply_reward=False, apply_obs_selection=False)
        previous_env = state.env
        state.env = env
        if previous_env is not None and previous_env is not env:
            try:
                previous_env.close()
            except Exception:
                self.logger.warning("M2 previous environment cleanup failed", exc_info=True)
        manifest = state.manifest
        provenance = getattr(manifest, "env_provenance", None)
        strict_raw_sim_design = bool(getattr(provenance, "is_raw_sim_env", False))
        env_reward_allowed_for_design = self._env_reward_allowed_for_design(state)
        # Pillar-2 public-spec raw-sim regime — see
        # contracts/P2_PUBLIC_SPEC_RAW_SIM_CONTRACT_2026_07_02.md.
        #   "scalar" (default): M2 MAY read the AGGREGATE env.step() scalar as
        #     black-box interaction feedback to discover goal / stages /
        #     controllable structure (HN-5: aggregate only — the info reward
        #     DECOMPOSITION stays redacted via _sanitize_info_dim_semantics_…).
        #     The native-reward firewall lives DOWNSTREAM, not in M2's probe:
        #     M4 may not use native reward, reward decomposition, success
        #     formulas, or privileged state. Main P2-intent allows simple
        #     terminal goal text as task definition; goal_blind=true suppresses
        #     that text for the ablation. OMR remains a held-out sparse outcome,
        #     and M5 trains from scratch on M4's rebuilt reward (HN-1/2/3/4).
        #   "none": full-blackout ablation — scalar hidden from M2, controllable-
        #     novelty intrinsic explorer only; demonstrates the identifiability
        #     boundary. NOT the main P2 track.
        self.p2_feedback_mode = str(
            self.config.get("p2_feedback_mode", "scalar")).strip().lower()
        redact_env_reward = strict_raw_sim_design and self.p2_feedback_mode == "none"
        if strict_raw_sim_design and not redact_env_reward:
            self.logger.info(
                "[P2_SCALAR] env.step scalar VISIBLE to M2 discovery (aggregate "
                "only); reward decomposition + success formula + native-reward "
                "training remain firewalled; terminal goal text is visible unless "
                "raw_sim_input.goal_blind=true; held-out sparse OMR is the evaluator."
            )
        elif redact_env_reward:
            self.logger.info(
                "[P2_NO_FEEDBACK_ABLATION] env.step reward redacted from M2; "
                "controllable-novelty intrinsic explorer only (identifiability "
                "boundary track)."
            )

        # ── L3a: MuJoCo perturbation (ground-truth when applicable) ────────
        verified_semantics = self._verify_obs_semantics(env)
        # Keep the machine-readable public schema intact for Semantic GCOS.
        # GoalSpec.obs_dim_semantics is deliberately human-readable and therefore
        # cannot carry group/role/entity fields without flattening them to strings.
        # Losing those fields made downstream M2 fall back to a guessed manipulation
        # layout even when the benchmark had published an exact observation schema.
        if verified_semantics:
            state.pipeline_memory["public_observation_semantics"] = verified_semantics
            try:
                (Path(state.run_dir) / "public_observation_semantics.v1.json").write_text(
                    json.dumps({
                        "schema_version": "public_observation_semantics.v1",
                        "dims": verified_semantics,
                    }, indent=2, default=str),
                    encoding="utf-8",
                )
            except Exception:
                self.logger.exception(
                    "Could not persist public observation semantics artifact"
                )

        # ── L3b: action-driven differential probing (env-agnostic) ─────────
        # Generalises beyond MuJoCo: vary actions, see which obs[k] respond
        # dynamically across trajectories. Tags dims as VERIFIED if they show
        # action-driven variance, INFERRED if static across actions but not
        # constant across episodes (likely goal/setting state).
        action_driven_semantics = self._action_driven_obs_probing(env, manifest)

        probe_steps = self.config.get("probe_total_steps", 10000)
        probe_steps = probe_steps * (iteration + 1)

        # ── 0. Outcome sniff → perception policy selection ─────────────────
        # P3/known: native env reward is privileged expert information and may
        # drive the existing environment-perception mini-RL.
        #
        # P2 strict raw-sim: native env reward is redacted. The mini-RL policy,
        # when enabled, is trained only on intrinsic controllable-novelty
        # signals computed from public obs/action transitions. Held-out F/OMR
        # is trajectory-level evidence for hypothesis filtering, not a per-step
        # training reward.
        self.logger.info("Sparse-outcome sniff: 500-step random rollout ...")
        sniff_traj, sniff_stats = self._run_passive_probe(env, manifest, 500,
                                                          collect_info=True,
                                                          redact_reward=redact_env_reward)
        sniff_density = sniff_stats.get("reward_density", 1.0)
        sniff_mean = sniff_stats.get("mean_episode_reward", 0.0)
        # Detect success-class info keys and compute their fire rate
        success_rate, success_key = self._sniff_success_rate(sniff_traj)
        self.logger.info(
            f"Sniff: reward_density={sniff_density:.3f}, "
            f"mean_ep_rew={sniff_mean:.3f}, "
            f"success_key={success_key!r}, "
            f"success_rate={'%.3f' % success_rate if success_rate is not None else 'N/A'}"
        )

        # 2026-05-25 REDESIGN — Environment Perception RL
        # Mini-RL 现在不再以 "trigger success" 为目的,而是 **统一感知 env 的 5 维度**.
        # 默认所有 single-agent env 都跑(MuJoCo locomotion 也跑 — 因为它们也
        # 需要 trained-policy 数据来准确感知 obs/info/reward 分布).
        # Multi-agent 暂跳过(架构未支持).
        probe_policy = None
        env_perception = None
        if (
                self.config.get("enable_mini_rl_warmup", True)
                and manifest.agent_type == AgentType.SINGLE
                and redact_env_reward):
            sr_str = ('%.3f' % success_rate) if success_rate is not None else 'N/A'
            self.logger.info(
                f"[StrictIntrinsic M2] sniff context: "
                f"native_reward=redacted, success_rate={sr_str}; "
                f"launching controllable-novelty perception probe..."
            )
            m3_rec = 250_000
            if state.algorithm_config is not None:
                m3_rec = state.algorithm_config.recommended_total_timesteps
            # Reclaim accumulated JAX/XLA maps before the probe forks parallel JAX
            # envs (kinetix OOM root cause: forked children inherit the long-lived
            # process's bloated map table -> vm.max_map_count ENOMEM on re-run-heavy
            # tasks). No-op for non-JAX envs.
            _reclaim_jax_memory(self.logger)
            try:
                env_perception, probe_policy = self._run_strict_intrinsic_perception_rl(
                    env=env,
                    manifest=manifest,
                    sniff_traj=sniff_traj,
                    action_driven_semantics=action_driven_semantics,
                    run_dir=run_dir,
                    m3_recommended=m3_rec,
                    state=state,
                    sniff_success_rate=success_rate,
                )
                self.logger.info(
                    f"[StrictIntrinsic M2] complete — "
                    f"mode={getattr(env_perception, 'perception_mode', '?')}, "
                    f"mask={getattr(env_perception, 'controllability_mask', [])[:8]}, "
                    f"top-3 obs: "
                    f"{[(r.dim, round(r.combined_score, 2)) for r in env_perception.obs_relevance[:3]]}"
                )
            except Exception as e:
                self.logger.warning(
                    f"[StrictIntrinsic M2] failed ({e}); falling back to random probe"
                )
                import traceback as _tb
                self.logger.warning(_tb.format_exc()[-1200:])
                probe_policy = None
                env_perception = None
        elif (
                self.config.get("enable_mini_rl_warmup", True)
                and manifest.agent_type == AgentType.SINGLE
                and not redact_env_reward):
            sr_str = ('%.3f' % success_rate) if success_rate is not None else 'N/A'
            self.logger.info(
                f"[EnvPerception RL] sniff context: "
                f"reward_density={sniff_density:.3f}, success_rate={sr_str}; "
                f"launching unified perception probe (5-dim sensing)..."
            )
            # M3 may have already given recommended_timesteps; fall back to default
            m3_rec = 250_000
            if state.algorithm_config is not None:
                m3_rec = state.algorithm_config.recommended_total_timesteps
            # V6 OOM fix (2026-06-29): clear accumulated JAX/XLA compilation cache
            # before the (possibly high-budget, re-resense) perception probe on the
            # NON-strict path — mirrors the strict-path call at ~L709. Without this,
            # JAX-compiled envs (Kinetix) accumulate LLVM code-section mmaps across
            # controller iters and crash the iter-2 probe with
            # "LLVM Unable to allocate section memory" (vm.max_map_count, no root).
            # Env-agnostic: _reclaim_jax_memory is a no-op when jax isn't imported.
            _reclaim_jax_memory(self.logger)
            try:
                env_perception, probe_policy = self._run_env_perception_rl(
                    env, manifest, sniff_mean, run_dir, m3_recommended=m3_rec,
                    state=state, sniff_success_rate=success_rate,
                )
                self.logger.info(
                    f"[EnvPerception RL] complete — "
                    f"reward_shape={env_perception.reward_distribution.shape_class if env_perception.reward_distribution else '?'}, "
                    f"convergence={env_perception.learning_curve.convergence_class if env_perception.learning_curve else '?'}, "
                    f"top-3 obs by relevance: "
                    f"{[(r.dim, round(r.combined_score, 2)) for r in env_perception.obs_relevance[:3]]}"
                )
            except Exception as e:
                self.logger.warning(
                    f"[EnvPerception RL] failed ({e}); falling back to random probe"
                )
                import traceback as _tb
                self.logger.warning(_tb.format_exc()[-800:])
                probe_policy = None
                env_perception = None
        else:
            reason = (
                "strict_reward_firewall_redacted_native_reward"
                if redact_env_reward else "config or multi-agent env"
            )
            self.logger.info(f"[EnvPerception RL] disabled by {reason}")

        self.logger.info(f"Main probe: {probe_steps} steps "
                         f"(iteration {iteration}, "
                         f"policy={'mini-RL' if probe_policy else 'random'})")

        # ── 1. Probe (random OR mini-RL policy) — collect obs + info ───────
        trajectories, stats = self._run_passive_probe(
            env, manifest, probe_steps,
            collect_info=True, policy=probe_policy,
            redact_reward=redact_env_reward,
        )

        # ── 1a. Declared obs metric-type ledger (modality-agnostic grounding) ─
        # The authoritative source of "is this dim a continuous coordinate (metric
        # ops valid) or a categorical code (not)" is the env's PUBLIC declared
        # observation space (dtype/structure), read symmetrically with the action
        # space's discreteness — NOT inferred from values, keywords, or an LLM, and
        # carrying MATH TYPE ONLY (no role/goal/key semantics, so P2-firewall safe).
        # MiniGrid's native Dict{Discrete,uint8} -> all categorical even though our
        # shim flattened it to a float Box; a MuJoCo float Box -> continuous.
        _metric_types = {}
        _modality_contract = {}
        try:
            from autorl.m1_env_contract import declared_obs_metric_types
            from autorl.obs_space_contract import METRIC_TYPES_FILENAME
            _metric_types = declared_obs_metric_types(env)
            (run_dir / METRIC_TYPES_FILENAME).write_text(
                json.dumps({
                    "schema_version": "obs_metric_types.v1",
                    "provenance": "env_space_introspection",
                    "note": "declared dtype/structure only; no task semantics, P2-firewall safe",
                    "dims": _metric_types,
                }, indent=2, default=str),
                encoding="utf-8",
            )
            from collections import Counter as _Counter
            _dist = dict(_Counter(
                r.get("metric_space") for r in _metric_types.values() if isinstance(r, dict)
            ))
            self.logger.info(
                "[OBS_METRIC_TYPES] declared from env observation space (dtype only, "
                "no semantics): %d dims %s; only continuous_coordinate is "
                "metric-eligible (default-deny otherwise)",
                len(_metric_types), _dist,
            )
        except Exception:
            self.logger.debug("[OBS_METRIC_TYPES] skipped", exc_info=True)

        # ── 1a2. M1 environment modality contract ────────────────────────
        # This is the missing routing layer: symbolic/grid, continuous-control,
        # pixel, and mixed spaces get different M2/M4 design priors. It is public
        # interface metadata only and does not encode task success.
        try:
            from autorl.m1_env_contract import (
                classify_environment_modality,
                write_environment_modality_contract,
            )
            _modality_contract = classify_environment_modality(
                env=env,
                manifest=manifest,
                metric_types=_metric_types,
                raw_sim_input=getattr(state, "raw_sim_input", None),
            )
            write_environment_modality_contract(run_dir, _modality_contract)
            if isinstance(getattr(state, "pipeline_memory", None), dict):
                state.pipeline_memory["m1_environment_modality_contract"] = _modality_contract
            self.logger.info(
                "[ENV_MODALITY] observation_modality=%s action_space=%s reward_families=%s",
                _modality_contract.get("observation_modality"),
                _modality_contract.get("action_space_kind"),
                _modality_contract.get("reward_family_prior"),
            )
        except Exception:
            self.logger.debug("[ENV_MODALITY] skipped", exc_info=True)

        try:
            from autorl.p2_public_spec import persist_public_spec_contract

            if strict_raw_sim_design and isinstance(getattr(state, "raw_sim_input", None), dict):
                _p2_public_spec_contract = persist_public_spec_contract(
                    run_dir,
                    getattr(state, "raw_sim_input", None),
                    manifest=manifest,
                    env=env,
                    include_terminal_intent=not self._raw_sim_goal_blind(state),
                )
                if isinstance(getattr(state, "pipeline_memory", None), dict):
                    state.pipeline_memory["p2_public_spec_contract"] = _p2_public_spec_contract
                self.logger.info(
                    "[P2_PUBLIC_SPEC] public task/interface spec visible to M1/M2/M4; "
                    "redacted_fields=%d",
                    len(_p2_public_spec_contract.get("redacted_fields") or []),
                )
        except Exception:
            self.logger.debug("[P2_PUBLIC_SPEC] skipped", exc_info=True)

        # ── 1a'. Fix-C: measured achievement-event atoms (categorical obs path) ─
        # The continuous path is distance shaping; the categorical path is
        # ACHIEVEMENT detection. From the probe values, find dims that exhibit a
        # rare + persistent change (key obtained / door opened) — measured, not
        # LLM-guessed — and stash them to be injected as M4-usable reward atoms.
        try:
            _ach_samples = [t.get("obs") for t in (trajectories or []) if t.get("obs") is not None]
            _ach_atoms = detect_achievement_event_atoms(
                _ach_samples,
                _metric_types,
            )
            if isinstance(getattr(state, "pipeline_memory", None), dict):
                state.pipeline_memory["measured_achievement_atoms"] = _ach_atoms
            if _ach_atoms:
                self.logger.info(
                    "[ACHIEVEMENT_EVENTS] measured %d categorical achievement-event "
                    "atom(s) from probe (rare+persistent obs transitions): %s",
                    len(_ach_atoms), [a["atom_id"] for a in _ach_atoms],
                )
        except Exception:
            self.logger.debug("[ACHIEVEMENT_EVENTS] skipped", exc_info=True)

        # ── 1a''. Symbolic-grid value/event atoms ─────────────────────────
        # If M1 says this is a symbolic grid, give M4 a symbolic reward surface:
        # categorical value-presence atoms. This is the generic DoorKey-class fix:
        # no continuous distance over code channels, no env-specific key/door IDs.
        try:
            _grid_samples = [t.get("obs") for t in (trajectories or []) if t.get("obs") is not None]
            _grid_atoms = detect_symbolic_grid_value_atoms(
                _grid_samples,
                _modality_contract,
            )
            if isinstance(getattr(state, "pipeline_memory", None), dict):
                state.pipeline_memory["symbolic_grid_value_atoms"] = _grid_atoms
            if _grid_atoms:
                self.logger.info(
                    "[SYMBOLIC_GRID_ATOMS] generated %d value-presence atom(s): %s",
                    len(_grid_atoms), [a["atom_id"] for a in _grid_atoms[:12]],
                )
        except Exception:
            self.logger.debug("[SYMBOLIC_GRID_ATOMS] skipped", exc_info=True)


        # ── 1b. Info-dict semantic extraction ──────────────────────────────
        raw_info_dim_semantics = self._extract_info_semantics(trajectories, stats)
        info_dim_semantics = raw_info_dim_semantics
        if strict_raw_sim_design:
            info_dim_semantics, info_firewall_audit = (
                self._sanitize_info_dim_semantics_for_strict_design(
                    raw_info_dim_semantics,
                )
            )
            self._write_strict_info_firewall_audit(run_dir, info_firewall_audit)
            self.logger.info(
                "[STRICT_INFO_FIREWALL] design-visible info keys=%d; redacted=%d",
                len(info_dim_semantics),
                len(info_firewall_audit.get("redacted_keys", [])),
            )
        elif info_dim_semantics:
            self.logger.info(
                f"info_dim_semantics: {len(info_dim_semantics)} keys discovered: "
                f"{list(info_dim_semantics.keys())[:8]}"
            )

        # ── 2. Reward correlation analysis ───────────────────────────────
        corr_data = self._reward_correlation_analysis(trajectories, manifest)
        self.logger.info(
            f"Top reward-correlated dims: "
            f"{corr_data['top_correlated_dims'][:3]}"
        )

        # ── 3. Fingerprint ────────────────────────────────────────────────
        fingerprint = self._compute_fingerprint(stats, manifest)
        self.logger.info(
            f"Fingerprint: obs_dim={fingerprint.obs_dim}, "
            f"reward_density={fingerprint.reward_density:.3f}, "
            f"mean_ep_len={fingerprint.mean_episode_length:.1f}"
        )

        # ── 3b. Compose obs_tier (M2 → M4 strictness contract) ─────────────
        # 2026-05-25 (B #3): pass mini-RL obs_relevance for automatic
        # UNVERIFIED → INFERRED / INFERRED_EMPIRICAL promotion.
        mini_rl_relevance = (env_perception.obs_relevance
                             if env_perception is not None else None)
        obs_tier = self._compose_obs_tier(
            n_dims=fingerprint.obs_dim,
            verified_l3=verified_semantics,
            action_driven=action_driven_semantics,
            corr_data=corr_data,
            obs_relevance=mini_rl_relevance,
        )
        verified_n = sum(1 for v in obs_tier.values() if v == "VERIFIED")
        inferred_n = sum(1 for v in obs_tier.values() if v == "INFERRED")
        unverified_n = sum(1 for v in obs_tier.values() if v == "UNVERIFIED")
        self.logger.info(
            f"obs_tier: VERIFIED={verified_n} / INFERRED={inferred_n} / "
            f"UNVERIFIED={unverified_n}  (total {len(obs_tier)})"
        )

        # ── 3c. Task structure detection (维度 A 决议) ─────────────────────
        # Detect stages / multi-goal-conflicts / termination patterns from
        # the mini-RL probe trajectories. M4 will use task_structure.type
        # to pick the right reward shape (gated / weighted / constraint).
        explicit_no_stage_omr = _explicit_no_stage_omr_contract(state)
        task_structure = (
            _single_stage_no_stage_omr_structure()
            if explicit_no_stage_omr
            else self._detect_task_structure(trajectories, info_dim_semantics)
        )
        self.logger.info(
            f"task_structure: type={task_structure.type}, "
            f"#stages={len(task_structure.stages)}, "
            f"#conflicts={len(task_structure.multi_goal_conflicts)}, "
            f"confidence={task_structure.confidence:.2f}"
        )
        if task_structure.stages:
            for s in task_structure.stages:
                self.logger.info(
                    f"  stage '{s.name}' triggered by {s.trigger_info} "
                    f"@ ~step {s.typical_duration}"
                )

        # ── 4. LLM Goal Discovery → GoalSpec (grounded by verified semantics
        #      + action-driven L3 + info keys + detected task_structure)
        goal_spec = self._discover_goals(
            stats, corr_data, manifest, iteration, verified_semantics,
            action_driven_semantics=action_driven_semantics,
            info_dim_semantics=info_dim_semantics,
            obs_tier=obs_tier,
            state=state,    # 2026-05-25 Step 10: enables pipeline_memory injection
        )
        # Attach the M2-detected task_structure to goal_spec for M4 to consume
        goal_spec.task_structure = task_structure
        if strict_raw_sim_design:
            hypothesis_set = self._build_strict_goal_hypothesis_set(
                state=state,
                trajectories=trajectories,
                action_driven_semantics=action_driven_semantics,
                env_perception=env_perception,
                obs_tier=obs_tier,
                info_dim_semantics=info_dim_semantics,
                run_dir=run_dir,
                iteration=iteration,
            )
            self._write_strict_m4_input_contract(
                run_dir=run_dir,
                hypothesis_set=hypothesis_set,
                iteration=iteration,
            )
        else:
            hypothesis_set = {}
        try:
            from autorl.closed_loop_audit import (
                infer_typed_subgoal_dag,
                write_task_structure_decision,
            )
            observed_stage_names = [
                str(getattr(s, "name", "") or "")
                for s in (getattr(task_structure, "stages", []) or [])
                if str(getattr(s, "name", "") or "").strip()
            ]
            dag = (
                _single_stage_no_stage_omr_dag()
                if explicit_no_stage_omr
                else infer_typed_subgoal_dag(
                    goal_text="; ".join(
                        [goal_spec.primary_goal] + list(goal_spec.secondary_goals or [])
                    ),
                    observed_stage_names=observed_stage_names,
                    objective_type=goal_spec.objective_type,
                )
            )
            if (
                not explicit_no_stage_omr
                and
                getattr(task_structure, "type", "") == "single"
                and isinstance(dag, dict)
                and dag.get("type") == "sequential"
                and len(dag.get("nodes") or []) >= 2
            ):
                try:
                    from autorl.data_types import StageSpec, TaskStructure

                    mem = getattr(state, "pipeline_memory", {}) or {}
                    scaffold = {}
                    if isinstance(mem, dict):
                        for key in (
                            "public_task_theory_scaffold",
                            "stage_omr_hint_scaffold",
                            "stage_omr_scaffold",
                        ):
                            if isinstance(mem.get(key), dict) and mem.get(key):
                                scaffold = mem.get(key) or {}
                                break
                    scaffold_rows = [
                        row for row in (scaffold.get("stages") or [])
                        if isinstance(row, dict)
                    ] if isinstance(scaffold, dict) else []
                    nl_stages = [
                        StageSpec(
                            name=str(
                                row.get("label")
                                or row.get("name")
                                or row.get("stage_id")
                                or f"stage-{i}"
                            ),
                            trigger_info="",
                            typical_duration=0,
                            gate_info_key="",
                        )
                        for i, row in enumerate(sorted(
                            scaffold_rows,
                            key=lambda r: int(r.get("order", 0) or 0),
                        ))
                    ][:6]
                    if len(nl_stages) < 2:
                        nl_stages = [
                            StageSpec(
                                name=str(
                                    node.get("label")
                                    or node.get("subgoal_id")
                                    or f"stage-{i}"
                                ),
                                trigger_info="",
                                typical_duration=0,
                                gate_info_key="",
                            )
                            for i, node in enumerate(dag.get("nodes") or [])
                            if isinstance(node, dict)
                        ][:6]
                    if len(nl_stages) >= 2:
                        task_structure = TaskStructure(
                            type="sequential",
                            stages=nl_stages,
                            multi_goal_conflicts=list(
                                getattr(task_structure, "multi_goal_conflicts", []) or []
                            ),
                            termination_analysis=dict(
                                getattr(task_structure, "termination_analysis", {}) or {}
                            ),
                            confidence=max(
                                float(getattr(task_structure, "confidence", 0.0) or 0.0),
                                float(dag.get("confidence", 0.0) or 0.0),
                            ),
                        )
                        goal_spec.task_structure = task_structure
                        if isinstance(getattr(state, "pipeline_memory", None), dict):
                            state.pipeline_memory.setdefault(
                                "m2_task_structure_promotions", []
                            ).append({
                                "iteration": int(getattr(state, "pipeline_iteration", 0) or 0),
                                "from": "single",
                                "to": "sequential",
                                "source": (
                                    "public_stage_scaffold"
                                    if scaffold_rows
                                    else dag.get("inference_source") or "typed_subgoal_dag"
                                ),
                                "stage_count": len(nl_stages),
                            })
                except Exception:
                    pass
            goal_spec.typed_subgoal_dag = dag
            write_task_structure_decision(state, task_structure, dag)
        except Exception as e:
            self.logger.warning("typed subgoal DAG audit skipped: %s", e)
        # 2026-05-25 REDESIGN: attach env_perception (5-dim sensing) for all downstream
        goal_spec.env_perception = env_perception
        goal_spec.m2_failure_context = self._build_m2_failure_context(state)
        goal_spec.task_causal_graph = self._build_task_causal_graph(
            state=state,
            goal_spec=goal_spec,
            trajectories=trajectories,
            stats=stats,
            task_structure=task_structure,
            info_dim_semantics=info_dim_semantics,
            env_perception=env_perception,
        )
        if hypothesis_set:
            goal_spec.task_causal_graph["goal_hypothesis_set"] = hypothesis_set
        # V5 trajectory-evidence Phase A hook (V5_TRAJECTORY_EVIDENCE_API.md):
        # persist M2 discovery rollouts to the sanitized trace store. Absent
        # pipeline_config.trajectory_evidence.enabled => fully inert (S7);
        # the store applies the persistence firewall itself.
        self._v5_record_m2_traces(state, run_dir, trajectories, iteration,
                                  strict_raw_sim_design)
        goal_spec.task_causal_graph = self._run_representation_hypothesis_search(
            state=state,
            goal_spec=goal_spec,
            graph_dict=goal_spec.task_causal_graph,
            trajectories=trajectories,
            stats=stats,
            iteration=iteration,
        )
        # V7.2: natural language is a semantic prior, not an executable reward.
        # Persist a task contract that exposes NL-derived roles/stages and
        # diagnostic-only shadow OMRs to M4/M5 without letting them bypass public
        # atom grounding or held-out OMR authority.
        try:
            from autorl.nl_task_contract import (
                annotate_task_graph_with_nl_contract,
                persist_nl_task_contract,
            )

            contract_parts: List[str] = []
            provenance = getattr(getattr(state, "manifest", None), "env_provenance", None)
            strict_raw_sim = bool(getattr(provenance, "is_raw_sim_env", False))
            if not (strict_raw_sim and self._raw_sim_goal_blind(state)):
                contract_parts.append(str(getattr(state, "task_description", "") or ""))
                raw_sim_input = getattr(state, "raw_sim_input", None) or {}
                if isinstance(raw_sim_input, dict):
                    contract_parts.extend(
                        str(raw_sim_input.get(k) or "")
                        for k in ("terminal_intent", "task_hint", "intent")
                    )
            contract_parts.append(str(getattr(goal_spec, "primary_goal", "") or ""))
            contract_parts.extend(str(x) for x in (getattr(goal_spec, "secondary_goals", []) or []))
            contract_text = " ".join(x.strip() for x in contract_parts if str(x).strip())
            contract = persist_nl_task_contract(
                run_dir,
                contract_text,
                task_graph=goal_spec.task_causal_graph,
            )
            goal_spec.task_causal_graph = annotate_task_graph_with_nl_contract(
                goal_spec.task_causal_graph,
                contract,
            )
            if isinstance(getattr(state, "pipeline_memory", None), dict):
                state.pipeline_memory.setdefault("nl_task_contracts", []).append({
                    "controller_iter": int(iteration),
                    "path": str(run_dir / "nl_task_contract.v1.json"),
                    "stage_count": len(contract.get("stages") or []),
                    "role_count": len(contract.get("role_requirements") or {}),
                    "allowed_use": "semantic_role_stage_prior_and_shadow_omr",
                    "forbidden_use": "privileged_reward_or_success_authorization",
                })
        except Exception as e:
            self.logger.warning("V7.2 NL task contract skipped: %s", e)
        # Inject MEASURED symbolic/categorical atoms into the final task graph so
        # M4 can route symbolic-grid tasks to event/value reward families instead
        # of continuous geometry. Measured provenance, not LLM guesses; added
        # after representation search so they survive into M4.
        try:
            _mem = getattr(state, "pipeline_memory", {}) or {}
            _ach = list(_mem.get("measured_achievement_atoms", []) or [])
            _grid = list(_mem.get("symbolic_grid_value_atoms", []) or [])
            _inject_atoms = _ach + _grid
            g = goal_spec.task_causal_graph
            if isinstance(g, dict):
                if isinstance(_modality_contract, dict) and _modality_contract:
                    g["environment_modality"] = _modality_contract
                _existing = {str(a.get("atom_id")) for a in (g.get("atoms") or [])
                             if isinstance(a, dict)}
                _new = [a for a in _inject_atoms if str(a.get("atom_id")) not in _existing]
                if _new:
                    g["atoms"] = list(g.get("atoms") or []) + _new
                    if "derived_atoms" in g:
                        g["derived_atoms"] = list(g.get("derived_atoms") or []) + _new
                    self.logger.info(
                        "[MODALITY_ATOMS] injected %d symbolic/categorical atom(s) "
                        "into task graph for M4: %s",
                        len(_new), [a["atom_id"] for a in _new],
                    )
        except Exception:
            self.logger.debug("[MODALITY_ATOMS] graph injection skipped", exc_info=True)
        if explicit_no_stage_omr and isinstance(goal_spec.task_causal_graph, dict):
            # Later semantic annotation and representation search may enrich
            # atoms, but cannot manufacture milestones absent from the typed
            # experiment contract.
            goal_spec.task_causal_graph["stages"] = []
            goal_spec.task_causal_graph["typed_subgoal_dag"] = (
                _single_stage_no_stage_omr_dag()
            )
            goal_spec.task_causal_graph.setdefault("goal", {})[
                "typed_subgoal_dag"
            ] = _single_stage_no_stage_omr_dag()
            goal_spec.task_causal_graph["stage_omr_applicability"] = (
                "not_applicable"
            )
            goal_spec.typed_subgoal_dag = _single_stage_no_stage_omr_dag()
            goal_spec.task_structure = _single_stage_no_stage_omr_structure()
        # V8: assemble an explicit task theory and stage-OMR ledger after all
        # semantic/public/modality atoms have been injected.  This is the shared
        # frontier model for M4 reward search, M5 stage evidence, diagnostics, and
        # controller memory.
        try:
            from autorl.task_theory import attach_task_theory_to_graph

            public_contract = None
            _mem = getattr(state, "pipeline_memory", {}) or {}
            if isinstance(_mem, dict):
                public_contract = _mem.get("p2_public_spec_contract")
            goal_spec.task_causal_graph = attach_task_theory_to_graph(
                state,
                goal_spec.task_causal_graph,
                public_spec=public_contract if isinstance(public_contract, dict) else None,
            )
            goal_spec.task_theory = goal_spec.task_causal_graph.get("task_theory") or {}
            goal_spec.stage_omr_ledger = goal_spec.task_causal_graph.get("stage_omr_ledger") or {}
            goal_spec.frontier_plan = goal_spec.task_causal_graph.get("frontier_plan") or {}
            try:
                from autorl.data_types import StageSpec, TaskStructure

                ledger_stages = [
                    row for row in (goal_spec.stage_omr_ledger.get("stages") or [])
                    if isinstance(row, dict) and row.get("stage_id")
                ] if isinstance(goal_spec.stage_omr_ledger, dict) else []
                grounded_ledger_stages = [
                    row for row in ledger_stages
                    if str(row.get("stage_omr_source_type") or "").lower() in {
                        "oracle_stage_omr",
                        "stage_omr_oracle",
                        "oracle",
                    }
                    or (
                        isinstance(row.get("stage_omr_source_contract"), dict)
                        and row.get("stage_omr_source_contract", {}).get("source_type") == "oracle_stage_omr"
                    )
                ]
                if grounded_ledger_stages:
                    ordered = sorted(
                        grounded_ledger_stages,
                        key=lambda r: int(r.get("order", 0) or 0),
                    )
                    ledger_stage_specs = [
                        StageSpec(
                            name=str(
                                row.get("label")
                                or row.get("name")
                                or row.get("stage_id")
                                or f"stage-{i}"
                            ),
                            trigger_info="",
                            typical_duration=0,
                            gate_info_key="",
                        )
                        for i, row in enumerate(ordered)
                    ]
                    if len(ledger_stage_specs) >= 2:
                        task_structure = TaskStructure(
                            type="sequential",
                            stages=ledger_stage_specs,
                            multi_goal_conflicts=list(
                                getattr(task_structure, "multi_goal_conflicts", []) or []
                            ),
                            termination_analysis=dict(
                                getattr(task_structure, "termination_analysis", {}) or {}
                            ),
                            confidence=max(float(getattr(task_structure, "confidence", 0.0) or 0.0), 0.85),
                        )
                    else:
                        task_structure = TaskStructure(
                            type="single",
                            stages=ledger_stage_specs,
                            multi_goal_conflicts=list(
                                getattr(task_structure, "multi_goal_conflicts", []) or []
                            ),
                            termination_analysis=dict(
                                getattr(task_structure, "termination_analysis", {}) or {}
                            ),
                            confidence=max(float(getattr(task_structure, "confidence", 0.0) or 0.0), 0.85),
                        )
                    goal_spec.task_structure = task_structure
                    if isinstance(getattr(state, "pipeline_memory", None), dict):
                        state.pipeline_memory.setdefault(
                            "m2_task_structure_authority_overrides", []
                        ).append({
                            "iteration": int(iteration),
                            "authority": "grounded_stage_omr_ledger",
                            "stage_count": len(ledger_stage_specs),
                            "task_structure_type": task_structure.type,
                            "advisory_dag_preserved": True,
                        })
            except Exception:
                self.logger.debug("[V8_LEDGER_AUTHORITY] task_structure override skipped", exc_info=True)
            if isinstance(getattr(state, "pipeline_memory", None), dict):
                state.pipeline_memory.setdefault("v8_task_theory_events", []).append({
                    "controller_iter": int(iteration),
                    "stage_count": len((goal_spec.task_causal_graph.get("stage_omr_ledger") or {}).get("stages") or []),
                    "frontier": goal_spec.task_causal_graph.get("frontier_plan") or {},
                    "source": "m2.task_theory.v8",
                })
        except Exception as e:
            self.logger.warning("V8 task-theory assembly skipped: %s", e)
        try:
            (run_dir / f"task_causal_graph_iter{iteration}.json").write_text(
                json.dumps(goal_spec.task_causal_graph, indent=2, default=str),
                encoding="utf-8",
            )
            (run_dir / "task_causal_graph.json").write_text(
                json.dumps(goal_spec.task_causal_graph, indent=2, default=str),
                encoding="utf-8",
            )
        except Exception as e:
            self.logger.warning(f"failed to write task_causal_graph artifact: {e}")
        self.logger.info(
            f"GoalSpec: objective_type={goal_spec.objective_type}, "
            f"primary_goal='{goal_spec.primary_goal[:60]}', "
            f"confidence={goal_spec.confidence:.2f}"
        )
        if goal_spec.unsolved_dimensions:
            self.logger.warning(
                f"Unsolved dims ({len(goal_spec.unsolved_dimensions)}): "
                f"{goal_spec.unsolved_dimensions[:3]}"
            )

        # ── 5. Bottleneck analysis ────────────────────────────────────────
        prompt_stats = self._strict_prompt_stats(stats, manifest)
        try:
            btl_data = self.llm.call_json(
                system_prompt=BOTTLENECK_SYSTEM,
                user_prompt=(
                    f"Env: {manifest.env_id}\n"
                    f"Type: {manifest.agent_type.value}\n"
                    f"Stats:\n{json.dumps(prompt_stats, indent=2)}\n"
                    f"Inferred goal: {goal_spec.primary_goal}"
                ),
                temperature=0.3,
                purpose="m2.bottleneck_analysis",
            )
        except Exception as e:
            self.logger.warning(
                "Bottleneck LLM failed; continuing with typed empty bottleneck list: %s",
                e,
            )
            btl_data = {"bottlenecks": []}
        bottlenecks = [
            ProbeBottleneck(
                bottleneck_type=b.get("type", "unknown"),
                description=b.get("description", ""),
                severity=b.get("severity", "low"),
                suggested_fix=b.get("suggested_fix", ""),
            )
            for b in btl_data.get("bottlenecks", [])
        ]

        # MARL credit assignment
        credit_report = None
        if manifest.agent_type == AgentType.MULTI:
            credit_report = self._marl_credit_analysis(stats, manifest)

        mdp_report = MDPReport(
            fingerprint=fingerprint,
            bottlenecks=bottlenecks,
            reward_sparsity_level=btl_data.get("reward_sparsity_level", "unknown"),
            exploration_difficulty=btl_data.get("exploration_difficulty", "unknown"),
            state_space_analysis=btl_data.get("state_space_analysis", ""),
            credit_assignment=credit_report,
        )

        self.logger.info(
            f"Sparsity: {mdp_report.reward_sparsity_level} | "
            f"Difficulty: {mdp_report.exploration_difficulty} | "
            f"Bottlenecks: {len(bottlenecks)}"
        )

        # ── 6. Save ───────────────────────────────────────────────────────
        self._save_reports(mdp_report, goal_spec, corr_data, stats, run_dir, iteration)

        state.mdp_report = mdp_report
        state.goal_spec  = goal_spec
        return state

    def _v5_record_m2_traces(self, state: Any, run_dir: Any,
                             trajectories: List[Dict], iteration: int,
                             strict_raw_sim_design: bool) -> None:
        """V5 Phase A hook: record M2 discovery rollouts into the trajectory-
        evidence store (contracts/V5_TRAJECTORY_EVIDENCE_API.md). Additive and
        default-OFF — without pipeline_config.trajectory_evidence.enabled this
        is a no-op; failures never touch the perception path."""
        try:
            cfg = ((getattr(state, "pipeline_config", None) or {})
                   .get("trajectory_evidence") or {})
            if not cfg.get("enabled") or not trajectories:
                return
            from datetime import datetime
            from pathlib import Path as _Path
            from autorl.trajectory_evidence.store import TraceStore
            store = TraceStore(_Path(run_dir), cfg)
            if not store.enabled:
                return
            try:
                episodes = self._split_probe_episodes(trajectories) or []
            except Exception:
                episodes = [trajectories]
            regime = "P2" if strict_raw_sim_design else "P3"
            now = datetime.now().isoformat(timespec="seconds")
            n = 0
            for i, ep in enumerate(episodes):
                steps = [s for s in ep if isinstance(s, dict) and "obs" in s]
                if len(steps) < 2:
                    continue
                tid = store.record_episode(
                    steps=steps, run_id=str(getattr(run_dir, "name", run_dir)),
                    phase="m2_discovery", regime=regime,
                    genome_id="genome.m2_discovery",
                    policy_id=f"policy.m2_probe_iter{iteration}",
                    seed=int(getattr(state, "seed", 0) or 0),
                    episode_index=i, obs_contract_raw="raw_obs.v1",
                    obs_contract_policy="raw_obs.v1", created_at=now)
                if tid:
                    n += 1
            if n:
                self.logger.info(
                    "[V5_TRACES] recorded %d M2 discovery episodes to the "
                    "trajectory_evidence store", n)
        except Exception:
            self.logger.debug("[V5_TRACES] M2 recording skipped", exc_info=True)

    # ──────────────────────────────────────────────────────────────────────
    # Probing
    # ──────────────────────────────────────────────────────────────────────

    def _run_passive_probe(
        self, env: Any, manifest: Any, total_steps: int,
        collect_info: bool = False, policy: Any = None,
        redact_reward: bool = False,
    ) -> Tuple[List[Dict], Dict]:
        """Roll out the env collecting (obs, action, reward, info) trajectories.

        - collect_info=True → include the gymnasium info dict each step (used
          by the upgraded info-channel semantics extraction)
        - policy=None → uniform random action (legacy behavior)
        - policy=<SB3 model> → use model.predict(obs) for ACTION-DRIVEN probing
          (mini-RL warmup), giving meaningful trajectories in sparse-reward
          envs where random rarely triggers reward signals.
        - redact_reward=True → strict Pillar-2 firewall: env.step() reward is
          hidden native shaping, so M2 receives reward=0.0 for stats/correlation.
        """
        trajectories: List[Dict] = []
        rewards_per_ep: List[float] = []
        ep_lengths: List[int] = []

        def _select_action(o):
            if policy is None:
                return env.action_space.sample()
            try:
                a, _ = policy.predict(o, deterministic=False)
                return a
            except Exception:
                return env.action_space.sample()

        def _safe_obs(o):
            """Normalize obs to a flat numpy array. Common LLM-written
            adapter bug: double-wrapping reset() so it returns
            ((obs, info), {}) — np.asarray then sees a 2-tuple of
            inhomogeneous types and ValueErrors. Defensively unpack."""
            while isinstance(o, tuple) and len(o) == 2 and not hasattr(o, "shape"):
                o = o[0]
            return np.asarray(o, dtype=np.float32).ravel()

        if manifest.agent_type == AgentType.SINGLE:
            obs, _ = env.reset()
            obs = _safe_obs(obs)
            ep_rew = 0.0
            ep_len = 0

            for _ in range(total_steps):
                action = _select_action(obs)
                step_ret = env.step(action)
                # Defensive: some LLM adapters double-wrap step too.
                while (isinstance(step_ret, tuple) and len(step_ret) == 1
                       and isinstance(step_ret[0], tuple)):
                    step_ret = step_ret[0]
                if len(step_ret) == 5:
                    next_obs, rew, term, trunc, info = step_ret
                elif len(step_ret) == 4:
                    next_obs, rew, done, info = step_ret
                    term, trunc = bool(done), False
                else:
                    self.logger.warning(
                        f"step() returned {len(step_ret)}-tuple; skipping step"
                    )
                    break
                next_obs = _safe_obs(next_obs)
                design_rew = 0.0 if redact_reward else float(rew)
                record = {
                    "obs": obs.tolist(),
                    "action": action.tolist() if hasattr(action, "tolist") else int(action),
                    "reward": design_rew,
                    "next_obs": next_obs.tolist(),
                    "terminated": bool(term),
                    "truncated": bool(trunc),
                }
                if collect_info and isinstance(info, dict):
                    # Keep only json-friendly values to avoid bloating
                    # trajectories.json; arrays get truncated to lists.
                    safe_info = {}
                    for k, v in info.items():
                        if isinstance(v, (int, float, bool, str)):
                            safe_info[k] = v
                        elif hasattr(v, "tolist"):
                            try:
                                safe_info[k] = v.tolist() if v.size < 32 else "(array)"
                            except Exception:
                                safe_info[k] = "(array)"
                        # else: drop opaque types
                    record["info"] = safe_info
                trajectories.append(record)
                ep_rew += design_rew
                ep_len += 1
                obs = next_obs

                if term or trunc:
                    rewards_per_ep.append(ep_rew)
                    ep_lengths.append(ep_len)
                    obs, _ = env.reset()
                    obs = _safe_obs(obs)
                    ep_rew = 0.0
                    ep_len = 0
        else:
            for _ in range(max(1, total_steps // 200)):
                env.reset()
                ep_rew, ep_len = 0.0, 0
                for agent in env.agent_iter():
                    obs, rew, term, trunc, _ = env.last()
                    design_rew = 0.0 if redact_reward else float(rew or 0.0)
                    ep_rew += design_rew
                    ep_len += 1
                    if not (term or trunc):
                        trajectories.append({
                            "obs": obs.tolist() if hasattr(obs, "tolist") else [],
                            "reward": design_rew,
                        })
                    env.step(None if (term or trunc) else env.action_space(agent).sample())
                rewards_per_ep.append(ep_rew)
                ep_lengths.append(ep_len)

        all_rew = [t["reward"] for t in trajectories] or [0.0]
        arr = np.array(all_rew)
        ep_arr = np.array(rewards_per_ep) if rewards_per_ep else np.array([0.0])
        ep_len_arr = np.array(ep_lengths) if ep_lengths else np.array([0.0])

        stats = {
            "total_steps": total_steps,
            "num_episodes": len(rewards_per_ep),
            "mean_episode_reward": float(np.mean(ep_arr)),
            "std_episode_reward": float(np.std(ep_arr)),
            "min_episode_reward": float(np.min(ep_arr)),
            "max_episode_reward": float(np.max(ep_arr)),
            "mean_episode_length": float(np.mean(ep_len_arr)),
            "std_episode_length": float(np.std(ep_len_arr)),
            "reward_density": float(np.mean(arr != 0)),
            "reward_mean": float(np.mean(arr)),
            "reward_std": float(np.std(arr)),
            "positive_reward_ratio": float(np.mean(arr > 0)),
            "reward_kurtosis": float(self._kurtosis(arr)),
            "episode_length_std": float(np.std(ep_len_arr)),
        }

        self.logger.info(
            f"Probe done: {len(rewards_per_ep)} eps, "
            f"mean_ep_rew={stats['mean_episode_reward']:.3f}, "
            f"density={stats['reward_density']:.3f}"
        )
        return trajectories, stats

    @staticmethod
    def _env_reward_allowed_for_design(state: Optional[PipelineState]) -> bool:
        """Whether env.step reward may enter the M2 design plane.

        P2 strict raw-sim is reward-blind by contract: env.step() reward is
        treated as simulator-native shaping and is never used for M2 reward
        correlation or mini-RL, even if a legacy OMR reports episode return.
        If a benchmark wants privileged/native reward perception, it must run
        through P3 known/privileged provenance (is_raw_sim_env=False).
        """
        if state is None:
            return False
        manifest = getattr(state, "manifest", None)
        provenance = getattr(manifest, "env_provenance", None)
        if not bool(getattr(provenance, "is_raw_sim_env", False)):
            return True
        return False

    @staticmethod
    def _strict_prompt_env_id(manifest: Any) -> str:
        """Redact task-bearing env ids from strict goal-discovery prompts."""
        agent_type = getattr(getattr(manifest, "agent_type", None), "value", "unknown")
        obs_dims = list((getattr(manifest, "observation_dims", {}) or {}).values())
        act_dims = list((getattr(manifest, "action_dims", {}) or {}).values())
        action_types = [
            getattr(v, "value", v)
            for v in (getattr(manifest, "action_types", {}) or {}).values()
        ]
        return (
            "strict_raw_sim_env("
            f"agent_type={agent_type}, obs_dims={obs_dims}, "
            f"act_dims={act_dims}, action_types={action_types})"
        )

    def _strict_prompt_stats(self, stats: Dict[str, Any], manifest: Any) -> Dict[str, Any]:
        """Drop reward-derived probe fields from the M2 prompt ONLY in the P2
        no-feedback ablation. Under P2-scalar (default) the aggregate env scalar
        is a legitimate discovery signal, so aggregate reward stats are kept; the
        info reward DECOMPOSITION is redacted elsewhere
        (_sanitize_info_dim_semantics_for_strict_design)."""
        provenance = getattr(manifest, "env_provenance", None)
        is_raw_sim = bool(getattr(provenance, "is_raw_sim_env", False))
        mode = str(
            getattr(self, "p2_feedback_mode", None)
            or self.config.get("p2_feedback_mode", "scalar")
        ).strip().lower()
        if not (is_raw_sim and mode == "none"):
            return dict(stats or {})
        banned = {
            "mean_episode_reward",
            "std_episode_reward",
            "min_episode_reward",
            "max_episode_reward",
            "reward_density",
            "reward_mean",
            "reward_std",
            "positive_reward_ratio",
            "reward_kurtosis",
        }
        return {
            k: v for k, v in dict(stats or {}).items()
            if k not in banned and not str(k).startswith("reward_")
        }

    @staticmethod
    def _sanitize_info_dim_semantics_for_strict_design(
        info_dim_semantics: Dict[str, Dict[str, Any]]
    ) -> Tuple[Dict[str, Dict[str, Any]], Dict[str, Any]]:
        """Remove privileged info-channel names/values from strict design plane.

        Strict Pillar-2 may use info/success as a held-out evaluator, but the
        goal/reward/stage design plane must not see author-provided shaping
        fields such as grasp_reward, obj_to_target, x_velocity, or any other
        semantic info key. We therefore expose only anonymized eval-signal
        metadata and write the raw key names only to an audit artifact.
        """
        sanitized: Dict[str, Dict[str, Any]] = {}
        redacted: List[Dict[str, Any]] = []
        eval_i = 0
        for key, meta in (info_dim_semantics or {}).items():
            if not isinstance(meta, dict):
                continue
            is_eval = bool(meta.get("is_success_metric"))
            if is_eval:
                alias = f"external_eval_signal_{eval_i}"
                eval_i += 1
                entry: Dict[str, Any] = {
                    "type": meta.get("type", "float"),
                    "tier": "VERIFIED",
                    "range": meta.get("range", (0.0, 1.0)),
                    "mean": meta.get("mean", 0.0),
                    "non_const": bool(meta.get("non_const", False)),
                    "corr_with_external": 1.0,
                    "corr_with_reward": 0.0,
                    "is_success_metric": True,
                    "semantic": "external_eval_signal",
                    "sample_values": [],
                    "original_key_redacted": True,
                    "allowed_use": "held_out_omr_diagnosis_only",
                }
                sanitized[alias] = entry
            else:
                redacted.append({
                    "key": str(key),
                    "type": meta.get("type"),
                    "is_success_metric": bool(meta.get("is_success_metric")),
                    "corr_with_external": meta.get("corr_with_external"),
                    "corr_with_reward": meta.get("corr_with_reward"),
                    "reason": "strict_raw_sim_info_channel_not_design_visible",
                })
        audit = {
            "schema_version": "strict_info_firewall_audit.v1",
            "policy": (
                "Only anonymized external eval signals are design-visible in "
                "strict raw-sim; all other info keys remain audit-only."
            ),
            "design_visible_keys": sorted(sanitized.keys()),
            "redacted_keys": redacted,
        }
        return sanitized, audit

    @staticmethod
    def _write_strict_info_firewall_audit(run_dir: Path, audit: Dict[str, Any]) -> None:
        try:
            (run_dir / "strict_info_firewall_audit.json").write_text(
                json.dumps(audit, indent=2, default=str),
                encoding="utf-8",
            )
        except Exception:
            pass

    # ──────────────────────────────────────────────────────────────────────
    # Reward correlation analysis
    # ──────────────────────────────────────────────────────────────────────

    def _reward_correlation_analysis(
        self, trajectories: List[Dict], manifest: Any
    ) -> Dict:
        """Compute Pearson correlation between each obs dimension and reward."""
        if not trajectories or "obs" not in trajectories[0]:
            return {"top_correlated_dims": [], "correlations": {}}

        obs_array = np.array([t["obs"] for t in trajectories if "obs" in t])
        rewards   = np.array([t["reward"] for t in trajectories if "obs" in t])

        if obs_array.ndim != 2 or obs_array.shape[0] < 4:
            return {"top_correlated_dims": [], "correlations": {}}

        correlations: Dict[str, float] = {}
        for i in range(obs_array.shape[1]):
            col = obs_array[:, i]
            if np.std(col) > 1e-8 and np.std(rewards) > 1e-8:
                corr = np.corrcoef(col, rewards)[0, 1]
                if not np.isnan(corr):
                    correlations[f"obs_{i}"] = float(corr)

        # Sort by absolute correlation
        sorted_corr = sorted(
            correlations.items(), key=lambda x: abs(x[1]), reverse=True
        )
        top = sorted_corr[:10]

        return {
            "top_correlated_dims": [
                f"{k} (r={v:+.3f})" for k, v in top
            ],
            "top_dim_indices": [int(k.split("_")[1]) for k, _ in top],
            "correlations": {k: v for k, v in sorted_corr[:20]},
            "num_obs_dims_analyzed": obs_array.shape[1],
        }

    # ──────────────────────────────────────────────────────────────────────
    # L3 — Obs-semantics verification by active intervention
    # ──────────────────────────────────────────────────────────────────────

    def _find_mujoco_env(self, env: Any) -> Any:
        """Dig through adapter / gym-wrapper layers to find the underlying
        MuJoCo env exposing `.data`, `.model` and `_get_obs`. Returns it,
        or None if the env is not MuJoCo-introspectable."""
        seen = set()
        stack = [env]
        while stack:
            cur = stack.pop()
            if cur is None or id(cur) in seen:
                continue
            seen.add(id(cur))
            if (hasattr(cur, "data") and hasattr(cur, "model")
                    and hasattr(cur, "_get_obs")):
                return cur
            unw = getattr(cur, "unwrapped", None)
            if unw is not None and unw is not cur:
                stack.append(unw)
            for attr in ("_env", "env"):
                nested = getattr(cur, attr, None)
                if nested is not None and nested is not cur:
                    stack.append(nested)
        return None

    def _mujoco_joint_name(self, model, dof_index: int, kind: str):
        """Name of the joint owning the given qpos/qvel DOF index."""
        try:
            import mujoco
            adr = model.jnt_qposadr if kind == "qpos" else model.jnt_dofadr
            owner = None
            for j in range(model.njnt):
                if int(adr[j]) <= dof_index:
                    owner = j
                else:
                    break
            if owner is None:
                return None
            return mujoco.mj_id2name(model, mujoco.mjtObj.mjOBJ_JOINT, owner)
        except Exception:
            return None

    def _verify_obs_semantics(self, env: Any) -> Dict[str, Dict[str, Any]]:
        """L3 — establish a verified obs-index → physical-quantity map.

        A benchmark may publish its symbolic-flat feature layout directly.
        Otherwise, for MuJoCo-style envs, perturb each internal DOF
        (qpos/qvel), observe which obs index responds via `_get_obs()`, and
        read the owning joint's name from the model. Returns {} only when no
        public schema or safe state-intervention surface is available.
        """
        verified: Dict[str, Dict[str, Any]] = {}
        current = env
        seen = set()
        while current is not None and id(current) not in seen:
            seen.add(id(current))
            provider = getattr(current, "public_observation_semantics", None)
            if callable(provider):
                try:
                    published = provider()
                    if isinstance(published, dict) and published:
                        verified = {
                            str(k): dict(v)
                            for k, v in published.items()
                            if str(k).startswith("obs_") and isinstance(v, dict)
                        }
                        if verified:
                            self.logger.info(
                                "L3 public obs semantics: %d dims verified "
                                "from benchmark-published symbolic schema.",
                                len(verified),
                            )
                            return verified
                except Exception as e:
                    self.logger.warning(
                        "L3 public obs-semantics provider failed (%s); "
                        "trying active state intervention.", e,
                    )
                    break
            current = getattr(current, "env", None)
        muj = self._find_mujoco_env(env)
        if muj is None:
            self.logger.info(
                "L3 obs-semantics verification skipped — env not "
                "MuJoCo-introspectable; falling back to LLM inference."
            )
            return {}
        try:
            import mujoco
            model, data, get_obs = muj.model, muj.data, muj._get_obs
            env.reset(seed=0)
            baseline = np.asarray(get_obs(), dtype=float)

            def _perturb(array_name: str, idx: int, delta: float):
                arr = getattr(data, array_name)
                saved = float(arr[idx])
                arr[idx] = saved + delta
                mujoco.mj_forward(model, data)
                perturbed = np.asarray(get_obs(), dtype=float)
                arr[idx] = saved
                mujoco.mj_forward(model, data)
                return np.where(np.abs(perturbed - baseline) > 1e-6)[0]

            for i in range(int(model.nq)):
                for obs_idx in _perturb("qpos", i, 0.15):
                    verified[f"obs_{int(obs_idx)}"] = {
                        "source": f"qpos[{i}]",
                        "joint": self._mujoco_joint_name(model, i, "qpos"),
                        "kind": "position/angle",
                        "verified": True,
                    }
            for i in range(int(model.nv)):
                for obs_idx in _perturb("qvel", i, 0.15):
                    key = f"obs_{int(obs_idx)}"
                    if key not in verified:          # position label wins ties
                        verified[key] = {
                            "source": f"qvel[{i}]",
                            "joint": self._mujoco_joint_name(model, i, "qvel"),
                            "kind": "velocity",
                            "verified": True,
                        }
            self.logger.info(
                f"L3 obs-semantics verification: {len(verified)}/"
                f"{len(baseline)} obs dims mapped to ground-truth MuJoCo DOFs"
            )
        except Exception as e:
            self.logger.warning(
                f"L3 obs-semantics verification failed ({e}); "
                f"falling back to LLM inference."
            )
            return {}
        return verified

    @staticmethod
    def _verified_semantics_readable(verified: Dict[str, Dict[str, Any]]) -> Dict[str, str]:
        """Convert the structured verified map into the Dict[str,str] form
        that GoalSpec.obs_dim_semantics / M4 consume."""
        out: Dict[str, str] = {}
        for k, v in verified.items():
            joint = v.get("joint") or "?"
            out[k] = (f"[VERIFIED] {v.get('source','?')} — joint '{joint}', "
                      f"{v.get('kind','?')}")
        return out

    # ──────────────────────────────────────────────────────────────────────
    # L3b: Action-driven differential probing (env-agnostic generalisation
    # of the MuJoCo qpos perturbation). Works for any gymnasium env: vary
    # actions, record per-dim variance across action choices. Dims with
    # high inter-action variance are action-sensitive (likely dynamic
    # physical state); dims with high intra-episode but low inter-action
    # variance are likely time-dependent observables (clock, history);
    # dims constant across episodes are likely goal/setting parameters.
    # ──────────────────────────────────────────────────────────────────────

    def _action_driven_obs_probing(self, env: Any, manifest: Any
                                   ) -> Dict[str, Dict[str, Any]]:
        """Run multiple rollouts with different action sequences, summarise
        which obs dims are responsive. Returns per-dim diagnostic dict.

        Returns {} for multi-agent envs (per-agent obs structure differs)
        and for envs whose observation_space isn't a flat Box.
        """
        try:
            import gymnasium as gym
        except ImportError:
            return {}
        if manifest.agent_type != AgentType.SINGLE:
            return {}
        if not isinstance(env.observation_space, gym.spaces.Box):
            return {}
        if len(env.observation_space.shape) != 1:
            return {}
        D = env.observation_space.shape[0]

        # Build a small set of canonical action policies to compare against
        # random. For continuous action spaces: zero / +max / -max / random.
        # For discrete: each discrete index (capped at 4).
        is_box = isinstance(env.action_space, gym.spaces.Box)
        action_modes: List[Tuple[str, Any]] = []
        if is_box:
            lo, hi = env.action_space.low, env.action_space.high
            mid = (lo + hi) / 2
            action_modes = [
                ("zero",   np.zeros_like(mid)),
                ("hi",     np.asarray(hi, dtype=np.float32)),
                ("lo",     np.asarray(lo, dtype=np.float32)),
                ("random", None),    # will resample each step
            ]
        else:
            n = getattr(env.action_space, "n", 4)
            for i in range(min(int(n), 4)):
                action_modes.append((f"action_{i}", i))
            action_modes.append(("random", None))

        steps_per_mode = int(self.config.get("action_probe_steps_per_mode", 60))
        mode_obs: Dict[str, np.ndarray] = {}
        for name, fixed_a in action_modes:
            obs_buf = np.zeros((steps_per_mode, D), dtype=np.float32)
            try:
                obs, _ = env.reset(seed=42)
            except TypeError:
                obs, _ = env.reset()
            for t in range(steps_per_mode):
                a = (env.action_space.sample() if fixed_a is None
                     else fixed_a)
                try:
                    obs, _, term, trunc, _ = env.step(a)
                except Exception:
                    break
                obs_buf[t] = np.asarray(obs, dtype=np.float32).ravel()[:D]
                if term or trunc:
                    try: obs, _ = env.reset(seed=42)
                    except TypeError: obs, _ = env.reset()
            mode_obs[name] = obs_buf

        # Per-dim diagnostic: variance within each mode (intra) and across
        # modes (inter, comparing per-step means).
        result: Dict[str, Dict[str, Any]] = {}
        stacked = np.stack(list(mode_obs.values()), axis=0)  # [n_modes, T, D]
        intra_var = stacked.var(axis=1).mean(axis=0)           # [D]
        per_mode_mean = stacked.mean(axis=1)                   # [n_modes, D]
        inter_var = per_mode_mean.var(axis=0)                  # [D]
        all_obs = stacked.reshape(-1, D)
        total_range = (all_obs.max(axis=0) - all_obs.min(axis=0)) + 1e-12

        for k in range(D):
            ratio = float(inter_var[k] / (intra_var[k] + 1e-12))
            verified = bool(
                inter_var[k] > 1e-4 and (ratio > 0.5 or
                                          intra_var[k] / total_range[k] > 0.05)
            )
            result[f"obs_{k}"] = {
                "verified":       verified,
                "intra_var":      float(intra_var[k]),
                "inter_var":      float(inter_var[k]),
                "ratio":          ratio,
                "total_range":    float(total_range[k]),
                "method":         "action_driven",
            }
        n_verified = sum(1 for v in result.values() if v["verified"])
        self.logger.info(
            f"L3 action-driven probing: {n_verified}/{D} dims are "
            f"action-responsive (inter/intra variance test)"
        )
        return result

    # ──────────────────────────────────────────────────────────────────────
    # Mini-RL warmup: when env is sparse-reward, random rollout cannot
    # observe reward signal. Train a quick SAC/DQN on env.step() reward
    # (the library reward — used here as EXPLORATION SIGNAL only, not as
    # the final reward M4 will design). Resulting policy is handed to the
    # main probe so reward correlation / info semantics are measured on
    # meaningful trajectories.
    # ──────────────────────────────────────────────────────────────────────

    # ──────────────────────────────────────────────────────────────────────
    # 2026-05-25 REDESIGN — Environment Perception RL (Mini-RL)
    # ──────────────────────────────────────────────────────────────────────
    # 与旧 _train_mini_rl_warmup 的根本区别:
    #   • 唯一目的:感知 env 的 5 个维度,不是 train 出最好 policy
    #   • 默认所有 env 都跑(不再依赖 success signal 触发)
    #   • Chunk-wise(10K 训练 → eval → 检查 saturation → 决定停否)
    #   • 5 退出条件:OBS_DIST / REWARD_DIST / INFO_PATTERN / SALIENCY 饱和 + BUDGET cap
    #   • 输出 EnvPerceptionData(5 维度感知数据)
    #   • Policy 是副产品 — 保存供 GCOS Stage 3 用
    # ──────────────────────────────────────────────────────────────────────

    def _run_env_perception_rl(self, env: Any, manifest: Any,
                               sniff_random_reward: float,
                               run_dir: Path,
                               m3_recommended: int = 250_000,
                               state: Optional[PipelineState] = None,
                               sniff_success_rate: Optional[float] = None):
        """Mini-RL Environment Perception — 5-dim sensing of env.

        Returns EnvPerceptionData dataclass with reward_distribution,
        action_usage, obs_relevance, info_perception, learning_curve,
        + trained_policy_path (for GCOS Stage 3).
        """
        from autorl.data_types import (
            EnvPerceptionData, RewardDistribution, ActionUsage,
            ObsRelevance, InfoPerception, LearningCurve,
        )
        import gymnasium as gym
        from stable_baselines3 import SAC, DQN
        import time as _t

        budget_plan = self._adaptive_perception_budget(
            manifest=manifest,
            state=state,
            m3_recommended=m3_recommended,
            sniff_success_rate=sniff_success_rate,
        )
        max_budget = int(budget_plan["max_budget"])
        chunk = int(self.config.get("mini_rl_chunk_steps", 10_000))
        is_continuous = isinstance(env.action_space, gym.spaces.Box)
        AlgoCls = SAC if is_continuous else DQN

        self.logger.info(
            f"[EnvPerception RL] {AlgoCls.__name__} chunk-wise probe, "
            f"max_budget={max_budget:,}, chunk={chunk:,}, "
            f"budget_reasons={budget_plan.get('reasons', [])}"
        )

        # Build fresh training env from adapter
        from autorl.env_builder import build_env
        train_env = build_env(
            Path(manifest.adapter_module_path).parent,
            apply_reward=False, apply_obs_selection=False,
        )
        eval_env = build_env(
            Path(manifest.adapter_module_path).parent,
            apply_reward=False, apply_obs_selection=False,
        )

        # Init model
        kwargs = dict(verbose=0, seed=42)
        if AlgoCls is SAC:
            kwargs.update(dict(
                learning_rate=3e-4, tau=0.005, gamma=0.99,
                batch_size=256, buffer_size=max(50_000, max_budget),
                learning_starts=1000,
            ))
        else:
            kwargs.update(dict(
                learning_rate=1e-4, gamma=0.99, batch_size=64,
                buffer_size=max(20_000, max_budget),
                learning_starts=1000,
            ))
        model = AlgoCls("MlpPolicy", train_env, **kwargs)

        # State across chunks
        cumulative = 0
        chunk_history: List[Dict] = []   # one entry per chunk: {obs_ranges, info_rates, eval_reward, saliency_ranking}
        random_reward_baseline = sniff_random_reward if sniff_random_reward else 0.01

        t0 = _t.time()
        exit_reason = "BUDGET_EXHAUSTED"
        while cumulative < max_budget:
            try:
                from autorl.core_ablation import probe_callback
                model.learn(total_timesteps=chunk, progress_bar=False,
                            reset_num_timesteps=False,
                            callback=probe_callback(state, chunk, model, "m2_probe"))
            except Exception as e:
                self.logger.warning(f"[EnvPerception] training chunk failed ({e})")
                exit_reason = "FAILED"
                break
            cumulative += chunk

            # 5-episode eval to collect perception chunk
            chunk_data = self._collect_perception_chunk(
                model, eval_env, manifest, n_eps=5
            )
            chunk_history.append(chunk_data)
            self.logger.info(
                f"[EnvPerception] chunk {cumulative:,} steps: "
                f"eval_reward={chunk_data['eval_reward']:.2f}, "
                f"obs_range_changed={chunk_data.get('obs_range_changed_pct', 0):.1%}, "
                f"info_keys={len(chunk_data['info_triggered'])}"
            )

            # Check 5 saturation conditions
            stop, reason = self._perception_saturated(chunk_history, cumulative)
            if stop:
                exit_reason = reason
                self.logger.info(f"[EnvPerception] STOP: {reason}")
                break

        elapsed = _t.time() - t0
        self.logger.info(
            f"[EnvPerception RL] done in {elapsed:.1f}s, "
            f"{cumulative:,} steps, exit={exit_reason}"
        )

        # ─── Aggregate final perception data ───
        perception = self._aggregate_perception(
            model, train_env, manifest, chunk_history,
            sniff_random_reward, cumulative, exit_reason,
        )
        perception.adaptive_budget_plan = budget_plan

        # ─── Save trained policy to disk (GCOS Stage 3 will load) ───
        try:
            pol_dir = run_dir / "mini_rl_policies"
            pol_dir.mkdir(parents=True, exist_ok=True)
            pol_path = pol_dir / f"perception_policy_{AlgoCls.__name__}.zip"
            model.save(str(pol_path))
            perception.trained_policy_path = str(pol_path)
            perception.trained_policy_algo = AlgoCls.__name__
        except Exception as e:
            self.logger.warning(f"failed to save mini-RL policy: {e}")

        try: train_env.close()
        except Exception: pass
        try: eval_env.close()
        except Exception: pass

        return perception, model

    def _run_strict_intrinsic_perception_rl(
        self,
        *,
        env: Any,
        manifest: Any,
        sniff_traj: List[Dict],
        action_driven_semantics: Dict[str, Dict[str, Any]],
        run_dir: Path,
        m3_recommended: int = 250_000,
        state: Optional[PipelineState] = None,
        sniff_success_rate: Optional[float] = None,
    ):
        """Strict P2 mini-RL: train an exploration policy on intrinsic reward.

        This is deliberately not a task policy. Its reward is computed from
        public obs/action transitions only:
          1. estimate an action-controllable obs subspace;
          2. compute novelty/change rewards only in that subspace;
          3. collect trajectories that expose controllable atoms/events;
          4. leave held-out F/OMR for offline hypothesis filtering.

        Native env.step reward is never read by the wrapper reward function.
        """
        from autorl.data_types import InfoPerception
        import gymnasium as gym
        from stable_baselines3 import SAC, DQN
        import time as _t

        if manifest.agent_type != AgentType.SINGLE:
            raise RuntimeError("strict intrinsic mini-RL currently supports single-agent envs only")
        if not isinstance(env.observation_space, gym.spaces.Box):
            raise RuntimeError("strict intrinsic mini-RL requires flat Box observations")

        mask_info = self._estimate_controllability_mask(
            trajectories=sniff_traj,
            action_driven_semantics=action_driven_semantics,
            obs_dim=int(env.observation_space.shape[0]),
        )
        mask_indices = list(mask_info.get("mask_indices") or [])
        if not mask_indices:
            mask_indices = list(range(min(int(env.observation_space.shape[0]), 8)))

        budget_plan = self._adaptive_perception_budget(
            manifest=manifest,
            state=state,
            m3_recommended=m3_recommended,
            sniff_success_rate=sniff_success_rate,
        )
        strict_cap = int(self.config.get(
            "strict_intrinsic_mini_rl_max_budget_cap",
            self.config.get("mini_rl_max_budget_cap", 300_000),
        ))
        max_budget = max(5_000, min(int(budget_plan.get("max_budget", 50_000)), strict_cap))
        chunk = int(self.config.get(
            "strict_intrinsic_mini_rl_chunk_steps",
            self.config.get("mini_rl_chunk_steps", 10_000),
        ))
        is_continuous = isinstance(env.action_space, gym.spaces.Box)
        AlgoCls = SAC if is_continuous else DQN

        self.logger.info(
            f"[StrictIntrinsic M2] {AlgoCls.__name__} controllable-novelty probe, "
            f"max_budget={max_budget:,}, chunk={chunk:,}, mask={mask_indices[:12]}, "
            f"budget_reasons={budget_plan.get('reasons', [])}"
        )

        from autorl.env_builder import build_env
        train_base = build_env(
            Path(manifest.adapter_module_path).parent,
            apply_reward=False, apply_obs_selection=False,
        )
        eval_base = build_env(
            Path(manifest.adapter_module_path).parent,
            apply_reward=False, apply_obs_selection=False,
        )
        train_env = self._make_strict_intrinsic_reward_env(train_base, mask_indices)
        eval_env = self._make_strict_intrinsic_reward_env(eval_base, mask_indices)

        kwargs = dict(verbose=0, seed=42)
        if AlgoCls is SAC:
            kwargs.update(dict(
                learning_rate=3e-4, tau=0.005, gamma=0.99,
                batch_size=256, buffer_size=max(50_000, max_budget),
                learning_starts=min(1_000, max(100, max_budget // 10)),
            ))
        else:
            kwargs.update(dict(
                learning_rate=1e-4, gamma=0.99, batch_size=64,
                buffer_size=max(20_000, max_budget),
                learning_starts=min(1_000, max(100, max_budget // 10)),
            ))
        model = AlgoCls("MlpPolicy", train_env, **kwargs)

        cumulative = 0
        chunk_history: List[Dict[str, Any]] = []
        t0 = _t.time()
        exit_reason = "BUDGET_EXHAUSTED"
        while cumulative < max_budget:
            try:
                from autorl.core_ablation import probe_callback
                model.learn(
                    total_timesteps=min(chunk, max_budget - cumulative),
                    progress_bar=False,
                    reset_num_timesteps=False,
                    callback=probe_callback(state, min(chunk, max_budget - cumulative), model, "m2_intrinsic_probe"),
                )
            except Exception as e:
                self.logger.warning(f"[StrictIntrinsic M2] training chunk failed ({e})")
                exit_reason = "FAILED"
                break
            cumulative += min(chunk, max_budget - cumulative)
            chunk_data = self._collect_perception_chunk(
                model, eval_env, manifest, n_eps=int(self.config.get("strict_intrinsic_eval_eps", 4))
            )
            chunk_history.append(chunk_data)
            self.logger.info(
                f"[StrictIntrinsic M2] chunk {cumulative:,} steps: "
                f"intrinsic_eval={chunk_data['eval_reward']:.3f}, "
                f"obs_range_changed={chunk_data.get('obs_range_changed_pct', 0):.1%}"
            )
            stop, reason = self._perception_saturated(chunk_history, cumulative)
            if stop:
                exit_reason = reason
                break

        elapsed = _t.time() - t0
        perception = self._aggregate_perception(
            model, train_env, manifest, chunk_history,
            sniff_random_reward=1.0,
            cumulative=cumulative,
            exit_reason=exit_reason,
        )
        # Strict design plane must not retain raw info-key names discovered
        # during intrinsic eval. F/OMR filtering is performed by the explicit
        # goal_hypothesis_set builder, with anonymized evidence only.
        perception.info_perception = InfoPerception()
        perception.perception_mode = "strict_intrinsic_controllable_novelty"
        perception.perception_reward_name = "intrinsic_controllable_novelty"
        perception.controllability_mask = mask_indices
        try:
            pol_dir = run_dir / "mini_rl_policies"
            pol_dir.mkdir(parents=True, exist_ok=True)
            pol_path = pol_dir / f"strict_intrinsic_policy_{AlgoCls.__name__}.zip"
            model.save(str(pol_path))
            perception.trained_policy_path = str(pol_path)
            perception.trained_policy_algo = AlgoCls.__name__
        except Exception as e:
            self.logger.warning(f"failed to save strict intrinsic policy: {e}")

        ledger = {
            "schema_version": "m2_strict_intrinsic_ledger.v1",
            "perception_mode": perception.perception_mode,
            "native_reward_policy": "redacted_never_used_for_m2_minirl",
            "training_reward": {
                "name": perception.perception_reward_name,
                "components": [
                    "controllable_subspace_novelty",
                    "controllable_state_change",
                    "controllable_event_bonus",
                ],
                "forbidden_sources": [
                    "env.step native reward",
                    "native success as per-step reward",
                    "reward-shaping info fields",
                    "task_hint or goal text",
                ],
            },
            "controllability": mask_info,
            "budget_plan": {**budget_plan, "strict_cap": strict_cap, "actual_max_budget": max_budget},
            "chunks": [
                {
                    "steps": int((i + 1) * chunk),
                    "intrinsic_eval_reward": float(h.get("eval_reward", 0.0) or 0.0),
                    "obs_range_changed_pct": float(h.get("obs_range_changed_pct", 0.0) or 0.0),
                    "success_events_redacted_from_training": int(h.get("success_events", 0) or 0),
                }
                for i, h in enumerate(chunk_history)
            ],
            "elapsed_seconds": round(float(elapsed), 3),
            "policy_path": perception.trained_policy_path,
        }
        path = run_dir / "strict_intrinsic_m2_ledger.json"
        path.write_text(json.dumps(ledger, indent=2, default=str), encoding="utf-8")
        perception.intrinsic_ledger_path = str(path)
        if state is not None and isinstance(getattr(state, "pipeline_memory", None), dict):
            state.pipeline_memory["strict_intrinsic_m2_ledger"] = ledger
        try:
            train_env.close()
        except Exception:
            pass
        try:
            eval_env.close()
        except Exception:
            pass
        return perception, model

    def _make_strict_intrinsic_reward_env(self, env: Any, mask_indices: List[int]):
        """Return a Gym wrapper whose reward is public controllable novelty."""
        import gymnasium as gym

        cfg = self.config

        class StrictIntrinsicRewardWrapper(gym.Wrapper):
            def __init__(self, wrapped, mask):
                super().__init__(wrapped)
                self.mask = np.array(list(mask or []), dtype=int)
                self.prev_obs = None
                self.counts: Dict[Tuple[int, ...], int] = {}
                self.bin_width = float(cfg.get("strict_intrinsic_bin_width", 0.5))
                self.event_threshold = float(cfg.get("strict_intrinsic_event_threshold", 0.35))
                self.novelty_w = float(cfg.get("strict_intrinsic_novelty_weight", 1.0))
                self.change_w = float(cfg.get("strict_intrinsic_change_weight", 0.2))
                self.event_w = float(cfg.get("strict_intrinsic_event_weight", 0.1))

            @staticmethod
            def _flat(obs):
                while isinstance(obs, tuple) and len(obs) == 2 and not hasattr(obs, "shape"):
                    obs = obs[0]
                return np.asarray(obs, dtype=np.float32).ravel()

            def reset(self, *args, **kwargs):
                ret = self.env.reset(*args, **kwargs)
                if isinstance(ret, tuple) and len(ret) == 2:
                    obs, info = ret
                else:
                    obs, info = ret, {}
                self.prev_obs = self._flat(obs)
                return obs, info

            def step(self, action):
                ret = self.env.step(action)
                if len(ret) == 5:
                    obs, _native_reward, term, trunc, info = ret
                else:
                    obs, _native_reward, done, info = ret
                    term, trunc = bool(done), False
                cur = self._flat(obs)
                prev = self.prev_obs if self.prev_obs is not None else cur
                valid_mask = self.mask[(self.mask >= 0) & (self.mask < len(cur))]
                if valid_mask.size == 0:
                    valid_mask = np.arange(min(len(cur), 8), dtype=int)
                sub = cur[valid_mask]
                delta = cur[valid_mask] - prev[valid_mask]
                key = tuple(np.round(sub / max(self.bin_width, 1e-6)).astype(int).tolist()[:12])
                c = int(self.counts.get(key, 0)) + 1
                self.counts[key] = c
                novelty = 1.0 / np.sqrt(float(c))
                change = float(np.linalg.norm(delta) / np.sqrt(max(1, len(delta))))
                event_bonus = float(np.mean(np.abs(delta) > self.event_threshold)) if len(delta) else 0.0
                reward = self.novelty_w * novelty + self.change_w * min(change, 5.0) + self.event_w * event_bonus
                self.prev_obs = cur
                return obs, float(reward), term, trunc, info

        return StrictIntrinsicRewardWrapper(env, mask_indices)

    def _estimate_controllability_mask(
        self,
        *,
        trajectories: List[Dict],
        action_driven_semantics: Dict[str, Dict[str, Any]],
        obs_dim: int,
    ) -> Dict[str, Any]:
        """Estimate action-controllable obs dims and gate novelty to them."""
        obs_rows: List[np.ndarray] = []
        next_rows: List[np.ndarray] = []
        act_rows: List[np.ndarray] = []
        for t in trajectories or []:
            try:
                obs_rows.append(np.asarray(t.get("obs", []), dtype=float).ravel()[:obs_dim])
                next_rows.append(np.asarray(t.get("next_obs", []), dtype=float).ravel()[:obs_dim])
                a = np.asarray(t.get("action", []), dtype=float).ravel()
                act_rows.append(a if a.size else np.zeros(1, dtype=float))
            except Exception:
                continue
        if not obs_rows or not next_rows:
            return {"mask_indices": list(range(min(obs_dim, 8))), "reason": "no_probe_rows"}
        obs = np.vstack([np.pad(x, (0, max(0, obs_dim - len(x))))[:obs_dim] for x in obs_rows])
        nxt = np.vstack([np.pad(x, (0, max(0, obs_dim - len(x))))[:obs_dim] for x in next_rows])
        max_act = max((len(a) for a in act_rows), default=1)
        acts = np.vstack([np.pad(a, (0, max(0, max_act - len(a))))[:max_act] for a in act_rows])
        delta = nxt - obs
        delta_std = np.std(delta, axis=0)
        obs_range = np.ptp(np.vstack([obs, nxt]), axis=0) + 1e-9
        delta_score = np.clip(delta_std / obs_range, 0.0, 1.0)
        action_corr = np.zeros(obs_dim, dtype=float)
        for k in range(obs_dim):
            best = 0.0
            y = delta[:, k]
            if np.std(y) <= 1e-9:
                action_corr[k] = 0.0
                continue
            for j in range(max_act):
                x = acts[:, j]
                if np.std(x) <= 1e-9:
                    continue
                try:
                    r = float(np.corrcoef(x, y)[0, 1])
                    if not np.isnan(r):
                        best = max(best, abs(r))
                except Exception:
                    continue
            action_corr[k] = best
        action_probe = np.zeros(obs_dim, dtype=float)
        for k in range(obs_dim):
            meta = (action_driven_semantics or {}).get(f"obs_{k}", {}) or {}
            if meta.get("verified"):
                action_probe[k] = min(1.0, 0.5 + float(meta.get("ratio", 0.0) or 0.0) * 0.1)
            else:
                action_probe[k] = min(1.0, float(meta.get("inter_var", 0.0) or 0.0) * 10.0)
        score = 0.45 * delta_score + 0.35 * action_corr + 0.20 * action_probe
        n_keep = int(self.config.get("strict_intrinsic_controllable_dims", 0) or 0)
        if n_keep <= 0:
            n_keep = min(obs_dim, max(4, int(np.ceil(obs_dim * 0.35))))
        ranked = sorted(range(obs_dim), key=lambda k: float(score[k]), reverse=True)
        mask = [int(k) for k in ranked[:n_keep] if float(score[k]) > 1e-5]
        if not mask:
            mask = [int(k) for k in ranked[:min(obs_dim, 8)]]
        return {
            "schema_version": "controllability_mask.v1",
            "mask_indices": mask,
            "noisy_tv_guard": "novelty_and_prediction_error_are_computed_only_on_action_controllable_obs_dims",
            "top_dims": [
                {
                    "dim": int(k),
                    "score": round(float(score[k]), 6),
                    "delta_score": round(float(delta_score[k]), 6),
                    "action_corr": round(float(action_corr[k]), 6),
                    "action_probe": round(float(action_probe[k]), 6),
                }
                for k in ranked[: min(obs_dim, 24)]
            ],
        }

    def _adaptive_perception_budget(self, manifest: Any,
                                    state: Optional[PipelineState],
                                    m3_recommended: int,
                                    sniff_success_rate: Optional[float]
                                    ) -> Dict[str, Any]:
        """Choose Mini-RL sensing length from task difficulty and failures.

        This is intentionally env-agnostic: it looks at dimensionality,
        sparse/success observations, and closed-loop fault evidence rather
        than hard-coding specific environment IDs.
        """
        def _max_numeric_dim(d: Any) -> int:
            vals = d.values() if isinstance(d, dict) else []
            nums = []
            for v in vals:
                try:
                    nums.append(int(v))
                except Exception:
                    continue
            return max(nums or [0])

        obs_dim = _max_numeric_dim(getattr(manifest, "observation_dims", {}) or {})
        act_dim = _max_numeric_dim(getattr(manifest, "action_dims", {}) or {})
        base = max(20_000, min(int(0.2 * m3_recommended), 300_000))
        factor = 1.0
        reasons: List[str] = [f"base={base}"]

        if obs_dim >= 32 or act_dim >= 8:
            factor *= 1.5
            reasons.append("high_dimensional_obs_or_action")
        if obs_dim >= 128 or act_dim >= 16:
            factor *= 1.35
            reasons.append("very_high_dimensional_control")
        if sniff_success_rate is not None and sniff_success_rate < 0.02:
            factor *= 1.6
            reasons.append("sparse_or_unseen_success")

        failure = self._build_m2_failure_context(state)
        fault_text = " ".join(str(x) for x in failure.get("fault_tags", []))
        fault_text += " " + str(failure.get("controller_feedback", ""))
        if any(tok in fault_text for tok in (
            "STAGE_TRANSITION_FAULT", "REWARD_STRUCTURE_FAULT",
            "COVERAGE_FAULT", "success_rate=0", "success_rate=0.0",
        )):
            factor *= 1.8
            reasons.append("previous_failure_requires_resensing")
        if int(failure.get("zero_success_failures", 0) or 0) >= 2:
            factor *= 1.35
            reasons.append("repeated_zero_success")

        cap = int(self.config.get("mini_rl_max_budget_cap", 600_000))
        max_budget = max(20_000, min(int(base * factor), cap))
        return {
            "max_budget": max_budget,
            "base_budget": base,
            "factor": round(float(factor), 3),
            "cap": cap,
            "obs_dim": obs_dim,
            "act_dim": act_dim,
            "sniff_success_rate": sniff_success_rate,
            "reasons": reasons,
        }

    # ── perception sub-helpers ───────────────────────────────────────────

    def _collect_perception_chunk(self, model, env, manifest, n_eps: int = 5):
        """Run n_eps eval episodes; collect obs/action/reward/info trajectory
        + compute per-chunk statistics for saturation checking."""
        obs_buffer = []
        action_buffer = []
        reward_buffer = []
        info_buffer = []
        ep_rewards = []
        success_events = 0
        total_steps = 0

        for ep in range(n_eps):
            try: obs, _ = env.reset(seed=42 + ep)
            except TypeError: obs, _ = env.reset()
            ep_r = 0.0
            for t in range(500):   # max ep len in sniff
                try:
                    a, _ = model.predict(obs, deterministic=False)
                except Exception:
                    a = env.action_space.sample()
                try:
                    obs_n, r, term, trunc, info = env.step(a)
                except Exception:
                    break
                obs_buffer.append(np.asarray(obs, dtype=np.float32).ravel())
                action_buffer.append(
                    np.asarray(a, dtype=np.float32).ravel()
                    if hasattr(a, "__len__") else np.array([float(a)])
                )
                reward_buffer.append(float(r))
                if isinstance(info, dict):
                    info_buffer.append(info)
                    # Count "success" events (any key whose value just jumped 0→1)
                    for k, v in info.items():
                        if k in ("success", "is_success", "task_success") and \
                                isinstance(v, (int, float, bool)) and float(v) > 0.5:
                            success_events += 1
                ep_r += float(r)
                total_steps += 1
                obs = obs_n
                if term or trunc: break
            ep_rewards.append(ep_r)

        # Compute chunk-level statistics
        obs_arr = np.array(obs_buffer) if obs_buffer else np.zeros((1, 1))
        info_keys = set()
        for d in info_buffer:
            info_keys.update(d.keys())
        info_triggered = {}
        for k in info_keys:
            vals = [d.get(k, 0) for d in info_buffer if k in d]
            non_zero = sum(1 for v in vals
                           if isinstance(v, (int, float, bool)) and abs(float(v)) > 1e-6)
            info_triggered[k] = non_zero / max(1, len(vals))

        return {
            "obs_buffer":    obs_arr,
            "action_buffer": np.array(action_buffer) if action_buffer else np.zeros((1, 1)),
            "reward_buffer": np.array(reward_buffer),
            "info_buffer":   info_buffer,
            "eval_reward":   float(np.mean(ep_rewards)) if ep_rewards else 0.0,
            "ep_rewards":    ep_rewards,
            "obs_min":       obs_arr.min(axis=0),
            "obs_max":       obs_arr.max(axis=0),
            "info_triggered": info_triggered,
            "success_events": success_events,
            "total_steps":    total_steps,
        }

    def _perception_saturated(self, history: List[Dict], cumulative: int):
        """Check 5 saturation conditions. Returns (stop, reason)."""
        if cumulative < 20_000:
            return False, ""   # always train >= 20K minimum

        if len(history) < 3:
            return False, ""

        recent = history[-3:]

        # 1. OBS_DIST_SATURATED — per-dim range stable for 3 chunks
        try:
            ranges = [h["obs_max"] - h["obs_min"] for h in recent]
            mean_range = np.mean([r.mean() for r in ranges])
            if mean_range > 1e-6:
                pct_change = np.std([r.mean() for r in ranges]) / mean_range
                if pct_change < 0.05:
                    return True, "OBS_DIST_SATURATED"
        except Exception:
            pass

        # 2. REWARD_DIST_SATURATED — eval_reward std/mean < 5%
        try:
            rewards = [h["eval_reward"] for h in recent]
            mean_r = abs(np.mean(rewards))
            if mean_r > 1e-3 and np.std(rewards) / mean_r < 0.05:
                return True, "REWARD_DIST_SATURATED"
        except Exception:
            pass

        # 3. INFO_PATTERN_SATURATED — info trigger rates stable
        try:
            all_keys = set()
            for h in recent:
                all_keys.update(h["info_triggered"].keys())
            if all_keys:
                max_drift = 0.0
                for k in all_keys:
                    rates = [h["info_triggered"].get(k, 0) for h in recent]
                    max_drift = max(max_drift, max(rates) - min(rates))
                if max_drift < 0.05:
                    return True, "INFO_PATTERN_SATURATED"
        except Exception:
            pass

        # 4. SALIENCY_CONVERGED — covered by aggregator (skip here for cost)

        return False, ""

    def _aggregate_perception(self, model, env, manifest,
                              chunk_history, sniff_random_reward,
                              cumulative, exit_reason):
        """Build final EnvPerceptionData from all chunks + trained policy."""
        from autorl.data_types import (
            EnvPerceptionData, RewardDistribution, ActionUsage,
            ObsRelevance, InfoPerception, LearningCurve,
        )

        if not chunk_history:
            return EnvPerceptionData(
                cumulative_steps=cumulative, exit_reason=exit_reason,
            )

        # Concatenate all chunks
        all_obs = np.concatenate([h["obs_buffer"] for h in chunk_history if len(h["obs_buffer"])])
        all_actions = np.concatenate([h["action_buffer"] for h in chunk_history if len(h["action_buffer"])])
        all_rewards = np.concatenate([h["reward_buffer"] for h in chunk_history if len(h["reward_buffer"])])
        all_infos = [d for h in chunk_history for d in h["info_buffer"]]

        # ── 1. Reward Distribution ─────────────────────────────────────
        density_trained = float(np.mean(all_rewards != 0)) if len(all_rewards) else 0.0
        rd = RewardDistribution(
            n_samples=len(all_rewards),
            min=float(all_rewards.min()) if len(all_rewards) else 0.0,
            max=float(all_rewards.max()) if len(all_rewards) else 0.0,
            mean=float(all_rewards.mean()) if len(all_rewards) else 0.0,
            std=float(all_rewards.std()) if len(all_rewards) else 0.0,
            skew=float(self._safe_stat(all_rewards, 'skew')),
            kurtosis=float(self._safe_stat(all_rewards, 'kurtosis')),
            density_under_random=1.0 if sniff_random_reward != 0 else 0.0,
            density_under_trained=density_trained,
            shape_class=self._classify_reward_shape(all_rewards, all_infos),
        )

        # ── 2. Action Usage ───────────────────────────────────────────
        n_action_dims = all_actions.shape[1] if all_actions.ndim == 2 else 1
        au = ActionUsage(n_dims=n_action_dims)
        for k in range(n_action_dims):
            col = all_actions[:, k] if all_actions.ndim == 2 else all_actions
            au.per_dim[k] = {
                "mean": float(col.mean()),
                "std":  float(col.std()),
                "saturation_rate": float(np.mean(np.abs(col) > 0.95)),
            }
            if au.per_dim[k]["saturation_rate"] > 0.3:
                au.saturation_dims.append(k)
            if abs(au.per_dim[k]["mean"]) < 0.05 and au.per_dim[k]["std"] < 0.05:
                au.underused_dims.append(k)

        # ── 3. Obs Relevance Ranking ─────────────────────────────────
        obs_relevance = self._compute_obs_relevance(
            model, all_obs, all_rewards, all_infos,
        )

        # ── 4. Info Perception ───────────────────────────────────────
        info_perception = self._compute_info_perception(
            chunk_history, all_infos, all_rewards,
        )

        # ── 5. Learning Curve ────────────────────────────────────────
        rewards_per_chunk = [h["eval_reward"] for h in chunk_history]
        lc = LearningCurve(
            steps=[i * 10_000 for i in range(1, len(chunk_history) + 1)],
            eval_rewards=rewards_per_chunk,
            policy_improvement_ratio=(
                rewards_per_chunk[-1] / max(0.01, abs(sniff_random_reward))
                if rewards_per_chunk else 1.0
            ),
            convergence_class=self._classify_convergence(rewards_per_chunk),
        )
        if len(rewards_per_chunk) >= 3:
            tail_std = np.std(rewards_per_chunk[-3:])
            tail_mean = abs(np.mean(rewards_per_chunk[-3:]))
            if tail_mean > 1e-3 and tail_std / tail_mean < 0.05:
                lc.plateau_step = len(rewards_per_chunk) * 10_000

        return EnvPerceptionData(
            reward_distribution=rd,
            action_usage=au,
            obs_relevance=obs_relevance,
            info_perception=info_perception,
            learning_curve=lc,
            cumulative_steps=cumulative,
            exit_reason=exit_reason,
        )

    @staticmethod
    def _safe_stat(arr, kind):
        try:
            from scipy import stats
            if kind == "skew":     return float(stats.skew(arr))
            if kind == "kurtosis": return float(stats.kurtosis(arr))
        except Exception:
            return 0.0
        return 0.0

    @staticmethod
    def _classify_reward_shape(rewards, infos):
        """Classify reward signal shape from observed distribution."""
        if len(rewards) == 0: return "unknown"
        density = float(np.mean(rewards != 0))
        rmax = float(np.abs(rewards).max())
        ru = np.unique(rewards)
        # Binary
        if len(ru) <= 3 and rmax <= 1.001:
            return "binary"
        # Sparse spike
        if density < 0.1 and rmax > 5 * float(np.median(np.abs(rewards) + 1e-9)):
            return "sparse_spike"
        # Step function — discrete jumps
        if len(ru) < 0.2 * len(rewards) and len(ru) >= 4:
            return "step_function"
        # Dense shaped
        if density > 0.9:
            return "dense_shaped"
        return "mixed"

    @staticmethod
    def _classify_convergence(rewards_per_chunk):
        if len(rewards_per_chunk) < 3: return "too_short"
        # Compare last 3 to first 3
        if len(rewards_per_chunk) < 5: return "too_short"
        early = np.mean(rewards_per_chunk[:3])
        late = np.mean(rewards_per_chunk[-3:])
        improvement = late - early
        if improvement < abs(early) * 0.1:
            return "stuck"
        # Look at slope
        slope = float(np.polyfit(range(len(rewards_per_chunk)), rewards_per_chunk, 1)[0])
        if slope > abs(early) * 0.1:    return "fast"
        if slope > abs(early) * 0.03:   return "moderate"
        return "slow"

    def _compute_obs_relevance(self, model, all_obs, all_rewards, all_infos):
        """Compute combined relevance score per obs[k]:
            combined = w1·reward_corr + w2·external_corr + w3·policy_saliency
        Returns sorted list of ObsRelevance (descending by combined_score).
        """
        from autorl.data_types import ObsRelevance
        n_dims = all_obs.shape[1] if all_obs.ndim == 2 else 1
        out: List[ObsRelevance] = []

        # External proxy = info[success]-like key
        external_proxy = None
        if all_infos:
            for cand in ("success", "is_success", "task_success", "task_done"):
                if cand in all_infos[0]:
                    external_proxy = np.array([
                        float(d.get(cand, 0)) if isinstance(d.get(cand, 0), (int, float, bool))
                        else 0.0 for d in all_infos
                    ])
                    break

        # Policy saliency — grad-based for SB3 PyTorch policies
        sal_scores = self._compute_policy_saliency(model, all_obs[:200])

        for k in range(n_dims):
            col = all_obs[:, k] if all_obs.ndim == 2 else all_obs
            # 1. reward correlation
            reward_corr = 0.0
            if col.std() > 1e-9 and all_rewards.std() > 1e-9:
                try:
                    r = float(np.corrcoef(col, all_rewards)[0, 1])
                    if not np.isnan(r): reward_corr = abs(r)
                except Exception:
                    pass
            # 2. external correlation
            external_corr = 0.0
            if external_proxy is not None and external_proxy.std() > 1e-9 and col.std() > 1e-9:
                try:
                    r = float(np.corrcoef(col, external_proxy)[0, 1])
                    if not np.isnan(r): external_corr = abs(r)
                except Exception:
                    pass
            # 3. policy saliency (already computed; use grad mean)
            saliency = float(sal_scores[k]) if k < len(sal_scores) else 0.0

            # Combined score (weighted average, normalized)
            combined = 0.4 * reward_corr + 0.4 * external_corr + 0.2 * saliency

            # Tier suggestion
            if combined >= 0.6:
                tier = "INFERRED"
            elif combined >= 0.3:
                tier = "INFERRED_EMPIRICAL"
            else:
                tier = "UNVERIFIED"

            out.append(ObsRelevance(
                dim=k, reward_corr=reward_corr, external_corr=external_corr,
                policy_saliency=saliency, combined_score=combined,
                suggested_tier=tier,
            ))

        out.sort(key=lambda r: -r.combined_score)
        return out

    @staticmethod
    def _compute_policy_saliency(model, obs_sample):
        """Grad-based saliency: |∂action/∂obs[k]| averaged over sample.
        Works for SB3 SAC / PPO / TD3 (PyTorch policy)."""
        try:
            import torch
            if not hasattr(model, "policy"): return np.zeros(obs_sample.shape[-1])
            policy = model.policy
            device = next(policy.parameters()).device
            saliency = np.zeros(obs_sample.shape[-1])
            n = min(100, len(obs_sample))
            for i in range(n):
                x = torch.tensor(obs_sample[i:i+1], device=device,
                                 dtype=torch.float32, requires_grad=True)
                # SB3 actor forward varies: try common API
                try:
                    if hasattr(policy, "actor"):
                        out = policy.actor(x)
                        if isinstance(out, tuple): out = out[0]
                    elif hasattr(policy, "_predict"):
                        out = policy._predict(x)
                    else:
                        out = policy(x)
                        if isinstance(out, tuple): out = out[0]
                except Exception:
                    continue
                if not torch.is_tensor(out): continue
                out_sum = out.abs().sum()
                grads = torch.autograd.grad(out_sum, x, retain_graph=False)[0]
                saliency += grads.abs().cpu().detach().numpy().ravel()
            # Normalize
            if saliency.max() > 1e-9:
                saliency = saliency / saliency.max()
            return saliency
        except Exception as e:
            return np.zeros(obs_sample.shape[-1] if obs_sample.ndim == 2 else 1)

    def _compute_info_perception(self, chunk_history, all_infos, all_rewards):
        """Build InfoPerception from chunk history.

        Compares EARLIEST chunk (≈ random policy behavior, low training)
        vs LATEST chunk (best policy) for trigger rate gaps.
        """
        from autorl.data_types import InfoPerception
        out = InfoPerception()
        if not chunk_history: return out

        # Earliest chunk ~ near random;  latest ~ trained
        early = chunk_history[0]
        late = chunk_history[-1]
        keys_early = set(early["info_triggered"].keys())
        keys_late = set(late["info_triggered"].keys())
        out.keys_under_random = sorted(keys_early)
        out.keys_under_trained = sorted(keys_late)
        out.triggered_under_random = dict(early["info_triggered"])
        out.triggered_under_trained = dict(late["info_triggered"])
        for k in keys_late:
            gap = late["info_triggered"].get(k, 0) - early["info_triggered"].get(k, 0)
            if abs(gap) > 0.05:
                out.trained_random_gap[k] = float(gap)

        # is_success_metric check (corr with rewards is a proxy when no real OMR yet)
        for k in keys_late:
            vals = [float(d.get(k, 0)) if isinstance(d.get(k, 0), (int, float, bool)) else 0.0
                    for d in all_infos]
            if not vals: continue
            arr = np.array(vals)
            if arr.std() < 1e-9 or all_rewards.std() < 1e-9:
                out.is_success_metric[k] = False
                continue
            try:
                r = abs(float(np.corrcoef(arr, all_rewards)[0, 1]))
                out.is_success_metric[k] = (not np.isnan(r)) and r >= 0.95
            except Exception:
                out.is_success_metric[k] = False
        return out

    # ──────────────────────────────────────────────────────────────────────
    # Sniff: detect "success-class" info keys (success / done / task_done /
    # is_success / win / goal_reached / ...) and measure how often they fire
    # in the random sniff. Used to decide whether to trigger the mini-RL
    # warmup even when reward is dense but success is sparse — the
    # MetaWorld V3 case.
    # ──────────────────────────────────────────────────────────────────────

    def _sniff_success_rate(self, trajectories: List[Dict]
                            ) -> Tuple[Optional[float], Optional[str]]:
        """Return (success_rate, key_name) or (None, None) if no candidate
        success-class info key was found. success_rate is the fraction of
        non-zero steps; if no key exists we can't tell whether the env is
        success-sparse, so return None and let only reward_density decide."""
        if not trajectories:
            return None, None
        candidates = (
            "success", "is_success", "task_success", "task_done", "goal_reached",
            "win", "won", "completed", "solved", "achieved",
        )
        infos = [t.get("info", {}) for t in trajectories]
        if not any(infos):
            return None, None
        best_key, best_rate = None, None
        for k in candidates:
            present = [d for d in infos if k in (d or {})]
            if len(present) < max(1, int(0.5 * len(infos))):
                continue
            try:
                fire = sum(1 for d in present if float(d[k]) > 0.5)
                rate = fire / len(present)
            except Exception:
                continue
            # Pick the most-discriminating key (lowest fire rate that isn't
            # trivially 0 across the board)
            if best_rate is None or rate < best_rate:
                best_key, best_rate = k, rate
        return best_rate, best_key

    # ──────────────────────────────────────────────────────────────────────
    # Info-dict semantic extraction. The second channel of state every
    # gymnasium env returns. Most envs expose canonical ground-truth
    # signals here (MuJoCo: info['x_velocity']; MetaWorld: info['success'],
    # info['grasp_reward']) that M4 can use directly without obs-index
    # guessing. We collect their type, range, variance, and correlation
    # with reward + present that to M4.
    # ──────────────────────────────────────────────────────────────────────

    def _extract_info_semantics(self, trajectories: List[Dict],
                                stats: Dict) -> Dict[str, Dict[str, Any]]:
        if not trajectories:
            return {}
        # Pull info dicts; only consider keys present in ≥80% of steps
        info_dicts = [t.get("info", {}) for t in trajectories]
        n = len(info_dicts)
        if n == 0:
            return {}
        from collections import Counter
        key_counter = Counter()
        for d in info_dicts:
            for k in (d or {}).keys():
                key_counter[k] += 1
        common_keys = [k for k, c in key_counter.items() if c >= 0.8 * n]
        if not common_keys:
            return {}

        rewards = np.array([t["reward"] for t in trajectories], dtype=float)
        out: Dict[str, Dict[str, Any]] = {}
        for k in common_keys:
            vals = [d.get(k) for d in info_dicts]
            # Classify type
            if all(isinstance(v, bool) for v in vals if v is not None):
                tp = "bool"
            elif all(isinstance(v, int) for v in vals if v is not None):
                tp = "int"
            elif all(isinstance(v, (int, float)) for v in vals if v is not None):
                tp = "float"
            elif all(isinstance(v, str) for v in vals if v is not None):
                tp = "str"
            elif all(isinstance(v, list) for v in vals if v is not None):
                tp = "array"
            else:
                tp = "other"

            entry: Dict[str, Any] = {
                "type": tp, "tier": "VERIFIED",  # info keys are ground truth
                "sample_values": vals[:3],
            }
            if tp in ("int", "float", "bool"):
                arr = np.array([float(v) if v is not None else 0.0 for v in vals])
                entry["range"] = (float(arr.min()), float(arr.max()))
                entry["mean"] = float(arr.mean())
                entry["non_const"] = float(arr.std()) > 1e-9
                if entry["non_const"] and rewards.std() > 1e-9:
                    try:
                        r = np.corrcoef(arr, rewards)[0, 1]
                        entry["corr_with_reward"] = float(0.0 if np.isnan(r) else abs(r))
                    except Exception:
                        entry["corr_with_reward"] = 0.0
                else:
                    entry["corr_with_reward"] = 0.0
            out[k] = entry

        # 2026-05-25 升级 (维度 B #1): 算 corr_with_external + is_success_metric.
        # Episode-level correlation: 把 trajectory 切成 episodes, 每个 episode 算
        # 末尾 info 字段值(成功事件触发概率)vs 这个 episode 的 info[k] 累积/均值。
        # is_success_metric: corr_with_external ≥ 0.95 → 这个 info key 几乎等于 OMR
        # success 信号(MetaWorld 的 info['success'] 就是这种)。
        episodes: List[List[Dict]] = []
        cur: List[Dict] = []
        for t in trajectories:
            cur.append(t)
            if t.get("terminated"):
                episodes.append(cur); cur = []
        if cur:
            episodes.append(cur)

        # Episode-level "external proxy": 末尾 step 的 success-class key 值.
        # 探查 9 种 success-class candidate names; 取第一个 present 的。
        external_proxy_key = None
        for cand in ("success", "is_success", "task_success", "task_done",
                     "goal_reached", "win", "won", "completed", "solved"):
            if cand in out:
                external_proxy_key = cand
                break

        if external_proxy_key and episodes:
            ep_externals = np.array([
                float(ep[-1].get("info", {}).get(external_proxy_key, 0))
                for ep in episodes
            ])
            for k in out:
                if k == external_proxy_key:
                    out[k]["corr_with_external"] = 1.0
                    out[k]["is_success_metric"] = True
                    continue
                if out[k]["type"] not in ("int", "float", "bool"):
                    out[k]["corr_with_external"] = 0.0
                    out[k]["is_success_metric"] = False
                    continue
                # 用 episode 内的 info[k] 均值 vs episode 末尾 success
                ep_means = []
                for ep in episodes:
                    vs = [t.get("info", {}).get(k) for t in ep]
                    vs = [float(v) if isinstance(v, (int, float, bool)) else 0.0 for v in vs]
                    ep_means.append(float(np.mean(vs)) if vs else 0.0)
                ep_means_arr = np.array(ep_means)
                if ep_means_arr.std() > 1e-9 and ep_externals.std() > 1e-9:
                    try:
                        r = float(np.corrcoef(ep_means_arr, ep_externals)[0, 1])
                        if np.isnan(r): r = 0.0
                        out[k]["corr_with_external"] = abs(r)
                    except Exception:
                        out[k]["corr_with_external"] = 0.0
                else:
                    out[k]["corr_with_external"] = 0.0
                out[k]["is_success_metric"] = out[k]["corr_with_external"] >= 0.95
        else:
            for k in out:
                out[k]["corr_with_external"] = 0.0
                out[k]["is_success_metric"] = False
        return out

    # ──────────────────────────────────────────────────────────────────────
    # Compose obs_tier — the strictness contract that M4 reads. Combines
    # MuJoCo L3 (VERIFIED), action-driven probing (VERIFIED), and reward
    # correlation (INFERRED). Everything else is UNVERIFIED.
    # ──────────────────────────────────────────────────────────────────────

    def _compose_obs_tier(self, n_dims: int,
                          verified_l3: Dict[str, Dict[str, Any]],
                          action_driven: Dict[str, Dict[str, Any]],
                          corr_data: Dict[str, Any],
                          obs_relevance: Optional[List[Any]] = None
                          ) -> Dict[str, str]:
        """4-tier obs classification (priority high → low):

        VERIFIED            — L3 active probing OR action-driven probing established it
        INFERRED            — mini-RL obs_relevance combined_score >= 0.6 OR top reward-corr
        INFERRED_EMPIRICAL  — mini-RL obs_relevance combined_score >= 0.3 (weak empirical)
        UNVERIFIED          — no evidence

        2026-05-25 (维度 B #3 决议落地):**自动升降级** — UNVERIFIED 不再被永久 ban,
        mini-RL 的 obs_relevance(reward_corr + external_corr + policy_saliency)给了
        empirical evidence,自动升 INFERRED / INFERRED_EMPIRICAL.
        """
        # Top-correlated dim names from the reward correlation pass
        top_corr_dims: set = set()
        for entry in corr_data.get("top_correlated_dims", [])[:8]:
            if isinstance(entry, str):
                tag = entry.split()[0]
                top_corr_dims.add(tag)

        # Build dim → mini-RL obs_relevance lookup
        relevance_by_dim: Dict[int, Any] = {}
        if obs_relevance:
            for r in obs_relevance:
                relevance_by_dim[r.dim] = r

        tier: Dict[str, str] = {}
        promoted_by_minirl = []   # for logging
        for k in range(n_dims):
            key = f"obs_{k}"
            # Priority 1: L3 verified (ground-truth via active probing)
            if key in verified_l3:
                tier[key] = "VERIFIED"
                continue
            # Priority 2: action-driven verified (env-agnostic ground-truth)
            if action_driven.get(key, {}).get("verified"):
                tier[key] = "VERIFIED"
                continue
            # Priority 3: mini-RL obs_relevance suggests INFERRED
            rel = relevance_by_dim.get(k)
            if rel is not None and rel.suggested_tier == "INFERRED":
                tier[key] = "INFERRED"
                promoted_by_minirl.append((k, rel.combined_score, "→INFERRED"))
                continue
            # Priority 4: top reward-correlated (legacy heuristic)
            if key in top_corr_dims:
                tier[key] = "INFERRED"
                continue
            # Priority 5: mini-RL suggests INFERRED_EMPIRICAL (weak signal)
            if rel is not None and rel.suggested_tier == "INFERRED_EMPIRICAL":
                tier[key] = "INFERRED_EMPIRICAL"
                promoted_by_minirl.append((k, rel.combined_score, "→INFERRED_EMPIRICAL"))
                continue
            # Default: UNVERIFIED
            tier[key] = "UNVERIFIED"

        if promoted_by_minirl:
            self.logger.info(
                f"[obs_tier mini-RL promotion] {len(promoted_by_minirl)} dims promoted "
                f"from UNVERIFIED via obs_relevance evidence: "
                f"{promoted_by_minirl[:8]}"
            )
        return tier

    # ──────────────────────────────────────────────────────────────────────
    # 2026-05-25 升级 (维度 A 决议) — Task Structure Detection
    # M2 mini-RL probe 时主动 detect:
    #   • stage_transitions(info 字段 step-change 序列 → 多阶段任务)
    #   • multi_goal_conflicts(info 字段间负相关 → 多目标冲突)
    #   • termination_analysis(成功/失败 episode 长度统计 + max_progress)
    #   • task_structure.type classification
    # ──────────────────────────────────────────────────────────────────────

    def _detect_task_structure(self, trajectories: List[Dict],
                               info_dim_semantics: Dict[str, Dict[str, Any]]
                               ) -> "TaskStructure":
        """Analyse mini-RL eval trajectories to detect task structure.

        Returns TaskStructure dataclass with:
          - type: sequential / parallel / single
          - stages: ordered StageSpec list (for sequential)
          - multi_goal_conflicts: [(key_a, key_b, corr)] (for parallel)
          - termination_analysis: success vs failure episode stats
          - confidence
        """
        from autorl.data_types import TaskStructure, StageSpec
        if not trajectories:
            return TaskStructure(type="single", confidence=0.3)

        # --- 1. 切分 episodes(termination 边界)---
        episodes: List[List[Dict]] = []
        current: List[Dict] = []
        for t in trajectories:
            current.append(t)
            if t.get("terminated"):
                episodes.append(current)
                current = []
        if current:
            episodes.append(current)

        if not episodes:
            return TaskStructure(type="single", confidence=0.3)

        # --- 2. 检测 stage_transitions(info 字段在 episode 内的 step-change)---
        # 候选 stage-gating keys:布尔值或 0/1 typed,在 episode 内有明显升变
        stage_candidates = []
        for k, meta in info_dim_semantics.items():
            tp = meta.get("type")
            if tp in ("bool", "int", "float"):
                rng = meta.get("range", (0, 1))
                # 候选门控键:值域是 0/1 类型,且在某些 episode 中触发(非 const)
                if isinstance(rng, (list, tuple)) and len(rng) == 2:
                    if (rng[0] >= 0 and rng[1] <= 1.0001 and
                            meta.get("non_const") and
                            not meta.get("is_success_metric")):
                        stage_candidates.append(k)

        # 对每个候选 key,统计它在 episode 内何时第一次 fire(成为 stage 1 trigger)
        stage_trigger_times: Dict[str, List[int]] = {}
        for k in stage_candidates:
            times = []
            for ep in episodes:
                for i, t in enumerate(ep):
                    v = t.get("info", {}).get(k)
                    if v is not None and float(v) > 0.5:
                        times.append(i)
                        break
            if len(times) >= max(2, int(0.3 * len(episodes))):
                stage_trigger_times[k] = times

        # 排序 stage_candidates by mean trigger time(早触发的先)
        sorted_stages = sorted(
            stage_trigger_times.items(),
            key=lambda kv: sum(kv[1]) / max(1, len(kv[1]))
        )

        # 转 StageSpec list
        stages: List[StageSpec] = []
        for k, times in sorted_stages[:5]:   # 最多 5 个 stage
            mean_t = sum(times) / max(1, len(times))
            stages.append(StageSpec(
                name=k.replace("_", "-"),
                trigger_info=f"info['{k}'] > 0.5",
                typical_duration=int(mean_t),
                gate_info_key=k,
            ))

        # --- 3. 检测 multi_goal_conflicts(info 字段两两 corr,找负相关)---
        info_arrays: Dict[str, np.ndarray] = {}
        for k, meta in info_dim_semantics.items():
            if meta.get("type") in ("int", "float", "bool") and meta.get("non_const"):
                vals = [t.get("info", {}).get(k) for t in trajectories]
                vals = [float(v) if v is not None else 0.0 for v in vals]
                info_arrays[k] = np.array(vals, dtype=float)

        conflicts: List[List[Any]] = []
        keys = list(info_arrays.keys())
        for i in range(len(keys)):
            for j in range(i + 1, len(keys)):
                a, b = info_arrays[keys[i]], info_arrays[keys[j]]
                if a.std() > 1e-9 and b.std() > 1e-9:
                    try:
                        r = float(np.corrcoef(a, b)[0, 1])
                        if not np.isnan(r) and r < -0.3:    # strong negative
                            conflicts.append([keys[i], keys[j], r])
                    except Exception:
                        continue

        # --- 4. termination_analysis ---
        success_key = None
        for k, meta in info_dim_semantics.items():
            if meta.get("is_success_metric"):
                success_key = k
                break

        success_eps = []
        failure_eps = []
        for ep in episodes:
            last = ep[-1].get("info", {})
            success_flag = (success_key and
                            float(last.get(success_key, 0)) > 0.5)
            if success_flag:
                success_eps.append(ep)
            else:
                failure_eps.append(ep)

        termination_analysis: Dict[str, Any] = {
            "n_success_episodes":     len(success_eps),
            "n_failure_episodes":     len(failure_eps),
            "success_ep_len_mean":    (np.mean([len(e) for e in success_eps])
                                       if success_eps else 0.0),
            "failure_ep_len_mean":    (np.mean([len(e) for e in failure_eps])
                                       if failure_eps else 0.0),
            "early_termination_rate": (sum(1 for e in failure_eps
                                           if len(e) < (np.mean([len(e2) for e2 in failure_eps]) * 0.8))
                                       / max(1, len(failure_eps))),
        }
        # max progress reached in failure vs success episodes (per info key)
        max_progress_success: Dict[str, float] = {}
        max_progress_failure: Dict[str, float] = {}
        for k in info_dim_semantics:
            for ep, store in [(success_eps, max_progress_success),
                              (failure_eps, max_progress_failure)]:
                vals = []
                for e in ep:
                    for t in e:
                        v = t.get("info", {}).get(k)
                        if isinstance(v, (int, float)):
                            vals.append(float(v))
                if vals:
                    store[k] = max(vals)
        termination_analysis["max_progress_at_success"] = max_progress_success
        termination_analysis["max_progress_at_failure"] = max_progress_failure

        # --- 5. Classify type ---
        if len(stages) >= 2:
            ts_type = "sequential"
            conf = min(0.95, 0.5 + 0.1 * len(stages))
        elif len(conflicts) >= 1:
            ts_type = "parallel"
            conf = 0.7
        else:
            ts_type = "single"
            conf = 0.6

        return TaskStructure(
            type=ts_type,
            stages=stages,
            multi_goal_conflicts=conflicts,
            termination_analysis=termination_analysis,
            confidence=conf,
        )

    def _build_m2_failure_context(self, state: Optional[PipelineState]) -> Dict[str, Any]:
        """Compress controller/diagnostic history into M2-consumable memory."""
        from autorl.core_ablation import arm, basic_packet
        if arm(state) == "A2":
            return basic_packet(state)
        if state is None:
            return {}
        from autorl.context_memory import (
            EvidenceRegistry,
            compact_failure_signals,
            compact_best_so_far,
            regime_from_state,
        )

        mem = getattr(state, "pipeline_memory", {}) or {}
        diag_memory = list(getattr(state, "diagnostic_memory", []) or [])
        history = list(mem.get("trial_history", []) or [])
        feedback = getattr(state, "controller_feedback", "") or ""
        fault_tags: List[str] = []
        zero_success = 0
        reward_metric_divergence = False

        for d in diag_memory[-5:]:
            if isinstance(d, dict):
                tag = d.get("status") or d.get("root_cause") or d.get("diagnostic_fault")
                if tag:
                    fault_tags.append(str(tag))
                txt = json.dumps(d, default=str)
                if "success_rate=0" in txt or '"success_rate": 0' in txt:
                    zero_success += 1
                if "reward" in txt and "success" in txt and ("diverg" in txt or "proxy" in txt):
                    reward_metric_divergence = True

        for t in history[-8:]:
            if not isinstance(t, dict):
                continue
            metric = t.get("external_metric")
            try:
                if metric is not None and float(metric) <= 0.0:
                    zero_success += 1
            except Exception:
                pass
            snap = t.get("diagnostics_snapshot") or {}
            if isinstance(snap, dict):
                tag = snap.get("status") or snap.get("root_cause")
                if tag:
                    fault_tags.append(str(tag))

        latest = getattr(state, "latest_diagnosis", None)
        if latest is not None:
            for attr in ("status", "root_cause", "suggested_action"):
                v = getattr(latest, attr, None)
                if v:
                    fault_tags.append(str(v))

        targeted = getattr(state, "targeted_resensing", None) or mem.get("last_targeted_resensing") or {}
        stage_evidence_summary = mem.get("last_stage_evidence_failure_summary") or {}
        failure_signals = compact_failure_signals(
            targeted,
            stage_evidence_summary,
        )
        best_projection = compact_best_so_far(state)
        raw_context = {
            "controller_feedback": str(feedback)[:2000],
            "fault_tags": sorted(set(fault_tags)),
            "zero_success_failures": zero_success,
            "reward_metric_divergence": reward_metric_divergence,
            "best_so_far": best_projection,
            **failure_signals,
        }
        regime = regime_from_state(state)
        raw_ref = EvidenceRegistry(state.run_dir).register(
            kind="m2_failure_context.full",
            payload=raw_context,
            source_regime=regime,
            firewall_clean=False,
            allowed_consumers=["audit"],
        )
        return {
            "schema_version": "m2_failure_context.compact.v1",
            "controller_feedback": str(feedback)[:2000],
            "fault_tags": sorted(set(fault_tags)),
            "zero_success_failures": zero_success,
            "reward_metric_divergence": reward_metric_divergence,
            "best_so_far": best_projection,
            **failure_signals,
            "evidence_refs": [raw_ref],
        }

    def _build_repropose_hint(self, state: PipelineState, out_dir: Path) -> Optional[Dict[str, Any]]:
        """V3 Step 3: turn a stage-completion failure into a proposer avoid-hint.

        Closes the I-10 loop the proposer contract already specifies but was
        never wired: when M5's stage-activation evidence falsifies atoms
        (`targeted_resensing.failed_atom_ids`), the next M2B re-propose pass must
        explore DIFFERENT formula families instead of re-emitting the transforms
        that just failed. We reconstruct the falsified DERIVED atoms from the
        prior iteration's persisted `derived_atoms.json` and hand their formulas
        to `prepare_repropose_prompt_hint`.

        Not a new rule: it activates a contract-specified behavior driven purely
        by the existing typed `targeted_resensing` signal. Degrades to None when
        there is no targeted payload or no prior derived atoms.
        """
        try:
            mem = getattr(state, "pipeline_memory", None) or {}
            targeted = (
                getattr(state, "targeted_resensing", None)
                or mem.get("last_targeted_resensing")
                or {}
            )
            failed_ids = set(str(x) for x in (targeted.get("failed_atom_ids", []) or []))
            if not failed_ids:
                return None
            prev_path = Path(out_dir) / "derived_atoms.json"
            if not prev_path.exists():
                return None
            prev = json.loads(prev_path.read_text(encoding="utf-8"))
            if not isinstance(prev, list):
                return None
            from autorl.data_types import DerivedAtom
            from autorl.representation_targeted import prepare_repropose_prompt_hint
            failed_derived: List[Any] = []
            for d in prev:
                if not isinstance(d, dict):
                    continue
                if str(d.get("atom_id")) in failed_ids and d.get("formula"):
                    failed_derived.append(DerivedAtom(
                        atom_id=str(d.get("atom_id")),
                        formula=str(d.get("formula")),
                        parent_atom_ids=[str(x) for x in (d.get("parent_atom_ids") or [])],
                        semantic_role=str(d.get("semantic_role") or ""),
                        semantic_type=str(d.get("semantic_type") or "scalar_signal"),
                    ))
            if not failed_derived:
                return None
            hint = prepare_repropose_prompt_hint(
                failed_derived,
                extra_context=str(targeted.get("controller_feedback") or ""),
            )
            self.logger.info(
                "[STEP3] targeted re-propose: %d falsified formulas, roles=%s",
                len(failed_derived), hint.get("failed_semantic_roles"),
            )
            return hint
        except Exception as e:
            self.logger.warning(f"V3 Step3 repropose-hint build failed (non-fatal): {e}")
            return None

    def _build_task_causal_graph(self, state: PipelineState, goal_spec: GoalSpec,
                                 trajectories: List[Dict], stats: Dict,
                                 task_structure: TaskStructure,
                                 info_dim_semantics: Dict[str, Dict[str, Any]],
                                 env_perception: Optional[EnvPerceptionData]
                                 ) -> Dict[str, Any]:
        """Build the v2 M2->M4 causal contract from observed signals.

        The v2 artifact is atom-grounded: every reward term points to an
        atom_id, and every atom records whether it is usable for M4 or merely a
        teacher/proxy signal. This closes the MetaWorld failure mode where
        shared info fields such as grasp_reward polluted unrelated tasks.
        """
        failure = self._build_m2_failure_context(state)
        targeted = failure.get("targeted_resensing") or {}
        targeted_atom_ids = set(str(x) for x in (targeted.get("failed_atom_ids", []) or []))
        targeted_stage_ids = set(str(x) for x in (targeted.get("failed_stage_ids", []) or []))
        manifest = getattr(state, "manifest", None)
        provenance = getattr(manifest, "env_provenance", None)
        env_id = str(getattr(manifest, "env_id", "") or "")

        # Eval-channel identity (drives I-7' below). OMR declares what the
        # external grade actually reads. metric_type "library_reward" means the
        # native env return IS the grade, so an info value that mirrors the
        # native reward carries eval-channel provenance and must be blocked.
        # metric_type "info_field" (e.g. MetaWorld success) means the grade is a
        # SEPARATE channel, so a value correlated with the native reward is a
        # legitimate dense teacher, not a leak. I-7' keys on this typed property
        # rather than assuming native_reward == grade universally.
        omr_spec = getattr(state, "objective_metric_spec", None) or {}
        external_is_native_reward = (
            str(omr_spec.get("metric_type") or "library_reward") == "library_reward"
        )
        strict_raw_sim_design = bool(getattr(provenance, "is_raw_sim_env", False))

        def _slug(text: str) -> str:
            out = []
            for ch in str(text).lower():
                out.append(ch if ch.isalnum() else "_")
            return "_".join("".join(out).split("_"))[:80] or "signal"

        def _direction_for_key(key: str, info: Dict[str, Any], is_success: bool = False) -> str:
            lname = key.lower()
            if is_success or info.get("type") == "bool":
                return "binary"
            if any(tok in lname for tok in ("distance", "dist", "error", "cost", "penalty")):
                return "decrease"
            if any(tok in lname for tok in ("reward", "success", "progress", "near", "in_place", "velocity", "x_position")):
                return "increase"
            return "unknown"

        def _numeric_range(info: Dict[str, Any]) -> Tuple[Optional[float], Optional[float]]:
            rng = info.get("range")
            if isinstance(rng, (list, tuple)) and len(rng) >= 2:
                try:
                    return float(rng[0]), float(rng[1])
                except Exception:
                    return None, None
            return None, None

        def _classify_info_atom(key: str, info: Dict[str, Any], is_success: bool) -> Dict[str, Any]:
            lname = key.lower()
            corr_ext = abs(float(info.get("corr_with_external", 0.0) or 0.0))
            corr_rew = abs(float(info.get("corr_with_reward", 0.0) or 0.0))
            non_const = bool(info.get("non_const", False))
            shared_meta = {
                "grasp_reward", "grasp_success", "near_object", "in_place_reward",
                "obj_to_target", "unscaled_reward", "ep_reward",
            }
            risk_tags: List[str] = []
            relevance = "unknown"
            tier = str(info.get("tier") or "INFERRED")
            confidence = max(corr_ext, corr_rew, 0.1 if non_const else 0.0)
            if is_oracle_stage_signal(info_key=key):
                return {
                    "kind": "stage_gate",
                    "tier": "ORACLE",
                    "task_relevance": "stage_support",
                    "confidence": max(0.9, confidence),
                    "risk_tags": ["external_stage_omr_oracle", "diagnostic_only"],
                    "allowed_for_m4": False,
                    "source_type": "stage_oracle",
                }
            if is_success:
                if strict_raw_sim_design:
                    return {
                        "kind": "success",
                        "tier": "VERIFIED",
                        "task_relevance": "task_primary",
                        "confidence": max(0.9, confidence),
                        "risk_tags": ["external_eval_signal"],
                        "allowed_for_m4": False,
                        "source_type": "eval",
                    }
                return {
                    "kind": "success",
                    "tier": "VERIFIED",
                    "task_relevance": "task_primary",
                    "confidence": max(0.9, confidence),
                    "risk_tags": risk_tags,
                    "allowed_for_m4": True,
                }

            # Provenance (I-7' — symmetric completion of I-7 on the second eval
            # signal). I-7 disqualifies a derived atom that is a near-perfect
            # copy of the EXTERNAL signal (pearson_with_external > 0.95). The
            # native reward is the OTHER potential eval signal, but only when
            # OMR grades on it: external_is_native_reward (metric_type ==
            # "library_reward") means the native return IS the grade.
            #
            # Two cases must be barred from the design channel:
            #   1. a near-copy of the native return (corr_rew > 0.95);
            #   2. a named native reward component such as reward_forward,
            #      forward_reward, reward_ctrl, healthy_reward, or survive/cost
            #      terms. Component leaks need not correlate >0.95 with the
            #      total return, but they still expose the simulator's grading
            #      decomposition.
            #
            # When the grade is a separate channel (metric_type == "info_field",
            # e.g. MetaWorld success), the same reward-shaped fields can be
            # legitimate dense teachers, so this guard is keyed on
            # external_is_native_reward.
            reward_component_name = (
                "reward" in lname
                or any(tok in lname for tok in ("ctrl_cost", "control_cost", "healthy", "survive"))
            )
            goal_or_shaping_name = any(
                tok in lname
                for tok in (
                    "obj_to_target",
                    "tcp_to_target",
                    "to_target",
                    "target_to",
                    "goal_dist",
                    "distance_to_goal",
                    "target_distance",
                )
            )
            if (
                (external_is_native_reward and (corr_rew > 0.95 or reward_component_name))
                or (strict_raw_sim_design and (reward_component_name or goal_or_shaping_name))
            ):
                risk_tags.append("native_reward_leak")
                if reward_component_name and corr_rew <= 0.95:
                    risk_tags.append("native_reward_component_leak")
                if goal_or_shaping_name:
                    risk_tags.append("rawsim_shaping_leak")
                return {
                    "kind": "proxy",
                    "tier": tier,
                    "task_relevance": "teacher_only",
                    "confidence": min(1.0, max(0.05, confidence)),
                    "risk_tags": risk_tags,
                    "allowed_for_m4": False,
                    "source_type": "reward",
                }

            # Shared MetaWorld reward fields (grasp/in_place/near_object/...) get
            # an advisory provenance tag only. Whether they carry signal for THIS
            # task is decided by the evidence below (corr_with_reward /
            # corr_with_external / non_const), never by the env name or a
            # goal-text keyword allow-list: a name cannot prove relevance, and an
            # env-name reject would discard a field the data shows is informative
            # (e.g. a reach task whose in_place_reward tracks hand-to-target
            # progress). The tag lives on the rationale plane; the data-plane gate
            # is correlation.
            meta_shared = lname in shared_meta or any(tok in lname for tok in ("grasp", "in_place", "near_object", "obj_to_target", "unscaled_reward"))
            if meta_shared:
                risk_tags.append("meta_shared_info_pollution")

            if relevance == "unknown":
                if corr_ext >= 0.2:
                    relevance = "task_primary"
                    tier = "VERIFIED"
                elif corr_ext >= 0.05 or corr_rew >= 0.2:
                    relevance = "stage_support"
                    tier = "INFERRED" if tier == "UNKNOWN" else tier
                elif non_const and any(tok in lname for tok in ("target", "goal", "progress", "velocity", "x_position")):
                    relevance = "stage_support"
                    tier = "INFERRED" if tier == "UNKNOWN" else tier
                elif "reward" in lname:
                    relevance = "teacher_only"
                    tier = "INFERRED"
                    risk_tags.append("reward_proxy_without_task_grounding")
                else:
                    relevance = "unknown"

            allowed = relevance in ("task_primary", "stage_support") and tier not in ("REJECTED", "UNKNOWN")
            return {
                "kind": "progress" if relevance != "teacher_only" else "proxy",
                "tier": tier,
                "task_relevance": relevance,
                "confidence": min(1.0, max(0.05, confidence)),
                "risk_tags": risk_tags,
                "allowed_for_m4": allowed,
            }

        atoms: List[TaskAtom] = []
        reward_terms: List[GroundedRewardTerm] = []
        success_keys: List[str] = []
        progress_keys: List[Dict[str, Any]] = []
        obs_progress: List[Dict[str, Any]] = []
        source_to_atom: Dict[str, str] = {}

        def _add_atom(atom: TaskAtom) -> TaskAtom:
            existing = source_to_atom.get(atom.source)
            if existing:
                return next(a for a in atoms if a.atom_id == existing)
            atoms.append(atom)
            source_to_atom[atom.source] = atom.atom_id
            return atom

        for k, v in (info_dim_semantics or {}).items():
            if not isinstance(v, dict):
                continue
            is_success = bool(v.get("is_success_metric"))
            if is_success:
                success_keys.append(k)
            if v.get("type") not in ("int", "float", "bool") and not is_success:
                continue
            corr_ext = float(v.get("corr_with_external", 0.0) or 0.0)
            corr_rew = float(v.get("corr_with_reward", 0.0) or 0.0)
            non_const = bool(v.get("non_const", False))
            if not (is_success or non_const):
                continue
            meta = _classify_info_atom(k, v, is_success)
            lo, hi = _numeric_range(v)
            direction = _direction_for_key(k, v, is_success=is_success)
            threshold = 0.5 if is_success or v.get("type") == "bool" else None
            if threshold is None and hi is not None and lo is not None and direction == "increase":
                threshold = lo + 0.8 * (hi - lo)
            atom = _add_atom(TaskAtom(
                atom_id=f"info.{_slug(k)}",
                kind=meta["kind"],
                source=f"info['{k}']",
                source_type=str(meta.get("source_type") or "info"),
                semantic=str(v.get("semantic") or k),
                info_key=k,
                direction=direction,
                target_value=1.0 if is_success else hi,
                threshold=threshold,
                confidence=float(meta["confidence"]),
                corr_with_reward=abs(corr_rew),
                tier=str(meta["tier"]),
                evidence_sources=["m2.info_sweep", "omr.correlation" if abs(corr_ext) else "reward.correlation"],
                task_relevance=str(meta["task_relevance"]),
                controllability="observed" if non_const else "unknown",
                risk_tags=list(meta["risk_tags"]),
            ))
            if atom.atom_id in targeted_atom_ids:
                atom.risk_tags = sorted(set(list(atom.risk_tags) + ["targeted_resensing_failed_atom"]))
                atom.evidence_sources = sorted(set(list(atom.evidence_sources) + ["m5.stage_activation_evidence_failure"]))
                atom.confidence = max(0.01, float(atom.confidence) * 0.7)
            score = max(abs(corr_ext), abs(corr_rew), float(meta["confidence"]))
            entry = {
                "key": k,
                "atom_id": atom.atom_id,
                "source": atom.source,
                "score": round(float(score), 4),
                "corr_with_external": corr_ext,
                "corr_with_reward": corr_rew,
                "range": v.get("range"),
                "role": atom.kind,
                "tier": atom.tier,
                "task_relevance": atom.task_relevance,
                "allowed_for_m4": bool(meta["allowed_for_m4"]),
                "risk_tags": list(atom.risk_tags),
            }
            if not is_success:
                progress_keys.append(entry)
            if meta["allowed_for_m4"]:
                family = "sparse_bonus" if is_success else "dense_shaping_linear"
                weight = 1.0 if is_success else min(1.0, max(0.05, score))
                reward_terms.append(GroundedRewardTerm(
                    term_id=f"term.{atom.atom_id}",
                    atom_id=atom.atom_id,
                    family=family,
                    source=atom.source,
                    direction=atom.direction,
                    weight=weight,
                    allowed_for_m4=True,
                    risk_tags=list(atom.risk_tags),
                ))
        progress_keys.sort(key=lambda x: -float(x.get("score", 0.0)))

        if env_perception is not None and getattr(env_perception, "obs_relevance", None):
            for r in env_perception.obs_relevance[:8]:
                tier = (goal_spec.obs_tier or {}).get(f"obs_{r.dim}", "UNVERIFIED")
                if tier not in ("VERIFIED", "INFERRED", "INFERRED_EMPIRICAL"):
                    continue
                dim = int(r.dim)
                score = float(getattr(r, "combined_score", 0.0) or 0.0)
                atom = _add_atom(TaskAtom(
                    atom_id=f"obs.{dim}",
                    kind="progress",
                    source=f"obs[{dim}]",
                    source_type="obs",
                    semantic=f"obs_{dim}",
                    obs_indices=[dim],
                    direction="unknown",
                    confidence=min(1.0, max(0.05, score)),
                    tier=tier,
                    evidence_sources=["m2.obs_relevance", "mini_rl.saliency"],
                    task_relevance="stage_support",
                    controllability="observed",
                    risk_tags=[] if tier == "VERIFIED" else ["inferred_obs_semantics"],
                ))
                if atom.atom_id in targeted_atom_ids:
                    atom.risk_tags = sorted(set(list(atom.risk_tags) + ["targeted_resensing_failed_atom"]))
                    atom.evidence_sources = sorted(set(list(atom.evidence_sources) + ["m5.stage_activation_evidence_failure"]))
                    atom.confidence = max(0.01, float(atom.confidence) * 0.7)
                item = {
                    "source": atom.source,
                    "atom_id": atom.atom_id,
                    "dim": dim,
                    "score": round(score, 4),
                    "tier": tier,
                    "reward_corr": round(float(getattr(r, "reward_corr", 0.0) or 0.0), 4),
                    "external_corr": round(float(getattr(r, "external_corr", 0.0) or 0.0), 4),
                    "policy_saliency": round(float(getattr(r, "policy_saliency", 0.0) or 0.0), 4),
                    "role": "controllable_obs_progress",
                    "allowed_for_m4": True,
                }
                obs_progress.append(item)
                reward_terms.append(GroundedRewardTerm(
                    term_id=f"term.{atom.atom_id}",
                    atom_id=atom.atom_id,
                    family="dense_shaping_linear",
                    source=atom.source,
                    direction=atom.direction,
                    weight=0.05 if tier == "INFERRED_EMPIRICAL" else 0.1,
                    allowed_for_m4=True,
                    risk_tags=list(atom.risk_tags),
                ))

        # V5 active goal-feedback bridge.  A high-vs-low OMR cohort can only
        # propose public-observation candidates; it may not rewrite the goal until
        # the V5 ledger has promoted the corresponding hypothesis to supported.
        v5_route = {}
        if isinstance(getattr(state, "pipeline_memory", None), dict):
            v5_route = state.pipeline_memory.get("v5_pending_goal_feedback") or {}
        v5_mode = str((v5_route or {}).get("mode") or "")
        v5_candidates = [
            c for c in ((v5_route or {}).get("goal_candidates") or [])
            if isinstance(c, dict)
            and c.get("source_type") in {"obs", "derived"}
            and c.get("allowed_for_m4") is not False
            and c.get("obs_indices")
        ]
        if v5_candidates and v5_mode in {
            "controlled_goal_interface_test",
            "supported_goal_rewrite",
        }:
            injected_atoms: List[str] = []
            for cand in v5_candidates[: int(self.config.get("v5_goal_feedback_atom_cap", 8))]:
                try:
                    obs_indices = [int(x) for x in (cand.get("obs_indices") or [])]
                except Exception:
                    continue
                if not obs_indices or min(obs_indices) < 0:
                    continue
                source_type = str(cand.get("source_type") or "obs")
                dim = int(obs_indices[0])
                direction = str(cand.get("direction") or "change")
                atom_id = str(cand.get("atom_id") or f"v5.goal.{source_type}_{dim}.{direction}")
                tier = str(cand.get("tier") or (goal_spec.obs_tier or {}).get(f"obs_{dim}", "INFERRED_EMPIRICAL"))
                if tier not in ("VERIFIED", "INFERRED", "INFERRED_EMPIRICAL"):
                    tier = "INFERRED_EMPIRICAL"
                supported = v5_mode == "supported_goal_rewrite"
                source = str(cand.get("formula") or cand.get("source") or f"obs[{dim}]")
                atom = _add_atom(TaskAtom(
                    atom_id=atom_id,
                    kind="progress",
                    source=source,
                    source_type=source_type,
                    semantic=str(cand.get("semantic") or f"V5 public obs goal candidate {direction} obs[{dim}]"),
                    semantic_type="derived_relation" if source_type == "derived" else "scalar_signal",
                    obs_indices=obs_indices,
                    direction=direction,
                    confidence=0.85 if supported else min(0.75, max(0.35, float(cand.get("selection_score", 0.0) or 0.0))),
                    tier=tier,
                    evidence_sources=sorted(set(list(cand.get("evidence_sources") or []) + [
                        "v5.supported_goal_rewrite" if supported else "v5.controlled_goal_interface_test",
                    ])),
                    task_relevance="task_primary",
                    controllability=str(cand.get("controllability") or "unknown"),
                    risk_tags=sorted(set(list(cand.get("risk_tags") or []) + (
                        ["v5_supported_controlled_intervention"]
                        if supported else ["v5_observational_pending_controlled_test"]
                    ))),
                ))
                injected_atoms.append(atom.atom_id)
                obs_progress.append({
                    "source": atom.source,
                    "atom_id": atom.atom_id,
                    "dim": dim,
                    "obs_indices": obs_indices,
                    "score": round(float(cand.get("selection_score", 0.0) or 0.0), 4),
                    "tier": tier,
                    "role": "v5_goal_feedback_public_obs",
                    "direction": direction,
                    "allowed_for_m4": True,
                    "hypothesis_id": cand.get("hypothesis_id"),
                    "v5_mode": v5_mode,
                })
                reward_terms.append(GroundedRewardTerm(
                    term_id=f"term.{atom.atom_id}",
                    atom_id=atom.atom_id,
                    family="dense_shaping_linear",
                    source=atom.source,
                    direction=atom.direction,
                    weight=0.2 if supported else 0.1,
                    allowed_for_m4=True,
                    risk_tags=list(atom.risk_tags),
                ))
            if injected_atoms and isinstance(getattr(state, "pipeline_memory", None), dict):
                state.pipeline_memory.setdefault("v5_goal_feedback_injections", []).append({
                    "controller_iter": int(getattr(state, "pipeline_iteration", 0) or 0),
                    "mode": v5_mode,
                    "atom_ids": injected_atoms,
                    "source": "trajectory_evidence.public_obs_cohort_discriminant",
                    "firewall_clean": True,
                    "goal_rewrite_allowed": bool(v5_mode == "supported_goal_rewrite"),
                })
                if v5_mode == "supported_goal_rewrite":
                    first = v5_candidates[0]
                    indices = [int(x) for x in (first.get("obs_indices") or [0])]
                    dim = int(indices[0])
                    direction = str(first.get("direction") or "change")
                    source = str(first.get("source") or first.get("formula") or f"obs[{dim}]")
                    goal_spec.primary_goal = f"Supported public-observation objective: {direction} {source}"
                    goal_spec.confidence = max(float(getattr(goal_spec, "confidence", 0.0) or 0.0), 0.85)
                    goal_spec.recommended_reward_components = [
                        f"controlled public obs progress on {source} ({direction})",
                        "public-interface regularization",
                    ]

        stages: List[CausalStage] = []
        explicit_no_stage_omr = _explicit_no_stage_omr_contract(state)
        if task_structure is not None and not explicit_no_stage_omr:
            for i, s in enumerate(getattr(task_structure, "stages", []) or []):
                gate = getattr(s, "gate_info_key", "") or ""
                gate_atom = source_to_atom.get(f"info['{gate}']") if gate else None
                sid = f"stage.{i}.{_slug(getattr(s, 'name', gate) or gate or i)}"
                stage_conf = float(getattr(task_structure, "confidence", 0.0) or 0.0)
                if sid in targeted_stage_ids:
                    stage_conf = max(0.01, stage_conf * 0.7)
                stages.append(CausalStage(
                    stage_id=sid,
                    name=getattr(s, "name", gate) or f"stage_{i}",
                    order=i,
                    entry_atom_ids=[gate_atom] if gate_atom else [],
                    progress_atom_ids=[gate_atom] if gate_atom else [],
                    completion_atom_id=gate_atom,
                    expected_monotonicity={gate_atom: "binary"} if gate_atom else {},
                    confidence=stage_conf,
                ))
        if not explicit_no_stage_omr and not stages and atoms:
            progress_atom_ids = [a.atom_id for a in atoms if a.kind in ("progress", "stage_gate") and a.task_relevance in ("task_primary", "stage_support")][:8]
            success_atom_ids = [a.atom_id for a in atoms if a.kind == "success"]
            if progress_atom_ids or success_atom_ids:
                stages.append(CausalStage(
                    stage_id="stage.0.task_progress",
                    name="task_progress",
                    order=0,
                    progress_atom_ids=progress_atom_ids,
                    completion_atom_id=success_atom_ids[0] if success_atom_ids else None,
                    expected_monotonicity={aid: "increase" for aid in progress_atom_ids},
                    confidence=max(0.2, float(getattr(goal_spec, "confidence", 0.0) or 0.0)),
                ))

        proxy_risks: List[str] = []
        if failure.get("reward_metric_divergence"):
            proxy_risks.append("training reward and external success may diverge")
        if failure.get("zero_success_failures", 0):
            proxy_risks.append("previous attempts produced zero external success")
        if any("meta_shared_info_pollution" in a.risk_tags for a in atoms):
            proxy_risks.append("MetaWorld shared info fields require atom-level relevance audit")
        if not success_keys and any("success" in (k.lower()) for k in (info_dim_semantics or {})):
            proxy_risks.append("success-like info exists but was not verified as external metric")
        if targeted_atom_ids or targeted_stage_ids:
            proxy_risks.append("previous M5 stage evidence contradicted targeted atoms/stages; M2B must repair grounding")

        allowed_atoms = [a for a in atoms if a.task_relevance in ("task_primary", "stage_support") and a.tier not in ("REJECTED", "UNKNOWN")]
        strategy = "identity_plus_progress"
        if stages or success_keys:
            strategy = "atom_grounded_stage_or_success"
        if proxy_risks:
            strategy = "anti_proxy_atom_grounded"
        graph_conf = float(np.mean([a.confidence for a in allowed_atoms])) if allowed_atoms else 0.0

        graph_failure_ref = {
            "schema_version": "m2_failure_context.ref.v1",
            "evidence_refs": list(failure.get("evidence_refs") or []),
            "fault_tags": list(failure.get("fault_tags") or []),
            "zero_success_failures": failure.get("zero_success_failures"),
            "reward_metric_divergence": failure.get("reward_metric_divergence"),
        }
        graph = TaskCausalGraph(
            task_id=env_id or str(getattr(state, "task_description", "") or "unknown_task")[:80],
            goal={
                "primary": goal_spec.primary_goal,
                "secondary": goal_spec.secondary_goals,
                "objective_type": goal_spec.objective_type,
                "typed_subgoal_dag": getattr(goal_spec, "typed_subgoal_dag", {}),
                "stage_omr_applicability": (
                    "not_applicable" if explicit_no_stage_omr else "applicable"
                ),
            },
            atoms=atoms,
            stages=stages,
            reward_terms=reward_terms,
            graph_confidence=round(graph_conf, 4),
            proxy_risks=proxy_risks,
            # GoalSpec owns the compact failure projection. The causal graph
            # carries a reference-only view so goal_spec -> graph -> failure
            # cannot recursively duplicate best_so_far and trial artifacts.
            failure_context=graph_failure_ref,
            recommended_m4_strategy=strategy,
        )
        goal_spec.task_causal_graph_typed = graph
        state.task_causal_graph = graph

        out = graph.to_dict()
        # Compatibility fields for older diagnostics and visualizers.
        out.update({
            "success_keys": success_keys,
            "progress_signals": progress_keys[:10],
            "obs_progress_signals": obs_progress[:8],
            "task_structure": {
                "type": getattr(task_structure, "type", "unknown"),
                "confidence": getattr(task_structure, "confidence", 0.0),
                "termination_analysis": getattr(task_structure, "termination_analysis", {}),
            } if task_structure is not None else {},
            "typed_subgoal_dag": getattr(goal_spec, "typed_subgoal_dag", {}),
            "probe_summary": {
                "reward_density": stats.get("reward_density"),
                "mean_episode_reward": stats.get("mean_episode_reward"),
                "n_steps": stats.get("total_steps") or stats.get("n_steps"),
            },
        })
        return out

    def _split_probe_episodes(self, trajectories: List[Dict]) -> List[List[Dict]]:
        episodes: List[List[Dict]] = []
        cur: List[Dict] = []
        for row in trajectories or []:
            cur.append(row)
            if bool(row.get("terminated")) or bool(row.get("truncated")):
                episodes.append(cur)
                cur = []
        if cur:
            episodes.append(cur)
        return episodes

    @staticmethod
    def _external_f_from_episode(ep: List[Dict]) -> float:
        """Extract held-out episode-level F without exposing raw key names."""
        candidates = ("success", "is_success", "task_success", "task_done")
        vals: List[float] = []
        for row in ep or []:
            info = row.get("info") if isinstance(row, dict) else None
            if not isinstance(info, dict):
                continue
            for key in candidates:
                v = info.get(key)
                if isinstance(v, (int, float, bool)):
                    vals.append(float(v))
        return float(max(vals)) if vals else 0.0

    @staticmethod
    def _lcb_diff(high: List[float], low: List[float]) -> Dict[str, Any]:
        if len(high) < 2 or len(low) < 2:
            return {
                "mean_diff": 0.0,
                "lcb95": 0.0,
                "support_ok": False,
                "reason": "insufficient_positive_or_negative_F_episodes",
            }
        hi = np.asarray(high, dtype=float)
        lo = np.asarray(low, dtype=float)
        diff = float(np.mean(hi) - np.mean(lo))
        se = float(np.sqrt(np.var(hi) / max(1, len(hi)) + np.var(lo) / max(1, len(lo))))
        return {
            "mean_diff": diff,
            "lcb95": diff - 1.96 * se,
            "support_ok": True,
            "n_high": int(len(high)),
            "n_low": int(len(low)),
        }

    def _v6_goal_relevant_obs_dims(self, state: PipelineState) -> set:
        """V6 R2: obs dims the ALLOWED NL terminal goal points at.

        Reads the task causal graph for atoms tagged with GENERIC goal-semantic
        tokens (goal/target/distance/objective) — never task/env keywords — and
        collects their obs indices. Firewall-clean: uses only the public NL goal
        + public obs atoms, never native reward / privileged state. This is the
        non-F signal that lets identification point at a goal dim that has not
        yet moved (so F is still degenerate).
        """
        import re
        graph = getattr(state, "task_causal_graph", None)
        if hasattr(graph, "to_dict"):
            graph = graph.to_dict()
        if not isinstance(graph, dict):
            graph = getattr(getattr(state, "goal_spec", None), "task_causal_graph", {}) or {}
        dims: set = set()
        for atom in (graph or {}).get("atoms", []) or []:
            if not isinstance(atom, dict):
                continue
            if str(atom.get("source_type") or "") not in {"obs", "derived"}:
                continue
            text = " ".join([
                str(atom.get("atom_id") or ""),
                str(atom.get("semantic") or ""),
                str(atom.get("semantic_role") or ""),
                str(atom.get("relation_type") or ""),
            ]).lower()
            if not any(tok in text for tok in ("goal", "target", "distance", "objective")):
                continue
            for idx in (atom.get("obs_indices") or []):
                try:
                    dims.add(int(idx))
                except Exception:
                    continue
            for m in re.findall(r"obs[_\[](\d+)", text):
                try:
                    dims.add(int(m))
                except Exception:
                    continue
        return dims

    def _build_strict_goal_hypothesis_set(
        self,
        *,
        state: PipelineState,
        trajectories: List[Dict],
        action_driven_semantics: Dict[str, Dict[str, Any]],
        env_perception: Optional[EnvPerceptionData],
        obs_tier: Dict[str, str],
        info_dim_semantics: Dict[str, Dict[str, Any]],
        run_dir: Path,
        iteration: int,
    ) -> Dict[str, Any]:
        """Create the P2 strict hypothesis-consistency set.

        Hypotheses are public-observation statements, not goal commitments.
        Held-out F can shrink/rank them only when it has non-degenerate support.
        """
        episodes = self._split_probe_episodes(trajectories)
        f_vals = [self._external_f_from_episode(ep) for ep in episodes]
        pos_idx = [i for i, v in enumerate(f_vals) if float(v) > 0.5]
        neg_idx = [i for i, v in enumerate(f_vals) if float(v) <= 0.5]
        f_status = (
            "degenerate_all_zero" if f_vals and max(f_vals) <= 0.5
            else "informative_binary" if pos_idx and neg_idx
            else "missing_or_single_class"
        )

        ledger = {}
        if isinstance(getattr(state, "pipeline_memory", None), dict):
            ledger = state.pipeline_memory.get("strict_intrinsic_m2_ledger") or {}
        cont = ledger.get("controllability", {}) if isinstance(ledger, dict) else {}
        cont_by_dim = {
            int(row.get("dim")): row
            for row in (cont.get("top_dims", []) or [])
            if isinstance(row, dict) and row.get("dim") is not None
        }
        mask = list(getattr(env_perception, "controllability_mask", []) or cont.get("mask_indices", []) or [])
        relevance = list(getattr(env_perception, "obs_relevance", []) or [])
        if relevance:
            candidate_dims = []
            for r in relevance[:16]:
                try:
                    candidate_dims.append(int(r.dim))
                except Exception:
                    continue
        else:
            candidate_dims = [int(x) for x in mask[:16]]
        # Preserve controllability curriculum: only rank dims in/near the mask.
        mask_set = set(int(x) for x in mask)
        candidate_dims = [d for d in candidate_dims if d in mask_set or not mask_set]
        if not candidate_dims:
            candidate_dims = [int(x) for x in mask[:16]]

        def _episode_dim_values(dim: int, reducer: str) -> Tuple[List[float], List[float]]:
            high: List[float] = []
            low: List[float] = []
            for i, ep in enumerate(episodes):
                vals = []
                for row in ep:
                    try:
                        obs = np.asarray(row.get("next_obs", row.get("obs", [])), dtype=float).ravel()
                        if 0 <= dim < len(obs):
                            vals.append(float(obs[dim]))
                    except Exception:
                        continue
                if not vals:
                    continue
                if reducer == "increase":
                    value = float(max(vals))
                elif reducer == "decrease":
                    value = -float(min(vals))
                else:
                    value = float(max(vals) - min(vals))
                (high if i in pos_idx else low).append(value)
            return high, low

        # ── V6 R2: non-F goal-dim evidence ─────────────────────────────────
        # When F is degenerate (all-zero) F-correlation cannot rank goal dims.
        # Rank candidate goal-dims from NON-F evidence available before any
        # success: the ALLOWED NL terminal goal (generic goal/target atoms) +
        # measured controllability. F stays judge-only; this only decides which
        # dims to *explore*. Recipe weights (profile-style constants).
        goal_relevant_dims = self._v6_goal_relevant_obs_dims(state)
        _V6_W_NL, _V6_W_CTRL = 1.0, 0.5

        hypotheses: List[Dict[str, Any]] = []
        for dim in candidate_dims[:16]:
            tier = str((obs_tier or {}).get(f"obs_{dim}", "UNVERIFIED"))
            cmeta = cont_by_dim.get(dim, {})
            cscore = float(cmeta.get("score", 0.0) or 0.0)
            nl_match = 1.0 if int(dim) in goal_relevant_dims else 0.0
            non_f_score = _V6_W_NL * nl_match + _V6_W_CTRL * cscore
            for direction in ("increase", "decrease", "change"):
                high, low = _episode_dim_values(dim, direction)
                lcb = self._lcb_diff(high, low)
                hyp_id = f"hyp.obs_{dim}.{direction}.v1"
                hypotheses.append({
                    "hypothesis_id": hyp_id,
                    "kind": "public_obs_progress",
                    "source_type": "obs",
                    "source": f"obs[{dim}]",
                    "obs_indices": [dim],
                    "direction": direction,
                    "claim": f"{direction} public observation atom obs[{dim}]",
                    "status": "candidate_unconfirmed",
                    "tier": tier,
                    "evidence": {
                        "controllability_score": round(cscore, 6),
                        "controllability_rank_meta": cmeta,
                        "in_controllable_mask": dim in mask_set,
                        "nl_goal_match": nl_match,
                        "non_f_score": round(float(non_f_score), 6),
                        "f_lcb95": round(float(lcb.get("lcb95", 0.0) or 0.0), 6),
                        "f_mean_diff": round(float(lcb.get("mean_diff", 0.0) or 0.0), 6),
                        "f_support_ok": bool(lcb.get("support_ok")),
                        "f_status": f_status,
                        "public_sources_only": True,
                    },
                    "allowed_for_m4": tier in ("VERIFIED", "INFERRED", "INFERRED_EMPIRICAL"),
                    "forbidden_sources_absent": True,
                })

        # V6 R2: degenerate-F → rank by non-F evidence (NL goal + controllability),
        # NOT by the uniformly-zero f_lcb95. Informative-F keeps the F-correlation
        # ranking. F remains a judge-only signal either way.
        _v6_degenerate = (f_status == "degenerate_all_zero")
        if _v6_degenerate:
            hypotheses.sort(
                key=lambda h: (
                    float(h["evidence"].get("non_f_score", 0.0) or 0.0),
                    float(h["evidence"].get("controllability_score", 0.0) or 0.0),
                    float(h["evidence"].get("f_lcb95", 0.0) or 0.0),
                ),
                reverse=True,
            )
        else:
            hypotheses.sort(
                key=lambda h: (
                    float(h["evidence"].get("f_lcb95", 0.0) or 0.0),
                    float(h["evidence"].get("controllability_score", 0.0) or 0.0),
                ),
                reverse=True,
            )
        _v6_ranking_source = "non_f_evidence" if _v6_degenerate else "f_correlation"
        # Store the top candidate goal-dims so the R2→R1 bridge can drive
        # exploration to *move* them (intrinsic_candidate_goal_dims profile).
        _v6_top_goal_dims: List[int] = []
        for _h in hypotheses:
            for _d in (_h.get("obs_indices") or []):
                if int(_d) not in _v6_top_goal_dims:
                    _v6_top_goal_dims.append(int(_d))
            if len(_v6_top_goal_dims) >= 6:
                break
        if isinstance(getattr(state, "pipeline_memory", None), dict):
            state.pipeline_memory["v6_top_candidate_goal_dims"] = {
                "schema_version": "v6_top_candidate_goal_dims.v1",
                "iteration": iteration,
                "ranking_source": _v6_ranking_source,
                "f_status": f_status,
                "dims": _v6_top_goal_dims[:6],
            }
        f_support = {
            "external_signal_alias": "external_eval_signal_0",
            "n_episodes": len(episodes),
            "n_f_positive": len(pos_idx),
            "n_f_negative": len(neg_idx),
            "status": f_status,
            "use_contract": "held_out_episode_level_filter_only_never_per_step_training_reward",
        }
        collapse = (
            "collapsed_by_F_lcb" if any(float(h["evidence"].get("f_lcb95", 0.0) or 0.0) > 0 for h in hypotheses)
            else "not_collapsed_F_degenerate_or_noisy"
        )
        payload = {
            "schema_version": "m2_goal_hypothesis_set.strict_p2.v1",
            "iteration": iteration,
            "regime": "P2_strict_raw_sim",
            "identifiability": {
                "hypothesis_consistency_set_size": len(hypotheses),
                "collapse_status": collapse,
                "ranking_source": _v6_ranking_source,
                "non_f_top_dims": _v6_top_goal_dims[:6],
                "reward_equivalence_class_note": (
                    "Goals are identifiable only up to hypotheses consistent "
                    "with public obs/action transitions and held-out F; "
                    "potential shaping and monotone F transforms are equivalent."
                ),
            },
            "f_support": f_support,
            "controllability_mask": mask,
            "hypotheses": hypotheses[: int(self.config.get("strict_goal_hypothesis_cap", 48))],
            "m4_input_contract": {
                "allowed": "public obs/derived atoms from this hypothesis set and task_causal_graph",
                "forbidden": [
                    "native env.step reward",
                    "raw info reward-shaping fields",
                    "task_hint/goal text",
                    "success/F as per-step training reward",
                ],
            },
        }
        path = run_dir / "goal_hypothesis_set.json"
        path.write_text(json.dumps(payload, indent=2, default=str), encoding="utf-8")
        if isinstance(getattr(state, "pipeline_memory", None), dict):
            state.pipeline_memory["m2_goal_hypothesis_set"] = payload
        return payload

    def _write_strict_m4_input_contract(
        self,
        *,
        run_dir: Path,
        hypothesis_set: Dict[str, Any],
        iteration: int,
    ) -> None:
        payload = {
            "schema_version": "m2_to_m4_strict_input_contract.v1",
            "iteration": iteration,
            "regime": "P2_strict_raw_sim",
            "m4_may_read": [
                "goal_hypothesis_set public obs/derived hypotheses",
                "task_causal_graph atoms with source_type obs/derived",
                "anonymized external_eval_signal metadata for diagnosis only",
            ],
            "m4_must_not_read": [
                "native env.step reward",
                "raw native reward components",
                "reward-shaping info keys or values",
                "task_hint or trusted task intent",
                "external F/success as dense reward",
            ],
            "hypothesis_count": len((hypothesis_set or {}).get("hypotheses", []) or []),
            "f_support": (hypothesis_set or {}).get("f_support", {}),
            "identifiability": (hypothesis_set or {}).get("identifiability", {}),
        }
        (run_dir / "m2_to_m4_strict_input_contract.json").write_text(
            json.dumps(payload, indent=2, default=str),
            encoding="utf-8",
        )


    # ──────────────────────────────────────────────────────────────────────
    # V3 Representation Hypothesis Search
    # ──────────────────────────────────────────────────────────────────────

    def _run_representation_hypothesis_search(
        self,
        *,
        state: PipelineState,
        goal_spec: GoalSpec,
        graph_dict: Dict[str, Any],
        trajectories: List[Dict],
        stats: Dict[str, Any],
        iteration: int,
    ) -> Dict[str, Any]:
        """Wire V3 representation hypotheses into the real M2 runtime.

        Claude's A0-A9 modules provide the proposer, sandbox, shadow evaluator,
        wrapper, and persistence layers. This driver is the missing bridge: it
        runs them on the miniRL/passive probe buffer, registers RepresentationSet
        candidates as the `obs_schema` slot, and selects a bootstrap champion in
        active_stack so M5 actually trains with the representation.
        """
        if not self.config.get("enable_representation_search", True):
            return graph_dict
        manifest = getattr(state, "manifest", None)
        provenance = getattr(manifest, "env_provenance", None)
        if bool(getattr(provenance, "is_structured_data_env", False)):
            return graph_dict
        if getattr(provenance, "problem_class", None) == "tsp":
            return graph_dict

        graph = getattr(state, "task_causal_graph", None)
        if graph is None:
            return graph_dict
        try:
            from autorl.experience_pool import collect_cross_env_priors
            from autorl.hypothesis_bank import HypothesisBank
            from autorl import dormancy
            from autorl.representation_ablation import (
                repr_promotion_score,
            )
            from autorl.representation_proposer import (
                build_representation_sets, compile_audit_atoms,
                propose_llm_semantic_atoms, propose_typed_combinators,
            )
            from autorl.representation_shadow_eval import (
                aggregate_repr_shadow, aggregate_samples, run_shadow_phase,
                select_minimal_verified_atoms,
            )
            from autorl.v2_runtime import ensure_active_stack, register_candidate, write_active_stack
        except Exception as e:
            self.logger.warning(f"V3 representation imports failed: {e}")
            return graph_dict

        run_dir = Path(state.run_dir)
        out_dir = run_dir / "representation_search"
        out_dir.mkdir(parents=True, exist_ok=True)

        samples = aggregate_samples(
            trajectories or [],
            max_samples=int(self.config.get("representation_shadow_max_samples", 5000)),
        )
        if not samples:
            self.logger.warning("V3 representation search skipped: no miniRL samples")
            return graph_dict

        obs_dim_raw = self._infer_obs_dim_from_samples_or_env(samples, state)
        raw_atoms = self._representation_raw_atoms(graph, obs_dim_raw, state=state)
        rewards = [float(t.get("reward", 0.0) or 0.0) for t in (trajectories or [])]
        external_series = rewards[:len(samples)] if rewards else [0.0] * len(samples)
        success_series = self._extract_success_series_for_repr(graph_dict, trajectories, len(samples))
        if not success_series:
            success_series = []

        env_id = str(getattr(manifest, "env_id", "") or "")
        pipeline_config = getattr(state, "pipeline_config", None) or {}
        pool_dir = (
            self.config.get("experience_pool_dir")
            or pipeline_config.get("experience_pool_dir", None)
            or run_dir.parent / "experience_pool"
        )
        try:
            priors = collect_cross_env_priors(pool_dir, env_id=env_id) if pool_dir else {"prefer_list": [], "avoid_list": []}
        except Exception as e:
            self.logger.warning(f"V3 cross-env priors unavailable: {e}")
            priors = {"prefer_list": [], "avoid_list": []}

        goal_text = " ".join(
            [str(getattr(goal_spec, "primary_goal", "") or "")]
            + [str(x) for x in (getattr(goal_spec, "secondary_goals", []) or [])]
        ).strip()
        repropose_hint = self._build_repropose_hint(state, out_dir)
        semantic_repair = (getattr(state, "pipeline_memory", {}) or {}).get(
            "semantic_execution_active_fault") or {}
        if semantic_repair.get("active"):
            repropose_hint = dict(repropose_hint or {})
            repropose_hint["instruction_suffix"] = (
                str(repropose_hint.get("instruction_suffix") or "")
                + " Repair the source-bound construction contradictions below. "
                "Do not infer a semantic failure from a constant short probe. "
                + json.dumps(semantic_repair, default=str)
            )
        try:
            llm_candidates, llm_rationales = propose_llm_semantic_atoms(
                llm_client=self.llm,
                atoms=raw_atoms,
                goal_text=goal_text,
                env_id=env_id,
                cross_env_prefer=priors.get("prefer_list") or [],
                cross_env_avoid=priors.get("avoid_list") or [],
                repropose_hint=repropose_hint,
            )
        except Exception as e:
            self.logger.warning(f"V3 LLM representation proposer failed: {e}")
            llm_candidates, llm_rationales = [], {}
        try:
            typed_candidates = propose_typed_combinators(raw_atoms)
        except Exception as e:
            self.logger.warning(f"V3 typed representation proposer failed: {e}")
            typed_candidates = []

        audit_log: List[Dict[str, Any]] = []
        from autorl.semantic_execution_contract import load_public_context
        semantic_context = load_public_context(state.run_dir)
        llm_survivors, llm_rejects = compile_audit_atoms(
            llm_candidates,
            smoke_samples=samples,
            success_atom_series=success_series,
            audit_log=audit_log,
            semantic_context=semantic_context,
        )
        typed_survivors, typed_rejects = compile_audit_atoms(
            typed_candidates,
            smoke_samples=samples,
            success_atom_series=success_series,
            audit_log=audit_log,
            semantic_context=semantic_context,
        )
        derived_atoms = llm_survivors + typed_survivors
        try:
            run_shadow_phase(
                derived_atoms,
                samples=samples,
                external_series=external_series,
                success_series=success_series,
                computed_at_iter=iteration,
            )
        except Exception as e:
            self.logger.warning(f"V3 shadow phase failed: {e}")

        obs_schema_atoms = [a for a in raw_atoms if str(getattr(a, "source_type", "")) == "obs"]
        minimal_ids = select_minimal_verified_atoms(obs_schema_atoms, derived_atoms)
        goal_omr_report = (getattr(state, "pipeline_memory", {}) or {}).get(
            "goal_omr_verification_report", {}
        ) or {}
        if goal_omr_report.get("status") in ("omr_degenerate", "goal_unverified"):
            distance_ids = [
                a.atom_id for a in derived_atoms
                if str(getattr(a, "semantic_role", "") or "") == "distance"
            ]
            if distance_ids:
                minimal_ids = list(dict.fromkeys(list(minimal_ids or []) + distance_ids[:2]))
                state.pipeline_memory.setdefault("repr_degenerate_proposal_forced", []).append({
                    "iteration": int(iteration),
                    "goal_omr_status": goal_omr_report.get("status"),
                    "forced_distance_atom_ids": distance_ids[:2],
                })
        repr_sets = build_representation_sets(
            obs_schema_atoms,
            llm_survivors,
            typed_survivors,
            minimal_atom_ids=minimal_ids,
            obs_dim_raw=obs_dim_raw,
        )
        for rs in repr_sets:
            try:
                aggregate_repr_shadow(rs, derived_atoms)
            except Exception as e:
                self.logger.warning(f"V3 repr shadow aggregate failed for {rs.repr_id}: {e}")

        # Phase 3 is now a downstream, typed objective evaluation pass.  M2 owns
        # proposal + shadow evidence; after M4 has produced the train reward,
        # the controller runs bounded ablation and scores candidates on
        # `ablation_objective` (OMR external or a typed intrinsic fallback),
        # never on the shaped/training reward.
        ablation_summary = {
            "phase": "ablation",
            "skipped": True,
            "pending": True,
            "tier0_steps": int(self.config.get("representation_ablation_tier0_steps", 5000)),
            "candidates_tested": [],
            "raw_only_iqm": None,
            "champion": None,
            "computed_at_iter": int(iteration),
            "reason": "pending downstream RepresentationAblationRunner after M4",
        }

        for rs in repr_sets:
            if rs.evidence_card is not None:
                repr_promotion_score(rs.evidence_card)

        # V3 Step 4 — SHRINK: a non-raw repr that does not beat the raw_only
        # floor enters reversible dormancy (a typed view of the *existing*
        # promotion_score signal, not a new rule). raw_only is never dormant
        # (I-1); terminal `archived` and active `champion` are left untouched.
        raw_rs = next(
            (r for r in repr_sets if getattr(r, "construction_policy", "") == "raw_only"),
            None,
        )
        raw_floor_score = (
            repr_promotion_score(raw_rs.evidence_card)
            if (raw_rs is not None and raw_rs.evidence_card is not None) else 0.0
        )
        for rs in repr_sets:
            card = getattr(rs, "evidence_card", None)
            if card is None or dormancy.is_raw_floor(rs) or dormancy.is_raw_floor(card):
                continue
            if str(getattr(card, "role", "")) in ("champion", "archived"):
                continue
            if float(getattr(card, "promotion_score", 0.0) or 0.0) <= float(raw_floor_score):
                if dormancy.enter_dormant(card, reason="dormant: promotion_score<=raw_only floor"):
                    repr_promotion_score(card)  # re-project so the role penalty lands

        # V3 Step 4 — GROW trigger: read the existing typed starvation signals
        # (Step-2 `m4_rejected_all` + stage-activation stall). When starved, the
        # champion picker is allowed to WAKE the best dormant non-raw repr so the
        # search grows back instead of locking onto raw — the no-deadlock guarantee.
        grow_starved, grow_reasons = self._representation_grow_trigger(state)

        # V3 Step 5 — typed EI-portfolio diagnostic over the ≤6 repr candidates.
        # The entropy of the EI-weight distribution is recorded as a *limitation
        # conjunct* (consumed only by the long-run from-scratch judge); it is
        # NEVER a kill switch and never terminates a run on its own.
        try:
            from autorl import portfolio as _portfolio
            portfolio_diag = _portfolio.portfolio_diagnostic(
                repr_sets,
                untried_bonus=float(self.config.get("representation_ei_untried_bonus", 0.25) or 0.25),
                xi=float(self.config.get("representation_ei_xi", 0.0) or 0.0),
                threshold=float(self.config.get("portfolio_entropy_collapse_threshold", 0.5) or 0.5),
            )
            portfolio_diag["repr_strategies_seen"] = sorted({
                str(getattr(r, "construction_policy", "") or "") for r in repr_sets
            } - {""})
            pmem = getattr(state, "pipeline_memory", None)
            if isinstance(pmem, dict):
                pmem["portfolio_entropy_collapsed"] = bool(portfolio_diag["entropy_collapsed"])
                pmem["portfolio_normalized_entropy"] = float(portfolio_diag["normalized_entropy"])
                pmem["repr_strategies_seen"] = portfolio_diag["repr_strategies_seen"]
        except Exception as e:
            portfolio_diag = {"entropy_collapsed": False, "error": str(e)}
            self.logger.warning(f"V3 Step5 portfolio diagnostic failed (non-fatal): {e}")

        derived_by_id = {a.atom_id: a for a in derived_atoms}
        registered_ids: Dict[str, str] = {}
        for rs in repr_sets:
            spec = self._representation_stack_spec(rs, derived_by_id, obs_dim_raw)
            try:
                payload = register_candidate(
                    state,
                    slot="obs_schema",
                    artifact_id=rs.repr_id,
                    spec=spec,
                    parent_id=None,
                    make_active=False,
                    created_by={
                        "module": "mdp_perception",
                        "phase": "v3_representation_hypothesis_search",
                        "iteration": iteration,
                    },
                )
                actual_id = str(payload.get("id") or rs.repr_id)
                registered_ids[rs.repr_id] = actual_id
                if actual_id != rs.repr_id:
                    rs.repr_id = actual_id
                    if rs.evidence_card is not None:
                        rs.evidence_card.repr_id = actual_id
                self._annotate_obs_schema_hypothesis(run_dir, actual_id, rs)
            except Exception as e:
                self.logger.warning(f"V3 failed to register obs_schema {rs.repr_id}: {e}")

        # Rejected registrations cannot become an active policy view merely
        # because their old identifier still exists in the restored inventory.
        admitted_repr_ids = set(registered_ids.values())
        repr_sets = [rs for rs in repr_sets if rs.repr_id in admitted_repr_ids]
        champion = self._choose_repr_champion(repr_sets, grow=grow_starved)
        if champion is not None:
            try:
                stack = ensure_active_stack(state)
                stack["obs_schema_id"] = champion.repr_id
                state.v2_active_stack = stack
                state.active_repr_id = champion.repr_id
                write_active_stack(state)
                HypothesisBank(run_dir).support(
                    "obs_schema",
                    champion.repr_id,
                    evidence_ref="representation_search/summary.json",
                    reason="v3_bootstrap_local_representation_support",
                )
                if champion.evidence_card is not None and champion.evidence_card.role == "candidate":
                    champion.evidence_card.role = "champion"
            except Exception as e:
                self.logger.warning(f"V3 failed to activate repr champion {champion.repr_id}: {e}")

        previous_derived_ids = {a.atom_id for a in (getattr(graph, "derived_atoms", []) or [])}
        graph.atoms = [a for a in graph.atoms if a.atom_id not in previous_derived_ids]
        graph.derived_atoms = derived_atoms
        graph.representation_sets = repr_sets
        # Carry the M2 producer rationale into the advisory plane, but only for
        # atoms that survived audit into the active inventory. Keyed by atom_id;
        # the M4 grounding validator (data plane) never reads this map.
        surviving_ids = {a.atom_id for a in derived_atoms}
        for _aid, _entry in (llm_rationales or {}).items():
            if _aid in surviving_ids:
                graph.rationale_plane[_aid] = _entry
        existing_ids = {a.atom_id for a in graph.atoms}
        for da in derived_atoms:
            if da.atom_id not in existing_ids:
                graph.atoms.append(da)  # DerivedAtom is TaskAtom-shaped enough for to_dict consumers.
                existing_ids.add(da.atom_id)
        state.representation_sets = repr_sets
        state.representation_search_log = {
            "schema_version": "representation_search_log.v1",
            "iteration": int(iteration),
            "n_samples": len(samples),
            "obs_dim_raw": obs_dim_raw,
            "n_raw_atoms": len(raw_atoms),
            "n_llm_candidates": len(llm_candidates),
            "n_typed_candidates": len(typed_candidates),
            "n_derived_atoms": len(derived_atoms),
            "n_repr_sets": len(repr_sets),
            "active_repr_id": getattr(state, "active_repr_id", None),
            "ablation_summary": ablation_summary,
            "registered_ids": registered_ids,
            "grow_trigger": {
                "starved": bool(grow_starved),
                "reasons": list(grow_reasons),
                "dormant_repr_ids": [
                    r.repr_id for r in repr_sets
                    if str(getattr(getattr(r, "evidence_card", None), "role", "")) == "dormant"
                ],
            },
            "portfolio_diagnostic": portfolio_diag,
        }
        try:
            (out_dir / "derived_atoms.json").write_text(
                json.dumps([a.to_dict() for a in derived_atoms], indent=2, default=str),
                encoding="utf-8",
            )
            (out_dir / "representation_sets.json").write_text(
                json.dumps([r.to_dict() for r in repr_sets], indent=2, default=str),
                encoding="utf-8",
            )
            (out_dir / "audit_log.json").write_text(
                json.dumps({"audit_log": audit_log, "llm_rejects": llm_rejects, "typed_rejects": typed_rejects}, indent=2, default=str),
                encoding="utf-8",
            )
            (out_dir / "ablation_phase3.json").write_text(
                json.dumps(ablation_summary, indent=2, default=str), encoding="utf-8",
            )
            (out_dir / "summary.json").write_text(
                json.dumps(state.representation_search_log, indent=2, default=str),
                encoding="utf-8",
            )
        except Exception as e:
            self.logger.warning(f"V3 failed writing representation artifacts: {e}")

        # V3 Step 2 — consume M4's grounding write-back (the return leg of the
        # two-plane bus). Mutates `graph` (rationale plane + atom confidence) in
        # place, so the re-serialization below carries the verdict downstream.
        # Degrades to a no-op when no write-back exists (e.g. the first M2 pass).
        try:
            mem = getattr(state, "pipeline_memory", None)
            wb = mem.get("m4_rationale_writeback") if isinstance(mem, dict) else None
            rejected_all = apply_m4_writeback_to_graph(graph, wb)
            if isinstance(mem, dict):
                mem["m4_rejected_all"] = bool(rejected_all)
        except Exception as e:
            self.logger.warning(f"V3 Step2 M4 write-back consume failed (non-fatal): {e}")

        updated = graph.to_dict()
        if isinstance(graph_dict, dict):
            for key in (
                "success_keys", "progress_signals", "obs_progress_signals",
                "task_structure", "probe_summary", "goal_hypothesis_set",
            ):
                if key in graph_dict:
                    updated[key] = graph_dict[key]
        return updated

    def _infer_obs_dim_from_samples_or_env(self, samples: List[Any], state: PipelineState) -> int:
        if samples:
            try:
                return int(np.asarray(samples[0][0], dtype=float).reshape(-1).size)
            except Exception:
                pass
        try:
            return int(getattr(state.env.observation_space, "shape", [0])[0])
        except Exception:
            return 0

    def _representation_raw_atoms(
        self,
        graph: TaskCausalGraph,
        obs_dim_raw: int,
        *,
        state: Optional[PipelineState] = None,
    ) -> List[TaskAtom]:
        atoms: List[TaskAtom] = []
        seen = set()
        for a in list(getattr(graph, "atoms", []) or []):
            if str(getattr(a, "source_type", "")) == "derived":
                continue
            try:
                a.semantic_type = self._infer_atom_semantic_type(a)
            except Exception:
                pass
            atoms.append(a)
            seen.add(str(getattr(a, "atom_id", "")))
        for a in self._semantic_group_raw_atoms(state, obs_dim_raw):
            if a.atom_id in seen:
                continue
            atoms.append(a)
            seen.add(a.atom_id)
        for i in range(max(0, int(obs_dim_raw))):
            aid = f"obs.{i}"
            if aid in seen:
                continue
            atoms.append(TaskAtom(
                atom_id=aid,
                kind="progress",
                source=f"obs[{i}]",
                source_type="obs",
                semantic=f"raw_obs_{i}",
                semantic_type="scalar_signal",
                obs_indices=[i],
                direction="unknown",
                confidence=0.05,
                tier="UNKNOWN",
                evidence_sources=["raw_obs_space"],
                task_relevance="unknown",
                controllability="unknown",
                risk_tags=["raw_only_representation_parent"],
            ))
        return atoms

    def _semantic_group_raw_atoms(
        self,
        state: Optional[PipelineState],
        obs_dim_raw: int,
    ) -> List[TaskAtom]:
        """Lift obs_semantic_map vector groups into typed raw atoms.

        The representation proposer can only synthesize role distances when
        parent atoms carry vector semantics.  Individual `obs.k` scalars remain
        available as raw fallback, while grouped atoms expose evidence-backed
        roles such as end-effector xyz and goal xyz to typed combinators.
        """
        if state is None:
            return []
        path = Path(getattr(state, "run_dir", "")) / "obs_semantic_map.json"
        if not path.exists():
            return []
        try:
            data = json.loads(path.read_text(encoding="utf-8"))
        except Exception:
            return []
        dims = data.get("dims") or {}
        groups: Dict[str, Dict[str, Any]] = {}
        for k, v in dims.items():
            if not isinstance(v, dict):
                continue
            gid = str(v.get("group_id") or f"obs_{k}")
            try:
                indices = [
                    int(i) for i in (v.get("group_indices") or [v.get("index", k)])
                    if 0 <= int(i) < int(obs_dim_raw)
                ]
            except Exception:
                continue
            if not indices:
                continue
            rec = groups.setdefault(gid, {
                "indices": set(),
                "labels": set(),
                "entities": set(),
                "roles": set(),
                "tiers": set(),
                "confidence": 0.0,
                "evidence_sources": set(),
                "must_keep": False,
            })
            rec["indices"].update(indices)
            rec["labels"].add(str(v.get("label") or ""))
            rec["entities"].add(str(v.get("entity") or ""))
            rec["roles"].add(str(v.get("role") or ""))
            rec["tiers"].add(str(v.get("tier") or "UNKNOWN"))
            rec["confidence"] = max(float(rec["confidence"]), float(v.get("confidence", 0.0) or 0.0))
            rec["evidence_sources"].update(str(x) for x in (v.get("evidence_sources") or []))
            rec["must_keep"] = bool(rec["must_keep"] or v.get("must_keep"))

        out: List[TaskAtom] = []
        for gid, rec in groups.items():
            indices = sorted(int(i) for i in rec["indices"])
            if len(indices) < 2:
                continue
            text = " ".join(
                list(rec["labels"]) + list(rec["entities"]) + list(rec["roles"]) + [gid]
            ).lower()
            if len(indices) >= 3 and any(t in text for t in ("pos", "xyz", "coord", "goal", "target", "effector", "object")):
                semantic_type = "position_3d"
            elif len(indices) == 2 and any(t in text for t in ("pos", "xy", "coord", "goal", "target", "effector", "object")):
                semantic_type = "position_2d"
            else:
                semantic_type = "scalar_signal"
            label = next((x for x in rec["labels"] if x), gid)
            entity = next((x for x in rec["entities"] if x), "")
            role = next((x for x in rec["roles"] if x), "")
            slug = "".join(ch if ch.isalnum() else "_" for ch in f"{label}_{role}_{indices[0]}_{indices[-1]}").strip("_").lower()
            slug = "_".join(part for part in slug.split("_") if part)[:80] or f"group_{indices[0]}_{indices[-1]}"
            tier = "VERIFIED" if "VERIFIED" in rec["tiers"] else "INFERRED"
            out.append(TaskAtom(
                atom_id=f"obs_group.{slug}",
                kind="progress",
                source="(" + ", ".join(f"obs[{i}]" for i in indices) + ",)",
                source_type="obs",
                semantic=label,
                semantic_type=semantic_type,
                obs_indices=indices,
                direction="unknown",
                confidence=float(rec["confidence"]),
                tier=tier,
                evidence_sources=sorted(set(rec["evidence_sources"]) | {"obs_semantic_map.vector_group"}),
                task_relevance="stage_support" if rec["must_keep"] or role in ("agent_state", "object_state", "goal_state") else "unknown",
                controllability="unknown",
                risk_tags=["semantic_group_parent"],
            ))
        return out

    def _infer_atom_semantic_type(self, atom: TaskAtom) -> str:
        existing = str(getattr(atom, "semantic_type", "") or "")
        if existing and existing != "unknown":
            return existing
        text = " ".join([
            str(getattr(atom, "atom_id", "") or ""),
            str(getattr(atom, "semantic", "") or ""),
            str(getattr(atom, "source", "") or ""),
            str(getattr(atom, "info_key", "") or ""),
        ]).lower()
        if str(getattr(atom, "kind", "")) == "success" or any(t in text for t in ("success", "done", "is_")):
            return "binary"
        if any(t in text for t in ("velocity", "vel", "speed")):
            return "velocity_scalar"
        if any(t in text for t in ("angle", "theta", "joint")):
            return "angle"
        if any(t in text for t in ("count", "num", "n_")):
            return "count"
        if any(t in text for t in ("hp", "health")):
            return "hp_like"
        if any(t in text for t in ("position", "target", "goal", "coord", "xpos", "x_position", "y_position", "z_position", "x_", "y_", "z_")):
            return "position_scalar"
        return "scalar_signal"

    def _extract_success_series_for_repr(self, graph_dict: Dict[str, Any], trajectories: List[Dict], n: int) -> List[float]:
        keys = [str(k) for k in (graph_dict or {}).get("success_keys", []) if k]
        if not keys:
            keys = ["success", "is_success"]
        out: List[float] = []
        for t in (trajectories or [])[:n]:
            info = t.get("info") or {}
            val = None
            if isinstance(info, dict):
                for k in keys:
                    if k in info:
                        val = info.get(k)
                        break
            try:
                out.append(float(val) if val is not None else 0.0)
            except Exception:
                out.append(0.0)
        return out

    def _representation_stack_spec(self, rs: Any, derived_by_id: Dict[str, Any], obs_dim_raw: int) -> Dict[str, Any]:
        derived = [derived_by_id[aid] for aid in (rs.derived_atom_ids or []) if aid in derived_by_id]
        formulas = []
        parent_indices = set()
        for da in derived:
            formulas.append({
                "atom_id": da.atom_id,
                "formula": da.formula,
                "parent_atom_ids": list(da.parent_atom_ids),
                "semantic_role": da.semantic_role,
                "semantic_type": da.semantic_type,
            })
            for idx in (getattr(da, "obs_indices", []) or []):
                try:
                    parent_indices.add(int(idx))
                except Exception:
                    pass
        representation_set = rs.to_dict() if hasattr(rs, "to_dict") else dict(rs)
        # This artifact describes the existing append-only runtime wrapper,
        # including when a legacy RepresentationSet counted semantic groups.
        executed_dimension = int(obs_dim_raw) + sum(bool(row.get("formula")) for row in formulas)
        representation_set["obs_dim_raw"] = int(obs_dim_raw)
        representation_set["obs_dim_total"] = executed_dimension
        return {
            "schema_version": "obs_schema.representation_set.v1",
            "repr_id": rs.repr_id,
            "construction_policy": rs.construction_policy,
            "representation_set": representation_set,
            "included_atom_ids": list(rs.included_atom_ids or []),
            "derived_atom_ids": list(rs.derived_atom_ids or []),
            "derived_atoms": [da.to_dict() if hasattr(da, "to_dict") else dict(da) for da in derived],
            "formulas": formulas,
            "parent_obs_indices_used": sorted(parent_indices),
            "obs_dim_raw": int(obs_dim_raw),
            "obs_dim_total": executed_dimension,
            "promotion_score": float(getattr(getattr(rs, "evidence_card", None), "promotion_score", 0.0) or 0.0),
        }

    def _representation_grow_trigger(self, state: Optional[PipelineState]) -> Tuple[bool, List[str]]:
        """V3 Step 4 — read the *existing* typed starvation signals that license
        a feedback-driven GROW (waking dormant repr candidates).

        Two emergent signals, no new rule:
          * `m4_rejected_all` — set by the Step-2 write-back consumer when M4
            grounded NOTHING into the reward (one-iteration lag is intended: M4
            runs after M2, so this iter reacts to the prior reward-design pass).
          * stage-activation stall — `last_stage_evidence_failure_summary` /
            `targeted_resensing` reporting unentered stages or falsified atoms.

        Returns `(starved, reasons)`; degrades to `(False, [])`.
        """
        if state is None:
            return False, []
        mem = getattr(state, "pipeline_memory", None) or {}
        reasons: List[str] = []
        try:
            if bool(mem.get("m4_rejected_all")):
                reasons.append("m4_rejected_all")
        except Exception:
            pass
        try:
            if bool(mem.get("reward_actuator_noop")):
                reasons.append("reward_actuator_noop")
        except Exception:
            pass
        summary = mem.get("last_stage_evidence_failure_summary") or {}
        if isinstance(summary, dict):
            if summary.get("failed_stage_ids"):
                reasons.append("stage_activation_stall")
            elif summary.get("failed_atom_ids"):
                reasons.append("stage_atom_falsified")
        targeted = getattr(state, "targeted_resensing", None) or mem.get("last_targeted_resensing") or {}
        if isinstance(targeted, dict) and targeted.get("failed_atom_ids"):
            if "stage_atom_falsified" not in reasons and "stage_activation_stall" not in reasons:
                reasons.append("targeted_resensing_failed")
        return (len(reasons) > 0), reasons

    def _choose_repr_champion(self, repr_sets: List[Any], *, grow: bool = False) -> Optional[Any]:
        """Pick the active obs_schema candidate for this iter.

        Default policy (V1):
        - `repr.raw_only.v1` is the anchor; only promote a non-raw repr
          when its `promotion_score` clears
          `representation_activation_min_score` AND the candidate has
          already accumulated training-time evidence
          (`evidence_phase ∈ {ablation_pending, ablation_verified,
          cross_env_inherited}`). bootstrap_probe / shadow_only-only
          candidates do NOT outrank raw_only on their own — they must
          wait for ASHA to grant them tier-0 training time first.
        - This honours Invariant I-1 (raw_only is permanent fallback)
          and prevents zero-evidence candidates from displacing raw_only
          purely on Phase-1/2 statistical signals.

        2026-05-28 engineering tuning (option B):
          - `min_score` default raised from 0.01 → 0.3 so a bare-minimum
            non-zero shadow signal does NOT silently displace raw_only.
          - `evidence_phase` gate added to require post-shadow evidence.
        """
        if not repr_sets:
            return None
        def _score(rs: Any) -> float:
            card = getattr(rs, "evidence_card", None)
            try:
                return float(getattr(card, "promotion_score", 0.0) or 0.0)
            except Exception:
                return -1e9
        def _phase(rs: Any) -> str:
            card = getattr(rs, "evidence_card", None)
            return str(getattr(card, "evidence_phase", "") or "")
        raw = next((r for r in repr_sets if getattr(r, "construction_policy", "") == "raw_only"), None)
        min_score = float(self.config.get("representation_activation_min_score", 0.3) or 0.3)
        promote_from_shadow = bool(
            self.config.get("representation_promote_from_shadow", False)
        )
        # Phases that count as "training-time evidence accumulated".
        verified_phases = {
            "ablation_pending", "ablation_verified", "cross_env_inherited"
        }
        def _role(rs: Any) -> str:
            return str(getattr(getattr(rs, "evidence_card", None), "role", "") or "")
        # Terminal `archived` reprs are never selectable (Step 4); dormant ones
        # are excluded from the normal gate but remain reachable via grow.
        non_raw = [r for r in repr_sets if r is not raw and _role(r) != "archived"]
        eligible = [
            r for r in non_raw
            if _score(r) > min_score
            and (promote_from_shadow or _phase(r) in verified_phases)
            and _role(r) != "dormant"
        ]
        if eligible:
            # V3 Step 5 — rank the already-gated candidates by expected
            # improvement (μ=promotion_score, σ=uncertainty) instead of greedy
            # max-score, so the active obs_schema keeps valuing uncertainty /
            # untried families. Degrades to max-score for a singleton set.
            try:
                from autorl.portfolio import select_champion_by_ei
                champ = select_champion_by_ei(
                    eligible,
                    untried_bonus=float(self.config.get("representation_ei_untried_bonus", 0.25) or 0.25),
                    xi=float(self.config.get("representation_ei_xi", 0.0) or 0.0),
                )
                if champ is not None:
                    return champ
            except Exception as e:
                self.logger.warning(f"V3 Step5 EI champion ranking failed (non-fatal): {e}")
            return max(eligible, key=_score)
        # V3 Step 4 — GROW escape: nothing cleared the normal gate, so staying on
        # raw would be the conservative shrink. When the typed starvation signal
        # fires, WAKE the best non-raw (incl. dormant) candidate and activate it
        # instead — this is how the obs space grows back under feedback. raw_only
        # remains the floor below, so there is no deadlock.
        if grow and non_raw:
            best = max(non_raw, key=_score)
            from autorl import dormancy
            dormancy.wake(getattr(best, "evidence_card", None))
            self.logger.info(
                "[STEP4] grow: waking dormant/low repr %s as champion (no eligible candidate)",
                getattr(best, "repr_id", "?"),
            )
            return best
        # Fallback: raw_only is the safe anchor when no candidate
        # qualifies. If raw_only itself is missing (should not happen —
        # I-1), pick the highest-scoring non-raw to keep the pipeline
        # progressing instead of crashing.
        return raw if raw is not None else max(repr_sets, key=_score)

    def _annotate_obs_schema_hypothesis(self, run_dir: Path, hyp_id: str, rs: Any) -> None:
        path = run_dir / "hypotheses" / "obs_schema" / f"{hyp_id}.json"
        if not path.exists():
            return
        try:
            data = json.loads(path.read_text(encoding="utf-8"))
            ev = data.setdefault("evidence", {})
            card = getattr(rs, "evidence_card", None)
            score = float(getattr(card, "promotion_score", 0.0) or 0.0)
            ev["representation_promotion_score"] = score
            ev["representation_shadow_score"] = float(getattr(card, "shadow_score", 0.0) or 0.0)
            ev["representation_uncertainty"] = float(getattr(card, "uncertainty", 1.0) or 1.0)
            ev["representation_role"] = str(getattr(card, "role", "candidate") or "candidate")
            ev.setdefault("posterior_summary", {})
            ev["posterior_summary"].update({
                "method": "v3_representation_bootstrap_score",
                "mean": score,
                "std": None,
                "p_better_than_bank_median": max(0.01, min(0.99, 0.5 + 0.25 * score)),
            })
            path.write_text(json.dumps(data, indent=2, sort_keys=True, default=str), encoding="utf-8")
        except Exception as e:
            self.logger.warning(f"failed to annotate obs_schema hypothesis {hyp_id}: {e}")

    # ──────────────────────────────────────────────────────────────────────
    # Goal Discovery
    # ──────────────────────────────────────────────────────────────────────

    @staticmethod
    def _raw_sim_goal_blind(state: Optional[Any]) -> bool:
        raw_sim_input = getattr(state, "raw_sim_input", None) if state is not None else None
        if not isinstance(raw_sim_input, dict):
            return False
        mode = str(raw_sim_input.get("mode", "")).strip().lower()
        return bool(raw_sim_input.get("goal_blind")) or mode in {
            "goal_blind",
            "strict_goal_blind",
            "blackout",
        }

    @staticmethod
    def _trusted_task_intent(state: Optional[Any], manifest: Any) -> str:
        """Return semantic task intent without granting executable privileges.

        Pillar-2 intent raw-sim: a simple terminal NL intent is allowed as task
        definition ("open the door", "clear the game"). It is semantic only; it
        never grants access to native reward components, success formulas,
        privileged state, or expert trajectories. Set raw_sim_input.goal_blind
        to recover the stricter blind-goal stress test / ablation.
        """
        provenance = getattr(manifest, "env_provenance", None)
        if bool(getattr(provenance, "is_raw_sim_env", False)) and MDPPerceptionModule._raw_sim_goal_blind(state):
            return ""
        candidates: List[Any] = []
        if state is not None:
            candidates.append(getattr(state, "task_description", ""))
            raw_sim_input = getattr(state, "raw_sim_input", None) or {}
            if isinstance(raw_sim_input, dict):
                candidates.append(raw_sim_input.get("terminal_intent", ""))
                candidates.append(raw_sim_input.get("task_hint", ""))
                candidates.append(raw_sim_input.get("intent", ""))
        candidates.append(getattr(manifest, "env_description", ""))
        for candidate in candidates:
            text = str(candidate or "").strip()
            if text:
                return text
        return ""

    def _discover_goals(
        self,
        stats: Dict,
        corr_data: Dict,
        manifest: Any,
        iteration: int,
        verified_semantics: Optional[Dict[str, Dict[str, Any]]] = None,
        action_driven_semantics: Optional[Dict[str, Dict[str, Any]]] = None,
        info_dim_semantics: Optional[Dict[str, Dict[str, Any]]] = None,
        obs_tier: Optional[Dict[str, str]] = None,
        state: Optional[Any] = None,    # 2026-05-25 Step 10 for pipeline_memory
    ) -> GoalSpec:
        provenance = getattr(manifest, "env_provenance", None)
        strict_raw_sim_design = bool(getattr(provenance, "is_raw_sim_env", False))
        goal_blind_raw_sim = self._raw_sim_goal_blind(state)
        task_intent = self._trusted_task_intent(state, manifest)
        prompt_env_id = (
            self._strict_prompt_env_id(manifest)
            if strict_raw_sim_design else manifest.env_id
        )
        prompt_stats = self._strict_prompt_stats(stats, manifest)
        user_prompt = (
            f"Environment: {prompt_env_id}\n"
            f"Agent type: {manifest.agent_type.value}\n"
            f"obs_space dim: {list(manifest.observation_dims.values())}\n"
            f"act_space dim: {list(manifest.action_dims.values())}\n"
            f"act_type: {[v.value for v in manifest.action_types.values()]}\n\n"
            f"Probe statistics:\n{json.dumps(prompt_stats, indent=2)}\n\n"
            f"Reward-correlated obs dims:\n"
            f"{json.dumps(corr_data.get('top_correlated_dims', []), indent=2)}\n\n"
            f"Discovery iteration: {iteration} "
            f"(higher = more probe data available)\n"
        )
        try:
            from autorl.m1_env_contract import ENV_MODALITY_FILENAME
            modality_path = Path(getattr(state, "run_dir", "")) / ENV_MODALITY_FILENAME
            if modality_path.exists():
                modality_contract = json.loads(modality_path.read_text(encoding="utf-8"))
                compact_modality = {
                    "observation_modality": modality_contract.get("observation_modality"),
                    "action_space_kind": modality_contract.get("action_space_kind"),
                    "reward_family_prior": modality_contract.get("reward_family_prior"),
                    "structure": modality_contract.get("structure"),
                    "firewall_note": modality_contract.get("firewall_note"),
                }
                user_prompt += (
                    "\nM1 ENVIRONMENT MODALITY CONTRACT:\n"
                    f"{json.dumps(compact_modality, indent=2, default=str)}\n"
                    "Use the reward family prior implied by this modality. For "
                    "symbolic/grid/entity-vector observations, prefer categorical "
                    "events, public info progress, action-conditioned transitions, "
                    "and stage gates over raw Euclidean distance. For continuous-control "
                    "observations, metric geometry is allowed only on verified "
                    "continuous coordinates.\n"
                )
        except Exception:
            pass
        try:
            from autorl.p2_public_spec import (
                persist_public_spec_contract,
                public_spec_prompt_block,
            )

            raw_sim_input = getattr(state, "raw_sim_input", None) if state is not None else None
            if strict_raw_sim_design and isinstance(raw_sim_input, dict):
                mem = getattr(state, "pipeline_memory", {}) if state is not None else {}
                public_contract = (
                    mem.get("p2_public_spec_contract")
                    if isinstance(mem, dict) else None
                )
                if not isinstance(public_contract, dict):
                    public_contract = persist_public_spec_contract(
                        getattr(state, "run_dir", "."),
                        raw_sim_input,
                        manifest=manifest,
                        include_terminal_intent=not goal_blind_raw_sim,
                    )
                    if isinstance(mem, dict):
                        mem["p2_public_spec_contract"] = public_contract
                user_prompt += public_spec_prompt_block(
                    public_contract,
                    max_chars=int(self.config.get("max_public_spec_prompt_chars", 6000)),
                )
        except Exception:
            pass
        if task_intent and (not strict_raw_sim_design or not goal_blind_raw_sim):
            user_prompt += (
                "\nTERMINAL TASK INTENT (user/entry semantics):\n"
                f"{task_intent}\n"
                "Use this to infer the semantic goal and relevant roles/stages. "
                "It is NOT an executable reward specification and does NOT "
                "authorize direct use of native reward components, success "
                "fields, or precomputed shaping signals.\n"
            )
            if state is not None and isinstance(getattr(state, "pipeline_memory", None), dict):
                state.pipeline_memory["task_intent_contract"] = {
                    "task_intent": task_intent,
                    "source": "task_description_or_raw_sim_task_hint",
                    "allowed_use": "semantic_goal_role_stage_inference",
                    "forbidden_use": "authorize_privileged_reward_or_shaping_sources",
                    "strict_raw_sim": strict_raw_sim_design,
                    "goal_blind": goal_blind_raw_sim,
                    "task_intent_status": (
                        "VISIBLE_FOR_P2_INTENT_RAW_SIM"
                        if strict_raw_sim_design else "VISIBLE_FOR_NON_RAW_SIM"
                    ),
                }
        elif strict_raw_sim_design and goal_blind_raw_sim:
            # Pillar-2 goal-blind ablation: the terminal intent is withheld; the
            # goal and any stages must be inferred from probe statistics,
            # F-correlation, and observation semantics.
            if state is not None and isinstance(getattr(state, "pipeline_memory", None), dict):
                state.pipeline_memory["task_intent_contract"] = {
                    "source": "raw_sim_task_hint",
                    "strict_raw_sim": True,
                    "goal_blind": True,
                    "task_intent_status": "SUPPRESSED_FOR_STRICT_RAW_SIM_GOAL_BLIND",
                }
        # ── L3a: inject verified public/intervention semantics ───────────
        verified_readable = self._verified_semantics_readable(
            verified_semantics or {}
        )
        if verified_readable:
            max_verified_prompt_dims = int(
                self.config.get("max_verified_prompt_dims", 128)
            )
            verified_items = list(verified_readable.items())
            verified_for_prompt = dict(verified_items[:max_verified_prompt_dims])
            verified_omitted = max(0, len(verified_items) - len(verified_for_prompt))
            user_prompt += (
                f"\nGROUND-TRUTH VERIFIED observation semantics (established "
                f"by a benchmark-published schema or active state intervention). "
                f"These are FACTS, not "
                f"guesses. Use them EXACTLY in obs_dim_semantics; do NOT "
                f"override them. Only infer the obs dims NOT listed here:\n"
                f"{json.dumps(verified_for_prompt, indent=2)}\n"
            )
            if verified_omitted:
                user_prompt += (
                    f"[M1/M2 prompt budget] omitted {verified_omitted} additional "
                    f"verified dims from the prompt; full evidence remains in "
                    f"run artifacts.\n"
                )

        # ── L3b: action-driven verified semantics (env-agnostic) ─────────
        if action_driven_semantics:
            action_verified = {
                k: v for k, v in action_driven_semantics.items()
                if v.get("verified")
            }
            if action_verified:
                max_action_prompt_dims = int(
                    self.config.get("max_action_verified_prompt_dims", 64)
                )
                ranked_action_verified = sorted(
                    action_verified.items(),
                    key=lambda kv: float((kv[1] or {}).get("ratio", 0.0) or 0.0),
                    reverse=True,
                )
                action_for_prompt = dict(ranked_action_verified[:max_action_prompt_dims])
                action_omitted = max(0, len(ranked_action_verified) - len(action_for_prompt))
                user_prompt += (
                    f"\nACTION-DRIVEN VERIFIED obs dims (these dims respond "
                    f"to different action choices, so they encode dynamic "
                    f"state the agent can influence — likely physical "
                    f"quantities relevant to the reward):\n"
                    f"{json.dumps({k: {'intra_var': v['intra_var'], 'inter_var': v['inter_var'], 'ratio': v['ratio']} for k,v in action_for_prompt.items()}, indent=2)}\n"
                )
                if action_omitted:
                    user_prompt += (
                        f"[M1/M2 prompt budget] omitted {action_omitted} additional "
                        f"action-responsive dims; use top-ranked controllable "
                        f"public atoms first and request resensing if needed.\n"
                    )

        # ── info-dict semantics (canonical second channel) ───────────────
        if info_dim_semantics:
            if strict_raw_sim_design:
                user_prompt += (
                    f"\nANONYMIZED external-eval metadata. This is a STRICT "
                    f"raw-sim run: raw info-key names and native reward/shaping "
                    f"fields have been removed from the design plane. These "
                    f"signals are for held-out OMR diagnosis only, not executable "
                    f"M4 reward terms or goal text:\n"
                    f"{json.dumps(info_dim_semantics, indent=2, default=str)}\n"
                )
            else:
                user_prompt += (
                    f"\nINFO-DICT semantics (the second channel of state every "
                    f"gymnasium env returns via env.step() info dict). These are "
                    f"CANONICAL named signals exposed by the env author — much "
                    f"more reliable than guessing obs[k]. M4 can use these "
                    f"directly in its reward design via info['key']:\n"
                    f"{json.dumps(info_dim_semantics, indent=2, default=str)}\n"
                )

        # ── obs_tier — strictness contract that M4 will read ─────────────
        if obs_tier:
            tier_summary = {
                "VERIFIED":   sum(1 for v in obs_tier.values() if v == "VERIFIED"),
                "INFERRED":   sum(1 for v in obs_tier.values() if v == "INFERRED"),
                "UNVERIFIED": sum(1 for v in obs_tier.values() if v == "UNVERIFIED"),
            }
            user_prompt += (
                f"\nOBS_TIER summary (M4 uses this for strict reward design): "
                f"{tier_summary}\n"
            )

        fb = getattr(self, "_feedback", "")
        if fb:
            user_prompt += (
                f"\nPREVIOUS GOAL DISCOVERY LED TO A DIAGNOSED FAULT — "
                f"reconsider the inferred goal in light of:\n{fb}\n"
            )
        if state is not None:
            targeted = getattr(state, "targeted_resensing", None) or (getattr(state, "pipeline_memory", {}) or {}).get("last_targeted_resensing")
            stage_summary = (getattr(state, "pipeline_memory", {}) or {}).get("last_stage_evidence_failure_summary")
            if targeted or stage_summary:
                from autorl.context_memory import compact_failure_signals

                compact_signals = compact_failure_signals(
                    targeted,
                    stage_summary,
                )
                user_prompt += (
                    "\nTARGETED M2B RESENSING CONTEXT — the previous trained policy "
                    "empirically contradicted parts of the TaskCausalGraph. "
                    "Do not redo goal discovery from scratch; repair or replace "
                    "the listed atoms/stages using the new probe evidence.\n"
                    "targeted_resensing="
                    f"{json.dumps(compact_signals['targeted_resensing'], indent=2, default=str)}\n"
                    "stage_evidence_failure_summary="
                    f"{json.dumps(compact_signals['stage_evidence_failure_summary'], indent=2, default=str)}\n"
                )
            try:
                from autorl.task_theory import task_theory_prompt_block

                block = task_theory_prompt_block(
                    state,
                    max_chars=int(self.config.get("max_task_theory_prompt_chars", 5000)),
                )
                if block:
                    user_prompt += block
            except Exception:
                pass
        # 2026-05-25 Step 10: inject pipeline_memory history
        if state is not None:
            try:
                memory_block = self._format_pipeline_memory_block(state, "m2_snapshot")
                if memory_block:
                    user_prompt += memory_block
            except Exception:
                pass
        try:
            result = self.llm.call_json(
                system_prompt=GOAL_DISCOVERY_SYSTEM,
                user_prompt=user_prompt,
                temperature=0.4,
                purpose="task_theory.goal_discovery",
            )
        except Exception as e:
            self.logger.warning(
                "Goal discovery LLM failed; using typed evidence fallback GoalSpec: %s",
                e,
            )
            result = self._fallback_goal_spec_payload(
                corr_data=corr_data,
                manifest=manifest,
                verified_readable=verified_readable,
                info_dim_semantics=info_dim_semantics or {},
                obs_tier=obs_tier or {},
                iteration=iteration,
                reason=f"{type(e).__name__}: {e}",
                task_intent=task_intent,
            )
        if strict_raw_sim_design:
            blocked_executable_keys = []
            for key, meta in (info_dim_semantics or {}).items():
                lname = str(key).lower()
                if (
                    bool((meta or {}).get("is_success_metric"))
                    or "reward" in lname
                    or any(tok in lname for tok in (
                        "obj_to_target",
                        "tcp_to_target",
                        "to_target",
                        "target_to",
                        "goal_dist",
                        "distance_to_goal",
                        "target_distance",
                    ))
                ):
                    blocked_executable_keys.append(str(key))
            executable_text = " ".join([
                str(result.get("inferred_reward_formula") or ""),
                json.dumps(result.get("recommended_reward_components", []), default=str),
            ]).lower()
            if any(k.lower() in executable_text for k in blocked_executable_keys):
                readable_text = " ".join(str(v).lower() for v in (verified_readable or {}).values())
                primary = str(result.get("primary_goal") or "").strip()
                primary_uses_executable_source = (
                    "info[" in primary.lower()
                    or any(
                        k.lower() in primary.lower()
                        for k in blocked_executable_keys
                        if k.lower() not in {"success", "reward"}
                    )
                )
                primary_is_unconfirmed_hypothesis = False
                if not primary or primary_uses_executable_source:
                    if task_intent and (not strict_raw_sim_design or not goal_blind_raw_sim):
                        primary = task_intent
                    elif any(tok in readable_text for tok in ("end_effector", "tcp", "hand")) and any(tok in readable_text for tok in ("target", "goal")):
                        primary = (
                            "[HYPOTHESIS] Candidate objective (unconfirmed): agent-target geometry "
                            "(end-effector/tcp/hand vs target/goal) may explain the external signal F. "
                            "Treat as a weak prior only; confirm via F/OMR correlation or training "
                            "evidence before committing it as the goal."
                        )
                        primary_is_unconfirmed_hypothesis = True
                    else:
                        primary = (
                            "Maximize externally evaluated task progress using public raw-observation "
                            "geometry and non-eval typed atoms."
                        )
                        primary_is_unconfirmed_hypothesis = True
                result = dict(result)
                result["primary_goal"] = primary
                # Strict goal-blind: ONLY when we actually REWROTE primary to an
                # unconfirmed typed-geometry/progress hypothesis (not when the LLM's
                # discovered goal survived) do we demote confidence, so downstream
                # (GCOS) treats it as a weak prior, not a hard goal commitment.
                if primary_is_unconfirmed_hypothesis:
                    result["confidence"] = min(float(result.get("confidence") or 0.3), 0.3)
                result["inferred_reward_formula"] = "strict_rawsim_typed_geometry_fallback"
                result["recommended_reward_components"] = [{
                    "family": "derived_geometry_progress",
                    "reason": "strict raw-sim blocked privileged keys from executable reward design",
                }]
                if state is not None and isinstance(getattr(state, "pipeline_memory", None), dict):
                    state.pipeline_memory.setdefault("strict_goal_sanitization_events", []).append({
                        "iteration": int(iteration),
                        "task_intent_preserved": bool(task_intent),
                        "blocked_executable_keys": blocked_executable_keys,
                        "primary_goal_after": primary,
                    })
        # Verified semantics OVERRIDE whatever the LLM produced for those dims.
        merged_semantics = dict(result.get("obs_dim_semantics", {}))
        merged_semantics.update(verified_readable)

        # Verified dims are no longer "unsolved" — drop them from that list.
        unsolved = [d for d in result.get("unsolved_dimensions", [])
                    if d not in verified_readable]

        return GoalSpec(
            primary_goal=result.get("primary_goal", ""),
            secondary_goals=result.get("secondary_goals", []),
            objective_type=result.get("objective_type", "single"),
            inferred_reward_formula=result.get("inferred_reward_formula", ""),
            obs_dim_semantics=merged_semantics,
            top_reward_correlated_dims=result.get("top_reward_correlated_dims",
                corr_data.get("top_correlated_dims", [])),
            confidence=result.get("confidence", 0.0),
            unsolved_dimensions=unsolved,
            recommended_reward_components=result.get("recommended_reward_components", []),
            discovery_iteration=iteration,
            obs_tier=obs_tier or {},
            info_dim_semantics=info_dim_semantics or {},
        )

    def _fallback_goal_spec_payload(
        self,
        *,
        corr_data: Dict[str, Any],
        manifest: Any,
        verified_readable: Dict[str, str],
        info_dim_semantics: Dict[str, Dict[str, Any]],
        obs_tier: Dict[str, str],
        iteration: int,
        reason: str,
        task_intent: str = "",
    ) -> Dict[str, Any]:
        provenance = getattr(manifest, "env_provenance", None)
        strict_raw_sim_design = bool(getattr(provenance, "is_raw_sim_env", False))
        info_keys = set(str(k) for k in (info_dim_semantics or {}).keys())
        success_keys = [
            k for k, v in (info_dim_semantics or {}).items()
            if isinstance(v, dict) and v.get("is_success_metric")
        ]
        # Locomotion is detected from the typed velocity / forward-progress info the
        # env exposes (env-agnostic) — never from hard-coded env names, so hopper /
        # cheetah / humanoid / any new locomotion env generalize automatically.
        if "x_velocity" in info_keys or "reward_forward" in info_keys:
            primary = "Maximize forward locomotion progress under the external OMR objective"
            objective_type = "constrained"
        elif task_intent:
            primary = task_intent
            objective_type = "single"
        elif success_keys and not strict_raw_sim_design:
            primary = f"Achieve the task success condition exposed by info['{success_keys[0]}']"
            objective_type = "single"
        elif strict_raw_sim_design and any(
            any(tok in str(v).lower() for tok in ("end_effector", "tcp", "hand"))
            for v in (verified_readable or {}).values()
        ) and any(
            any(tok in str(v).lower() for tok in ("target", "goal"))
            for v in (verified_readable or {}).values()
        ):
            primary = (
                "[HYPOTHESIS] Candidate objective (unconfirmed): agent-target geometry "
                "(end-effector/tcp/hand vs target/goal) may explain the external signal F. "
                "Treat as a weak prior only; confirm via F/OMR correlation or training "
                "evidence before committing it as the goal."
            )
            objective_type = "single"
        else:
            primary = "Maximize the externally evaluated task progress"
            objective_type = "single"
        return {
            "primary_goal": primary,
            "secondary_goals": [
                "Fallback GoalSpec produced without LLM; downstream modules must rely on typed probe evidence."
            ],
            "objective_type": objective_type,
            "inferred_reward_formula": "typed_probe_evidence_fallback",
            "obs_dim_semantics": dict(verified_readable or {}),
            "top_reward_correlated_dims": corr_data.get("top_correlated_dims", []),
            "confidence": 0.35,
            "unsolved_dimensions": [
                str(k) for k, tier in (obs_tier or {}).items()
                if tier not in ("VERIFIED", "INFERRED")
            ][:20],
            "recommended_reward_components": [
                {"family": "typed_grounded_reward", "reason": reason}
            ],
        }

    # ──────────────────────────────────────────────────────────────────────
    # Fingerprint
    # ──────────────────────────────────────────────────────────────────────

    def _compute_fingerprint(self, stats: Dict, manifest: Any) -> EnvironmentFingerprint:
        obs_dims  = list(manifest.observation_dims.values())
        act_dims  = list(manifest.action_dims.values())
        act_types = list(manifest.action_types.values())
        is_cont   = any(t == ActionType.CONTINUOUS for t in act_types)

        return EnvironmentFingerprint(
            obs_dim=obs_dims[0] if obs_dims else 0,
            act_dim=act_dims[0] if act_dims else 0,
            act_type_encoded=1.0 if is_cont else 0.0,
            reward_density=stats["reward_density"],
            reward_kurtosis=stats["reward_kurtosis"],
            reward_sign_ratio=stats["positive_reward_ratio"],
            mean_episode_length=stats["mean_episode_length"],
            std_episode_length=stats["std_episode_length"],
            is_fixed_horizon=1.0 if stats["episode_length_std"] < 1.0 else 0.0,
            num_agents=float(manifest.num_agents),
            agent_coupling=0.0,
            reward_decomposability=0.0,
        )

    # ──────────────────────────────────────────────────────────────────────
    # MARL credit assignment
    # ──────────────────────────────────────────────────────────────────────

    def _marl_credit_analysis(self, stats: Dict, manifest: Any) -> CreditAssignmentReport:
        return CreditAssignmentReport(
            agent_contributions={a: 1.0 / manifest.num_agents for a in manifest.agent_ids},
            agent_roles={a: "unknown" for a in manifest.agent_ids},
            recommended_individual_rewards={a: "team_reward / n_agents" for a in manifest.agent_ids},
        )

    # ──────────────────────────────────────────────────────────────────────
    # Save artifacts
    # ──────────────────────────────────────────────────────────────────────

    def _save_reports(
        self, report: MDPReport, goal_spec: GoalSpec,
        corr_data: Dict, stats: Dict, run_dir: Path, iteration: int
    ):
        suffix = f"_iter{iteration}" if iteration > 0 else ""

        # mdp_report.json
        mdp_data = {
            "discovery_iteration": iteration,
            "fingerprint": vars(report.fingerprint),
            "reward_sparsity_level": report.reward_sparsity_level,
            "exploration_difficulty": report.exploration_difficulty,
            "state_space_analysis": report.state_space_analysis,
            "bottlenecks": [vars(b) for b in report.bottlenecks],
            "probe_stats": stats,
            "reward_correlation": corr_data,
        }
        (run_dir / f"mdp_report{suffix}.json").write_text(json.dumps(mdp_data, indent=2))

        # goal_spec.json
        goal_data = {
            "discovery_iteration": iteration,
            "primary_goal": goal_spec.primary_goal,
            "secondary_goals": goal_spec.secondary_goals,
            "objective_type": goal_spec.objective_type,
            "inferred_reward_formula": goal_spec.inferred_reward_formula,
            "obs_dim_semantics": goal_spec.obs_dim_semantics,
            "top_reward_correlated_dims": goal_spec.top_reward_correlated_dims,
            "confidence": goal_spec.confidence,
            "unsolved_dimensions": goal_spec.unsolved_dimensions,
            "recommended_reward_components": goal_spec.recommended_reward_components,
            "m2_failure_context": goal_spec.m2_failure_context,
            "task_causal_graph": goal_spec.task_causal_graph,
            "typed_subgoal_dag": getattr(goal_spec, "typed_subgoal_dag", {}),
        }
        (run_dir / f"goal_spec{suffix}.json").write_text(json.dumps(goal_data, indent=2))

        self.logger.info(f"Saved: mdp_report{suffix}.json + goal_spec{suffix}.json → {run_dir}")

    # ──────────────────────────────────────────────────────────────────────
    # Helpers
    # ──────────────────────────────────────────────────────────────────────

    def _kurtosis(self, arr: np.ndarray) -> float:
        if len(arr) < 4 or np.std(arr) == 0:
            return 0.0
        m, s = np.mean(arr), np.std(arr)
        return float(np.mean(((arr - m) / s) ** 4) - 3.0)

    def _strip_fences(self, code: str) -> str:
        lines = code.strip().splitlines()
        if lines and lines[0].startswith("```"):
            lines = lines[1:]
        if lines and lines[-1].startswith("```"):
            lines = lines[:-1]
        return "\n".join(lines)

    def _fix_syntax(self, code: str, task: str, max_attempts: int = 3) -> str:
        for attempt in range(max_attempts):
            try:
                ast.parse(code)
                return code
            except SyntaxError as e:
                self.logger.warning(f"Syntax error attempt {attempt+1}: {e}")
                if attempt >= max_attempts - 1:
                    raise RuntimeError(f"Code generation failed: {e}")
                code = self._strip_fences(self.coding_llm.call(
                    system_prompt=MDP_DESIGN_SYSTEM,
                    user_prompt=f"Fix syntax error:\n{e}\n\nCode:\n{code}",
                    temperature=0.1,
                ))
        return code

    def _instantiate_env(self, code: str, adapter_path: Path) -> Any:
        run_dir_str = str(adapter_path.parent)
        if run_dir_str not in sys.path:
            sys.path.insert(0, run_dir_str)
        namespace: Dict[str, Any] = {"__file__": str(adapter_path)}
        exec(compile(code, str(adapter_path), "exec"), namespace)
        if "make_env" not in namespace:
            raise RuntimeError("Adapter code must define make_env()")
        return namespace["make_env"]()

    def _sanity_check(self, env: Any, manifest: Any):
        n = self.config.get("sanity_check_episodes", 3)
        self.logger.info(f"Sanity check: {n} episodes")
        for _ in range(n):
            if manifest.agent_type == AgentType.SINGLE:
                obs, _ = env.reset()
                for _ in range(200):
                    _, _, term, trunc, _ = env.step(env.action_space.sample())
                    if term or trunc:
                        break
        self.logger.info("Sanity check passed ✓")


==> anc/FARL/autorl/modules/objective_metric_resolver.py <==
"""AutoRL-X — OMR: Objective Metric Resolver.

Automatically determines and code-generates the OBJECTIVE task metric for
the run's environment — the env-/sim-/spec-provided ground-truth yardstick
used to evaluate trained policies, computed independently of any reward the
system designs (M4). This is the automated enforcement of the
external-metric principle.

Output: a `objective_metric.py` in run_dir exposing
    evaluate_objective(model, n_episodes=10, seed=0) -> dict

Design: an LLM classifies the metric TYPE (library_reward / info_field /
spec_derived / none); the evaluation code is then produced from a robust
TEMPLATE (not free-form codegen) parameterised by that classification —
this keeps the generated artifact reliable. P2 raw-sim uses two physically
separate metric channels: the primary commit OMR must not be native shaping,
while dense native env.step return may be emitted as report-only context.
"""

import json
import logging
from pathlib import Path
from typing import Any, Dict

from autorl.data_types import PipelineState
from autorl.llm.client import LLMClient
from autorl.modules.base import BaseModule


OMR_CLASSIFY_SYSTEM = """You classify the OBJECTIVE evaluation metric for an
RL environment — the ground-truth measure of task success, INDEPENDENT of
any shaped reward a system might design.

Decide the metric_type:
  - "library_reward": the environment's own native step() reward is the
    canonical objective (true for MuJoCo locomotion: Ant, HalfCheetah,
    Hopper, Walker2d, Humanoid — the library reward IS forward-progress).
  - "info_field": the objective lives in a named info-dict field
    (e.g. MetaWorld tasks → info["success"]; many goal-reaching envs).
  - "spec_derived": neither — the objective must come from the task spec
    (NL-synthesized envs); only choose this for non-library tasks.
  - "none": no independent objective metric exists.

Output JSON only:
{
  "metric_type": "library_reward" | "info_field" | "spec_derived" | "none",
  "info_field": string or null,          // required iff metric_type=info_field
  "aggregation": "sum" | "max" | "mean", // sum=episode return, max=success flag, mean=avg
  "metric_name": string,                 // human-readable, for figures/tables
  "reasoning": string
}"""


# Template for the generated objective_metric.py. Parameterised by the
# classification; uses the canonical env_builder so it works for every
# env type uniformly.
_OBJECTIVE_TEMPLATE = '''"""AUTO-GENERATED by OMR — objective task metric for this run.
metric_type = {metric_type!r}
metric_name = {metric_name!r}
"""

import numpy as np
from autorl.env_builder import build_env

RUN_DIR = {run_dir!r}
METRIC_TYPE = {metric_type!r}
METRIC_NAME = {metric_name!r}
INFO_FIELD = {info_field!r}
AGGREGATION = {aggregation!r}
CONSECUTIVE_STEPS = int({consecutive_steps!r})
HIGHER_IS_BETTER = True


def _has_consecutive_success(values, required_steps):
    streak = 0
    for value in values:
        streak = streak + 1 if float(value) >= 0.5 else 0
        if streak >= int(required_steps):
            return True
    return False


def evaluate_objective(model, n_episodes: int = 10, seed: int = 0,
                       trajectory_recorder=None) -> dict:
    """Run the policy on the UNWRAPPED env and compute the objective metric.

    The unwrapped env (apply_reward=False) carries the library/native reward
    and the native info dict — never the M4-designed reward. This keeps the
    yardstick independent of the system being evaluated.
    """
    returns = []
    env = build_env(RUN_DIR, apply_reward=False)
    try:
        for ep in range(n_episodes):
            try:
                obs, info = env.reset(seed=seed + ep)
            except TypeError:
                obs, info = env.reset()
            ep_reward = 0.0
            ep_field_vals = []
            ep_spec_vals = []
            trace_steps = []
            try:
                goal_position = float(getattr(getattr(env, "unwrapped", env), "goal_position"))
            except Exception:
                goal_position = None
            done = False
            steps = 0
            while not done and steps < 100000:
                prev_obs = obs
                action, _ = model.predict(obs, deterministic=True)
                next_obs, r, terminated, truncated, info = env.step(action)
                ep_reward += float(r)
                if METRIC_TYPE == "info_field" and INFO_FIELD in info:
                    ep_field_vals.append(float(info[INFO_FIELD]))
                if METRIC_TYPE == "spec_derived" and goal_position is not None:
                    try:
                        ep_spec_vals.append(float(np.asarray(next_obs)[0] >= goal_position))
                    except Exception:
                        pass
                trace_steps.append({{
                    "obs": prev_obs,
                    "action": action,
                    "reward": float(r),
                    "next_obs": next_obs,
                    "terminated": bool(terminated),
                    "truncated": bool(truncated),
                    "info": dict(info or {{}}),
                }})
                obs = next_obs
                done = bool(terminated or truncated)
                steps += 1

            if METRIC_TYPE == "info_field":
                if not ep_field_vals:
                    episode_score = 0.0
                elif AGGREGATION == "max":
                    episode_score = float(np.max(ep_field_vals))
                elif AGGREGATION == "mean":
                    episode_score = float(np.mean(ep_field_vals))
                elif AGGREGATION == "consecutive":
                    episode_score = float(
                        _has_consecutive_success(
                            ep_field_vals, CONSECUTIVE_STEPS
                        )
                    )
                else:
                    episode_score = float(np.sum(ep_field_vals))
            elif METRIC_TYPE == "spec_derived" and ep_spec_vals:
                episode_score = float(np.max(ep_spec_vals))
            else:
                episode_score = float(ep_reward)
            returns.append(episode_score)
            if trajectory_recorder is not None and trace_steps:
                try:
                    trajectory_recorder(
                        steps=trace_steps,
                        heldout_omr=episode_score,
                        seed=seed + ep,
                        episode_index=ep,
                    )
                except Exception:
                    pass
    finally:
        try:
            env.close()
        except Exception:
            pass

    arr = np.asarray(returns, dtype=float)
    return {{
        "objective_mean": float(np.mean(arr)),
        "objective_std": float(np.std(arr)),
        "returns": returns,
        "metric_name": METRIC_NAME,
        "metric_type": METRIC_TYPE,
        "higher_is_better": HIGHER_IS_BETTER,
    }}
'''


_STRICT_SPARSE_OUTCOME_TEMPLATE = '''"""AUTO-GENERATED by OMR — P2 strict sparse outcome metric.
metric_type = 'spec_derived'
metric_name = {metric_name!r}

This evaluator is intentionally NOT the native env reward. It turns public
episode-level locomotion progress into a sparse held-out F signal.
"""

import numpy as np
from autorl.env_builder import build_env

RUN_DIR = {run_dir!r}
METRIC_TYPE = "spec_derived"
METRIC_NAME = {metric_name!r}
INFO_FIELD = None
AGGREGATION = "max"
HIGHER_IS_BETTER = True
STRICT_OUTCOME_FAMILY = "signed_root_displacement_threshold"
DISPLACEMENT_THRESHOLD = float({threshold!r})


def _reset(env, seed):
    try:
        out = env.reset(seed=seed)
    except TypeError:
        out = env.reset()
    if isinstance(out, tuple) and len(out) == 2:
        return out
    return out, {{}}


def _step(env, action):
    out = env.step(action)
    if isinstance(out, tuple) and len(out) == 5:
        obs, reward, terminated, truncated, info = out
        return obs, reward, bool(terminated), bool(truncated), info
    if isinstance(out, tuple) and len(out) == 4:
        obs, reward, done, info = out
        return obs, reward, bool(done), False, info
    raise RuntimeError(f"Unsupported env.step output for strict OMR: {{type(out)}}")


def _root_x(env, obs):
    unwrapped = getattr(env, "unwrapped", env)
    data = getattr(unwrapped, "data", None)
    try:
        qpos = np.asarray(getattr(data, "qpos"), dtype=float)
        if qpos.size:
            return float(qpos[0])
    except Exception:
        pass
    try:
        return float(unwrapped.get_body_com("torso")[0])
    except Exception:
        pass
    try:
        xpos = np.asarray(getattr(data, "xpos"), dtype=float)
        if xpos.ndim >= 2 and xpos.shape[0] > 1:
            return float(xpos[1, 0])
    except Exception:
        pass
    try:
        arr = np.asarray(obs, dtype=float).reshape(-1)
        if arr.size:
            return float(arr[0])
    except Exception:
        pass
    return None


def evaluate_objective(model, n_episodes: int = 10, seed: int = 0,
                       trajectory_recorder=None) -> dict:
    returns = []
    displacements = []
    env = build_env(RUN_DIR, apply_reward=False)
    try:
        for ep in range(n_episodes):
            obs, _info = _reset(env, seed + ep)
            start_x = _root_x(env, obs)
            last_x = start_x
            done = False
            steps = 0
            trace_steps = []
            while not done and steps < 100000:
                prev_obs = obs
                action, _ = model.predict(obs, deterministic=True)
                next_obs, _reward, terminated, truncated, _info = _step(env, action)
                x = _root_x(env, next_obs)
                if x is not None:
                    last_x = x
                trace_steps.append({{
                    "obs": prev_obs,
                    "action": action,
                    "reward": float(_reward),
                    "next_obs": next_obs,
                    "terminated": bool(terminated),
                    "truncated": bool(truncated),
                    "info": dict(_info or {{}}),
                }})
                obs = next_obs
                done = bool(terminated or truncated)
                steps += 1
            if start_x is None or last_x is None:
                displacement = 0.0
            else:
                displacement = float(last_x - start_x)
            displacements.append(displacement)
            episode_score = float(displacement >= DISPLACEMENT_THRESHOLD)
            returns.append(episode_score)
            if trajectory_recorder is not None and trace_steps:
                try:
                    trajectory_recorder(
                        steps=trace_steps,
                        heldout_omr=episode_score,
                        seed=seed + ep,
                        episode_index=ep,
                    )
                except Exception:
                    pass
    finally:
        try:
            env.close()
        except Exception:
            pass

    arr = np.asarray(returns, dtype=float)
    disp = np.asarray(displacements, dtype=float)
    return {{
        "objective_mean": float(np.mean(arr)),
        "objective_std": float(np.std(arr)),
        "returns": returns,
        "episode_displacements": displacements,
        "mean_displacement": float(np.mean(disp)),
        "displacement_threshold": DISPLACEMENT_THRESHOLD,
        "metric_name": METRIC_NAME,
        "metric_type": METRIC_TYPE,
        "strict_outcome_family": STRICT_OUTCOME_FAMILY,
        "higher_is_better": HIGHER_IS_BETTER,
    }}
'''


_FIXED_HORIZON_DISPLACEMENT_TEMPLATE = '''"""AUTO-GENERATED by OMR.

Frozen final metric: signed root displacement over at most HORIZON_STEPS
control steps. Native env reward is read only for trajectory telemetry and is
never aggregated into the objective.
"""

import numpy as np
from autorl.env_builder import build_env

RUN_DIR = {run_dir!r}
METRIC_TYPE = "spec_derived"
METRIC_NAME = {metric_name!r}
HIGHER_IS_BETTER = True
STRICT_OUTCOME_FAMILY = "fixed_horizon_signed_root_displacement"
HORIZON_STEPS = int({horizon_steps!r})


def _root_x(env, obs):
    unwrapped = getattr(env, "unwrapped", env)
    data = getattr(unwrapped, "data", None)
    try:
        qpos = np.asarray(getattr(data, "qpos"), dtype=float)
        if qpos.size:
            return float(qpos[0])
    except Exception:
        pass
    try:
        return float(unwrapped.get_body_com("torso")[0])
    except Exception:
        pass
    try:
        xpos = np.asarray(getattr(data, "xpos"), dtype=float)
        if xpos.ndim >= 2 and xpos.shape[0] > 1:
            return float(xpos[1, 0])
    except Exception:
        pass
    return None


def evaluate_objective(model, n_episodes=10, seed=0, trajectory_recorder=None):
    displacements, episode_steps = [], []
    env = build_env(RUN_DIR, apply_reward=False)
    try:
        for ep in range(n_episodes):
            out = env.reset(seed=seed + ep)
            obs = out[0] if isinstance(out, tuple) else out
            start_x = _root_x(env, obs)
            last_x = start_x
            done, steps, trace_steps = False, 0, []
            while not done and steps < HORIZON_STEPS:
                prev_obs = obs
                action, _ = model.predict(obs, deterministic=True)
                obs, native_reward, terminated, truncated, info = env.step(action)
                x = _root_x(env, obs)
                if x is not None:
                    last_x = x
                trace_steps.append({{
                    "obs": prev_obs, "action": action,
                    # Strict P2: the env scalar and raw info may contain native
                    # reward components.  The evaluator may step the base env,
                    # but must not persist those channels into trajectory
                    # evidence consumed by diagnostics or reward search.
                    "reward": 0.0, "next_obs": obs,
                    "terminated": bool(terminated), "truncated": bool(truncated),
                    "info": {{}},
                }})
                done = bool(terminated or truncated)
                steps += 1
            displacement = (
                float(last_x - start_x)
                if start_x is not None and last_x is not None else 0.0
            )
            displacements.append(displacement)
            episode_steps.append(steps)
            if trajectory_recorder is not None and trace_steps:
                trajectory_recorder(
                    steps=trace_steps, heldout_omr=displacement,
                    seed=seed + ep, episode_index=ep,
                )
    finally:
        try:
            env.close()
        except Exception:
            pass
    arr = np.asarray(displacements, dtype=float)
    return {{
        "objective_mean": float(np.mean(arr)),
        "objective_std": float(np.std(arr)),
        "returns": displacements,
        "episode_displacements": displacements,
        "episode_steps": episode_steps,
        "horizon_steps": HORIZON_STEPS,
        "metric_name": METRIC_NAME,
        "metric_type": METRIC_TYPE,
        "strict_outcome_family": STRICT_OUTCOME_FAMILY,
        "higher_is_better": HIGHER_IS_BETTER,
    }}
'''


_TSP_OBJECTIVE_TEMPLATE = '''"""AUTO-GENERATED by OMR — Pillar-1 TSP objective metric.

The optimization objective is lower-is-better tour length, transformed into a
higher-is-better score by returning negative penalized tour length. Reward
wrappers are never used here.
"""

import itertools
import math
import numpy as np
from autorl.env_builder import build_env

RUN_DIR = {run_dir!r}
METRIC_TYPE = "tsp_tour_length"
METRIC_NAME = "negative TSP tour length"
HIGHER_IS_BETTER = True


def _tour_length(tour, dist):
    return float(sum(dist[tour[i], tour[(i + 1) % len(tour)]] for i in range(len(tour))))


def _exact_optimum(dist):
    n = len(dist)
    if n > 10:
        return None
    best = math.inf
    for perm in itertools.permutations(range(1, n)):
        tour = (0,) + perm
        best = min(best, _tour_length(tour, dist))
    return float(best)


def _rollout(model, seed):
    env = build_env(RUN_DIR, apply_reward=False, apply_obs_selection=False)
    try:
        obs, info = env.reset(seed=seed)
    except TypeError:
        obs, info = env.reset()
    done = False
    steps = 0
    trace_steps = []
    last_info = dict(info or {{}})
    max_steps = int(getattr(env, "max_steps", 1000))
    while not done and steps < max_steps:
        prev_obs = obs
        action, _ = model.predict(obs, deterministic=True)
        next_obs, _r, terminated, truncated, info = env.step(action)
        last_info = dict(info or {{}})
        trace_steps.append({{
            "obs": prev_obs,
            "action": action,
            "reward": float(_r),
            "next_obs": next_obs,
            "terminated": bool(terminated),
            "truncated": bool(truncated),
            "info": dict(info or {{}}),
        }})
        obs = next_obs
        done = bool(terminated or truncated)
        steps += 1
    dist = np.asarray(getattr(env, "dist"), dtype=float)
    env.close()
    valid = bool(last_info.get("valid_tour", False))
    length = float(last_info.get("tour_length", math.inf))
    if not valid or not math.isfinite(length) or length <= 0:
        # Invalid/incomplete tours must be strictly worse than any plausible
        # valid tour but still finite for HPO/diagnostics.
        length = float(np.max(dist) * len(dist) * 10.0)
    return length, valid, last_info, trace_steps


def evaluate_objective(model, n_episodes: int = 10, seed: int = 0,
                       trajectory_recorder=None) -> dict:
    lengths = []
    valid_flags = []
    tours = []
    optimum = None
    for ep in range(n_episodes):
        length, valid, info, trace_steps = _rollout(model, seed + ep)
        lengths.append(float(length))
        valid_flags.append(bool(valid))
        tours.append(info.get("tour", []))
        episode_score = -float(length)
        if trajectory_recorder is not None and trace_steps:
            try:
                trajectory_recorder(
                    steps=trace_steps,
                    heldout_omr=episode_score,
                    seed=seed + ep,
                    episode_index=ep,
                )
            except Exception:
                pass
        if optimum is None:
            try:
                env = build_env(RUN_DIR, apply_reward=False, apply_obs_selection=False)
                optimum = _exact_optimum(np.asarray(env.dist, dtype=float))
                env.close()
            except Exception:
                optimum = None
    arr = np.asarray(lengths, dtype=float)
    scores = -arr
    gaps = None
    if optimum and optimum > 0:
        gaps = ((arr - optimum) / optimum).tolist()
    return {{
        "objective_mean": float(np.mean(scores)),
        "objective_std": float(np.std(scores)),
        "returns": scores.tolist(),
        "tour_lengths": lengths,
        "validity_rate": float(np.mean(valid_flags)) if valid_flags else 0.0,
        "tours": tours,
        "optimal_length": optimum,
        "optimality_gaps": gaps,
        "metric_name": METRIC_NAME,
        "metric_type": METRIC_TYPE,
        "higher_is_better": HIGHER_IS_BETTER,
    }}
'''


class ObjectiveMetricResolver(BaseModule):
    """OMR — see module docstring + contracts/omr_objective_metric.md."""

    def __init__(self, llm: LLMClient, config: Dict[str, Any]):
        super().__init__(llm, config, "objective_metric_resolver")

    def run(self, state: PipelineState) -> PipelineState:
        self._log_start()
        assert state.manifest is not None, "OMR requires state.manifest"

        provenance = getattr(state.manifest, "env_provenance", None)
        if provenance is not None and provenance.problem_class == "tsp":
            spec = {
                "metric_type": "tsp_tour_length",
                "info_field": None,
                "aggregation": "mean",
                "metric_name": "negative TSP tour length",
                "higher_is_better": True,
                "reasoning": "Pillar-1 TSP objective: minimize decoded closed-tour length.",
            }
            from autorl.omr_contract import attach_omr_contract
            spec = attach_omr_contract(spec, regime="P1")
            code = _TSP_OBJECTIVE_TEMPLATE.format(run_dir=str(state.run_dir))
        elif self._is_p1_kinetix_benchmark(state):
            spec = {
                "metric_type": "info_field",
                "info_field": "GoalR",
                "aggregation": "max",
                "metric_name": "Kinetix goal reached",
                "higher_is_better": True,
                "outcome_semantics": "declared_success",
                "completion_rule_provenance": "kinetix_info_GoalR",
                "source": "public_info",
                "value_semantics": "binary",
                "reasoning": (
                    "P1 full-info Kinetix benchmark: the simulator exposes "
                    "info['GoalR'] as the task-completion signal. Native reward "
                    "includes dense distance shaping and may compete as a "
                    "trainable reward candidate, but it is not the final OMR."
                ),
            }
            from autorl.omr_contract import attach_omr_contract
            spec = attach_omr_contract(spec, regime="P1")
            code = self._render_metric_template(state, spec)
        elif self._is_p1_mikasa_benchmark(state):
            spec = {
                "metric_type": "info_field",
                "info_field": "success",
                "aggregation": "max",
                "metric_name": "MIKASA-Robo success",
                "higher_is_better": True,
                "outcome_semantics": "declared_success",
                "completion_rule_provenance": "mikasa_robo_info_success",
                "source": "public_info",
                "value_semantics": "binary",
                "reasoning": (
                    "P1 full-info MIKASA-Robo benchmark: the simulator exposes "
                    "info['success'] as task completion. Dense native reward is "
                    "available for training comparison but is not the OMR truth."
                ),
            }
            from autorl.omr_contract import attach_omr_contract
            spec = attach_omr_contract(spec, regime="P1")
            code = self._render_metric_template(state, spec)
        elif self._is_p1_adroit_relocate_benchmark(state):
            spec = {
                "metric_type": "info_field",
                "info_field": "success",
                "aggregation": "consecutive",
                "consecutive_steps": 5,
                "metric_name": "Adroit relocate sustained-5 success",
                "higher_is_better": True,
                "outcome_semantics": "declared_success_sustained",
                "completion_rule_provenance":
                    "gymnasium_robotics_adroit_relocate_info_success_sustained5",
                "source": "heldout_official_info",
                "value_semantics": "binary",
                "reasoning": (
                    "Adroit Relocate has a fixed 200-step horizon and does not "
                    "terminate when the object first reaches the target. Final "
                    "OMR therefore commits after five consecutive official "
                    "info['success'] steps and remains latched for the episode."
                ),
            }
            from autorl.omr_contract import attach_omr_contract
            spec = attach_omr_contract(spec, regime="P1")
            code = self._render_metric_template(state, spec)
        else:
            spec = self._classify(state)
            spec = self._apply_p2_strict_sparsity_constraint(state, spec)
            from autorl.omr_contract import attach_omr_contract
            spec = attach_omr_contract(
                spec,
                regime=self._omr_regime(state),
            )
            code = self._render_metric_template(state, spec)

        metric_slug = str(spec.get("metric_name") or spec.get("metric_type") or "objective")
        metric_slug = "".join(c.lower() if c.isalnum() else "_" for c in metric_slug).strip("_")[:48] or "objective"
        omr_id = f"omr.{metric_slug}.v1"
        out_dir = state.run_dir / "stacks" / "omr" / omr_id
        out_dir.mkdir(parents=True, exist_ok=True)
        out_path = out_dir / "objective_metric.py"
        out_path.write_text(code, encoding="utf-8")

        # Sandbox verify: the generated module must import + expose the API.
        ok = self._sandbox_verify(out_path)
        if not ok:
            if self._is_p2_strict_raw_sim(state):
                self.logger.warning(
                    "OMR strict metric failed verification — falling back to "
                    "strict sparse outcome, never library_reward."
                )
                spec = self._strict_sparse_outcome_spec(
                    state,
                    reason="sandbox verification fallback: dense library_reward is forbidden in P2 strict",
                )
                spec = attach_omr_contract(spec, regime="P2")
                code = self._render_metric_template(state, spec)
                out_path.write_text(code, encoding="utf-8")
                if not self._sandbox_verify(out_path):
                    raise RuntimeError(
                        "P2 strict OMR could not generate a verified sparse outcome metric; "
                        "refusing to fall back to library_reward."
                    )
            else:
                self.logger.warning(
                    "OMR generated code failed verification — falling back to "
                    "deterministic library_reward template."
                )
                spec = {"metric_type": "library_reward", "info_field": None,
                        "aggregation": "sum",
                        "metric_name": "cumulative library reward (fallback)"}
                spec = attach_omr_contract(spec, regime="P3")
                code = _OBJECTIVE_TEMPLATE.format(
                    run_dir=str(state.run_dir),
                    metric_type="library_reward", metric_name=spec["metric_name"],
                    info_field=None, aggregation="sum", consecutive_steps=1,
                )
                out_path.write_text(code, encoding="utf-8")

        spec = attach_omr_contract(
            spec,
            regime=self._omr_regime(state),
            run_dir=state.run_dir,
        )
        state.objective_metric_path = str(out_path)
        state.objective_metric_spec = spec
        try:
            from autorl.v2_runtime import ensure_active_stack, register_candidate
            from autorl.v2_provenance import atomic_write_json, utc_now

            bank_path = state.run_dir / "omr_bank.json"
            if bank_path.exists():
                bank = json.loads(bank_path.read_text(encoding="utf-8"))
            else:
                bank = {
                    "schema_version": "omr_bank.v1",
                    "primary_id": omr_id,
                    "primary_locked": True,
                    "primary_locked_reason": "auto-selected at first OMR run",
                    "auxiliaries": [],
                    "swap_history": [],
                }
            current_primary = bank.get("primary_id")
            swap_allowed = (
                current_primary and current_primary != omr_id
                and int(bank.get("consecutive_omr_faults", 0) or 0) >= 3
            )
            if swap_allowed:
                evidence = {
                    "schema_version": "omr_swap_evidence.v1",
                    "old_primary": current_primary,
                    "new_primary": omr_id,
                    "reason": "old primary produced >=3 consecutive all-OMR-failed HPO iterations",
                    "controller_iter": int(state.pipeline_iteration),
                }
                (state.run_dir / "omr_swap_evidence.json").write_text(
                    json.dumps(evidence, indent=2, default=str),
                    encoding="utf-8",
                )
                bank.setdefault("swap_history", []).append(evidence)
                bank["primary_id"] = omr_id
                bank["primary_locked_reason"] = "swap-with-proof after repeated OMR faults"
                bank["consecutive_omr_faults"] = 0
            make_active = bank.get("primary_id") == omr_id
            if not make_active and omr_id not in bank.get("auxiliaries", []):
                bank.setdefault("auxiliaries", []).append(omr_id)
            bank["updated_at"] = utc_now()
            atomic_write_json(bank_path, bank)
            register_candidate(
                state,
                slot="omr",
                artifact_id=omr_id,
                spec=spec,
                files={"objective_metric.py": out_path},
                make_active=make_active,
                created_by={
                    "module": "objective_metric_resolver",
                    "controller_iter": int(state.pipeline_iteration),
                    "primary_locked": bool(make_active),
                },
            )
            active = ensure_active_stack(state)
            active["omr_id"] = bank.get("primary_id", omr_id)
            state.v2_active_stack = active
        except Exception as e:
            self.logger.warning(f"v2 OMR bank registration failed: {e}")
        self.logger.info(
            f"OMR: metric_type={spec['metric_type']} "
            f"('{spec['metric_name']}') → {out_path}"
        )
        self._log_done()
        return state

    # ------------------------------------------------------------------

    def _render_metric_template(self, state: PipelineState, spec: Dict[str, Any]) -> str:
        if spec.get("strict_outcome_family") == "fixed_horizon_signed_root_displacement":
            return _FIXED_HORIZON_DISPLACEMENT_TEMPLATE.format(
                run_dir=str(state.run_dir),
                metric_name=spec["metric_name"],
                horizon_steps=int(spec.get("horizon_steps", 1000)),
            )
        if spec.get("strict_outcome_family") == "signed_root_displacement_threshold":
            return _STRICT_SPARSE_OUTCOME_TEMPLATE.format(
                run_dir=str(state.run_dir),
                metric_name=spec["metric_name"],
                threshold=float(spec.get("threshold", 1.0)),
            )
        return _OBJECTIVE_TEMPLATE.format(
            run_dir=str(state.run_dir),
            metric_type=spec["metric_type"],
            metric_name=spec["metric_name"],
            info_field=spec.get("info_field"),
            aggregation=spec.get("aggregation", "sum"),
            consecutive_steps=int(spec.get("consecutive_steps", 1)),
        )

    @staticmethod
    def _is_p1_full_info_benchmark(state: PipelineState) -> bool:
        provenance = getattr(getattr(state, "manifest", None), "env_provenance", None)
        source = str(getattr(provenance, "source_category", "") or "").lower()
        return source.startswith("p1_benchmark")

    @staticmethod
    def _is_p1_kinetix_benchmark(state: PipelineState) -> bool:
        provenance = getattr(getattr(state, "manifest", None), "env_provenance", None)
        source = str(getattr(provenance, "source_category", "") or "").lower()
        problem = str(getattr(provenance, "problem_class", "") or "").lower()
        library = str(getattr(provenance, "library_id", "") or "").lower()
        return source.startswith("p1_benchmark") and (
            problem == "kinetix_game" or library.startswith("kinetix:")
        )

    @staticmethod
    def _is_p1_mikasa_benchmark(state: PipelineState) -> bool:
        provenance = getattr(getattr(state, "manifest", None), "env_provenance", None)
        source = str(getattr(provenance, "source_category", "") or "").lower()
        problem = str(getattr(provenance, "problem_class", "") or "").lower()
        library = str(getattr(provenance, "library_id", "") or "").lower()
        return source.startswith("p1_benchmark") and (
            problem == "mikasa_robo" or library.startswith("mikasa-robo:")
        )

    @staticmethod
    def _is_p1_adroit_relocate_benchmark(state: PipelineState) -> bool:
        provenance = getattr(getattr(state, "manifest", None), "env_provenance", None)
        source = str(getattr(provenance, "source_category", "") or "").lower()
        library = str(getattr(provenance, "library_id", "") or "").lower()
        env_id = str(getattr(getattr(state, "manifest", None), "env_id", "") or "").lower()
        return source.startswith("p1_benchmark") and (
            env_id == "adroithandrelocate-v2"
            or library.endswith(":adroithandrelocate-v2")
        )

    def _omr_regime(self, state: PipelineState) -> str:
        provenance = getattr(getattr(state, "manifest", None), "env_provenance", None)
        if provenance is not None and provenance.problem_class == "tsp":
            return "P1"
        if self._is_p1_full_info_benchmark(state):
            return "P1"
        if self._is_p2_strict_raw_sim(state):
            return "P2"
        return "P3"

    @staticmethod
    def _is_p2_strict_raw_sim(state: PipelineState) -> bool:
        provenance = getattr(getattr(state, "manifest", None), "env_provenance", None)
        source = str(getattr(provenance, "source_category", "") or "").lower()
        if source.startswith("p1_benchmark"):
            return False
        return bool(getattr(provenance, "is_raw_sim_env", False))

    def _strict_sparse_outcome_spec(self, state: PipelineState, reason: str) -> Dict[str, Any]:
        if not self._strict_displacement_outcome_supported(state):
            raise RuntimeError(
                "P2 strict OMR cannot use native dense return, and no success/info "
                "metric or recognized sparse public outcome family is available. "
                "Refusing to invent a displacement objective for a non-locomotion task."
            )
        threshold = self._strict_displacement_threshold(state)
        env_id = str(getattr(getattr(state, "manifest", None), "env_id", "env"))
        return {
            "metric_type": "spec_derived",
            "info_field": None,
            "aggregation": "max",
            "metric_name": "strict sparse displacement success",
            "higher_is_better": True,
            "strict_outcome_family": "signed_root_displacement_threshold",
            "outcome_semantics": "threshold_success",
            "completion_rule_provenance":
                "system_declared_public_outcome_threshold",
            "threshold": threshold,
            "source_key": "final_root_x_displacement_threshold",
            "reasoning": (
                f"{reason}; env={env_id}; native dense reward is not an admissible "
                "external F signal under P2 strict raw-sim."
            ),
        }

    def _strict_displacement_threshold(self, state: PipelineState) -> float:
        cfg_val = self.config.get("strict_p2_displacement_threshold")
        if cfg_val is None:
            cfg_val = self.config.get("p2_strict_displacement_threshold")
        if cfg_val is None:
            cfg_val = 1.0
        try:
            return float(cfg_val)
        except Exception:
            return 1.0

    @staticmethod
    def _strict_displacement_outcome_supported(state: PipelineState) -> bool:
        manifest = getattr(state, "manifest", None)
        provenance = getattr(manifest, "env_provenance", None)
        text = " ".join([
            str(getattr(manifest, "env_id", "") or ""),
            str(getattr(manifest, "env_description", "") or ""),
            str(getattr(provenance, "library_id", "") or ""),
            str(getattr(provenance, "notes", "") or ""),
        ]).lower()
        locomotion_markers = (
            "ant", "walker", "walker2d", "hopper", "cheetah", "halfcheetah",
            "humanoid", "locomotion", "run", "walk", "forward velocity",
            "move forward", "x_velocity",
        )
        return any(marker in text for marker in locomotion_markers)

    def _apply_p2_strict_sparsity_constraint(
        self,
        state: PipelineState,
        spec: Dict[str, Any],
    ) -> Dict[str, Any]:
        """Enforce P2 strict: F may be an episode outcome, never native return."""
        if not self._is_p2_strict_raw_sim(state):
            return dict(spec)

        original = dict(spec or {})
        spec = dict(spec or {})
        metric_type = str(spec.get("metric_type") or "none")
        action = "kept"

        if metric_type == "info_field":
            # Success-like info fields are allowed as held-out episode labels.
            # Sum would turn a sparse flag into a dense-ish shaped count.
            if str(spec.get("aggregation") or "max") == "sum":
                spec["aggregation"] = "max"
                action = "coerced_info_field_sum_to_max"
            spec.setdefault("higher_is_better", True)
        elif metric_type == "spec_derived" and spec.get("strict_outcome_family"):
            spec.setdefault("aggregation", "max")
            spec.setdefault("higher_is_better", True)
        elif metric_type == "spec_derived":
            spec = self._strict_sparse_outcome_spec(
                state,
                reason=(
                    "rewrote generic spec_derived because the legacy template can "
                    "fall back to native episode reward when no verified sparse "
                    "derivation is available"
                ),
            )
            action = "rewrote_generic_spec_derived_to_strict_sparse_outcome"
        else:
            spec = self._strict_sparse_outcome_spec(
                state,
                reason=f"rewrote inadmissible metric_type={metric_type!r}",
            )
            action = "rewrote_to_strict_sparse_outcome"

        report_metric = {
            "id": "report.native_episode_return.v1",
            "metric_type": "library_reward",
            "aggregation": "sum",
            "metric_name": "native episode return (report-only)",
            "selection_role": "report_only_never_commit",
            "training_role": "never_used_for_m5_training_or_hpo_selection",
            "reasoning": (
                "P2 reports the dense aggregate env.step scalar for comparability "
                "with P3/human baselines, but primary commit and portfolio "
                "promotion continue to use the held-out OMR above."
            ),
        }
        auxiliary_metrics_allowed = bool(
            spec.get("allow_auxiliary_evaluator_metrics", True)
        )
        existing = [
            m for m in (spec.get("report_only_metrics") or [])
            if isinstance(m, dict) and m.get("id") != report_metric["id"]
        ]
        spec["report_only_metrics"] = (
            [*existing, report_metric] if auxiliary_metrics_allowed else existing
        )
        spec["selection_role"] = "primary_commit_omr_no_native_shaping"
        spec["native_shaping_allowed_for_commit"] = False

        audit = {
            "schema_version": "omr_p2_strict_constraint.v1",
            "strict_raw_sim": True,
            "action": action,
            "original_spec": original,
            "final_spec": spec,
            "report_only_metrics": spec.get("report_only_metrics", []),
            "forbidden_metric_types": ["library_reward", "episode_return", "native_return"],
            "contract": (
                "P2 primary commit OMR is a held-out episode-level F signal. It may "
                "read success-like info fields or public simulator state, but never "
                "native dense env.step reward / episode return. Dense native return "
                "is permitted only when the typed contract explicitly allows "
                "report-only telemetry and never enters HPO valid_scores/IQM/LCB "
                "commit. V9.3 unbounded-dense contracts disable that auxiliary "
                "channel so the diagnostic plane consumes exactly one OMR."
            ),
        }
        try:
            (Path(state.run_dir) / "omr_p2_strict_constraint.json").write_text(
                json.dumps(audit, indent=2, sort_keys=True, default=str),
                encoding="utf-8",
            )
        except Exception as e:
            self.logger.warning(f"failed to write strict OMR audit: {e}")
        return spec

    def _classify(self, state: PipelineState) -> Dict[str, Any]:
        """LLM classifies the objective metric type for this env."""
        manifest = state.manifest

        memory = getattr(state, "pipeline_memory", None)
        declared = (
            memory.get("frozen_final_metric_contract")
            if isinstance(memory, dict) else None
        )
        raw = getattr(state, "raw_sim_input", None)
        if not declared and isinstance(raw, dict):
            declared = raw.get("final_metric_contract")
        if isinstance(declared, dict) and declared:
            allowed_family = "fixed_horizon_signed_root_displacement"
            if declared.get("strict_outcome_family") != allowed_family:
                raise RuntimeError(
                    "unsupported user-declared final metric family: "
                    f"{declared.get('strict_outcome_family')!r}"
                )
            spec = dict(declared)
            spec.setdefault("metric_type", "spec_derived")
            spec.setdefault("aggregation", "mean")
            spec.setdefault("higher_is_better", True)
            spec.setdefault("metric_name", "1000-step signed root displacement")
            spec.setdefault("completion_rule_provenance", "user_frozen_protocol")
            return spec

        # Probe one info-dict sample so the LLM can see available fields.
        info_keys = []
        try:
            env = state.env
            out = env.reset()
            if isinstance(out, tuple) and len(out) == 2:
                _, info0 = out
                step_out = env.step(env.action_space.sample())
                if len(step_out) == 5:
                    info_keys = sorted(set(list(info0.keys())
                                           + list(step_out[4].keys())))
        except Exception:
            pass

        env_attrs = {}
        try:
            env = state.env
            unwrapped = getattr(env, "unwrapped", env)
            for attr in ("goal_position", "target_position", "goal"):
                if hasattr(unwrapped, attr):
                    env_attrs[attr] = str(getattr(unwrapped, attr))
        except Exception:
            pass

        success_like = [
            k for k in info_keys
            if str(k).lower() in (
                "success",
                "is_success",
                "task_success",
                "goal_reached",
                "public_terminal_success",
            )
        ]
        if success_like:
            return {
                "metric_type": "info_field",
                "info_field": success_like[0],
                "aggregation": "max",
                "metric_name": f"{success_like[0]} success",
                "outcome_semantics": "declared_success",
                "completion_rule_provenance":
                    "environment_declared_success_field",
                "reasoning": "deterministic OMR heuristic: env exposes success-like info field",
            }
        public_progress_like = [
            k for k in info_keys
            if str(k).lower() in (
                "public_progress_score",
                "public_achievement_count",
                "achievement_count",
                "progress_score",
                "task_progress",
                "outcome_score",
            )
        ]
        if public_progress_like:
            field = public_progress_like[0]
            return {
                "metric_type": "info_field",
                "info_field": field,
                "aggregation": "max",
                "metric_name": f"{field} held-out progress",
                "outcome_semantics": "public_episode_progress",
                "completion_rule_provenance":
                    "public_outcome_progress_field_no_reward_decomposition",
                "reasoning": (
                    "deterministic OMR heuristic: env exposes a public held-out "
                    "progress/outcome field distinct from native dense reward"
                ),
            }
        if "goal_position" in env_attrs:
            return {
                "metric_type": "spec_derived",
                "info_field": None,
                "aggregation": "max",
                "metric_name": "goal reached",
                "outcome_semantics": "threshold_success",
                "completion_rule_provenance":
                    "environment_declared_goal_threshold",
                "reasoning": "deterministic OMR heuristic: env exposes goal_position; avoid deceptive low-effort episode return",
            }

        user_prompt = (
            f"Environment id: {manifest.env_id}\n"
            f"Env source: {manifest.env_source.value}\n"
            f"Agent type: {manifest.agent_type.value}\n"
            f"Observation dims: {manifest.observation_dims}\n"
            f"Action dims: {manifest.action_dims}\n"
            f"Sample info-dict keys: {info_keys}\n"
            f"Env description: {manifest.env_description[:300]}\n"
        )
        try:
            result = self.llm.call_json(
                system_prompt=OMR_CLASSIFY_SYSTEM,
                user_prompt=user_prompt,
                temperature=0.1,
                purpose="omr.classify",
            )
            mt = result.get("metric_type", "library_reward")
            if mt not in ("library_reward", "info_field", "spec_derived", "none"):
                mt = "library_reward"
            return {
                "metric_type": mt,
                "info_field": result.get("info_field"),
                "aggregation": result.get("aggregation", "sum"),
                "metric_name": result.get("metric_name",
                                          f"objective metric for {manifest.env_id}"),
                "reasoning": result.get("reasoning", ""),
            }
        except Exception as e:
            self.logger.warning(
                f"OMR classification LLM call failed ({e}); "
                f"defaulting to library_reward."
            )
            return {"metric_type": "library_reward", "info_field": None,
                    "aggregation": "sum",
                    "metric_name": f"cumulative library reward ({manifest.env_id})"}

    def _sandbox_verify(self, path: Path) -> bool:
        """Confirm the generated module imports and exposes evaluate_objective."""
        try:
            ns: Dict[str, Any] = {"__file__": str(path)}
            exec(compile(path.read_text(encoding="utf-8"), str(path), "exec"), ns)
            return callable(ns.get("evaluate_objective"))
        except Exception as e:
            self.logger.warning(f"OMR sandbox verify failed: {e}")
            return False


==> anc/FARL/autorl/modules/obs_selection.py <==
"""Semantic GCOS — Goal-Conditioned Observation Schema Generator.
================================================================
Pillar-2 headline module. Runs AFTER M2, consumes M2 mini-RL perception, and
spawns observation-schema candidates for V2 stack scheduling.

V2 invariant: GCOS is not a random-rollout pruning filter. Random rollouts are
too weak for sparse, sequential, or goal-conditioned tasks and cannot prove
that an observation dimension is irrelevant. The main path therefore builds an
`obs_semantic_map.json` from M2 perception, GoalSpec, task structure, generic
semantic grouping, and optional LLM grounding. It then proposes candidates
such as raw / semantic_core / semantic_plus. Raw obs is always present as the
safe champion candidate; no subset may be promoted without downstream OMR
evidence.

The old variance/MI/Granger utilities remain below as legacy diagnostics and
for non-v2 manual experiments. They are not called by `run()` and must not be
used to drop dimensions in the V2 candidate-first path.
"""

import json
from pathlib import Path
from typing import Any, Dict, List, Optional, Tuple

import gymnasium as gym
import numpy as np

from autorl.data_types import GoalSpec, PipelineState
from autorl.llm.client import LLMClient
from autorl.modules.base import BaseModule


GCOS_LLM_SYSTEM = """You are an observation-selection expert for reinforcement
learning. You are given a TASK GOAL and a list of OBSERVATION FIELDS, each
with a semantic name/description. Decide which fields are clearly USEFUL for
achieving the goal and which are clearly IRRELEVANT.

Be CONSERVATIVE: if a field might plausibly matter for the goal, KEEP it.
Only mark a field as irrelevant if it is clearly unrelated (for example,
"ui_color" for a "navigate to door" goal, or "fridge_handle_pose" for a
"wipe the counter" goal). Fields you neither mark relevant nor irrelevant
are KEPT by default.

Output JSON only:
{
  "relevant_indices":   [int, ...],   // indices clearly useful for the goal
  "irrelevant_indices": [int, ...],   // indices clearly unrelated to the goal
  "reasoning": "brief synthesis"
}
"""


# ────────────────────────────────────────────────────────────────────────────
# Wrapper
# ────────────────────────────────────────────────────────────────────────────

class ObsSubsetWrapper(gym.ObservationWrapper):
    """Expose only the selected observation indices of the wrapped env.

    Downstream modules (M3 algorithm, M4 reward, M5 training) see this
    reduced observation as if it were the env's native one.
    """

    def __init__(self, env: gym.Env, selected_indices):
        super().__init__(env)
        self.selected_indices = np.asarray(list(selected_indices), dtype=int)
        sp = env.observation_space
        if not isinstance(sp, gym.spaces.Box) or len(sp.shape) != 1:
            raise TypeError(
                f"ObsSubsetWrapper requires a 1-D Box obs space, got "
                f"{type(sp).__name__} with shape "
                f"{getattr(sp, 'shape', None)}"
            )
        self.observation_space = gym.spaces.Box(
            low=sp.low[self.selected_indices],
            high=sp.high[self.selected_indices],
            dtype=sp.dtype,
        )

    def observation(self, obs):
        return np.asarray(obs)[self.selected_indices]


# ────────────────────────────────────────────────────────────────────────────
# Module
# ────────────────────────────────────────────────────────────────────────────

class ObservationSelectionModule(BaseModule):
    """GCOS — Goal-Conditioned Observation Selector.

    See module docstring. Pipeline order: M1 → OMR → M2 → **GCOS** → M3 →
    M4 → M5 → diagnostics.
    """

    def __init__(self, llm: LLMClient, config: Dict[str, Any]):
        super().__init__(llm, config, "obs_selection")

    def _write_obs_coord_map(self, state: PipelineState,
                             selected: List[int],
                             original_dim: int,
                             mode: str) -> None:
        """Persist raw/policy/reward observation coordinate mappings."""
        selected = [int(i) for i in selected]
        data = {
            "schema_version": "obs_coord_map.v1",
            "mode": mode,
            "iteration": int(state.pipeline_iteration),
            "original_dim": int(original_dim),
            "selected_count": len(selected),
            "selected_raw_indices": selected,
            "raw_to_policy_index": {
                str(raw): local for local, raw in enumerate(selected)
            },
            "policy_to_raw_index": {
                str(local): raw for local, raw in enumerate(selected)
            },
            "spaces": {
                "raw_obs": {
                    "dim": int(original_dim),
                    "description": "Native env observation before GCOS.",
                },
                "policy_obs": {
                    "dim": len(selected),
                    "description": "Observation seen by the trained policy.",
                },
                "reward_obs": {
                    "dim": len(selected),
                    "same_as": "policy_obs",
                    "description": (
                        "Observation seen by reward_wrapper.py because "
                        "env_builder applies ObsSubsetWrapper before reward."
                    ),
                },
            },
        }
        path = state.run_dir / "obs_coord_map.json"
        path.write_text(json.dumps(data, indent=2), encoding="utf-8")
        state.obs_selection_report["obs_coord_map_path"] = str(path)

    # ─── main ─────────────────────────────────────────────────────────────

    def run(self, state: PipelineState) -> PipelineState:
        self._log_start()
        if not self._should_run(state):
            self.logger.info(
                "GCOS skipped — obs dim below threshold or disabled"
            )
            self._log_done()
            return state

        env = state.env
        D = int(env.observation_space.shape[0])
        # V4.3 GCOS raw source: original_dim must be the BASE raw obs dim
        # (authoritative from the manifest, reconciled to the live env at M1),
        # never a previously wrapped/reduced env. If state.env was wrapped, rebuild
        # the base raw env so the semantic map / role groups are indexed in raw
        # space. No-op when state.env already is the base raw env (the normal case
        # for door/pick/ant), so those are unaffected.
        try:
            mani = getattr(state, "manifest", None)
            od = (getattr(mani, "observation_dims", None) or {}) if mani is not None else {}
            raw_vals = [int(v) for v in od.values()
                        if isinstance(v, (int, float)) or str(v).isdigit()]
            base_raw = max(raw_vals) if raw_vals else D
            if base_raw != D:
                self.logger.warning(
                    "[GCOS_RAW_SOURCE] state.env obs_dim=%s != base raw=%s; rebuilding "
                    "base raw env for semantic grounding", D, base_raw)
                try:
                    from autorl.env_builder_v2 import build_env_from_stack
                    env = build_env_from_stack(
                        state.run_dir, getattr(state, "v2_active_stack", {}) or {},
                        apply_reward=False, apply_obs_selection=False)
                    D = int(env.observation_space.shape[0])
                except Exception as _be:
                    self.logger.warning(
                        "[GCOS_RAW_SOURCE] base env rebuild failed: %s; pinning dim=%s",
                        _be, base_raw)
                    D = base_raw
        except Exception as _e:
            self.logger.warning("[GCOS_RAW_SOURCE] skipped: %s", _e)
        self.logger.info(f"Semantic GCOS active — original obs_dim={D}")

        semantic_map = self._build_obs_semantic_map(state, D)
        llm_diag = self._llm_refine_semantic_map(state, semantic_map)
        required_roles = self._infer_required_roles(state, semantic_map)
        candidates, candidate_diag = self._build_obs_schema_candidates(
            state, semantic_map, required_roles, D
        )
        primary = candidates.get("semantic_plus") or candidates.get("semantic_core")
        if primary is None:
            primary = list(range(D))
        selected = sorted({int(i) for i in primary if 0 <= int(i) < D})
        if not selected:
            selected = list(range(D))

        # v2 candidate-first: raw obs is always the safe champion/fallback.
        # GCOS only proposes schemas; HPO/ASHA must earn promotion by OMR.
        state.selected_obs_indices = selected
        report = {
            "schema_version":           "semantic_gcos.v1",
            "mode":                     "semantic_candidate_first",
            "original_dim":             D,
            "selected":                 selected,
            "selected_count":           len(selected),
            "reduction_ratio":          round(len(selected) / max(D, 1), 3),
            "raw_obs_champion":         True,
            "random_pruning_disabled":  True,
            "candidate_names":          sorted(candidates.keys()),
            "candidates": {
                name: {
                    "selected_count": len(vals),
                    "selected_raw_indices": vals,
                    "reduction_ratio": round(len(vals) / max(D, 1), 3),
                }
                for name, vals in candidates.items()
            },
            "stage_diagnostics": {
                "semantic_map": {
                    "source": "m2_env_perception_plus_goal_spec_plus_llm",
                    "n_dims": D,
                    "llm": llm_diag,
                },
                "required_roles": required_roles,
                "candidate_builder": candidate_diag,
                "legacy_random_pruning": {
                    "enabled": False,
                    "reason": (
                        "Random-policy rollouts are not valid evidence for "
                        "task-semantic observation relevance. They are kept "
                        "only as legacy diagnostics and cannot drop dims."
                    ),
                },
            },
        }
        state.obs_selection_report = report
        try:
            self._write_semantic_gcos_artifacts(
                state, semantic_map, required_roles, candidates, D
            )
            (state.run_dir / "obs_selection_report.json").write_text(
                json.dumps(report, indent=2, default=str)
            )
            self._register_semantic_obs_candidates(
                state, candidates, semantic_map, required_roles, report, D
            )
        except Exception:
            self.logger.exception("Semantic GCOS artifact/candidate write failed")
        # Working-memory entry (powers obs<->RL mutual-promotion reruns).
        state.obs_selection_memory.append({
            "mode":                  "semantic_candidate_first",
            "pipeline_iteration":    int(state.pipeline_iteration),
            "original_dim":          D,
            "selected":              selected,
            "selected_count":        len(selected),
            "raw_obs_champion":      True,
            "random_pruning_disabled": True,
            "candidate_names":       sorted(candidates.keys()),
            "dropped_count":         D - len(selected),
        })

        self.logger.info(
            f"Semantic GCOS candidate: {D} → {len(selected)} dims "
            f"(reduction {round(100*(1 - len(selected)/D))}%); "
            f"kept indices {selected if len(selected) <= 30 else str(selected[:30]) + '...'}"
        )
        self._log_done()
        return state

    def _build_obs_semantic_map(self, state: PipelineState,
                                original_dim: int) -> Dict[str, Any]:
        """Ground raw obs indices in task semantics before any pruning.

        This is the v2 GCOS contract: observation selection is M2-driven and
        semantic-first. Random rollouts may describe a baseline, but they are
        never allowed to decide that a task dimension is irrelevant.
        """
        goal = getattr(state, "goal_spec", None)
        obs_tier = getattr(goal, "obs_tier", {}) or {}
        declared = getattr(goal, "obs_dim_semantics", {}) or {}
        perception = getattr(goal, "env_perception", None)
        relevance = {}
        for r in getattr(perception, "obs_relevance", []) or []:
            try:
                relevance[int(getattr(r, "dim"))] = {
                    "reward_corr": float(getattr(r, "reward_corr", 0.0) or 0.0),
                    "external_corr": float(getattr(r, "external_corr", 0.0) or 0.0),
                    "policy_saliency": float(getattr(r, "policy_saliency", 0.0) or 0.0),
                    "combined_score": float(getattr(r, "combined_score", 0.0) or 0.0),
                    "suggested_tier": str(getattr(r, "suggested_tier", "UNVERIFIED")),
                }
            except Exception:
                continue

        dims: Dict[str, Dict[str, Any]] = {}
        for i in range(original_dim):
            label = (
                declared.get(str(i))
                or declared.get(f"obs_{i}")
                or f"obs_{i}"
            )
            tier = (
                obs_tier.get(str(i))
                or obs_tier.get(f"obs_{i}")
                or "UNVERIFIED"
            )
            rel = relevance.get(i, {})
            role = self._role_from_label(str(label), state)
            confidence = 0.10
            sources = []
            if label != f"obs_{i}":
                confidence = max(confidence, 0.45)
                sources.append("goal_spec.obs_dim_semantics")
            if tier == "VERIFIED":
                confidence = max(confidence, 0.85)
                sources.append("goal_spec.obs_tier.VERIFIED")
            elif tier == "INFERRED":
                confidence = max(confidence, 0.65)
                sources.append("goal_spec.obs_tier.INFERRED")
            elif tier == "INFERRED_EMPIRICAL":
                confidence = max(confidence, 0.50)
                sources.append("goal_spec.obs_tier.INFERRED_EMPIRICAL")
            if rel:
                confidence = max(confidence, min(0.75, 0.25 + rel.get("combined_score", 0.0)))
                sources.append("m2.env_perception.obs_relevance")

            dims[str(i)] = {
                "index": i,
                "label": str(label),
                "entity": self._entity_from_role(role),
                "role": role,
                "group_id": f"dim_{i}",
                "group_indices": [i],
                "tier": tier,
                "confidence": round(float(confidence), 3),
                "m2_relevance": rel,
                "must_keep": tier in ("VERIFIED", "INFERRED"),
                "must_keep_reason": (
                    f"m2_obs_tier_{tier}" if tier in ("VERIFIED", "INFERRED") else ""
                ),
                "evidence_sources": sources,
            }

        self._apply_generic_semantic_grouping(state, dims, original_dim)
        # A benchmark-published schema is stronger evidence than the generic
        # manipulation-layout prior. Overlay it last so an exact dexterous-hand
        # or symbolic schema cannot be relabelled as a MetaWorld-style layout.
        self._apply_published_observation_semantics(state, dims, original_dim)
        return {
            "schema_version": "obs_semantic_map.v1",
            "created_by": "SemanticGCOS",
            "controller_iter": int(state.pipeline_iteration),
            "original_dim": int(original_dim),
            "goal_text": self._goal_text(state),
            "dims": dims,
            "invariants": {
                "random_rollout_can_prune": False,
                "raw_obs_candidate_required": True,
                "low_confidence_defaults_to_keep": True,
                "preserve_semantic_groups": True,
            },
        }

    def _apply_published_observation_semantics(
            self, state: PipelineState, dims: Dict[str, Dict[str, Any]],
            original_dim: int) -> None:
        """Overlay a benchmark's exact public obs schema on generic priors.

        Verification establishes semantic identity, not task relevance. The
        overlay fixes labels/groups/roles at moderate confidence but does not
        force every published qpos/qvel dimension into every candidate. Raw
        observation remains the mandatory safe candidate.
        """
        memory = getattr(state, "pipeline_memory", {}) or {}
        published = memory.get("public_observation_semantics") or {}
        if not isinstance(published, dict):
            return

        generic_reasons = {
            "manipulation_agent_pose",
            "manipulation_gripper_state",
            "manipulation_object_pose",
            "manipulation_target_pose",
        }
        for raw_key, raw_meta in published.items():
            if not isinstance(raw_meta, dict):
                continue
            key = str(raw_key)
            if not key.startswith("obs_"):
                continue
            try:
                idx = int(key[4:])
            except (TypeError, ValueError):
                continue
            if not (0 <= idx < original_dim) or str(idx) not in dims:
                continue

            meta = dict(raw_meta)
            d = dims[str(idx)]
            sources = [
                str(x) for x in (d.get("evidence_sources") or [])
                if str(x) != "generic_semantic_grouping"
            ]
            sources.append("benchmark_public_observation_semantics")

            # Remove only generic-layout force-keep reasons. Any M2 tier or
            # other independently grounded reason remains authoritative.
            reasons = [
                x for x in str(d.get("must_keep_reason") or "").split(";")
                if x and x not in generic_reasons
                and not x.startswith("weak_prior_strict_goal_blind_hypothesis")
            ]
            explicit_keep = bool(meta.get("must_keep", False))
            if explicit_keep:
                reasons.append("benchmark_public_schema_must_keep")

            raw_group = meta.get("group_indices", [idx])
            try:
                group = sorted({
                    int(x) for x in raw_group
                    if 0 <= int(x) < original_dim
                })
            except (TypeError, ValueError):
                group = [idx]
            if idx not in group:
                group.append(idx)
                group.sort()

            label = str(meta.get("label") or meta.get("source") or d["label"])
            role = str(meta.get("role") or self._role_from_label(label, state))
            entity = str(meta.get("entity") or self._entity_from_role(role))
            d.update({
                "label": label,
                "entity": entity,
                "role": role,
                "group_id": str(meta.get("group_id") or f"dim_{idx}"),
                "group_indices": group,
                "semantic_verified": bool(meta.get("verified", True)),
                "public_schema_source": str(meta.get("source") or ""),
                "must_keep": explicit_keep or bool(reasons),
                "must_keep_reason": ";".join(dict.fromkeys(reasons)),
                "evidence_sources": list(dict.fromkeys(sources)),
            })
            # Generic grouping previously raised these dimensions to 0.78. A
            # public identity alone receives 0.65; independent M2 evidence can
            # still raise it via its tier/relevance fields.
            tier = str(d.get("tier") or "UNVERIFIED")
            confidence = 0.65
            if tier == "VERIFIED":
                confidence = max(confidence, 0.85)
            elif tier == "INFERRED":
                confidence = max(confidence, 0.65)
            elif tier == "INFERRED_EMPIRICAL":
                confidence = max(confidence, 0.50)
            rel = d.get("m2_relevance") or {}
            if rel:
                confidence = max(
                    confidence,
                    min(0.75, 0.25 + float(rel.get("combined_score", 0.0) or 0.0)),
                )
            d["confidence"] = round(float(confidence), 3)

    def _apply_generic_semantic_grouping(self, state: PipelineState,
                                         dims: Dict[str, Dict[str, Any]],
                                         original_dim: int) -> None:
        text = self._goal_text(state).lower()
        manifest = getattr(state, "manifest", None)
        env_id = str(getattr(manifest, "env_id", "") or getattr(manifest, "name", "") or "").lower()
        haystack = f"{text} {env_id}"

        # Pillar-2 goal-blind: under strict raw-sim a low-confidence goal is an
        # UNFALSIFIED hypothesis (M2 fallback derived it from obs labels / env_id,
        # not from F/OMR correlation). Keep the semantic LABEL on geometry dims
        # (labels are allowed), but do NOT force-keep them or assert high
        # confidence — let held-out OMR evidence decide inclusion, so obs/reward do
        # not narrow along an unconfirmed goal. Known/ant (is_raw_sim_env=False) and
        # F-confirmed strict goals (confidence > 0.35) are unaffected.
        provenance = getattr(manifest, "env_provenance", None)
        strict_raw_sim = bool(getattr(provenance, "is_raw_sim_env", False))
        goal = getattr(state, "goal_spec", None)
        goal_conf = float(getattr(goal, "confidence", 0.0) or 0.0)
        hypothesis_goal = strict_raw_sim and goal_conf <= 0.35

        def mark(indices: List[int], label: str, role: str, entity: str,
                 reason: str, confidence: float = 0.78) -> None:
            valid = [i for i in indices if 0 <= i < original_dim]
            if not valid:
                return
            eff_conf = confidence
            force_keep = True
            eff_reason = reason
            if hypothesis_goal:
                eff_conf = min(confidence, 0.45)
                force_keep = False
                eff_reason = f"{reason};weak_prior_strict_goal_blind_hypothesis"
            gid = f"{label}:{valid[0]}-{valid[-1]}"
            for i in valid:
                d = dims[str(i)]
                d["label"] = label
                d["role"] = role
                d["entity"] = entity
                d["group_id"] = gid
                d["group_indices"] = valid
                d["confidence"] = max(float(d.get("confidence", 0.0)), eff_conf)
                d["must_keep"] = bool(d.get("must_keep")) or force_keep
                prior = d.get("must_keep_reason") or ""
                d["must_keep_reason"] = f"{prior};{eff_reason}".strip(";")
                d.setdefault("evidence_sources", []).append("generic_semantic_grouping")

        manipulation_terms = (
            "metaworld", "sawyer", "reach", "door", "drawer", "button",
            "window", "pick", "place", "push", "handle", "grasp", "object",
            "target", "goal"
        )
        locomotion_terms = (
            "mujoco", "ant", "hopper", "walker", "cheetah", "humanoid",
            "locomotion", "run", "walk", "forward", "velocity", "balance"
        )

        # Modality-agnostic guard: a coordinate (xyz) role may be stamped only if
        # the MEASURED obs metric-type ledger confirms those dims are continuous
        # coordinates — or no ledger exists yet (backward-compatible). This stops a
        # goal-text keyword (e.g. 'door'/'goal'/'target') from fabricating a
        # MetaWorld xyz layout on a non-coordinate observation such as a flattened
        # symbolic grid. No env-family branching: MuJoCo coords measure continuous
        # and pass identically; grid channels measure categorical and are skipped.
        try:
            from autorl.obs_space_contract import is_metric_group, load_metric_types
            _metric_ledger = load_metric_types(getattr(state, "run_dir", "") or "")
        except Exception:
            _metric_ledger = {}

        def _coord_ok(indices: List[int]) -> bool:
            return (not _metric_ledger) or is_metric_group(indices, _metric_ledger)

        if any(t in haystack for t in manipulation_terms):
            if original_dim >= 3 and _coord_ok([0, 1, 2]):
                mark([0, 1, 2], "end_effector_pos_xyz", "agent_state",
                     "agent", "manipulation_agent_pose")
            if original_dim >= 4:
                mark([3], "gripper_or_effector_scalar", "agent_state",
                     "agent", "manipulation_gripper_state", confidence=0.55)
            if original_dim >= 7 and _coord_ok([4, 5, 6]):
                mark([4, 5, 6], "object_or_handle_pos_xyz", "object_state",
                     "task_object", "manipulation_object_pose")
            if original_dim >= 39 and _coord_ok([36, 37, 38]):
                mark([36, 37, 38], "target_or_goal_pos_xyz", "goal_state",
                     "goal", "manipulation_target_pose")
            return

        if any(t in haystack for t in locomotion_terms):
            split = max(1, original_dim // 2)
            mark(list(range(0, split)), "qpos_orientation_joint_state",
                 "proprioception", "agent", "locomotion_proprioception", 0.72)
            mark(list(range(split, original_dim)), "qvel_velocity_state",
                 "velocity", "agent", "locomotion_velocity", 0.72)
            # Locomotion observations are usually compact proprioceptive state.
            # Compressing them without OMR evidence has repeatedly hurt Ant.
            for d in dims.values():
                d["must_keep"] = True
                d["must_keep_reason"] = (
                    (d.get("must_keep_reason") + ";") if d.get("must_keep_reason") else ""
                ) + "compact_locomotion_state"

    def _llm_refine_semantic_map(self, state: PipelineState,
                                 semantic_map: Dict[str, Any]) -> Dict[str, Any]:
        if not self.config.get("enable_llm_semantic_grounding", True):
            return {"enabled": False, "reason": "disabled_by_config"}
        dims = semantic_map.get("dims", {})
        # Keep prompt bounded; for high-dim envs send the current labels plus
        # top uncertainty, not raw trajectories.
        payload = {
            "goal": semantic_map.get("goal_text", ""),
            "original_dim": semantic_map.get("original_dim"),
            "dims": {
                k: {
                    "label": v.get("label"),
                    "role": v.get("role"),
                    "tier": v.get("tier"),
                    "confidence": v.get("confidence"),
                    "m2_relevance": v.get("m2_relevance", {}),
                }
                for k, v in list(dims.items())[:120]
            },
            "task_structure": str(
                getattr(getattr(state, "goal_spec", None), "task_structure", "")
            ),
        }
        try:
            result = self.llm.call_json(
                system_prompt=(
                    "You ground RL observation dimensions into conservative "
                    "task semantics. Never drop dimensions. You may only add "
                    "labels, roles, groups, confidence, and must_keep reasons. "
                    "Return JSON: {\"updates\":[{\"index\":int,\"label\":str,"
                    "\"role\":str,\"entity\":str,\"group_indices\":[int],"
                    "\"confidence\":float,\"must_keep\":bool,"
                    "\"reason\":str}],\"reasoning\":str}."
                ),
                user_prompt=json.dumps(payload, indent=2),
                temperature=0.1,
                purpose="obs.semantic_grounding",
            )
        except Exception as e:
            return {"enabled": True, "error": str(e), "updates_applied": 0}

        applied = 0
        for upd in result.get("updates", []) or []:
            try:
                idx = int(upd.get("index"))
            except Exception:
                continue
            if str(idx) not in dims:
                continue
            d = dims[str(idx)]
            if upd.get("label"):
                d["label"] = str(upd.get("label"))
            if upd.get("role"):
                d["role"] = str(upd.get("role"))
            if upd.get("entity"):
                d["entity"] = str(upd.get("entity"))
            group = [int(i) for i in (upd.get("group_indices") or [idx])
                     if 0 <= int(i) < int(semantic_map.get("original_dim", 0))]
            if group:
                gid = f"llm:{min(group)}-{max(group)}:{d.get('role')}"
                for gi in group:
                    gd = dims[str(gi)]
                    gd["group_id"] = gid
                    gd["group_indices"] = group
            try:
                d["confidence"] = max(float(d.get("confidence", 0.0)),
                                      float(upd.get("confidence", 0.0)))
            except Exception:
                pass
            if bool(upd.get("must_keep")):
                d["must_keep"] = True
                prior = d.get("must_keep_reason") or ""
                reason = str(upd.get("reason") or "llm_semantic_must_keep")
                d["must_keep_reason"] = f"{prior};{reason}".strip(";")
            d.setdefault("evidence_sources", []).append("llm_semantic_grounding")
            applied += 1
        return {
            "enabled": True,
            "updates_applied": applied,
            "reasoning": result.get("reasoning", ""),
        }

    def _infer_required_roles(self, state: PipelineState,
                              semantic_map: Dict[str, Any]) -> Dict[str, Any]:
        text = self._goal_text(state).lower()
        roles: List[str] = []
        if any(t in text for t in ("reach", "door", "drawer", "button",
                                   "window", "pick", "place", "push",
                                   "grasp", "object", "target", "goal")):
            roles.extend(["agent_state", "object_state", "goal_state",
                          "task_progress", "contact"])
        if any(t in text for t in ("run", "walk", "forward", "velocity",
                                   "balance", "locomotion", "ant", "hopper",
                                   "walker", "cheetah", "humanoid")):
            roles.extend(["proprioception", "velocity", "orientation",
                          "stability", "contact"])
        if not roles:
            roles.extend(["agent_state", "goal_state", "task_progress"])
        roles = sorted(set(roles))
        matched = []
        for k, d in semantic_map.get("dims", {}).items():
            if d.get("role") in roles:
                matched.append(int(k))
        return {
            "roles": roles,
            "matched_indices": sorted(matched),
            "source": "goal_text_plus_task_structure",
        }

    def _build_obs_schema_candidates(
        self,
        state: PipelineState,
        semantic_map: Dict[str, Any],
        required_roles: Dict[str, Any],
        original_dim: int,
    ) -> Tuple[Dict[str, List[int]], Dict[str, Any]]:
        dims = semantic_map.get("dims", {})
        all_indices = list(range(original_dim))
        required = set(required_roles.get("roles", []))
        must_keep = set()
        semantic_core = set()
        semantic_plus = set()

        for k, d in dims.items():
            idx = int(k)
            role = str(d.get("role", "unknown"))
            conf = float(d.get("confidence", 0.0) or 0.0)
            rel = d.get("m2_relevance", {}) or {}
            combined = float(rel.get("combined_score", 0.0) or 0.0)
            tier = str(d.get("tier", "UNVERIFIED"))
            if d.get("must_keep") or role in required:
                must_keep.add(idx)
            if idx in must_keep or tier in ("VERIFIED", "INFERRED") or conf >= 0.70:
                semantic_core.add(idx)
            if idx in semantic_core or combined >= 0.20 or tier == "INFERRED_EMPIRICAL":
                semantic_plus.add(idx)

        semantic_core = self._expand_groups(semantic_core, dims)
        semantic_plus = self._expand_groups(semantic_plus | semantic_core, dims)

        low_conf = [
            int(k) for k, d in dims.items()
            if float(d.get("confidence", 0.0) or 0.0) < 0.35
        ]
        low_conf_ratio = len(low_conf) / max(original_dim, 1)
        if low_conf_ratio > float(self.config.get("low_conf_raw_fallback_ratio", 0.50)):
            semantic_plus = set(all_indices)
        min_keep_ratio = float(self.config.get("semantic_min_keep_ratio", 0.35))
        min_keep = min(original_dim, max(1, int(np.ceil(original_dim * min_keep_ratio))))
        if len(semantic_plus) < min_keep:
            ranked = self._rank_dims_by_m2_relevance(dims, original_dim)
            for idx in ranked + all_indices:
                semantic_plus.add(idx)
                semantic_plus = self._expand_groups(semantic_plus, dims)
                if len(semantic_plus) >= min_keep:
                    break

        candidates = {
            "raw": [],
            "semantic_core": sorted(semantic_core) if semantic_core else all_indices,
            "semantic_plus": sorted(semantic_plus) if semantic_plus else all_indices,
        }
        if original_dim >= int(self.config.get("compressed_candidate_min_dim", 80)):
            compressed = set(candidates["semantic_core"])
            for idx in self._rank_dims_by_m2_relevance(dims, original_dim):
                compressed.add(idx)
                compressed = self._expand_groups(compressed, dims)
                if len(compressed) >= max(len(candidates["semantic_core"]), min_keep):
                    break
            candidates["compressed"] = sorted(compressed)

        # Deduplicate same non-raw selections while keeping distinct names.
        seen = {tuple()}
        deduped = {"raw": []}
        for name in ("semantic_core", "semantic_plus", "compressed"):
            vals = candidates.get(name)
            if vals is None:
                continue
            tup = tuple(vals)
            if tup in seen:
                continue
            seen.add(tup)
            deduped[name] = vals
        return deduped, {
            "must_keep_count": len(must_keep),
            "low_conf_ratio": round(low_conf_ratio, 3),
            "min_keep": min_keep,
            "raw_fallback_applied": tuple(deduped.get("semantic_plus", [])) == tuple(all_indices),
        }

    def _write_semantic_gcos_artifacts(
        self,
        state: PipelineState,
        semantic_map: Dict[str, Any],
        required_roles: Dict[str, Any],
        candidates: Dict[str, List[int]],
        original_dim: int,
    ) -> None:
        root = state.run_dir
        (root / "obs_semantic_map.json").write_text(
            json.dumps(semantic_map, indent=2, default=str), encoding="utf-8"
        )
        (root / "obs_required_roles.json").write_text(
            json.dumps(required_roles, indent=2, default=str), encoding="utf-8"
        )
        cand_root = root / "obs_schema_candidates"
        cand_root.mkdir(parents=True, exist_ok=True)
        for name, selected in candidates.items():
            coord_map = self._coord_map_payload(
                selected, original_dim, mode=f"semantic_gcos_{name}"
            )
            payload = {
                "schema_version": "obs_schema_candidate.v1",
                "name": name,
                "selected_raw_indices": selected,
                "original_dim": int(original_dim),
                "selection_policy": "raw_identity" if name == "raw" else "semantic_m2_candidate",
                "coord_map": coord_map,
            }
            (cand_root / f"{name}.json").write_text(
                json.dumps(payload, indent=2, default=str), encoding="utf-8"
            )

    def _register_semantic_obs_candidates(
        self,
        state: PipelineState,
        candidates: Dict[str, List[int]],
        semantic_map: Dict[str, Any],
        required_roles: Dict[str, Any],
        report: Dict[str, Any],
        original_dim: int,
    ) -> None:
        try:
            from autorl.v2_runtime import allocate_next_stack, register_candidate
        except Exception as e:
            self.logger.warning(f"v2 GCOS candidate registration unavailable: {e}")
            return

        for name, selected in candidates.items():
            artifact_id = "obs_schema.raw.v1" if name == "raw" else f"obs_schema.semantic_{name}.v1"
            candidate_dir = state.run_dir / "stacks" / "obs_schema" / artifact_id
            candidate_dir.mkdir(parents=True, exist_ok=True)
            (candidate_dir / "obs_selection.json").write_text(
                json.dumps({
                    "selected": selected,
                    "mode": f"semantic_gcos_{name}",
                    "iteration": int(state.pipeline_iteration),
                    "raw_identity": name == "raw",
                }, indent=2),
                encoding="utf-8",
            )
            (candidate_dir / "obs_coord_map.json").write_text(
                json.dumps(
                    self._coord_map_payload(selected, original_dim,
                                            mode=f"semantic_gcos_{name}"),
                    indent=2,
                ),
                encoding="utf-8",
            )
            spec = {
                "selected_raw_indices": selected,
                "original_dim": int(original_dim),
                "semantic_map_ref": "obs_semantic_map.json",
                "required_roles": required_roles,
                "candidate_name": name,
                "raw_obs_champion": name == "raw",
                "random_pruning_disabled": True,
                "stage_diagnostics": report.get("stage_diagnostics", {}),
            }
            register_candidate(
                state,
                slot="obs_schema",
                artifact_id=artifact_id,
                spec=spec,
                files={
                    "obs_selection.json": candidate_dir / "obs_selection.json",
                    "obs_coord_map.json": candidate_dir / "obs_coord_map.json",
                },
                parent_id=None if name == "raw" else "obs_schema.raw.v1",
                make_active=False,
                created_by={
                    "module": "semantic_gcos",
                    "controller_iter": int(state.pipeline_iteration),
                    "mode": name,
                },
            )
        allocate_next_stack(
            state,
            reason="after_semantic_gcos_candidates",
            allowed_slots=["obs_schema"],
            active_axis="representation",
        )

    def _coord_map_payload(self, selected: List[int], original_dim: int,
                           mode: str) -> Dict[str, Any]:
        selected = [int(i) for i in selected]
        if not selected:
            selected = list(range(original_dim))
        return {
            "schema_version": "obs_coord_map.v2",
            "mode": mode,
            "iteration": 0,
            "original_dim": int(original_dim),
            "selected_count": len(selected),
            "selected_raw_indices": selected,
            "raw_to_policy_index": {str(raw): i for i, raw in enumerate(selected)},
            "policy_to_raw_index": {str(i): raw for i, raw in enumerate(selected)},
        }

    def _rank_dims_by_m2_relevance(self, dims: Dict[str, Dict[str, Any]],
                                   original_dim: int) -> List[int]:
        pairs = []
        for k, d in dims.items():
            rel = d.get("m2_relevance", {}) or {}
            pairs.append((float(rel.get("combined_score", 0.0) or 0.0), int(k)))
        pairs.sort(reverse=True)
        ranked = [idx for _, idx in pairs]
        return ranked or list(range(original_dim))

    def _expand_groups(self, indices: set,
                       dims: Dict[str, Dict[str, Any]]) -> set:
        out = set(int(i) for i in indices)
        for idx in list(out):
            d = dims.get(str(idx), {})
            for gi in d.get("group_indices", []) or []:
                try:
                    out.add(int(gi))
                except Exception:
                    pass
        return out

    def _goal_text(self, state: PipelineState) -> str:
        goal = getattr(state, "goal_spec", None)
        parts = [
            str(getattr(goal, "primary_goal", "") or ""),
            " ".join(str(x) for x in getattr(goal, "secondary_goals", []) or []),
            str(getattr(goal, "inferred_reward_formula", "") or ""),
            str(getattr(goal, "task_structure", "") or ""),
        ]
        manifest = getattr(state, "manifest", None)
        parts.append(str(getattr(manifest, "env_id", "") or getattr(manifest, "name", "") or ""))
        return " ".join(p for p in parts if p).strip()

    def _role_from_label(self, label: str, state: PipelineState) -> str:
        s = label.lower()
        if any(x in s for x in ("target", "goal", "desired")):
            return "goal_state"
        if any(x in s for x in ("object", "obj", "handle", "door", "drawer",
                                "button", "window", "block", "ball")):
            return "object_state"
        if any(x in s for x in ("hand", "gripper", "end_effector", "ee", "tcp")):
            return "agent_state"
        if any(x in s for x in ("qvel", "velocity", "vel", "speed")):
            return "velocity"
        if any(x in s for x in ("qpos", "joint", "angle", "orientation",
                                "height", "torso")):
            return "proprioception"
        if any(x in s for x in ("success", "progress", "stage", "contact",
                                "grasp")):
            return "task_progress"
        return "unknown"

    @staticmethod
    def _entity_from_role(role: str) -> str:
        if role in ("agent_state", "proprioception", "velocity",
                    "orientation", "stability"):
            return "agent"
        if role == "object_state":
            return "task_object"
        if role == "goal_state":
            return "goal"
        if role in ("task_progress", "contact"):
            return "task"
        return "unknown"

    def _enforce_minimum_selection_floor(
        self,
        state: PipelineState,
        selected: List[int],
        *,
        kept_0: List[int],
        all_indices: List[int],
        original_dim: int,
    ) -> tuple[List[int], Dict[str, Any]]:
        """Prevent GCOS from destroying controllability in high-dim tasks."""
        selected = sorted({int(i) for i in selected if 0 <= int(i) < original_dim})
        act_dim = self._action_dim(state)
        verified_n = self._verified_obs_count(state)
        min_dim = min(
            int(original_dim),
            max(8, int(2 * act_dim), int(np.ceil(0.25 * max(0, verified_n)))),
        )
        diag: Dict[str, Any] = {
            "enabled": True,
            "selected_before": len(selected),
            "min_dim": min_dim,
            "action_dim": act_dim,
            "verified_obs_count": verified_n,
            "widened": False,
        }
        if len(selected) >= min_dim:
            return selected, diag

        ranked: List[int] = []
        gp = getattr(getattr(state, "goal_spec", None), "env_perception", None)
        for r in sorted(
            getattr(gp, "obs_relevance", []) or [],
            key=lambda x: float(getattr(x, "combined_score", 0.0) or 0.0),
            reverse=True,
        ):
            try:
                idx = int(getattr(r, "dim"))
            except Exception:
                continue
            if 0 <= idx < original_dim:
                ranked.append(idx)

        obs_tier = getattr(getattr(state, "goal_spec", None), "obs_tier", {}) or {}
        verified = []
        for k, tier in obs_tier.items():
            if tier != "VERIFIED":
                continue
            try:
                idx = int(str(k).replace("obs_", ""))
                if 0 <= idx < original_dim:
                    verified.append(idx)
            except Exception:
                continue

        widened: List[int] = list(selected)
        for idx in ranked + verified + list(kept_0) + list(all_indices):
            if idx not in widened:
                widened.append(int(idx))
            if len(widened) >= min_dim:
                break
        widened = sorted(set(widened))
        diag.update({
            "selected_after": len(widened),
            "added": [i for i in widened if i not in selected],
            "widened": len(widened) > len(selected),
            "reason": "gcos_minimum_dim_floor",
        })
        if diag["widened"]:
            self.logger.warning(
                "GCOS minimum floor: selected %s dims < min_dim=%s "
                "(act_dim=%s, verified=%s); widened to %s dims",
                len(selected), min_dim, act_dim, verified_n, len(widened),
            )
        return widened, diag

    def _action_dim(self, state: PipelineState) -> int:
        manifest = getattr(state, "manifest", None)
        dims = getattr(manifest, "action_dims", None)
        if isinstance(dims, dict) and dims:
            val = next(iter(dims.values()))
        else:
            val = dims
        try:
            return int(val)
        except Exception:
            return 0

    def _verified_obs_count(self, state: PipelineState) -> int:
        obs_tier = getattr(getattr(state, "goal_spec", None), "obs_tier", {}) or {}
        try:
            return sum(1 for v in obs_tier.values() if v == "VERIFIED")
        except Exception:
            return 0

    # ─── closed-loop rerun: counterfactual on the REAL trained policy ────

    def rerun_with_trained_policy(self, state: PipelineState) -> PipelineState:
        """OBS_FAULT entry point. Use the policy M5 actually trained for a
        real-length budget to do counterfactual masking on the current
        selection; drop fields whose masking does not degrade performance
        (dead weight). This is the honest goal-conditional importance test
        — a toy policy upfront would fake the signal. Updates
        obs_selection.json + state so the NEXT M5 iteration trains on the
        refined obs subset; updates state.obs_selection_memory so the
        diagnostics CoT can see the obs<->RL trajectory of this run.
        """
        self.logger.info("=" * 60)
        self.logger.info("  GCOS RERUN — counterfactual on TRAINED policy")
        self.logger.info("=" * 60)

        if self.config.get("v2_candidate_first", True):
            self.logger.info(
                "GCOS rerun in v2 candidate-first mode: spawning a fresh "
                "obs_schema candidate instead of overwriting live obs files."
            )
            return self.run(state)

        if not state.selected_obs_indices:
            self.logger.warning(
                "GCOS rerun: no current selection on state; skipping"
            )
            return state

        # ── WIDEN branch: if the current selection is starving (very small),
        # the first pass over-pruned. Recover by adding back the most
        # goal-relevant previously-dropped dims (smart, LLM-guided) or
        # falling back to the broader Stage 0 universe (dumb). Either way,
        # the closed loop can narrow again next iteration with the trained-
        # policy counterfactual. This is the COMPLEMENT to narrowing and
        # closes the obs↔RL mutual-promotion loop.
        current_now = list(state.selected_obs_indices)
        widen_threshold = int(self.config.get("widen_min_selection", 8))
        if len(current_now) < widen_threshold:
            wider, widen_mode = self._smart_widen(state, current_now)
            if wider is None:
                try:
                    from autorl.env_builder import build_env as _build_env_unsel
                    full_env = _build_env_unsel(
                        state.run_dir, apply_reward=False,
                        apply_obs_selection=False,
                    )
                    wide_set, _ = self._stage0_prescreen(full_env)
                    try:
                        full_env.close()
                    except Exception:
                        pass
                    wider = sorted(set(wide_set) | set(current_now))
                    widen_mode = "stage0_revert"
                except Exception as e:
                    self.logger.warning(
                        f"GCOS dumb-widen failed ({e}); skipping widen"
                    )
                    wider = None
            if wider is not None and len(wider) > len(current_now):
                self.logger.info(
                    f"  GCOS rerun: WIDEN [{widen_mode}] — current selection "
                    f"only {len(current_now)} dims (< widen_threshold "
                    f"{widen_threshold}); expanded to {len(wider)} dims "
                    f"(added {len(wider) - len(current_now)})."
                )
                state.selected_obs_indices = wider
                try:
                    (state.run_dir / "obs_selection.json").write_text(
                        json.dumps({
                            "selected": wider,
                            "mode": f"rerun_widen_{widen_mode}",
                            "iteration": int(state.pipeline_iteration),
                        }, indent=2)
                    )
                    original_dim = int(
                        (state.obs_selection_report or {}).get(
                            "original_dim",
                            max(wider) + 1 if wider else 0,
                        )
                    )
                    self._write_obs_coord_map(
                        state, wider, original_dim,
                        mode=f"rerun_widen_{widen_mode}",
                    )
                except Exception:
                    pass
                state.obs_selection_memory.append({
                    "mode":                f"rerun_widen_{widen_mode}",
                    "pipeline_iteration":  int(state.pipeline_iteration),
                    "prev_selection":      current_now,
                    "prev_count":          len(current_now),
                    "new_selection":       wider,
                    "new_count":           len(wider),
                    "added":               [i for i in wider
                                            if i not in current_now],
                    "reason": (f"selection ({len(current_now)}) below "
                               f"widen threshold ({widen_threshold})"),
                })
                state.obs_selection_report = {
                    "mode": f"rerun_widen_{widen_mode}",
                    "iteration": int(state.pipeline_iteration),
                    "prev_count": len(current_now),
                    "selected": wider,
                    "selected_count": len(wider),
                    "obs_coord_map_path": str(
                        state.run_dir / "obs_coord_map.json"
                    ),
                }
                # Do NOT overwrite manifest.observation_dims with the selection
                # count: that field is the AUTHORITATIVE raw obs dim (set once at
                # M1). Overwriting it with a subset/widen count poisoned the
                # authority, so _smart_widen later read a wrong full_dim and
                # generated out-of-raw-bounds selections (the door 61-on-39
                # schema bug). The selection count lives in
                # obs_selection_report['selected_count'] / selected_obs_indices.
                return state

        loaded = self._load_best_trained_model(state)
        if loaded is None:
            self.logger.warning(
                "GCOS rerun: no usable trained model — first M5 iteration "
                "must complete before OBS_FAULT can route here. Skipping."
            )
            return state
        model, best_iqm, model_path = loaded
        self.logger.info(
            f"  Loaded best model: {model_path} (best_iqm={best_iqm:.2f})"
        )

        current = list(state.selected_obs_indices)

        # Build the env the policy was trained on (reduced obs + reward wrap)
        from autorl.env_builder import build_env
        def _env_factory():
            return build_env(
                state.run_dir, apply_reward=True, apply_obs_selection=True,
            )

        n_eps = int(self.config.get("rerun_eval_eps", 5))
        env = _env_factory()
        # Shape-compatibility check: if the model's obs space differs from the
        # current env's (e.g. GCOS first-pass ran between training and rerun
        # and changed the selection), counterfactual masking is meaningless —
        # the model can't be evaluated on a different shape.
        model_shape = getattr(getattr(model, "observation_space", None), "shape", None)
        env_shape = getattr(env.observation_space, "shape", None)
        if model_shape != env_shape:
            self.logger.warning(
                f"GCOS rerun: model obs shape {model_shape} != current env "
                f"obs shape {env_shape} — the selection changed between "
                f"training and rerun; skipping counterfactual."
            )
            try:
                env.close()
            except Exception:
                pass
            return state
        baseline = self._eval_policy(model, env, n_eps=n_eps)
        # Mean per dim of the (already reduced) obs — used as the "neutral"
        # mask value (replace dim by its mean ≈ "no information").
        obs_samples = self._collect_random_rollout(env, 500, with_rewards=False)
        means = np.mean(obs_samples, axis=0)
        try:
            env.close()
        except Exception:
            pass

        rel_thresh = float(self.config.get("rerun_rel_drop_threshold", 0.03))
        kept_local: List[int] = []
        cf_drops: Dict[int, Dict[str, float]] = {}
        for j, orig_idx in enumerate(current):
            env = _env_factory()
            masked = self._eval_with_mask(
                model, env, mask_dim=j,
                mask_value=float(means[j]), n_eps=n_eps,
            )
            try:
                env.close()
            except Exception:
                pass
            drop = baseline - masked
            rel_drop = drop / (abs(baseline) + 1e-6)
            cf_drops[orig_idx] = {
                "baseline": float(baseline), "masked": float(masked),
                "drop": float(drop),         "rel_drop": float(rel_drop),
            }
            if rel_drop > rel_thresh:
                kept_local.append(j)

        new_selection = sorted([current[j] for j in kept_local])

        # Safety: never empty. If the trained policy was so bad nothing
        # mattered, keep the current set and let the closed loop attribute
        # elsewhere on the next iteration.
        if not new_selection:
            self.logger.warning(
                "GCOS rerun: no dim survived masking (trained policy may be "
                "degenerate); keeping current selection unchanged"
            )
            new_selection = current

        dropped_indices = [i for i in current if i not in new_selection]
        self.logger.info(
            f"  Rerun: {len(current)} → {len(new_selection)} dims "
            f"(dropped {len(dropped_indices)} dead-weight; "
            f"baseline_iqm={baseline:.2f}, rel_drop_thresh={rel_thresh})"
        )

        state.selected_obs_indices = new_selection
        try:
            (state.run_dir / "obs_selection.json").write_text(
                json.dumps({"selected": new_selection,
                            "mode": "rerun",
                            "iteration": int(state.pipeline_iteration)},
                           indent=2)
            )
            raw_union = set(current) | set(new_selection)
            original_dim = int(
                (state.obs_selection_report or {}).get(
                    "original_dim",
                    max(raw_union) + 1 if raw_union else 0,
                )
            )
            self._write_obs_coord_map(
                state, new_selection, original_dim, mode="rerun"
            )
        except Exception:
            pass
        state.obs_selection_memory.append({
            "mode":                "rerun",
            "pipeline_iteration":  int(state.pipeline_iteration),
            "prev_selection":      current,
            "prev_count":          len(current),
            "new_selection":       new_selection,
            "new_count":           len(new_selection),
            "dropped":             dropped_indices,
            "baseline_iqm":        float(baseline),
            "rel_drop_threshold":  rel_thresh,
            "cf_drops":            cf_drops,
            "best_iqm_used":       float(best_iqm),
            "model_path":          model_path,
        })
        state.obs_selection_report = {
            "mode":                  "rerun",
            "iteration":             int(state.pipeline_iteration),
            "prev_count":            len(current),
            "selected":              new_selection,
            "selected_count":        len(new_selection),
            "dropped_dead_weight":   dropped_indices,
            "baseline_iqm":          float(baseline),
            "rel_drop_threshold":    rel_thresh,
            "obs_coord_map_path":     str(state.run_dir / "obs_coord_map.json"),
        }
        # Do NOT overwrite manifest.observation_dims with the selection count —
        # see the rerun_widen branch above. The authoritative raw obs dim (M1)
        # must stay immutable so _smart_widen reads the true full_dim and never
        # generates out-of-raw-bounds selections.
        return state

    def _smart_widen(self, state: PipelineState,
                     current_selection: List[int]):
        """LLM-guided widen — ask the LLM which previously-dropped dims to
        ADD BACK given that training stalled with the current selection.
        Returns (new_selection, "llm_guided") on success, or (None, None) if
        no semantic info / LLM unavailable / call fails (caller falls back
        to Stage 0 revert).
        """
        if self.llm is None:
            return None, None
        semantic = {}
        if state.goal_spec is not None:
            semantic = dict(
                getattr(state.goal_spec, "obs_dim_semantics", {}) or {}
            )
        if not semantic:
            return None, None

        # Infer full obs dim from manifest / env
        full_dim = None
        if state.manifest is not None:
            try:
                full_dim = int(list(state.manifest.observation_dims.values())[0])
            except Exception:
                full_dim = None
        if full_dim is None and state.env is not None:
            try:
                full_dim = int(state.env.observation_space.shape[0])
            except Exception:
                full_dim = None
        if full_dim is None:
            # Last resort: use max key in semantic dict
            try:
                full_dim = max(int(k) for k in semantic) + 1
            except Exception:
                return None, None

        dropped = sorted(set(range(full_dim)) - set(current_selection))
        if not dropped:
            return None, None
        dropped_sem = {str(i): semantic.get(str(i), "(unknown)") for i in dropped}

        # Recent training perf, for context
        last_iqm = None
        for m in reversed(state.diagnostic_memory):
            v = m.get("external_objective_iqm")
            if v is not None:
                last_iqm = v
                break
        add_budget = int(self.config.get("smart_widen_budget", 5))
        primary_goal = (state.goal_spec.primary_goal
                        if state.goal_spec else "(unknown)")
        secondary = (state.goal_spec.secondary_goals
                     if state.goal_spec else [])

        system = (
            "You advise on obs-selection for a reinforcement-learning agent "
            "whose training has stalled. The agent's current observation "
            "subset is too narrow to solve its goal. From the list of "
            "previously-dropped obs dims (with their semantic descriptions), "
            "recommend up to N indices to ADD BACK that are most clearly "
            "needed for the goal. Be conservative — pick only what is "
            "clearly task-relevant; do not pad the list."
        )
        user = (
            f"TASK GOAL\n  primary: {primary_goal}\n  secondary: {secondary}\n\n"
            f"CURRENT SELECTION (size={len(current_selection)}): "
            f"{current_selection}\n"
            f"LAST TRAINED-POLICY EXTERNAL METRIC: {last_iqm}\n\n"
            f"PREVIOUSLY-DROPPED OBS DIMS (index -> semantic):\n"
            f"{json.dumps(dropped_sem, indent=2)}\n\n"
            f"Recommend up to {add_budget} of these indices to add back.\n"
            f"Output JSON only: {{\"add_indices\": [int, ...], "
            f"\"reasoning\": \"...\"}}"
        )
        try:
            result = self.llm.call_json(
                system_prompt=system,
                user_prompt=user,
                temperature=0.1,
                purpose="obs.addback",
            )
            raw_add = result.get("add_indices", []) or []
            add = sorted({int(i) for i in raw_add} & set(dropped))
            add = add[:add_budget]
            if not add:
                return None, None
            wider = sorted(set(current_selection) | set(add))
            self.logger.info(
                f"  smart widen: LLM recommends adding {add} "
                f"({result.get('reasoning','')[:120]})"
            )
            return wider, "llm_guided"
        except Exception as e:
            self.logger.warning(f"smart widen LLM call failed: {e}")
            return None, None

    def _load_best_trained_model(self, state: PipelineState):
        """Find and load the best HPO trial's model. Returns (model, iqm, path)
        or None if unavailable.
        """
        if not state.hpo_result or not state.hpo_result.all_trials:
            return None
        valid = [t for t in state.hpo_result.all_trials
                 if t.iqm != float("-inf") and not (t.iqm != t.iqm)]
        if not valid:
            return None
        best = max(valid, key=lambda t: t.iqm)
        model_dir = state.run_dir / "models"
        cands = []
        mem_best = (
            state.pipeline_memory.get("best_so_far")
            if hasattr(state, "pipeline_memory") else None
        )
        if isinstance(mem_best, dict) and mem_best.get("best_model_path"):
            cands.append(Path(mem_best["best_model_path"]))
        cands.extend(sorted(model_dir.glob(f"iter*_trial{best.trial_id}_seed*.zip")))
        cands.extend(sorted(model_dir.glob(f"trial{best.trial_id}_seed*.zip")))
        if not cands:
            cands = sorted(model_dir.glob("*.zip"))
        if not cands:
            return None
        model_path = cands[0]
        try:
            import stable_baselines3 as sb3
        except ImportError:
            return None
        algo_map = {"PPO": sb3.PPO, "SAC": sb3.SAC, "TD3": sb3.TD3,
                    "A2C": sb3.A2C, "DDPG": sb3.DDPG, "DQN": sb3.DQN}
        algo_name = (state.algorithm_config.algorithm_name.upper()
                     if state.algorithm_config else "PPO")
        AlgoCls = algo_map.get(algo_name, sb3.PPO)
        try:
            model = AlgoCls.load(str(model_path))
            return model, float(best.iqm), str(model_path)
        except Exception as e:
            self.logger.warning(
                f"GCOS rerun: failed to load {model_path}: {e}"
            )
            return None

    def _should_run(self, state: PipelineState) -> bool:
        """2026-05-25 升级 (维度 B 决议 #2):
        GCOS 强制激活 — 任何 env 都跑(MetaWorld 39 dim / Hopper 11 dim / etc.),
        唯一 skip 是 NL_TENSOR_SHELL fake env(obs 是 LLM 编的,counterfactual 无意义)。
        删除 min_obs_dim=50 限制和 force_disable/force_enable 检查。
        """
        if state.env is None:
            return False
        if not isinstance(state.env.observation_space, gym.spaces.Box):
            return False
        if len(state.env.observation_space.shape) != 1:
            return False
        # 唯一 skip 条件:NL_TENSOR_SHELL fake env
        if state.manifest is not None:
            from autorl.data_types import EnvSourceType
            if state.manifest.env_source == EnvSourceType.NL_TENSOR_SHELL:
                self.logger.info(
                    "GCOS skipped — env_source=NL_TENSOR_SHELL has "
                    "hallucinated obs semantics; counterfactual masking "
                    "would be meaningless."
                )
                return False
        # 所有其他 env(包括 11/39 dim 小 env)都激活 GCOS
        return True

    # ─── Stage 0 — variance + redundancy ──────────────────────────────────

    def _stage0_prescreen(
        self, env: gym.Env
    ) -> Tuple[List[int], Dict[str, Any]]:
        n_steps = int(self.config.get("prescreen_steps", 2000))
        obs_matrix = self._collect_random_rollout(env, n_steps,
                                                  with_rewards=False)
        D = obs_matrix.shape[1]
        var_thresh = float(self.config.get("var_threshold", 1e-8))
        variances = np.var(obs_matrix, axis=0)
        kept_var = [i for i in range(D) if variances[i] > var_thresh]
        dropped_static = [i for i in range(D) if variances[i] <= var_thresh]

        redundancy_thresh = float(self.config.get("redundancy_threshold", 0.99))
        dropped_redundant: List[int] = []
        if len(kept_var) > 1:
            sub = obs_matrix[:, kept_var]
            sub_std = (sub - np.mean(sub, axis=0)) / (np.std(sub, axis=0) + 1e-12)
            corr = (sub_std.T @ sub_std) / max(len(sub_std), 1)
            for i in range(len(kept_var)):
                if kept_var[i] in dropped_redundant:
                    continue
                for j in range(i + 1, len(kept_var)):
                    if kept_var[j] in dropped_redundant:
                        continue
                    if abs(corr[i, j]) > redundancy_thresh:
                        dropped_redundant.append(kept_var[j])
        kept = [i for i in kept_var if i not in dropped_redundant]

        self.logger.info(
            f"  Stage 0 (pre-screen): {D} → {len(kept)} "
            f"(static dropped {len(dropped_static)}, "
            f"redundant dropped {len(dropped_redundant)})"
        )
        return kept, {
            "n_steps":            n_steps,
            "var_threshold":      var_thresh,
            "redundancy_threshold": redundancy_thresh,
            "dropped_static":     dropped_static,
            "dropped_redundant":  dropped_redundant,
        }

    # ─── Stage 1 — LLM goal-aware semantic shortlist ──────────────────────

    def _stage1_llm_shortlist(
        self, state: PipelineState, candidates: List[int]
    ) -> Tuple[List[int], Dict[str, Any]]:
        semantic = {}
        if state.goal_spec is not None:
            semantic = dict(getattr(state.goal_spec, "obs_dim_semantics", {}) or {})
        if not semantic:
            self.logger.info(
                "  Stage 1 (LLM semantic): SKIPPED (no obs semantic info)"
            )
            return candidates, {"skipped": True, "reason": "no semantic info"}

        cand_sem = {str(i): semantic.get(str(i), "(unknown)")
                    for i in candidates}
        primary_goal = state.goal_spec.primary_goal
        secondary_goals = state.goal_spec.secondary_goals
        try:
            result = self.llm.call_json(
                system_prompt=GCOS_LLM_SYSTEM,
                user_prompt=(
                    f"TASK GOAL\n"
                    f"  primary:   {primary_goal}\n"
                    f"  secondary: {secondary_goals}\n\n"
                    f"OBSERVATION FIELDS (candidate index → description):\n"
                    f"{json.dumps(cand_sem, indent=2)}\n\n"
                    f"Decide which candidate indices are clearly relevant and "
                    f"which are clearly irrelevant. Fields you put in neither "
                    f"list will be kept by default. Be conservative."
                ),
                temperature=0.1,
                purpose="obs.gcos_selection",
            )
            explicit_drop = {int(i) for i in result.get("irrelevant_indices", [])}
            kept = [i for i in candidates if i not in explicit_drop]
            self.logger.info(
                f"  Stage 1 (LLM semantic): {len(candidates)} → {len(kept)} "
                f"(LLM explicitly dropped {len(explicit_drop)})"
            )
            return kept, {
                "relevant":           result.get("relevant_indices", []),
                "irrelevant":         sorted(explicit_drop),
                "llm_reasoning":      result.get("reasoning", ""),
            }
        except Exception as e:
            self.logger.warning(
                f"  Stage 1 (LLM semantic) failed ({e}); "
                f"keeping all candidates"
            )
            return candidates, {"error": str(e)}

    # ─── Stage 2 — MI + Granger causal screening ──────────────────────────

    def _stage2_causal_screen(
        self, env: gym.Env, candidates: List[int]
    ) -> Tuple[List[int], Dict[str, Any]]:
        from evaluation.metrics.mutual_information import mutual_information
        from evaluation.metrics.granger_causality import granger_pvalue

        n_steps = int(self.config.get("screen_steps", 5000))
        obs_matrix, rewards = self._collect_random_rollout(
            env, n_steps, with_rewards=True
        )

        # Adaptive skip: if the random-policy reward has too little variance,
        # MI and Granger against it are unreliable (locomotion envs under
        # random policy: forward velocity ≈ 0 → reward near-constant → both
        # the signal and the lag structure Granger needs collapse, and
        # real-but-weakly-correlated dims get wrongly culled). In that case
        # we defer pruning to Stage 3 (counterfactual probe with a trained
        # policy), which is the only screen that meaningfully signals on
        # such envs.
        reward_std = float(np.std(rewards))
        min_reward_std = float(self.config.get("min_reward_std", 0.5))
        if reward_std < min_reward_std:
            self.logger.warning(
                f"  Stage 2 SKIPPED — random-rollout reward std={reward_std:.4f} "
                f"< {min_reward_std} (signal too weak for MI/Granger; "
                f"relying on Stage 0 pre-screen + Stage 3 counterfactual)."
            )
            return candidates, {
                "skipped": True, "reason": "reward variance below threshold",
                "reward_std": reward_std,
                "min_reward_std": min_reward_std,
            }

        mi_thresh = float(self.config.get("mi_threshold", 0.02))
        granger_alpha = float(self.config.get("granger_alpha", 0.05))

        mi_scores: Dict[int, float] = {}
        kept_mi: List[int] = []
        for idx in candidates:
            mi = mutual_information(obs_matrix[:, idx], rewards)
            mi_scores[idx] = float(mi)
            if mi >= mi_thresh:
                kept_mi.append(idx)

        granger_pvals: Dict[int, float] = {}
        kept_gr: List[int] = []
        for idx in kept_mi:
            p = granger_pvalue(obs_matrix[:, idx], rewards, max_lag=3)
            granger_pvals[idx] = float(p)
            if p < granger_alpha:
                kept_gr.append(idx)

        self.logger.info(
            f"  Stage 2 (MI + Granger): {len(candidates)} → "
            f"{len(kept_mi)} (MI≥{mi_thresh}) → {len(kept_gr)} "
            f"(Granger p<{granger_alpha})"
        )
        return kept_gr, {
            "n_steps":         n_steps,
            "mi_threshold":    mi_thresh,
            "granger_alpha":   granger_alpha,
            "mi_scores":       mi_scores,
            "granger_pvalues": granger_pvals,
            "dropped_by_mi":      [i for i in candidates if i not in kept_mi],
            "dropped_by_granger": [i for i in kept_mi if i not in kept_gr],
        }

    # ─── Stage 3 — counterfactual probe ───────────────────────────────────

    def _stage3_counterfactual(
        self, env: gym.Env, candidates: List[int]
    ) -> Tuple[List[int], Dict[str, Any]]:
        min_cands = int(self.config.get("cf_min_candidates", 3))
        if len(candidates) < min_cands:
            return candidates, {"skipped": True,
                                "reason": f"only {len(candidates)} candidates"}
        try:
            import stable_baselines3 as sb3
        except ImportError as e:
            self.logger.warning(
                f"  Stage 3 (counterfactual): SB3 unavailable ({e}); skipping"
            )
            return candidates, {"skipped": True, "reason": "SB3 missing"}

        subset_env = ObsSubsetWrapper(env, candidates)
        cf_steps = int(self.config.get("cf_train_steps", 30000))
        cf_eval_eps = int(self.config.get("cf_eval_eps", 3))
        rel_thresh = float(self.config.get("cf_rel_drop_threshold", 0.05))

        try:
            model = sb3.PPO("MlpPolicy", subset_env, seed=0, verbose=0)
            model.learn(total_timesteps=cf_steps)
        except Exception as e:
            self.logger.warning(
                f"  Stage 3 (counterfactual): training failed ({e}); skipping"
            )
            try:
                subset_env.close()
            except Exception:
                pass
            return candidates, {"skipped": True,
                                "reason": f"PPO training failed: {e}"}

        baseline = self._eval_policy(model, subset_env, n_eps=cf_eval_eps)
        obs_matrix = self._collect_random_rollout(
            subset_env, 1000, with_rewards=False
        )
        means = np.mean(obs_matrix, axis=0)

        kept: List[int] = []
        cf_drops: Dict[int, Dict[str, float]] = {}
        for j, idx in enumerate(candidates):
            masked = self._eval_with_mask(
                model, subset_env, mask_dim=j,
                mask_value=float(means[j]), n_eps=cf_eval_eps,
            )
            drop = baseline - masked
            rel_drop = drop / (abs(baseline) + 1e-6)
            cf_drops[idx] = {
                "baseline": baseline, "masked": masked,
                "drop": drop, "rel_drop": rel_drop,
            }
            if rel_drop > rel_thresh:
                kept.append(idx)

        try:
            subset_env.close()
        except Exception:
            pass

        self.logger.info(
            f"  Stage 3 (counterfactual): {len(candidates)} → {len(kept)} "
            f"(baseline={baseline:.2f}, rel_drop_threshold={rel_thresh})"
        )
        return kept, {
            "cf_train_steps":     cf_steps,
            "cf_eval_eps":        cf_eval_eps,
            "cf_rel_threshold":   rel_thresh,
            "baseline_score":     baseline,
            "drops_per_field":    cf_drops,
        }

    # ─── helpers ──────────────────────────────────────────────────────────

    def _collect_random_rollout(
        self, env: gym.Env, n_steps: int, with_rewards: bool
    ):
        obs, _ = env.reset()
        obs_list: List[np.ndarray] = []
        rew_list: List[float] = []
        for _ in range(n_steps):
            obs_list.append(np.asarray(obs, dtype=np.float32).copy())
            action = env.action_space.sample()
            obs, rew, term, trunc, _ = env.step(action)
            if with_rewards:
                rew_list.append(float(rew))
            if term or trunc:
                obs, _ = env.reset()
        obs_arr = np.array(obs_list, dtype=np.float32)
        if with_rewards:
            return obs_arr, np.array(rew_list, dtype=np.float32)
        return obs_arr

    def _eval_policy(self, model, env, n_eps: int) -> float:
        scores = []
        for _ in range(n_eps):
            obs, _ = env.reset()
            done, ep = False, 0.0
            while not done:
                action, _ = model.predict(obs, deterministic=True)
                obs, rew, term, trunc, _ = env.step(action)
                ep += float(rew)
                done = bool(term or trunc)
            scores.append(ep)
        return float(np.mean(scores)) if scores else 0.0

    def _eval_with_mask(
        self, model, env, mask_dim: int, mask_value: float, n_eps: int
    ) -> float:
        scores = []
        for _ in range(n_eps):
            obs, _ = env.reset()
            done, ep = False, 0.0
            while not done:
                obs = np.asarray(obs, dtype=np.float32).copy()
                obs[mask_dim] = mask_value
                action, _ = model.predict(obs, deterministic=True)
                obs, rew, term, trunc, _ = env.step(action)
                ep += float(rew)
                done = bool(term or trunc)
            scores.append(ep)
        return float(np.mean(scores)) if scores else 0.0


==> anc/FARL/autorl/modules/outcome_evaluator.py <==
"""Reporting-only task resolution evaluator for AutoRL runs.

This module is deliberately outside the controller loop. It produces a
paper-auditable outcome label from env-native OMR scores and self-measured
baselines, but it never routes faults or changes training state.
"""

from __future__ import annotations

import json
import logging
import math
import sys
from datetime import datetime
from pathlib import Path
from typing import Any, Dict, List, Optional, Tuple

import numpy as np

from autorl.calibration import terminal_resolution_calibration, write_calibration
from autorl.data_types import PipelineState

try:  # scipy is optional; fallback is point-estimate + tolerance.
    from scipy import stats as _scipy_stats  # type: ignore
except Exception:  # pragma: no cover - depends on local env
    _scipy_stats = None


logger = logging.getLogger("autorl.outcome_evaluator")


# B9 fix (2026-05-28): expanded label hierarchy. Order matters — the
# classifier walks down and stops at the first match. See contract
# docs/outcome_evaluator.md for the decision tree.
#
# The legacy "COMPETENT" was misleading: it just meant "≥ 2× mini_rl
# baseline" but reads like "agent solved the task". The new scheme
# separates absolute-progress tiers (STRONG/SOTA_LEVEL) gated on
# verified SOTA from `evaluation/references/sota_thresholds.yaml`,
# from trajectory-shape tiers (LEARNING/STAGNATING/EARLY_STAGE) that
# carry "what the LLM should DO next iter" signal.
LEVELS = {
    "NOT_VERIFIED",   # pipeline crashed before any IQM
    "OMR_FAILED",     # OMR yardstick itself failed to run
    "NOT_STARTED",    # no controller iters / no trial history
    "RUNNABLE",       # env ran but didn't beat random
    "LEARNABLE",      # beats random (Welch p<0.05 or fallback)
    "EARLY_STAGE",    # 1-2 iters, IQM far below SOTA — no shape yet
    "STAGNATING",     # ≥3 recent iters flat within ±5% — needs M4 redesign
    "LEARNING",       # ≥3 iters showing positive slope — keep going
    "ABOVE_MINI_RL",  # legacy COMPETENT — ≥2× mini_rl baseline
    "STRONG",         # gap_score ≥ 0.7  vs SOTA
    "SOTA_LEVEL",     # gap_score ≥ 0.9  vs SOTA
}

# Ranked tiers for "is X strictly better than Y" comparisons.
# Note (B9 2026-05-28): trajectory tiers sit BELOW achievement tiers in
# rank — STAGNATING / LEARNING / EARLY_STAGE describe the in-flight
# learning curve while still below the STRONG/SOTA achievement bar.
# Once an agent clears gap≥0.7 (STRONG) it gets that label regardless
# of curve shape. ABOVE_MINI_RL is a fallback only when trajectory is
# "mixed".
_LEVEL_RANK = {
    "NOT_VERIFIED": 0,
    "OMR_FAILED":   1,
    "NOT_STARTED":  2,
    "RUNNABLE":     3,
    "LEARNABLE":    4,
    "EARLY_STAGE":  5,
    "STAGNATING":   6,   # below LEARNING because stagnation = needs intervention
    "ABOVE_MINI_RL": 7,
    "LEARNING":     8,   # in-flight + improving > legacy ABOVE_MINI_RL bucket
    "STRONG":       9,
    "SOTA_LEVEL":   10,
}


def level_rank(level: str) -> int:
    """Public helper for downstream readers (M4 prompt builder, paper
    table generator) to compare two `task_resolution.level` strings."""
    return _LEVEL_RANK.get(level, -1)


def classify_trajectory_shape(
    iqms: List[float],
    stagnation_window: int = 3,
    stagnation_rel_std: float = 0.05,
    learning_min_slope: float = 0.05,
    eps: float = 1e-6,
) -> str:
    """B9 public helper (2026-05-28): shape of an IQM trajectory.

    Returns one of: 'early_stage' / 'learning' / 'stagnating' / 'mixed'.
    Used both inside OutcomeEvaluator AND by diagnostics / M4 prompts at
    every controller iter so the LLM sees its own curve. Single source
    of truth for the 5-line definition of those words.

    - early_stage : len(iqms) < stagnation_window
    - stagnating  : recent window's relative-std < threshold AND
                     slope below learning_min_slope
    - learning    : slope above learning_min_slope
    - mixed       : nontrivial variance with no clear positive slope
    """
    iqms = [float(v) for v in iqms if isinstance(v, (int, float)) and math.isfinite(float(v))]
    if len(iqms) < stagnation_window:
        return "early_stage"
    recent = iqms[-stagnation_window:]
    mean = sum(recent) / len(recent)
    if abs(mean) < eps:
        spread = max(recent) - min(recent)
        return "stagnating" if spread < eps else "mixed"
    try:
        std = float(np.std(recent))
    except Exception:
        return "mixed"
    rel_std = std / max(abs(mean), eps)
    slope = (recent[-1] - recent[0]) / max(abs(recent[0]), eps)
    if rel_std < stagnation_rel_std and slope < learning_min_slope:
        return "stagnating"
    if slope >= learning_min_slope:
        return "learning"
    return "mixed"


class RandomPolicy:
    """Minimal SB3-like random policy wrapper for OMR evaluate_objective()."""

    def __init__(self, action_space: Any):
        self.action_space = action_space

    def seed(self, seed: int) -> None:
        try:
            self.action_space.seed(seed)
        except Exception:
            pass

    def predict(self, obs: Any, deterministic: bool = True):
        return self.action_space.sample(), None


class OutcomeEvaluator:
    """Compute task_resolution.json from OMR and self-run baselines."""

    def __init__(self, config: Optional[Dict[str, Any]] = None):
        cfg = config or {}
        self.enabled = bool(cfg.get("enabled", True))
        self.n_random_episodes = self._positive_int(
            cfg.get("n_random_episodes", 50), 50, "n_random_episodes"
        )
        self.n_minirl_episodes = self._positive_int(
            cfg.get("n_minirl_episodes", 50), 50, "n_minirl_episodes"
        )
        self.n_challenger_episodes = self._positive_int(
            cfg.get("n_challenger_episodes", self.n_random_episodes),
            self.n_random_episodes,
            "n_challenger_episodes",
        )
        self.competent_multiplier = float(cfg.get("competent_multiplier", 2.0))
        self.sig_threshold = float(cfg.get("sig_threshold", 0.05))
        self.fallback_tolerance = float(cfg.get("fallback_tolerance", 0.10))
        self.baseline_seed = int(cfg.get("baseline_seed", 0))
        self.eps = float(cfg.get("gap_epsilon", 1e-6))
        # B9 fix (2026-05-28): SOTA-relative grading.
        self.strong_gap_threshold = float(cfg.get("strong_gap_threshold", 0.7))
        self.sota_gap_threshold   = float(cfg.get("sota_gap_threshold", 0.9))
        # Trajectory shape parameters.
        self.early_stage_max_iters = int(cfg.get("early_stage_max_iters", 2))
        self.early_stage_max_gap   = float(cfg.get("early_stage_max_gap", 0.1))
        self.stagnation_window     = int(cfg.get("stagnation_window", 3))
        self.stagnation_rel_std    = float(cfg.get("stagnation_rel_std", 0.05))
        self.learning_min_slope    = float(cfg.get("learning_min_slope", 0.05))
        # Cached SOTA registry (lazy-loaded).
        self._sota_registry: Optional[Dict[str, Dict[str, Any]]] = None
        self._sota_path = cfg.get(
            "sota_thresholds_path",
            "evaluation/references/sota_thresholds.yaml",
        )

    def _load_sota_registry(self) -> Dict[str, Dict[str, Any]]:
        if self._sota_registry is not None:
            return self._sota_registry
        try:
            import yaml
            with open(self._sota_path, "r") as fh:
                doc = yaml.safe_load(fh) or {}
            self._sota_registry = doc.get("environments", {}) or {}
        except Exception as e:
            logger.warning(
                f"[B9] SOTA registry load failed ({self._sota_path}): {e}; "
                "STRONG/SOTA_LEVEL tiers will be unreachable for this run."
            )
            self._sota_registry = {}
        return self._sota_registry

    def _resolve_sota_entry(self, state: PipelineState) -> Optional[Dict[str, Any]]:
        """Match the current run's env to a registry entry by either
        registry key (manifest.matched_id, e.g. 'mujoco_ant') or by the
        canonical gym env_id (manifest.env_id, e.g. 'Ant-v4')."""
        registry = self._load_sota_registry()
        if not registry:
            return None
        manifest = getattr(state, "manifest", None)
        if manifest is None:
            return None
        # Try a few keys, ordered most-specific first.
        candidates = []
        env_id = getattr(manifest, "env_id", None)
        if env_id:
            candidates.append(str(env_id).lower())
        # walk registry: match on env_id field OR top-level key
        for reg_key, entry in registry.items():
            if not isinstance(entry, dict):
                continue
            entry_env_id = str(entry.get("env_id", "")).lower()
            if env_id and entry_env_id and entry_env_id == str(env_id).lower():
                return {"key": reg_key, **entry}
            if env_id and reg_key.lower() == str(env_id).lower():
                return {"key": reg_key, **entry}
        # Heuristic substring fallback (e.g. env_id='Ant-v4' → key 'ant_v4').
        if env_id:
            slug = str(env_id).lower().replace("-", "_")
            if slug in registry:
                entry = registry[slug]
                return {"key": slug, **entry} if isinstance(entry, dict) else None
        return None

    @staticmethod
    def _positive_int(value: Any, default: int, name: str) -> int:
        try:
            out = int(value)
        except Exception:
            logger.warning("%s=%r invalid; using default=%d", name, value, default)
            return default
        if out <= 0:
            logger.warning("%s=%r must be >0; using default=%d", name, value, default)
            return default
        return out

    def run(self, state: PipelineState,
            pipeline_exc: Optional[BaseException] = None) -> PipelineState:
        if not self.enabled:
            result = self._base_result(state, "NOT_VERIFIED",
                                       "outcome_evaluator disabled by config")
            return self._finalize(state, result)

        if pipeline_exc is not None:
            result = self._base_result(
                state,
                "NOT_VERIFIED",
                f"pipeline crashed: {type(pipeline_exc).__name__}: {pipeline_exc}",
            )
            return self._finalize(state, result)

        try:
            result = self._evaluate(state)
        except Exception as e:
            logger.warning("outcome evaluator failed safely: %s", e)
            result = self._base_result(
                state,
                "NOT_VERIFIED",
                f"outcome evaluator failed: {type(e).__name__}: {e}",
            )
        return self._finalize(state, result)

    def _evaluate(self, state: PipelineState) -> Dict[str, Any]:
        if state.hpo_result is None:
            return self._base_result(state, "NOT_VERIFIED", "no HPO result")

        best = self._best_so_far(state)
        if not best:
            return self._base_result(state, "NOT_VERIFIED", "no HPO best")

        omr_status = (state.pipeline_memory or {}).get("last_hpo_omr_status", {}) or {}
        if omr_status.get("all_omr_failed"):
            result = self._base_result(
                state,
                "OMR_FAILED",
                "latest HPO iteration produced no valid OMR external score",
            )
            result["evidence"]["omr_status"] = omr_status
            return result

        best_scores = self._finite_scores(best.get("best_scores") or [])
        if not best_scores:
            return self._base_result(
                state, "NOT_VERIFIED", "no OMR-valid seeds in best_so_far"
            )

        result = self._base_result(
            state,
            "RUNNABLE",
            "pipeline produced at least one OMR-valid best trial",
        )
        result["challenger"].update({
            "iqm": self._iqm(best_scores),
            "scores": best_scores,
            "n_valid": len(best_scores),
            "source": "pipeline_memory.best_so_far",
            "best_trial_id": best.get("best_trial_id"),
            "best_model_path": best.get("best_model_path"),
            "best_provenance_path": best.get("best_provenance_path"),
        })

        # AutoRL v2 Phase 0 canonical-reporting bridge. Prefer a restored-stack
        # replay of the champion model over live-state HPO scores. If replay is
        # unavailable for a legacy run, fall back to the old path below.
        prov_path = best.get("best_provenance_path")
        replay_done = False
        if prov_path:
            try:
                from autorl.replay import evaluate as replay_evaluate

                replay_result = replay_evaluate(
                    prov_path,
                    n_episodes=self.n_challenger_episodes,
                    seed=self.baseline_seed + 10_000,
                )
                obj = replay_result.get("result", {}) or {}
                om = obj.get("objective_mean")
                if om is not None:
                    replay_scores = [float(om)]
                    result["challenger"].update({
                        "iqm": float(om),
                        "scores": replay_scores,
                        "n_valid": 1,
                        "source": "v2_restored_stack_replay",
                        "re_eval_ref": str(
                            Path(prov_path).with_name(
                                f"{Path(prov_path).stem}_re_eval.json"
                            )
                        ),
                    })
                    self._write_scores(
                        state, "challenger", replay_scores, None
                    )
                    replay_done = True
            except Exception as e:
                result["challenger"]["replay_error"] = f"{type(e).__name__}: {e}"

        evaluator = self._load_objective_evaluator(state)
        if evaluator is None:
            result["rationale"] = "RUNNABLE only: OMR evaluator unavailable"
            result["baselines"]["random"]["error"] = "OMR evaluator unavailable"
            return result

        challenger_model, model_path, model_error = self._load_best_model(state, best)
        if challenger_model is None:
            result["rationale"] = (
                "RUNNABLE only: best trial exists but its model could not be loaded"
            )
            result["challenger"]["error"] = model_error
            return result

        if replay_done:
            challenger_scores = list(result["challenger"].get("scores") or [])
        else:
            challenger_scores, challenger_error = self._eval_per_episode(
                evaluator,
                challenger_model,
                self.n_challenger_episodes,
                self.baseline_seed + 10_000,
                "challenger",
            )
            result["challenger"].update({
                "iqm": self._iqm(challenger_scores) if challenger_scores else None,
                "scores": challenger_scores,
                "n_valid": len(challenger_scores),
                "source": "best_model_re_evaluated_by_outcome_evaluator",
                "best_model_path": model_path,
                "error": challenger_error,
            })
            if challenger_scores:
                result["higher_is_better"] = True
            self._write_scores(state, "challenger", challenger_scores, challenger_error)
            if not challenger_scores:
                result["rationale"] = (
                    "RUNNABLE only: challenger re-evaluation produced no valid OMR episodes"
                )
                return result

        random_policy, random_init_error = self._make_random_policy(state)
        if random_policy is None:
            result["baselines"]["random"]["error"] = random_init_error
            result["rationale"] = "RUNNABLE only: random baseline could not be initialized"
            return result

        random_scores, random_error = self._eval_per_episode(
            evaluator,
            random_policy,
            self.n_random_episodes,
            self.baseline_seed,
            "random",
        )
        self._write_scores(state, "random", random_scores, random_error)
        result["baselines"]["random"].update({
            "iqm": self._iqm(random_scores) if random_scores else None,
            "scores": random_scores,
            "n_episodes": len(random_scores),
            "method": "random_rollout",
            "error": random_error,
        })
        if len(random_scores) < 1:
            result["rationale"] = "RUNNABLE only: random baseline produced no valid OMR episodes"
            return result

        learn_test = self._welch_greater_or_fallback(
            challenger_scores,
            random_scores,
            vs="random",
            level="LEARNABLE",
        )
        result["tests"].append(learn_test)
        if not learn_test["passed"]:
            result["rationale"] = "RUNNABLE: challenger did not beat random baseline"
            return result

        result["level"] = "LEARNABLE"
        result["rationale"] = "policy beats random baseline on env-native OMR"

        mini_model, mini_path, mini_error = self._load_minirl_policy(state)
        result["baselines"]["mini_rl"]["trained_policy_path"] = mini_path
        if mini_model is None:
            result["baselines"]["mini_rl"]["error"] = mini_error
            result["tests"].append({
                "level": "COMPETENT",
                "method": "not_run",
                "p_value": None,
                "effect": None,
                "passed": False,
                "vs": f"mini_rl × {self.competent_multiplier}",
                "alternative": "greater",
                "reason": mini_error or "no mini-RL baseline",
            })
            return result

        mini_scores, mini_eval_error = self._eval_per_episode(
            evaluator,
            mini_model,
            self.n_minirl_episodes,
            self.baseline_seed + 20_000,
            "mini_rl",
        )
        self._write_scores(state, "mini_rl", mini_scores, mini_eval_error)
        result["baselines"]["mini_rl"].update({
            "iqm": self._iqm(mini_scores) if mini_scores else None,
            "scores": mini_scores,
            "n_episodes": len(mini_scores),
            "method": "m2_mini_rl_policy",
            "error": mini_eval_error,
        })
        if len(mini_scores) < 1:
            result["tests"].append({
                "level": "COMPETENT",
                "method": "not_run",
                "p_value": None,
                "effect": None,
                "passed": False,
                "vs": f"mini_rl × {self.competent_multiplier}",
                "alternative": "greater",
                "reason": "mini-RL baseline produced no valid OMR episodes",
            })
            return result

        # B9 fix (2026-05-28): replace single-tier COMPETENT check with the
        # 8-tier trajectory-aware classifier. The old `_competent_test` is
        # kept (unused but available) so legacy paper analysis scripts
        # that parse `tests[].method=one_sample_t` still find it; we run
        # it for evidence and then run the new classifier on top.
        competent_test = self._competent_test(
            challenger_scores,
            random_scores,
            mini_scores,
        )
        result["tests"].append(competent_test)
        result["normalized_improvement_ratio"] = competent_test.get(
            "normalized_improvement_ratio"
        )

        progress = self._classify_progress(
            state,
            challenger_iqm=self._iqm(challenger_scores),
            random_iqm=self._iqm(random_scores),
            mini_iqm=self._iqm(mini_scores) if mini_scores else None,
        )
        result["tests"].append({
            "level":      progress["level"],
            "method":     "trajectory_aware_8tier",
            "p_value":    None,
            "effect":     progress.get("evidence", {}).get("gap_score"),
            "passed":     progress["passed"],
            "vs":         progress["vs"],
            "alternative": "greater",
            "reason":     progress["reason"],
            "evidence":   progress["evidence"],
        })
        # The new label REPLACES the old COMPETENT one as the canonical
        # level. Old downstream readers that hardcoded "COMPETENT" will
        # need to update to read level_rank() — this is the renaming the
        # user explicitly approved.
        result["level"] = progress["level"]
        result["rationale"] = progress["reason"]
        result["trajectory_shape"] = progress["evidence"].get("trajectory_shape")
        result["gap_score_vs_sota"] = progress["evidence"].get("gap_score")
        result["sota_registry_key"] = progress["evidence"].get("registry_env_key")
        result["terminal_resolution_calibration"] = terminal_resolution_calibration(
            level=result["level"],
            evidence=progress["evidence"],
            sota_entry=self._resolve_sota_entry(state),
        )
        return result

    def _base_result(self, state: PipelineState, level: str,
                     rationale: str) -> Dict[str, Any]:
        if level not in LEVELS:
            level = "NOT_VERIFIED"
        return {
            "schema_version": "task_resolution.v1",
            "computed_at": datetime.utcnow().isoformat() + "Z",
            "computed_at_iter": int(getattr(state, "pipeline_iteration", 0) or 0),
            "level": level,
            "rationale": rationale,
            "higher_is_better": None,
            "normalized_improvement_ratio": None,
            "challenger": {
                "iqm": None,
                "scores": [],
                "n_valid": 0,
                "source": "pipeline_memory.best_so_far",
            },
            "baselines": {
                "random": {
                    "iqm": None, "scores": [], "n_episodes": 0,
                    "method": "random_rollout", "error": None,
                },
                "mini_rl": {
                    "iqm": None, "scores": [], "n_episodes": 0,
                    "method": "m2_mini_rl_policy",
                    "trained_policy_path": None,
                    "error": None,
                },
                "library": {
                    "iqm": None,
                    "scores": [],
                    "n_episodes": 0,
                    "method": "library_default_baseline",
                    "error": "NOT_IMPLEMENTED - future_work=STRONG",
                },
            },
            "tests": [],
            "evidence": {},
            "config": {
                "n_random_episodes": self.n_random_episodes,
                "n_minirl_episodes": self.n_minirl_episodes,
                "n_challenger_episodes": self.n_challenger_episodes,
                "competent_multiplier": self.competent_multiplier,
                "sig_threshold": self.sig_threshold,
                "fallback_tolerance": self.fallback_tolerance,
                "baseline_seed": self.baseline_seed,
                "gap_epsilon": self.eps,
            },
        }

    def _finalize(self, state: PipelineState, result: Dict[str, Any]) -> PipelineState:
        # B9 fix (2026-05-28): the old "STRONG = NOT_IMPLEMENTED placeholder"
        # is gone — STRONG / SOTA_LEVEL are real tiers now, computed from
        # the trajectory_aware_8tier classifier against
        # `evaluation/references/sota_thresholds.yaml`. We no longer pad
        # the tests list with a NOT_IMPLEMENTED row.
        if not isinstance(result.get("terminal_resolution_calibration"), dict):
            evidence = {}
            if isinstance(result.get("evidence"), dict):
                evidence.update(result.get("evidence") or {})
            evidence.update({
                "registry_env_key": result.get("sota_registry_key"),
                "gap_score": result.get("gap_score_vs_sota"),
            })
            result["terminal_resolution_calibration"] = terminal_resolution_calibration(
                level=str(result.get("level") or "NOT_VERIFIED"),
                evidence=evidence,
                sota_entry=self._resolve_sota_entry(state),
            )
        state.task_resolution = result
        self._write_json(state.run_dir / "task_resolution.json", result)
        try:
            cal = result.get("terminal_resolution_calibration")
            if isinstance(cal, dict):
                write_calibration(state.run_dir, cal)
        except Exception as e:
            logger.warning("terminal calibration write failed: %s", e)
        self._write_meta(state)
        logger.info("task_resolution=%s (%s)", result.get("level"),
                    result.get("rationale"))
        return state

    def _best_so_far(self, state: PipelineState) -> Optional[Dict[str, Any]]:
        mem = getattr(state, "pipeline_memory", {}) or {}
        best = mem.get("best_so_far")
        return best if isinstance(best, dict) else None

    def _load_objective_evaluator(self, state: PipelineState):
        # B10 fix (2026-05-28): previously this `exec(compile(...))` had no
        # try/except, so an OMR file with a syntax error or a bad import
        # would crash outcome_evaluator entirely and be reported as
        # task_resolution=NOT_VERIFIED (which means "evaluator never ran"),
        # making it indistinguishable from "evaluator ran but agent didn't
        # learn". We now catch the load error, log it, and return None so
        # the caller can degrade gracefully and surface OMR_FAILED.
        path = getattr(state, "objective_metric_path", None)
        if not path or not Path(path).exists():
            return None
        ns: Dict[str, Any] = {"__file__": str(path)}
        run_dir_str = str(Path(path).parent)
        if run_dir_str not in sys.path:
            sys.path.insert(0, run_dir_str)
        try:
            exec(compile(Path(path).read_text(encoding="utf-8"), str(path), "exec"), ns)
        except Exception as e:
            logger.warning(
                f"[OMR] load failed for {path} ({type(e).__name__}: {e}); "
                "outcome_evaluator will treat OMR as unavailable."
            )
            # Stash the error onto state so result.json can surface OMR_FAILED.
            try:
                state.omr_load_error = f"{type(e).__name__}: {str(e)[:200]}"
            except Exception:
                pass
            return None
        fn = ns.get("evaluate_objective")
        return fn if callable(fn) else None

    def _load_best_model(self, state: PipelineState,
                         best: Dict[str, Any]) -> Tuple[Any, Optional[str], str]:
        try:
            import stable_baselines3 as sb3
        except Exception as e:
            return None, None, f"stable_baselines3 import failed: {e}"

        algo_name = (
            state.algorithm_config.algorithm_name.upper()
            if state.algorithm_config else "PPO"
        )
        algo_map = {
            "PPO": sb3.PPO, "SAC": sb3.SAC, "TD3": sb3.TD3,
            "A2C": sb3.A2C, "DDPG": sb3.DDPG, "DQN": sb3.DQN,
        }
        AlgoCls = algo_map.get(algo_name, sb3.PPO)
        path = best.get("best_model_path")
        candidates: List[Path] = []
        if path:
            candidates.append(Path(path))
        trial_id = best.get("best_trial_id")
        seed = best.get("best_seed")
        if trial_id is not None and seed is not None:
            candidates.append(
                state.run_dir / "models"
                / f"iter{best.get('saved_at_iter', 0)}_trial{trial_id}_seed{seed}.zip"
            )
            candidates.append(
                state.run_dir / "models" / f"trial{trial_id}_seed{seed}.zip"
            )
        if trial_id is not None:
            candidates.extend(sorted(
                (state.run_dir / "models").glob(f"iter*_trial{trial_id}_seed*.zip")
            ))
            candidates.extend(sorted(
                (state.run_dir / "models").glob(f"trial{trial_id}_seed*.zip")
            ))
        candidates.extend(sorted((state.run_dir / "models").glob("*.zip")))

        seen = set()
        for cand in candidates:
            if str(cand) in seen:
                continue
            seen.add(str(cand))
            if not cand.exists():
                continue
            try:
                return AlgoCls.load(str(cand)), str(cand), ""
            except Exception as e:
                last = f"model load failed at {cand}: {e}"
        return None, str(candidates[0]) if candidates else None, (
            locals().get("last", "no best model checkpoint found")
        )

    def _load_minirl_policy(self, state: PipelineState) -> Tuple[Any, Optional[str], str]:
        ep = (
            state.goal_spec.env_perception
            if state.goal_spec and state.goal_spec.env_perception else None
        )
        path = getattr(ep, "trained_policy_path", None) if ep else None
        if not path:
            return None, None, "no minirl baseline"
        p = Path(path)
        if not p.exists():
            return None, str(p), f"file missing at {p}"
        try:
            import stable_baselines3 as sb3
            algo_name = (
                getattr(ep, "trained_policy_algo", "") or
                (state.algorithm_config.algorithm_name if state.algorithm_config else "PPO")
            ).upper()
            algo_map = {
                "PPO": sb3.PPO, "SAC": sb3.SAC, "TD3": sb3.TD3,
                "A2C": sb3.A2C, "DDPG": sb3.DDPG, "DQN": sb3.DQN,
            }
            return algo_map.get(algo_name, sb3.PPO).load(str(p)), str(p), ""
        except Exception as e:
            return None, str(p), f"model load failed: {e}"

    def _make_random_policy(self, state: PipelineState) -> Tuple[Optional[RandomPolicy], str]:
        try:
            from autorl.env_builder import build_env
            env = build_env(state.run_dir, apply_reward=False)
            try:
                env.reset(seed=self.baseline_seed)
            except TypeError:
                env.reset()
            try:
                env.action_space.seed(self.baseline_seed)
            except Exception:
                pass
            policy = RandomPolicy(env.action_space)
            env.close()
            return policy, ""
        except Exception as e:
            return None, f"random rollout env init failed: {e}"

    def _eval_per_episode(self, evaluator: Any, model: Any, n: int,
                          seed: int, label: str) -> Tuple[List[float], Optional[str]]:
        scores: List[float] = []
        errors: List[str] = []
        for i in range(n):
            ep_seed = int(seed + i)
            try:
                seed_fn = getattr(model, "seed", None)
                if callable(seed_fn):
                    seed_fn(ep_seed)
                obj = evaluator(model, n_episodes=1, seed=ep_seed)
                if obj.get("higher_is_better") is not True:
                    raise RuntimeError(
                        "OMR did not emit higher_is_better=true; "
                        "cannot classify outcome safely"
                    )
                returns = obj.get("returns") or []
                raw = returns[0] if returns else obj.get("objective_mean")
                value = float(raw)
                if math.isfinite(value):
                    scores.append(value)
                else:
                    errors.append(f"episode {i}: non-finite objective {value}")
            except Exception as e:
                errors.append(f"episode {i}: {type(e).__name__}: {e}")
        if scores:
            return scores, "; ".join(errors[:5]) if errors else None
        return [], "; ".join(errors[:5]) if errors else f"{label} eval produced no scores"

    def _welch_greater_or_fallback(self, challenger: List[float],
                                   baseline: List[float], vs: str,
                                   level: str) -> Dict[str, Any]:
        ch_iqm = self._iqm(challenger)
        base_iqm = self._iqm(baseline)
        effect = (ch_iqm - base_iqm) / max(abs(base_iqm), 1.0)
        p_value = None
        method = "point_estimate_fallback"
        passed = False
        reason = ""
        if (_scipy_stats is not None and len(challenger) >= 2
                and len(baseline) >= 2
                and self._all_groups_have_variance(challenger, baseline)):
            try:
                test = _scipy_stats.ttest_ind(
                    challenger, baseline, equal_var=False, nan_policy="omit"
                )
                t_stat = float(test.statistic)
                p_two = float(test.pvalue)
                if math.isfinite(t_stat) and math.isfinite(p_two):
                    p_value = p_two / 2.0 if t_stat > 0 else 1.0 - (p_two / 2.0)
                    method = "welch_t"
                    passed = bool(p_value < self.sig_threshold and ch_iqm > base_iqm)
                else:
                    t_stat = None
            except Exception as e:
                reason = f"Welch test failed: {e}"
        if p_value is None:
            margin = self.fallback_tolerance * max(abs(base_iqm), 1.0)
            passed = bool(ch_iqm > base_iqm + margin)
            if not reason:
                reason = "insufficient t-test power; used point estimate tolerance"
        elif not passed:
            reason = "challenger not significantly greater"
        return {
            "level": level,
            "method": method,
            "p_value": p_value,
            "effect": effect,
            "passed": passed,
            "vs": vs,
            "alternative": "greater",
            "reason": reason,
        }

    def _classify_progress(
        self,
        state: PipelineState,
        challenger_iqm: float,
        random_iqm: float,
        mini_iqm: Optional[float],
    ) -> Dict[str, Any]:
        """B9 fix (2026-05-28): trajectory-aware 8-tier classifier.

        Replaces the single-step `_competent_test` "is challenger > 2×mini_rl"
        check. Walks tiers top-down (SOTA_LEVEL → ... → LEARNABLE) and
        returns the first match along with the supporting evidence.

        Trajectory tiers (EARLY_STAGE / LEARNING / STAGNATING) use the IQM
        history recorded in `state.pipeline_memory["trial_history"]`. The
        purpose of these labels is to tell the *next* iter's LLM
        (diagnostics + M4 reward redesign) WHAT TO DO:
          - LEARNING  → keep current reward design, give it more budget
          - STAGNATING → redesign reward (M4 escalation warranted)
          - EARLY_STAGE → too soon to draw any conclusion; train more
        """
        sota_entry = self._resolve_sota_entry(state)
        # IQM history → trajectory shape.
        history_iqms = self._collect_history_iqms(state)
        shape = self._classify_trajectory_shape(history_iqms)

        # gap_score vs SOTA (only when registry has a match).
        gap_score: Optional[float] = None
        sota_iqm: Optional[float] = None
        registry_random_iqm: Optional[float] = None
        if sota_entry is not None:
            try:
                sota_iqm = float(sota_entry.get("sota_iqm"))
                registry_random_iqm = float(sota_entry.get("random_iqm"))
                denom = sota_iqm - registry_random_iqm
                # For "higher_is_better=true", a positive gap means closer
                # to SOTA. Denom can be ~0 if registry random==sota (don't
                # divide by 0).
                if abs(denom) > self.eps:
                    gap_score = (challenger_iqm - registry_random_iqm) / denom
            except Exception as e:
                logger.warning(f"[B9] sota_entry parse failed: {e}")

        # Decision tree — pick highest tier whose gate fires.
        evidence: Dict[str, Any] = {
            "challenger_iqm":   challenger_iqm,
            "self_random_iqm":  random_iqm,
            "self_mini_iqm":    mini_iqm,
            "registry_env_key": sota_entry.get("key") if sota_entry else None,
            "registry_sota_iqm": sota_iqm,
            "registry_random_iqm": registry_random_iqm,
            "gap_score":        gap_score,
            "n_iters_with_iqm": len(history_iqms),
            "trajectory_shape": shape,
        }

        # B9 decision-tree priority (per user 2026-05-28 spec):
        #
        #   SOTA_LEVEL   ← achievement: gap ≥ 0.9
        #   STRONG       ← achievement: gap ≥ 0.7
        #   LEARNING     ← in-flight, positive slope (user: "正在学习")
        #   STAGNATING   ← in-flight, recent iters flat (user: "最近迭代停滞")
        #   EARLY_STAGE  ← only 1-2 iters yet (user: "初始阶段")
        #   ABOVE_MINI_RL ← legacy: clears 2× mini_rl baseline
        #   LEARNABLE    ← just beats random
        #
        # i.e., once STRONG/SOTA_LEVEL fires, the trajectory shape no
        # longer drives the label (achievement wins). BELOW the STRONG
        # bar, the trajectory shape IS the label — that's the signal the
        # LLM acts on. ABOVE_MINI_RL is kept as a paper-historical
        # category only when trajectory shape is "mixed" (no clear signal).
        if gap_score is not None and gap_score >= self.sota_gap_threshold:
            return {
                "level":  "SOTA_LEVEL",
                "passed": True,
                "vs":     f"sota×{self.sota_gap_threshold}",
                "reason": (
                    f"gap_score={gap_score:.3f} ≥ {self.sota_gap_threshold} "
                    f"(challenger={challenger_iqm:.3f}, "
                    f"sota={sota_iqm:.3f}, random_ref={registry_random_iqm:.3f})"
                ),
                "evidence": evidence,
            }
        if gap_score is not None and gap_score >= self.strong_gap_threshold:
            return {
                "level":  "STRONG",
                "passed": True,
                "vs":     f"sota×{self.strong_gap_threshold}",
                "reason": (
                    f"gap_score={gap_score:.3f} ≥ {self.strong_gap_threshold} "
                    f"(challenger={challenger_iqm:.3f}, sota={sota_iqm:.3f})"
                ),
                "evidence": evidence,
            }

        # ── In-flight trajectory tiers (user: 学习 / 停滞 / 初始) ──
        if shape == "learning":
            return {
                "level":  "LEARNING",
                "passed": True,
                "vs":     "trajectory_slope",
                "reason": (
                    f"recent {self.stagnation_window}-iter trajectory shows "
                    f"positive slope; keep current direction. "
                    f"gap_score={gap_score} (still below STRONG bar)"
                ),
                "evidence": evidence,
            }
        if shape == "stagnating":
            return {
                "level":  "STAGNATING",
                "passed": False,
                "vs":     "trajectory_slope",
                "reason": (
                    f"recent {self.stagnation_window}-iter IQM std/mean < "
                    f"{self.stagnation_rel_std}; reward redesign / M4 "
                    f"escalation warranted (gap_score={gap_score})."
                ),
                "evidence": evidence,
            }
        if shape == "early_stage":
            return {
                "level":  "EARLY_STAGE",
                "passed": True,
                "vs":     "trajectory_slope",
                "reason": (
                    f"only {len(history_iqms)} iter(s) of evidence; "
                    "agent is still warming up — train more before grading."
                ),
                "evidence": evidence,
            }

        # shape == "mixed" — no clear trajectory signal. Fall back to
        # the legacy mini_rl-baseline achievement bar.
        if mini_iqm is not None:
            agent_gap = challenger_iqm - random_iqm
            mini_gap  = mini_iqm - random_iqm
            denom = max(mini_gap, self.eps)
            ratio = agent_gap / denom
            evidence["above_mini_rl_ratio"] = ratio
            if ratio >= self.competent_multiplier:
                return {
                    "level":  "ABOVE_MINI_RL",
                    "passed": True,
                    "vs":     f"mini_rl × {self.competent_multiplier}",
                    "reason": (
                        f"agent_gap/mini_gap={ratio:.2f} ≥ "
                        f"{self.competent_multiplier} (legacy bar) — trajectory "
                        f"shape is 'mixed' so no in-flight tier applies."
                    ),
                    "evidence": evidence,
                }

        return {
            "level":  "LEARNABLE",
            "passed": True,
            "vs":     "random_baseline",
            "reason": (
                f"beats random but below all higher tiers "
                f"(gap_score={gap_score}, shape={shape})"
            ),
            "evidence": evidence,
        }

    @staticmethod
    def _collect_history_iqms(state: PipelineState) -> List[float]:
        """Pull `external_metric` from each entry in
        pipeline_memory.trial_history. Drops non-finite entries."""
        mem = getattr(state, "pipeline_memory", {}) or {}
        history = mem.get("trial_history") or []
        out = []
        for rec in history:
            if not isinstance(rec, dict):
                continue
            v = rec.get("external_metric")
            try:
                f = float(v)
            except Exception:
                continue
            if math.isfinite(f):
                out.append(f)
        return out

    def _classify_trajectory_shape(self, iqms: List[float]) -> str:
        """Delegates to the module-level helper so diagnostics / M4 use
        the same definition. Settings come from `self.*`."""
        return classify_trajectory_shape(
            iqms,
            stagnation_window=self.stagnation_window,
            stagnation_rel_std=self.stagnation_rel_std,
            learning_min_slope=self.learning_min_slope,
            eps=self.eps,
        )

    def _competent_test(self, challenger: List[float], random_scores: List[float],
                        mini_scores: List[float]) -> Dict[str, Any]:
        ch_iqm = self._iqm(challenger)
        random_iqm = self._iqm(random_scores)
        mini_iqm = self._iqm(mini_scores)
        agent_gap = ch_iqm - random_iqm
        mini_gap = mini_iqm - random_iqm
        denom = max(mini_gap, self.eps)
        ratio = agent_gap / denom
        threshold = random_iqm + self.competent_multiplier * denom
        p_value = None
        method = "point_estimate_fallback"
        passed = False
        reason = ""
        if (_scipy_stats is not None and len(challenger) >= 2
                and self._all_groups_have_variance(challenger)):
            try:
                test = _scipy_stats.ttest_1samp(
                    challenger, popmean=threshold, nan_policy="omit"
                )
                t_stat = float(test.statistic)
                if math.isfinite(t_stat):
                    p_value = float(_scipy_stats.t.sf(t_stat, len(challenger) - 1))
                    method = "one_sample_t"
                    passed = bool(p_value < self.sig_threshold and ch_iqm >= threshold)
            except Exception as e:
                reason = f"one-sample t-test failed: {e}"
        if p_value is None:
            margin = self.fallback_tolerance * max(abs(threshold), 1.0)
            passed = bool(ch_iqm >= threshold + margin)
            if not reason:
                reason = "insufficient t-test power; used point estimate tolerance"
        elif not passed:
            reason = "challenger did not clear gap-based competence threshold"
        return {
            "level": "COMPETENT",
            "method": method,
            "p_value": p_value,
            "effect": ratio,
            "normalized_improvement_ratio": ratio,
            "agent_gap": agent_gap,
            "mini_gap": mini_gap,
            "threshold": threshold,
            "passed": passed,
            "vs": f"mini_rl × {self.competent_multiplier}",
            "alternative": "greater",
            "reason": reason,
        }

    @staticmethod
    def _finite_scores(values: List[Any]) -> List[float]:
        out = []
        for v in values:
            try:
                f = float(v)
            except Exception:
                continue
            if math.isfinite(f):
                out.append(f)
        return out

    @staticmethod
    def _all_groups_have_variance(*groups: List[float]) -> bool:
        """Avoid scipy precision warnings on constant/tied smoke-test samples."""
        for group in groups:
            vals = [float(v) for v in group if math.isfinite(float(v))]
            if len(vals) < 2 or float(np.std(vals)) <= 1e-12:
                return False
        return True

    @staticmethod
    def _iqm(values: List[float]) -> float:
        vals = sorted(float(v) for v in values if math.isfinite(float(v)))
        if not vals:
            return float("nan")
        q1 = len(vals) // 4
        q3 = 3 * len(vals) // 4
        return float(np.mean(vals[q1:q3 + 1]))

    def _write_scores(self, state: PipelineState, name: str,
                      scores: List[float], error: Optional[str]) -> None:
        path = state.run_dir / "baseline_runs" / f"{name}_scores.json"
        self._write_json(path, {
            "name": name,
            "scores": scores,
            "n_valid": len(scores),
            "iqm": self._iqm(scores) if scores else None,
            "error": error,
            "baseline_seed": self.baseline_seed,
        })

    def _write_meta(self, state: PipelineState) -> None:
        self._write_json(state.run_dir / "baseline_runs" / "meta.json", {
            "schema_version": "baseline_runs.v1",
            "baseline_seed": self.baseline_seed,
            "config": {
                "n_random_episodes": self.n_random_episodes,
                "n_minirl_episodes": self.n_minirl_episodes,
                "n_challenger_episodes": self.n_challenger_episodes,
                "competent_multiplier": self.competent_multiplier,
                "sig_threshold": self.sig_threshold,
                "fallback_tolerance": self.fallback_tolerance,
            },
            "computed_at_iter": int(getattr(state, "pipeline_iteration", 0) or 0),
        })

    @staticmethod
    def _write_json(path: Path, data: Dict[str, Any]) -> None:
        path.parent.mkdir(parents=True, exist_ok=True)
        path.write_text(json.dumps(data, indent=2, default=str), encoding="utf-8")


==> anc/FARL/autorl/modules/raw_sim_discoverer.py <==
"""Raw-Sim Discovery — Pillar 2 auto-adaptation to arbitrary OSS sims.
========================================================================

Given a bare env name like "MetaWorld door-open-v3" or "Honor of Kings"
+ a task hint, this module:

  1. LLM proposes the most likely pip package + import path + API pattern
     (LLMs know thousands of OSS RL libraries from training).
  2. Sandbox-installs the package in an isolated venv (so a wrong guess
     doesn't pollute the main env; failed installs don't break the user).
  3. Introspects the installed package (dir, docstrings, classes) for
     verified API surface — feeds this back to the LLM.
  4. LLM writes env_adapter.py using the verified API + task hint.
  5. Sandbox-verifies adapter (instantiate + reset + 5 steps); LLM
     self-repairs on traceback up to N attempts.
  6. Returns the verified adapter code + package name + minimal install
     instructions so the orchestrator can install in the main run env.

Design notes:
  - LLM client has NO tool_use — all introspection is imperative Python;
    LLM only sees results as context strings.
  - venv isolation (~5s create) chosen over Docker (~minutes build) for
    fast iteration. Docker upgrade tracked in spec.
  - Failure modes: if web/install/verify all fail after retries, M1
    falls back to its existing NL_TENSOR_SHELL path (so a bad raw_sim
    hint never crashes the pipeline — it just downgrades).
"""
from __future__ import annotations

import json
import logging
import os
import re
import shutil
import subprocess
import sys
import tempfile
import textwrap
from dataclasses import dataclass, field
from pathlib import Path
from typing import Any, Dict, List, Optional, Tuple


# ---------------------------------------------------------------- prompts


PROPOSE_PACKAGE_SYSTEM = """You are an expert RL/simulation engineer with deep
knowledge of open-source environments. Given a user-provided env name
(possibly informal) and a brief task hint, identify the MOST LIKELY official
open-source Python library that provides this environment, plus the canonical
API to instantiate it.

ALWAYS return 2-3 candidates ranked by confidence, even if one looks obvious.
Many RL libraries have both a LEGACY name (e.g. `gym-minigrid` on old gym) and
a MODERN name (e.g. `minigrid` on gymnasium). Listing both gives the framework
a chance to fall back when your top guess targets an API the sandbox can't
import. Prefer modern gymnasium-based packages first; legacy gym packages
second. The downstream sandbox will install in a venv that has `gymnasium`
and `numpy` available via `--system-site-packages`, so prefer adapters
written against gymnasium.

CRITICAL — RAW-SIM OBSERVABILITY CONTRACT:
  • A strict raw-sim adapter should expose the simulator's public sensor/raw
    state observation variables, including documented coordinate fields such
    as end-effector/object/target xyz when the simulator offers them.
  • Do NOT compute or expose answer-like helper signals such as distance-to-
    target, success thresholds, shaped reward terms, native reward components,
    or demonstration-derived labels. M2/M4 must discover and compute those
    from observation variables later.
  • If a library offers both hidden-goal/meta-RL benchmark wrappers and
    observable/full-state/raw-state wrappers, prefer the observable/full-state
    wrapper. Hiding a public target coordinate creates an artificial grounding
    wall; exposing the coordinate is not the same as exposing a precomputed
    distance, threshold, or reward.

CRITICAL — KNOWN BREAKING API CHANGES (do NOT use the legacy patterns below):
  • MetaWorld: the PyPI `metaworld` package is now V3-ONLY. Do NOT use
    `ALL_V2_ENVIRONMENTS`, `ALL_V1_ENVIRONMENTS`, or task names like
    `reach-v2`. For strict raw-sim, do NOT use `metaworld.ML1(...)` unless no
    public observable alternative exists: ML1 intentionally hides the goal
    coordinate from the observation. Prefer the V3 goal-observable registry:
        import metaworld
        env_key = 'door-open-v3-goal-observable'
        env_cls = metaworld.ALL_V3_ENVIRONMENTS_GOAL_OBSERVABLE[env_key]
        env = env_cls()
    All MetaWorld tasks have suffix `-v3` (door-open-v3, reach-v3,
    button-press-topdown-v3, drawer-open-v3, window-open-v3, pick-place-v3,
    push-v3, etc.). Their goal-observable registry keys append
    `-goal-observable` (for example `reach-v3-goal-observable`). Older docs
    that mention v1/v2 are stale.
  • Gymnasium (not gym): `obs, reward, terminated, truncated, info` 5-tuple
    on step; `reset()` returns `(obs, info)`. DO NOT emit the old gym 4-tuple.

For each candidate output:
  - pip_name:        the exact pip install string (may include version pin)
  - import_path:     the top-level module to import (e.g. "metaworld")
  - api_pattern:     A SHORT (≤10 lines) Python snippet showing how to
                     instantiate ONE env instance of the requested task.
                     The snippet must end with a variable called `env` bound
                     to a gymnasium-compatible env.
  - confidence:      0.0-1.0 (be calibrated; widely-used libs get 0.9+)
  - notes:           anything the next LLM call (adapter writer) should know
                     about API quirks (deprecated API, dict vs flat obs,
                     extra reset args, render_mode handling, etc.)

If you genuinely cannot identify any plausible library, return an empty
candidates list with a reason.

Output JSON only:
{
  "candidates": [
    {
      "pip_name": "...",
      "import_path": "...",
      "api_pattern": "...",
      "confidence": 0.95,
      "notes": "..."
    }
  ],
  "reason_if_empty": "..."
}
"""


WRITE_ADAPTER_SYSTEM = """You are an expert Python engineer. Write the body of
an `env_adapter.py` module that provides a single function:

    def make_env(**kwargs) -> gymnasium.Env:
        ...

It must return a gymnasium-compatible env wrapping the user-requested task
from the given OSS library. The env's reset() and step() must follow the
gymnasium 5-tuple API: reset() returns (obs, info); step(action) returns
(obs, reward, terminated, truncated, info).

REQUIREMENTS:
  1. Use ONLY the verified API surface listed in the user prompt — do not
     invent attribute names.
  2. The function name MUST be `make_env` and must accept arbitrary **kwargs
     (silently ignored if unused, so callers can pass render_mode, seed, etc.
     without crashing).
     If kwargs contains `render_mode`, either forward it to the underlying
     constructor when supported or set `env.render_mode = render_mode` when
     that attribute exists. This keeps GIF/video recording from failing on
     simulator-native render APIs such as MetaWorld.
  3. If the underlying API does NOT match gymnasium (e.g. returns a 4-tuple,
     or uses dict observations), write a thin wrapper inside this file that
     converts to the standard gymnasium API.

     CRITICAL — DOUBLE-WRAP ANTI-PATTERN (Reach-v3 / button-press 2026-05-24):
     If the underlying env ALREADY follows gymnasium (e.g. MetaWorld V3:
     reset() → (obs, info); step() → 5-tuple), do NOT re-wrap. Wrappers
     that blindly do `obs = self.env.reset(); return obs, {}` will
     produce `((real_obs, real_info), {})` — a double-tuple — and M2's
     np.asarray will crash. ALWAYS detect first:
         out = self.env.reset(**kwargs)
         if isinstance(out, tuple) and len(out) == 2:
             return out                  # already (obs, info)
         return out, {}                  # bare obs, add empty info
     Same pattern for step(): if `self.env.step(a)` already returns 5-tuple,
     return it unchanged; only convert when it's 4-tuple.
  4. The file must be self-contained — no imports from autorl.*.
  5. If the library needs a per-instance task selection step (e.g.
     `env.set_task(task)`), do it inside `make_env` so every caller gets a
     ready-to-use env.
  6. CRITICAL — INHERITANCE RULE: any wrapper class you write MUST inherit
     from `gymnasium.Wrapper` or `gymnasium.Env`. Duck-typing (defining
     reset/step on a plain object) FAILS downstream: stable_baselines3,
     PettingZoo, and the OMR evaluator all run `isinstance(env, gymnasium.Env)`
     and will REJECT a non-subclass with AssertionError. Example:
         CORRECT:  class FiveTupleAdapter(gymnasium.Wrapper):
                       def __init__(self, env): super().__init__(env)
         WRONG:    class FiveTupleAdapter:        ← isinstance fails
                       def __init__(self, env): self.env = env
     `make_env()` must return an object where `isinstance(env, gymnasium.Env)`
     is True.
  7. CRITICAL — STRICT RAW-SIM OBSERVABILITY: preserve public raw observation
     variables from the simulator, including documented coordinate fields for
     agent/object/target state when an observable/full-state variant exists.
     Prefer observable/full-state/raw-state APIs over hidden-goal/meta-RL APIs.
     Do NOT add precomputed distances, success thresholds, native reward
     components, or shaped reward helper values to the observation or info
     channel; downstream modules must infer and compute those themselves.

Output ONLY the Python source code — no markdown fences, no preamble.
"""


REPAIR_ADAPTER_SYSTEM = """You are an expert Python engineer. The adapter
code below failed a sandbox sanity check. Fix it.

Keep the `make_env(**kwargs)` function signature. The fixed version must run
the smoke test: `env = make_env(); env.reset(); env.step(env.action_space.sample())`.
It must also tolerate `make_env(render_mode="rgb_array")` without raising.

Output ONLY the corrected Python — no markdown, no preamble.
"""


# ---------------------------------------------------------------- types


@dataclass
class DiscoveryCandidate:
    pip_name: str
    import_path: str
    api_pattern: str
    confidence: float
    notes: str = ""


@dataclass
class APIInfo:
    """What we learned from importing the installed package."""
    top_level_attrs: List[str]
    submodules: List[str]
    relevant_callables: Dict[str, str]   # name → signature/doc snippet
    pattern_test_passed: bool
    pattern_test_error: str = ""


@dataclass
class DiscoveryResult:
    """End-to-end outcome of raw-sim discovery."""
    ok: bool
    package_name: str = ""
    import_path: str = ""
    adapter_code: str = ""
    api_pattern: str = ""
    install_command: str = ""
    failure_reason: str = ""
    candidates_tried: List[Dict[str, Any]] = field(default_factory=list)


# ---------------------------------------------------------------- main class


class RawSimDiscoverer:
    """Discover an OSS sim library + auto-write an env_adapter for it."""

    def __init__(self, llm, coding_llm, config: Optional[Dict[str, Any]] = None):
        self.llm = llm
        self.coding_llm = coding_llm
        self.cfg = config or {}
        self.max_install_candidates = int(self.cfg.get("max_install_candidates", 3))
        self.max_adapter_repair = int(self.cfg.get("max_adapter_repair", 3))
        self.sandbox_use_main_venv = bool(self.cfg.get("sandbox_use_main_venv", False))
        self.logger = logging.getLogger("autorl.raw_sim_discoverer")

    # ─────────────────────────────────────────────────────── entry point

    def discover(self, env_name: str, task_hint: str,
                 run_dir: Path, is_strict_raw_sim: bool = False) -> DiscoveryResult:
        """Full pipeline: propose → install → introspect → write → verify.

        P2 public-spec mode lets M2/M4 see terminal intent and public
        observation/action semantics. M1 adapter discovery remains mechanical:
        package selection and adapter boilerplate should preserve the public API,
        not encode task-specific rewards or success formulas. Downstream M2/M4
        receive public task/interface semantics through the audited public-spec
        contract instead.
        """
        self.logger.info(f"Raw-sim discovery: env_name={env_name!r}, "
                         f"task_hint={task_hint[:80]!r}, "
                         f"m1_adapter_goal_blind={is_strict_raw_sim}")
        llm_task_hint = (
            "(terminal intent withheld from M1 adapter discovery: identify the "
            "library and write the adapter from env identity plus introspected "
            "public API only; do NOT encode task reward or success logic)"
            if is_strict_raw_sim else task_hint
        )

        # 1. LLM proposes pip package candidates
        # B12 fix (2026-05-28): distinguish "LLM said no candidates" (model
        # decision) from "LLM call itself failed" (network outage / auth
        # error). The two cases warrant different downstream behavior — a
        # network outage should NOT poison the run's audit log with
        # "library not found".
        candidates, propose_error = self._propose_packages(
            env_name, task_hint, llm_task_hint=llm_task_hint,
            is_strict_raw_sim=is_strict_raw_sim)
        if not candidates:
            if propose_error:
                reason = f"LLM proposal call failed: {propose_error}"
            else:
                reason = "LLM could not identify any plausible library"
            return DiscoveryResult(ok=False, failure_reason=reason)

        self.logger.info(f"LLM proposed {len(candidates)} candidate package(s)")
        for c in candidates[:self.max_install_candidates]:
            self.logger.info(f"  • {c.pip_name} (import {c.import_path}, "
                             f"conf={c.confidence:.2f})")

        tried: List[Dict[str, Any]] = []

        # 2. Try each candidate until one installs + introspects cleanly
        for candidate in candidates[:self.max_install_candidates]:
            tried_entry = {
                "pip_name": candidate.pip_name,
                "import_path": candidate.import_path,
                "confidence": candidate.confidence,
            }
            self.logger.info(f"--- Trying candidate: {candidate.pip_name} ---")

            # 2a. Sandbox install
            installed, install_log = self._install_in_sandbox(candidate.pip_name)
            tried_entry["install_ok"] = installed
            if not installed:
                tried_entry["install_log_tail"] = install_log[-400:]
                self.logger.warning(f"  install FAILED, tail:\n{install_log[-400:]}")
                tried.append(tried_entry)
                continue
            self.logger.info(f"  install OK")

            # 2b. Verified API introspection (in sandbox, isolated subprocess)
            api_info = self._introspect_api(
                candidate.import_path, candidate.api_pattern
            )
            tried_entry["import_ok"] = bool(api_info.top_level_attrs)
            tried_entry["pattern_test_passed"] = api_info.pattern_test_passed
            if not api_info.pattern_test_passed:
                tried_entry["pattern_test_error"] = api_info.pattern_test_error
                self.logger.warning(f"  api pattern test FAILED: "
                                    f"{api_info.pattern_test_error[:200]}")
            else:
                self.logger.info(f"  api pattern test OK "
                                 f"({len(api_info.top_level_attrs)} top-level attrs)")

            # 2c. LLM writes adapter (even if pattern test failed, with the
            #     traceback as extra context — sometimes LLM can fix the
            #     pattern from introspection alone).
            adapter_code = self._write_adapter(
                env_name, llm_task_hint, candidate, api_info
            )

            # 2d. Sandbox-verify the adapter; self-repair on failure
            verified_code, verify_log, verified = self._verify_adapter(
                adapter_code, candidate.import_path, run_dir,
                max_repair=self.max_adapter_repair,
            )
            tried_entry["adapter_verified"] = verified
            if not verified:
                tried_entry["verify_log_tail"] = verify_log[-400:]
                self.logger.warning(f"  adapter verification FAILED after "
                                    f"{self.max_adapter_repair} repair attempts")
                tried.append(tried_entry)
                continue

            # Success!
            self.logger.info(f"✓ Discovery SUCCESS with {candidate.pip_name}")
            tried.append(tried_entry)
            return DiscoveryResult(
                ok=True,
                package_name=candidate.pip_name,
                import_path=candidate.import_path,
                adapter_code=verified_code,
                api_pattern=candidate.api_pattern,
                install_command=f"pip install {candidate.pip_name}",
                candidates_tried=tried,
            )

        return DiscoveryResult(ok=False,
            failure_reason=f"all {len(tried)} candidate(s) failed install/verify",
            candidates_tried=tried)

    # ─────────────────────────────────────────────────────── step 1: propose

    def _propose_packages(
        self, env_name: str, task_hint: str,
        llm_task_hint: Optional[str] = None,
        is_strict_raw_sim: bool = False,
    ) -> Tuple[List[DiscoveryCandidate], Optional[str]]:
        """B12 fix (2026-05-28): now returns (candidates, error_msg). The
        error_msg is None on a clean LLM response (even if the response
        contained zero candidates); non-None when the LLM call itself
        failed (network / auth / rate-limit). This lets `discover` write
        an accurate failure_reason into raw_sim_discovery.json instead of
        falsely claiming "library not found" on a network outage."""
        try:
            payload = self.llm.call_json(
                system_prompt=PROPOSE_PACKAGE_SYSTEM,
                user_prompt=(
                    f"env name: {env_name}\n"
                    f"task hint: {llm_task_hint if llm_task_hint is not None else task_hint}\n\n"
                    f"Identify the OSS library."
                ),
                temperature=0.2,
                purpose="m1.raw_sim_package_discovery",
            )
        except Exception as e:
            self.logger.warning(f"LLM package proposal failed: {e}")
            return [], f"{type(e).__name__}: {str(e)[:200]}"
        cands = payload.get("candidates", []) or []
        out = []
        for c in cands:
            try:
                cand = DiscoveryCandidate(
                    pip_name=str(c["pip_name"]).strip(),
                    import_path=str(c["import_path"]).strip(),
                    api_pattern=str(c.get("api_pattern", "")).strip(),
                    confidence=float(c.get("confidence", 0.5)),
                    notes=str(c.get("notes", "")),
                )
                out.append(_enforce_public_rawsim_observability(
                    env_name=env_name,
                    task_hint=task_hint,
                    candidate=cand,
                    is_strict_raw_sim=is_strict_raw_sim,
                ))
            except (KeyError, ValueError, TypeError) as e:
                self.logger.warning(f"  skipping malformed candidate: {e}")
        # Sort by confidence desc
        out.sort(key=lambda x: -x.confidence)
        return out, None

    # ─────────────────────────────────────────────────────── step 2a: install

    def _install_in_sandbox(self, pip_spec: str) -> tuple[bool, str]:
        """pip install in an isolated venv. Returns (ok, log_text).

        If `sandbox_use_main_venv=True` (config flag), installs in the main
        venv directly — faster and avoids re-installing for the main pipeline
        run later, at the cost of polluting the env on bad guesses.
        """
        if self.sandbox_use_main_venv:
            # Reuse main venv (probably ./venv)
            python_exe = sys.executable
            self.logger.info(f"  installing via main venv: {python_exe}")
            try:
                proc = subprocess.run(
                    [python_exe, "-m", "pip", "install", "--quiet", pip_spec],
                    capture_output=True, text=True, timeout=300,
                )
                ok = proc.returncode == 0
                log = (proc.stdout or "") + (proc.stderr or "")
                return ok, log
            except subprocess.TimeoutExpired:
                return False, "pip install timed out after 300s"
            except Exception as e:
                return False, f"pip install raised: {e}"

        # Real venv sandbox — slower but safer for unknown packages.
        # Create venv with --system-site-packages so it inherits gymnasium,
        # numpy, etc. from the main venv (the LLM-written adapter virtually
        # always imports gymnasium; without inheritance, adapter verification
        # crashes on `import gymnasium` and LLM never gets a chance to repair).
        sandbox = Path(tempfile.mkdtemp(prefix="autorl_rawsim_sb_"))
        venv_dir = sandbox / "venv"
        try:
            subprocess.run(
                [sys.executable, "-m", "venv", "--system-site-packages",
                 str(venv_dir)],
                check=True, capture_output=True, timeout=60,
            )
            venv_py = (venv_dir / "bin" / "python") if os.name != "nt" \
                else (venv_dir / "Scripts" / "python.exe")
            proc = subprocess.run(
                [str(venv_py), "-m", "pip", "install", "--quiet", pip_spec],
                capture_output=True, text=True, timeout=300,
            )
            ok = proc.returncode == 0
            log = (proc.stdout or "") + (proc.stderr or "")
            # Stash venv path so we can introspect in it
            self._last_venv = venv_py if ok else None
            return ok, log
        except subprocess.TimeoutExpired:
            return False, "pip install timed out after 300s"
        except Exception as e:
            return False, f"venv install raised: {e}"
        finally:
            # Don't delete sandbox yet — _introspect_api needs the venv
            self._last_sandbox = sandbox

    # ─────────────────────────────────────────────────────── step 2b: introspect

    def _introspect_api(self, import_path: str,
                        api_pattern: str) -> APIInfo:
        """Run a small introspection script in the sandbox venv (if any).

        Imports the package, lists top-level attrs, then tries to exec the
        LLM-proposed `api_pattern` snippet. Returns what we learned.
        """
        venv_py = getattr(self, "_last_venv", None) or sys.executable
        script = textwrap.dedent(f'''\
            import json, sys, traceback
            out = {{"top_level_attrs": [], "submodules": [],
                    "relevant_callables": {{}}, "pattern_test_passed": False,
                    "pattern_test_error": ""}}
            try:
                pkg = __import__({import_path!r})
                attrs = [a for a in dir(pkg) if not a.startswith("_")]
                out["top_level_attrs"] = attrs[:50]
                # callables w/ short signature
                import inspect
                for a in attrs[:30]:
                    try:
                        obj = getattr(pkg, a)
                        if callable(obj):
                            try:
                                sig = str(inspect.signature(obj))
                            except (ValueError, TypeError):
                                sig = "(?)"
                            doc = (inspect.getdoc(obj) or "").splitlines()
                            first_doc = doc[0] if doc else ""
                            out["relevant_callables"][a] = f"{{a}}{{sig}} — {{first_doc}}"[:200]
                    except Exception:
                        pass
            except Exception as e:
                out["pattern_test_error"] = f"import failed: {{e}}"
                print(json.dumps(out)); sys.exit(0)

            try:
                ns = {{}}
                exec({api_pattern!r}, ns)
                if "env" not in ns:
                    raise RuntimeError("api_pattern did not bind variable `env`")
                env = ns["env"]
                obs_info = env.reset()
                _ = env.step(env.action_space.sample())
                out["pattern_test_passed"] = True
            except Exception:
                out["pattern_test_error"] = traceback.format_exc()[-1000:]
            print(json.dumps(out))
        ''')
        try:
            proc = subprocess.run(
                [str(venv_py), "-c", script],
                capture_output=True, text=True, timeout=120,
            )
            line = (proc.stdout or "").strip().splitlines()[-1] if proc.stdout else "{}"
            data = json.loads(line)
        except Exception as e:
            return APIInfo(
                top_level_attrs=[], submodules=[], relevant_callables={},
                pattern_test_passed=False,
                pattern_test_error=f"introspection script crashed: {e}",
            )
        return APIInfo(
            top_level_attrs=data.get("top_level_attrs", []),
            submodules=data.get("submodules", []),
            relevant_callables=data.get("relevant_callables", {}),
            pattern_test_passed=data.get("pattern_test_passed", False),
            pattern_test_error=data.get("pattern_test_error", ""),
        )

    # ─────────────────────────────────────────────────────── step 2c: write

    def _write_adapter(self, env_name: str, task_hint: str,
                       candidate: DiscoveryCandidate,
                       api_info: APIInfo) -> str:
        callables_block = "\n".join(
            f"  - {sig}" for sig in list(api_info.relevant_callables.values())[:20]
        ) or "  (none discovered)"
        prompt = (
            f"User-requested env: {env_name}\n"
            f"Task hint: {task_hint}\n\n"
            f"Library: {candidate.pip_name} (import as: {candidate.import_path})\n"
            f"LLM-proposed API pattern (sandbox test "
            f"{'PASSED' if api_info.pattern_test_passed else 'FAILED'}):\n"
            f"```\n{candidate.api_pattern}\n```\n\n"
            f"Notes on API quirks:\n{candidate.notes}\n\n"
            f"Verified top-level attributes (subset):\n"
            f"  {', '.join(api_info.top_level_attrs[:30])}\n\n"
            f"Discovered callables (with signatures):\n{callables_block}\n\n"
        )
        if not api_info.pattern_test_passed and api_info.pattern_test_error:
            prompt += (
                f"\nThe naive API pattern FAILED with this traceback "
                f"(use it to write a CORRECT adapter):\n"
                f"```\n{api_info.pattern_test_error[-800:]}\n```\n"
            )
        prompt += "\nWrite env_adapter.py."
        code = self.coding_llm.call(
            system_prompt=WRITE_ADAPTER_SYSTEM,
            user_prompt=prompt,
            temperature=0.2,
        )
        return _strip_fences(code)

    # ─────────────────────────────────────────────────────── step 2d: verify

    def _verify_adapter(self, code: str, import_path: str,
                        run_dir: Path, max_repair: int = 3
                        ) -> tuple[str, str, bool]:
        """Write to a tempfile, exec in sandbox subprocess; repair via LLM."""
        last_log = ""
        for attempt in range(1, max_repair + 1):
            with tempfile.NamedTemporaryFile(
                mode="w", suffix="_adapter.py", delete=False,
            ) as f:
                f.write(code)
                temp_path = f.name
            verify_script = textwrap.dedent(f'''\
                import sys, traceback
                sys.path.insert(0, {str(Path(temp_path).parent)!r})
                spec_name = {Path(temp_path).stem!r}
                try:
                    import importlib.util, gymnasium
                    spec = importlib.util.spec_from_file_location(spec_name, {temp_path!r})
                    mod = importlib.util.module_from_spec(spec)
                    spec.loader.exec_module(mod)
                    if not hasattr(mod, "make_env"):
                        raise RuntimeError("adapter has no make_env()")
                    env = mod.make_env()
                    # CRITICAL: enforce gymnasium.Env inheritance. Duck-typed
                    # wrappers pass reset/step but fail SB3 / OMR isinstance.
                    if not isinstance(env, gymnasium.Env):
                        raise RuntimeError(
                            f"adapter.make_env() returned "
                            f"{{type(env).__name__}} which is NOT a subclass "
                            f"of gymnasium.Env. Any wrapper class MUST "
                            f"inherit from gymnasium.Wrapper or gymnasium.Env. "
                            f"Fix: replace `class MyWrapper:` with "
                            f"`class MyWrapper(gymnasium.Wrapper):` and call "
                            f"super().__init__(env) in __init__."
                        )
                    obs_info = env.reset()
                    if not isinstance(obs_info, tuple) or len(obs_info) != 2:
                        raise RuntimeError(f"reset() must return (obs, info), got {{type(obs_info)}}")
                    _obs, _info = obs_info
                    # CRITICAL: catch the double-wrap bug — some LLM adapters
                    # wrap an already-gymnasium-API env and call reset() on it,
                    # producing a doubly-nested tuple so obs is itself a tuple.
                    if isinstance(_obs, tuple):
                        raise RuntimeError(
                            f"reset() obs is a tuple of len {{len(_obs)}} - "
                            f"the adapter is DOUBLE-WRAPPING the env: it calls "
                            f"self.env.reset() but the underlying env ALREADY "
                            f"returns (obs, info). Fix: detect and unpack with "
                            f"`out = self.env.reset(**kw); "
                            f"return out if (isinstance(out, tuple) and len(out)==2) else (out, dict())`"
                        )
                    if not isinstance(_info, dict):
                        raise RuntimeError(f"reset() second element must be dict, got {{type(_info)}}")
                    for _ in range(5):
                        a = env.action_space.sample()
                        step_ret = env.step(a)
                        if not isinstance(step_ret, tuple) or len(step_ret) != 5:
                            raise RuntimeError(f"step() must return 5-tuple, got len={{len(step_ret)}}")
                        # Also check step's obs isn't double-wrapped
                        if isinstance(step_ret[0], tuple):
                            raise RuntimeError(
                                f"step() obs is a tuple — adapter double-wrap (same fix)"
                            )
                    print("__ADAPTER_OK__")
                except Exception:
                    print("__ADAPTER_FAIL__")
                    print(traceback.format_exc())
            ''')
            venv_py = getattr(self, "_last_venv", None) or sys.executable
            try:
                proc = subprocess.run(
                    [str(venv_py), "-c", verify_script],
                    capture_output=True, text=True, timeout=120,
                )
                out = (proc.stdout or "") + (proc.stderr or "")
                last_log = out
            except Exception as e:
                last_log = f"verify script raised: {e}"
            finally:
                try: os.unlink(temp_path)
                except OSError: pass

            if "__ADAPTER_OK__" in last_log:
                return code, last_log, True

            # Repair attempt
            if attempt < max_repair:
                self.logger.info(f"  adapter verify attempt {attempt} failed, "
                                 f"requesting repair")
                repair_prompt = (
                    f"The adapter code below FAILED sandbox verification.\n\n"
                    f"Error log:\n```\n{last_log[-800:]}\n```\n\n"
                    f"Adapter code:\n```python\n{code}\n```\n\n"
                    f"Fix the adapter."
                )
                try:
                    code = _strip_fences(self.coding_llm.call(
                        system_prompt=REPAIR_ADAPTER_SYSTEM,
                        user_prompt=repair_prompt,
                        temperature=0.2,
                    ))
                except Exception as e:
                    self.logger.warning(f"  repair LLM call failed: {e}")
                    break
        return code, last_log, False


# ---------------------------------------------------------------- helpers


_METAWORLD_V3_TASK_RE = re.compile(r"\b([a-z0-9]+(?:-[a-z0-9]+)*-v3)\b", re.I)


def _extract_metaworld_v3_task(*texts: str) -> str:
    """Return the first MetaWorld V3 task name mentioned in free text."""
    for text in texts:
        for match in _METAWORLD_V3_TASK_RE.finditer(text or ""):
            task = match.group(1).lower()
            if task.endswith("-goal-observable"):
                task = task[: -len("-goal-observable")]
            return task
    return ""


def _enforce_public_rawsim_observability(
    *,
    env_name: str,
    task_hint: str,
    candidate: DiscoveryCandidate,
    is_strict_raw_sim: bool = False,
) -> DiscoveryCandidate:
    """Deterministically prefer public observable/raw-state interfaces.

    The strict raw-sim contract allows documented sensor/state coordinates
    (for example gripper xyz or target xyz) but forbids answer-like helpers
    such as precomputed distances, success thresholds, and shaped reward
    components. MetaWorld's ML1 wrapper hides the goal coordinate by design,
    while the package also exposes V3 goal-observable env classes whose
    observation contains that public coordinate. If an LLM proposes ML1 for
    MetaWorld, rewrite the API pattern to the observable registry so M2/M4
    receive a real grounding substrate and still have to discover rewards.
    """
    if candidate.import_path.strip().lower() != "metaworld":
        return candidate
    # P2 public-spec: M1 resolves the task variant from simulator identity
    # (env_name) and introspected API pattern/notes. Terminal intent is routed to
    # M2/M4 for semantic design, not used here to hand-write an adapter.
    if is_strict_raw_sim:
        task = _extract_metaworld_v3_task(
            env_name,
            candidate.api_pattern,
            candidate.notes,
        )
    else:
        task = _extract_metaworld_v3_task(
            env_name,
            task_hint,
            candidate.api_pattern,
            candidate.notes,
        )
    if not task:
        return candidate
    if "all_v3_environments_goal_observable" in candidate.api_pattern.lower():
        return candidate

    observable_key = f"{task}-goal-observable"
    api_pattern = textwrap.dedent(f"""\
        import metaworld
        env_key = {observable_key!r}
        env_cls = metaworld.ALL_V3_ENVIRONMENTS_GOAL_OBSERVABLE[env_key]
        env = env_cls()
    """).strip()
    notes = (candidate.notes or "").strip()
    observability_note = (
        "Strict raw-sim observability correction: use MetaWorld's V3 "
        f"goal-observable registry key {observable_key!r} so the public target "
        "coordinate remains in obs; do not consume precomputed distances, "
        "success thresholds, or native reward components."
    )
    if notes:
        notes = f"{notes}\n{observability_note}"
    else:
        notes = observability_note
    return DiscoveryCandidate(
        pip_name=candidate.pip_name,
        import_path=candidate.import_path,
        api_pattern=api_pattern,
        confidence=candidate.confidence,
        notes=notes,
    )


def _strip_fences(s: str) -> str:
    """Strip ```python ... ``` fences if the LLM wrapped its output."""
    s = s.strip()
    if s.startswith("```"):
        first_nl = s.find("\n")
        if first_nl != -1:
            s = s[first_nl + 1:]
        if s.endswith("```"):
            s = s[:-3]
    return s.strip()


==> anc/FARL/autorl/modules/reward_designer.py <==
"""AutoRL-X Module 4: Reward Engineering & Anti-Hacking.

This module is the single biggest source of "reward misspecification" failures
in the framework — see specs/spec_pillar3_breadth_verification.md for a full
post-mortem. The root cause is that LLMs *hallucinate* the physical meaning of
obs indices even when M2 has provided the correct semantics (e.g. confusing
`obs[1]` (root angle) with `obs[1]` (height) on Hopper-v4, or `obs[33]`
(prev-step object pose) with `obs[33]` (door position) on MetaWorld V3).

The 2026-05-23 redesign forces a five-step chain-of-thought in BOTH LLM
calls + a programmatic post-check that every `obs[k]` index appearing in the
generated wrapper code must be in the *verified* dim list. If the LLM cites
an unverified index, the wrapper is rejected and the LLM gets a structured
repair prompt naming the violation.
"""

import ast
import copy
import hashlib
import json
import math
import re
import sys
import traceback
from pathlib import Path
from typing import Any, Dict, List, Optional, Set, Tuple

from autorl.data_types import (
    AgentType,
    HackDetectionRule,
    PipelineState,
    RewardComponent,
    RewardConfig,
)
from autorl.llm.client import LLMClient
from autorl.modules.base import BaseModule
from autorl.stage_omr_contract import is_oracle_stage_signal


# ─────────────────────────────────────────────────────────────────────────────
# Reward-DESIGN prompt — 5-step chain-of-thought before emitting components
# ─────────────────────────────────────────────────────────────────────────────

REWARD_DESIGN_SYSTEM_PROMPT = """You are an expert RL reward engineer. Your
single most important duty is to NEVER hallucinate the meaning of an observation
dimension. Many shipped RL frameworks have shipped broken reward wrappers
because the LLM assumed `obs[1]` was "height" when it was actually a joint
angle. You must avoid that failure mode at all costs.

NON-NEGOTIABLE FRAMEWORK PRINCIPLE: this framework's value proposition is that
it AUTOMATICALLY DESIGNS BETTER REWARDS than the env's default. You MUST design
a genuine, novel reward — falling back to the library reward (identity wrapper)
defeats the entire framework. The library reward is a published BASELINE; your
job is to outperform it. If you cannot improve on the baseline, the framework
will record an honest failure for that env — do NOT pretend an identity wrapper
is a successful redesign.

You MUST follow this five-step chain-of-thought BEFORE designing the reward,
and the JSON you emit must contain each step's reasoning so a downstream
auditor can verify your work.

STEP 1 — RESTATE THE GOALS
  Quote the primary_goal exactly as given. List the secondary_goals. State in
  one sentence what behavior counts as success vs failure. If the env has a
  built-in "library" reward (locomotion forward velocity, manipulation
  success flag), say so — that may dominate your shaping.

STEP 2 — VERIFY EVERY OBS DIMENSION YOU PLAN TO USE
  Look at the obs_dim_semantics block supplied in the user prompt. For each
  obs index you intend to reference in any reward component, copy the
  EXACT semantic string from obs_dim_semantics into this step's verification
  list, alongside the index. Format:
      [{"index": 5, "verified_semantic": "<copied string>"}, ...]
  Indices tagged [VERIFIED] in obs_dim_semantics are L3 ground truth (M2
  active-perturbation result). UNTAGGED indices are LLM guesses — prefer
  info[...] fields the env documents over guessing on those.
  DO NOT include an index here unless you literally copied its semantic from
  obs_dim_semantics. The downstream verifier rejects components that reference
  indices missing from this list.

STEP 3 — CAUSAL MAPPING goal → obs
  For each goal (primary + secondary), name the verified obs dim(s) or
  info[...] field that causally relates to it. Format:
      [{"goal": "<goal text>", "evidence": "obs[5] (rootx velocity) / info['x_velocity']"}]
  If you cannot find evidence for a goal in the verified list, say so
  explicitly and prefer info[...] or omit the component.

STEP 4 — COMPONENT DESIGN
  Design 1-4 reward components. Each component MUST cite the step-2
  verification entries it depends on. Keep penalty weights SMALL relative
  to the main task reward (e.g. 0.001-0.05 × main magnitude) so penalties
  cannot suppress task performance.

STEP 5 — SELF-AUDIT
  Re-read step 4. Confirm EVERY obs[k] reference in EVERY component's code
  string appears in step 2's verified list. Confirm no component's
  description mentions a quantity ("height", "velocity", "angle") that
  contradicts the verified semantic of the index it cites.

If the env has a library reward that already encodes the goal well (typical
for known MuJoCo / Atari / MetaWorld V3 — these have hand-tuned shaping in
their info['unscaled_reward'] or default reward), it is VALID and often
SUPERIOR to return zero shaping (an identity wrapper). State this in the
design_rationale.

OBSERVATION SOURCES (in order of preference) — use these to build reward:
  1. info[key]   — the env's info-dict from env.step(). These are CANONICAL
                  named signals exposed by the env author. The user prompt
                  lists every info key M2 discovered with its type, range,
                  variance, and correlation with the env reward. PREFER these
                  over obs[k] whenever possible. Example: `info['x_velocity']`
                  for locomotion forward progress, `info['success']` for
                  MetaWorld success flag, `info['grasp_reward']` for partial
                  manipulation credit.
  2. obs[k] tagged VERIFIED — established by L3 active probing (either MuJoCo
                  qpos perturbation or action-driven differential probing).
                  Use freely with any weight.
  3. obs[k] tagged INFERRED — derived from reward correlation but not
                  empirically perturbation-verified. Use only with small
                  weight (≤0.1× main term) AND only if no info[key] substitute
                  exists. If a component depends primarily on INFERRED dims,
                  flag it in step 4 and explain why VERIFIED+info aren't enough.
  4. obs[k] tagged UNVERIFIED — pure LLM guess from M2, NO empirical evidence.
                  FORBIDDEN in reward computation. If you need information not
                  present in VERIFIED/INFERRED/info, omit that component.

Output JSON only with this exact schema:
{
  "cot": {
    "step1_goal_restatement": str,
    "step2_obs_verification": [{"index": int, "verified_semantic": str, "tier": "VERIFIED"|"INFERRED"}, ...],
    "step2b_info_keys_used":  [{"key": str, "rationale": str}, ...],
    "step2c_termination_aware_terms":   // 2026-05-25 Step 11 — 强制引用 termination_analysis
        [{"term": str,                     // e.g. "early_success_bonus"
          "based_on": str,                 // e.g. "success_ep_len_mean=80"
          "formula": str}],                // e.g. "max(0, 80 - t) * 0.1"
    "step3_causal_mapping":   [{"goal": str, "evidence": str}, ...],
    "step4_component_plan":   str,  // 1-3 sentence summary
    "step5_audit_passed":     bool,
    "step5_audit_notes":      str
  },
  "components": [
    {
      "name":           str,
      "code":           str,    // Python expression using obs[k], action, info[key] — referenced obs indices MUST appear in step2; referenced info keys SHOULD appear in step2b
      "description":    str,
      "initial_weight": float,
      "cites_indices":  [int],  // obs indices from step2 this component uses
      "cites_info_keys": [str]  // info keys from step2b this component uses
    }
  ],
  "aggregation_code":          str,
  "monitors":                  [str],
  "hack_detection_rules": [
    {"rule_name": str, "condition_code": str, "description": str, "action": str}
  ],
  "credit_assignment_method":  str,    // "none" | "shapley" | "attention" | "llm_decompose"
  "individual_reward_codes":   {agent_id: str},   // MARL only
  "team_individual_weight":    float,             // 0-1
  "design_rationale":          str
}

Key principles:
1. Decompose reward into orthogonal sub-goals (progress, stability, energy, safety).
2. Each component must be independently measurable.
3. Include at least one hack-detection rule checking reward-vs-task-metric divergence.
4. For MARL: design individual rewards that capture each agent's marginal contribution.
5. If unsure about an obs dim, USE info[...] or DROP that component. Never guess.
6. The framework requires you to design a NOVEL reward. Identity-wrapper falling
   back to library reward is NOT a valid output here — the framework's value
   IS the reward you design. If you genuinely cannot improve, your design must
   still be your best attempt; the closed loop will diagnose and retry.
"""


# ─────────────────────────────────────────────────────────────────────────────
# Wrapper-CODE prompt — restates verified semantics, demands inline citations
# ─────────────────────────────────────────────────────────────────────────────

# ─────────────────────────────────────────────────────────────────────────────
# Weight-only tuning prompt (Layer 2 escalation — P2 2026-05-25)
# ─────────────────────────────────────────────────────────────────────────────

WEIGHT_TUNING_SYSTEM_PROMPT = """You are tuning the WEIGHTS of an existing
reward function. The components, their implementation code, and the wrapper
file's structure are ALL FROZEN — you may NOT add, remove, rename, or modify
the implementation of any component. The only thing you may change is the
numeric weight constants attached to existing components.

Your task:
1. Read the diagnostic / performance context to understand WHY the current
   weights underperformed.
2. Decide whether each existing component's weight should INCREASE (its
   contribution is too small to drive learning), DECREASE (it dominates the
   reward or creates a hacking incentive), or STAY (it is already
   well-tuned).
3. Re-emit the full reward_wrapper.py text with the new weight constants
   substituted — every other line MUST be byte-identical to the input.
4. Output the structured JSON below.

OUTPUT JSON SCHEMA:
{
  "weight_changes": {
      "<component_name>": <new_weight_float>,
      ...  // one entry for EVERY existing component
  },
  "new_wrapper_code": "<full updated reward_wrapper.py text>",
  "rationale": "<2-4 sentences explaining how the weight changes address
                 the diagnostic root cause>"
}

HARD RULES:
- weight_changes MUST include EVERY existing component name (re-use the
  current weight if you would not change it; do NOT drop entries).
- new_wrapper_code MUST keep all function signatures, class definitions,
  comments, import lines, and component code blocks identical. Only
  numeric weight constants may differ.
- If you cannot identify a safe weight adjustment, return the existing
  weights unchanged and explain why in `rationale`. DO NOT add new
  components or shaping terms — adding/removing components is Layer 3
  (full redesign), not Layer 2 (weight tuning); the framework escalates
  there separately.
- Do NOT introduce new `obs[k]` or `info['k']` references that the
  current wrapper does not already use.
"""


WRAPPER_SYSTEM_PROMPT = """You are an expert Python RL programmer. You will
write a gymnasium.RewardWrapper that implements the reward components
designed in stage 1.

NON-NEGOTIABLE CITATION RULES (both audited programmatically):

  (A) Every `obs[k]` you write MUST appear in the VERIFIED-OBS-MAP given by
      the user prompt. Cite it inline as a Python comment ON THE SAME LINE:
          forward_vel = obs[5]   # obs[5] = qvel[0] rootx velocity (VERIFIED)
      Indices outside VERIFIED-OBS-MAP → wrapper rejected, repair requested.

  (B) Every `info['key']` or `info.get('key', ...)` you write MUST appear
      in the AVAILABLE-INFO-KEYS list. Use the EXACT key string from that
      list — no typos, no near-matches. Common failure: writing
      `info['object_proximity']` when the real key is `info['near_object']`.
      `info.get('wrong_key', 0.0)` silently returns 0.0 and KILLS the
      reward signal. The audit will catch and reject; ALWAYS copy-paste
      the key from AVAILABLE-INFO-KEYS.

CODE REQUIREMENTS:
1. Create class `AutoRLRewardWrapper(gymnasium.RewardWrapper)`.
2. Override `step(self, action)`:
     obs, reward, terminated, truncated, info = self.env.step(action)
3. Compute the new reward from the components (use the cited obs[k] indices
   and any info[...] keys you cited).
4. Add per-component debug info to `info` (info['reward_<name>'] = ...).
5. Define `def wrap_env(env): return AutoRLRewardWrapper(env)`.
6. Import gymnasium and numpy.

Return ONLY valid Python code — no markdown fences, no preamble.
"""


# Regex to find every obs[k] integer-index reference in generated code.
# Catches obs[5], obs[ 5 ], obs[5:7] (slice start), agent_obs[5], _obs[5].
_OBS_INDEX_RE = re.compile(r"\b\w*obs\s*\[\s*(-?\d+)")

# Regex to find every info['key'] / info.get('key', ...) reference. We only
# catch the canonical patterns; if LLM writes info[some_var] we let it pass
# (uncommon and harder to statically verify).
_INFO_KEY_RE = re.compile(
    r"\binfo\s*"                              # info
    r"(?:\[\s*['\"]([^'\"]+)['\"]\s*\]|"      #   ['key']  or
    r"\.get\s*\(\s*['\"]([^'\"]+)['\"])"      #   .get('key', ...)
)


def _info_key_matches(m: "re.Match") -> str:   # noqa: F821
    """Helper that pulls whichever capture group has the key."""
    return m.group(1) or m.group(2)


class _UnverifiedInfoKeyError(Exception):
    """Raised when wrapper references an info key that M2 didn't discover."""
    def __init__(self, violations, available):
        super().__init__()
        self.violations = violations
        self.available  = available
    def __str__(self):
        av = ", ".join(sorted(self.available)[:12]) or "(none)"
        lines = [
            f"{len(self.violations)} info-key reference(s) NOT in M2's "
            f"discovered info-key set. Available keys: {{{av}}}.",
        ]
        for k, snippet in self.violations[:8]:
            lines.append(f"  • info['{k}'] used in: …{snippet}…")
        if len(self.violations) > 8:
            lines.append(f"  • … and {len(self.violations) - 8} more")
        return "\n".join(lines)


# Re-bind capture group helper after regex refactor (group 1 OR group 2)
_INFO_KEY_RE_orig = _INFO_KEY_RE
def _info_re_finditer(text):
    for m in _INFO_KEY_RE_orig.finditer(text):
        yield m, _info_key_matches(m)
# Convenience: monkey-patched .finditer that yields (m, key) — used below.


class _UnverifiedObsIndexError(Exception):
    """Raised by the wrapper post-check when the LLM cites an obs index that
    was not declared in the step-2 verification list. Carries a structured
    message the repair-prompt builder can include verbatim."""

    def __init__(self, violations: List[Tuple[int, str]],
                 verified: Set[int]):
        super().__init__()
        self.violations = violations
        self.verified   = verified

    def __str__(self) -> str:
        v_str = ", ".join(str(i) for i in sorted(self.verified)) or "(none)"
        lines = [
            f"{len(self.violations)} unverified obs index reference(s) "
            f"in the wrapper code. Verified set was: {{{v_str}}}.",
        ]
        for idx, snippet in self.violations[:8]:   # cap log noise
            lines.append(f"  • obs[{idx}] used in: …{snippet}…")
        if len(self.violations) > 8:
            lines.append(f"  • … and {len(self.violations) - 8} more")
        return "\n".join(lines)


def atom_is_eval_channel(atom: Dict[str, Any]) -> bool:
    """Structural provenance predicate (I-15 / "I-7'").

    An atom belongs to the *eval channel* when it carries the native env reward
    rather than a feature derived for design. Two equivalent type-level marks
    set upstream by M2 identify it: ``source_type == "reward"`` (the atom IS the
    reward stream) or ``native_reward_leak`` in ``risk_tags`` (M2's correlation
    detector found |corr_with_reward| > 0.95, i.e. a monotone copy of the grade).

    The design channel grounding a reward term on such an atom is training on the
    test signal — the same train/test separation the success-leak audit (I-7)
    enforces on the *external* signal, here applied to the *reward* signal. This
    is a join over already-computed typed fields, not a name-match or new rule.
    """
    if not isinstance(atom, dict):
        return False
    if is_oracle_stage_signal(
        atom_id=atom.get("atom_id") or atom.get("id"),
        info_key=atom.get("info_key"),
        source=atom.get("source"),
    ):
        return not bool(atom.get("stage_reward_allowed"))
    source_type = str(atom.get("source_type") or "")
    if source_type in ("stage_oracle", "oracle_stage_omr", "stage_omr_oracle"):
        return not bool(atom.get("stage_reward_allowed"))
    if source_type in ("reward", "eval"):
        return True
    if "native_reward_leak" in (atom.get("risk_tags") or []):
        return True
    if "external_eval_signal" in (atom.get("risk_tags") or []):
        return True
    if "rawsim_shaping_leak" in (atom.get("risk_tags") or []):
        return True
    return False


def strict_reward_regularization_contract(state: Any) -> Dict[str, Any]:
    """Derive reward regularizers from typed interface/evidence, not task prose.

    Action effort is a public design signal for single-agent continuous
    control.  Survival reward is more dangerous: on success-terminating tasks
    it can reward delay, so it is enabled only when M2 measured repeated early
    *failure* termination and did not observe success terminating sooner.
    """
    manifest = getattr(state, "manifest", None)
    provenance = getattr(manifest, "env_provenance", None)
    strict_raw_sim = bool(getattr(provenance, "is_raw_sim_env", False))

    agent_type = getattr(manifest, "agent_type", None)
    agent_type_value = str(getattr(agent_type, "value", agent_type) or "").lower()
    action_types = getattr(manifest, "action_types", {}) or {}
    normalized_action_types = {
        str(agent_id): str(getattr(action_type, "value", action_type) or "").lower()
        for agent_id, action_type in action_types.items()
    }
    action_dims = getattr(manifest, "action_dims", {}) or {}
    positive_action_dims: Dict[str, int] = {}
    for agent_id, dim in action_dims.items():
        try:
            parsed_dim = int(dim)
        except (TypeError, ValueError):
            continue
        if parsed_dim > 0:
            positive_action_dims[str(agent_id)] = parsed_dim
    single_agent_continuous = bool(
        strict_raw_sim
        and agent_type_value == "single"
        and normalized_action_types
        and all(value == "continuous" for value in normalized_action_types.values())
        and positive_action_dims
    )

    goal = getattr(state, "goal_spec", None)
    task_structure = getattr(goal, "task_structure", None)
    termination = dict(getattr(task_structure, "termination_analysis", {}) or {})
    n_success = int(termination.get("n_success_episodes", 0) or 0)
    n_failure = int(termination.get("n_failure_episodes", 0) or 0)
    early_failure_rate = float(termination.get("early_termination_rate", 0.0) or 0.0)
    success_len = float(termination.get("success_ep_len_mean", 0.0) or 0.0)
    failure_len = float(termination.get("failure_ep_len_mean", 0.0) or 0.0)
    success_terminates_sooner = bool(
        n_success > 0
        and success_len > 0.0
        and failure_len > 0.0
        and success_len < 0.9 * failure_len
    )
    measured_failure_instability = bool(
        single_agent_continuous
        and n_failure >= 2
        and early_failure_rate >= 0.2
    )
    alive_bonus_enabled = bool(
        measured_failure_instability and not success_terminates_sooner
    )

    action_reason = (
        "single_agent_continuous_public_action"
        if single_agent_continuous
        else "requires_strict_single_agent_continuous_action"
    )
    if alive_bonus_enabled:
        alive_reason = "measured_repeated_early_failure_termination"
    elif success_terminates_sooner:
        alive_reason = "blocked_success_terminates_sooner_than_failure"
    else:
        alive_reason = "no_measured_early_failure_termination"

    return {
        "schema_version": "strict_reward_regularization_contract.v1",
        "strict_raw_sim": strict_raw_sim,
        "interface": {
            "agent_type": agent_type_value,
            "action_types": normalized_action_types,
            "action_dims": positive_action_dims,
        },
        "action_l2_penalty": {
            "enabled": single_agent_continuous,
            "reason": action_reason,
            "reduction": "mean",
            "normalize_by_bounds": True,
            "balanced_weight": 0.05,
            "strong_weight": 0.5,
        },
        "alive_bonus": {
            "enabled": alive_bonus_enabled,
            "reason": alive_reason,
            "balanced_weight": 0.5,
            "strong_weight": 1.0,
        },
        "termination_evidence": {
            "n_success_episodes": n_success,
            "n_failure_episodes": n_failure,
            "early_termination_rate": early_failure_rate,
            "success_ep_len_mean": success_len,
            "failure_ep_len_mean": failure_len,
            "success_terminates_sooner": success_terminates_sooner,
        },
    }


def semantic_role_distance_atoms(run_dir: Path, _goal_text: str = "") -> List[Dict[str, Any]]:
    """Build deterministic raw-observation distances from GCOS role groups.

    M2 may propose a plausible but wrongly indexed geometry formula before GCOS
    has resolved semantic groups. M4 runs after GCOS, so it can consume the
    stronger role map directly and avoid training on that stale formula.
    """
    path = Path(run_dir) / "obs_semantic_map.json"
    if not path.exists():
        return []
    try:
        payload = json.loads(path.read_text(encoding="utf-8"))
    except Exception:
        return []

    groups: Dict[str, Dict[str, Any]] = {}
    for raw_idx, meta in (payload.get("dims") or {}).items():
        if not isinstance(meta, dict):
            continue
        gid = str(meta.get("group_id") or f"dim_{raw_idx}")
        try:
            indices = sorted({
                int(i) for i in (meta.get("group_indices") or [meta.get("index", raw_idx)])
            })
        except Exception:
            continue
        if not indices:
            continue
        group = groups.setdefault(gid, {
            "group_id": gid,
            "indices": indices,
            "role": str(meta.get("role") or "").lower(),
            "entity": str(meta.get("entity") or "").lower(),
            "label": str(meta.get("label") or "").lower(),
            "confidence": float(meta.get("confidence", 0.0) or 0.0),
        })
        group["confidence"] = max(
            float(group.get("confidence", 0.0) or 0.0),
            float(meta.get("confidence", 0.0) or 0.0),
        )

    def _matches(group: Dict[str, Any], kind: str) -> bool:
        text = " ".join([
            str(group.get("role") or ""),
            str(group.get("entity") or ""),
            str(group.get("label") or ""),
        ])
        if len(group.get("indices") or []) < 2:
            return False
        if kind == "agent":
            return any(tok in text for tok in ("end_effector", "tcp", "hand"))
        if kind == "goal":
            return (
                str(group.get("role") or "") == "goal_state"
                or any(tok in text for tok in ("target", "goal"))
            )
        if kind == "object":
            return (
                str(group.get("role") or "") == "object_state"
                and any(tok in text for tok in ("position", "pos_xyz", "handle"))
            )
        return False

    by_kind = {
        kind: sorted(
            [g for g in groups.values() if _matches(g, kind)],
            key=lambda g: (float(g.get("confidence", 0.0) or 0.0), len(g.get("indices") or [])),
            reverse=True,
        )
        for kind in ("agent", "goal", "object")
    }
    pair_specs = [
        ("agent_to_goal", "agent", "goal"),
        ("object_to_goal", "object", "goal"),
        ("agent_to_object", "agent", "object"),
    ]
    # Do not classify task families from goal-text keywords here.  The role
    # map is typed evidence; emit every grounded relation and let bounded RL
    # evidence decide which relation is useful.
    # Modality-agnostic grounding: load the MEASURED obs metric-type ledger. A
    # distance atom may ground ONLY on indices measured as verified continuous
    # coordinates; categorical/grid/one-hot/unknown dims are refused (default-deny).
    from autorl.obs_space_contract import is_metric_group, load_metric_types
    metric_types = load_metric_types(run_dir)
    atoms: List[Dict[str, Any]] = []
    for pair_name, left_kind, right_kind in pair_specs:
        if not by_kind[left_kind] or not by_kind[right_kind]:
            continue
        left = by_kind[left_kind][0]
        right = by_kind[right_kind][0]
        if (
            str(left.get("group_id") or "") == str(right.get("group_id") or "")
            or set(left.get("indices") or []) & set(right.get("indices") or [])
        ):
            continue
        n = min(3, len(left["indices"]), len(right["indices"]))
        if n < 2:
            continue
        left_indices = left["indices"][:n]
        right_indices = right["indices"][:n]
        # Modality-agnostic admission (replaces the old contiguity + role-token
        # heuristic, which a flattened symbolic grid trivially fooled by exposing
        # contiguous channels): a Euclidean distance may be grounded ONLY on obs
        # indices MEASURED as verified continuous coordinates (obs_metric_types
        # ledger). MiniGrid object/colour/state channels measure categorical ->
        # refused; genuine MuJoCo xyz blocks measure continuous -> pass. Index
        # contiguity and LLM role labels are NEVER accepted as coordinate proof.
        if not is_metric_group(list(left_indices) + list(right_indices), metric_types):
            continue
        formula = "sqrt(" + " + ".join(
            f"(obs[{a}] - obs[{b}])**2"
            for a, b in zip(left_indices, right_indices)
        ) + ")"
        atoms.append({
            "atom_id": f"derived.semantic_distance.{pair_name}",
            "kind": "progress",
            "source": "derived(semantic_role_geometry)",
            "source_type": "derived",
            "formula": formula,
            # V4.3: this formula is authored in RAW obs index space; env_builder
            # rewrites it to the active policy obs space at compile (or rejects it
            # if a referenced raw dim was not selected into the policy obs).
            "formula_obs_space": "raw_obs",
            "parent_atom_ids": [
                *[f"obs.{i}" for i in left_indices],
                *[f"obs.{i}" for i in right_indices],
            ],
            "semantic": f"{pair_name}_distance",
            "semantic_role": "distance",
            "semantic_type": "role_distance",
            "relation_type": pair_name,
            "direction": "decrease",
            "confidence": min(
                float(left.get("confidence", 0.0) or 0.0),
                float(right.get("confidence", 0.0) or 0.0),
            ),
            "tier": "INFERRED",
            "task_relevance": "stage_support",
            "risk_tags": ["semantic_map_derived_geometry"],
            "allowed_for_m4": True,
        })
    return atoms


def formula_health_rejection_reason(formula: str, compiled_formula: Any = None) -> str:
    """Return a generic reason when a dense reward formula is non-informative.

    This audit is intentionally environment-agnostic.  It rejects mathematical
    degeneracy in the reward interface itself: no input references, self
    subtraction, non-finite outputs, or a constant value under synthetic input
    variation.
    """
    text = str(formula or "").strip()
    if not text:
        return "empty_formula"
    try:
        tree = ast.parse(text, mode="eval")
    except SyntaxError as e:
        return f"syntax_error:{e}"

    def _ref(node: ast.AST) -> Optional[Tuple[str, Any]]:
        if not isinstance(node, ast.Subscript) or not isinstance(node.value, ast.Name):
            return None
        target = node.value.id
        slc = node.slice
        if isinstance(slc, ast.Index):
            slc = slc.value
        if target == "obs" and isinstance(slc, ast.Constant) and isinstance(slc.value, int):
            return ("obs", int(slc.value))
        if target == "info" and isinstance(slc, ast.Constant) and isinstance(slc.value, str):
            return ("info", str(slc.value))
        return None

    self_subtractions: List[str] = []
    for node in ast.walk(tree):
        if not isinstance(node, ast.BinOp) or not isinstance(node.op, ast.Sub):
            continue
        left = _ref(node.left)
        right = _ref(node.right)
        if left is not None and left == right:
            self_subtractions.append(f"{left[0]}[{left[1]}]-itself")
    if self_subtractions:
        return "self_subtraction:" + ",".join(sorted(set(self_subtractions))[:4])

    cf = compiled_formula
    obs_indices = list(getattr(cf, "obs_indices_used", []) or [])
    info_keys = list(getattr(cf, "info_keys_used", []) or [])
    if not obs_indices and not info_keys:
        return "no_obs_or_info_references"
    if cf is None:
        return ""

    max_idx = max(obs_indices) if obs_indices else 0
    values: List[float] = []
    for sample_idx in range(6):
        obs = [
            ((i + 1) * (sample_idx + 2) % 17) / 7.0
            for i in range(max_idx + 1)
        ]
        info = {
            key: ((j + 3) * (sample_idx + 5) % 19) / 5.0
            for j, key in enumerate(info_keys)
        }
        try:
            value = float(cf.evaluate(obs, info))
        except Exception as e:
            return f"synthetic_variation_eval_failed:{type(e).__name__}:{e}"
        if not math.isfinite(value):
            return f"non_finite_under_synthetic_variation:{value}"
        values.append(value)
    if values and max(values) - min(values) <= 1e-12:
        return "constant_under_synthetic_input_variation"
    return ""


class RewardDesignerModule(BaseModule):
    """Module 4: Reward Engineering & Anti-Hacking."""

    def __init__(self, llm: LLMClient, coding_llm: LLMClient, config: Dict[str, Any]):
        super().__init__(llm, config, "reward_designer")
        self.coding_llm = coding_llm

    def run(self, state: PipelineState) -> PipelineState:
        self._log_start()

        # Skip M4 path (used by Pillar 3 ablation A1: "no reward redesign,
        # train on library default reward only"). Writes an identity wrapper
        # so the env_builder still has something to load but training sees
        # the unmodified env reward.
        if self.config.get("skip", False):
            wrapper_code = (
                "import gymnasium as gym\n\n"
                "def wrap_env(env):\n"
                "    return env\n"
            )
            wrapper_path = state.run_dir / "reward_wrapper.py"
            wrapper_path.write_text(wrapper_code, encoding="utf-8")
            state.reward_wrapper_path = str(wrapper_path)
            state.reward_config = RewardConfig(
                design_rationale="M4 skipped (config.reward_designer.skip=true); "
                                 "identity wrapper installed; training uses library reward.",
            )
            self.logger.info("M4 SKIPPED — identity wrapper installed (library reward used)")
            self._log_done()
            return state

        # 2026-05-25 P2 — Layered escalation L2 = weight-only mode. Activated
        # when the controller sets state.pipeline_memory["m4_weight_only_mode"]
        # before invoking M4 (see pipeline.py M4_WEIGHT directive). Goal:
        # adjust the weights of existing components without changing the
        # reward STRUCTURE, so a cheap weight tune can fix a mis-scaled
        # design before paying the cost of L3 full redesign.
        # If weight-only tuning fails for any reason (missing prev artifacts,
        # LLM violation of the freeze rule, sandbox failure), fall through
        # to L3 full redesign in the same iteration — that way the
        # controller still produces a usable new reward instead of breaking.
        if (hasattr(state, "pipeline_memory")
                and state.pipeline_memory
                and state.pipeline_memory.get("m4_weight_only_mode")
                and not self.config.get("use_v2_reward_dsl", True)):
            try:
                return self._run_weight_only_tuning(state)
            except Exception as e:
                self.logger.warning(
                    f"[M4_WEIGHT L2 → L3 fallback] weight-only tuning "
                    f"failed: {type(e).__name__}: {e}. Falling through to "
                    f"full redesign in the same iter."
                )
                # Mark that L2 was attempted + failed so the controller
                # / diagnostics can see this in pipeline_memory.
                state.pipeline_memory.setdefault(
                    "weight_only_fallbacks", []
                ).append({
                    "iter":  int(state.pipeline_iteration),
                    "error": f"{type(e).__name__}: {e}",
                })
                # Continue to the L3 full-redesign code below.

        assert state.mdp_report is not None, "Module 4 requires MDPReport"
        assert state.manifest is not None, "Module 4 requires manifest"

        manifest = state.manifest
        if getattr(manifest.env_provenance, "problem_class", None) == "tsp":
            return self._run_tsp_reward_design(state)

        # AutoRL v2 transformation: M4 no longer writes free-form reward
        # Python as the primary path. It spawns reward-program hypotheses from
        # the closed primitive DSL, and HPO trains from the selected stack.
        if self.config.get("use_v2_reward_dsl", True):
            return self._run_v2_reward_dsl(state)

        report = state.mdp_report
        goal = state.goal_spec
        is_marl = manifest.agent_type == AgentType.MULTI

        # ----- LLM designs reward -----
        user_prompt = (
            f"Environment: {manifest.env_id}\n"
            f"Type: {'MARL' if is_marl else 'Single-Agent'}\n"
            f"Num agents: {manifest.num_agents}\n"
            f"Reward sparsity: {report.reward_sparsity_level}\n"
            f"Bottlenecks: {json.dumps([vars(b) for b in report.bottlenecks])}\n"
            f"State space analysis: {report.state_space_analysis}\n"
        )

        # ---- Inject the discovered GoalSpec — including L3 VERIFIED obs
        #      semantics — so M4 designs reward on grounded facts, not on
        #      its own guesses about what each obs dimension means. ----
        # Critical check: if NO [VERIFIED] tags AND env is NL_TENSOR_SHELL,
        # we are on the fake-MDP path (M1 misclassified the env, M2 LLM-
        # hallucinated obs semantics). Trusting those semantics will produce
        # garbage rewards (Hopper "obs[1] = forward velocity" case study).
        # Force identity wrapper + flag for the controller so it can route
        # to ENV_SYNTH_FAULT / M1 retry on the next iteration.
        from autorl.data_types import EnvSourceType
        has_verified = any(
            isinstance(v, str) and "[VERIFIED]" in v
            for v in (goal.obs_dim_semantics if goal else {}).values()
        )
        manifest_is_synth = (manifest.env_source in
            (EnvSourceType.NL_TENSOR_SHELL, EnvSourceType.NL_SYNTHESIZED))
        if manifest_is_synth and not has_verified and goal is not None:
            self.logger.warning(
                "[M4 FALLBACK] env_source=%s + no [VERIFIED] obs semantics "
                "→ M2 likely hallucinated the obs schema. Installing "
                "identity wrapper instead of a reward built on guessed "
                "indices. Closed-loop controller should re-route to M1 "
                "rerun on next fault.", manifest.env_source.value
            )
            wrapper_code = (
                "import gymnasium as gym\n\n"
                "def wrap_env(env):\n"
                "    # M4 detected fake-MDP path (no [VERIFIED] obs semantics);\n"
                "    # identity wrapper — never trust hallucinated indices.\n"
                "    return env\n"
            )
            wrapper_path = state.run_dir / "reward_wrapper.py"
            wrapper_path.write_text(wrapper_code, encoding="utf-8")
            state.reward_wrapper_path = str(wrapper_path)
            state.reward_config = RewardConfig(
                design_rationale=(
                    "M4 detected NL_TENSOR_SHELL with no [VERIFIED] obs "
                    "semantics — refused to design a reward on hallucinated "
                    "indices. Identity wrapper installed; framework should "
                    "escalate to M1 rerun via ENV_SYNTH_FAULT."
                ),
            )
            self._log_done()
            return state

        if goal is not None:
            verified_count = sum(
                1 for v in goal.obs_dim_semantics.values()
                if isinstance(v, str) and "[VERIFIED]" in v
            )
            max_semantics_prompt = int(
                self.config.get("max_obs_semantics_in_m4_prompt", 128)
            )
            semantics_items = list((goal.obs_dim_semantics or {}).items())
            semantics_for_prompt = dict(semantics_items[:max_semantics_prompt])
            semantics_omitted = max(0, len(semantics_items) - len(semantics_for_prompt))
            user_prompt += (
                f"\n=== DISCOVERED GOAL (from M2 active probing) ===\n"
                f"Primary goal: {goal.primary_goal}\n"
                f"Secondary goals: {goal.secondary_goals}\n"
                f"Objective type: {goal.objective_type}\n"
                f"Inferred reward formula: {goal.inferred_reward_formula}\n"
                f"Recommended reward components: {goal.recommended_reward_components}\n"
                f"\n=== OBSERVATION-DIMENSION SEMANTICS ===\n"
                f"({verified_count}/{len(goal.obs_dim_semantics)} dims have "
                f"[VERIFIED] tags from L3 active probing.)\n"
                f"{json.dumps(semantics_for_prompt, indent=2)}\n"
            )
            if semantics_omitted:
                user_prompt += (
                    f"[M1/M4 prompt budget] omitted {semantics_omitted} "
                    f"additional obs semantics from this legacy prompt block; "
                    f"use the structured working_set allowed_atoms for reward "
                    f"design and request resensing if needed.\n"
                )

            # ── obs_tier — strict use rule per dim ────────────────────────
            if goal.obs_tier:
                tier_groups = {"VERIFIED": [], "INFERRED": [], "UNVERIFIED": []}
                for k, t in goal.obs_tier.items():
                    tier_groups.setdefault(t, []).append(k)
                user_prompt += (
                    f"\n=== OBS_TIER (strict use rule, M4 must obey) ===\n"
                    f"VERIFIED   ({len(tier_groups['VERIFIED'])}): use freely.\n"
                    f"            {tier_groups['VERIFIED'][:30]}\n"
                    f"INFERRED   ({len(tier_groups['INFERRED'])}): use only with weight ≤0.1; "
                    f"explain in step 4 why no info[] substitute.\n"
                    f"            {tier_groups['INFERRED'][:30]}\n"
                    f"UNVERIFIED ({len(tier_groups['UNVERIFIED'])}): FORBIDDEN in reward code.\n"
                    f"            {tier_groups['UNVERIFIED'][:30]}\n"
                )

            # ── info_dim_semantics — canonical second channel ─────────────
            if goal.info_dim_semantics:
                # Highlight is_success_metric keys — these are the OMR signal itself
                success_keys = [k for k, v in goal.info_dim_semantics.items()
                                if v.get("is_success_metric")]
                user_prompt += (
                    f"\n=== INFO-DICT KEYS (PREFER these over obs[k]) ===\n"
                    f"Every env.step() returns an info dict alongside reward. "
                    f"M2 probed the info channel and found these canonical, "
                    f"named signals (always GROUND-TRUTH because the env author "
                    f"explicitly assigned them). USE these via info['key'] in "
                    f"your reward code — they are the strongest signal:\n"
                    f"{json.dumps(goal.info_dim_semantics, indent=2, default=str)}\n"
                )
                if success_keys:
                    user_prompt += (
                        f"\n⚠️  IS_SUCCESS_METRIC keys (these ARE the OMR signal,"
                        f" YOU MUST use them as sparse bonus terms): {success_keys}\n"
                    )
                user_prompt += (
                    f"\nWhen building components, ALWAYS check this list first "
                    f"for a relevant signal before reaching for obs[k]. Examples:\n"
                    f"  - locomotion forward: info['x_velocity'] >> guessed obs[k]\n"
                    f"  - MetaWorld success: info['success'] (binary) is the OMR\n"
                    f"    metric itself — combine with dense info shaping terms\n"
                    f"    like info['grasp_reward'] / info['in_place_reward']\n"
                    f"    to give the policy intermediate credit.\n"
                )

            # ── task_structure (维度 A 决议) — drives reward shape ───────
            if goal.task_structure is not None:
                ts = goal.task_structure
                user_prompt += (
                    f"\n=== TASK STRUCTURE (M2 detected — choose matching reward shape) ===\n"
                    f"type: {ts.type}  (confidence: {ts.confidence:.2f})\n"
                )
                if ts.type == "sequential" and len(ts.stages or []) >= 2:
                    user_prompt += (
                        f"\n** SEQUENTIAL multi-stage task **\n"
                        f"YOU MUST design a STAGE-GATED reward of the form:\n"
                        f"  R = stage_1_reward\n"
                        f"    + done(stage_1) * stage_2_reward\n"
                        f"    + done(stage_1) * done(stage_2) * stage_3_reward\n"
                        f"    + ...\n"
                        f"Detected stages (in temporal order):\n"
                    )
                    for i, s in enumerate(ts.stages):
                        user_prompt += (
                            f"  Stage {i+1}: '{s.name}' — triggered when "
                            f"{s.trigger_info} (typical step: {s.typical_duration})\n"
                            f"           gate via: info['{s.gate_info_key}']\n"
                        )
                    user_prompt += (
                        f"\nWITHOUT stage gating, the agent learns stage 1 then "
                        f"stops (reward already maxed). With gating, stage 2 only "
                        f"gives reward AFTER stage 1 complete → agent has to "
                        f"progress sequentially.\n"
                    )
                elif ts.type == "parallel" and ts.multi_goal_conflicts:
                    user_prompt += (
                        f"\n** PARALLEL multi-goal task WITH conflicts **\n"
                        f"Conflicting goal pairs (negative correlation):\n"
                    )
                    for pair in ts.multi_goal_conflicts:
                        user_prompt += (
                            f"  - info['{pair[0]}'] vs info['{pair[1]}'] "
                            f"(corr={pair[2]:.2f})\n"
                        )
                    user_prompt += (
                        f"\nDO NOT use simple weighted sum (agent will game one "
                        f"vs another). Use constraint or lex-order:\n"
                        f"  R = primary_goal IF secondary_goal > threshold ELSE -large_penalty\n"
                    )
                elif ts.type == "parallel":
                    user_prompt += (
                        f"\n** PARALLEL multi-goal WITHOUT conflicts ** → "
                        f"weighted sum is OK: `R = α*G1 + β*G2 + ...`\n"
                    )
                else:
                    user_prompt += (
                        f"\n** SINGLE-objective task ** → simple reward design.\n"
                    )
                # termination_analysis hints
                ta = ts.termination_analysis
                if ta.get("n_success_episodes", 0) > 0:
                    user_prompt += (
                        f"\nTermination analysis: {ta['n_success_episodes']} success "
                        f"ep (mean {ta.get('success_ep_len_mean', 0):.0f} steps) vs "
                        f"{ta.get('n_failure_episodes',0)} failure ep (mean "
                        f"{ta.get('failure_ep_len_mean', 0):.0f} steps).\n"
                    )
        if is_marl and report.credit_assignment:
            user_prompt += (
                f"Agent roles: {json.dumps(report.credit_assignment.agent_roles)}\n"
                f"Agent contributions: {json.dumps(report.credit_assignment.agent_contributions)}\n"
            )

        # 2026-05-25 Step 10: inject pipeline_memory history into M4 prompt
        memory_block = self._format_pipeline_memory_block(state, "m4_snapshot")
        if memory_block:
            user_prompt += memory_block

        # B9 fix (2026-05-28): inject the trajectory-phase label so the
        # LLM-reward-designer can adapt its strategy:
        #   - LEARNING    → keep current design family, just tweak weights
        #   - STAGNATING  → BIG redesign (different reward family, new dims)
        #   - EARLY_STAGE → conservative changes; don't over-react
        try:
            from autorl.modules.outcome_evaluator import classify_trajectory_shape
            history = (state.pipeline_memory.get("trial_history", []) or [])
            iqm_history = []
            for rec in history:
                v = rec.get("external_metric") if isinstance(rec, dict) else None
                try:
                    fv = float(v)
                    import math as _math
                    if _math.isfinite(fv):
                        iqm_history.append(fv)
                except Exception:
                    continue
            if iqm_history:
                phase = classify_trajectory_shape(iqm_history)
                strategy_hint = {
                    "learning":    "POSITIVE-SLOPE phase. Keep your current "
                                   "reward FAMILY (don't change which dims you "
                                   "shape on); at most fine-tune weights.",
                    "stagnating":  "STAGNATION detected. The current reward "
                                   "FAMILY has plateaued. Switch families "
                                   "(e.g. dense_shaping → causal_stage_progress) "
                                   "or introduce a different verified obs dim.",
                    "early_stage": "TOO FEW iters to assess. Choose a "
                                   "conservative, library-default-aligned "
                                   "reward design.",
                    "mixed":       "NOISY trajectory. Improve signal by stabilizing "
                                   "the current reward (smaller weight changes) "
                                   "before any large redesign.",
                }.get(phase, "")
                user_prompt += (
                    f"\nCROSS-ITER TRAJECTORY (B9 signal):\n"
                    f"  external_metric history: "
                    f"{[round(v, 2) for v in iqm_history[-6:]]}\n"
                    f"  learning_phase_label:    {phase}\n"
                    f"  → {strategy_hint}\n"
                )
        except Exception:
            pass

        if state.controller_feedback:
            # Include the previous reward_wrapper.py source code so the LLM can
            # see what IT wrote last time and identify the specific mistake,
            # rather than just being told "your design was bad" in the abstract.
            prev_wrapper_path = state.run_dir / "reward_wrapper.py"
            prev_wrapper_block = ""
            if prev_wrapper_path.exists():
                try:
                    prev_wrapper_block = (
                        f"\n\nYOUR PREVIOUS wrap_env / RewardWrapper CODE "
                        f"(this is what the diagnostic found faulty — examine "
                        f"it line-by-line and identify the specific mistake "
                        f"before redesigning):\n```python\n"
                        f"{prev_wrapper_path.read_text(encoding='utf-8')}\n```\n"
                    )
                except Exception:
                    pass

            # Pull every dim combination ever cited so far in this run so the
            # LLM can't silently re-emit the same broken design.
            prior_cot_files = sorted(state.run_dir.glob("reward_design_cot*.json"))
            prior_dim_sets = []
            for f in prior_cot_files:
                try:
                    d = json.loads(f.read_text())
                    prior_dim_sets.append(sorted(d.get("verified_indices", [])))
                except Exception:
                    continue
            prior_dims_block = ""
            if prior_dim_sets:
                prior_dims_block = (
                    f"\nPRIOR DIM COMBINATIONS already tried this run "
                    f"(do NOT repeat the same set — that is a no-op):\n"
                    + "\n".join(f"  • iter {i}: {s}" for i, s in enumerate(prior_dim_sets))
                    + "\n"
                )

            # Reward↔OMR anti-alignment escape: if the breadth portfolio pruned
            # this run's candidates because the policy SUCCESSFULLY optimised the
            # designed reward but the held-out outcome (OMR) did NOT improve /
            # moved opposite (the ant_known case: reward 49→219 while
            # episode_return → -69), the DIRECTION/STRUCTURE of the objective is
            # wrong — not its dims or weights. Redesign the objective itself.
            antialign_block = ""
            _asha = (
                (getattr(state, "pipeline_memory", {}) or {}).get(
                    "last_breadth_portfolio_asha"
                )
                or {}
            )
            if _asha.get("portfolio_reward_omr_antialigned"):
                antialign_block = (
                    "\n*** CRITICAL — REWARD↔OUTCOME ANTI-ALIGNMENT (closed-loop "
                    "prune fired this run) ***\n"
                    "Your PREVIOUS reward (shown below) was SUCCESSFULLY optimised "
                    "by the policy — its training reward ROSE — yet the held-out "
                    "OUTCOME metric (OMR) did NOT improve: it stayed flat or moved "
                    "in the OPPOSITE direction. This is NOT a dims/weights bug. The "
                    "DIRECTION of the objective you encoded is wrong: maximising it "
                    "does not achieve the task. Do NOT reuse the same reward family "
                    "or shaping structure (e.g. the same staged-progress / potential "
                    "formula). RE-DERIVE the objective from the task outcome itself — "
                    "identify which observable quantity actually co-moves with task "
                    "SUCCESS and make THAT the primary maximised term. If you cannot "
                    "establish that your shaping increases the outcome, prefer "
                    "use_identity_wrapper=true over another anti-aligned shaped "
                    "reward.\n"
                )

            # V8.3 saturated-proxy escape: when the stage-final alignment gate
            # blocked the portfolio because progress proxies SATURATE while the
            # final held-out outcome stays zero, the next reward families must
            # rotate to a different grounding basis — re-weighting the same
            # saturated atoms can only reproduce the same trap.
            saturation_block = ""
            _stage_fault = (
                (getattr(state, "pipeline_memory", {}) or {}).get(
                    "stage_final_alignment_fault"
                )
                or {}
            )
            if _stage_fault.get("active"):
                _suspect = [
                    str(a) for a in (_stage_fault.get("suspect_atom_ids") or [])
                ][:12]
                if _suspect:
                    saturation_block = (
                        "\n*** CRITICAL — SATURATED-PROXY TRAP (stage-final "
                        "alignment fault active) ***\n"
                        f"These proxy atoms are SATURATED: {_suspect}. Policies "
                        "already max them out trial after trial, yet the FINAL "
                        "held-out outcome stays ZERO. They measure being NEAR or "
                        "BEFORE the outcome event — not causing it. Do NOT make "
                        "any of them the primary maximised term again. Ground "
                        "the next reward families in DIFFERENT public atoms: "
                        "prefer (a) event/threshold-crossing or discrete "
                        "state-CHANGE signals that fire AT the outcome rather "
                        "than continuous proximity, and (b) exploration/novelty "
                        "terms that push the visited-state distribution PAST "
                        "the saturated frontier. A candidate grounded only in "
                        "the saturated atoms will be rejected by the basis "
                        "gate.\n"
                    )

            user_prompt += (
                f"\nThe PREVIOUS reward design was diagnosed faulty (reward "
                f"hacking / mis-scaled components / wrong obs semantics). "
                f"Diagnostic verdict:\n{state.controller_feedback}\n"
                f"{antialign_block}{saturation_block}"
                f"{prev_wrapper_block}\n{prior_dims_block}\n"
                f"IMPORTANT GUIDANCE for the redesign:\n"
                f"  - You MUST do ONE of (a) emit a DIFFERENT dim combination "
                f"than every entry in PRIOR DIM COMBINATIONS above, OR (b) "
                f"set use_identity_wrapper=true. Repeating the same dim set "
                f"is forbidden — it will produce the same failed wrapper.\n"
                f"  - If GoalSpec.primary_goal aligns well with the library "
                f"env's built-in reward (e.g. MuJoCo locomotion envs reward "
                f"forward velocity directly), set use_identity_wrapper=true. "
                f"Library rewards on standard benchmarks are often already "
                f"near-optimal; unnecessary shaping introduces hacking risk.\n"
                f"  - Re-read your previous step 2 obs verification — your "
                f"prior mistake was likely citing an index whose verified "
                f"semantic did NOT match the physical quantity you assumed, "
                f"OR the dim set was too narrow to capture the task.\n"
                f"  - If you add penalty terms (energy, stability), keep "
                f"their weights SMALL (e.g. 0.001-0.01 × main reward "
                f"magnitude) — heavy penalties suppress the policy's peak "
                f"performance on the actual task metric.\n"
            )

        response = self.llm.call_json(
            system_prompt=REWARD_DESIGN_SYSTEM_PROMPT,
            user_prompt=user_prompt,
            temperature=0.4,
            purpose="m4.reward_design_legacy",
        )

        # ----- Persist + log CoT trace (paper auditable evidence) -----
        cot = response.get("cot", {}) or {}
        verified_indices = self._extract_verified_indices(cot)
        verified_semantics = goal.obs_dim_semantics if goal is not None else {}
        try:
            # Write per-iteration CoT trace + maintain the latest as
            # reward_design_cot.json (for downstream tools that expect a
            # single file). Per-iter files (reward_design_cot_iter{N}.json)
            # preserve the full multi-iteration redesign history, which is
            # paper-grade evidence of the closed loop's reasoning.
            iter_count = len(list(state.run_dir.glob("reward_design_cot_iter*.json")))
            trace = {
                "iter": iter_count,
                "cot": cot,
                "verified_indices": sorted(verified_indices),
                "use_identity_wrapper": bool(response.get("use_identity_wrapper", False)),
                "components_summary": [
                    {"name": c.get("name"), "cites": c.get("cites_indices", [])}
                    for c in response.get("components", [])
                ],
            }
            blob = json.dumps(trace, indent=2, default=str)
            (state.run_dir / f"reward_design_cot_iter{iter_count}.json").write_text(blob, encoding="utf-8")
            (state.run_dir / "reward_design_cot.json").write_text(blob, encoding="utf-8")
        except Exception as e:
            self.logger.warning(f"failed to persist CoT trace: {e}")
        self.logger.info(f"M4 CoT: step1='{(cot.get('step1_goal_restatement') or '')[:120]}...'")
        self.logger.info(f"M4 CoT: step2 verified {len(verified_indices)} obs dim(s): "
                         f"{sorted(verified_indices)[:10]}{'...' if len(verified_indices) > 10 else ''}")
        self.logger.info(f"M4 CoT: step5_audit_passed={cot.get('step5_audit_passed')}")

        # NOTE (2026-05-24): the `use_identity_wrapper` early-exit was removed
        # because it let the LLM trivially fall back to the library reward and
        # defeat the framework's "automatically design a better reward" claim.
        # M4 must always emit components. If even after CoT + redesign the LLM
        # cannot improve on the library baseline, the closed loop will diagnose
        # it as a real failure (REWARD_FAULT / INSUFFICIENT_BUDGET) — that is
        # the honest signal, not a stealth fallback.

        # Stash for the wrapper-coding stage
        self._verified_indices = verified_indices
        self._verified_semantics = verified_semantics
        self._cot = cot
        # Available info dict keys (M2 verified) — coding LLM must only
        # reference these via info['key']; an `info.get('typo', 0.0)`
        # silently returns 0.0 and kills the reward signal (real Reach-v3
        # bug seen 2026-05-24: LLM wrote info['object_proximity'] instead
        # of the actual key info['near_object']).
        self._available_info_keys = (
            set(goal.info_dim_semantics.keys()) if goal is not None
            and goal.info_dim_semantics else set()
        )
        self._info_dim_semantics = (
            goal.info_dim_semantics if goal is not None else {}
        )

        # ----- Build RewardConfig -----
        components = [
            RewardComponent(
                name=c["name"],
                code=c["code"],
                description=c["description"],
                initial_weight=c.get("initial_weight", 1.0),
            )
            for c in response.get("components", [])
        ]

        hack_rules = [
            HackDetectionRule(
                rule_name=r["rule_name"],
                condition_code=r["condition_code"],
                description=r["description"],
                action=r.get("action", "rewrite_reward"),
            )
            for r in response.get("hack_detection_rules", [])
        ]

        reward_config = RewardConfig(
            components=components,
            aggregation_code=response.get("aggregation_code", ""),
            monitors=response.get("monitors", []),
            hack_detection_rules=hack_rules,
            credit_assignment_method=response.get("credit_assignment_method", "none"),
            individual_reward_codes=response.get("individual_reward_codes", {}),
            team_individual_weight=response.get("team_individual_weight", 0.5),
            design_rationale=response.get("design_rationale", ""),
        )

        self.logger.info(f"Designed {len(components)} reward components")
        self.logger.info(f"Credit assignment: {reward_config.credit_assignment_method}")
        self.logger.info(f"Hack detection rules: {len(hack_rules)}")

        state.reward_config = reward_config
        self._save_config(reward_config, state.run_dir)

        # ── AI Coding: Generate & Verify Reward Wrapper ──
        wrapper_code = self._generate_and_verify_wrapper(reward_config, state)
        
        # Save wrapper and register its path. We deliberately DO NOT mutate
        # state.env here: the canonical env_builder applies reward_wrapper.py
        # on top of env_adapter.py for every training/eval env, so the
        # designed reward actually participates in HPO training. Building
        # fresh from disk also prevents double-wrapping when the closed-loop
        # controller re-runs M4 across iterations.
        wrapper_path = state.run_dir / "reward_wrapper.py"
        wrapper_path.write_text(wrapper_code, encoding="utf-8")
        state.reward_wrapper_path = str(wrapper_path)
        self._register_v2_reward_hypothesis(state)
        self.logger.info(f"Reward wrapper verified and saved → {wrapper_path}")
        self.logger.info("Reward wrapper will be applied to all HPO training/eval envs")

        self._log_done()
        return state

    def _run_tsp_reward_design(self, state: PipelineState) -> PipelineState:
        """Deterministic Pillar-1 TSP reward wrapper.

        The env already exposes a constructive TSP MDP. M4's job here is not
        to invent indices, but to enforce validity-first shaping and preserve
        the external OMR contract (decoded tour length).
        """
        wrapper_code = '''import gymnasium as gym


class TSPRewardWrapper(gym.Wrapper):
    def __init__(self, env):
        super().__init__(env)
        self._prev_visited = 1

    def reset(self, *args, **kwargs):
        obs, info = self.env.reset(*args, **kwargs)
        self._prev_visited = int(info.get("visited_count", 1))
        return obs, info

    def step(self, action):
        obs, reward, terminated, truncated, info = self.env.step(action)
        visited = int(info.get("visited_count", self._prev_visited))
        progress = max(0, visited - self._prev_visited)
        self._prev_visited = visited
        shaped = float(reward)
        shaped += 0.25 * float(progress)
        if info.get("invalid_action", False):
            shaped -= 1.0
        if info.get("valid_tour", False):
            shaped += 2.0
        info["m4_tsp_progress_bonus"] = 0.25 * float(progress)
        info["m4_training_reward"] = float(shaped)
        return obs, float(shaped), terminated, truncated, info


def wrap_env(env):
    return TSPRewardWrapper(env)
'''
        path = state.run_dir / "reward_wrapper.py"
        self._sandbox_verify(wrapper_code, state)
        path.write_text(wrapper_code, encoding="utf-8")
        state.reward_wrapper_path = str(path)
        state.reward_config = RewardConfig(
            components=[
                RewardComponent(
                    name="valid_constructive_tour",
                    code="new_city_progress_bonus - invalid_action_penalty",
                    description="Discourage invalid repeated-city choices and reward visiting new cities.",
                    initial_weight=1.0,
                ),
                RewardComponent(
                    name="terminal_valid_tour_bonus",
                    code="valid_tour_terminal_bonus",
                    description="Bonus when a complete valid closed TSP tour is decoded.",
                    initial_weight=1.0,
                ),
            ],
            design_rationale=(
                "Pillar-1 deterministic TSP reward design: validity-first "
                "progress shaping plus terminal valid-tour bonus. External "
                "evaluation remains OMR negative tour length."
            ),
        )
        self._save_config(state.reward_config, state.run_dir)
        try:
            from autorl.v2_runtime import register_candidate

            register_candidate(
                state,
                slot="reward",
                artifact_id="reward.tsp_constructive.v1",
                spec={
                    "legacy_wrapper": "tsp_constructive_reward_wrapper",
                    "rationale": state.reward_config.design_rationale,
                },
                files={
                    "reward_wrapper.py": path,
                    "reward_config.json": state.run_dir / "reward_config.json",
                },
                make_active=True,
                created_by={
                    "module": "m4_tsp_reward",
                    "controller_iter": int(state.pipeline_iteration),
                },
            )
        except Exception as e:
            self.logger.warning(f"v2 TSP reward candidate registration failed: {e}")
        self.logger.info("Pillar-1 TSP reward wrapper verified and saved → %s", path)
        self._log_done()
        return state

    def _run_v2_reward_dsl(self, state: PipelineState) -> PipelineState:
        """Spawn V9 complete programs plus compact legacy control hypotheses.

        This is a behavior path, not audit-only: the selected candidate updates
        state.v2_active_stack and HPO/env_builder_v2 dispatches from that stack.
        """
        from autorl.reward_program_compiler import (
            EVENT_FAMILIES,
            compile_reward_program,
            validate_reward_against_runtime_interface,
        )
        from autorl.public_reward_program import (
            GENERAL_TRANSITION_FAMILY,
            PROPOSED_GENERAL,
            PROPOSED_PUBLIC,
            PUBLIC_TRANSITION_FAMILY,
            PublicRewardProgramViolation,
            audit_general_reward_activation,
            audit_public_reward_activation,
            general_reward_source_manifest,
            public_reward_source_manifest,
            validate_general_transition_component,
            validate_public_transition_component,
        )
        from autorl.context_memory import regime_from_state
        from autorl.known_env_policy import (
            annotate_native_reward_spec,
            has_known_native_reward_prior,
            record_native_reward_prior,
        )
        from autorl.v2_runtime import (
            allocate_next_stack,
            conservative_id,
            ensure_active_stack,
            register_candidate,
            stack_spec_path,
            write_active_stack,
        )

        goal = state.goal_spec
        ts = goal.task_structure if goal is not None else None
        info_sem = goal.info_dim_semantics if goal is not None else {}
        task_graph = getattr(goal, "task_causal_graph", {}) if goal is not None else {}
        failure_context = getattr(goal, "m2_failure_context", {}) if goal is not None else {}
        active = ensure_active_stack(state)

        graph_is_v2 = bool((task_graph or {}).get("schema_version") == "m2_task_causal_graph.v2")
        graph_atoms = list((task_graph or {}).get("atoms", []) or [])
        provenance = getattr(getattr(state, "manifest", None), "env_provenance", None)
        strict_raw_sim_design = bool(getattr(provenance, "is_raw_sim_env", False))
        information_regime = regime_from_state(state)
        unrestricted_program_lane = information_regime in {"P1", "P3"}
        proposal_family = (
            GENERAL_TRANSITION_FAMILY
            if unrestricted_program_lane else PUBLIC_TRANSITION_FAMILY
        )
        proposal_tier = (
            PROPOSED_GENERAL if unrestricted_program_lane else PROPOSED_PUBLIC
        )
        proposal_response_key = (
            "general_transition_programs"
            if unrestricted_program_lane else "public_transition_programs"
        )
        proposal_plane_name = (
            "environment-exposed unrestricted transition plane"
            if unrestricted_program_lane else "public transition plane"
        )
        runtime_general_transitions: Optional[List[Dict[str, Any]]] = None
        runtime_interface_receipt: Dict[str, Any] = {}
        if unrestricted_program_lane:
            # Build a fresh reward-free instance from the current live adapter.
            # M4 admission must observe the exact reset/step key presence; the
            # M2 semantic catalog is context, never executable evidence.
            _probe_env = None
            try:
                from autorl.env_builder import build_env
                from autorl.runtime_interface_contract import (
                    capture_runtime_interface_contract,
                    load_runtime_interface_contract,
                )

                _probe_env = build_env(
                    state.run_dir,
                    apply_reward=False,
                    apply_obs_selection=False,
                    use_v2_stack=False,
                )
                _observed_receipt, runtime_general_transitions = (
                    capture_runtime_interface_contract(
                        _probe_env,
                        adapter_path=Path(state.run_dir) / "env_adapter.py",
                        steps=int(
                            self.config.get("runtime_interface_probe_steps", 8)
                            or 8
                        ),
                    )
                )
                runtime_interface_receipt = load_runtime_interface_contract(
                    state.run_dir
                )
                if not runtime_interface_receipt:
                    raise RuntimeError(
                        "canonical runtime interface receipt is unavailable; "
                        "M4 is a consumer and cannot self-sign one"
                    )
                # The fresh rollout supplies executable transition samples only.
                # Its sampling budget may differ from M1, so it has no authority
                # to overwrite or re-bind the canonical generation receipt.
                try:
                    from autorl.champion_recovery import (
                        plan_champion_recovery,
                    )

                    plan_champion_recovery(
                        state,
                        str(runtime_interface_receipt.get(
                            "canonical_interface_hash"
                        ) or ""),
                    )
                except Exception as _champion_exc:
                    self.logger.warning(
                        "champion interface recovery planning failed: %s",
                        _champion_exc,
                    )
            except Exception as _probe_exc:
                # [] is intentionally distinct from None: general programs now
                # fail closed when the real contract cannot be sampled, instead
                # of falling back to literal-key fabrication.
                runtime_general_transitions = []
                self.logger.error(
                    "P1/P3 runtime reward preflight unavailable: %s",
                    _probe_exc,
                )
                if isinstance(getattr(state, "pipeline_memory", None), dict):
                    state.pipeline_memory.setdefault(
                        "runtime_interface_contract_faults", []
                    ).append({
                        "controller_iter": int(state.pipeline_iteration),
                        "error_type": type(_probe_exc).__name__,
                        "error": str(_probe_exc)[:1000],
                    })
            finally:
                if _probe_env is not None:
                    try:
                        _probe_env.close()
                    except Exception:
                        pass
            if isinstance(getattr(state, "pipeline_memory", None), dict):
                state.pipeline_memory["runtime_interface_contract"] = dict(
                    runtime_interface_receipt
                )
        regularization_contract = strict_reward_regularization_contract(state)
        if isinstance(getattr(state, "pipeline_memory", None), dict):
            state.pipeline_memory.setdefault("strict_reward_regularization_contracts", []).append({
                "controller_iter": int(state.pipeline_iteration),
                **regularization_contract,
            })
        omr_spec = getattr(state, "objective_metric_spec", {}) or {}
        diagnostic_only_info_keys: Set[str] = set()
        for raw_key, raw_meta in (info_sem or {}).items():
            key = str(raw_key or "").strip()
            meta = raw_meta if isinstance(raw_meta, dict) else {}
            risk_tags = set(str(tag) for tag in (meta.get("risk_tags") or []))
            if (
                is_oracle_stage_signal(info_key=key)
                or bool(meta.get("is_success_metric"))
                or str(meta.get("source_type") or "") == "eval"
                or "external_eval_signal" in risk_tags
                or "external_stage_omr_oracle" in risk_tags
            ):
                diagnostic_only_info_keys.add(key)
        pipeline_mem = getattr(state, "pipeline_memory", {}) or {}
        for contract_name in ("p1_full_info_contract", "p3_full_info_contract"):
            contract = (
                pipeline_mem.get(contract_name)
                if isinstance(pipeline_mem, dict) else {}
            ) or {}
            diagnostic_only_info_keys.update(
                str(value) for value in (
                    contract.get("diagnostic_only_info_keys") or []
                ) if str(value)
            )
            omr_target = str(contract.get("omr_target") or "")
            diagnostic_only_info_keys.update(
                match.group(1) or match.group(2)
                for match in re.finditer(
                    r"info\s*\[\s*(?:'([^']+)'|\"([^\"]+)\")\s*\]",
                    omr_target,
                )
            )
        diagnostic_only_info_keys = {
            key for key in diagnostic_only_info_keys if str(key).strip()
        }
        reward_information_policy = {
            "schema_version": "v9.2.reward_information_policy.v1",
            "diagnostic_only_info_keys": sorted(diagnostic_only_info_keys),
            "stage_omr_reward_access": "forbidden_all_regimes",
            "held_out_final_omr_reward_access": "forbidden",
            "runtime_enforcement": "filtered_before_every_reward_reader",
        }
        omr_metric_text = " ".join(
            str(omr_spec.get(k) or "")
            for k in ("metric_type", "metric_name", "source_key", "description")
        ).lower()
        known_library_reward_contract = bool(
            getattr(provenance, "is_library_env", False)
            and not getattr(provenance, "is_raw_sim_env", False)
            and (
                "library_reward" in omr_metric_text
                or "episode_return" in omr_metric_text
                or "native_return" in omr_metric_text
                or "native return" in omr_metric_text
            )
        )
        # Typed firewall-OFF native admissibility (no OMR-text dependency, no
        # env-name special-casing): a known-library env whose OMR is NOT a
        # native-return contract (e.g. a success info_field) must STILL let the
        # native reward COMPETE as a trainable candidate ranked only by F/LCB,
        # not be demoted to reference_only like strict. Provably False for strict
        # (is_raw_sim_env=True => is_library_env=False, mutually-exclusive
        # EnvSourceType), so the strict forbidden bridge stays closed and the
        # strict path is byte-identical. Native is NOT default-preferred: it is
        # appended LAST to the candidate pool and ranked only by held-out F.
        known_native_reward_admissible = bool(
            graph_is_v2
            and getattr(provenance, "is_library_env", False)
            and not getattr(provenance, "is_raw_sim_env", False)
            and not known_library_reward_contract
        )
        known_native_prior = has_known_native_reward_prior(state)
        atoms_by_id = {
            str(a.get("atom_id")): a for a in graph_atoms
            if isinstance(a, dict) and a.get("atom_id")
        }
        all_atom_sources = {
            str(a.get("source") or "") for a in atoms_by_id.values()
            if isinstance(a, dict) and a.get("source")
        }
        try:
            from autorl.nl_task_contract import (
                infer_claimed_roles_for_text,
                load_nl_task_contract,
                stage_ids_for_role,
            )
            nl_task_contract = load_nl_task_contract(state.run_dir)
        except Exception:
            infer_claimed_roles_for_text = None
            stage_ids_for_role = None
            nl_task_contract = {}

        # Modality-agnostic metric grounding for the M4 menu: load the MEASURED obs
        # metric-type ledger so a candidate atom whose formula applies a metric
        # operator (a cross-obs difference: Euclidean distance / L2 / abs-diff) over
        # indices NOT measured as verified continuous coordinates is removed from
        # M4's options entirely. M4 then never proposes a distance over categorical/
        # grid channels and naturally composes event/level rewards on the discrete
        # atoms it discovered (e.g. key_in_possession=obs[i]>0). The compile-time
        # RewardMetricGroundingMismatch gate is the backstop. No env branching.
        from autorl.obs_space_contract import (
            is_metric_group as _is_metric_group,
            load_metric_types as _load_metric_types,
            reward_metric_context_indices as _metric_ctx_indices,
        )
        _menu_metric_types = _load_metric_types(getattr(state, "run_dir", "") or "")
        try:
            from autorl.m1_env_contract import ENV_MODALITY_FILENAME
            _modality_path = Path(getattr(state, "run_dir", "")) / ENV_MODALITY_FILENAME
            _modality_contract = (
                json.loads(_modality_path.read_text(encoding="utf-8"))
                if _modality_path.exists() else {}
            )
        except Exception:
            _modality_contract = {}
        _env_modality = str((_modality_contract or {}).get("observation_modality") or "")
        _is_symbolic_grid = _env_modality == "symbolic_grid"
        _is_symbolic_or_entity = _env_modality in {
            "symbolic_grid",
            "symbolic_flat",
            "entity_state_vector",
            "mixed",
        }
        if isinstance(getattr(state, "pipeline_memory", None), dict):
            state.pipeline_memory.setdefault("m4_modality_routing", []).append({
                "controller_iter": int(getattr(state, "pipeline_iteration", 0) or 0),
                "observation_modality": _env_modality or "unknown",
                "reward_family_prior": (_modality_contract or {}).get("reward_family_prior") or [],
                "routing_rule": (
                    "symbolic_or_entity_state_uses_event_public_progress_stage_families"
                    if _is_symbolic_or_entity else "default_typed_reward_families"
                ),
            })

        def _atom_allowed(atom: Dict[str, Any]) -> bool:
            if not isinstance(atom, dict):
                return False
            if is_oracle_stage_signal(
                atom_id=atom.get("atom_id"),
                info_key=atom.get("info_key"),
                source=atom.get("source") or atom.get("formula"),
            ):
                return False
            if any(
                is_oracle_stage_signal(atom_id=parent)
                for parent in (
                    atom.get("parent_atom_ids") or atom.get("lineage") or []
                )
            ):
                return False
            if str(atom.get("info_key") or "") in diagnostic_only_info_keys:
                return False
            if atom_is_eval_channel(atom):
                return False
            if atom.get("allowed_for_m4") is False:
                return False
            tier = str(atom.get("tier") or "UNKNOWN")
            relevance = str(atom.get("task_relevance") or "unknown")
            if tier in ("REJECTED", "UNKNOWN"):
                return False
            if relevance not in ("task_primary", "stage_support"):
                return False
            # Provenance gate (I-15 / "I-7'"): an eval-channel atom (the native
            # reward, or a monotone copy of it) is the grade, not a feature, so
            # the design channel must not ground a reward term on it. Same
            # train/test separation I-7 applies to the external signal, here on
            # the reward axis. Predicate lives at module level for testability.
            if atom_is_eval_channel(atom):
                return False
            # Refuse a metric/distance atom grounded on non-coordinate indices, so
            # it never enters M4's menu (single-dim event/level atoms like obs[i]>0
            # carry no cross-obs difference and are kept).
            _f = atom.get("formula") or atom.get("source") or ""
            if _menu_metric_types and "obs[" in str(_f):
                _mctx = _metric_ctx_indices(str(_f))
                if _mctx and not _is_metric_group(_mctx, _menu_metric_types):
                    return False
            return True

        allowed_atoms = {aid: atom for aid, atom in atoms_by_id.items() if _atom_allowed(atom)}

        def _nl_term_annotations(atom: Dict[str, Any]) -> Dict[str, Any]:
            if not isinstance(nl_task_contract, dict) or not nl_task_contract:
                return {}
            if infer_claimed_roles_for_text is None or stage_ids_for_role is None:
                return {}
            text = " ".join([
                str(atom.get("atom_id") or ""),
                str(atom.get("semantic") or ""),
                str(atom.get("semantic_role") or ""),
                str(atom.get("source") or ""),
                str(atom.get("formula") or ""),
            ])
            roles = infer_claimed_roles_for_text(text, nl_task_contract)
            if not roles:
                return {}
            out = {"nl_role": roles[0]}
            stages_for_role = stage_ids_for_role(nl_task_contract, roles[0])
            if stages_for_role:
                out["stage_id"] = stages_for_role[0]
            return out

        def _slug(text: str) -> str:
            out = []
            for ch in str(text).lower():
                out.append(ch if ch.isalnum() else "_")
            return "_".join("".join(out).split("_"))[:80] or "signal"

        # M4 grounding escape must not depend on M2 having already copied every
        # verified info key into task_graph.atoms.  GoalSpec.info_dim_semantics is
        # typed evidence produced by the same M2 sweep; when a success/progress
        # key is verified there, synthesize a TaskAtom-shaped entry so the normal
        # v2 audit/compiler can still police the reward program.
        synthesized_allowed_atoms: List[str] = []
        for key, meta in (info_sem or {}).items():
            if not isinstance(meta, dict):
                continue
            is_success = bool(meta.get("is_success_metric"))
            non_const = bool(meta.get("non_const", False))
            if not (is_success or non_const):
                continue
            source = f"info['{key}']"
            # If M2 already emitted an atom for this source, do not recreate it
            # from weaker info_dim_semantics metadata. This is especially
            # important for strict raw-sim: info.success may exist as an
            # eval-channel atom in the graph and must not be reborn as ordinary
            # source_type=="info" here.
            if source in all_atom_sources:
                continue
            corr_ext = abs(float(meta.get("corr_with_external", 0.0) or 0.0))
            corr_rew = abs(float(meta.get("corr_with_reward", 0.0) or 0.0))
            if not is_success and max(corr_ext, corr_rew) < 0.05:
                continue
            risk_tags = list(meta.get("risk_tags") or [])
            source_type = str(meta.get("source_type") or "info")
            allowed_for_m4 = bool(meta.get("allowed_for_m4", True))
            if strict_raw_sim_design and is_success:
                source_type = "eval"
                allowed_for_m4 = False
                if "external_eval_signal" not in risk_tags:
                    risk_tags.append("external_eval_signal")
            aid = f"info.{_slug(key)}"
            atom = {
                "atom_id": aid,
                "kind": "success" if is_success else "progress",
                "source": source,
                "source_type": source_type,
                "semantic": meta.get("semantic") or key,
                "info_key": key,
                "direction": "binary" if is_success else "increase",
                "target_value": 1.0 if is_success else None,
                "threshold": 0.5 if is_success else None,
                "confidence": max(0.9 if is_success else 0.1, corr_ext, corr_rew),
                "tier": "VERIFIED" if is_success or corr_ext >= 0.2 else "INFERRED",
                "task_relevance": "task_primary" if is_success or corr_ext >= 0.2 else "stage_support",
                "risk_tags": sorted(set(risk_tags + ["m4_synthesized_from_info_semantics"])),
                "allowed_for_m4": allowed_for_m4,
            }
            if _atom_allowed(atom):
                allowed_atoms[aid] = atom
                atoms_by_id.setdefault(aid, atom)
                synthesized_allowed_atoms.append(aid)
        if synthesized_allowed_atoms and isinstance(getattr(state, "pipeline_memory", None), dict):
            state.pipeline_memory.setdefault("m4_synthesized_allowed_atoms", []).append({
                "controller_iter": int(state.pipeline_iteration),
                "atom_ids": synthesized_allowed_atoms,
                "source": "GoalSpec.info_dim_semantics",
            })
        semantic_distance_atoms: List[str] = []
        # Hidden-bug fix (reach_known/pick_known collapse to 0.0 while reach_strict
        # learns): the deterministic goal-grounded role-distance atom is needed
        # whenever the reward must be RECONSTRUCTED from observables --- i.e. raw-sim
        # (strict) OR a known-library env whose OMR is NOT a native-return contract
        # (e.g. a sparse info-field success metric). Gating on is_raw_sim_env alone
        # denied known-library+success-OMR runs the correct agent->goal distance, so
        # M4 hallucinated the goal at the wrong obs indices and success stuck at 0.0.
        # Key on the typed reward contract, not the env type: strict stays
        # byte-identical (is_raw_sim_env => known_library_reward_contract is False);
        # native-return known envs are excluded (they have a usable dense reward, so
        # no reconstruction is needed); maps with no contiguous goal/agent group emit
        # nothing (the injector self-guards), preserving the identity no-op.
        if not known_library_reward_contract:
            semantic_goal_text = " ".join([
                str(getattr(goal, "primary_goal", "") or ""),
                " ".join(str(x) for x in (getattr(goal, "secondary_goals", []) or [])),
            ])
            for atom in semantic_role_distance_atoms(state.run_dir, semantic_goal_text):
                aid = str(atom.get("atom_id") or "")
                if not aid or not _atom_allowed(atom):
                    continue
                allowed_atoms[aid] = atom
                atoms_by_id[aid] = atom
                semantic_distance_atoms.append(aid)
        if semantic_distance_atoms and isinstance(getattr(state, "pipeline_memory", None), dict):
            state.pipeline_memory.setdefault("m4_semantic_role_distance_atoms", []).append({
                "controller_iter": int(state.pipeline_iteration),
                "atom_ids": semantic_distance_atoms,
                "source": "SemanticGCOS.obs_semantic_map",
            })
        stage_by_atom = {}
        try:
            stage_by_atom = (
                ((getattr(state, "pipeline_memory", {}) or {}).get("last_stage_activation_evidence") or {})
                .get("by_atom", {})
            ) or {}
        except Exception:
            stage_by_atom = {}

        def _external_grounding_allows_dense(atom_id: str, atom: Dict[str, Any]) -> bool:
            """Typed external-evidence pressure for dense proxy grounding.

            This does not inspect narratives.  It only consumes measured stage
            evidence and atom risk tags.  MetaWorld shared info proxies that
            repeatedly never activate under M5 evidence lose dense-shaping
            grounding, forcing the next M4 candidate to become structurally
            different or to ask M2 for better atoms.
            """
            ev = stage_by_atom.get(atom_id) or {}
            status = str(ev.get("status") or "")
            tags = set(str(t) for t in (atom.get("risk_tags") or []))
            kind = str(atom.get("kind") or "")
            if kind == "success" or str(atom.get("task_relevance") or "") == "task_primary":
                return True
            if status == "never_activated" and (
                "meta_shared_info_pollution" in tags
                or "targeted_resensing_failed_atom" in tags
            ):
                return False
            return True

        # V7.3: before M4 builds reward candidates, intersect M2's menu with the
        # shared atom-grounding ledger. This is the producer/consumer handshake
        # that prevents diagnostic-only LLM formulas from polluting symbolic-grid
        # reward arms while preserving value-grounded categorical events and
        # verified continuous geometry.
        temporal_grounding_hypotheses: List[Dict[str, Any]] = []
        try:
            from autorl.atom_grounding import (
                persist_atom_grounding_ledger,
                persist_transition_grounding_hypotheses,
            )
            from autorl.trajectory_evidence.schemas import make_hypothesis_id

            grounding_ledger = persist_atom_grounding_ledger(state.run_dir)
            stage_evidence_doc = (
                (getattr(state, "pipeline_memory", {}) or {}).get(
                    "last_stage_activation_evidence"
                )
                or {}
            )
            frontier_stage_id = str(
                ((task_graph or {}).get("frontier_plan") or {}).get("stage_id")
                or ""
            )

            # Prefer exact label-plane traces because their stage/final evidence is
            # bound to a concrete trial/checkpoint/seed.  The compact transition
            # windows in StageActivationEvidence remain a deterministic fallback
            # when trace recording was disabled for an older run.
            trace_refs = [
                str(x) for x in (stage_evidence_doc.get("trace_refs") or []) if str(x)
            ]
            try:
                from autorl.trajectory_evidence.event_miner import (
                    mine_label_conditioned_transitions,
                )
                from autorl.trajectory_evidence.store import TraceStore

                trace_cfg = dict(
                    getattr(state, "trajectory_evidence_config", {})
                    or ((getattr(state, "pipeline_config", {}) or {}).get(
                        "trajectory_evidence"
                    ) or {})
                )
                trace_store = TraceStore(state.run_dir, trace_cfg)
                if trace_store.enabled:
                    indexed = [
                        str(row.get("trace_id"))
                        for row in trace_store.iter_index(has_arrays=True)
                        if row.get("trace_id") and row.get("has_oracle_stage_labels")
                    ]
                    if trace_refs:
                        allowed_refs = set(trace_refs)
                        indexed = [tid for tid in indexed if tid in allowed_refs]
                    temporal_grounding_hypotheses.extend(
                        mine_label_conditioned_transitions(
                            trace_store,
                            indexed,
                            stage_id=frontier_stage_id or None,
                        )
                    )
            except Exception as e:
                if isinstance(getattr(state, "pipeline_memory", None), dict):
                    state.pipeline_memory.setdefault(
                        "m4_temporal_grounding_warnings", []
                    ).append({
                        "controller_iter": int(getattr(state, "pipeline_iteration", 0) or 0),
                        "source": "trajectory_label_plane",
                        "error": str(e),
                    })

            exact_keys = {
                (
                    str(row.get("stage_id") or ""),
                    str((row.get("event") or {}).get("operator") or ""),
                    int((row.get("event") or {}).get("dimension", -1)),
                )
                for row in temporal_grounding_hypotheses
                if isinstance(row, dict)
            }
            for sid, stage_row in (stage_evidence_doc.get("by_stage") or {}).items():
                if frontier_stage_id and str(sid) != frontier_stage_id:
                    continue
                if not isinstance(stage_row, dict):
                    continue
                for candidate in stage_row.get(
                    "public_transition_grounding_candidates"
                ) or []:
                    if not isinstance(candidate, dict):
                        continue
                    event = dict(candidate)
                    operator = str(event.get("operator") or "state_transition")
                    parent_ids = [
                        str(x) for x in (event.get("parent_atom_ids") or []) if str(x)
                    ]
                    try:
                        dimension = int(
                            str(parent_ids[0]).split(".", 1)[1]
                            if parent_ids and str(parent_ids[0]).startswith("obs.")
                            else event.get("dimension", -1)
                        )
                    except Exception:
                        dimension = -1
                    event["dimension"] = dimension
                    if (str(sid), operator, dimension) in exact_keys:
                        continue
                    statement = (
                        f"public obs.{dimension} {operator} expresses trusted stage {sid}"
                    )
                    basis = {
                        key: event.get(key)
                        for key in (
                            "operator", "dimension", "direction", "threshold",
                            "from_value", "to_value", "parent_atom_ids",
                        )
                        if event.get(key) is not None
                    }
                    temporal_grounding_hypotheses.append({
                        "schema_version": "grounding_hypothesis.v1",
                        "hypothesis_id": make_hypothesis_id("grounding", statement),
                        "family": "grounding",
                        "stage_id": str(sid),
                        "claim": statement,
                        "predicted_effect": (
                            "public event should contrast at trusted stage flips"
                        ),
                        "falsification_condition": (
                            "oracle contrast is non-positive on held-out matched traces"
                        ),
                        "basis_fingerprint": make_hypothesis_id(
                            "grounding", str(sorted(basis.items()))
                        ),
                        "candidate_atom_id": str(
                            event.get("candidate_atom_id")
                            or f"transition.{sid}.obs_{dimension}.{operator}"
                        ),
                        "event": event,
                        "evidence_refs": trace_refs,
                        "evidence_source": "stage_activation_transition_windows",
                        "label_permission": "diagnostic_only",
                        "reward_input_permission": "public_parent_only",
                    })

            temporal_by_id = {
                str(row.get("hypothesis_id")): row
                for row in temporal_grounding_hypotheses
                if isinstance(row, dict) and row.get("hypothesis_id")
            }
            temporal_grounding_hypotheses = [
                temporal_by_id[key] for key in sorted(temporal_by_id)
            ]
            if temporal_grounding_hypotheses:
                grounding_ledger = persist_transition_grounding_hypotheses(
                    state.run_dir,
                    temporal_grounding_hypotheses,
                )
            grounding_rows = grounding_ledger.get("atoms") if isinstance(grounding_ledger, dict) else {}
            grounding_rows = grounding_rows if isinstance(grounding_rows, dict) else {}
            for hypothesis in temporal_grounding_hypotheses:
                atom_id = str(hypothesis.get("candidate_atom_id") or "")
                atom = grounding_rows.get(atom_id)
                if (
                    atom_id
                    and isinstance(atom, dict)
                    and str(atom.get("reward_eligibility") or "") == "trainable"
                ):
                    allowed_atoms[atom_id] = atom
                    atoms_by_id[atom_id] = atom
            removed_not_trainable: List[Dict[str, Any]] = []
            removed_nl: List[Dict[str, Any]] = []
            for aid in list(allowed_atoms.keys()):
                row = grounding_rows.get(str(aid))
                if not isinstance(row, dict):
                    continue
                eligibility = str(row.get("reward_eligibility") or "diagnostic_only")
                if eligibility != "trainable":
                    removed_not_trainable.append({
                        "atom_id": aid,
                        "reward_eligibility": eligibility,
                        "risk_tags": row.get("risk_tags") or [],
                    })
                    allowed_atoms.pop(aid, None)
                    continue
                align = row.get("nl_role_alignment") if isinstance(nl_task_contract, dict) and nl_task_contract else None
                if isinstance(align, dict) and str(align.get("state") or "") in {"contradicted", "contradicted_by_parent"}:
                    removed_nl.append({
                        "atom_id": aid,
                        "claimed_roles": align.get("claimed_roles") or [],
                        "state": align.get("state"),
                    })
                    allowed_atoms.pop(aid, None)
            if isinstance(getattr(state, "pipeline_memory", None), dict):
                if removed_not_trainable:
                    state.pipeline_memory.setdefault("m4_atom_grounding_rejections", []).append({
                        "controller_iter": int(getattr(state, "pipeline_iteration", 0) or 0),
                        "removed_atoms": removed_not_trainable[:48],
                        "source": "atom_grounding_ledger.reward_eligibility",
                    })
                if removed_nl:
                    state.pipeline_memory.setdefault("m4_nl_role_grounding_rejections", []).append({
                        "controller_iter": int(getattr(state, "pipeline_iteration", 0) or 0),
                        "removed_atoms": removed_nl[:24],
                        "source": "atom_grounding_ledger.nl_role_alignment",
                    })
                if temporal_grounding_hypotheses:
                    state.pipeline_memory.setdefault(
                        "m4_temporal_grounding_hypotheses", []
                    ).append({
                        "controller_iter": int(getattr(state, "pipeline_iteration", 0) or 0),
                        "frontier_stage_id": frontier_stage_id or None,
                        "hypothesis_ids": [
                            row.get("hypothesis_id")
                            for row in temporal_grounding_hypotheses
                        ],
                        "candidate_atom_ids": [
                            row.get("candidate_atom_id")
                            for row in temporal_grounding_hypotheses
                        ],
                        "oracle_role": "diagnostic_label_only",
                    })
        except Exception as e:
            if isinstance(getattr(state, "pipeline_memory", None), dict):
                state.pipeline_memory.setdefault("m4_atom_grounding_warnings", []).append({
                    "controller_iter": int(getattr(state, "pipeline_iteration", 0) or 0),
                    "error": str(e),
                })
        source_to_atom = {
            str(atom.get("source")): aid
            for aid, atom in allowed_atoms.items()
            if atom.get("source")
        }

        def _reward_info_atom(atom: Dict[str, Any]) -> bool:
            if not isinstance(atom, dict) or not atom.get("info_key"):
                return False
            source_type = str(atom.get("source_type") or "")
            if source_type == "info":
                return True
            if source_type in {"stage_oracle", "oracle_stage_omr", "stage_omr_oracle"}:
                return bool(atom.get("stage_reward_allowed"))
            return False

        def _info_key_from_source(source: str) -> Optional[str]:
            source = str(source or "")
            if source.startswith("info["):
                return source.split("[", 1)[1].split("]", 1)[0].strip("'\"")
            return None

        def _audit_formula_design_channels(formula: str) -> Any:
            """Compile a derived reward formula and verify its info sources.

            Derived atoms are legitimate design features only when every
            referenced info key is itself an allowed M4 atom. Pure obs formulas
            (the important Reach case: hand-target distance from raw obs) pass
            without needing info-channel approval.
            """
            from autorl.expression_sandbox import compile_formula

            cf = compile_formula(str(formula or ""))
            for key in cf.info_keys_used:
                aid = source_to_atom.get(f"info['{key}']", "")
                if aid not in allowed_atoms:
                    raise ValueError(
                        f"derived reward formula references non-design info key: {key}"
                    )
            return cf

        def _dense_term_from_atom(atom: Dict[str, Any], *, weight: float) -> Optional[Dict[str, Any]]:
            aid = str(atom.get("atom_id") or "")
            source = str(atom.get("source") or "")
            if not aid:
                return None
            if str(atom.get("source_type") or "") == "derived":
                formula = str(atom.get("formula") or "")
                if not formula:
                    return None
                cf = _audit_formula_design_channels(formula)
                rejection = formula_health_rejection_reason(formula, cf)
                if rejection:
                    if isinstance(getattr(state, "pipeline_memory", None), dict):
                        state.pipeline_memory.setdefault("m4_formula_health_rejections", []).append({
                            "controller_iter": int(getattr(state, "pipeline_iteration", 0) or 0),
                            "atom_id": aid,
                            "formula": formula,
                            "reason": rejection,
                        })
                    return None
                if strict_raw_sim_design and cf.info_keys_used:
                    return None
                term = {
                    "atom_id": aid,
                    "source": "derived_formula",
                    "formula": formula,
                    # V4.3: carry the atom's obs index space so env_builder can
                    # rewrite raw-authored formulas to the active policy obs.
                    # V4.3 Bug-5(b): reward_designer authors formulas in RAW obs
                    # space (the M4 convention), so default to "raw_obs" when the
                    # atom left it unset — design-time declaration, NOT a compile-
                    # time guess. This lets env_builder rewrite raw->policy under a
                    # subset instead of silently mis-indexing an undeclared term.
                    # No-op for identity schemas (reconcile skips when r2p is None)
                    # and ignored by _reward_family_signature, so dedup/training
                    # stay byte-identical.
                    "formula_obs_space": str(atom.get("formula_obs_space") or "raw_obs"),
                    "label": atom.get("semantic") or atom.get("semantic_role") or aid,
                    "weight": float(weight),
                }
                term.update(_nl_term_annotations(atom))
                return term
            if source.startswith("info[") or source.startswith("obs["):
                term = {
                    "atom_id": aid,
                    "source": source,
                    # V4.3 Bug-5(b): reward_designer authors formulas in RAW obs
                    # space (the M4 convention), so default to "raw_obs" when the
                    # atom left it unset — design-time declaration, NOT a compile-
                    # time guess. This lets env_builder rewrite raw->policy under a
                    # subset instead of silently mis-indexing an undeclared term.
                    # No-op for identity schemas (reconcile skips when r2p is None)
                    # and ignored by _reward_family_signature, so dedup/training
                    # stay byte-identical.
                    "formula_obs_space": str(atom.get("formula_obs_space") or "raw_obs"),
                    "label": atom.get("semantic") or aid,
                    "weight": float(weight),
                }
                term.update(_nl_term_annotations(atom))
                return term
            return None

        def _derived_progress_terms() -> List[Dict[str, Any]]:
            terms: List[Tuple[float, Dict[str, Any]]] = []
            seen_parents: Set[Tuple[str, ...]] = set()
            for aid, atom in allowed_atoms.items():
                if str(atom.get("source_type") or "") != "derived":
                    continue
                formula = str(atom.get("formula") or "")
                if not formula:
                    continue
                semantic_role = str(atom.get("semantic_role") or atom.get("semantic") or "").lower()
                if semantic_role and semantic_role not in ("distance", "progress", "delta", "norm", "interaction"):
                    continue
                parents = tuple(sorted(str(x) for x in (atom.get("parent_atom_ids") or [])))
                if parents and parents in seen_parents:
                    continue
                text = " ".join([
                    aid,
                    str(atom.get("semantic") or ""),
                    str(atom.get("formula") or ""),
                    " ".join(parents),
                ]).lower()
                # A derived distance should usually be minimized. In manipulation
                # tasks, target/goal + end-effector/tcp pairs are the strongest
                # strict raw-sim reward candidates.
                weight = -1.0 if "distance" in semantic_role or "distance(" in formula else 0.1
                try:
                    term = _dense_term_from_atom(atom, weight=weight)
                except Exception:
                    continue
                if not term:
                    continue
                if parents:
                    seen_parents.add(parents)
                shadow = ((atom.get("evidence_card") or {}).get("shadow") or {})
                score = float(atom.get("confidence", 0.0) or 0.0)
                score += abs(float(shadow.get("pearson_with_external", 0.0) or 0.0))
                score += float(shadow.get("temporal_predictive_score", 0.0) or 0.0)
                if any(tok in text for tok in ("goal", "target")):
                    score += 2.0
                if any(tok in text for tok in ("end_effector", "tcp", "hand")):
                    score += 1.0
                terms.append((score, term))
            terms.sort(key=lambda x: -x[0])
            return [term for _, term in terms]

        def _m4_grounding_escape_program(reason: str) -> Optional[Dict[str, Any]]:
            """Build a minimal executable candidate from already-typed atoms.

            This is the last-resort *grounding* surface, not a validator bypass:
            every component still passes the same atom audit and compiler.  It
            exists so a second failed LLM/M2B grounding pass does not terminate a
            run before M5 can produce counter-evidence.
            """
            if not graph_is_v2:
                return None
            comps: List[Dict[str, Any]] = []
            seen: Set[str] = set()

            def _add_sparse(atom: Dict[str, Any], *, magnitude: float) -> None:
                key = atom.get("info_key") or _info_key_from_source(str(atom.get("source") or ""))
                if not key:
                    return
                aid = str(atom.get("atom_id") or "")
                if aid in seen:
                    return
                seen.add(aid)
                comps.append({
                    "family": "sparse_bonus",
                    "atom_id": aid,
                    "info_key": key,
                    "magnitude": float(magnitude),
                    "weight": 1.0,
                })

            def _add_dense(atom: Dict[str, Any], *, weight: float) -> None:
                aid = str(atom.get("atom_id") or "")
                if not aid or aid in seen:
                    return
                try:
                    term = _dense_term_from_atom(atom, weight=weight)
                except Exception:
                    return
                if not term:
                    return
                if not _external_grounding_allows_dense(aid, atom):
                    return
                seen.add(aid)
                comps.append({
                    "family": "dense_shaping_linear",
                    "weight": 1.0,
                    "terms": [term],
                })

            success_atoms = [
                atom for atom in allowed_atoms.values()
                if str(atom.get("kind") or "") == "success"
                or str(atom.get("task_relevance") or "") == "task_primary"
            ]
            for atom in success_atoms:
                if str(atom.get("source_type") or "") == "info":
                    _add_sparse(atom, magnitude=10.0)

            if not comps:
                progress_atoms = [
                    atom for atom in allowed_atoms.values()
                    if str(atom.get("source_type") or "") in ("info", "obs")
                    and str(atom.get("kind") or "") in ("progress", "stage_gate")
                    and not atom_is_eval_channel(atom)
                ]
                progress_atoms.sort(
                    key=lambda a: (
                        str(a.get("task_relevance") or "") != "task_primary",
                        -float(a.get("confidence", 0.0) or 0.0),
                    )
                )
                for atom in progress_atoms[:3]:
                    _add_dense(atom, weight=0.1)

            if not comps:
                return None
            return {
                "primitive_compositions": comps[:3],
                "rationale": (
                    "M4 grounding escape candidate built from audited typed atoms "
                    f"after deterministic/LLM grounding failed: {reason}"
                ),
                "fallback_reason": reason,
            }

        def _audit_reward_program_grounding(program: Dict[str, Any]) -> Dict[str, Any]:
            """Reject ungrounded M4 proposals when M2 provided a v2 graph."""
            cleaned = dict(program or {})
            cleaned["reward_information_policy"] = copy.deepcopy(
                reward_information_policy
            )
            if not graph_is_v2:
                return cleaned
            comps_out = []
            for comp in cleaned.get("primitive_compositions", []) or []:
                if not isinstance(comp, dict):
                    continue
                fam = comp.get("family")
                if fam in {PUBLIC_TRANSITION_FAMILY, GENERAL_TRANSITION_FAMILY}:
                    # V9 complete programs bypass atom-semantic admission. P2
                    # still validates the public source plane; P1/P3 validate
                    # only execution safety and exact-source preservation.
                    # The component is appended byte-for-byte; any integrity
                    # mismatch rejects the whole proposal.
                    if fam == GENERAL_TRANSITION_FAMILY:
                        if not unrestricted_program_lane:
                            raise ValueError(
                                "general transition programs are forbidden in P2"
                            )
                        validate_general_transition_component(comp)
                    else:
                        validate_public_transition_component(comp)
                    comps_out.append(dict(comp))
                    continue
                if fam in ("library_default", "weight_only_tune", "multi_objective_lex"):
                    if fam == "library_default" and (known_library_reward_contract or known_native_reward_admissible):
                        comps_out.append(dict(comp))
                        continue
                    raise ValueError("v2 graph mode treats native reward as teacher/reference, not active reward")
                if fam == "dense_shaping_linear":
                    terms_out = []
                    for term in comp.get("terms", []) or []:
                        if not isinstance(term, dict):
                            continue
                        atom_id = str(term.get("atom_id") or "")
                        source = str(term.get("source") or "")
                        formula = str(term.get("formula") or "")
                        if not atom_id and source in source_to_atom:
                            atom_id = source_to_atom[source]
                        if atom_id not in allowed_atoms:
                            raise ValueError(
                                f"dense term {atom_id or source!r} is not grounded; "
                                "V9 forbids partial term stripping"
                            )
                        atom = allowed_atoms[atom_id]
                        if str(atom.get("source_type") or "") == "derived":
                            formula = formula or str(atom.get("formula") or "")
                            if not formula:
                                raise ValueError(
                                    f"derived term {atom_id} has no executable formula"
                                )
                            cf = _audit_formula_design_channels(formula)
                            rejection = formula_health_rejection_reason(formula, cf)
                            if rejection:
                                if isinstance(getattr(state, "pipeline_memory", None), dict):
                                    state.pipeline_memory.setdefault("m4_formula_health_rejections", []).append({
                                        "controller_iter": int(getattr(state, "pipeline_iteration", 0) or 0),
                                        "atom_id": atom_id,
                                        "formula": formula,
                                        "reason": rejection,
                                    })
                                raise ValueError(
                                    f"derived term {atom_id} failed formula health: {rejection}"
                                )
                            if strict_raw_sim_design and cf.info_keys_used:
                                raise ValueError(
                                    f"derived term {atom_id} reads forbidden info keys"
                                )
                        elif source and source != atom.get("source"):
                            raise ValueError(
                                f"dense term {atom_id} source differs from its atom"
                            )
                        if not _external_grounding_allows_dense(atom_id, atom):
                            raise ValueError(
                                f"dense term {atom_id} failed external grounding"
                            )
                        fixed = dict(term)
                        fixed["atom_id"] = atom_id
                        if str(atom.get("source_type") or "") == "derived":
                            fixed["source"] = "derived_formula"
                            fixed["formula"] = formula
                        else:
                            fixed["source"] = atom.get("source")
                        fixed.setdefault("label", atom.get("semantic") or atom_id)
                        terms_out.append(fixed)
                    if not terms_out:
                        raise ValueError(
                            "dense component has no terms; V9 forbids semantic lowering"
                        )
                    c = dict(comp)
                    c["terms"] = terms_out
                    comps_out.append(c)
                elif fam == "sparse_bonus":
                    atom_id = str(comp.get("atom_id") or "")
                    info_key = comp.get("info_key")
                    if not atom_id and info_key:
                        atom_id = source_to_atom.get(f"info['{info_key}']", "")
                    if atom_id not in allowed_atoms:
                        raise ValueError("sparse bonus is not grounded to an allowed atom")
                    atom = allowed_atoms[atom_id]
                    if not _reward_info_atom(atom):
                        raise ValueError("sparse bonus requires an info atom")
                    c = dict(comp)
                    c["atom_id"] = atom_id
                    c["info_key"] = atom.get("info_key")
                    c["source"] = atom.get("source")
                    comps_out.append(c)
                elif fam == "stage_gated":
                    atom_id = str(comp.get("atom_id") or "")
                    gate = comp.get("gate_info_key")
                    if not atom_id and gate:
                        atom_id = source_to_atom.get(f"info['{gate}']", "")
                    if atom_id not in allowed_atoms:
                        raise ValueError("stage gate is not grounded to an allowed atom")
                    atom = allowed_atoms[atom_id]
                    if not _reward_info_atom(atom):
                        raise ValueError("stage gate requires an info atom")
                    c = dict(comp)
                    c["atom_id"] = atom_id
                    c["gate_info_key"] = atom.get("info_key")
                    c["source"] = atom.get("source")
                    comps_out.append(c)
                elif fam in EVENT_FAMILIES:
                    c = dict(comp)
                    event = (
                        dict(c.get("event") or {})
                        if fam == "prefix_gated_event"
                        else c
                    )
                    atom_id = str(event.get("atom_id") or c.get("atom_id") or "")
                    if atom_id not in allowed_atoms:
                        raise ValueError(
                            "temporal reward is not grounded to an allowed public event atom"
                        )
                    atom = allowed_atoms[atom_id]
                    if str(atom.get("reward_eligibility") or "") != "trainable":
                        raise ValueError("temporal reward atom is diagnostic-only")
                    source = str(event.get("source") or atom.get("source") or "")
                    lower_source = source.lower()
                    if any(token in lower_source for token in (
                        "oracle_stage_labels", "stage_oracle", "oracle_stage_omr",
                        "stage_omr_oracle", "label_plane",
                    )):
                        raise ValueError("temporal reward may not read oracle label plane")
                    if not source or source != str(atom.get("source") or ""):
                        raise ValueError(
                            "temporal reward source must equal its registered public parent source"
                        )
                    nested_family = str(event.get("family") or fam)
                    atom_operator = str(atom.get("temporal_operator") or "")
                    if nested_family != atom_operator:
                        raise ValueError(
                            "temporal reward operator differs from validated grounding hypothesis"
                        )
                    required_permission = {
                        "state_transition": "event",
                        "scalar_delta": "delta",
                        "threshold_crossing": "threshold",
                        "categorical_transition": "event",
                        "relation_change": "event",
                    }.get(nested_family, "event")
                    if required_permission not in set(atom.get("allowed_ops") or []):
                        raise ValueError(
                            "temporal reward operator is not permitted by its public atom"
                        )
                    parent_ids = [
                        str(x) for x in (
                            event.get("parent_atom_ids")
                            or c.get("parent_atom_ids")
                            or atom.get("parent_atom_ids")
                            or []
                        ) if str(x)
                    ]
                    if set(parent_ids) != set(atom.get("parent_atom_ids") or []):
                        raise ValueError(
                            "temporal reward parent lineage differs from validated grounding"
                        )
                    if nested_family == "relation_change":
                        if len(parent_ids) < 2:
                            raise ValueError(
                                "relation_change requires two registered public parents"
                            )
                        secondary_parent = allowed_atoms.get(parent_ids[1])
                        if not isinstance(secondary_parent, dict):
                            raise ValueError(
                                "relation_change secondary parent is not registered"
                            )
                        expected_other_source = str(
                            secondary_parent.get("source") or ""
                        )
                        proposed_other_source = str(
                            event.get("other_source") or expected_other_source
                        )
                        if (
                            not expected_other_source
                            or proposed_other_source != expected_other_source
                        ):
                            raise ValueError(
                                "temporal reward other_source differs from its "
                                "registered public secondary parent"
                            )
                        event["other_source"] = expected_other_source
                    event["atom_id"] = atom_id
                    event["source"] = source
                    event["parent_atom_ids"] = parent_ids
                    if fam == "prefix_gated_event":
                        c["atom_id"] = atom_id
                        c["parent_atom_ids"] = parent_ids
                        c["event"] = event
                    else:
                        c = event
                    comps_out.append(c)
                elif fam == "action_l2_penalty":
                    if not regularization_contract["action_l2_penalty"]["enabled"]:
                        raise ValueError(
                            "action_l2_penalty is not enabled by the typed "
                            "strict reward regularization contract"
                        )
                    # The chosen action is a public RL interface signal, not
                    # simulator privilege. It needs no M2 atom grounding.
                    c = dict(comp)
                    c.setdefault(
                        "reduction",
                        regularization_contract["action_l2_penalty"]["reduction"],
                    )
                    c.setdefault(
                        "normalize_by_bounds",
                        regularization_contract["action_l2_penalty"]["normalize_by_bounds"],
                    )
                    comps_out.append(c)
                elif fam == "alive_bonus":
                    if not regularization_contract["alive_bonus"]["enabled"]:
                        raise ValueError(
                            "alive_bonus is not enabled without measured early "
                            "failure termination evidence"
                        )
                    # Termination is public, but survival shaping is admitted
                    # only when typed evidence says it cannot reward delaying
                    # an observed success termination.
                    comps_out.append(dict(comp))
                else:
                    raise ValueError(f"unsupported grounded reward family in v2 graph mode: {fam}")
            if not comps_out:
                raise ValueError("reward proposal has no executable components")
            cleaned["primitive_compositions"] = comps_out
            try:
                from autorl.atom_grounding import (
                    persist_atom_grounding_ledger,
                    reward_program_grounding_audit,
                )

                persist_atom_grounding_ledger(state.run_dir)
                reward_program_grounding_audit(
                    cleaned,
                    reward_id=str(
                        cleaned.get("reward_id")
                        or cleaned.get("id")
                        or "m4_unregistered_candidate"
                    ),
                    run_dir=state.run_dir,
                    strict=strict_raw_sim_design,
                )
            except Exception:
                raise
            return cleaned

        candidates: List[Dict[str, Any]] = []
        reference_candidates: List[Dict[str, Any]] = []
        library_spec = {
            "primitive_compositions": [
                {"family": "library_default", "weight": 1.0}
            ],
            "rationale": "Teacher/reference only in v2 graph mode; conservative fallback in legacy mode.",
        }
        if known_native_prior:
            library_spec = annotate_native_reward_spec(
                state,
                library_spec,
                "reward.library_default.active_native.v1",
            )
        library_candidate = {
            "id": "reward.library_default.v1",
            "spec": {"reward_program": library_spec},
            "parent_id": None,
        }
        if graph_is_v2 and not (
            known_library_reward_contract or known_native_reward_admissible
        ):
            reference_candidates.append(dict(library_candidate, reference_only=True))
        elif graph_is_v2 and known_library_reward_contract:
            candidates.append(dict(
                library_candidate,
                id="reward.library_default.active_native.v1",
                parent_id=None,
            ))
        elif graph_is_v2 and known_native_reward_admissible:
            # Append after reconstructed arms so admission is monotone without
            # making native the default winner when alternatives exist.
            pass
        # A firewall-OFF known-library native reward is appended after the
        # reconstructed arms below.  Crucially, its *admission* is independent
        # of whether M2 managed to manufacture a reconstruction arm: permission
        # and comparative selection are separate contracts.
        elif not graph_is_v2:
            candidates.append(library_candidate)

        success_keys = [
            k for k, v in info_sem.items()
            if isinstance(v, dict) and v.get("is_success_metric")
        ]
        if not graph_is_v2:
            dense_terms = []
            for k, v in info_sem.items():
                if not isinstance(v, dict):
                    continue
                if k in success_keys:
                    continue
                corr = float(v.get("corr_with_external", v.get("corr_with_reward", 0.0)) or 0.0)
                non_const = bool(v.get("non_const", True))
                if non_const and corr >= 0.05:
                    dense_terms.append({
                        "source": f"info['{k}']",
                        "weight": min(1.0, max(0.05, corr)),
                        "label": k,
                    })
            if dense_terms or success_keys:
                spec = {
                    "primitive_compositions": [
                        {"family": "library_default", "weight": 1.0},
                    ],
                    "rationale": "Dense/sparse info-channel reward hypothesis.",
                }
                if dense_terms:
                    spec["primitive_compositions"].append({
                        "family": "dense_shaping_linear",
                        "weight": 1.0,
                        "terms": dense_terms[:5],
                    })
                for k in success_keys[:2]:
                    spec["primitive_compositions"].append({
                        "family": "sparse_bonus",
                        "info_key": k,
                        "magnitude": 10.0,
                        "weight": 1.0,
                    })
                candidates.append({
                    "id": "reward.info_dense_sparse.v1",
                    "spec": {"reward_program": spec},
                    "parent_id": None if graph_is_v2 else "reward.library_default.v1",
                })

            if (
                ts is not None
                and getattr(ts, "type", "") == "sequential"
                and len(getattr(ts, "stages", []) or []) >= 2
            ):
                comps = [{"family": "library_default", "weight": 1.0}]
                for s in ts.stages:
                    gate = getattr(s, "gate_info_key", None)
                    if gate:
                        comps.append({
                            "family": "stage_gated",
                            "gate_info_key": gate,
                            "source": f"info['{gate}']",
                            "weight": 1.0,
                        })
                spec = {
                    "primitive_compositions": comps,
                    "rationale": "Sequential stage-gated reward hypothesis from M2 task structure.",
                }
                candidates.append({
                    "id": "reward.stage_gated.v1",
                    "spec": {"reward_program": spec},
                    "parent_id": "reward.library_default.v1",
                })

        graph_terms = list((task_graph or {}).get("reward_terms", []) or [])
        graph_stages = list((task_graph or {}).get("stages", []) or [])
        graph_success = list((task_graph or {}).get("success_keys", []) or [])
        derived_progress_terms = _derived_progress_terms()
        graph_progress_terms = list(derived_progress_terms[:3])
        graph_sparse_terms = []
        seen_sources = {
            str(t.get("formula") or t.get("source") or "")
            for t in graph_progress_terms
            if isinstance(t, dict)
        }
        for term in graph_terms:
            if not isinstance(term, dict):
                continue
            atom_id = str(term.get("atom_id") or "")
            atom = allowed_atoms.get(atom_id) if graph_is_v2 else None
            if graph_is_v2 and atom is None:
                continue
            if graph_is_v2 and not bool(term.get("allowed_for_m4", True)):
                continue
            if (
                strict_raw_sim_design
                and derived_progress_terms
                and atom is not None
                and str(atom.get("source_type") or "") == "info"
                and "meta_shared_info_pollution" in (atom.get("risk_tags") or [])
            ):
                continue
            family = term.get("family")
            source = term.get("source") or (atom.get("source") if atom else None)
            formula = str(atom.get("formula") or "") if atom and str(atom.get("source_type") or "") == "derived" else ""
            seen_key = formula or str(source or "")
            if family == "dense_shaping_linear" and seen_key and seen_key not in seen_sources:
                seen_sources.add(seen_key)
                item = {
                    "source": "derived_formula" if formula else source,
                    "weight": float(term.get("weight", 0.1) or 0.1),
                    "label": term.get("label") or (atom.get("semantic") if atom else source) or source,
                }
                if formula:
                    item["formula"] = formula
                    if str(atom.get("semantic_role") or "").lower() == "distance":
                        item["weight"] = -abs(float(item.get("weight", 0.1) or 0.1))
                if graph_is_v2:
                    item["atom_id"] = atom_id
                graph_progress_terms.append(item)
            elif family == "sparse_bonus":
                key = term.get("info_key") or _info_key_from_source(source)
                if key:
                    item = {
                        "info_key": key,
                        "magnitude": float(term.get("magnitude", 10.0) or 10.0),
                        "weight": float(term.get("weight", 1.0) or 1.0),
                    }
                    if graph_is_v2:
                        item["atom_id"] = atom_id
                    graph_sparse_terms.append(item)

        graph_stage_terms = []
        for stage in graph_stages[:4]:
            if not isinstance(stage, dict):
                continue
            candidate_ids = []
            for key in ("completion_atom_id",):
                if stage.get(key):
                    candidate_ids.append(stage.get(key))
            candidate_ids.extend(stage.get("entry_atom_ids") or [])
            candidate_ids.extend(stage.get("progress_atom_ids") or [])
            for atom_id in candidate_ids:
                atom = allowed_atoms.get(str(atom_id)) if graph_is_v2 else None
                if graph_is_v2:
                    if not atom or atom.get("source_type") != "info" or not atom.get("info_key"):
                        continue
                    graph_stage_terms.append({
                        "family": "stage_gated",
                        "atom_id": atom.get("atom_id"),
                        "gate_info_key": atom.get("info_key"),
                        "source": atom.get("source"),
                        "weight": 1.0,
                    })
                    break
                gate = stage.get("gate_info_key")
                if gate:
                    graph_stage_terms.append({
                        "family": "stage_gated",
                        "gate_info_key": gate,
                        "source": f"info['{gate}']",
                        "weight": 1.0,
                    })
                    break

        if graph_progress_terms or graph_stage_terms or graph_sparse_terms or (graph_success and not graph_is_v2):
            comps = [] if graph_is_v2 else [{"family": "library_default", "weight": 1.0}]
            if graph_progress_terms:
                comps.append({
                    "family": "dense_shaping_linear",
                    "weight": 1.0,
                    "terms": graph_progress_terms[:6],
                })
            comps.extend(graph_stage_terms[:4])
            for item in graph_sparse_terms[:3]:
                comp = {
                    "family": "sparse_bonus",
                    "info_key": item["info_key"],
                    "magnitude": item.get("magnitude", 10.0),
                    "weight": item.get("weight", 1.0),
                }
                if graph_is_v2 and item.get("atom_id"):
                    comp["atom_id"] = item["atom_id"]
                comps.append(comp)
            if not graph_is_v2:
                for key in graph_success[:3]:
                    comps.append({
                        "family": "sparse_bonus",
                        "info_key": key,
                        "magnitude": 10.0,
                        "weight": 1.0,
                    })
            spec = {
                "primitive_compositions": comps,
                "rationale": (
                    "Atom-grounded causal reward hypothesis from M2 task_causal_graph: "
                    "use only verified task atoms in v2 graph mode; native reward is retained "
                    "as a teacher/reference artifact rather than an active component."
                ),
            }
            try:
                spec = _audit_reward_program_grounding(spec)
                compile_reward_program(spec)
                candidates.append({
                    "id": "reward.causal_stage_progress.v1",
                    "spec": {"reward_program": spec},
                    "parent_id": None if graph_is_v2 else "reward.library_default.v1",
                })
            except Exception as e:
                self.logger.warning(f"M2 causal reward candidate rejected: {e}")

        # FIX-A: explicit categorical-EVENT reward candidate (modality-agnostic).
        # On categorical/symbolic observations the metric/distance atoms are
        # (correctly) refused, so the usable signal is the discrete EVENT/level
        # atoms M2 discovered — e.g. key_possession=obs[i]>0, door_open=obs[j]>0.
        # We compose a reward that rewards reaching/holding those states, giving M4
        # a grounded NON-distance candidate so a categorical-obs env (DoorKey) can
        # train instead of aborting at "no grounded candidates". This is M4's
        # general "design a reward for whatever atom TYPE M2 supplies" ability:
        # distance terms for continuous coordinates, event/level terms for
        # categorical states. (Which obs index truly is the event is M2's grounding
        # job; today it is M2's hypothesis — measured grounding is fix C.)
        _symbolic_grid_event_terms: List[Dict[str, Any]] = []
        if graph_is_v2:
            try:
                from autorl.obs_space_contract import reward_metric_context_indices as _rmci
                _event_terms = []
                for _aid, _atom in allowed_atoms.items():
                    if not isinstance(_atom, dict):
                        continue
                    if str(_atom.get("source_type") or "") != "derived":
                        continue
                    _f = str(_atom.get("formula") or "")
                    if not _f or "obs[" not in _f:
                        continue
                    # event/level atom = references obs but is NOT a cross-obs metric
                    # (a comparison / single-dim level), and not a distance role.
                    if _rmci(_f):
                        continue
                    if str(_atom.get("semantic_role") or "").lower() == "distance":
                        continue
                    if atom_is_eval_channel(_atom):
                        continue
                    _event_terms.append({
                        "atom_id": _aid,
                        "source": "derived_formula",
                        "formula": _f,
                        "formula_obs_space": str(_atom.get("formula_obs_space") or "raw_obs"),
                        "weight": 1.0,
                        "label": _atom.get("semantic") or _aid,
                    })
                if _event_terms:
                    _symbolic_grid_event_terms = list(_event_terms)
                    _ev_spec = {
                        "primitive_compositions": [{
                            "family": "dense_shaping_linear",
                            "weight": 1.0,
                            "terms": _event_terms[:6],
                        }],
                        "rationale": (
                            "Symbolic-grid value/event reward: M1 classified this "
                            "observation as a symbolic grid, so M4 rewards grounded "
                            "categorical value-presence/event atoms instead of "
                            "continuous geometry."
                            if _is_symbolic_grid else
                            "Categorical-event reward (fix A): reward the discrete "
                            "event/level atoms M2 discovered when continuous-metric "
                            "shaping is unavailable on a categorical observation."
                        ),
                    }
                    _ev_spec = _audit_reward_program_grounding(_ev_spec)
                    compile_reward_program(_ev_spec)
                    _candidate = {
                        "id": (
                            "reward.symbolic_grid_value_presence.v1"
                            if _is_symbolic_grid else "reward.categorical_event_progress.v1"
                        ),
                        "spec": {"reward_program": _ev_spec},
                        "parent_id": None,
                    }
                    if _is_symbolic_grid:
                        candidates.insert(0, _candidate)
                    else:
                        candidates.append(_candidate)
                    self.logger.info(
                        "[MODALITY_REWARD] %s reward candidate built from %d "
                        "event/value atoms (non-distance): %s",
                        "symbolic-grid" if _is_symbolic_grid else "categorical-event",
                        len(_event_terms), [t["atom_id"] for t in _event_terms[:6]],
                    )
            except Exception as e:
                self.logger.warning(f"categorical-event reward candidate rejected: {e}")

        def _add_audited_reward_candidate(
            cid: str,
            comps: List[Dict[str, Any]],
            rationale: str,
            *,
            prepend: bool = False,
            metadata: Optional[Dict[str, Any]] = None,
        ) -> None:
            if not comps:
                return
            forbidden_bases = set(
                (getattr(state, "pipeline_memory", {}) or {}).get(
                    "forbidden_hypothesis_basis_fingerprints"
                ) or []
            )
            proposed_basis = str(
                ((metadata or {}).get("reward_hypothesis") or {}).get(
                    "basis_fingerprint"
                )
                or ""
            )
            if proposed_basis and proposed_basis in forbidden_bases:
                self.logger.warning(
                    "%s rejected: scientific reward basis was already falsified/exhausted",
                    cid,
                )
                return
            # V8.1 E3 basis-change gate: a reward whose entire obs lineage sits
            # inside a falsified dimension-role lineage is rejected up front, so
            # REWARD_STRUCTURE_FAULT redesigns must change basis instead of
            # re-sampling the same disproven dims (contract V8_1 §5 E3).
            try:
                from autorl.dim_role_hypotheses import (
                    load_bank as _v81_load_bank,
                    reward_basis_gate as _v81_basis_gate,
                )

                _v81_bank = _v81_load_bank(getattr(state, "run_dir", "."))
                if _v81_bank.get("falsified_lineages"):
                    _used_ids: List[str] = []
                    for _comp in comps:
                        if isinstance(_comp, dict) and _comp.get("atom_id"):
                            _used_ids.append(str(_comp["atom_id"]))
                        for _term in (_comp.get("terms") or []) if isinstance(_comp, dict) else []:
                            if isinstance(_term, dict) and _term.get("atom_id"):
                                _used_ids.append(str(_term["atom_id"]))
                    _ok, _reason = _v81_basis_gate(_used_ids, _v81_bank, allowed_atoms)
                    if not _ok:
                        self.logger.warning(
                            "%s rejected by V8.1 basis gate: %s", cid, _reason
                        )
                        if isinstance(getattr(state, "pipeline_memory", None), dict):
                            state.pipeline_memory.setdefault(
                                "v81_reward_basis_gate_events", []
                            ).append({
                                "candidate_id": cid,
                                "reason": _reason,
                                "atom_ids": _used_ids,
                                "iter": int(getattr(state, "pipeline_iteration", 0) or 0),
                            })
                        return
            except Exception:
                pass
            # V8.3 basis-rotation gate: while a stage-final alignment fault is
            # active, a candidate whose ENTIRE grounding sits inside the
            # suspect saturated-proxy basis is rejected up front — it can only
            # re-optimise the proxies that already saturated with zero final
            # outcome (contract V8_3, saturated-proxy trap).
            try:
                from autorl.stage_omr_contract import (
                    reward_basis_suspect_violation as _v83_suspect_gate,
                )

                _v83_fault = (
                    (getattr(state, "pipeline_memory", {}) or {}).get(
                        "stage_final_alignment_fault"
                    )
                    or {}
                )
                if _v83_fault.get("active"):
                    _v83_used: List[str] = []
                    for _comp in comps:
                        if isinstance(_comp, dict) and _comp.get("atom_id"):
                            _v83_used.append(str(_comp["atom_id"]))
                        for _term in (_comp.get("terms") or []) if isinstance(_comp, dict) else []:
                            if isinstance(_term, dict) and _term.get("atom_id"):
                                _v83_used.append(str(_term["atom_id"]))
                    _v83_reason = _v83_suspect_gate(_v83_used, _v83_fault)
                    if _v83_reason:
                        self.logger.warning(
                            "%s rejected by V8.3 suspect-proxy basis gate: %s",
                            cid, _v83_reason,
                        )
                        if isinstance(getattr(state, "pipeline_memory", None), dict):
                            state.pipeline_memory.setdefault(
                                "v83_suspect_proxy_basis_events", []
                            ).append({
                                "candidate_id": cid,
                                "reason": _v83_reason,
                                "atom_ids": _v83_used,
                                "iter": int(getattr(state, "pipeline_iteration", 0) or 0),
                            })
                        return
            except Exception:
                pass
            spec = {
                "primitive_compositions": comps,
                "rationale": rationale,
            }
            if isinstance(metadata, dict) and metadata:
                spec.update(metadata)
            try:
                spec = _audit_reward_program_grounding(spec)
                compile_reward_program(spec)
                requested_ids = set(
                    (
                        (getattr(state, "pipeline_memory", {}) or {}).get(
                            "next_hypothesis_request"
                        )
                        or {}
                    ).get("hypothesis_ids")
                    or []
                )
                candidate_hypothesis_ids = set(spec.get("hypothesis_ids") or [])
                if requested_ids & candidate_hypothesis_ids:
                    prepend = True
                candidate = {
                    "id": cid,
                    "spec": {"reward_program": spec},
                    "parent_id": None if graph_is_v2 else "reward.library_default.v1",
                }
                if prepend:
                    candidates.insert(0, candidate)
                else:
                    candidates.append(candidate)
            except Exception as e:
                self.logger.warning("%s rejected: %s", cid, e)

        if graph_is_v2 and _is_symbolic_grid and _symbolic_grid_event_terms:
            for term in _symbolic_grid_event_terms[:8]:
                atom_slug = _slug(str(term.get("atom_id") or term.get("label") or "symbolic_atom"))
                _add_audited_reward_candidate(
                    f"reward.symbolic_grid.{atom_slug}.v1",
                    [{
                        "family": "dense_shaping_linear",
                        "weight": 1.0,
                        "terms": [dict(term)],
                    }],
                    (
                        "Single-atom symbolic-grid reward arm. Breadth must be "
                        "able to test each categorical value/event hypothesis "
                        "independently instead of forcing all symbolic atoms into "
                        "one noisy dense reward."
                    ),
                    prepend=True,
                )

        if graph_is_v2:
            success_atoms = [
                a for a in allowed_atoms.values()
                if str(a.get("kind") or "") == "success"
                or (
                    str(a.get("source_type") or "") == "info"
                    and str(a.get("task_relevance") or "") == "task_primary"
                    and bool(a.get("info_key"))
                )
            ]
            progress_atoms = [
                a for a in allowed_atoms.values()
                if str(a.get("kind") or "") in ("progress", "stage_gate")
                and str(a.get("source_type") or "") in ("info", "obs", "derived")
                and not atom_is_eval_channel(a)
                and _external_grounding_allows_dense(str(a.get("atom_id") or ""), a)
                and not (
                    strict_raw_sim_design
                    and derived_progress_terms
                    and str(a.get("source_type") or "") == "info"
                    and "meta_shared_info_pollution" in (a.get("risk_tags") or [])
                    )
            ]
            relation_priority = {
                "agent_to_goal": 0,
                "object_to_goal": 1,
                # Interaction geometry is useful as a stage hypothesis, but
                # without a goal anchor it must not outrank an existing typed
                # progress signal (observed with a hallucinated Ant object).
                "agent_to_object": 3,
            }
            progress_atoms.sort(
                key=lambda a: (
                    str(a.get("task_relevance") or "") != "task_primary",
                    relation_priority.get(str(a.get("relation_type") or ""), 2),
                    -float(a.get("confidence", 0.0) or 0.0),
                )
            )
            sparse_comps = []
            for atom in success_atoms[:3]:
                if atom.get("info_key"):
                    sparse_comps.append({
                        "family": "sparse_bonus",
                        "atom_id": atom.get("atom_id"),
                        "info_key": atom.get("info_key"),
                        "magnitude": 10.0,
                        "weight": 1.0,
                    })
            dense_terms = []
            for atom in progress_atoms[:6]:
                try:
                    weight = -1.0 if str(atom.get("semantic_role") or "").lower() == "distance" else 0.1
                    term = _dense_term_from_atom(atom, weight=weight)
                except Exception:
                    term = None
                if term:
                    dense_terms.append(term)
            dense_comps = [{
                "family": "dense_shaping_linear",
                "weight": 1.0,
                "terms": dense_terms,
            }] if dense_terms else []
            stage_comps = []
            for stage in graph_stage_terms[:4]:
                if isinstance(stage, dict):
                    stage_comps.append(dict(stage))

            def _regularization_components(strength: str = "balanced") -> List[Dict[str, Any]]:
                comps: List[Dict[str, Any]] = []
                action_contract = regularization_contract["action_l2_penalty"]
                alive_contract = regularization_contract["alive_bonus"]
                if action_contract["enabled"]:
                    comps.append({
                        "family": "action_l2_penalty",
                        "weight": float(action_contract[f"{strength}_weight"]),
                        "reduction": action_contract["reduction"],
                        "normalize_by_bounds": action_contract["normalize_by_bounds"],
                    })
                if alive_contract["enabled"]:
                    comps.append({
                        "family": "alive_bonus",
                        "weight": float(alive_contract[f"{strength}_weight"]),
                        "bonus": 1.0,
                    })
                return comps

            balanced_regularizers = _regularization_components("balanced")
            strong_regularizers = _regularization_components("strong")

            # V8: stage OMR is not just narrative context.  For every stage with
            # trainable public atoms, create an independent reward arm so breadth
            # can test "can we activate this stage?" before composing the whole
            # multi-stage task.  This is modality-generic because the atom already
            # carries the correct source/formula type.
            v8_stage_candidates = 0
            v92_prefix_stage_ids: List[str] = []
            v92_prefix_components: List[Dict[str, Any]] = []
            v92_prefix_atom_ids: List[str] = []
            v92_prefix_source_contracts: List[Dict[str, Any]] = []
            v92_executed_stage_support: Dict[str, Any] = {}
            v92_prefix_support_gap = False
            try:
                v8_ledger = (task_graph or {}).get("stage_omr_ledger") or {}
                v8_frontier = (task_graph or {}).get("frontier_plan") or {}
                if isinstance(v8_ledger, dict):
                    for stage in (v8_ledger.get("stages") or [])[:12]:
                        if not isinstance(stage, dict):
                            continue
                        sid = str(stage.get("stage_id") or "stage")
                        source_type = str(stage.get("stage_omr_source_type") or "shadow_stage_omr")
                        stage_ids: List[str] = []
                        # Stage OMR sources are always diagnostic. Reward arms
                        # train only on legal stage-targeted atoms and
                        # evidence-grounded public atoms.
                        candidate_keys = (
                            "trainable_atom_ids",
                            "stage_evidence_grounded_atom_ids",
                        )
                        for key in candidate_keys:
                            val = stage.get(key)
                            vals = val if isinstance(val, list) else ([val] if val else [])
                            stage_ids.extend(str(x) for x in vals if str(x) in allowed_atoms)
                        ev = stage.get("evidence_status") if isinstance(stage.get("evidence_status"), dict) else {}
                        for key in ("public_grounding_candidate_atom_ids",):
                            for aid in ev.get(key) or []:
                                if str(aid) in allowed_atoms:
                                    stage_ids.append(str(aid))
                        unique_stage_ids: List[str] = []
                        for aid in stage_ids:
                            if aid not in unique_stage_ids:
                                unique_stage_ids.append(aid)
                        if not unique_stage_ids:
                            continue
                        # V8.1 E2: rank by the dimension-role hypothesis bank so
                        # the first-K slice binds the best-evidenced dims instead
                        # of the alphabetically-first entries; atoms whose whole
                        # lineage was falsified are dropped from the arm.
                        try:
                            from autorl.dim_role_hypotheses import (
                                load_bank as _v81_load_bank,
                                rank_atom_ids as _v81_rank_atom_ids,
                            )

                            _v81_bank = _v81_load_bank(getattr(state, "run_dir", "."))
                            if _v81_bank.get("hypotheses"):
                                _ranked, _v81_excluded = _v81_rank_atom_ids(
                                    unique_stage_ids, stage, _v81_bank, allowed_atoms
                                )
                                if _ranked:
                                    unique_stage_ids = _ranked
                                elif _v81_excluded:
                                    self.logger.warning(
                                        "V8.1: all atoms of stage %s sit in falsified "
                                        "lineages; stage arm skipped pending re-sensing",
                                        stage.get("stage_id"),
                                    )
                                    continue
                        except Exception:
                            pass
                        stage_dense_terms: List[Dict[str, Any]] = []
                        stage_sparse_comps: List[Dict[str, Any]] = []
                        for aid in unique_stage_ids[:4]:
                            atom = allowed_atoms.get(aid)
                            if not isinstance(atom, dict):
                                continue
                            if atom.get("info_key") and str(atom.get("kind") or "") == "success":
                                stage_sparse_comps.append({
                                    "family": "sparse_bonus",
                                    "atom_id": aid,
                                    "info_key": atom.get("info_key"),
                                    "magnitude": 5.0,
                                    "weight": 1.0,
                                })
                                continue
                            try:
                                from autorl.semantic_execution_contract import automatic_direction
                                direction_contract = automatic_direction(atom)
                                term_weight = direction_contract["weight"]
                                if term_weight is None:
                                    # No implicit positive utility for an unknown
                                    # direction. Complete-program hypotheses and
                                    # explicit target/event constructions remain
                                    # available to the scientific search.
                                    if isinstance(getattr(state, "pipeline_memory", None), dict):
                                        state.pipeline_memory.setdefault(
                                            "unresolved_automatic_reward_directions", {}
                                        )[aid] = direction_contract
                                    continue
                                term = _dense_term_from_atom(atom, weight=term_weight)
                                if term:
                                    term["direction_contract"] = direction_contract
                            except Exception:
                                term = None
                            if term:
                                stage_dense_terms.append(term)
                        comps: List[Dict[str, Any]] = []
                        if stage_dense_terms:
                            comps.append({
                                "family": "dense_shaping_linear",
                                "weight": 1.0,
                                "terms": stage_dense_terms[:4],
                            })
                        comps.extend(stage_sparse_comps[:2])
                        if balanced_regularizers and comps:
                            comps = comps + balanced_regularizers
                        if not comps:
                            continue
                        prepend = bool(str(v8_frontier.get("stage_id") or "") == sid)
                        source_slug = (
                            "stage_public_from_oracle" if source_type == "oracle_stage_omr"
                            else "stage_hint" if source_type == "hinted_stage_omr"
                            else "stage_shadow"
                        )
                        stage_rationale = (
                            "V9.2 stage-local arm: independently train and test "
                            f"stage '{stage.get('label') or sid}' before "
                            "composing the full task theory. Oracle stage "
                            "channels are diagnostic-only and are not used "
                            "as reward terms."
                        )
                        from autorl.semantic_execution_contract import (
                            executed_reward_atom_ids, stage_composition_support,
                        )
                        executed_stage_atoms = executed_reward_atom_ids(comps)
                        actual_stage_support = stage_composition_support(comps)
                        stage_metadata = {
                            "stage_omr_contract": {
                                "stage_id": sid,
                                "source_type": source_type,
                                "source_contract": stage.get("stage_omr_source_contract"),
                                "validation_state": stage.get("stage_omr_validation_state"),
                                "used_trainable_atom_ids": executed_stage_atoms,
                                "executed_stage_support": actual_stage_support,
                            },
                            "hypothesis_contract": {
                                "schema_version": "reward_hypothesis_contract.v2",
                                "target_stage_ids": [sid],
                                "experimental_role": "stage_local_discovery",
                            },
                        }
                        _add_audited_reward_candidate(
                            f"reward.{source_slug}.{_slug(sid)}.v1",
                            comps,
                            stage_rationale,
                            prepend=prepend,
                            metadata=stage_metadata,
                        )
                        v8_stage_candidates += 1

                        # V9.2 aggregation actuator.  Discovery rewards answer
                        # "can the next stage be reached from a verified prefix?";
                        # they are not themselves a policy that can replay the
                        # whole task from the original reset.  Materialize one
                        # cumulative program after every newly covered stage so
                        # the next wave can perform the required cold-start
                        # consolidation: S0, S0-1, S0-1-2, ... , full task.
                        previous_components = {
                            fp for support in v92_executed_stage_support.values()
                            for fp in support.get("component_fingerprints", [])
                        }
                        if not set(actual_stage_support["component_fingerprints"]) - previous_components:
                            # A shared local signal may teach more than one
                            # behavior, but copying it is not a new composition.
                            # Preserve the local candidate; do not manufacture a
                            # complete prefix or skip this gap in a later prefix.
                            v92_prefix_support_gap = True
                            state.pipeline_memory.setdefault("stage_composition_support_gaps", []).append({
                                "stage_id": sid, "reason": "no_new_executed_stage_component",
                                "actual_support": actual_stage_support,
                                "local_candidate_preserved": True,
                            })
                        if v92_prefix_support_gap:
                            continue
                        v92_prefix_stage_ids.append(sid)
                        v92_executed_stage_support[sid] = actual_stage_support
                        for component in comps:
                            if str(component.get("family") or "") in {
                                "action_l2_penalty", "alive_bonus"
                            }:
                                continue
                            if component not in v92_prefix_components:
                                v92_prefix_components.append(copy.deepcopy(component))
                        for atom_id in executed_stage_atoms:
                            if atom_id not in v92_prefix_atom_ids:
                                v92_prefix_atom_ids.append(atom_id)
                        if isinstance(stage.get("stage_omr_source_contract"), dict):
                            v92_prefix_source_contracts.append(
                                copy.deepcopy(stage["stage_omr_source_contract"])
                            )
                        if len(v92_prefix_stage_ids) >= 2:
                            prefix_components = copy.deepcopy(
                                v92_prefix_components
                            )
                            if balanced_regularizers and prefix_components:
                                prefix_components.extend(
                                    copy.deepcopy(balanced_regularizers)
                                )
                            prefix_slug = "_".join(
                                _slug(value).replace("stage_", "s")
                                for value in v92_prefix_stage_ids
                            )
                            _add_audited_reward_candidate(
                                f"reward.stage_prefix.{prefix_slug}.v92",
                                prefix_components,
                                (
                                    "V9.2 cumulative cold-start consolidation "
                                    "candidate. One fresh learner must reproduce "
                                    "the complete ordered prefix from the original "
                                    "reset before its checkpoint may advance the "
                                    "frontier. No learner parameters, optimizer "
                                    "state, or replay are transferred."
                                ),
                                prepend=bool(
                                    str(v8_frontier.get("stage_id") or "") == sid
                                ),
                                metadata={
                                    "stage_omr_contract": {
                                        "stage_id": sid,
                                        "stage_ids": list(v92_prefix_stage_ids),
                                        "source_type": source_type,
                                        "source_contract": stage.get(
                                            "stage_omr_source_contract"
                                        ),
                                        "used_trainable_atom_ids": list(
                                            v92_prefix_atom_ids
                                        ),
                                    },
                                    "hypothesis_contract": {
                                        "schema_version": (
                                            "reward_hypothesis_contract.v2"
                                        ),
                                        "target_stage_ids": list(
                                            v92_prefix_stage_ids
                                        ),
                                        "experimental_role": (
                                            "cumulative_prefix_cold_start"
                                        ),
                                    },
                                    "aggregation_contract": {
                                        "schema_version": (
                                            "v9.2.stage_reward_aggregation.v1"
                                        ),
                                        "prefix_stage_ids": list(
                                            v92_prefix_stage_ids
                                        ),
                                        "target_stage_id": sid,
                                        "generated_for_original_reset_cold_start": True,
                                        "component_source_contracts": copy.deepcopy(
                                            v92_prefix_source_contracts
                                        ),
                                        "executed_stage_support": copy.deepcopy(v92_executed_stage_support),
                                        "parameter_transfer": "none",
                                        "replay_buffer_reuse": "none",
                                    },
                                },
                            )
                if v8_stage_candidates and isinstance(getattr(state, "pipeline_memory", None), dict):
                    state.pipeline_memory.setdefault("m4_v8_stage_omr_candidates", []).append({
                        "controller_iter": int(getattr(state, "pipeline_iteration", 0) or 0),
                        "count": v8_stage_candidates,
                        "frontier": v8_frontier,
                    })
            except Exception as e:
                self.logger.warning("V8 stage-OMR reward candidate build skipped: %s", e)

            # V8.4: turn oracle-validated public transition hypotheses into
            # executable, independently falsifiable reward arms.  The oracle is
            # retained only in metadata/evidence refs; every executable source is
            # inherited from the registered public parent atom.
            temporal_event_candidates = 0
            try:
                from autorl.trajectory_evidence.schemas import make_hypothesis_id

                by_temporal_stage: Dict[str, List[Dict[str, Any]]] = {}
                for hypothesis in temporal_grounding_hypotheses:
                    if not isinstance(hypothesis, dict):
                        continue
                    atom_id = str(hypothesis.get("candidate_atom_id") or "")
                    atom = allowed_atoms.get(atom_id)
                    if not isinstance(atom, dict):
                        continue
                    if str(atom.get("reward_eligibility") or "") != "trainable":
                        continue
                    sid = str(hypothesis.get("stage_id") or "")
                    if sid:
                        by_temporal_stage.setdefault(sid, []).append(hypothesis)

                def _temporal_rank(row: Dict[str, Any]) -> tuple:
                    event = row.get("event") or {}
                    return (
                        -float(event.get("oracle_contrast", event.get("contrast", 0.0)) or 0.0),
                        -float(event.get("repeatability", 0.0) or 0.0),
                        0 if str(event.get("operator") or "") == "categorical_transition" else 1,
                        str(row.get("hypothesis_id") or ""),
                    )

                for rows in by_temporal_stage.values():
                    rows.sort(key=_temporal_rank)

                def _temporal_component(
                    hypothesis: Dict[str, Any],
                    *,
                    requires: Optional[List[str]] = None,
                ) -> Dict[str, Any]:
                    event = dict(hypothesis.get("event") or {})
                    operator = str(event.get("operator") or "state_transition")
                    atom_id = str(hypothesis.get("candidate_atom_id") or "")
                    atom = allowed_atoms[atom_id]
                    event_id = (
                        f"event.{_slug(str(hypothesis.get('stage_id') or 'stage'))}."
                        f"{_slug(atom_id)}"
                    )
                    body = {
                        "family": operator,
                        "event_id": event_id,
                        "atom_id": atom_id,
                        "parent_atom_ids": list(atom.get("parent_atom_ids") or []),
                        "source": atom.get("source"),
                        "direction": event.get("direction", "increase"),
                        "weight": 1.0,
                        "magnitude": 1.0,
                    }
                    for key in (
                        "threshold", "from_value", "to_value", "epsilon",
                        "other_source", "relation",
                    ):
                        if event.get(key) is not None:
                            body[key] = event.get(key)
                    if requires:
                        nested = dict(body)
                        nested.pop("event_id", None)
                        return {
                            "family": "prefix_gated_event",
                            "event_id": event_id,
                            "atom_id": atom_id,
                            "parent_atom_ids": list(atom.get("parent_atom_ids") or []),
                            "requires_event_ids": list(requires),
                            "event": nested,
                            "weight": 1.0,
                            "magnitude": 1.0,
                        }
                    return body

                def _temporal_metadata(
                    hypotheses: List[Dict[str, Any]],
                    *,
                    composition: str,
                ) -> Dict[str, Any]:
                    grounding_ids = [
                        str(row.get("hypothesis_id"))
                        for row in hypotheses if row.get("hypothesis_id")
                    ]
                    stage_ids = [
                        str(row.get("stage_id"))
                        for row in hypotheses if row.get("stage_id")
                    ]
                    basis = [
                        str(row.get("basis_fingerprint") or "")
                        for row in hypotheses
                    ]
                    reward_claim = (
                        f"{composition} public temporal reward improves trusted stage(s) "
                        f"{','.join(stage_ids)} without reading oracle labels"
                    )
                    reward_hypothesis_id = make_hypothesis_id(
                        "reward", reward_claim + "|" + "|".join(basis)
                    )
                    return {
                        "hypothesis_ids": grounding_ids + [reward_hypothesis_id],
                        "reward_hypothesis": {
                            "schema_version": "reward_hypothesis.v1",
                            "hypothesis_id": reward_hypothesis_id,
                            "family": "reward",
                            "stage_ids": stage_ids,
                            "claim": reward_claim,
                            "predicted_effect": (
                                "held-out trusted stage completion increases before final OMR commit"
                            ),
                            "falsification_condition": (
                                "matched trials fail to improve the targeted trusted stage OMR"
                            ),
                            "basis_fingerprint": make_hypothesis_id(
                                "reward_basis", "|".join(basis)
                            ),
                            "parent_hypothesis_ids": grounding_ids,
                        },
                        "grounding_hypotheses": hypotheses,
                        "oracle_label_contract": {
                            "permission": "diagnostic_only",
                            "executable_reward_parent": False,
                            "global_commit_authority": False,
                        },
                    }

                frontier_id = str(v8_frontier.get("stage_id") or "")
                for sid, rows in sorted(by_temporal_stage.items()):
                    # Preserve multiple falsifiable public event explanations for
                    # the frontier, but keep non-frontier breadth compact.
                    limit = 3 if sid == frontier_id else 1
                    for hypothesis in rows[:limit]:
                        comp = _temporal_component(hypothesis)
                        atom_slug = _slug(str(hypothesis.get("candidate_atom_id") or "event"))
                        _add_audited_reward_candidate(
                            f"reward.temporal.{_slug(sid)}.{atom_slug}.v1",
                            [comp] + balanced_regularizers,
                            (
                                "Oracle-validated public transition hypothesis for "
                                f"stage '{sid}'; the executable reward reads only "
                                "the registered public parent."
                            ),
                            prepend=bool(sid == frontier_id),
                            metadata=_temporal_metadata(
                                [hypothesis], composition="stage_local"
                            ),
                        )
                        temporal_event_candidates += 1

                # Also create one ordered prefix composition up to the current
                # frontier.  Earlier supported branches remain explicit events;
                # the frontier event is gated by their occurrence, rather than
                # being collapsed into a final-only reward.
                ledger_stages = sorted(
                    [
                        row for row in (v8_ledger.get("stages") or [])
                        if isinstance(row, dict) and row.get("stage_id")
                    ],
                    key=lambda row: int(row.get("order", 0) or 0),
                ) if isinstance(v8_ledger, dict) else []
                ordered_hypotheses: List[Dict[str, Any]] = []
                for stage in ledger_stages:
                    sid = str(stage.get("stage_id") or "")
                    if by_temporal_stage.get(sid):
                        ordered_hypotheses.append(by_temporal_stage[sid][0])
                    if frontier_id and sid == frontier_id:
                        break
                if len(ordered_hypotheses) > 1:
                    sequence_comps: List[Dict[str, Any]] = []
                    prior_event_ids: List[str] = []
                    for hypothesis in ordered_hypotheses:
                        component = _temporal_component(
                            hypothesis,
                            requires=list(prior_event_ids) if prior_event_ids else None,
                        )
                        sequence_comps.append(component)
                        prior_event_ids.append(str(component.get("event_id")))
                    _add_audited_reward_candidate(
                        f"reward.temporal_prefix.{_slug(frontier_id or 'frontier')}.v1",
                        sequence_comps + balanced_regularizers,
                        (
                            "Ordered public-event reward composition: preserve prior "
                            "stage branches and gate the frontier event on their prefix."
                        ),
                        prepend=True,
                        metadata=_temporal_metadata(
                            ordered_hypotheses, composition="prefix_composed"
                        ),
                    )
                    temporal_event_candidates += 1
                if temporal_event_candidates and isinstance(
                    getattr(state, "pipeline_memory", None), dict
                ):
                    state.pipeline_memory.setdefault(
                        "m4_temporal_reward_candidates", []
                    ).append({
                        "controller_iter": int(getattr(state, "pipeline_iteration", 0) or 0),
                        "count": temporal_event_candidates,
                        "frontier_stage_id": frontier_id or None,
                        "oracle_read_by_reward": False,
                    })
            except Exception as e:
                self.logger.warning(
                    "V8.4 temporal reward candidate build skipped: %s", e
                )

            public_hypothesis_terms: List[Dict[str, Any]] = []
            seen_public_atoms: Set[str] = set()

            def _append_public_hypothesis(term: Optional[Dict[str, Any]]) -> None:
                if not term:
                    return
                atom_id = str(term.get("atom_id") or term.get("source") or term.get("formula") or "")
                if not atom_id or atom_id in seen_public_atoms:
                    return
                seen_public_atoms.add(atom_id)
                public_hypothesis_terms.append(dict(term))

            if dense_terms:
                _append_public_hypothesis(dense_terms[0])
            # Keep every typed role relation independently falsifiable even
            # when it is not the default primary progress hypothesis.
            for atom in progress_atoms:
                if not atom.get("relation_type"):
                    continue
                try:
                    relation_weight = (
                        -1.0
                        if str(atom.get("semantic_role") or "").lower() == "distance"
                        else 1.0
                    )
                    _append_public_hypothesis(
                        _dense_term_from_atom(atom, weight=relation_weight)
                    )
                except Exception:
                    continue

            # Strict blind design starts from one strongest typed progress
            # hypothesis plus public-interface regularizers. This replaces the
            # old goal-keyword locomotion branch and gives manipulation,
            # swimming, hopping, and unseen continuous-control tasks the same
            # anti-thrashing protection.
            if strict_raw_sim_design and public_hypothesis_terms and balanced_regularizers:
                for term_index, dense_term in enumerate(public_hypothesis_terms[:4]):
                    primary_term = dict(dense_term)
                    primary_term["weight"] = (
                        -1.0
                        if float(primary_term.get("weight", 0.1) or 0.1) < 0.0
                        else 1.0
                    )
                    primary_progress = [{
                        "family": "dense_shaping_linear",
                        "weight": 1.0,
                        "terms": [primary_term],
                    }]
                    if term_index == 0:
                        _add_audited_reward_candidate(
                            "reward.public_interface_conservative.v1",
                            primary_progress + strong_regularizers,
                            "Strict raw-sim primary typed progress with strong public-interface regularization.",
                        )
                        _add_audited_reward_candidate(
                            "reward.public_interface_balanced.v1",
                            primary_progress + balanced_regularizers,
                            "Strict raw-sim primary typed progress with balanced public-interface regularization.",
                            prepend=True,
                        )
                    else:
                        atom_slug = _slug(str(primary_term.get("atom_id") or f"term_{term_index}"))
                        _add_audited_reward_candidate(
                            f"reward.public_interface.{atom_slug}.balanced.v1",
                            primary_progress + balanced_regularizers,
                            "Alternative typed primary-progress hypothesis with public-interface regularization.",
                        )

            _add_audited_reward_candidate(
                "reward.sparse_success.v1",
                sparse_comps,
                "Sparse success-only reward arm from typed success atoms.",
            )
            _add_audited_reward_candidate(
                "reward.dense_progress.v1",
                dense_comps,
                "Dense progress reward arm from typed non-eval progress atoms.",
            )
            _add_audited_reward_candidate(
                "reward.hybrid_success_progress.v1",
                dense_comps + sparse_comps,
                "Hybrid dense progress plus sparse success reward arm.",
            )
            if stage_comps:
                _add_audited_reward_candidate(
                    "reward.stage_gated_progress.v1",
                    stage_comps + dense_comps + sparse_comps,
                    "Stage-gated progress reward arm from typed causal stages.",
                )
            if balanced_regularizers and sparse_comps:
                _add_audited_reward_candidate(
                    "reward.sparse_success.regularized.v1",
                    sparse_comps + balanced_regularizers,
                    "Sparse success arm plus typed public-interface regularization.",
                )
            if balanced_regularizers and dense_comps:
                _add_audited_reward_candidate(
                    "reward.dense_progress.regularized.v1",
                    dense_comps + balanced_regularizers,
                    "Dense progress arm plus typed public-interface regularization.",
                )
                _add_audited_reward_candidate(
                    "reward.hybrid_success_progress.regularized.v1",
                    dense_comps + sparse_comps + balanced_regularizers,
                    "Hybrid progress arm plus typed public-interface regularization.",
                )
            if balanced_regularizers and stage_comps:
                _add_audited_reward_candidate(
                    "reward.stage_gated_progress.regularized.v1",
                    stage_comps + dense_comps + sparse_comps + balanced_regularizers,
                    "Stage-gated progress arm plus typed public-interface regularization.",
                )

        # V9 primary proposal lane: P2 uses public-only inputs; P1/P3 use one
        # unrestricted-information complete-program space.  These are regimes,
        # not parallel reward families inside P1/P3.
        # transition programs.  Batch/round settings are resource envelopes,
        # never a scientific cap on the number of distinct reward families.
        try:
            from autorl.context_memory import (
                PromptBudgetCompiler,
                build_m4_working_set,
                effective_public_stage_structure,
                persist_prompt_manifest,
            )
            from autorl.task_theory import load_stage_omr_ledger

            from autorl.core_ablation import arm
            public_stage_ledger = {} if arm(state) == "A2" else getattr(state, "stage_omr_ledger", None)
            if arm(state) != "A2" and (not isinstance(public_stage_ledger, dict) or not public_stage_ledger):
                public_stage_ledger = load_stage_omr_ledger(state.run_dir)
            effective_stages = effective_public_stage_structure(
                goal, task_graph, public_stage_ledger
            )

            system_prompt = (
                "You are AutoRL V9 M4. Propose complete reward hypotheses over "
                f"the {proposal_plane_name}. Output JSON only with schema "
                "{\"novelty_assessment\": {\"saturated\": bool, "
                "\"remaining_distinct_family_estimate\": int, "
                f"\"rationale\": str}}, \"{proposal_response_key}\": "
                "[{\"name\": str, "
                "\"reward_family\": str, \"target_stage_ids\": [str], "
                "\"source_code\": str, \"rationale\": str, "
                "\"mechanism_claim\": str, "
                "\"falsification_condition\": str, "
                "\"distinguishing_prediction\": str, "
                "\"temporal_role\": \"acquisition\" | \"maintenance\" | "
                "\"anti_regression\" | \"coupled\" | \"unknown\", "
                "\"expected_events\": [str], \"predicted_behavior\": str, "
                "\"proxy_risks\": [str], "
                "\"compatible_algorithm_properties\": [str], "
                "\"minimum_fidelity\": int}]}. minimum_fidelity is an "
                "environment-step count such as 20000 or 100000, never a rung "
                "index. Each source "
                "must define exactly def compute_reward(state, action, "
                "next_state) and return a scalar or (scalar, component_dict). "
                "Use state.memory directly when memory is needed. getattr, "
                "hasattr, reflection, and defensive field lookup are forbidden."
            )
            allowed_families = [proposal_family]
            instruction = (
                "Return every scientifically distinct complete program you can "
                "justify in this discovery batch; no markdown fences and no "
                "quota-filling near duplicates. Invent reward_family names from "
                "the program's actual mechanism rather than choosing from a "
                "fixed framework list. Candidate runtime exposes only state.observation, "
                "next_state.observation, public action, and normalized "
                "state.step_fraction/next_state.step_fraction. The observation "
                "fields are immutable flat NumPy arrays, never dictionaries; "
                "do not call observation.get(). Even in P3, info keys, "
                "diagnostic public_stage_* fields and native reward are "
                "separate portfolio/evaluation planes and are NOT PublicState "
                "attributes. You may use "
                "state.memory for candidate-owned public prefix state and may "
                "return component_dict['memory_updates'] with at most 64 scalar "
                "bool/int/float updates. Every state.memory/get and update key "
                "must be a non-empty literal string; never use an observation "
                "signature, counter, loop variable, or other computed key. This "
                "memory resets every episode and "
                "never contains environment info or Stage-OMR labels. You may use "
                "import numpy as np or import math and may define pure helper "
                "functions. Preserve useful temporal, categorical, action-"
                "conditioned, count/delta and ordered-prefix compositions in the "
                "source itself. Do not use env, info, native reward, simulator "
                "state, carrying/full grid, success formulas, Stage-OMR/oracle "
                "labels, expert trajectories, I/O, reflection or dynamic code. "
                "In particular, write exactly `mem = state.memory`; never call "
                "getattr/hasattr and never probe for optional fields because "
                "PublicState fields are guaranteed by the runtime. "
                "P1_current_interface.runtime_observation_contract and, when "
                "present, p2_public_task_and_interface_spec are authoritative "
                "about POST-ADAPTER runtime encoding. Raw categorical IDs are semantic "
                "labels only: every numeric observation comparison MUST use the "
                "declared runtime_encoding and env_space_summary bounds. Never "
                "compare a runtime observation to a pre-adapter/raw ID. "
                "M2 atoms and Stage-OMR rows in the context are hypotheses and "
                "post-training diagnostics, not mandatory atom citations and "
                "never runtime inputs. Prefer a coherent complete program over "
                "many disconnected presence bonuses. The framework will test "
                "source safety before training and semantic correctness only "
                "after training using held-out evidence. For a sequential task, "
                "the batch must contain at least one state.memory ordered-prefix "
                "program spanning every named stage, including the terminal/exit "
                "frontier; diversify the remaining programs across action-"
                "conditioned events, categorical count/delta transitions, and "
                "an uncertainty-tolerant exploration hypothesis. Every proposal "
                "must state one falsifiable mechanism and one distinguishing "
                "prediction. Keep acquisition, maintained occupancy, exit/"
                "regression prevention, and end-to-end coupling as distinct "
                "generic temporal hypotheses when the evidence leaves them "
                "unresolved; do not infer environment-specific semantics."
                f" Effective public stage structure: "
                f"{json.dumps(effective_stages, sort_keys=True)}. Treat this "
                "normalized view as authoritative over an earlier coarse "
                "single-task classification."
            )
            if unrestricted_program_lane:
                instruction = (
                    "Return every scientifically distinct complete reward program "
                    "you can justify in this discovery batch; no quota-filling "
                    "duplicates. Invent reward_family names from actual mechanisms. "
                    "This is one unrestricted P1/P3 search space, not separate "
                    "public and privileged lanes. Every program may freely use, "
                    "combine, or ignore state/next_state.observation, state/"
                    "next_state.info, state/next_state.native_reward, action, "
                    "step_fraction, and candidate-owned state.memory. The current-"
                    "generation runtime receipt is authoritative only for mechanical "
                    "field existence and reset/step access side; it is not a semantic "
                    "reward allow-list. M2 meanings remain fallible hypotheses and may "
                    "not introduce executable fields absent from that receipt. Optional "
                    "fields require literal get() access; direct indexing requires an "
                    "always-present field. P3 expert signals, native reward composition, "
                    "and full-state observation may be "
                    "used when exposed. Stage-OMR labels and held-out Final-OMR "
                    "fields are a separate diagnostic/control plane in every regime "
                    "and MUST NOT be read, copied, differenced, gated on, or "
                    "reconstructed in reward code. P1 otherwise has the same "
                    "non-interference rule over the "
                    "signals its own environment exposes, but is not assumed to be "
                    "an expert environment. Native identity is also trained as a "
                    "separate protected portfolio arm; that does not prevent generated "
                    "programs from referencing or transforming native_reward. Preserve "
                    "temporal, categorical, action-conditioned, stage-gated, native-"
                    "referenced and ordered-prefix compositions in exact source. The "
                    "framework imposes no semantic admission firewall over legal "
                    "P1/P3 training inputs, while enforcing Stage/Final OMR separation "
                    "and a bounded pure execution sandbox: no "
                    "I/O, environment-object access, reflection, dynamic code, process "
                    "or network access. Use state.memory directly with literal string "
                    "keys; return a scalar or (scalar, {'memory_updates': {...}}). "
                    "Observation arrays and info mappings are immutable. The runtime "
                    "observation contract describes post-adapter encodings. M2 atoms, "
                    "diagnoses and Stage-OMR rows are hypotheses/evidence to consume, "
                    "not mandatory citations. Candidate semantics are judged after "
                    "training; held-out final OMR/LCB remains the sole commit authority. "
                    "Every proposal must state one falsifiable mechanism, one "
                    "distinguishing prediction, and whether it targets generic "
                    "acquisition, maintenance, anti-regression, or coupled "
                    "behavior. Cosmetic weight variants are not distinct "
                    "mechanisms. "
                    f"Forbidden diagnostic-only info keys: "
                    f"{sorted(diagnostic_only_info_keys)}. "
                    "For sequential tasks include coherent end-to-end and targeted "
                    "stage-frontier families, but let evidence determine whether expert "
                    "or public signals are actually useful."
                    f" Effective stage structure: "
                    f"{json.dumps(effective_stages, sort_keys=True)}."
                )
                _champion_plan = (
                    (getattr(state, "pipeline_memory", {}) or {}).get(
                        "champion_recovery_plan"
                    )
                ) or {}
                if str(_champion_plan.get("mode") or "").endswith(
                    "cold_start_lineage"
                ):
                    instruction += (
                        " The prior champion is an evidence-backed lineage "
                        "anchor but its checkpoint/interface is incompatible. "
                        "Include at least one cold-start control that preserves "
                        "the champion's falsifiable reward mechanism where it "
                        "can be expressed through the NEW runtime interface "
                        "receipt. Re-ground every input from that receipt; do "
                        "not copy unavailable keys, observation coordinates, "
                        "or load the old checkpoint. This is a lineage control, "
                        "not privileged task-specific repair."
                    )
            working_set = build_m4_working_set(
                state=state,
                goal=goal,
                task_graph=task_graph,
                failure_context=failure_context,
                allowed_atoms=allowed_atoms,
                source_to_atom=source_to_atom,
                graph_is_v2=graph_is_v2,
                allowed_families=allowed_families,
                regularization_contract=regularization_contract,
                instruction=instruction,
                max_atoms=int(
                    (self.config.get("context_memory") or {}).get(
                        "max_atoms_in_m4_prompt", 28
                    )
                ),
            )
            if runtime_interface_receipt:
                working_set["runtime_interface_receipt"] = copy.deepcopy(
                    runtime_interface_receipt
                )
            if isinstance(getattr(state, "pipeline_memory", None), dict):
                _historical_anchor = state.pipeline_memory.get(
                    "historical_champion_anchor"
                )
                _recovery_plan = state.pipeline_memory.get(
                    "champion_recovery_plan"
                )
                if isinstance(_historical_anchor, dict):
                    working_set["historical_champion_anchor"] = copy.deepcopy(
                        _historical_anchor
                    )
                if isinstance(_recovery_plan, dict):
                    working_set["champion_recovery_plan"] = copy.deepcopy(
                        _recovery_plan
                    )
            interface = working_set.get("P1_current_interface") or {}
            if isinstance(interface, dict):
                interface["available_info_keys"] = [
                    key for key in (interface.get("available_info_keys") or [])
                    if str(key) not in diagnostic_only_info_keys
                ]
                semantics = interface.get("available_info_semantics") or {}
                if isinstance(semantics, dict):
                    interface["available_info_semantics"] = {
                        key: value for key, value in semantics.items()
                        if str(key) not in diagnostic_only_info_keys
                    }
                interface["reward_information_policy"] = copy.deepcopy(
                    reward_information_policy
                )
                stage_view = (
                    (interface.get("v8_task_theory") or {}).get(
                        "stage_omr_ledger"
                    ) or {}
                )
                for stage_row in stage_view.get("stages") or []:
                    if not isinstance(stage_row, dict):
                        continue
                    stage_row["diagnostic_completion_label_available"] = bool(
                        stage_row.get("completion_atom_id")
                    )
                    stage_row.pop("completion_atom_id", None)
            compiled_prompt = PromptBudgetCompiler(
                self.config.get("context_memory")
            ).compile(
                working_set,
                system_prompt=system_prompt,
                purpose=(
                    "m4.general_transition_reward.v9"
                    if unrestricted_program_lane
                    else "m4.public_transition_reward.v9"
                ),
            )
            discovery_cfg = self.config.get("v9_reward_family_discovery") or {}
            max_rounds = max(1, int(discovery_cfg.get("max_rounds", 3) or 3))
            if arm(state) == "A3":
                max_rounds = 1
            novelty_patience = max(
                1, int(discovery_cfg.get("novelty_patience", 2) or 2)
            )
            batch_target = max(
                1, int(discovery_cfg.get("batch_target", 8) or 8)
            )
            rows: List[Dict[str, Any]] = []
            declared_keys: set[tuple[str, str]] = set()
            declared_families: set[str] = set()
            stale_rounds = 0
            llm_declared_saturation = False
            discovery_round_fault = False
            discovery_rounds: List[Dict[str, Any]] = []
            for discovery_round in range(max_rounds):
                from autorl.core_ablation import m4_discovery_context, admit_m4_discovery_rows
                novelty_context = m4_discovery_context(state, discovery_round=discovery_round,
                    batch_target=batch_target, seen_families=declared_families)
                round_prompt = (
                    compiled_prompt["prompt"]
                    + ("\n\nA3_RANDOM_CANDIDATE_BATCH:\n" if arm(state) == "A3" else "\n\nV9_OPEN_FAMILY_DISCOVERY:\n")
                    + json.dumps(novelty_context, sort_keys=True)
                )
                round_prompt_sha = "sha256:" + hashlib.sha256(
                    round_prompt.encode("utf-8")
                ).hexdigest()
                round_manifest = dict(compiled_prompt["manifest"])
                round_manifest.update({
                    "prompt_sha256": round_prompt_sha,
                    "discovery_round": discovery_round,
                    "open_family_discovery": arm(state) != "A3",
                    "already_seen_reward_families": sorted(declared_families),
                })
                round_manifest_path = persist_prompt_manifest(
                    state.run_dir,
                    round_manifest,
                    iteration=int(state.pipeline_iteration),
                )
                if isinstance(getattr(state, "pipeline_memory", None), dict):
                    state.pipeline_memory.setdefault(
                        "m4_prompt_manifests", []
                    ).append(str(round_manifest_path))
                try:
                    resp = self.llm.call_json(
                        system_prompt=system_prompt,
                        user_prompt=round_prompt,
                        temperature=0.7 if discovery_round else 0.4,
                        purpose=(
                            "m4.general_transition_reward.v9"
                            if unrestricted_program_lane
                            else "m4.public_transition_reward.v9"
                        ),
                    )
                except Exception as discovery_error:
                    if not rows:
                        raise
                    discovery_rounds.append({
                        "round": discovery_round,
                        "returned": 0,
                        "novel": 0,
                        "cumulative": len(rows),
                        "declared_family_count": len(declared_families),
                        "prompt_sha256": round_prompt_sha,
                        "prompt_manifest": str(round_manifest_path),
                        "round_fault": repr(discovery_error)[:1000],
                        "policy": "preserve_prior_valid_discovery_rounds_and_stop",
                    })
                    discovery_round_fault = True
                    stale_rounds = novelty_patience
                    break
                batch = (
                    list(resp.get(proposal_response_key) or [])
                    if isinstance(resp, dict) else []
                )
                if isinstance(resp, dict) and resp.get("source_code") and not batch:
                    batch = [resp]
                assessment = (
                    resp.get("novelty_assessment")
                    if isinstance(resp, dict) else {}
                ) or {}
                llm_declared_saturation = bool(
                    isinstance(assessment, dict)
                    and assessment.get("saturated")
                )
                accepted = admit_m4_discovery_rows(state, batch, declared_keys, declared_families)
                rows.extend(accepted)
                novel = len(accepted)
                stale_rounds = 0 if novel else stale_rounds + 1
                discovery_rounds.append({
                    "round": discovery_round,
                    "returned": len(batch),
                    "novel": novel,
                    "cumulative": len(rows),
                    "declared_family_count": len(declared_families),
                    "prompt_sha256": round_prompt_sha,
                    "prompt_manifest": str(round_manifest_path),
                    "llm_novelty_assessment": {
                        "saturated": llm_declared_saturation,
                        "remaining_distinct_family_estimate": (
                            assessment.get("remaining_distinct_family_estimate")
                            if isinstance(assessment, dict) else None
                        ),
                        "rationale": str(
                            assessment.get("rationale")
                            if isinstance(assessment, dict) else ""
                        )[:1000],
                    },
                })
                if arm(state) != "A3" and (llm_declared_saturation or stale_rounds >= novelty_patience):
                    break
            if isinstance(getattr(state, "pipeline_memory", None), dict):
                state.pipeline_memory.setdefault(
                    "v9_reward_family_discovery", []
                ).append({
                    "controller_iter": int(state.pipeline_iteration),
                    "rounds": discovery_rounds,
                    "stop_reason": (
                        "single_random_candidate_batch"
                        if arm(state) == "A3" else
                        "later_round_fault_preserved_prior_candidates"
                        if discovery_round_fault else
                        "llm_declared_novelty_saturated"
                        if llm_declared_saturation else
                        "observed_novelty_saturated"
                        if stale_rounds >= novelty_patience
                        else "resource_envelope_exhausted"
                    ),
                    "candidate_count": len(rows),
                    "declared_families": sorted(declared_families),
                })
            min_public = 1
            repair_attempts = max(
                0,
                min(
                    2,
                    int(self.config.get("v9_candidate_repair_attempts", 1) or 0),
                ),
            )
            public_candidates: List[Dict[str, Any]] = []
            seen_public_hashes: set[str] = set()
            runtime_public_contract = dict(
                ((getattr(state, "pipeline_memory", {}) or {}).get(
                    "p2_public_spec_contract"
                ) or {})
            )
            generic_runtime_contract = dict(
                (((working_set.get("P1_current_interface") or {}).get(
                    "runtime_observation_contract"
                ) or {}).get("contract") or {})
            )
            for proposal_index, row in enumerate(rows):
                if not isinstance(row, dict):
                    continue
                source_code = str(row.get("source_code") or "")
                original_source_sha256 = "sha256:" + hashlib.sha256(
                    source_code.encode("utf-8")
                ).hexdigest()
                repair_lineage: List[Dict[str, Any]] = []
                integrity = None
                activation_audit = None
                proposal_error: Optional[Exception] = None
                for repair_index in range(repair_attempts + 1):
                    try:
                        if unrestricted_program_lane:
                            integrity = general_reward_source_manifest(source_code)
                            if is_oracle_stage_signal(value=source_code):
                                raise PublicRewardProgramViolation(
                                    "Stage OMR labels are diagnostic-only and may "
                                    "not appear in reward source"
                                )
                            lower_source = source_code.lower()
                            forbidden_refs = [
                                key for key in diagnostic_only_info_keys
                                if f"'{key.lower()}'" in lower_source
                                or f'"{key.lower()}"' in lower_source
                            ]
                            if forbidden_refs:
                                raise PublicRewardProgramViolation(
                                    "reward source reads diagnostic-only info keys: "
                                    + ",".join(sorted(forbidden_refs))
                                )
                            runtime_field_audit = (
                                validate_reward_against_runtime_interface(
                                    {
                                        "primitive_compositions": [{
                                            "family": GENERAL_TRANSITION_FAMILY,
                                            "source_code": source_code,
                                        }],
                                        "reward_information_policy": copy.deepcopy(
                                            reward_information_policy
                                        ),
                                    },
                                    runtime_interface_receipt,
                                    reward_information_policy,
                                )
                            )
                            activation_audit = audit_general_reward_activation(
                                source_code,
                                getattr(state.env, "observation_space", None),
                                getattr(state.env, "action_space", None),
                                info_keys=list((info_sem or {}).keys()),
                                runtime_transitions=runtime_general_transitions,
                            )
                            activation_audit["runtime_interface_audit"] = (
                                runtime_field_audit
                            )
                        else:
                            integrity = public_reward_source_manifest(source_code)
                            activation_audit = audit_public_reward_activation(
                                source_code,
                                getattr(state.env, "observation_space", None),
                                getattr(state.env, "action_space", None),
                            )
                        if not bool(activation_audit.get("admissible", False)):
                            raise PublicRewardProgramViolation(
                                f"{proposal_plane_name} runtime activation audit failed: "
                                + json.dumps(
                                    activation_audit,
                                    sort_keys=True,
                                    default=str,
                                )[:2000]
                            )
                        break
                    except Exception as caught:
                        proposal_error = caught
                        # A source manifest alone is insufficient: runtime
                        # activation is part of pre-training admission.  Never
                        # let a manifest from a failed attempt leak through.
                        integrity = None
                        activation_audit = None
                        self.logger.warning(
                            "V9 reward proposal #%d validation attempt %d "
                            "failed independently: %s",
                            proposal_index,
                            repair_index,
                            caught,
                        )
                        if repair_index >= repair_attempts:
                            break
                        repair_system = (
                            f"You repair one AutoRL V9 {proposal_plane_name} reward source. "
                            "Return JSON only as {\"source_code\": str, "
                            "\"rationale\": str}. Preserve the complete "
                            "reward semantics while satisfying the exact runtime API."
                        )
                        guaranteed_fields = [
                            "state.observation",
                            "next_state.observation",
                            "state.step_fraction",
                            "next_state.step_fraction",
                            "state.memory",
                        ]
                        hard_rules = [
                            "Use state.memory directly.",
                            "Use only non-empty literal string keys for state.memory reads and memory_updates; computed keys are forbidden.",
                            "Do not call getattr or hasattr.",
                            "Do not use I/O, environment objects, reflection, dynamic code, processes, or network access.",
                            "state.observation and next_state.observation are immutable flat NumPy arrays, never dictionaries.",
                            "Return a scalar or (scalar, component_dict).",
                            "Use post-adapter runtime numeric values, never pre-adapter categorical IDs.",
                        ]
                        if unrestricted_program_lane:
                            guaranteed_fields.extend([
                                "state.info",
                                "next_state.info",
                                "state.native_reward",
                                "next_state.native_reward",
                            ])
                            hard_rules.extend([
                                "Preserve legal environment-exposed info/native/expert logic, but remove every Stage-OMR and held-out Final-OMR read.",
                                "Never read diagnostic-only info keys: " + ",".join(sorted(diagnostic_only_info_keys)),
                                "state.info and next_state.info are immutable mappings and support get(), indexing, keys(), items(), and values().",
                                "Do not delete other privileged/native logic merely to make the repair pass.",
                            ])
                        else:
                            hard_rules.extend([
                                "Do not use env, info, native reward, oracle, privileged state, I/O, reflection, or dynamic code.",
                                "Do not use public_stage_* or any other diagnostic/info field.",
                                "The reward must respond on at least one legal synthetic public transition; constant-zero programs are rejected.",
                            ])
                        repair_user = json.dumps(
                            {
                                "validation_error": str(caught),
                                "required_signature": (
                                    "def compute_reward(state, action, next_state)"
                                ),
                                "guaranteed_fields": guaranteed_fields,
                                "hard_rules": hard_rules,
                                "available_info_semantics": (
                                    {
                                        key: value for key, value in (info_sem or {}).items()
                                        if str(key) not in diagnostic_only_info_keys
                                    }
                                    if unrestricted_program_lane else {}
                                ),
                                "authoritative_runtime_observation_contract": {
                                    "runtime_interface_receipt": (
                                        runtime_interface_receipt
                                    ),
                                    "adapter_runtime_contract": (
                                        generic_runtime_contract
                                    ),
                                    "public_spec": runtime_public_contract.get(
                                        "public_spec"
                                    ) or {},
                                    "env_space_summary": runtime_public_contract.get(
                                        "env_space_summary"
                                    ) or {},
                                },
                                "original_source_code": source_code[:32768],
                            },
                            sort_keys=True,
                        )
                        repaired = self.llm.call_json(
                            system_prompt=repair_system,
                            user_prompt=repair_user,
                            temperature=0.0,
                            purpose=(
                                "m4.general_transition_reward.v9.repair"
                                if unrestricted_program_lane
                                else "m4.public_transition_reward.v9.repair"
                            ),
                        )
                        repaired_source = str(
                            (repaired or {}).get("source_code") or ""
                        )
                        repair_lineage.append({
                            "repair_attempt": repair_index + 1,
                            "validation_error": str(caught)[:500],
                            "parent_source_sha256": "sha256:" + hashlib.sha256(
                                source_code.encode("utf-8")
                            ).hexdigest(),
                            "repaired_source_sha256": "sha256:" + hashlib.sha256(
                                repaired_source.encode("utf-8")
                            ).hexdigest(),
                            "repair_policy": "llm_explicit_contract_repair_no_silent_rewrite",
                        })
                        source_code = repaired_source
                        if isinstance(repaired, dict) and repaired.get("rationale"):
                            row = dict(row)
                            row["rationale"] = str(repaired.get("rationale"))
                if integrity is None:
                    if isinstance(getattr(state, "pipeline_memory", None), dict):
                        state.pipeline_memory.setdefault(
                            "v9_complete_reward_rejections", []
                        ).append({
                            "controller_iter": int(state.pipeline_iteration),
                            "proposal_index": int(proposal_index),
                            "original_source_sha256": original_source_sha256,
                            "final_error": str(proposal_error)[:1000],
                            "repair_lineage": repair_lineage,
                        })
                    continue
                proposal_sha = str(integrity["proposal_sha256"])
                if proposal_sha in seen_public_hashes:
                    continue
                seen_public_hashes.add(proposal_sha)
                try:
                    raw_declared_minimum_fidelity = int(
                        row.get("minimum_fidelity") or 100_000
                    )
                except (TypeError, ValueError):
                    raw_declared_minimum_fidelity = 100_000
                scheduler_rungs = list(
                    (((getattr(state, "pipeline_config", {}) or {}).get(
                        "anytime_scheduler"
                    ) or {}).get("rungs") or [])
                )
                fidelity_normalization = "declared_environment_steps"
                declared_minimum_fidelity = raw_declared_minimum_fidelity
                # Defensive compatibility for LLMs that still emit 2/3/4 as
                # a rung index despite the explicit unit contract.
                if (
                    0 <= raw_declared_minimum_fidelity < len(scheduler_rungs)
                    and isinstance(
                        scheduler_rungs[raw_declared_minimum_fidelity], dict
                    )
                ):
                    declared_minimum_fidelity = int(
                        scheduler_rungs[raw_declared_minimum_fidelity].get(
                            "steps", 100_000
                        ) or 100_000
                    )
                    fidelity_normalization = "inferred_rung_index_to_steps"
                component = {
                    "family": proposal_family,
                    "source_code": source_code,
                    "grounding_tier": proposal_tier,
                    "semantic_validation_state": "UNVALIDATED",
                    "proposal_integrity": integrity,
                    "pretraining_activation_audit": activation_audit,
                    "proposal_lineage": {
                        "original_source_sha256": original_source_sha256,
                        "repair_count": len(repair_lineage),
                        "repairs": repair_lineage,
                        "identity_policy": (
                            "final_validated_source_is_atomic_proposal; "
                            "original_and_repairs_are_audited"
                        ),
                    },
                    "source_contract": {
                        "schema_version": (
                            "v9.general_transition_input.v1"
                            if unrestricted_program_lane
                            else "v9.public_transition_input.v1"
                        ),
                        "allowed_inputs": [
                            "state.observation",
                            "next_state.observation",
                            "action",
                            "state.step_fraction",
                            "next_state.step_fraction",
                            "state.memory (candidate-owned event memory)",
                        ] + (
                            [
                                "state.info",
                                "next_state.info",
                                "state.native_reward",
                                "next_state.native_reward",
                            ] if unrestricted_program_lane else []
                        ),
                        "information_firewall": not unrestricted_program_lane,
                        "semantic_training_admission_firewall": False,
                        "execution_sandbox": "bounded_pure_numeric_program",
                    },
                    "hypothesis_contract": {
                        "reward_family": str(
                            row.get("reward_family") or "llm_open_family"
                        )[:240],
                        "target_stage_ids": [
                            str(x)[:240]
                            for x in (row.get("target_stage_ids") or [])[:32]
                        ],
                        "expected_events": [
                            str(x)[:240]
                            for x in (row.get("expected_events") or [])[:16]
                        ],
                        "predicted_behavior": str(
                            row.get("predicted_behavior") or ""
                        )[:1000],
                        "mechanism_claim": str(
                            row.get("mechanism_claim") or ""
                        )[:1000],
                        "falsification_condition": str(
                            row.get("falsification_condition") or ""
                        )[:1000],
                        "distinguishing_prediction": str(
                            row.get("distinguishing_prediction") or ""
                        )[:1000],
                        "temporal_role": str(
                            row.get("temporal_role") or "unknown"
                        )[:64],
                        "proxy_risks": [
                            str(x)[:240]
                            for x in (row.get("proxy_risks") or [])[:12]
                        ],
                        "compatible_algorithm_properties": [
                            str(x)[:240]
                            for x in (
                                row.get("compatible_algorithm_properties") or []
                            )[:12]
                        ],
                        "minimum_fidelity": max(
                            1,
                            min(
                                10_000_000,
                                declared_minimum_fidelity,
                            ),
                        ),
                        "minimum_fidelity_raw_declaration": (
                            raw_declared_minimum_fidelity
                        ),
                        "minimum_fidelity_unit": "environment_steps",
                        "minimum_fidelity_normalization": fidelity_normalization,
                        "semantic_authority": "unvalidated_prediction",
                    },
                }
                program = {
                    "schema_version": "autorl.reward_program.v9",
                    "primitive_compositions": [component],
                    "rationale": str(row.get("rationale") or ""),
                    "grounding_tier": proposal_tier,
                    "semantic_evidence": {
                        "state": "UNVALIDATED",
                        "stage_omr_ranking_weight": 0.0,
                        "promotion_authority": "held_out_final_omr_lcb_only",
                    },
                    "proposal_preservation": {
                        "policy": "atomic_exact_source_or_reject",
                        "term_stripping_allowed": False,
                        "semantic_lowering_allowed": False,
                    },
                    "hypothesis_contract": dict(
                        component["hypothesis_contract"]
                    ),
                }
                program = _audit_reward_program_grounding(program)
                compile_reward_program(program)
                short_hash = proposal_sha.split(":", 1)[-1][:12]
                public_candidates.append({
                    "id": (
                        f"reward.general_transition.{short_hash}.v1"
                        if unrestricted_program_lane
                        else f"reward.public_transition.{short_hash}.v1"
                    ),
                    "spec": {"reward_program": program},
                    "parent_id": None,
                })
                if isinstance(getattr(state, "pipeline_memory", None), dict):
                    state.pipeline_memory.setdefault(
                        "v9_complete_reward_proposals", []
                    ).append({
                        "controller_iter": int(state.pipeline_iteration),
                        "proposal_index": int(proposal_index),
                        "proposal_sha256": proposal_sha,
                        "semantic_ast_sha256": integrity["semantic_ast_sha256"],
                        "grounding_tier": proposal_tier,
                        "semantic_validation_state": "UNVALIDATED",
                        "repair_count": len(repair_lineage),
                        "pretraining_activation_audit": activation_audit,
                        "information_regime": information_regime,
                        "information_firewall": not unrestricted_program_lane,
                        "hypothesis_contract": dict(
                            component["hypothesis_contract"]
                        ),
                    })
            if len(public_candidates) < min_public:
                fault = {
                    "schema_version": "v9.proposal_admission_fault.v1",
                    "controller_iter": int(state.pipeline_iteration),
                    "requested": len(rows),
                    "minimum_required": min_public,
                    "admitted": len(public_candidates),
                    "policy": "no_silent_legacy_fallback",
                }
                if isinstance(getattr(state, "pipeline_memory", None), dict):
                    state.pipeline_memory.setdefault(
                        "v9_proposal_admission_faults", []
                    ).append(fault)
                raise RuntimeError(
                    "V9 PROPOSAL_ADMISSION_FAULT: admitted "
                    f"{len(public_candidates)} complete programs; minimum is "
                    f"{min_public}. Legacy-only fallback is forbidden."
                )
            stage_count = int(effective_stages.get("stage_count") or 0)
            if (not unrestricted_program_lane) and stage_count > 1 and bool(
                self.config.get("v9_require_multistage_memory_proposal", True)
            ):
                has_memory_program = any(
                    bool(
                        (((candidate.get("spec") or {}).get("reward_program") or {})
                         .get("primitive_compositions", [{}])[0]
                         .get("proposal_integrity", {})
                         .get("public_transition_signature", {})
                         .get("reads_candidate_public_memory"))
                    )
                    for candidate in public_candidates
                )
                if not has_memory_program:
                    raise RuntimeError(
                        "V9 PROPOSAL_DIVERSITY_FAULT: sequential task admitted no "
                        "candidate-owned memory ordered-prefix program"
                    )
            # Complete programs precede compatibility arms and are also given a
            # protected first-rung slot by breadth_portfolio.
            candidates[0:0] = public_candidates
        except Exception as e:
            self.logger.error(f"V9 complete reward proposal batch rejected: {e}")
            proposal_fault = {
                "schema_version": "v9.proposal_lane_execution_fault.v1",
                "controller_iter": int(state.pipeline_iteration),
                "error_type": type(e).__name__,
                "error": str(e),
                "information_regime": information_regime,
                "unrestricted_program_lane": bool(unrestricted_program_lane),
                "scientific_status": "PROPOSAL_LANE_FAILED",
            }
            if isinstance(getattr(state, "pipeline_memory", None), dict):
                state.pipeline_memory.setdefault(
                    "v9_proposal_lane_execution_faults", []
                ).append(proposal_fault)
            # Fail closed only for runs that explicitly enable the V9 lane.
            # Older/P3-only callers which never opted into public proposals
            # retain their pre-V9 native-reward admission behavior.
            discovery_cfg = self.config.get("v9_reward_family_discovery") or {}
            if bool(discovery_cfg.get("enabled", False)) or int(
                self.config.get("v9_public_reward_proposals", 0) or 0
            ) > 0:
                # A first-pass P3 run can still execute its explicit protected
                # native arm if generated-program discovery is unavailable.
                # This is an auditable degraded baseline, not a generated M4
                # success.  Later controller iterations already have an
                # incumbent and are handled by the orchestrator's nonfatal M4
                # skip, which preserves that incumbent instead of replacing it
                # with native by default.
                native_bootstrap = bool(
                    unrestricted_program_lane
                    and known_native_reward_admissible
                    and getattr(state, "reward_config", None) is None
                )
                if native_bootstrap:
                    candidates = []
                    proposal_fault.update({
                        "continuation": "protected_native_bootstrap_only",
                        "scientific_status": "DEGRADED_M4_SKIPPED",
                    })
                    self.logger.warning(
                        "V9 unrestricted proposal lane failed on the initial "
                        "pass; continuing with the explicitly protected native "
                        "baseline only. Generated-arm status remains failed."
                    )
                else:
                    raise RuntimeError(
                        "V9 complete-program proposal lane failed closed; the framework will "
                        "not continue as a mislabeled legacy-only run"
                    ) from e

        # Preserve every legal typed-distinct reward hypothesis.  Legacy DSL
        # artifacts remain explicit controls, but a control label is not a
        # license to silently cap or delete an executable family.
        public_lane_candidates = [
            candidate
            for candidate in candidates
            if any(
                str(component.get("family") or "") == proposal_family
                for component in (
                    ((candidate.get("spec") or {}).get("reward_program") or {}).get(
                        "primitive_compositions", []
                    )
                    or []
                )
                if isinstance(component, dict)
            )
        ]
        legacy_candidates = [
            candidate
            for candidate in candidates
            if candidate not in public_lane_candidates
        ]

        legacy_mode = str(
            self.config.get("v9_legacy_reward_mode", "trainable_controls")
            or "trainable_controls"
        ).strip().lower()
        legacy_audit_ref = None
        if legacy_mode == "audit_only" and public_lane_candidates:
            legacy_audit_ref = state.run_dir / "v9_legacy_reward_audit_only.json"
            legacy_audit_payload = {
                "schema_version": "v9.legacy_reward_audit_only.v1",
                "controller_iter": int(state.pipeline_iteration),
                "policy": (
                    "preserve obsolete pre-V9 atom/linear reward outputs as "
                    "auditable controls without admitting them into the "
                    "current complete-program generation"
                ),
                "historical_evidence": (
                    "DoorKey P2 pre-V9 portfolio completed 17 workers with "
                    "held-out outcomes [0.0, 0.0]"
                ),
                "candidate_count": len(legacy_candidates),
                "candidates": [
                    {
                        "id": str(candidate.get("id") or ""),
                        "family_signatures": sorted({
                            str(component.get("family") or "")
                            for component in (
                                ((candidate.get("spec") or {}).get(
                                    "reward_program"
                                ) or {}).get("primitive_compositions", []) or []
                            )
                            if isinstance(component, dict)
                        }),
                        "spec": candidate.get("spec") or {},
                    }
                    for candidate in legacy_candidates
                ],
            }
            legacy_audit_ref.write_text(
                json.dumps(
                    legacy_audit_payload,
                    indent=2,
                    sort_keys=True,
                    default=str,
                ),
                encoding="utf-8",
            )
            trainable_legacy_candidates: List[Dict[str, Any]] = []
        else:
            trainable_legacy_candidates = legacy_candidates

        candidates = public_lane_candidates + trainable_legacy_candidates
        if isinstance(getattr(state, "pipeline_memory", None), dict):
            population_record = {
                "controller_iter": int(state.pipeline_iteration),
                "public_program_count": len(public_lane_candidates),
                "legacy_before": len(legacy_candidates),
                "legacy_control_cap": None,
                "legacy_after": len(trainable_legacy_candidates),
                "policy": (
                    "obsolete_generation_audit_only_not_current_trainable_type"
                    if legacy_mode == "audit_only" and public_lane_candidates
                    else "no_compaction_all_legal_typed_distinct_rewards_preserved"
                ),
            }
            if legacy_mode == "audit_only" and public_lane_candidates:
                population_record.update({
                    "legacy_mode": legacy_mode,
                    "legacy_audit_ref": str(legacy_audit_ref or ""),
                })
            state.pipeline_memory.setdefault(
                "v9_reward_population_compaction", []
            ).append(population_record)

        if graph_is_v2 and not candidates:
            escape = _m4_grounding_escape_program(
                "no audited M2/LLM reward candidate survived grounding"
            )
            if escape is not None:
                try:
                    escape = _audit_reward_program_grounding(escape)
                    compile_reward_program(escape)
                    candidates.append({
                        "id": "reward.grounded_escape.v1",
                        "spec": {"reward_program": escape},
                        "parent_id": None,
                    })
                    if isinstance(getattr(state, "pipeline_memory", None), dict):
                        state.pipeline_memory.setdefault("m4_grounding_escape_candidates", []).append({
                            "controller_iter": int(state.pipeline_iteration),
                            "component_families": [
                                c.get("family") for c in escape.get("primitive_compositions", [])
                            ],
                            "reason": escape.get("fallback_reason"),
                        })
                    self.logger.warning(
                        "M4 v2 grounding escape spawned typed candidate with families=%s",
                        [c.get("family") for c in escape.get("primitive_compositions", [])],
                    )
                except Exception as e:
                    self.logger.warning("M4 grounding escape candidate rejected: %s", e)

        # Known / firewall-OFF native reward enters the TRAINABLE pool as ONE MORE
        # pooled candidate, ranked ONLY by held-out F via the LCB commit. Appended
        # LAST (after every reconstruction arm) so it is never candidates[0] -> the
        # fallback never force-selects it as the initial incumbent -> NO default-
        # prefer; F/LCB alone decides whether native or a reconstructed reward wins.
        # When reconstruction arms exist the pool is genuinely
        # {native} U {reconstruction}.  When they do not, native remains the
        # executable P3 baseline rather than being incorrectly demoted to a
        # reference-only artifact.  It still has no automatic commit authority:
        # held-out F/LCB decides every promotion.
        # STRICT: known_native_reward_admissible is False (is_raw_sim_env=True) ->
        # nothing is appended -> the native reward stays reference_only (firewall).
        if (
            known_native_reward_admissible
            and not any(
                str(c.get("id", "")).startswith("reward.library_default")
                for c in candidates
            )
        ):
            candidates.append(dict(
                library_candidate,
                id="reward.library_default.active_native.v1",
                parent_id=None,
            ))

        registered_candidates: List[Dict[str, Any]] = []
        for c in candidates:
            from autorl.semantic_execution_contract import SemanticExecutionViolation
            try:
                payload = register_candidate(
                    state,
                    slot="reward",
                    artifact_id=c["id"],
                    spec=c["spec"],
                    parent_id=c.get("parent_id"),
                    make_active=False,
                    created_by={
                        "module": "m4_reward_v9",
                        "controller_iter": int(state.pipeline_iteration),
                    },
                )
            except SemanticExecutionViolation as exc:
                self.logger.warning("M4 candidate %s rejected: %s", c["id"], exc)
                continue
            registered = dict(c)
            registered["id"] = payload.get("id", c["id"])
            registered["spec_ref"] = f"stacks/reward/{registered['id']}.json"
            registered_candidates.append(registered)
            if known_native_prior and str(registered["id"]).startswith("reward.library_default"):
                try:
                    from autorl.hypothesis_bank import HypothesisBank

                    HypothesisBank(state.run_dir).support(
                        "reward",
                        registered["id"],
                        evidence_ref=registered["spec_ref"],
                        reason="known_env_native_reward_calibration_prior",
                    )
                except Exception as e:
                    self.logger.warning("known native reward prior promotion failed: %s", e)
                record_native_reward_prior(
                    state,
                    registered["id"],
                    spec_ref=registered["spec_ref"],
                )
        candidates = registered_candidates
        if graph_is_v2 and not candidates:
            raise RuntimeError(
                "M4 v2 graph mode found no M2-grounded reward candidates; "
                "route to targeted M2B instead of falling back to library_default."
            )

        # Minimal Phase4 allocator: dispatch least-tested candidates. This is
        # the point where the DSL candidate becomes actual training behavior.
        pipeline_axis = str(
            (getattr(state, "pipeline_memory", {}) or {}).get("active_axis")
            or "reward"
        )
        allocator_axis = "interface" if pipeline_axis == "interface" else "reward"
        allocator_slots = (
            ["obs_schema", "reward"]
            if allocator_axis == "interface"
            else ["reward"]
        )
        active = allocate_next_stack(
            state,
            reason="after_m4_reward_v9",
            allowed_slots=allocator_slots,
            active_axis=allocator_axis,
        )
        active_reward = active.get("reward_id", "reward.library_default.v1")
        if graph_is_v2 and candidates:
            current_reward_ids = {str(c.get("id")) for c in candidates}
            preferred_public_interface = next(
                (
                    str(c.get("id"))
                    for c in candidates
                    if str(c.get("id")) == "reward.public_interface_balanced.v1"
                ),
                "",
            )
            native_candidate_id = next(
                (str(c.get("id")) for c in candidates if str(c.get("id", "")).startswith("reward.library_default")),
                "",
            )
            initial_reward_baseline = not bool(
                (getattr(state, "pipeline_memory", {}) or {}).get("best_so_far")
            )
            graph_goal = task_graph.get("goal", {}) if isinstance(task_graph, dict) else {}
            objective_type = str(graph_goal.get("objective_type") or "").lower()
            graph_stages_n = len(task_graph.get("stages") or []) if isinstance(task_graph, dict) else 0
            single_relation_initial = (
                objective_type in ("", "single")
                and graph_stages_n <= 1
                and allocator_axis != "interface"
            )
            if (
                strict_raw_sim_design
                and preferred_public_interface
                and initial_reward_baseline
                and single_relation_initial
            ):
                active["reward_id"] = preferred_public_interface
                state.v2_active_stack = active
                write_active_stack(state)
                active_reward = active["reward_id"]
                self.logger.info(
                    "M4 strict typed single-relation initial reward %s",
                    active_reward,
                )
            elif strict_raw_sim_design and preferred_public_interface and initial_reward_baseline:
                self.logger.info(
                    "M4 strict typed interface kept allocator-selected reward %s "
                    "(objective_type=%s, stages=%s, axis=%s) instead of forcing "
                    "single public-interface arm %s",
                    active_reward,
                    objective_type or "unknown",
                    graph_stages_n,
                    allocator_axis,
                    preferred_public_interface,
                )
            elif known_library_reward_contract and native_candidate_id and initial_reward_baseline:
                active["reward_id"] = native_candidate_id
                state.v2_active_stack = active
                write_active_stack(state)
                active_reward = active["reward_id"]
                self.logger.info(
                    "M4 known-library reward prior set initial native incumbent %s",
                    active_reward,
                )
            elif (
                allocator_axis != "interface"
                and (
                    active_reward not in current_reward_ids
                    or str(active_reward).startswith("reward.library_default")
                )
            ):
                active["reward_id"] = candidates[0]["id"]
                state.v2_active_stack = active
                write_active_stack(state)
                active_reward = active["reward_id"]
                self.logger.info(
                    "M4 v2 graph mode forced active reward to grounded candidate %s",
                    active_reward,
                )
        selected = next((c for c in candidates if c["id"] == active_reward), None)
        if selected is None:
            try:
                payload = json.loads(
                    stack_spec_path(state.run_dir, "reward", active_reward).read_text(encoding="utf-8")
                )
                selected = {
                    "id": payload.get("id", active_reward),
                    "spec": payload.get("spec", {}),
                    "parent_id": payload.get("parent_id"),
                    "spec_ref": f"stacks/reward/{active_reward}.json",
                }
            except Exception as e:
                self.logger.warning(
                    "active reward %s was not in current M4 candidates and could not be loaded (%s); "
                    "falling back to conservative candidate",
                    active_reward, e,
                )
                selected = candidates[0]
        program = selected["spec"]["reward_program"]
        # Active-stack referential integrity: the selected id must resolve to a
        # registered executable artifact, and its exact program must compile,
        # before the control plane advertises it to M5.
        selected_artifact_path = stack_spec_path(
            state.run_dir, "reward", str(selected["id"])
        )
        if not selected_artifact_path.exists():
            raise RuntimeError(
                f"active reward artifact was not materialized: {selected['id']}"
            )
        compile_reward_program(program)
        selected_hypothesis_ids = [
            str(x) for x in (program.get("hypothesis_ids") or []) if str(x)
        ]
        if selected_hypothesis_ids:
            active["hypothesis_ids"] = selected_hypothesis_ids
        else:
            active.pop("hypothesis_ids", None)
        state.v2_active_stack = active
        write_active_stack(state)
        state.reward_config = RewardConfig(
            components=[
                RewardComponent(
                    name=comp.get("family", "primitive"),
                    code=json.dumps(comp, sort_keys=True),
                    description=f"v2 reward primitive: {comp.get('family')}",
                    initial_weight=float(comp.get("weight", 1.0)),
                )
                for comp in program.get("primitive_compositions", [])
            ],
            design_rationale=program.get(
                "rationale", "AutoRL V9 reward hypothesis candidate."
            ),
        )
        if not isinstance(state.pipeline_memory, dict):
            state.pipeline_memory = {}
        state.pipeline_memory["active_reward_execution"] = {
            "schema_version": "active_reward_execution.v1",
            "framework_generation": "V9",
            "reward_id": str(selected["id"]),
            "spec_ref": f"stacks/reward/{selected['id']}.json",
            "materialized": True,
            "compiler_validated": True,
            "permission_source": (
                "known_library_native_admissible"
                if str(selected["id"]).startswith("reward.library_default")
                else (
                    (
                        "v9_unrestricted_information_general_transition_program"
                        if unrestricted_program_lane
                        else "v9_source_safe_public_transition_program"
                    )
                    if any(
                        str(comp.get("family") or "") == proposal_family
                        for comp in program.get("primitive_compositions", [])
                        if isinstance(comp, dict)
                    )
                    else "m2_m4_grounded_legacy_candidate"
                )
            ),
        }
        # M4 write-back (rationale plane, consumer half): report which of M2's
        # allowed atoms the ACTIVE reward program actually grounded a term on.
        # This is the consumer→producer half of the two-plane bus — advisory,
        # observable, never read by the data-plane validator. Step 2 wires M2 to
        # consume it; Step 1 only needs it captured + persisted.
        m4_rationale_writeback: Dict[str, Dict[str, Any]] = {}
        if graph_is_v2:
            grounded_atom_ids = set()
            for comp in program.get("primitive_compositions", []) or []:
                if not isinstance(comp, dict):
                    continue
                if comp.get("atom_id"):
                    grounded_atom_ids.add(str(comp.get("atom_id")))
                for term in comp.get("terms", []) or []:
                    if isinstance(term, dict) and term.get("atom_id"):
                        grounded_atom_ids.add(str(term.get("atom_id")))
            for aid in allowed_atoms:
                m4_rationale_writeback[aid] = {
                    "atom_id": aid,
                    "author": "m4.reward_designer",
                    "used_by_reward": aid in grounded_atom_ids,
                    "rejected_reason": "",
                    "limitations": [],
                }
            try:
                if not isinstance(state.pipeline_memory, dict):
                    state.pipeline_memory = {}
                state.pipeline_memory["m4_rationale_writeback"] = m4_rationale_writeback
            except Exception:
                pass
        try:
            def _reward_signature(prog: Dict[str, Any]) -> List[Any]:
                contract = prog.get("stage_omr_contract") or {}
                hypothesis = prog.get("reward_hypothesis") or {}
                stage_ids = []
                if isinstance(contract, dict) and contract.get("stage_id"):
                    stage_ids.append(str(contract.get("stage_id")))
                if isinstance(hypothesis, dict):
                    stage_ids.extend(
                        str(value) for value in (hypothesis.get("stage_ids") or [])
                        if value
                    )
                # A change of frontier is a real actuator change even when the
                # primitive family/weights stay the same.  Keep that identity
                # in the M4 stagnation signature so a later-stage reward is not
                # reported as a no-op repetition of an earlier-stage reward.
                sig = [("target_stage_ids", tuple(sorted(set(stage_ids))))]
                for comp in prog.get("primitive_compositions", []) or []:
                    if not isinstance(comp, dict):
                        continue
                    fam = str(comp.get("family") or "")
                    if fam == "dense_shaping_linear":
                        terms = sorted(
                            (
                                str(t.get("atom_id") or t.get("source") or ""),
                                round(float(t.get("weight", 0.0) or 0.0), 2),
                            )
                            for t in (comp.get("terms", []) or [])
                            if isinstance(t, dict)
                        )
                        sig.append((fam, tuple(terms)))
                    else:
                        sig.append((
                            fam,
                            str(comp.get("atom_id") or comp.get("info_key") or comp.get("gate_info_key") or ""),
                            round(float(comp.get("weight", 1.0) or 1.0), 2),
                            round(float(comp.get("magnitude", 0.0) or 0.0), 2),
                            round(float(comp.get("bonus", 0.0) or 0.0), 2),
                            str(comp.get("reduction") or ""),
                            bool(comp.get("normalize_by_bounds", False)),
                            str(comp.get("source") or ""),
                            str((comp.get("event") or {}).get("source") or ""),
                            str((comp.get("event") or {}).get("family") or ""),
                            comp.get("threshold", (comp.get("event") or {}).get("threshold")),
                            comp.get("from_value", (comp.get("event") or {}).get("from_value")),
                            comp.get("to_value", (comp.get("event") or {}).get("to_value")),
                            tuple(comp.get("requires_event_ids") or []),
                        ))
                return sig
            if not isinstance(state.pipeline_memory, dict):
                state.pipeline_memory = {}
            sig = _reward_signature(program)
            prior_sig = state.pipeline_memory.get("last_reward_structure_signature")
            streak = int(state.pipeline_memory.get("reward_structure_stagnation", 0) or 0)
            if prior_sig == sig:
                streak += 1
            else:
                streak = 0
            state.pipeline_memory["last_reward_structure_signature"] = sig
            state.pipeline_memory["reward_structure_stagnation"] = streak
            state.pipeline_memory["reward_actuator_noop"] = bool(streak >= 2)
            if streak >= 2:
                self.logger.warning(
                    "[M4_ACTUATOR_NOOP] reward structure signature repeated "
                    "%s consecutive times; surfacing typed pressure to M2/Controller",
                    streak,
                )
        except Exception as e:
            self.logger.warning("reward novelty diagnostic failed: %s", e)
        trace = {
            "schema_version": "reward_dsl_decision.v1",
            "active_reward_id": active_reward,
            "candidates": candidates,
            "reference_candidates": reference_candidates,
            "active_stack": active,
            "m4_rationale_writeback": m4_rationale_writeback,
            "typed_regularization_contract": regularization_contract,
        }
        (state.run_dir / "reward_dsl_decision.json").write_text(
            json.dumps(trace, indent=2, default=str),
            encoding="utf-8",
        )
        self.logger.info(
            "M4 v2 reward DSL spawned %d candidates; active=%s",
            len(candidates), active_reward,
        )
        self._log_done()
        return state

    # ──────────────────────────────────────────────────────────────────────
    # 2026-05-25 P2 — Weight-only tuning (Layer 2 escalation)
    # ──────────────────────────────────────────────────────────────────────

    def _run_weight_only_tuning(self, state: PipelineState) -> PipelineState:
        """L2 M4_WEIGHT — adjust component weights only, freeze components.

        Loads the previous reward_config.json + reward_wrapper.py, asks the
        LLM to suggest new weights for the same components, then regenerates
        the wrapper with the new weight constants substituted (subject to
        the same sandbox verification as full redesign).

        Raises RuntimeError on any structural violation (missing prev
        artifacts, component-name mismatch, wrapper structure change,
        sandbox failure). The caller (run()) catches this and falls through
        to L3 full redesign so the controller iteration still produces a
        usable reward.
        """
        self.logger.info(
            "[M4_WEIGHT L2] weight-only mode: structure FROZEN, only "
            "numeric weight constants may change."
        )

        # ── 1. Load prev reward_config.json ──
        prev_config_path = state.run_dir / "reward_config.json"
        if not prev_config_path.exists():
            raise RuntimeError(
                f"weight-only mode requires prev reward_config.json "
                f"(not found at {prev_config_path}). Cannot tune weights "
                f"without an incumbent design."
            )
        prev_config = json.loads(prev_config_path.read_text(encoding="utf-8"))
        prev_components = prev_config.get("components", [])
        if not prev_components:
            raise RuntimeError(
                "prev reward_config.json has no components — cannot tune "
                "weights of an empty design."
            )

        # ── 2. Load prev reward_wrapper.py ──
        prev_wrapper_path = state.run_dir / "reward_wrapper.py"
        if not prev_wrapper_path.exists():
            raise RuntimeError(
                f"weight-only mode requires prev reward_wrapper.py "
                f"(not found at {prev_wrapper_path})."
            )
        prev_wrapper_code = prev_wrapper_path.read_text(encoding="utf-8")

        # ── 3. Diagnostic + performance context ──
        diag = state.latest_diagnosis
        diag_text = ""
        if diag is not None:
            diag_text = (
                f"Latest diagnosis:\n"
                f"  status:     {diag.status}\n"
                f"  root_cause: {diag.root_cause}\n"
                f"  suggested:  {diag.suggested_action}\n"
            )
        best = ((state.pipeline_memory or {}).get("best_so_far") or {}
                if hasattr(state, "pipeline_memory") else {})
        best_iqm = best.get("best_iqm")
        current_iqm = (state.hpo_result.best_iqm
                       if state.hpo_result is not None else None)

        # ── 4. Build LLM prompt ──
        components_block = "\n".join(
            f"  - {c.get('name')}: current_weight="
            f"{c.get('initial_weight', 1.0)} ─ "
            f"{(c.get('description', '') or '')[:90]}"
            for c in prev_components
        )
        user_prompt = (
            f"### WEIGHT-ONLY TUNING MODE — REWARD STRUCTURE FROZEN ###\n\n"
            f"=== Current reward components (FROZEN list) ===\n"
            f"{components_block}\n\n"
            f"=== Current reward_wrapper.py (must be re-emitted with ONLY "
            f"weight constants changed) ===\n"
            f"```python\n{prev_wrapper_code}\n```\n\n"
            f"=== Diagnostic / performance context ===\n"
            f"{diag_text or '(no diagnostic available)'}\n"
            f"Best IQM so far across all iters: {best_iqm}\n"
            f"This iter's IQM (which triggered the L2 escalation): "
            f"{current_iqm}\n\n"
            f"Output the JSON object documented in your system prompt. "
            f"Remember: weight_changes MUST list EVERY existing component "
            f"name (repeating the current weight is allowed if you would "
            f"not change it). new_wrapper_code MUST keep all structure "
            f"byte-identical except weight constants."
        )

        response = self.llm.call_json(
            system_prompt=WEIGHT_TUNING_SYSTEM_PROMPT,
            user_prompt=user_prompt,
            temperature=0.3,
            purpose="m4.weight_tuning",
        )

        weight_changes = response.get("weight_changes", {}) or {}
        new_wrapper_code = response.get("new_wrapper_code", "") or ""
        rationale = response.get("rationale", "") or ""

        # ── 5. Strip any markdown fences the LLM may add to the code ──
        new_wrapper_code = self._strip_fences(new_wrapper_code)

        # ── 6. Audit: every existing component name present, no additions ──
        prev_names = {c.get("name") for c in prev_components if c.get("name")}
        new_names = set(weight_changes.keys())
        missing = prev_names - new_names
        added   = new_names - prev_names
        if missing or added:
            raise RuntimeError(
                f"weight-only mode component-name mismatch. "
                f"Missing from weight_changes: {sorted(missing)}. "
                f"Unknown extras: {sorted(added)}. "
                f"L2 forbids structure changes — fall through to L3."
            )

        # ── 7. Audit: weights must be finite floats ──
        for name, w in weight_changes.items():
            try:
                wf = float(w)
            except Exception:
                raise RuntimeError(
                    f"weight-only mode: weight for '{name}' is not a number "
                    f"({w!r})."
                )
            import math as _math
            if not _math.isfinite(wf):
                raise RuntimeError(
                    f"weight-only mode: weight for '{name}' is non-finite "
                    f"({wf!r})."
                )
            weight_changes[name] = wf

        # ── 8. Audit: new wrapper code must parse ──
        if not new_wrapper_code.strip():
            raise RuntimeError(
                "weight-only mode: LLM returned empty new_wrapper_code."
            )
        try:
            ast.parse(new_wrapper_code)
        except SyntaxError as e:
            raise RuntimeError(
                f"weight-only mode: new_wrapper_code has SyntaxError: {e}"
            )

        # ── 9. Audit: structural similarity (function-def count must match) ──
        def _def_count(code: str) -> int:
            return sum(
                1 for line in code.splitlines()
                if line.strip().startswith("def ") or
                   line.strip().startswith("class ")
            )
        prev_def_count = _def_count(prev_wrapper_code)
        new_def_count  = _def_count(new_wrapper_code)
        if prev_def_count != new_def_count:
            raise RuntimeError(
                f"weight-only mode: function/class definition count changed "
                f"({prev_def_count} → {new_def_count}). LLM appears to have "
                f"restructured the wrapper, not just adjusted weights."
            )

        prev_weight_values = [
            float(c.get("initial_weight", 1.0)) for c in prev_components
        ]
        new_weight_values = [float(w) for w in weight_changes.values()]
        self._assert_weight_only_structure(
            prev_wrapper_code,
            new_wrapper_code,
            prev_weights=prev_weight_values,
            new_weights=new_weight_values,
        )

        # ── 10. Audit: line-count similarity (heuristic — wrapper shouldn't
        #       balloon or shrink dramatically when only weights change) ──
        prev_lines = len(prev_wrapper_code.splitlines())
        new_lines  = len(new_wrapper_code.splitlines())
        if prev_lines > 0:
            ratio = abs(new_lines - prev_lines) / prev_lines
            if ratio > 0.30:
                raise RuntimeError(
                    f"weight-only mode: wrapper line count changed by "
                    f"{ratio:.1%} ({prev_lines} → {new_lines} lines); >30% "
                    f"implies structural rewrite, not weight tuning."
                )

        # ── 11. Audit: no new obs/info references, including dynamic refs ──
        prev_obs, prev_obs_dynamic = self._collect_obs_refs(prev_wrapper_code)
        new_obs, new_obs_dynamic = self._collect_obs_refs(new_wrapper_code)
        if new_obs - prev_obs:
            raise RuntimeError(
                f"weight-only mode: new wrapper introduces obs indices "
                f"not in the incumbent: {sorted(new_obs - prev_obs)}."
            )
        if new_obs_dynamic - prev_obs_dynamic:
            raise RuntimeError(
                f"weight-only mode: new wrapper introduces dynamic/slice obs "
                f"references not in the incumbent: "
                f"{sorted(new_obs_dynamic - prev_obs_dynamic)}."
            )
        prev_info, prev_info_dynamic = self._collect_info_refs(prev_wrapper_code)
        new_info, new_info_dynamic = self._collect_info_refs(new_wrapper_code)
        if new_info - prev_info:
            raise RuntimeError(
                f"weight-only mode: new wrapper introduces info keys not "
                f"in the incumbent: {sorted(new_info - prev_info)}."
            )
        if new_info_dynamic - prev_info_dynamic:
            raise RuntimeError(
                f"weight-only mode: new wrapper introduces dynamic info refs "
                f"not in the incumbent: "
                f"{sorted(new_info_dynamic - prev_info_dynamic)}."
            )

        # ── 12. Sandbox verify (reuse full-redesign verifier) ──
        # Populate self attrs that _sandbox_verify reads. obs/info index
        # sets are the INCUMBENT's (no widening allowed in L2).
        self._verified_indices = set(prev_obs)
        self._verified_semantics = (
            state.goal_spec.obs_dim_semantics
            if state.goal_spec is not None else {}
        )
        self._available_info_keys = set(prev_info)
        self._info_dim_semantics = (
            state.goal_spec.info_dim_semantics
            if state.goal_spec is not None else {}
        )
        try:
            self._sandbox_verify(new_wrapper_code, state)
        except Exception as e:
            raise RuntimeError(
                f"weight-only mode: sandbox verification failed: "
                f"{type(e).__name__}: {e}"
            )
        self.logger.info("[M4_WEIGHT L2] sandbox verification passed ✓")

        # ── 13. Persist new wrapper ──
        prev_wrapper_path.write_text(new_wrapper_code, encoding="utf-8")
        state.reward_wrapper_path = str(prev_wrapper_path)

        # ── 14. Update reward_config.json with new weights + provenance ──
        for c in prev_components:
            n = c.get("name")
            if n in weight_changes:
                c["initial_weight"] = float(weight_changes[n])
        prev_config["components"] = prev_components
        # Stash the L2 decision history inside reward_config.json itself
        # so the artifact is self-documenting (paper-grade).
        wl_history = prev_config.setdefault("weight_only_history", [])
        wl_history.append({
            "iter":             int(state.pipeline_iteration),
            "weight_changes":   weight_changes,
            "rationale":        rationale,
            "diag_root_cause": (diag.root_cause if diag is not None else None),
            "best_iqm_at_decision":    best_iqm,
            "current_iqm_at_decision": current_iqm,
        })
        prev_config_path.write_text(
            json.dumps(prev_config, indent=2, default=str), encoding="utf-8"
        )

        # Per-iter trace (mirrors the full-redesign CoT trace convention)
        decision_path = (
            state.run_dir
            / f"weight_only_decision_iter{state.pipeline_iteration}.json"
        )
        decision_path.write_text(json.dumps({
            "iter":             int(state.pipeline_iteration),
            "weight_changes":   weight_changes,
            "rationale":        rationale,
            "diag_root_cause": (diag.root_cause if diag is not None else None),
            "best_iqm_at_decision":    best_iqm,
            "current_iqm_at_decision": current_iqm,
        }, indent=2, default=str), encoding="utf-8")

        # ── 15. Refresh state.reward_config in-memory ──
        components = [
            RewardComponent(
                name=c.get("name"),
                code=c.get("code", ""),    # may be empty if config stripped it
                description=c.get("description", ""),
                initial_weight=float(
                    weight_changes.get(c.get("name"),
                                       c.get("initial_weight", 1.0))
                ),
            )
            for c in prev_components
        ]
        state.reward_config = RewardConfig(
            components=components,
            design_rationale=f"[M4_WEIGHT L2] {rationale}",
        )

        self.logger.info(
            f"[M4_WEIGHT L2] weights updated: {weight_changes}. "
            f"Wrapper re-emitted with frozen structure; trace saved → "
            f"{decision_path.name}"
        )
        self._register_v2_reward_hypothesis(state)
        self._log_done()
        return state

    def _save_config(self, config: Any, run_dir: Path):
        data = {
            "components": [{"name": c.name, "description": c.description,
                             "initial_weight": c.initial_weight} for c in config.components],
            "credit_assignment_method": config.credit_assignment_method,
            "team_individual_weight": config.team_individual_weight,
            "hack_detection_rules": [{"rule_name": r.rule_name,
                                       "description": r.description} for r in config.hack_detection_rules],
            "design_rationale": config.design_rationale,
        }
        path = run_dir / "reward_config.json"
        path.write_text(json.dumps(data, indent=2))
        self.logger.info(f"Reward config saved → {path}")

    def _register_v2_reward_hypothesis(self, state: PipelineState) -> None:
        try:
            from autorl.hypothesis_bank import HypothesisBank
            from autorl.v2_provenance import build_stack_tuple, register_stack_snapshots

            stack = build_stack_tuple(state)
            hashes = register_stack_snapshots(
                state,
                stack,
                created_by={
                    "module": "m4_reward_designer",
                    "controller_iter": int(state.pipeline_iteration),
                },
            )
            HypothesisBank(state.run_dir).ensure_from_stack(
                stack, hashes, created_by="m4_reward_designer"
            )
        except Exception as e:
            self.logger.warning(f"v2 reward hypothesis registration failed: {e}")

    # ──────────────────────────────────────────────────────────────────────
    # Reward Wrapper Generation & Sandbox Verification
    # ──────────────────────────────────────────────────────────────────────

    def _generate_and_verify_wrapper(self, config: RewardConfig, state: PipelineState) -> str:
        manifest = state.manifest
        verified_indices: Set[int] = getattr(self, "_verified_indices", set())
        verified_semantics: Dict[str, str] = getattr(self, "_verified_semantics", {})
        info_keys: Set[str] = getattr(self, "_available_info_keys", set())
        info_dim_semantics: Dict[str, Dict[str, Any]] = getattr(
            self, "_info_dim_semantics", {}
        )

        # Build the VERIFIED-OBS-MAP block — only the dims M4-stage-1 confirmed
        # it has correct semantics for. The wrapper LLM is restricted to these.
        verified_block = self._format_verified_map(verified_indices, verified_semantics)
        info_block = self._format_info_map(info_keys, info_dim_semantics)

        prompt = (
            f"Environment: {manifest.env_id}\n"
            f"Observation Dims: {manifest.observation_dims}\n\n"
            f"VERIFIED-OBS-MAP (the ONLY obs indices you may reference):\n"
            f"{verified_block}\n\n"
            f"AVAILABLE-INFO-KEYS (the ONLY info dict keys you may reference; "
            f"PREFER these over obs[k]):\n"
            f"{info_block}\n\n"
            f"Reward Components to implement (each cites the verified indices "
            f"and info keys it uses):\n"
            + json.dumps([
                {"name": c.name, "desc": c.description,
                 "w": c.initial_weight,
                 "cites": next(
                     (cc.get("cites_indices", [])
                      for cc in (getattr(self, "_cot", {}) or {}).get(
                          "_components_raw", []) if cc.get("name") == c.name
                     ),
                     [],
                 )}
                for c in config.components
            ], indent=2)
        )

        self.logger.info("Generating Reward Wrapper code...")
        code = self._strip_fences(self.coding_llm.call(
            system_prompt=WRAPPER_SYSTEM_PROMPT,
            user_prompt=prompt,
            temperature=0.2
        ))

        max_retries = 3
        last_err: str = ""
        for attempt in range(max_retries):
            try:
                # 1. Syntax check
                ast.parse(code)

                # 2a. obs[k] post-check: every obs[k] in the wrapper must be in
                #     the verified set. Programmatic guard against the
                #     Hopper/Walker/MetaWorld obs-index hallucinations.
                violations = self._audit_obs_indices(code, verified_indices)
                if violations:
                    raise _UnverifiedObsIndexError(
                        violations, verified_indices
                    )

                # 2b. info[key] post-check: every info['key'] must be in the
                #     set of keys M2 actually discovered in the env's info
                #     dict. Critical bug seen 2026-05-24 on Reach-v3: LLM
                #     wrote info['object_proximity'] when the real key was
                #     info['near_object']; info.get() silently returns 0.0
                #     and the reward signal disappears.
                info_violations = self._audit_info_keys(code, info_keys)
                if info_violations:
                    raise _UnverifiedInfoKeyError(info_violations, info_keys)

                # 3. Execution Sandbox Verification
                self.logger.info(f"Sandbox Verification (Attempt {attempt+1}/{max_retries})...")
                self._sandbox_verify(code, state)
                self.logger.info("Sandbox Verification PASSED ✓")
                return code

            except _UnverifiedObsIndexError as e:
                last_err = str(e)
                self.logger.warning(f"Obs-index audit FAILED: {e}")
                if attempt == max_retries - 1:
                    # 2026-05-25 (维度 C 决议):**不再 fallback 到 identity wrapper**!
                    # framework 不能偷懒用 library reward — 真正诚实做法是 raise,
                    # 让闭环 layered escalation 接管(L3 重 redesign / L4 重 M2B)。
                    self.logger.error(
                        "Wrapper kept citing unverified obs indices after "
                        f"{max_retries} retries → raising RuntimeError so "
                        "controller can escalate (NOT silently fallback to "
                        "library reward)."
                    )
                    raise RuntimeError(
                        f"M4 obs-index audit gave up after {max_retries} repair "
                        f"attempts. Last violation:\n{e}\n"
                        f"Controller should escalate to next layer."
                    )
                repair_prompt = (
                    f"Your wrapper code referenced obs indices NOT in the "
                    f"VERIFIED-OBS-MAP. This is a CRITICAL bug — the obs[k] "
                    f"you cited has different semantics than you assumed and "
                    f"will mis-train the agent.\n\n"
                    f"Violation:\n{e}\n\n"
                    f"VERIFIED-OBS-MAP (you may ONLY use these indices):\n"
                    f"{verified_block}\n\n"
                    f"AVAILABLE-INFO-KEYS:\n{info_block}\n\n"
                    f"Rewrite the wrapper. If you cannot implement a component "
                    f"using only verified indices, drop that component or use "
                    f"an info[...] field instead. Output ONLY corrected "
                    f"Python.\n\nFaulty code:\n{code}"
                )
                code = self._strip_fences(self.coding_llm.call(
                    system_prompt=WRAPPER_SYSTEM_PROMPT,
                    user_prompt=repair_prompt,
                    temperature=0.1,
                ))
            except _UnverifiedInfoKeyError as e:
                last_err = str(e)
                self.logger.warning(f"Info-key audit FAILED: {e}")
                if attempt == max_retries - 1:
                    # 2026-05-25 (维度 C 决议):不再 fallback identity!
                    self.logger.error(
                        "Wrapper kept citing unknown info keys after "
                        f"{max_retries} retries → raising RuntimeError."
                    )
                    raise RuntimeError(
                        f"M4 info-key audit gave up after {max_retries} repair "
                        f"attempts. Last violation:\n{e}\n"
                        f"Controller should escalate to next layer."
                    )
                repair_prompt = (
                    f"Your wrapper code referenced info dict keys that M2 did "
                    f"NOT discover in env.step()'s info dict. info.get('typo', "
                    f"0.0) silently returns 0.0 — your reward signal is LOST.\n\n"
                    f"Violation:\n{e}\n\n"
                    f"VERIFIED-OBS-MAP:\n{verified_block}\n\n"
                    f"AVAILABLE-INFO-KEYS (you may ONLY use these strings as "
                    f"info[...] keys; copy them EXACTLY, no typos):\n"
                    f"{info_block}\n\n"
                    f"Rewrite the wrapper using only the EXACT key names "
                    f"above. Output ONLY corrected Python.\n\nFaulty code:\n{code}"
                )
                code = self._strip_fences(self.coding_llm.call(
                    system_prompt=WRAPPER_SYSTEM_PROMPT,
                    user_prompt=repair_prompt,
                    temperature=0.1,
                ))
            except Exception as e:
                last_err = repr(e)
                self.logger.warning(f"Verification failed: {e}")
                if attempt == max_retries - 1:
                    # 2026-05-25 (维度 C 决议):不再 fallback identity
                    self.logger.error(
                        f"Max retries reached. Raising so controller "
                        f"can escalate (NOT fallback to library reward). "
                        f"Last error: {e}"
                    )
                    raise RuntimeError(
                        f"M4 wrapper verification gave up after {max_retries} "
                        f"retries. Last error: {e}\n"
                        f"Controller should escalate to next layer."
                    )

                # Auto-fix loop
                error_msg = (
                    f"Code failed with error:\n{e}\n\n"
                    f"VERIFIED-OBS-MAP (you may ONLY use these indices):\n"
                    f"{verified_block}\n\n"
                    f"Please fix the bug and return the full code."
                )
                code = self._strip_fences(self.coding_llm.call(
                    system_prompt=WRAPPER_SYSTEM_PROMPT,
                    user_prompt=error_msg + f"\n\nCode:\n{code}",
                    temperature=0.1
                ))

        # 2026-05-25 (维度 C 决议):不再 fallback identity wrapper
        self.logger.error(f"Wrapper repair exhausted — last error: {last_err}")
        raise RuntimeError(
            f"M4 wrapper repair loop exhausted without success. "
            f"Last error: {last_err}. Controller should escalate."
        )

    # ──────────────────────────────────────────────────────────────────────
    # Helpers for the CoT pipeline
    # ──────────────────────────────────────────────────────────────────────

    @staticmethod
    def _extract_verified_indices(cot: Dict[str, Any]) -> Set[int]:
        """Pull the integer indices the LLM committed to in step 2."""
        out: Set[int] = set()
        for entry in (cot or {}).get("step2_obs_verification", []) or []:
            try:
                out.add(int(entry["index"]))
            except (KeyError, ValueError, TypeError):
                continue
        return out

    @staticmethod
    def _format_verified_map(indices: Set[int],
                             semantics: Dict[str, str]) -> str:
        if not indices:
            return ("  (none — the design stage cited NO obs indices; "
                    "the wrapper should NOT use obs[...] at all and may only "
                    "use info[...] fields)")
        lines = []
        for i in sorted(indices):
            sem = (semantics.get(str(i)) or semantics.get(f"obs_{i}")
                   or "(semantic missing from obs_dim_semantics)")
            lines.append(f"  obs[{i}]: {sem}")
        return "\n".join(lines)

    @staticmethod
    def _format_info_map(keys: Set[str],
                         semantics: Dict[str, Dict[str, Any]]) -> str:
        if not keys:
            return "  (no info keys discovered by M2)"
        lines = []
        for k in sorted(keys):
            meta = semantics.get(k, {})
            tp = meta.get("type", "?")
            rng = meta.get("range")
            corr = meta.get("corr_with_reward")
            extra = []
            if tp: extra.append(f"type={tp}")
            if rng is not None: extra.append(f"range={rng}")
            if corr is not None: extra.append(f"corr_with_reward={corr:.2f}")
            lines.append(f"  info['{k}']: {', '.join(extra)}")
        return "\n".join(lines)

    def _audit_obs_indices(self, code: str,
                           verified: Set[int]) -> List[Tuple[int, str]]:
        """Find every obs[<int>] in the wrapper code and check membership.

        Returns list of (offending_index, snippet) tuples; empty = clean.
        """
        violations: List[Tuple[int, str]] = []
        for m in _OBS_INDEX_RE.finditer(code):
            try:
                idx = int(m.group(1))
            except ValueError:
                continue
            if idx not in verified:
                # Capture ~40 chars around the match for the repair prompt
                start = max(0, m.start() - 20)
                end   = min(len(code), m.end() + 30)
                violations.append((idx, code[start:end].replace("\n", " ⏎ ")))
        return violations

    def _audit_info_keys(self, code: str,
                         available: Set[str]) -> List[Tuple[str, str]]:
        """Find every info['key'] (or info.get('key', ...)) read in the
        wrapper code and check that 'key' is in M2's discovered info-key set
        OR was declared by the wrapper itself via `info['key'] = ...`.

        Critical bug class (Reach-v3 2026-05-24): LLM writes
        `info.get('object_proximity', 0.0)` when the real key is
        `info['near_object']` → silently returns 0.0 → reward signal lost.

        2026-05-25 patch (Hopper/Reach repro): a common LLM pattern is to
        export reward components onto the info dict for monitor logging,
        then read them back to aggregate the total:

            info['reward_balance_penalty'] = balance_penalty
            ...
            total = info['x_velocity'] + info['reward_balance_penalty']

        The second read is legitimate — the LLM declared the key itself in
        the same wrapper. Treat all keys assigned via `info[k] = ...` (or
        `info.update({k: ...})`, `info.setdefault(k, ...)`) as locally
        declared and add them to the valid set BEFORE auditing reads.

        Returns list of (offending_key, snippet) tuples; empty = clean.
        Skips audit if `available` is empty (M2 didn't run info probing).
        """
        if not available:
            return []

        # ── Collect keys the wrapper itself declares on info[...] ──
        # Patterns covered:
        #   info['key'] = ...
        #   info["key"] = ...
        #   info.setdefault('key', ...)
        #   info.update({'key': ..., 'key2': ...})
        # We use regex (not AST) so this still works if ast.parse later
        # fails for some other reason. Assignment to a NON-info variable
        # like `info_log['x'] = ...` is NOT picked up (correct).
        declared: Set[str] = set()
        for m in re.finditer(
            r"\binfo\s*\[\s*['\"]([^'\"]+)['\"]\s*\]\s*=",
            code,
        ):
            declared.add(m.group(1))
        for m in re.finditer(
            r"\binfo\.setdefault\s*\(\s*['\"]([^'\"]+)['\"]",
            code,
        ):
            declared.add(m.group(1))
        # info.update({'k1': ..., 'k2': ...}) — pick up every quoted key
        # inside any info.update({...}) literal dict.
        for upd in re.finditer(
            r"\binfo\.update\s*\(\s*\{([^}]*)\}",
            code,
        ):
            for k in re.finditer(
                r"['\"]([^'\"]+)['\"]\s*:",
                upd.group(1),
            ):
                declared.add(k.group(1))

        effective_available = set(available) | declared

        violations: List[Tuple[str, str]] = []
        for m in _INFO_KEY_RE.finditer(code):
            key = m.group(1) or m.group(2)   # one of two alt groups matches
            if not key:
                continue
            if key in effective_available:
                continue
            # Distinguish a pure assignment match (LHS) from a read. The
            # assignment captured above ends with `=` after the `]`; here
            # we want to skip false positives where the same match is the
            # LHS rather than a read. _INFO_KEY_RE matches the subscript
            # itself, so check the char after the match for `=` (and not
            # `==`).
            tail = code[m.end():m.end() + 2]
            if tail.startswith("=") and not tail.startswith("=="):
                continue
            start = max(0, m.start() - 20)
            end   = min(len(code), m.end() + 30)
            violations.append((key, code[start:end].replace("\n", " ⏎ ")))
        return violations

    @staticmethod
    def _literal_int(node: ast.AST) -> Any:
        if isinstance(node, ast.Constant) and isinstance(node.value, int):
            return node.value
        if (isinstance(node, ast.UnaryOp)
                and isinstance(node.op, ast.USub)
                and isinstance(node.operand, ast.Constant)
                and isinstance(node.operand.value, int)):
            return -node.operand.value
        return None

    @staticmethod
    def _is_obs_name(node: ast.AST) -> bool:
        return isinstance(node, ast.Name) and (
            node.id == "obs" or node.id.endswith("obs")
        )

    def _collect_obs_refs(self, code: str) -> Tuple[Set[int], Set[str]]:
        """Return literal obs indices plus dynamic/slice obs refs."""
        tree = ast.parse(code)
        literal: Set[int] = set()
        dynamic: Set[str] = set()
        for node in ast.walk(tree):
            if not isinstance(node, ast.Subscript):
                continue
            if not self._is_obs_name(node.value):
                continue
            idx = self._literal_int(node.slice)
            if idx is not None:
                literal.add(int(idx))
            else:
                try:
                    dynamic.add(ast.unparse(node))
                except Exception:
                    dynamic.add(type(node.slice).__name__)
        return literal, dynamic

    @staticmethod
    def _collect_info_refs(code: str) -> Tuple[Set[str], Set[str]]:
        """Return literal info keys plus dynamic info refs."""
        tree = ast.parse(code)
        literal: Set[str] = set()
        dynamic: Set[str] = set()
        for node in ast.walk(tree):
            if (isinstance(node, ast.Subscript)
                    and isinstance(node.value, ast.Name)
                    and node.value.id == "info"):
                if (isinstance(node.slice, ast.Constant)
                        and isinstance(node.slice.value, str)):
                    literal.add(node.slice.value)
                else:
                    try:
                        dynamic.add(ast.unparse(node))
                    except Exception:
                        dynamic.add(type(node.slice).__name__)
            if (isinstance(node, ast.Call)
                    and isinstance(node.func, ast.Attribute)
                    and node.func.attr == "get"
                    and isinstance(node.func.value, ast.Name)
                    and node.func.value.id == "info"):
                if (node.args and isinstance(node.args[0], ast.Constant)
                        and isinstance(node.args[0].value, str)):
                    literal.add(node.args[0].value)
                else:
                    try:
                        dynamic.add(ast.unparse(node))
                    except Exception:
                        dynamic.add("info.get(dynamic)")
        return literal, dynamic

    @staticmethod
    def _numeric_constants_masked_dump(code: str,
                                       allowed_values: Set[float]) -> str:
        import copy as _copy
        import math as _math

        def _allowed(v: Any) -> bool:
            if isinstance(v, bool) or not isinstance(v, (int, float)):
                return False
            return any(
                _math.isclose(float(v), a, rel_tol=1e-12, abs_tol=1e-12)
                for a in allowed_values
            )

        class _Masker(ast.NodeTransformer):
            def visit_Constant(self, node: ast.Constant):  # noqa: N802
                if _allowed(node.value):
                    return ast.copy_location(
                        ast.Constant(value="__AUTORL_WEIGHT_CONST__"), node
                    )
                return node

        tree = ast.parse(code)
        masked = _Masker().visit(_copy.deepcopy(tree))
        ast.fix_missing_locations(masked)
        return ast.dump(masked, include_attributes=False)

    def _assert_weight_only_structure(
        self,
        prev_code: str,
        new_code: str,
        prev_weights: List[float],
        new_weights: List[float],
    ) -> None:
        """Reject structural wrapper changes in L2.

        We intentionally allow only numeric constants that equal an old/new
        component weight to differ. Names, operators, control flow, component
        formulas, obs/info access, classes, and functions must stay identical.
        """
        import math as _math

        allowed: Set[float] = set()
        for value in list(prev_weights) + list(new_weights):
            try:
                f = float(value)
            except Exception:
                continue
            if _math.isfinite(f):
                allowed.add(f)

        prev_dump = self._numeric_constants_masked_dump(prev_code, allowed)
        new_dump = self._numeric_constants_masked_dump(new_code, allowed)
        if prev_dump != new_dump:
            raise RuntimeError(
                "weight-only mode: wrapper AST changed beyond numeric weight "
                "constants. L2 forbids formula/gate/control-flow edits; "
                "fall through to L3 full redesign."
            )

    def _sandbox_verify(self, code: str, state: PipelineState):
        """Run the wrapper on the real environment to catch runtime errors.

        Stage 1 is a random rollout. Stage 2 is an optional short RL canary
        that exercises the wrapper under real SB3 training, where delayed
        reward-shaping bugs often first appear.
        """
        import copy
        
        # We need a fresh env to avoid side effects on the main env
        # Instead of deepcopy (which fails on C-extensions), we use the adapter
        adapter_path = state.run_dir / "env_adapter.py"
        run_dir_str = str(adapter_path.parent)
        if run_dir_str not in sys.path:
            sys.path.insert(0, run_dir_str)
            
        namespace: Dict[str, Any] = {"__file__": str(adapter_path)}
        exec(compile(adapter_path.read_text(), str(adapter_path), "exec"), namespace)
        env = namespace["make_env"]()

        # Wrap it
        wrap_ns: Dict[str, Any] = {}
        exec(compile(code, "<wrapper>", "exec"), wrap_ns)
        if "wrap_env" not in wrap_ns:
            raise ValueError("Code missing wrap_env(env) function.")
        
        wrapped_env = wrap_ns["wrap_env"](env)
        
        # Test 1000 steps
        obs, _ = wrapped_env.reset()
        for _ in range(1000):
            action = wrapped_env.action_space.sample()
            obs, rew, term, trunc, info = wrapped_env.step(action)
            assert isinstance(rew, (float, int)), f"Reward must be a number, got {type(rew)}"
            if term or trunc:
                obs, _ = wrapped_env.reset()

        report = {
            "random_rollout_passed": True,
            "short_train_canary": {"enabled": False},
        }
        canary_cfg = self.config.get("sandbox_short_train", {})
        if canary_cfg.get("enabled", True):
            report["short_train_canary"] = self._sandbox_short_train_canary(
                code, state, canary_cfg
            )
        try:
            (state.run_dir / f"m4_sandbox_report_iter{state.pipeline_iteration}.json").write_text(
                json.dumps(report, indent=2, default=str),
                encoding="utf-8",
            )
            (state.run_dir / "m4_sandbox_report.json").write_text(
                json.dumps(report, indent=2, default=str),
                encoding="utf-8",
            )
        except Exception:
            pass
        wrapped_env.close()

    def _sandbox_short_train_canary(self, code: str, state: PipelineState,
                                    cfg: Dict[str, Any]) -> Dict[str, Any]:
        import math
        import tempfile
        from pathlib import Path as _Path

        from autorl.env_builder import build_env

        timesteps = int(cfg.get("timesteps", 2000))
        if timesteps <= 0:
            return {"enabled": False, "reason": "timesteps <= 0"}
        try:
            import gymnasium as gym
            from stable_baselines3 import PPO, SAC
        except Exception as e:
            return {"enabled": True, "passed": False, "error": f"SB3 import failed: {e}"}

        wrapper_ns: Dict[str, Any] = {}
        exec(compile(code, "<m4_canary_wrapper>", "exec"), wrapper_ns)
        wrap_env = wrapper_ns.get("wrap_env")
        if not callable(wrap_env):
            return {"enabled": True, "passed": False, "error": "missing wrap_env"}

        env = None
        try:
            env = build_env(
                state.run_dir, apply_reward=False, apply_obs_selection=True
            )
            env = wrap_env(env)
            if isinstance(env.action_space, gym.spaces.Box):
                Algo = SAC
                kwargs = {
                    "learning_rate": 3e-4,
                    "buffer_size": max(5000, timesteps),
                    "learning_starts": min(100, max(1, timesteps // 10)),
                    "batch_size": 64,
                    "verbose": 0,
                    "seed": 123,
                }
            else:
                Algo = PPO
                n_steps = 128 if timesteps >= 128 else 16
                kwargs = {
                    "learning_rate": 3e-4,
                    "n_steps": n_steps,
                    "batch_size": min(64, n_steps),
                    "verbose": 0,
                    "seed": 123,
                }
            with tempfile.TemporaryDirectory(prefix="autorl_m4_canary_") as td:
                model = Algo("MlpPolicy", env, tensorboard_log=None, **kwargs)
                model.learn(total_timesteps=timesteps, progress_bar=False)
            obs, _ = env.reset(seed=321)
            rewards = []
            for _ in range(int(cfg.get("eval_steps", 200))):
                action, _ = model.predict(obs, deterministic=True)
                obs, reward, terminated, truncated, _info = env.step(action)
                value = float(reward)
                if not math.isfinite(value):
                    raise RuntimeError(f"non-finite reward during canary eval: {value}")
                rewards.append(value)
                if terminated or truncated:
                    obs, _ = env.reset()
            return {
                "enabled": True,
                "passed": True,
                "algo": Algo.__name__,
                "timesteps": timesteps,
                "eval_reward_mean": float(sum(rewards) / max(1, len(rewards))),
                "n_eval_steps": len(rewards),
            }
        except Exception as e:
            raise RuntimeError(f"M4 short-train canary failed: {type(e).__name__}: {e}")
        finally:
            try:
                if env is not None:
                    env.close()
            except Exception:
                pass

    def _apply_wrapper(self, env: Any, code: str, path: Path) -> Any:
        namespace: Dict[str, Any] = {"__file__": str(path)}
        exec(compile(code, str(path), "exec"), namespace)
        return namespace["wrap_env"](env)

    def _strip_fences(self, code: str) -> str:
        lines = code.strip().splitlines()
        if lines and lines[0].startswith("```"):
            lines = lines[1:]
        if lines and lines[-1].startswith("```"):
            lines = lines[:-1]
        return "\n".join(lines)


==> anc/FARL/autorl/nl_task_contract.py <==
"""V7.2 natural-language task contract and shadow-OMR helpers.

Natural language is a prior, not an oracle.  This module turns the task text
into falsifiable role/stage hypotheses, keeps NL-derived shadow OMRs off the
training channel, and gives M2/M4 a deterministic role-grounding audit surface.
"""

from __future__ import annotations

import json
import re
from pathlib import Path
from typing import Any, Dict, Iterable, List, Optional, Sequence, Tuple


NL_TASK_CONTRACT_FILENAME = "nl_task_contract.v1.json"


def _jsonable(value: Any) -> Any:
    if value is None or isinstance(value, (str, int, float, bool)):
        return value
    if isinstance(value, Path):
        return str(value)
    if isinstance(value, dict):
        return {str(k): _jsonable(v) for k, v in value.items()}
    if isinstance(value, (list, tuple, set)):
        return [_jsonable(v) for v in value]
    return str(value)


def _read_json(path: Path) -> Any:
    try:
        return json.loads(path.read_text(encoding="utf-8"))
    except Exception:
        return {}


def _slug(text: str) -> str:
    out = []
    for ch in str(text).lower():
        out.append(ch if ch.isalnum() else "_")
    return "_".join("".join(out).split("_"))[:80] or "signal"


def _norm(text: Any) -> str:
    return re.sub(r"\s+", " ", str(text or "").lower()).strip()


def _text_has(text: str, terms: Sequence[str]) -> bool:
    lower = _norm(text)
    return any(str(term).lower() in lower for term in terms if str(term).strip())


def _match_terms(text: str, terms: Sequence[str]) -> List[str]:
    lower = _norm(text).replace("-", "_")
    matched: List[str] = []
    for raw in terms or []:
        term = str(raw or "").lower().strip()
        if not term:
            continue
        if term in lower:
            matched.append(term)
    return sorted(set(matched))


def _row_text(row: Optional[Dict[str, Any]]) -> str:
    if not isinstance(row, dict):
        return ""
    fields: List[str] = []
    for key in (
        "atom_id",
        "source",
        "formula",
        "semantic",
        "semantic_role",
        "role",
        "kind",
        "label",
        "llm_label",
        "metric_type",
        "info_key",
        "direction",
        "stage_id",
        "nl_role",
    ):
        value = row.get(key)
        if value is not None:
            fields.append(str(value))
    for key in ("risk_tags", "parent_atom_ids", "lineage", "verified_by"):
        value = row.get(key)
        if isinstance(value, (list, tuple, set)):
            fields.extend(str(x) for x in value)
    return " ".join(fields)


def _term_text(term: Optional[Dict[str, Any]], comp: Optional[Dict[str, Any]] = None) -> str:
    fields: List[str] = []
    for obj in (comp, term):
        if not isinstance(obj, dict):
            continue
        for key in (
            "family",
            "atom_id",
            "label",
            "source",
            "formula",
            "semantic",
            "semantic_role",
            "stage_id",
            "nl_role",
            "rationale",
        ):
            value = obj.get(key)
            if value is not None:
                fields.append(str(value))
    return " ".join(fields)


def _role(
    role_id: str,
    *,
    label: str,
    required_groups: Sequence[Sequence[str]],
    claim_terms: Sequence[str],
    negative_terms: Sequence[str] = (),
) -> Dict[str, Any]:
    return {
        "role_id": role_id,
        "label": label,
        "required_groups": [list(g) for g in required_groups],
        "claim_terms": list(claim_terms),
        "negative_terms": list(negative_terms),
    }


ROBOT_NEGATIVE_FOR_OBJECT_ROLE = [
    "right_j",
    "left_j",
    "joint_q",
    "wrist",
    "elbow",
    "shoulder",
    "forearm",
    "finger",
    "gripper",
    "tcp",
    "end_effector",
    "robot",
    "arm",
    "j0",
    "j1",
    "j2",
    "j3",
    "j4",
    "j5",
    "j6",
]


BASE_ROLE_REQUIREMENTS: Dict[str, Dict[str, Any]] = {
    "key_possession": _role(
        "key_possession",
        label="key possession or key pickup progress",
        required_groups=[["key", "keys", "inventory", "carry", "carrying", "holding", "held", "has_key", "pickup", "pick_up", "obtained"]],
        claim_terms=["key", "inventory", "has_key", "pickup_key", "key_possession"],
        negative_terms=ROBOT_NEGATIVE_FOR_OBJECT_ROLE,
    ),
    "door_open_progress": _role(
        "door_open_progress",
        label="door opening, unlocking, hinge, or door-joint progress",
        required_groups=[
            ["door", "gate"],
            ["open", "opened", "unlock", "unlocked", "hinge", "joint", "angle", "handle", "progress"],
        ],
        claim_terms=["door", "gate", "open_door", "unlock", "door_progress", "door_open"],
        negative_terms=ROBOT_NEGATIVE_FOR_OBJECT_ROLE,
    ),
    "exit_goal_reached": _role(
        "exit_goal_reached",
        label="exit, terminal goal, or finish-region reached",
        required_groups=[["exit", "goal", "finish", "finished", "terminal", "destination", "success", "passage", "clear"]],
        claim_terms=["exit", "goal", "finish", "terminal", "success", "clear"],
        negative_terms=[],
    ),
    "object_grasp": _role(
        "object_grasp",
        label="object grasp, pickup, or possession",
        required_groups=[
            ["object", "obj", "item", "block", "cube", "ball", "puck", "box"],
            ["grasp", "grip", "hold", "holding", "pick", "pickup", "held"],
        ],
        claim_terms=["grasp", "pickup", "pick_object", "object_grasp", "holding_object"],
        negative_terms=[],
    ),
    "object_target_progress": _role(
        "object_target_progress",
        label="object-to-target placement or transport progress",
        required_groups=[
            ["object", "obj", "item", "block", "cube", "ball", "puck", "box"],
            ["target", "goal", "destination", "place", "placed", "in_place", "to_target"],
        ],
        claim_terms=["obj_to_target", "object_to_target", "in_place", "place", "target"],
        negative_terms=ROBOT_NEGATIVE_FOR_OBJECT_ROLE,
    ),
    "agent_goal_progress": _role(
        "agent_goal_progress",
        label="agent or end-effector progress toward a goal/target",
        required_groups=[
            ["agent", "robot", "hand", "tcp", "end_effector", "ee", "gripper", "position", "pos"],
            ["goal", "target", "exit", "destination", "waypoint"],
        ],
        claim_terms=["agent_to_goal", "hand_to_target", "tcp_to_target", "reach", "distance_to_goal", "goal_distance"],
        negative_terms=[],
    ),
    "mechanism_activation": _role(
        "mechanism_activation",
        label="lever, switch, button, or mechanism activation",
        required_groups=[["lever", "switch", "button", "mechanism", "trigger", "activate", "activation", "press", "pull"]],
        claim_terms=["lever", "switch", "button", "mechanism", "activate", "press", "pull"],
        negative_terms=ROBOT_NEGATIVE_FOR_OBJECT_ROLE,
    ),
    "open_articulation": _role(
        "open_articulation",
        label="generic opening or articulation progress",
        required_groups=[["open", "opened", "unlock", "hinge", "joint", "angle", "handle", "articulation"]],
        claim_terms=["open", "unlock", "hinge", "articulation", "joint"],
        negative_terms=ROBOT_NEGATIVE_FOR_OBJECT_ROLE,
    ),
    "generic_task_progress": _role(
        "generic_task_progress",
        label="generic task progress",
        required_groups=[["progress", "score", "completion", "success", "goal", "target", "reward"]],
        claim_terms=["progress", "completion", "goal", "target", "success"],
        negative_terms=[],
    ),
}


ENTITY_TERMS: Dict[str, List[str]] = {
    "key": ["key", "keys"],
    "door": ["door", "gate"],
    "exit": ["exit", "finish", "finished", "terminal", "clear", "pass"],
    "object": ["object", "obj", "item", "block", "cube", "ball", "puck", "box"],
    "target": ["target", "goal", "destination", "place"],
    "agent": ["agent", "robot", "arm", "hand", "gripper", "end effector", "end_effector", "tcp"],
    "mechanism": ["lever", "switch", "button", "mechanism", "trigger"],
    "open": ["open", "unlock", "opened", "unlocked"],
    "reach": ["reach", "navigate", "go to", "move to", "arrive"],
    "pick": ["pick", "pickup", "pick up", "grasp", "grab", "hold"],
    "place": ["place", "put", "insert", "move", "transport"],
}


def _entity_hits(text: str) -> List[Dict[str, Any]]:
    entities: List[Dict[str, Any]] = []
    for role, terms in ENTITY_TERMS.items():
        evidence = _match_terms(text, terms)
        if evidence:
            entities.append({
                "entity_id": role,
                "terms": evidence,
                "source": "task_description",
            })
    return entities


def _stage(stage_id: str, label: str, order: int, role_ids: Sequence[str], evidence: Sequence[str]) -> Dict[str, Any]:
    return {
        "stage_id": stage_id,
        "label": label,
        "order": int(order),
        "expected_roles": list(role_ids),
        "nl_evidence": list(evidence),
        "value_grounding_state": "nl_prior_unvalidated",
        "reward_eligibility": "diagnostic_only",
        "shadow_omr_hypotheses": [
            {
                "shadow_omr_id": f"shadow_omr.{stage_id}",
                "stage_id": stage_id,
                "metric_role": role,
                "source": "nl_task_contract",
                "value_grounding_state": "nl_prior_unvalidated",
                "reward_eligibility": "diagnostic_only",
                "commit_rule": "diagnostic_only_until_trajectory_value_grounded",
            }
            for role in role_ids
        ],
    }


def build_nl_task_contract(task_text: str, run_dir: Optional[str | Path] = None) -> Dict[str, Any]:
    """Build a deterministic NL prior contract from task text.

    The output is intentionally conservative: stages and shadow OMRs are
    hypotheses until public trajectory evidence validates their value.
    """

    text = _norm(task_text)
    entities = _entity_hits(text)
    stages: List[Dict[str, Any]] = []

    def add(label: str, role_ids: Sequence[str], evidence_terms: Sequence[str]) -> None:
        evidence = _match_terms(text, evidence_terms)
        if not evidence:
            evidence = [label]
        sid = f"stage.{len(stages)}.{_slug(label)}"
        stages.append(_stage(sid, label, len(stages), role_ids, evidence))

    has_key = _text_has(text, ENTITY_TERMS["key"])
    has_door = _text_has(text, ENTITY_TERMS["door"])
    has_exit = _text_has(text, ENTITY_TERMS["exit"])
    has_object = _text_has(text, ENTITY_TERMS["object"])
    has_target = _text_has(text, ENTITY_TERMS["target"])
    has_mechanism = _text_has(text, ENTITY_TERMS["mechanism"])
    has_pick = _text_has(text, ENTITY_TERMS["pick"])
    has_place = _text_has(text, ENTITY_TERMS["place"])
    has_reach = _text_has(text, ENTITY_TERMS["reach"])
    has_open = _text_has(text, ENTITY_TERMS["open"])

    if has_key:
        add("acquire key", ["key_possession"], ENTITY_TERMS["key"] + ENTITY_TERMS["pick"])
    if has_door or (has_open and not has_object):
        add(
            "open door" if has_door else "open articulation",
            ["door_open_progress"] if has_door else ["open_articulation"],
            ENTITY_TERMS["door"] + ENTITY_TERMS["open"],
        )
    if has_mechanism:
        add("activate mechanism", ["mechanism_activation"], ENTITY_TERMS["mechanism"])
    if has_pick and has_object:
        add("grasp object", ["object_grasp"], ENTITY_TERMS["pick"] + ENTITY_TERMS["object"])
    if has_object and has_place:
        add("move object to target", ["object_target_progress"], ENTITY_TERMS["object"] + ENTITY_TERMS["target"] + ENTITY_TERMS["place"])
    if has_exit:
        add("reach exit", ["exit_goal_reached"], ENTITY_TERMS["exit"] + ENTITY_TERMS["reach"])
    elif has_reach and not stages:
        add("reach goal", ["agent_goal_progress"], ENTITY_TERMS["reach"] + ENTITY_TERMS["target"])
    elif has_target and not (has_object and has_place):
        add("reach target", ["agent_goal_progress"], ENTITY_TERMS["target"] + ENTITY_TERMS["reach"])

    if not stages and text:
        add("generic task progress", ["generic_task_progress"], ["progress", "goal", "success", "complete"])

    role_ids = sorted({
        str(role)
        for stage in stages
        for role in (stage.get("expected_roles") or [])
        if str(role) in BASE_ROLE_REQUIREMENTS
    })
    role_requirements = {rid: dict(BASE_ROLE_REQUIREMENTS[rid]) for rid in role_ids}

    return {
        "schema_version": "nl_task_contract.v1",
        "source": "task_description_and_goal_text",
        "run_dir": str(run_dir) if run_dir is not None else None,
        "primary_goal_text": str(task_text or ""),
        "entities": entities,
        "stages": stages,
        "role_requirements": role_requirements,
        "shadow_omr_policy": {
            "nl_can_create_shadow_omr": True,
            "shadow_omr_reward_eligibility": "diagnostic_only",
            "promotion_requires": [
                "public_atom_grounding",
                "trajectory_value_alignment",
                "held_out_omr_support",
            ],
            "nl_never_overrides_omr": True,
        },
    }


def persist_nl_task_contract(
    run_dir: str | Path,
    task_text: str,
    task_graph: Optional[Dict[str, Any]] = None,
) -> Dict[str, Any]:
    run_dir = Path(run_dir)
    contract = build_nl_task_contract(task_text, run_dir=run_dir)
    if isinstance(task_graph, dict):
        contract["task_graph_schema_version"] = task_graph.get("schema_version")
    try:
        (run_dir / NL_TASK_CONTRACT_FILENAME).write_text(
            json.dumps(_jsonable(contract), indent=2, sort_keys=True),
            encoding="utf-8",
        )
    except Exception:
        pass
    return contract


def load_nl_task_contract(run_dir: str | Path) -> Dict[str, Any]:
    run_dir = Path(run_dir)
    direct = _read_json(run_dir / NL_TASK_CONTRACT_FILENAME)
    if isinstance(direct, dict) and direct.get("schema_version") == "nl_task_contract.v1":
        return direct
    graph = _read_json(run_dir / "task_causal_graph.json")
    embedded = graph.get("nl_task_contract") if isinstance(graph, dict) else None
    if isinstance(embedded, dict) and embedded.get("schema_version") == "nl_task_contract.v1":
        return embedded
    task_text = ""
    try:
        task_text = (run_dir / "task.txt").read_text(encoding="utf-8")
    except Exception:
        task_text = ""
    if task_text.strip():
        return build_nl_task_contract(task_text, run_dir=run_dir)
    return {}


def role_ids_for_stage(contract: Dict[str, Any], stage_id: str) -> List[str]:
    for stage in contract.get("stages") or []:
        if isinstance(stage, dict) and str(stage.get("stage_id") or "") == str(stage_id):
            return [str(x) for x in (stage.get("expected_roles") or []) if str(x)]
    return []


def stage_ids_for_role(contract: Dict[str, Any], role_id: str) -> List[str]:
    out: List[str] = []
    for stage in contract.get("stages") or []:
        if not isinstance(stage, dict):
            continue
        if str(role_id) in {str(x) for x in (stage.get("expected_roles") or [])}:
            sid = str(stage.get("stage_id") or "")
            if sid:
                out.append(sid)
    return out


def infer_claimed_roles_for_text(text: str, contract: Dict[str, Any]) -> List[str]:
    if not isinstance(contract, dict):
        return []
    role_requirements = contract.get("role_requirements") or {}
    lower = _norm(text).replace("-", "_")
    claims: List[str] = []
    for rid, req in role_requirements.items():
        if not isinstance(req, dict):
            continue
        rid_s = str(rid)
        rid_words = rid_s.replace("_", " ")
        claim_terms = list(req.get("claim_terms") or []) + [rid_s, rid_words]
        if _match_terms(lower, claim_terms):
            claims.append(rid_s)
    return sorted(set(claims))


def _evaluate_text_against_role(text: str, req: Dict[str, Any]) -> Dict[str, Any]:
    groups = req.get("required_groups") if isinstance(req, dict) else []
    group_matches: List[List[str]] = []
    supported_groups = 0
    for group in groups or []:
        matches = _match_terms(text, [str(x) for x in group])
        group_matches.append(matches)
        if matches:
            supported_groups += 1
    negative = _match_terms(text, [str(x) for x in (req.get("negative_terms") or [])])
    positive = sorted({m for group in group_matches for m in group})
    needed = len(groups or [])
    supported = bool(needed and supported_groups >= needed)
    if supported:
        state = "supported"
    elif negative:
        state = "contradicted"
    elif positive:
        state = "partial"
    else:
        state = "unresolved"
    return {
        "state": state,
        "supported": supported,
        "positive_matches": positive,
        "negative_matches": negative,
        "supported_groups": int(supported_groups),
        "required_groups": int(needed),
    }


def evaluate_atom_against_contract(
    atom_row: Dict[str, Any],
    contract: Dict[str, Any],
    *,
    atoms_by_id: Optional[Dict[str, Dict[str, Any]]] = None,
    forced_roles: Optional[Sequence[str]] = None,
) -> Dict[str, Any]:
    """Evaluate one atom row against NL role requirements.

    The atom only receives a role verdict when it claims a role itself or the
    caller forces a role from a reward term/stage.  Parent rows are included so
    a derived atom named "door progress" but sourced from a wrist joint is
    rejected by evidence rather than by environment-specific code.
    """

    if not isinstance(contract, dict) or not contract.get("role_requirements"):
        return {"contract_present": False, "state": "no_contract", "claimed_roles": []}
    text = _row_text(atom_row)
    claimed = set(str(x) for x in (forced_roles or []) if str(x))
    explicit = atom_row.get("nl_role") if isinstance(atom_row, dict) else None
    if explicit:
        claimed.add(str(explicit))
    stage_id = atom_row.get("stage_id") if isinstance(atom_row, dict) else None
    if stage_id:
        claimed.update(role_ids_for_stage(contract, str(stage_id)))
    claimed.update(infer_claimed_roles_for_text(text, contract))
    claimed = {c for c in claimed if c in (contract.get("role_requirements") or {})}
    if not claimed:
        return {"contract_present": True, "state": "no_claim", "claimed_roles": []}

    atoms_by_id = atoms_by_id or {}
    parent_rows = []
    for pid in (atom_row.get("lineage") or atom_row.get("parent_atom_ids") or []):
        prow = atoms_by_id.get(str(pid))
        if isinstance(prow, dict):
            parent_rows.append(prow)
    role_results: Dict[str, Any] = {}
    states: List[str] = []
    for rid in sorted(claimed):
        req = (contract.get("role_requirements") or {}).get(rid) or {}
        self_eval = _evaluate_text_against_role(text, req)
        parent_evals = [
            {
                "atom_id": str(prow.get("atom_id") or ""),
                **_evaluate_text_against_role(_row_text(prow), req),
            }
            for prow in parent_rows
        ]
        parent_supported = [p for p in parent_evals if p.get("state") == "supported"]
        parent_contradicted = [p for p in parent_evals if p.get("state") == "contradicted"]
        if parent_contradicted and not parent_supported:
            state = "contradicted_by_parent"
        elif self_eval.get("state") == "supported" or parent_supported:
            state = "supported"
        elif self_eval.get("state") == "contradicted" or parent_contradicted:
            state = "contradicted"
        else:
            state = "unresolved"
        states.append(state)
        role_results[rid] = {
            "state": state,
            "self": self_eval,
            "parents": parent_evals,
        }

    if any(s.startswith("contradicted") for s in states):
        overall = "contradicted"
    elif any(s == "supported" for s in states):
        overall = "supported"
    else:
        overall = "unresolved"
    return {
        "contract_present": True,
        "state": overall,
        "claimed_roles": sorted(claimed),
        "role_results": role_results,
    }


def annotate_atom_ledger_with_nl_contract(
    ledger: Dict[str, Any],
    contract: Dict[str, Any],
) -> Dict[str, Any]:
    atoms = ledger.get("atoms") if isinstance(ledger, dict) else {}
    if not isinstance(atoms, dict) or not isinstance(contract, dict) or not contract:
        return ledger
    for row in atoms.values():
        if not isinstance(row, dict):
            continue
        alignment = evaluate_atom_against_contract(row, contract, atoms_by_id=atoms)
        row["nl_role_alignment"] = alignment
        if alignment.get("state") in {"contradicted", "contradicted_by_parent"}:
            row.setdefault("risk_tags", [])
            if "nl_role_grounding_mismatch" not in row["risk_tags"]:
                row["risk_tags"].append("nl_role_grounding_mismatch")
            if row.get("reward_eligibility") == "trainable":
                row["reward_eligibility"] = "diagnostic_only"
    ledger["nl_task_contract_ref"] = {
        "schema_version": contract.get("schema_version"),
        "stage_count": len(contract.get("stages") or []),
        "role_count": len(contract.get("role_requirements") or {}),
    }
    invariants = ledger.setdefault("invariants", {})
    invariants["nl_role_claims_require_public_grounding"] = True
    invariants["nl_shadow_omr_is_diagnostic_until_value_grounded"] = True
    return ledger


def evaluate_reward_term_nl_alignment(
    *,
    term: Dict[str, Any],
    comp: Dict[str, Any],
    atom_row: Optional[Dict[str, Any]],
    obs_rows: Sequence[Dict[str, Any]],
    parent_rows: Sequence[Dict[str, Any]],
    contract: Dict[str, Any],
) -> Dict[str, Any]:
    if not isinstance(contract, dict) or not contract.get("role_requirements"):
        return {"contract_present": False, "block_training": False, "claimed_roles": []}
    role_claims = set(infer_claimed_roles_for_text(_term_text(term, comp), contract))
    explicit_role = term.get("nl_role") or comp.get("nl_role")
    if explicit_role:
        role_claims.add(str(explicit_role))
    for sid in (term.get("stage_id"), comp.get("stage_id")):
        if sid:
            role_claims.update(role_ids_for_stage(contract, str(sid)))
    if isinstance(atom_row, dict):
        alignment = atom_row.get("nl_role_alignment")
        if isinstance(alignment, dict):
            role_claims.update(str(x) for x in (alignment.get("claimed_roles") or []))
        else:
            role_claims.update(
                infer_claimed_roles_for_text(_row_text(atom_row), contract)
            )
    role_claims = {r for r in role_claims if r in (contract.get("role_requirements") or {})}
    if not role_claims:
        return {"contract_present": True, "block_training": False, "claimed_roles": []}

    role_results: Dict[str, Any] = {}
    reasons: List[str] = []
    risks: List[str] = []
    block = False
    base_rows: List[Dict[str, Any]] = []
    if isinstance(atom_row, dict):
        base_rows.append(atom_row)
    base_rows.extend(r for r in (obs_rows or []) if isinstance(r, dict))
    base_rows.extend(r for r in (parent_rows or []) if isinstance(r, dict))
    for rid in sorted(role_claims):
        row_results = []
        for row in base_rows:
            stored = row.get("nl_role_alignment") if isinstance(row, dict) else None
            if isinstance(stored, dict) and rid in {str(x) for x in (stored.get("claimed_roles") or [])}:
                result = {
                    "atom_id": str(row.get("atom_id") or ""),
                    "contract_present": True,
                    "state": stored.get("state") or "unresolved",
                    "claimed_roles": stored.get("claimed_roles") or [rid],
                    "role_results": stored.get("role_results") or {},
                }
            else:
                result = {
                    "atom_id": str(row.get("atom_id") or ""),
                    **evaluate_atom_against_contract(row, contract, atoms_by_id={}, forced_roles=[rid]),
                }
            row_results.append(result)
        supported = [r for r in row_results if r.get("state") == "supported"]
        contradicted = [r for r in row_results if str(r.get("state") or "").startswith("contradicted")]
        unresolved = [r for r in row_results if r.get("state") == "unresolved"]
        if contradicted and not supported:
            block = True
            reasons.append(f"nl_role_mismatch:{rid}")
            risks.append("nl_role_grounding_mismatch")
            state = "contradicted"
        elif supported:
            state = "supported"
        else:
            state = "unresolved"
            risks.append("nl_role_unverified")
        role_results[rid] = {
            "state": state,
            "supported_atom_ids": [r.get("atom_id") for r in supported],
            "contradicted_atom_ids": [r.get("atom_id") for r in contradicted],
            "unresolved_atom_ids": [r.get("atom_id") for r in unresolved],
        }
    return {
        "contract_present": True,
        "block_training": bool(block),
        "claimed_roles": sorted(role_claims),
        "role_results": role_results,
        "reasons": sorted(set(reasons)),
        "risk_tags": sorted(set(risks)),
    }


def shadow_omr_atoms(contract: Dict[str, Any]) -> List[Dict[str, Any]]:
    atoms: List[Dict[str, Any]] = []
    if not isinstance(contract, dict):
        return atoms
    for stage in contract.get("stages") or []:
        if not isinstance(stage, dict):
            continue
        for shadow in stage.get("shadow_omr_hypotheses") or []:
            if not isinstance(shadow, dict):
                continue
            sid = str(stage.get("stage_id") or "")
            rid = str(shadow.get("metric_role") or "")
            atoms.append({
                "atom_id": str(shadow.get("shadow_omr_id") or f"shadow_omr.{sid}.{rid}"),
                "source": "nl_task_contract",
                "source_type": "nl_shadow_omr",
                "semantic_role": "shadow_omr",
                "semantic": str(stage.get("label") or rid),
                "stage_id": sid,
                "nl_role": rid,
                "kind": "progress",
                "tier": "INFERRED",
                "task_relevance": "stage_support",
                "allowed_for_m4": False,
                "reward_eligibility": "diagnostic_only",
                "value_grounding_state": "nl_prior_unvalidated",
                "risk_tags": [
                    "nl_prior_unvalidated",
                    "shadow_omr_not_trainable",
                ],
            })
    return atoms


def annotate_task_graph_with_nl_contract(
    task_graph: Dict[str, Any],
    contract: Dict[str, Any],
) -> Dict[str, Any]:
    if not isinstance(task_graph, dict) or not isinstance(contract, dict) or not contract:
        return task_graph
    out = dict(task_graph)
    out["nl_task_contract"] = contract
    out["nl_stage_hypotheses"] = list(contract.get("stages") or [])
    out["nl_role_requirements"] = dict(contract.get("role_requirements") or {})
    shadow_atoms = shadow_omr_atoms(contract)
    if shadow_atoms:
        existing = {
            str(a.get("atom_id") or "")
            for a in (out.get("atoms") or [])
            if isinstance(a, dict)
        }
        out["atoms"] = list(out.get("atoms") or []) + [
            a for a in shadow_atoms if str(a.get("atom_id") or "") not in existing
        ]
        existing_derived = {
            str(a.get("atom_id") or "")
            for a in (out.get("derived_atoms") or [])
            if isinstance(a, dict)
        }
        out["derived_atoms"] = list(out.get("derived_atoms") or []) + [
            a for a in shadow_atoms if str(a.get("atom_id") or "") not in existing_derived
        ]
    return out


==> anc/FARL/autorl/obs_space_contract.py <==
# -*- coding: utf-8 -*-
"""V4.3 — Unified observation coordinate-space contract.

Root cause of the reach failure: four distinct obs index spaces were silently
mixed, so reward formulas (`obs[i]`) executed against the wrong vector.

The four spaces (single ledger, this module is the only authority):

  - raw_obs_index      : index into the BASE env observation
                         (authoritative, == env.observation_space.shape[0]).
                         This is the STABLE semantic space M4 authors reward in.
  - candidate_obs_index: raw + derived candidates produced by the semantic GCOS
                         (e.g. 39 raw + 30 derived = 69). Reasoning space only.
  - policy_obs_index   : index into the obs the POLICY actually sees, after obs
                         selection / repr wrapping. This is what `obs[i]` means at
                         training/runtime.
  - derived_slot_index : derived atoms appended AFTER the selected raw block.

Contract (the rule that removes the whole bug class):
  * M4 authors every reward formula in **raw_obs_index** space (stable, semantic).
  * The framework rewrites raw -> policy at the (obs_schema, reward) compile step
    via this module — never lets a raw-authored `obs[i]` run against policy obs.
  * Any formula index that cannot be mapped, or that lands >= policy_dim, is a
    REWARD_OBS_SPACE_MISMATCH — rejected at admission, NEVER silently zeroed.

Safety invariant (must not break working envs): when the obs schema selects the
full raw obs (identity selection, raw_dim == policy_dim and selected == range),
every transform here is a no-op, so door/pick/ant (which already author in-bounds
raw indices == policy indices) are byte-identical.

Pure stdlib; no env-name special-casing.
"""
from __future__ import annotations

import ast
import json
import re
from dataclasses import dataclass, field
from pathlib import Path
from typing import Any, Dict, List, Mapping, Optional, Sequence, Set, Tuple

# Matches negative indices too (e.g. the obs[-1] UNMAPPED sentinel and any
# numpy-style negative index): the static validator below must be able to SEE
# obs[-1] to reject it. A bare \d+ silently skipped the sentinel, letting an
# unmapped raw index slip past validate_reward_formula_against_policy_obs.
_OBS_IDX_RE = re.compile(r"obs\[(-?\d+)\]")

# Sentinel index used when a raw index has no policy mapping; guaranteed to fail
# the >= policy_dim validation so the formula is rejected rather than mis-mapped.
UNMAPPED = -1


class ObsSpaceContractViolation(Exception):
    """An obs_schema selects raw indices outside the authoritative raw obs.

    E.g. a 61-wide candidate schema (built in a stale/widened GCOS coord space)
    applied to a 39-wide raw env. This is a TYPED contract violation: it must be
    routed as a candidate-reject (prune the genome pair), and NEVER silently
    caught into a legacy non-reconciled env build — that silent IndexError ->
    legacy fallback is precisely the miswire the V4.3 contract exists to kill.
    """


class ObsCandidateRuntimeInterfaceViolation(ObsSpaceContractViolation):
    """A mechanical observation/interface fault, never negative evidence."""

    def __init__(self, details: Mapping[str, Any]):
        self.details = dict(details)
        super().__init__(
            "OBS_CANDIDATE_RUNTIME_INTERFACE_VIOLATION: "
            + json.dumps(self.details, sort_keys=True, default=str)
        )


def _literal_subscript_index(node: ast.AST) -> Optional[int]:
    if isinstance(node, ast.Constant) and isinstance(node.value, int):
        return int(node.value)
    if (
        isinstance(node, ast.UnaryOp)
        and isinstance(node.op, ast.USub)
        and isinstance(node.operand, ast.Constant)
        and isinstance(node.operand.value, int)
    ):
        return -int(node.operand.value)
    return None


def _formula_runtime_dependencies(formula: str) -> Dict[str, Any]:
    """Extract executable obs/info dependencies from one derived formula."""
    try:
        tree = ast.parse(str(formula or ""), mode="eval")
    except SyntaxError as exc:
        return {
            "obs_indices": [],
            "required_info_keys": [],
            "optional_info_keys": [],
            "dynamic_accesses": [],
            "syntax_error": str(exc),
        }
    obs_indices: Set[int] = set()
    required_info: Set[str] = set()
    optional_info: Set[str] = set()
    dynamic: Set[str] = set()
    optional_nodes: Set[int] = set()
    for node in ast.walk(tree):
        if (
            isinstance(node, ast.Call)
            and isinstance(node.func, ast.Attribute)
            and isinstance(node.func.value, ast.Name)
            and node.func.value.id == "info"
            and node.func.attr == "get"
        ):
            optional_nodes.add(id(node.func))
            if node.args and isinstance(node.args[0], ast.Constant) and isinstance(
                node.args[0].value, str
            ):
                optional_info.add(str(node.args[0].value))
            else:
                dynamic.add("info.get(dynamic_key)")
        if isinstance(node, ast.Subscript) and isinstance(node.value, ast.Name):
            if node.value.id == "obs":
                index = _literal_subscript_index(node.slice)
                if index is None:
                    dynamic.add("obs[dynamic_index]")
                else:
                    obs_indices.add(index)
            elif node.value.id == "info":
                if isinstance(node.slice, ast.Constant) and isinstance(
                    node.slice.value, str
                ):
                    required_info.add(str(node.slice.value))
                else:
                    dynamic.add("info[dynamic_key]")
        if (
            isinstance(node, ast.Attribute)
            and isinstance(node.value, ast.Name)
            and node.value.id == "info"
            and id(node) not in optional_nodes
        ):
            if node.attr in {"keys", "items", "values"}:
                dynamic.add(f"info.{node.attr}()")
            else:
                required_info.add(str(node.attr))
    return {
        "obs_indices": sorted(obs_indices),
        "required_info_keys": sorted(required_info),
        "optional_info_keys": sorted(optional_info - required_info),
        "dynamic_accesses": sorted(dynamic),
        "syntax_error": None,
    }


def observation_spec_runtime_dependencies(spec: Mapping[str, Any]) -> Dict[str, Any]:
    """Inventory only the executable dependencies of an obs hypothesis."""
    indices: Set[int] = set()
    invalid_indices: List[Dict[str, Any]] = []
    declared_raw_dims: Set[int] = set()
    formulas: Set[str] = set()

    def add_index(value: Any, path: str) -> None:
        if isinstance(value, bool) or not isinstance(value, int):
            invalid_indices.append({"path": path, "value": value})
        else:
            indices.add(int(value))

    def walk(value: Any, path: str = "spec") -> None:
        if isinstance(value, Mapping):
            for child_key, child in value.items():
                child_name = str(child_key)
                child_path = f"{path}.{child_name}"
                if child_name in {
                    "selected_raw_indices",
                    "obs_indices",
                    "obs_indices_used",
                    "parent_obs_indices_used",
                }:
                    if not isinstance(child, (list, tuple)):
                        invalid_indices.append({"path": child_path, "value": child})
                    else:
                        for position, item in enumerate(child):
                            add_index(item, f"{child_path}[{position}]")
                elif child_name in {"original_dim", "obs_dim_raw"} and child is not None:
                    if isinstance(child, bool) or not isinstance(child, int):
                        invalid_indices.append({"path": child_path, "value": child})
                    else:
                        declared_raw_dims.add(int(child))
                elif child_name in {"formula", "source"} and isinstance(child, str):
                    if "obs[" in child or "info" in child:
                        formulas.add(child)
                walk(child, child_path)
        elif isinstance(value, (list, tuple)):
            for position, child in enumerate(value):
                walk(child, f"{path}[{position}]")
        elif isinstance(value, str):
            match = re.fullmatch(r"obs\.(-?\d+)", value.strip())
            if match:
                indices.add(int(match.group(1)))

    walk(dict(spec or {}))
    required_info: Set[str] = set()
    optional_info: Set[str] = set()
    dynamic: Set[str] = set()
    syntax_errors: List[Dict[str, str]] = []
    for formula in sorted(formulas):
        row = _formula_runtime_dependencies(formula)
        indices.update(int(item) for item in row["obs_indices"])
        required_info.update(str(item) for item in row["required_info_keys"])
        optional_info.update(str(item) for item in row["optional_info_keys"])
        dynamic.update(str(item) for item in row["dynamic_accesses"])
        if row.get("syntax_error"):
            syntax_errors.append(
                {"formula": formula, "error": str(row["syntax_error"])}
            )
    optional_info.difference_update(required_info)
    return {
        "raw_obs_indices": sorted(indices),
        "declared_raw_dims": sorted(declared_raw_dims),
        "required_info_keys": sorted(required_info),
        "optional_info_keys": sorted(optional_info),
        "dynamic_accesses": sorted(dynamic),
        "invalid_index_declarations": invalid_indices,
        "syntax_errors": syntax_errors,
        "formula_count": len(formulas),
    }


def validate_observation_spec_against_runtime_interface(
    spec: Mapping[str, Any],
    receipt: Mapping[str, Any],
    *,
    information_policy: Optional[Mapping[str, Any]] = None,
) -> Dict[str, Any]:
    """Fail closed on mechanics while leaving hypothesis semantics unconstrained."""
    deps = observation_spec_runtime_dependencies(spec)
    obs_contract = receipt.get("observation_space") or {}
    shape = obs_contract.get("shape") if isinstance(obs_contract, Mapping) else None
    raw_dim = (
        int(shape[0])
        if isinstance(shape, (list, tuple))
        and len(shape) == 1
        and isinstance(shape[0], int)
        and not isinstance(shape[0], bool)
        else None
    )
    violations: List[Dict[str, Any]] = []
    if deps["invalid_index_declarations"]:
        violations.append({
            "reason": "non_integer_or_malformed_index_declaration",
            "items": deps["invalid_index_declarations"],
        })
    if deps["syntax_errors"]:
        violations.append({
            "reason": "formula_syntax_error",
            "items": deps["syntax_errors"],
        })
    if deps["dynamic_accesses"]:
        violations.append({
            "reason": "dynamic_runtime_access_not_statically_verifiable",
            "items": deps["dynamic_accesses"],
        })
    if (deps["raw_obs_indices"] or deps["declared_raw_dims"]) and raw_dim is None:
        violations.append({
            "reason": "authoritative_one_dimensional_raw_observation_missing"
        })
    if raw_dim is not None:
        out_of_bounds = [
            index for index in deps["raw_obs_indices"]
            if index < 0 or index >= raw_dim
        ]
        if out_of_bounds:
            violations.append({
                "reason": "raw_observation_index_out_of_bounds",
                "raw_dim": raw_dim,
                "indices": out_of_bounds,
            })
        mismatched_dims = [
            value for value in deps["declared_raw_dims"] if value != raw_dim
        ]
        if mismatched_dims:
            violations.append({
                "reason": "authored_raw_dimension_mismatch",
                "raw_dim": raw_dim,
                "declared_raw_dims": mismatched_dims,
            })
    reset_schema = receipt.get("reset_info") or {}
    step_schema = receipt.get("step_info") or {}
    reset_always = (
        set(reset_schema.get("keys_always") or [])
        if isinstance(reset_schema, Mapping) else set()
    )
    step_always = (
        set(step_schema.get("keys_always") or [])
        if isinstance(step_schema, Mapping) else set()
    )
    ever: Set[str] = set()
    if isinstance(reset_schema, Mapping):
        ever.update(str(item) for item in (reset_schema.get("keys_ever") or []))
    if isinstance(step_schema, Mapping):
        ever.update(str(item) for item in (step_schema.get("keys_ever") or []))
    always_both = {str(item) for item in reset_always}.intersection(
        str(item) for item in step_always
    )
    missing_required = sorted(set(deps["required_info_keys"]) - always_both)
    missing_optional = sorted(set(deps["optional_info_keys"]) - ever)
    if missing_required:
        violations.append({
            "reason": "direct_info_key_not_always_available_on_reset_and_step",
            "keys": missing_required,
        })
    if missing_optional:
        violations.append({
            "reason": "optional_info_key_never_observed",
            "keys": missing_optional,
        })
    policy = dict(information_policy or {})
    policy.update(dict(spec.get("observation_information_policy") or {}))
    info_dependencies = (
        set(deps["required_info_keys"])
        | set(deps["optional_info_keys"])
    )
    if bool(policy.get("forbid_info_access")) and (
        info_dependencies or deps["dynamic_accesses"]
    ):
        violations.append({
            "reason": "observation_information_regime_forbids_info_access",
        })
    diagnostic = {
        str(item) for item in (policy.get("diagnostic_only_info_keys") or [])
    }
    forbidden = sorted(
        diagnostic.intersection(
            set(deps["required_info_keys"]) | set(deps["optional_info_keys"])
        )
    )
    if forbidden:
        violations.append({
            "reason": "observation_information_policy_forbidden",
            "keys": forbidden,
        })
    audit = {
        "schema_version": "autorl.observation_runtime_interface_audit.v1",
        "canonical_interface_hash": receipt.get("canonical_interface_hash"),
        "raw_dim": raw_dim,
        "dependencies": deps,
        "diagnostic_only_info_keys": sorted(diagnostic),
        "forbid_info_access": bool(policy.get("forbid_info_access")),
        "valid": not violations,
        "violations": violations,
    }
    if violations:
        raise ObsCandidateRuntimeInterfaceViolation(audit)
    return audit



def parse_obs_indices(formula: str) -> List[int]:
    """All distinct obs[i] integer indices referenced by a formula string."""
    return sorted({int(m.group(1)) for m in _OBS_IDX_RE.finditer(str(formula or ""))})


def _term_declares_policy_obs(term: Dict[str, Any]) -> bool:
    return str(term.get("formula_obs_space") or "").lower() in {
        "policy_obs",
        "policy",
        "selected_obs",
    }


def term_raw_obs_dependencies(term: Dict[str, Any]) -> List[int]:
    """Raw obs indices required by one reward-program term.

    The V4.3 contract says generated reward programs are authored in the stable
    raw-observation coordinate space unless a term explicitly declares that its
    formula is already in policy/selected-observation space.  Older artifacts
    often omit ``formula_obs_space`` on simple ``source: obs[i]`` terms; treating
    those as raw is the only contract-preserving default.

    This is a structural dependency extractor, not a semantic rule: it never
    interprets task names or environment families.
    """
    if not isinstance(term, dict) or _term_declares_policy_obs(term):
        return []
    deps: List[int] = []
    for key in ("formula", "source"):
        value = term.get(key)
        if value and "obs[" in str(value):
            deps.extend(parse_obs_indices(str(value)))
    return sorted({int(i) for i in deps})


def reward_program_raw_obs_dependencies(program: Dict[str, Any]) -> List[int]:
    """All raw obs indices a reward program requires to be materialized.

    Action-only terms and explicitly policy-space terms contribute no raw
    requirements.  The output is used before env wrapping to make an
    ``(obs_schema, reward)`` pair feasible or reject it loudly if it references
    a non-existent raw index.
    """
    if not isinstance(program, dict):
        return []
    deps: List[int] = []
    for comp in program.get("primitive_compositions", []) or []:
        if not isinstance(comp, dict):
            continue
        for term in comp.get("terms", []) or []:
            if isinstance(term, dict):
                deps.extend(term_raw_obs_dependencies(term))
    return sorted({int(i) for i in deps})


def augment_selected_raw_for_reward(
    selected_raw_indices: Sequence[int],
    required_raw_indices: Sequence[int],
    raw_dim: int,
) -> Tuple[List[int], List[int]]:
    """Return a reward-feasible raw selection and the indices added.

    This is the compile-time repair for the hidden obs/reward mismatch: if a
    candidate reward legitimately references raw obs dimensions that the current
    obs_schema cropped out, the framework materializes those dimensions into the
    policy observation before training/eval.  Invalid raw dependencies still
    raise ``ObsSpaceContractViolation`` and are never silently clipped.
    """
    rd = int(raw_dim)
    selected = [int(i) for i in (selected_raw_indices or [])]
    required = sorted({int(i) for i in (required_raw_indices or [])})
    invalid = [i for i in required if i < 0 or i >= rd]
    if invalid:
        raise ObsSpaceContractViolation(
            f"reward program references raw obs indices {invalid} outside the "
            f"authoritative raw obs (raw_dim={rd}); the reward candidate must "
            "be rejected rather than remapped."
        )
    seen = set(selected)
    added: List[int] = []
    augmented = list(selected)
    for idx in required:
        if idx not in seen:
            augmented.append(idx)
            seen.add(idx)
            added.append(idx)
    return augmented, added


def build_raw_to_policy(selected_raw_indices: Sequence[int]) -> Dict[int, int]:
    """Map raw_obs_index -> policy_obs_index given the selected raw indices.

    policy_local = position of the raw index within the selected list (the order
    in which the obs-selection wrapper concatenates the kept dims).
    """
    return {int(raw): pos for pos, raw in enumerate(selected_raw_indices)}


def build_policy_to_raw(selected_raw_indices: Sequence[int]) -> Dict[int, int]:
    return {pos: int(raw) for pos, raw in enumerate(selected_raw_indices)}


def rewrite_formula_raw_to_policy(
    formula: str, raw_to_policy: Dict[int, int]
) -> Tuple[str, List[int]]:
    """Rewrite obs[raw] -> obs[policy] in one pass.

    Returns (rewritten_formula, unmapped_raw_indices). Single-pass substitution
    avoids the obs[0]->obs[3]->... double-rewrite hazard. Unmapped raw indices are
    written as obs[UNMAPPED] so downstream validation rejects them loudly.
    """
    unmapped: List[int] = []

    def _sub(m: "re.Match[str]") -> str:
        raw = int(m.group(1))
        pol = raw_to_policy.get(raw, UNMAPPED)
        if pol == UNMAPPED:
            unmapped.append(raw)
        return f"obs[{pol}]"

    return _OBS_IDX_RE.sub(_sub, str(formula or "")), sorted(set(unmapped))


def validate_reward_formula_against_policy_obs(
    formula: str, policy_dim: int
) -> List[int]:
    """Return obs indices that are out of bounds for a policy_dim-wide obs.

    Out of bounds == idx < 0 (unmapped) or idx >= policy_dim. Empty list == clean.
    This is the STATIC admission check: a non-empty result must reject the
    (obs_schema, reward) pair, not silently zero at runtime.
    """
    return [i for i in parse_obs_indices(formula) if i < 0 or i >= int(policy_dim)]


def reconcile_obs_dim(
    declared_dim: Optional[int], env_observation_space_dim: int
) -> Tuple[int, bool]:
    """Authoritative raw obs_dim is ALWAYS the live env's; flag any disagreement.

    `declared_dim` (e.g. an LLM-extracted manifest value) is advisory only. Fixes
    the reach manifest bug (LLM guessed 9 vs the real 39): we trust the env.
    Returns (authoritative_dim, mismatch).
    """
    true_dim = int(env_observation_space_dim)
    mismatch = declared_dim is not None and int(declared_dim) != true_dim
    return true_dim, mismatch


def validate_selection_against_raw(
    selected_raw_indices: Sequence[int], raw_dim: int
) -> None:
    """Build-time gate: every selected raw index must be in-bounds for the
    authoritative raw obs. Raises ObsSpaceContractViolation on any index < 0 or
    >= raw_dim.

    Turns the silent IndexError -> legacy-fallback path (the door 61-wide
    candidate-schema bug, where a schema built in a stale widened coord space
    is applied to the real 39-wide raw env) into a loud, routable typed fault.
    No-op for identity / in-bounds selections, so door/pick/ant are unaffected.
    """
    rd = int(raw_dim)
    idx = [int(i) for i in selected_raw_indices]
    oob = [i for i in idx if i < 0 or i >= rd]
    if oob:
        span = f"[{min(idx)}, {max(idx)}]" if idx else "[]"
        raise ObsSpaceContractViolation(
            f"obs_schema selects raw indices {oob} outside the authoritative "
            f"raw obs (raw_dim={rd}); selection spans {span}. The schema was "
            f"built in a stale/widened coordinate space and must be rejected."
        )


def is_vector3_role_group(
    indices: Sequence[int], raw_dim_semantics: Optional[Dict[Any, Any]] = None
) -> bool:
    """Whether 3 indices form a legitimate xyz coordinate group.

    Anti-hallucination guard (the known-reach bug: the LLM grouped derived scalars
    [40,44,65] as a 'target xyz'). A valid vector3 must be 3 indices that all fall
    inside the RAW block (no derived slots) and, when semantics are provided, are
    tagged as a coordinate/position triple. Derived scalars can never be a vector3.
    """
    idx = list(indices)
    if len(idx) != 3:
        return False
    if raw_dim_semantics is not None:
        for i in idx:
            sem = str((raw_dim_semantics.get(i) or raw_dim_semantics.get(str(i)) or "")).lower()
            if any(t in sem for t in ("derived", "scalar", "progress", "reward", "success")):
                return False
    return True


# ---------------------------------------------------------------------------
# Obs metric-type ledger (the modality-agnostic grounding authority).
#
# A metric/geometric operator (Euclidean distance, L2 norm, dot product, squared
# or absolute difference) is only meaningful over dimensions whose VALUES live in
# a metric space (continuous real coordinates / angles).  Whether an index is a
# coordinate is read from the env's PUBLIC DECLARED observation space (dtype /
# Discrete/MultiDiscrete/Box structure) — the same class of public interface
# metadata as the action space's discreteness — NEVER from index adjacency, an LLM
# role label, an env-family keyword template, or any task semantics. The ledger
# carries MATH TYPE ONLY (continuous_coordinate / categorical / unknown), no
# role/goal/key meaning, so it is admissible under the P2 firewall.
#
# The ledger is produced by `m1_env_contract.declared_obs_metric_types(env)` from
# the env's native observation_space and persisted to METRIC_TYPES_FILENAME. This
# module owns the CONSUMER side: load it, and gate metric atoms on it.
#   * continuous_coordinate  -> declared float Box dim          (metric-ELIGIBLE)
#   * categorical            -> Discrete/MultiDiscrete/int Box   (metric-INELIGIBLE)
#   * unknown                -> ambiguous/undeclared             (DEFAULT-DENY)
# Default is metric-INELIGIBLE, so an undeclared/ambiguous obs is safe-by-default.
# ---------------------------------------------------------------------------

METRIC_TYPES_FILENAME = "obs_metric_types.json"


def load_metric_types(run_dir: Any) -> Dict[str, Dict[str, Any]]:
    """Load the persisted obs_metric_types ledger (empty dict if absent)."""
    try:
        p = Path(run_dir) / METRIC_TYPES_FILENAME
        if not p.exists():
            return {}
        payload = json.loads(p.read_text(encoding="utf-8"))
        if isinstance(payload, dict):
            return payload.get("dims", payload) if "dims" in payload else payload
    except Exception:
        return {}
    return {}


def is_metric_group(
    indices: Sequence[int], metric_types: Optional[Dict[str, Dict[str, Any]]]
) -> bool:
    """Default-deny: True only if EVERY index is a verified continuous coordinate.

    The single shared admission predicate for metric/distance atoms.  Absent a
    measured ledger, or for any categorical/unknown/llm-sourced index, returns
    False — contiguity and role labels are never accepted as coordinate evidence.
    """
    if not metric_types:
        return False
    idx = list(indices)
    if not idx:
        return False
    for i in idx:
        rec = metric_types.get(str(int(i)))
        if rec is None:
            rec = metric_types.get(int(i)) if isinstance(metric_types, dict) else None
        if not isinstance(rec, dict):
            return False
        if not (rec.get("verified") is True
                and rec.get("metric_space") == "continuous_coordinate"):
            return False
        if str(rec.get("provenance") or "").lower().startswith("llm"):
            return False
    return True


def _subscript_const_index(node: ast.AST) -> Optional[int]:
    """Integer index of an obs[<int>] subscript (handles negative), else None."""
    if not isinstance(node, ast.Subscript):
        return None
    if not (isinstance(node.value, ast.Name) and node.value.id == "obs"):
        return None
    sl = node.slice
    if isinstance(sl, ast.Index):  # py<3.9 compatibility
        sl = sl.value
    if isinstance(sl, ast.Constant) and isinstance(sl.value, int):
        return int(sl.value)
    if (isinstance(sl, ast.UnaryOp) and isinstance(sl.op, ast.USub)
            and isinstance(sl.operand, ast.Constant)
            and isinstance(sl.operand.value, int)):
        return -int(sl.operand.value)
    return None


def reward_metric_context_indices(formula: str) -> List[int]:
    """Obs indices used as COORDINATES, i.e. on both sides of a cross-obs subtraction.

    Detects the metric construct generically (no env/family knowledge): any
    `obs[a] - obs[b]` difference (the building block of Euclidean distance / L2 /
    abs-diff / dot products) marks every obs index on both sides as a
    coordinate-context index that must be metric-eligible.  A shift by a constant
    (`obs[i] - c`) is NOT flagged (no second obs operand), so single-dim shaping is
    unaffected.
    """
    try:
        tree = ast.parse(str(formula or ""), mode="eval")
    except SyntaxError:
        return []

    def _obs_idx_in(node: ast.AST) -> List[int]:
        found: List[int] = []
        for n in ast.walk(node):
            j = _subscript_const_index(n)
            if j is not None:
                found.append(j)
        return found

    metric_idx: set = set()
    for n in ast.walk(tree):
        if isinstance(n, ast.BinOp) and isinstance(n.op, ast.Sub):
            left = _obs_idx_in(n.left)
            right = _obs_idx_in(n.right)
            if left and right:  # cross-obs difference => coordinate-like operands
                metric_idx.update(left)
                metric_idx.update(right)
    return sorted(metric_idx)


class RewardMetricGroundingMismatch(Exception):
    """A reward term applies a metric operator over indices that are NOT verified
    continuous coordinates (e.g. Euclidean distance over categorical grid channels).

    Raised at the reward COMPILER (the irreversible action) so a meaningless
    distance reward can never be trained on, for ANY observation modality.
    """


@dataclass
class ObsSpaceContract:
    """The single ledger for one (base env, obs_schema) pairing."""

    raw_dim: int
    selected_raw_indices: List[int]
    derived_atom_ids: List[str] = field(default_factory=list)

    def __post_init__(self) -> None:
        self._r2p = build_raw_to_policy(self.selected_raw_indices)
        self._p2r = build_policy_to_raw(self.selected_raw_indices)

    @property
    def n_selected_raw(self) -> int:
        return len(self.selected_raw_indices)

    @property
    def policy_dim(self) -> int:
        # selected raw block + materialized derived atoms appended after it
        return self.n_selected_raw + len(self.derived_atom_ids)

    @property
    def is_identity(self) -> bool:
        """True when the schema keeps the full raw obs in order (no remap needed).

        In this case every transform is a no-op — the working-env safety invariant.
        """
        return (
            not self.derived_atom_ids
            and self.selected_raw_indices == list(range(self.raw_dim))
        )

    def raw_to_policy(self, raw_idx: int) -> int:
        return self._r2p.get(int(raw_idx), UNMAPPED)

    def policy_to_raw(self, policy_idx: int) -> int:
        return self._p2r.get(int(policy_idx), UNMAPPED)

    def derived_slot(self, atom_id: str) -> int:
        """Policy index of a materialized derived atom (appended after raw block)."""
        if atom_id not in self.derived_atom_ids:
            return UNMAPPED
        return self.n_selected_raw + self.derived_atom_ids.index(atom_id)

    def rewrite_raw_formula(self, formula: str) -> Tuple[str, List[int]]:
        """Rewrite a raw-authored formula into policy space (no-op if identity)."""
        if self.is_identity:
            return str(formula or ""), []
        return rewrite_formula_raw_to_policy(formula, self._r2p)

    def validate_policy_formula(self, formula: str) -> List[int]:
        """OOB indices for a formula already in policy space."""
        return validate_reward_formula_against_policy_obs(formula, self.policy_dim)


==> anc/FARL/autorl/omr_contract.py <==
"""Typed Objective Metric Resolver contract.

The contract describes what an OMR value means before diagnostics interpret
its magnitude.  It deliberately separates numeric bounds from completion
semantics: a mathematically bounded ratio is not automatically a task-success
criterion.
"""

from __future__ import annotations

import hashlib
import json
from pathlib import Path
from typing import Any, Dict, Optional


OMR_CONTRACT_SCHEMA = "omr_contract.v1"
P2_ALLOWED_SOURCES = {
    "public_info",
    "public_state_derived",
    "external_evaluator",
}


def _canonical_hash(payload: Dict[str, Any]) -> str:
    encoded = json.dumps(
        payload, sort_keys=True, separators=(",", ":"), default=str
    ).encode("utf-8")
    return "omr_contract." + hashlib.sha256(encoded).hexdigest()[:16]


def build_omr_contract(
    spec: Dict[str, Any],
    *,
    regime: str,
) -> Dict[str, Any]:
    metric_type = str(spec.get("metric_type") or "none")
    aggregation = str(spec.get("aggregation") or "mean")
    higher_is_better = bool(spec.get("higher_is_better", True))
    outcome_semantics = str(spec.get("outcome_semantics") or "")

    value_semantics = "unknown"
    bounds: Dict[str, Any] = {
        "lower": None,
        "upper": None,
        "provenance": "unknown",
    }
    source = str(spec.get("source") or "")
    completion_rule: Dict[str, Any] = {
        "kind": "none",
        "value": None,
        "provenance": "none",
    }

    if outcome_semantics in {
        "declared_success",
        "declared_success_sustained",
        "threshold_success",
    }:
        value_semantics = "binary"
        bounds = {
            "lower": 0.0,
            "upper": 1.0,
            "provenance": "mathematically_derived_binary",
        }
        source = source or (
            "public_info" if metric_type == "info_field"
            else "public_state_derived"
        )
        completion_rule = {
            "kind": "upper_bound",
            "value": 1.0,
            "provenance": str(
                spec.get("completion_rule_provenance")
                or (
                    "environment_declared_success"
                    if outcome_semantics in {
                        "declared_success",
                        "declared_success_sustained",
                    }
                    else "system_declared_public_outcome_threshold"
                )
            ),
        }
    elif metric_type == "library_reward":
        value_semantics = "unbounded_continuous"
        source = source or "native_return"
        if spec.get("expert_reference") is not None:
            completion_rule = {
                "kind": "external_reference",
                "value": float(spec["expert_reference"]),
                "provenance": str(
                    spec.get("expert_reference_provenance")
                    or "declared_expert_reference"
                ),
            }
    elif metric_type == "tsp_tour_length":
        value_semantics = "unbounded_continuous"
        source = source or "external_evaluator"
    elif metric_type == "info_field":
        value_semantics = str(spec.get("value_semantics") or "unknown")
        source = source or "public_info"
    elif metric_type == "spec_derived":
        value_semantics = str(spec.get("value_semantics") or "unknown")
        source = source or "public_state_derived"
    else:
        source = source or "external_evaluator"

    contract = {
        "schema_version": OMR_CONTRACT_SCHEMA,
        "value_semantics": value_semantics,
        "known_bounds": bounds,
        "direction": "maximize" if higher_is_better else "minimize",
        "aggregation": aggregation,
        "source": source,
        "determinism": str(
            spec.get("determinism") or "deterministic_given_seed"
        ),
        "evaluation_unit": str(spec.get("evaluation_unit") or "episode"),
        "completion_rule": completion_rule,
        "regime": str(regime),
    }
    try:
        from autorl.v93_unbounded_omr import diagnostic_protocol

        contract["diagnostic_protocol"] = diagnostic_protocol(contract)
    except Exception:
        contract["diagnostic_protocol"] = "unknown"
    contract["contract_ref"] = _canonical_hash(contract)
    validate_omr_contract(contract)
    return contract


def validate_omr_contract(contract: Dict[str, Any]) -> None:
    required = {
        "value_semantics",
        "known_bounds",
        "direction",
        "aggregation",
        "source",
        "determinism",
        "evaluation_unit",
        "completion_rule",
        "regime",
        "contract_ref",
    }
    missing = sorted(required - set(contract))
    if missing:
        raise ValueError(f"OMR contract missing fields: {missing}")
    if contract["direction"] not in {"maximize", "minimize"}:
        raise ValueError("OMR contract direction must be maximize or minimize")
    if contract["regime"] == "P2" and contract["source"] not in P2_ALLOWED_SOURCES:
        raise ValueError(
            "P2 OMR source violates firewall: "
            f"{contract['source']!r} not in {sorted(P2_ALLOWED_SOURCES)}"
        )
    if contract.get("diagnostic_protocol") not in {
        "bounded_success", "unbounded_dense", "unknown",
    }:
        raise ValueError("OMR diagnostic protocol must be typed or unknown")


def attach_omr_contract(
    spec: Dict[str, Any],
    *,
    regime: str,
    run_dir: Optional[Path] = None,
) -> Dict[str, Any]:
    out = dict(spec or {})
    contract = build_omr_contract(out, regime=regime)
    out["omr_contract"] = contract
    out["omr_contract_ref"] = contract["contract_ref"]
    if run_dir is not None:
        path = Path(run_dir) / "omr_contract.v1.json"
        path.write_text(
            json.dumps(contract, indent=2, sort_keys=True, default=str),
            encoding="utf-8",
        )
    return out


==> anc/FARL/autorl/omr_trial_health.py <==
"""Lightweight per-trial OMR health classification.

The full V5 trajectory-evidence OMR health analyzer needs stored traces.  HPO
diagnostics need a cheaper guard on every trial so constant OMR values are not
misread as reward or environment faults.  This module classifies the evaluator
contract, operating region, informativeness, and search maturity from the
current trial plus the in-memory HPO trial history.
"""

from __future__ import annotations

import math
from typing import Any, Dict, Iterable, List, Optional


def _finite(values: Iterable[Any]) -> List[float]:
    out: List[float] = []
    for value in values or []:
        try:
            number = float(value)
        except Exception:
            continue
        if math.isfinite(number):
            out.append(number)
    return out


def _tol(values: List[float]) -> float:
    scale = max([abs(v) for v in values] + [1.0])
    return max(1e-9, scale * 1e-6)


def _axis(value: str, maturity: str, evidence: List[str]) -> Dict[str, Any]:
    return {"value": value, "maturity": maturity, "evidence": evidence}


def _contract_from_state(state: Any) -> Dict[str, Any]:
    spec = getattr(state, "objective_metric_spec", {}) or {}
    contract = spec.get("omr_contract") or {}
    if contract:
        return contract
    metric = str(spec.get("metric_type") or "")
    semantics = str(spec.get("outcome_semantics") or "")
    if semantics in {"declared_success", "threshold_success"}:
        return {
            "value_semantics": "binary",
            "known_bounds": {"lower": 0.0, "upper": 1.0},
            "direction": "maximize",
            "completion_rule": {"kind": "upper_bound", "value": 1.0},
            "source": "public_info" if metric == "info_field" else "external_evaluator",
        }
    return {
        "value_semantics": str(spec.get("value_semantics") or "unknown"),
        "known_bounds": {"lower": None, "upper": None},
        "direction": "maximize" if bool(spec.get("higher_is_better", True)) else "minimize",
        "completion_rule": {"kind": "none", "value": None},
        "source": str(spec.get("source") or "unknown"),
    }


def _history_records(state: Any, current_stats: Dict[str, Any]) -> List[Dict[str, Any]]:
    mem = getattr(state, "pipeline_memory", {}) or {}
    rows = list(mem.get("hpo_trial_stats") or []) if isinstance(mem, dict) else []
    current = {
        "trial_id": current_stats.get("trial_id"),
        "genome_id": current_stats.get("genome_id"),
        "external_iqm": current_stats.get("EXTERNAL_objective_iqm"),
        "objective_valid": current_stats.get("trial_objective_valid", True),
    }
    if current["trial_id"] is not None:
        rows.append(current)
    return rows


def classify_omr_trial_health(
    recent_stats: Dict[str, Any],
    *,
    state: Any = None,
) -> Dict[str, Any]:
    contract = _contract_from_state(state)
    try:
        from autorl.v93_unbounded_omr import (
            UNBOUNDED_DENSE,
            diagnostic_protocol,
        )

        protocol = diagnostic_protocol(contract)
    except Exception:
        protocol = "unknown"
    valid_scores = _finite(recent_stats.get("EXTERNAL_objective_scores") or [])
    raw_scores = _finite(recent_stats.get("EXTERNAL_objective_scores_raw") or [])
    trial_valid = bool(recent_stats.get("trial_objective_valid", bool(valid_scores)))
    history = _history_records(state, recent_stats)
    valid_history = [
        row for row in history
        if bool(row.get("objective_valid", True))
        and _finite([row.get("external_iqm")])
    ]
    history_values = _finite(row.get("external_iqm") for row in valid_history)
    # Use both historical trial IQM and current per-seed labels.  Early sparse
    # tasks often have no mature history yet, but the current trial can still
    # supply multiple held-out OMR labels (e.g. [0, 0] or [0, 1]).
    cohort_values = list(history_values)
    if valid_scores:
        cohort_values.extend(valid_scores)
    if not cohort_values:
        cohort_values = list(raw_scores)
    genome_ids = {
        str(row.get("genome_id") or "")
        for row in valid_history
        if row.get("genome_id")
    }
    distinct_genomes = len(genome_ids)

    if not trial_valid:
        integrity = _axis(
            "UNKNOWN",
            "SUSPECTED",
            ["current trial produced no valid held-out OMR score"],
        )
        return {
            "schema_version": "omr_trial_health.v1",
            "evaluator_integrity": integrity,
            "informativeness": _axis("UNKNOWN", "PROPOSED", ["no valid OMR labels"]),
            "operating_region": _axis("UNKNOWN", "PROPOSED", ["no valid OMR labels"]),
            "search_status": _axis("BUDGET_CENSORED", "PROPOSED", ["trial did not reach valid evaluator output"]),
            "task_resolution": {"value": "UNIDENTIFIABLE", "basis": "no_valid_omr"},
            "behavior_diversity": {"distinct_genomes": distinct_genomes},
            "diagnostic_posture": "evaluator_or_substrate_repair",
            "blocks_reward_misattribution": True,
            "observed_value_summary": {"n": 0, "min": None, "max": None, "span": None},
        }

    bounds = contract.get("known_bounds") or {}
    lower = bounds.get("lower")
    upper = bounds.get("upper")
    direction = str(contract.get("direction") or "maximize")
    values_for_bounds = valid_scores or cohort_values
    region = "UNBOUNDED" if protocol == UNBOUNDED_DENSE else "UNKNOWN"
    region_evidence = (
        ["typed unbounded continuous OMR has no absolute floor or ceiling"]
        if protocol == UNBOUNDED_DENSE
        else ["OMR contract has no numeric bounds"]
    )
    try:
        low_f = float(lower) if lower is not None else None
        high_f = float(upper) if upper is not None else None
    except Exception:
        low_f, high_f = None, None
    if values_for_bounds and low_f is not None and high_f is not None:
        worst = low_f if direction == "maximize" else high_f
        best = high_f if direction == "maximize" else low_f
        tol = _tol([worst, best, *values_for_bounds])
        if all(abs(v - worst) <= tol for v in values_for_bounds):
            region = "FLOOR"
            region_evidence = ["all valid scores are at the direction-aware worst bound"]
        elif all(abs(v - best) <= tol for v in values_for_bounds):
            region = "CEILING"
            region_evidence = ["all valid scores are at the direction-aware preferred bound"]
        else:
            region = "INTERIOR"
            region_evidence = ["valid scores occupy the interior of declared bounds"]

    span = max(cohort_values) - min(cohort_values) if cohort_values else 0.0
    if len(cohort_values) < 2:
        info = _axis("UNKNOWN", "PROPOSED", ["fewer than two OMR labels"])
    elif span > _tol(cohort_values):
        info = _axis("INFORMATIVE", "SUSPECTED", [f"observed_omr_span={span:.6g}"])
    elif region == "FLOOR":
        info = _axis(
            "CENSORED",
            "SUSPECTED" if distinct_genomes < 3 else "SUPPORTED",
            [
                "constant score at the worst declared bound",
                f"distinct_genomes={distinct_genomes}",
            ],
        )
    elif region == "CEILING":
        info = _axis(
            "CEILING_SATURATED",
            "SUSPECTED" if distinct_genomes < 2 else "SUPPORTED",
            ["constant score at preferred bound"],
        )
    elif protocol == UNBOUNDED_DENSE and distinct_genomes >= 3:
        info = _axis(
            "INSENSITIVE",
            "SUSPECTED",
            [
                "unbounded OMR is constant across behaviorally distinct genomes",
                f"distinct_genomes={distinct_genomes}",
            ],
        )
    else:
        info = _axis(
            "UNKNOWN",
            "INCONCLUSIVE",
            ["constant OMR without bounded floor/ceiling semantics"],
        )

    direction_sign = -1.0 if direction == "minimize" else 1.0
    directed_history = [direction_sign * value for value in history_values]
    if len(directed_history) >= 2 and directed_history[-1] > max(directed_history[:-1]) + _tol(directed_history):
        search = _axis("IMPROVING", "SUSPECTED", [f"history={history_values[-5:]}"])
    elif info["value"] == "CENSORED" and distinct_genomes < 3:
        search = _axis(
            "BUDGET_CENSORED",
            "SUSPECTED",
            ["floor-censored cohort is not mature enough for root-cause attribution"],
        )
    elif len(directed_history) >= 3 and max(directed_history[-3:]) - min(directed_history[-3:]) <= _tol(directed_history[-3:]):
        search = _axis("PLATEAU", "SUSPECTED", [f"recent_history={history_values[-3:]}"])
    else:
        search = _axis("SEARCHING", "PROPOSED", ["portfolio still gathering evidence"])

    completion = contract.get("completion_rule") or {}
    target = completion.get("value")
    resolution = {"value": "UNIDENTIFIABLE", "basis": "no_completion_rule"}
    if target is not None and valid_scores:
        try:
            target_f = float(target)
            current = sum(valid_scores) / len(valid_scores)
            reached = current >= target_f - _tol([target_f, *valid_scores])
            if direction == "minimize":
                reached = current <= target_f + _tol([target_f, *valid_scores])
            resolution = {
                "value": "SOLVED" if reached else "NOT_SOLVED",
                "basis": f"completion_rule:{completion.get('kind')}",
                "current_mean": current,
                "target": target_f,
            }
        except Exception:
            pass

    if info["value"] == "CENSORED":
        posture = (
            "continue_breadth_before_attribution"
            if distinct_genomes < 3
            else "route_coverage_exploration_budget_not_reward_only"
        )
        blocks_reward = True
    elif info["value"] in {"UNKNOWN", "INSENSITIVE"}:
        posture = (
            "continue_relative_evidence_collection"
            if protocol == UNBOUNDED_DENSE and distinct_genomes < 3
            else "matched_intervention_required"
            if protocol == UNBOUNDED_DENSE
            else "request_evaluator_calibration"
        )
        blocks_reward = True
    else:
        posture = "normal_diagnostics"
        blocks_reward = False

    return {
        "schema_version": "omr_trial_health.v1",
        "contract": {
            "value_semantics": contract.get("value_semantics"),
            "known_bounds": bounds,
            "direction": direction,
            "source": contract.get("source"),
            "completion_rule": completion,
            "diagnostic_protocol": protocol,
        },
        "diagnostic_protocol": protocol,
        "evaluator_integrity": _axis("CONSISTENT", "PROPOSED", ["no evaluator exception in current valid trial"]),
        "informativeness": info,
        "operating_region": _axis(region, "SUPPORTED" if region != "UNKNOWN" else "PROPOSED", region_evidence),
        "search_status": search,
        "task_resolution": resolution,
        "behavior_diversity": {
            "distinct_genomes": distinct_genomes,
            "cohort_size": len(cohort_values),
        },
        "diagnostic_posture": posture,
        "blocks_reward_misattribution": bool(blocks_reward),
        "observed_value_summary": {
            "n": len(cohort_values),
            "current_trial_n": len(valid_scores),
            "min": min(cohort_values) if cohort_values else None,
            "max": max(cohort_values) if cohort_values else None,
            "span": span if cohort_values else None,
            "raw_current_scores": raw_scores,
        },
    }


==> anc/FARL/autorl/p2_public_spec.py <==
"""P2 public-spec normalization and prompt helpers.

Main P2 is not goal-blind. It may use public task/interface specification while
still blocking native reward decomposition, success formulas, privileged state,
and expert trajectories from the design/training plane.
"""

from __future__ import annotations

import json
from pathlib import Path
from typing import Any, Dict, List, Tuple


PUBLIC_SPEC_SCHEMA_VERSION = "p2_public_spec_contract.v1"
PUBLIC_SPEC_FILENAME = "p2_public_spec_contract.v1.json"

_PUBLIC_SPEC_KEYS = (
    "public_spec",
    "observation_schema",
    "obs_schema",
    "observation_semantics",
    "obs_semantics",
    "sensor_dictionary",
    "action_schema",
    "action_semantics",
    "public_metadata",
    "simulator_metadata",
    "observation_modality",
    "action_modality",
    "interface_notes",
)

_FORBIDDEN_KEY_TOKENS = (
    "native_reward",
    "reward_source",
    "reward_code",
    "reward_decomposition",
    "decomposition_reward",
    "success_formula",
    "success_threshold",
    "oracle_success",
    "privileged_state",
    "hidden_state",
    "expert_trajectory",
    "expert_demo",
    "expert_policy",
    "replay_buffer",
    "warm_start",
)


def _jsonable(value: Any, depth: int = 0) -> Any:
    if depth > 6:
        return str(value)
    if value is None or isinstance(value, (str, int, float, bool)):
        return value
    if isinstance(value, dict):
        return {
            str(k): _jsonable(v, depth + 1)
            for k, v in value.items()
        }
    if isinstance(value, (list, tuple, set)):
        return [_jsonable(v, depth + 1) for v in list(value)]
    if hasattr(value, "tolist"):
        try:
            return _jsonable(value.tolist(), depth + 1)
        except Exception:
            pass
    return str(value)


def _contains_forbidden_key(path: str) -> bool:
    lower = str(path or "").lower()
    return any(tok in lower for tok in _FORBIDDEN_KEY_TOKENS)


def _sanitize_public_value(value: Any, path: str = "") -> Tuple[Any, List[Dict[str, str]]]:
    redacted: List[Dict[str, str]] = []
    if _contains_forbidden_key(path):
        redacted.append({"path": path or "<root>", "reason": "forbidden_p2_privileged_key"})
        return None, redacted
    if isinstance(value, dict):
        out: Dict[str, Any] = {}
        for key, sub in value.items():
            child_path = f"{path}.{key}" if path else str(key)
            clean, child_redacted = _sanitize_public_value(sub, child_path)
            redacted.extend(child_redacted)
            if child_redacted and clean is None and _contains_forbidden_key(child_path):
                continue
            if clean is not None:
                out[str(key)] = clean
        return out, redacted
    if isinstance(value, (list, tuple, set)):
        out_list: List[Any] = []
        for i, sub in enumerate(list(value)):
            clean, child_redacted = _sanitize_public_value(sub, f"{path}[{i}]")
            redacted.extend(child_redacted)
            if clean is not None:
                out_list.append(clean)
        return out_list, redacted
    return _jsonable(value), redacted


def _space_summary(space: Any) -> Dict[str, Any]:
    if space is None:
        return {}
    out: Dict[str, Any] = {"type": type(space).__name__}
    shape = getattr(space, "shape", None)
    if shape is not None:
        try:
            out["shape"] = [int(x) for x in shape]
        except Exception:
            out["shape"] = list(shape)
    for name in ("n", "dtype"):
        value = getattr(space, name, None)
        if value is not None:
            out[name] = str(value) if name == "dtype" else _jsonable(value)
    nvec = getattr(space, "nvec", None)
    if nvec is not None:
        out["nvec"] = _jsonable(nvec)
    # Reward programs execute against the post-adapter runtime space, not the
    # simulator's pre-adapter schema.  Bounds are therefore part of the public
    # semantic contract rather than an incidental Gym detail.  Keep the
    # summary compact even for image/vector spaces.
    for name in ("low", "high"):
        value = getattr(space, name, None)
        if value is None:
            continue
        try:
            import numpy as np

            arr = np.asarray(value, dtype=np.float64)
            finite = arr[np.isfinite(arr)]
            if finite.size:
                summary: Dict[str, Any] = {
                    "min": float(np.min(finite)),
                    "max": float(np.max(finite)),
                    "all_finite": bool(finite.size == arr.size),
                }
                if np.allclose(finite, finite.reshape(-1)[0]):
                    summary["uniform_value"] = float(finite.reshape(-1)[0])
                out[name] = summary
        except Exception:
            pass
    subspaces = getattr(space, "spaces", None)
    if isinstance(subspaces, dict):
        out["spaces"] = {
            str(key): _space_summary(value)
            for key, value in subspaces.items()
        }
    return out


def normalize_public_spec(
    raw_sim_input: Any,
    *,
    manifest: Any = None,
    env: Any = None,
    include_terminal_intent: bool = True,
) -> Dict[str, Any]:
    """Normalize public P2 task/interface specification.

    This function intentionally admits interface facts and NL intent, while
    dropping known privileged-answer categories. It does not infer new semantics.
    """
    raw = raw_sim_input if isinstance(raw_sim_input, dict) else {}
    public_spec = raw.get("public_spec") if isinstance(raw.get("public_spec"), dict) else {}
    merged: Dict[str, Any] = dict(public_spec)

    aliases = {
        "observation_schema": ("observation_schema", "obs_schema"),
        "observation_semantics": ("observation_semantics", "obs_semantics"),
        "sensor_dictionary": ("sensor_dictionary",),
        "action_schema": ("action_schema",),
        "action_semantics": ("action_semantics",),
        "public_metadata": ("public_metadata", "simulator_metadata"),
        "observation_modality": ("observation_modality", "modality", "env_type"),
        "action_modality": ("action_modality",),
        "interface_notes": ("interface_notes",),
    }
    for target, names in aliases.items():
        if target in merged:
            continue
        for name in names:
            if name in raw and raw.get(name) not in (None, "", {}, []):
                merged[target] = raw.get(name)
                break

    terminal_intent = ""
    if include_terminal_intent:
        for name in ("terminal_intent", "task_hint", "intent"):
            value = raw.get(name)
            if value:
                terminal_intent = str(value).strip()
                break

    env_name = str(raw.get("env_name") or "").strip()
    manifest_summary: Dict[str, Any] = {}
    if manifest is not None:
        manifest_summary = {
            "env_id": getattr(manifest, "env_id", ""),
            "env_description": getattr(manifest, "env_description", ""),
            "observation_dims": _jsonable(getattr(manifest, "observation_dims", {})),
            "action_dims": _jsonable(getattr(manifest, "action_dims", {})),
            "action_types": _jsonable(getattr(manifest, "action_types", {})),
        }

    env_summary = {}
    if env is not None:
        env_summary = {
            "observation_space": _space_summary(getattr(env, "observation_space", None)),
            "action_space": _space_summary(getattr(env, "action_space", None)),
        }

    clean_spec, redacted = _sanitize_public_value(merged, "public_spec")
    if clean_spec is None:
        clean_spec = {}
    return {
        "schema_version": PUBLIC_SPEC_SCHEMA_VERSION,
        "contract": "contracts/P2_PUBLIC_SPEC_RAW_SIM_CONTRACT_2026_07_02.md",
        "permission_tier": "public_spec",
        "env_name": env_name,
        "terminal_intent": terminal_intent,
        "terminal_intent_visible": bool(terminal_intent),
        "public_spec": clean_spec,
        "manifest_summary": manifest_summary,
        "env_space_summary": env_summary,
        "redacted_fields": redacted,
        "forbidden_use": (
            "native_reward_training reward_decomposition success_formula "
            "privileged_state expert_trajectory expert_policy_warm_start"
        ),
        "allowed_use": (
            "semantic_goal_role_stage_inference modality_routing "
            "obs_action_grounding reward_family_hypothesis_generation"
        ),
    }


def persist_public_spec_contract(
    run_dir: Path | str,
    raw_sim_input: Any,
    *,
    manifest: Any = None,
    env: Any = None,
    include_terminal_intent: bool = True,
) -> Dict[str, Any]:
    contract = normalize_public_spec(
        raw_sim_input,
        manifest=manifest,
        env=env,
        include_terminal_intent=include_terminal_intent,
    )
    path = Path(run_dir) / PUBLIC_SPEC_FILENAME
    try:
        path.parent.mkdir(parents=True, exist_ok=True)
        path.write_text(json.dumps(contract, indent=2, sort_keys=True, default=str), encoding="utf-8")
    except Exception:
        pass
    return contract


def public_spec_prompt_block(contract: Dict[str, Any], *, max_chars: int = 6000) -> str:
    if not isinstance(contract, dict):
        return ""
    payload = {
        "permission_tier": contract.get("permission_tier"),
        "terminal_intent_visible": contract.get("terminal_intent_visible"),
        "terminal_intent": contract.get("terminal_intent"),
        "env_name": contract.get("env_name"),
        "public_spec": contract.get("public_spec") or {},
        "manifest_summary": contract.get("manifest_summary") or {},
        "env_space_summary": contract.get("env_space_summary") or {},
        "redacted_field_count": len(contract.get("redacted_fields") or []),
        "allowed_use": contract.get("allowed_use"),
        "forbidden_use": contract.get("forbidden_use"),
    }
    text = json.dumps(payload, indent=2, sort_keys=True, default=str)
    if len(text) > max_chars:
        text = text[: max(0, max_chars - 160)] + (
            "\n...[truncated: full public spec remains in "
            f"{PUBLIC_SPEC_FILENAME}; request targeted resensing if needed]"
        )
    return (
        "\nP2 PUBLIC TASK/INTERFACE SPECIFICATION:\n"
        "This is public task and interface information, not a reward answer. "
        "Use it to ground roles, stages, observation atoms, action meanings, and "
        "reward-family choices. Do not turn native reward, success formulas, "
        "or privileged fields into executable reward terms.\n"
        f"{text}\n"
    )


==> anc/FARL/autorl/paper_success_metric.py <==
"""Paper-facing success metric for fixed-budget multi-seed evaluations.

The main-text number is a seed-level *discovery incidence*: an evaluation unit
is one ``(trial, training_seed)`` policy evaluated for a fixed number of held-
out episodes, and the unit succeeds when official Final OMR is non-zero.  This
must not be confused with the pooled per-episode success probability, which is
reported separately as an appendix statistic.
"""

from __future__ import annotations

import math
from pathlib import Path
from typing import Any, Dict, Iterable, List, Mapping


def _unit_from_metric(
    *,
    iteration: int,
    trial_id: int,
    fallback_seed: int,
    metric: Mapping[str, Any],
    score_eps: float,
) -> Dict[str, Any] | None:
    provenance = metric.get("evaluation_provenance") or {}
    final_omr = (
        provenance.get("final_omr")
        if isinstance(provenance, Mapping)
        else {}
    ) or {}
    if not isinstance(final_omr, Mapping) or not bool(final_omr.get("valid")):
        return None
    try:
        score = float(final_omr.get("score"))
        episodes = int(final_omr.get("episodes"))
        seed = int(provenance.get("seed", metric.get("seed", fallback_seed)))
    except (TypeError, ValueError):
        return None
    if not math.isfinite(score) or episodes <= 0:
        return None
    return {
        "iteration": int(iteration),
        "trial_id": int(trial_id),
        "seed": seed,
        "official_final_omr": score,
        "heldout_episodes": episodes,
        "nonzero": bool(score > float(score_eps)),
    }


def summarize_fixed_budget_seed_success(
    worker_results: Iterable[Mapping[str, Any]],
    *,
    iteration: int,
    score_eps: float = 1e-12,
) -> Dict[str, Any]:
    """Summarize the preregistered paper metric from worker result payloads."""

    units: List[Dict[str, Any]] = []
    identities = set()
    for result in worker_results:
        try:
            trial_id = int(result.get("trial_id"))
        except (TypeError, ValueError):
            continue
        seed_ids = list(result.get("seed_ids") or [])
        for index, metric in enumerate(result.get("metrics_list") or []):
            if not isinstance(metric, Mapping):
                continue
            fallback_seed = seed_ids[index] if index < len(seed_ids) else index
            unit = _unit_from_metric(
                iteration=iteration,
                trial_id=trial_id,
                fallback_seed=int(fallback_seed),
                metric=metric,
                score_eps=score_eps,
            )
            if unit is None:
                continue
            identity = (unit["trial_id"], unit["seed"])
            if identity in identities:
                raise ValueError(f"duplicate evaluation unit: {identity}")
            identities.add(identity)
            units.append(unit)

    if not units:
        raise ValueError("no valid fixed-budget Final-OMR evaluation units")
    episode_budgets = sorted({int(unit["heldout_episodes"]) for unit in units})
    if len(episode_budgets) != 1:
        raise ValueError(
            "paper discovery incidence requires one fixed held-out budget; "
            f"observed {episode_budgets}"
        )
    positive = sum(1 for unit in units if unit["nonzero"])
    scores = [float(unit["official_final_omr"]) for unit in units]
    return {
        "schema_version": "paper.seed_level_discovery_rate.v1",
        "metric_id": "final_omr_nonzero_seed_rate_at_fixed_eval_budget",
        "display_name": f"Discovery Rate@{episode_budgets[0]}",
        "paper_role": "main_text_primary_success_rate",
        "evaluation_unit": "one (trial, training_seed) policy",
        "success_rule": "official held-out Final OMR > 0",
        "final_omr_authority": "environment official success predicate only",
        "heldout_episodes_per_unit": episode_budgets[0],
        "score_epsilon": float(score_eps),
        "iteration": int(iteration),
        "successful_units": positive,
        "valid_units": len(units),
        "rate": float(positive / len(units)),
        "rate_percent": float(100.0 * positive / len(units)),
        "appendix_statistics": {
            "mean_episode_success_rate": float(sum(scores) / len(scores)),
            "best_single_seed_episode_success_rate": float(max(scores)),
        },
        "terminology_guard": (
            "The main-text rate is seed-level discovery incidence, not the "
            "pooled per-episode success probability."
        ),
        "units": sorted(units, key=lambda row: (row["trial_id"], row["seed"])),
    }


def load_iteration_worker_results(
    run_dir: str | Path,
    *,
    iteration: int,
) -> List[Dict[str, Any]]:
    """Load completed worker results for exactly one controller iteration."""

    import json

    root = Path(run_dir) / "breadth_portfolio" / "workers"
    payloads: List[Dict[str, Any]] = []
    for path in sorted(root.glob(f"iter{int(iteration)}_trial*/worker_result.json")):
        payload = json.loads(path.read_text(encoding="utf-8"))
        if payload.get("status") != "completed":
            continue
        payloads.append(payload)
    return payloads



==> anc/FARL/autorl/parallel_seed_cohort.py <==
"""Run independent seeds concurrently, returning one ordinary candidate result.

Each seed owns a separate materialized workdir. The parent still consumes one
complete candidate cohort; no scores, trajectories, or model state are pooled.
"""
from __future__ import annotations

import copy
import multiprocessing
import os
import shutil
import time
from concurrent.futures import ProcessPoolExecutor
from pathlib import Path

from autorl.v2_provenance import atomic_write_json


def enabled(payload):
    cfg = (payload.get("hpo_config") or {}).get("parallel_seed_cohort") or {}
    return bool(cfg.get("enabled") and not payload.get("isolated_cohort_seed")
                and len(payload.get("seed_ids") or []) > 1)


def materialize(payload):
    from autorl.modules.hpo import HPOModule, _pin_existing_parallel_payload_interface
    root = Path(payload["worker_run_dir"])
    cfg = payload["hpo_config"]["parallel_seed_cohort"]
    devices = list(cfg["gpu_tokens"])
    if not devices or len(set(payload["seed_ids"])) != len(payload["seed_ids"]):
        raise ValueError("invalid isolated seed allocation")
    rows = []
    for offset, seed in enumerate(payload["seed_ids"]):
        work = root / "seed_workers" / f"seed{seed}"
        work.mkdir(parents=True, exist_ok=False)
        for source in root.iterdir():
            if source.is_file() and source.name not in {
                "worker_result.json", "heartbeat.v1.json", "parallel_seed_cohort.v1.json",
            }:
                shutil.copy2(source, work / source.name)
        shutil.copytree(root / "stacks", work / "stacks")
        HPOModule._stage_worker_omr_metric(work, payload["active_stack"])
        child = copy.deepcopy(payload)
        token = devices[(int(payload["trial_id"]) * len(payload["seed_ids"]) + offset) % len(devices)]
        child.update(worker_run_dir=str(work), seed_ids=[seed], seeds_per_trial=1,
                     cuda_visible_devices=str(token), isolated_cohort_seed=True)
        affinity = cfg.get("cpu_affinity_per_worker")
        if affinity is not None:
            slot = int(payload["trial_id"]) * len(payload["seed_ids"]) + offset
            if slot >= len(affinity) or not affinity[slot]:
                raise ValueError("missing CPU allocation for isolated seed")
            child["cpu_affinity"] = list(affinity[slot])
        child = _pin_existing_parallel_payload_interface(child, parent_run_dir=payload["parent_run_dir"])
        if child.get("interface_generation_preflight_faults"):
            raise ValueError(str(child["interface_generation_preflight_faults"]))
        rows.append(child)
    atomic_write_json(root / "parallel_seed_cohort.v1.json", {
        "schema_version": "parallel_seed_cohort.v1", "trial_id": payload["trial_id"],
        "genome_id": payload["genome_id"], "seed_ids": payload["seed_ids"],
        "status": "dispatched", "shared_learner_state": False,
        "workers": [{k: row[k] for k in ("worker_run_dir", "seed_ids", "cuda_visible_devices", "cpu_affinity")
                     if k in row} for row in rows],
    })
    return rows


def merge(payload, results, *, started_at):
    from autorl.modules.hpo import _parallel_worker_interface_generation_receipt
    by_seed = {}
    for row in results:
        seeds = row.get("seed_ids") or []
        if len(seeds) != 1 or seeds[0] in by_seed:
            raise ValueError("duplicate or missing isolated seed identity")
        if any(row.get(key) != payload.get(key) for key in ("trial_id", "genome_id", "active_stack", "hyperparams")):
            raise ValueError("isolated seed candidate identity changed")
        by_seed[seeds[0]] = row
    if set(by_seed) != set(payload["seed_ids"]):
        raise ValueError("isolated seed cohort is incomplete")
    ordered = [by_seed[s] for s in payload["seed_ids"]]
    result = copy.deepcopy(ordered[0])
    interface = _parallel_worker_interface_generation_receipt(payload)
    result.update(worker_run_dir=payload["worker_run_dir"], seed_ids=list(payload["seed_ids"]),
                  scores=[], metrics_list=[], replay_buffer_registry=[], budget_usage={"per_trial": []},
                  worker_started_at=started_at, worker_finished_at=time.time(),
                  assignment=copy.deepcopy(payload.get("assignment") or {}),
                  interface_generation_receipt=interface,
                  interface_generation_tuple=interface.get("worker_local_interface_generation_tuple") or {},
                  cuda_visible_devices=payload["hpo_config"]["parallel_seed_cohort"]["gpu_tokens"],
                  pipeline_memory=copy.deepcopy(payload.get("pipeline_memory") or {}))
    for row in ordered:
        if len(row.get("scores") or []) != 1 or len(row.get("metrics_list") or []) != 1:
            raise ValueError("isolated seed has malformed measurement")
        result["scores"].extend(row["scores"])
        result["metrics_list"].extend(row["metrics_list"])
        result["budget_usage"]["per_trial"].extend((row.get("budget_usage") or {}).get("per_trial") or [])
        result["replay_buffer_registry"].extend(row.get("replay_buffer_registry") or [])
    result["status"] = "completed" if all(r.get("status") == "completed" for r in ordered) and interface.get("valid") else "worker_failed"
    result["parallel_seed_cohort"] = {"enabled": True, "child_statuses": {
        str(s): by_seed[s].get("status") for s in payload["seed_ids"]},
        "child_workdirs": [row["worker_run_dir"] for row in ordered]}
    return result


def run_seed(payload):
    """Pin independent learner execution without changing its training recipe."""
    from autorl.modules.hpo import _hpo_parallel_trial_worker
    cores = payload.get("cpu_affinity")
    if cores is not None:
        selected = set(cores)
        if not selected or not selected <= os.sched_getaffinity(0):
            raise ValueError("isolated seed CPU allocation is outside available CPUs")
        # BLAS/PyTorch may already have native threads after child imports.
        # Pin them as well; threads created later inherit this CPU allocation.
        for task in Path("/proc/self/task").iterdir():
            try:
                os.sched_setaffinity(int(task.name), selected)
            except ProcessLookupError:
                pass
        atomic_write_json(Path(payload["worker_run_dir"]) / "compute_allocation.v1.json", {
            "schema_version": "learner_compute_allocation.v1", "pid": os.getpid(),
            "cpu_affinity": sorted(os.sched_getaffinity(0)),
            "cuda_visible_devices": payload.get("cuda_visible_devices"),
            "omp_num_threads": os.environ.get("OMP_NUM_THREADS"),
            "training_recipe_changed": False,
        })
    return _hpo_parallel_trial_worker(payload)


def run(payload):
    started_at = time.time()
    children = materialize(payload)
    with ProcessPoolExecutor(max_workers=len(children), mp_context=multiprocessing.get_context("spawn"),
                             max_tasks_per_child=1) as pool:
        futures = [pool.submit(run_seed, row) for row in children]
        results = [future.result() for future in futures]
    result = merge(payload, results, started_at=started_at)
    from types import SimpleNamespace
    from autorl.modules.hpo import HPOModule
    parent = SimpleNamespace(run_dir=Path(payload["worker_run_dir"]))
    for child in children:
        HPOModule(None, {})._merge_breadth_worker_artifacts(parent, child["worker_run_dir"])
    atomic_write_json(Path(payload["worker_run_dir"]) / "worker_result.json", result)
    return result


==> anc/FARL/autorl/pessimistic_commit.py <==
"""V4 pessimistic commitment helpers.

Exploration may be optimistic, but promotion/commit decisions should use a
lower confidence bound once uncertainty is credible.  The helper is deliberately
small so representation, reward, and future actuator bandits share one rule.
"""

from __future__ import annotations

import math
from statistics import mean, stdev
from typing import Any, Dict, Iterable, List, Optional


def numeric_scores(scores: Iterable[Any]) -> List[float]:
    out: List[float] = []
    for x in scores or []:
        try:
            v = float(x)
        except Exception:
            continue
        if math.isfinite(v):
            out.append(v)
    return out


def lcb_commit_score(
    scores: Iterable[Any],
    *,
    lambda_: float = 0.5,
    proxy_risk: float = 0.0,
    min_samples_for_lcb: int = 3,
) -> Dict[str, Any]:
    vals = numeric_scores(scores)
    n = len(vals)
    mu = float(mean(vals)) if vals else float("-inf")
    sample_std = float(stdev(vals)) if n >= 2 else 0.0
    se = sample_std / math.sqrt(n) if n >= 2 else 0.0
    sigma_reliable = n >= int(min_samples_for_lcb)
    pessimism = float(lambda_) * se if sigma_reliable else 0.0
    score = mu - pessimism - float(proxy_risk)
    return {
        "schema_version": "lcb_commit_score.v1",
        "mean": mu,
        "n": n,
        "std": sample_std,
        "se": se,
        "lambda": float(lambda_),
        "proxy_risk": float(proxy_risk),
        "sigma_reliable": bool(sigma_reliable),
        "commit_score": float(score),
    }


def scalar_lcb(
    value: Any,
    *,
    uncertainty: float,
    lambda_: float = 0.5,
    proxy_risk: float = 0.0,
    sigma_reliable: bool = True,
) -> Dict[str, Any]:
    try:
        mu = float(value)
    except Exception:
        mu = 0.0
    unc = max(0.0, float(uncertainty))
    pessimism = float(lambda_) * unc if sigma_reliable else 0.0
    return {
        "schema_version": "scalar_lcb_commit_score.v1",
        "mean": mu,
        "uncertainty": unc,
        "lambda": float(lambda_),
        "proxy_risk": float(proxy_risk),
        "sigma_reliable": bool(sigma_reliable),
        "commit_score": float(mu - pessimism - float(proxy_risk)),
    }


def lcb_prefers_challenger(
    challenger: Dict[str, Any],
    incumbent: Dict[str, Any],
    *,
    tolerance: float = 0.0,
) -> Optional[bool]:
    if not challenger.get("sigma_reliable") or not incumbent.get("sigma_reliable"):
        return None
    diff = float(challenger["commit_score"]) - float(incumbent["commit_score"])
    if diff > float(tolerance):
        return True
    if diff < -float(tolerance):
        return False
    return None


==> anc/FARL/autorl/pipeline.py <==
"""AutoRL-X: Pipeline Orchestrator
==================================
Chains the 5 modules sequentially, passing a shared PipelineState.

Every run gets an isolated directory:
  outputs/{env_id}_{YYYYMMDD_HHMMSS}/
    ├── env_adapter.py        (generated env code)
    ├── manifest.json         (topology report)
    ├── mdp_report.json       (fingerprint + bottlenecks)
    ├── algorithm_config.json
    ├── reward_config.json
    └── hpo_result.json
"""

import copy
import csv
import json
import logging
import math
import shutil
import time
from datetime import datetime
from pathlib import Path
from typing import Any, Dict, Optional

import yaml

from autorl.data_types import DiagnosticReport, PipelineState
from autorl.coordinate_governor import (
    axis_for_directives,
    choose_axis,
)
from autorl.closed_loop_audit import (
    write_budget_execution_audit,
    write_exploration_audit,
    write_reward_term_attribution,
)
from autorl.evidence_ledger import (
    count_stack_artifacts,
    record_actuator_event,
    stack_snapshot,
)
from autorl.global_falsifier import run_global_falsifier
from autorl.goal_omr_verifier import run_goal_omr_verifier
from autorl.interface_coupling import (
    activate_interface_coupling,
    active_interface_contract,
    current_targeted_dependency_evidence,
    deactivate_interface_coupling,
    record_interface_pair,
    should_enable_interface_coupling,
)
from autorl.pessimistic_commit import lcb_commit_score, lcb_prefers_challenger
from autorl.reward_bandit import (
    reward_arm_record,
    reward_bandit_summary,
    write_reward_bandit_summary,
)
from autorl.stack_champion import (
    changed_slots_from_directives,
    persist_stack_champion,
    stack_champion_snapshot,
)
from autorl.llm.client import LLMClient
from autorl.modules.env_synthesis import EnvSynthesisModule
from autorl.modules.mdp_perception import MDPPerceptionModule
from autorl.modules.algorithm_selector import AlgorithmSelectorModule
from autorl.modules.reward_designer import RewardDesignerModule
from autorl.modules.hpo import HPOModule
from autorl.repro import LLMCallLogger, set_global_seed, snapshot_configs
from contracts.schemas import validate

logger = logging.getLogger("autorl.pipeline")


from autorl.core_ablation import proposal_boundary
from autorl import ablation_time_control


class AutoRLPipeline:
    """Main orchestrator for the AutoRL-X framework."""

    def __init__(
        self,
        llm_config_path: str = "config/llm.yaml",
        ai_coding_config_path: str = "config/ai_coding.yaml",
        pipeline_config_path: str = "config/pipeline.yaml",
        known_envs_path: str = "config/known_envs.yaml",
        output_base: str = "outputs",
    ):
        # Load pipeline config
        with open(pipeline_config_path, "r") as f:
            self.config = yaml.safe_load(f)["pipeline"]

        # Setup logging
        log_level = self.config.get("log_level", "INFO")
        logging.basicConfig(
            level=getattr(logging, log_level),
            format="%(asctime)s | %(name)-30s | %(levelname)-5s | %(message)s",
            datefmt="%H:%M:%S",
        )

        # Two LLM clients: one for reasoning, one for code generation.  V7 can
        # optionally route them through a budget-aware model policy; existing
        # configs remain byte-compatible unless pipeline.model_router.enabled.
        model_router_cfg = self.config.get("model_router") or {}
        self.model_router_config_path = None
        if isinstance(model_router_cfg, dict) and model_router_cfg.get("enabled"):
            try:
                from autorl.model_router import (
                    load_router_config,
                    RoutingLLMClient,
                )
                router_path = model_router_cfg.get(
                    "config_path", "config/llm_v7_budget.yaml"
                )
                self.model_router_config_path = router_path
                router = load_router_config(router_path)
                self.llm = RoutingLLMClient(
                    base_config_path=llm_config_path,
                    router_config_path=router_path,
                    default_purpose="routine_reasoning",
                    router_cfg=router,
                )
                self.coding_llm = RoutingLLMClient(
                    base_config_path=ai_coding_config_path,
                    router_config_path=router_path,
                    default_purpose="coding",
                    router_cfg=router,
                )
                self.model_router_config = router
            except Exception as e:
                logger.warning("V7 model router disabled after init failure: %s", e)
                self.llm = LLMClient(config_path=llm_config_path)
                self.coding_llm = LLMClient(config_path=ai_coding_config_path)
                self.model_router_config = None
        else:
            self.llm = LLMClient(config_path=llm_config_path)
            self.coding_llm = LLMClient(config_path=ai_coding_config_path)
            self.model_router_config = None

        self.output_base = Path(output_base)
        self.known_envs_path = known_envs_path
        self.pipeline_config_path = pipeline_config_path
        # Track these so repro.snapshot_configs can freeze a copy per run.
        self.llm_config_path = llm_config_path
        self.ai_coding_config_path = ai_coding_config_path
        # Default warn-only; experiments can flip to strict via pipeline.yaml.
        self.strict_contracts = bool(self.config.get("strict_contracts", False))
        # Seed for global randomness; experiments override per run.
        self.global_seed = int(self.config.get("seed", 0))

        logger.info("AutoRL-X Pipeline initialized")
        logger.info(f"  Reasoning LLM : {self.llm.model}")
        logger.info(f"  AI Coding LLM : {self.coding_llm.model}")
        logger.info(f"  Strict contracts: {self.strict_contracts}")
        logger.info(f"  Global seed   : {self.global_seed}")

    # ----------------------------------------------------------
    # Run the pipeline
    # ----------------------------------------------------------

    def run(self, task_description: str,
            task_data_path: Optional[str] = None) -> PipelineState:
        """Run the complete AutoRL-X pipeline.

        Args:
            task_description: Natural language description of the RL task.
            task_data_path: Optional path to a structured data file (CSV/JSON)
                the task refers to — e.g. a TSP distance matrix (Pillar 1). It
                is copied into the run directory so generated env code can load
                it relative to its own __file__.

        Returns:
            PipelineState with all module outputs populated.
        """
        # --- Create isolated run directory ---
        run_dir = self._create_run_dir(task_description)

        logger.info("=" * 70)
        logger.info("  AutoRL-X Pipeline — START")
        logger.info(f"  Task : {task_description[:80]}...")
        logger.info(f"  Run  : {run_dir}")
        logger.info("=" * 70)

        # Save task description to run dir
        (run_dir / "task.txt").write_text(task_description)
        if getattr(self, "model_router_config", None):
            try:
                from autorl.model_router import persist_router_snapshot

                persist_router_snapshot(run_dir, self.model_router_config)
            except Exception:
                logger.debug("model router snapshot skipped", exc_info=True)

        # ---- Pillar 1: structured-data ingestion ----
        # A combinatorial-optimization task (e.g. TSP) arrives as NL + a data
        # file. Copy it into the run dir under a canonical name so every
        # generated adapter — exec'd with __file__ pointing into the run dir —
        # can load it with a path relative to itself.
        copied_data_path: Optional[str] = None
        if task_data_path:
            src = Path(task_data_path)
            if not src.exists():
                raise FileNotFoundError(f"task data file not found: {src}")
            dst = run_dir / f"task_data{src.suffix.lower()}"
            dst.write_bytes(src.read_bytes())
            copied_data_path = str(dst)
            logger.info(f"Task data ingested: {src} → {dst.name}")

        # ---- Reproducibility layer ----
        # 1. Freeze every config used into run_dir/configs/.
        # 2. Seed all randomness sources.
        # 3. Bind a per-run LLM call logger to both LLM clients.
        _config_snapshot_paths = [
            self.pipeline_config_path,
            self.llm_config_path,
            self.ai_coding_config_path,
            self.known_envs_path,
        ]
        if getattr(self, "model_router_config_path", None):
            _config_snapshot_paths.append(self.model_router_config_path)
        snapshot_configs(run_dir, _config_snapshot_paths)
        set_global_seed(self.global_seed)
        call_logger = LLMCallLogger(run_dir)
        self.llm.bind_logger(call_logger)
        self.coding_llm.bind_logger(call_logger)

        # Initialize pipeline state
        state = PipelineState(
            task_description=task_description,
            run_dir=run_dir,
            task_data_path=copied_data_path,
        )
        self._bind_runtime_config(state)

        pipeline_exc: Optional[BaseException] = None
        try:
            self._init_wall_clock_budget(state)
            # --- Input Resolver: normalize the input before M1 ---
            # Guarantees state.task_description is a complete NL statement and,
            # if the task needs instance data, state.task_data_path points at a
            # CSV — so M1-M5 are identical across NL-only / data-only / NL+data.
            if self._is_pillar1_tsp_request(state):
                logger.info(
                    "[PILLAR1] structured TSP input detected; skipping "
                    "LLM InputResolver and preserving attached data file"
                )
            else:
                state = self._run_input_resolver(state)

            # --- Module 1: Env Synthesis (once) ---
            m1 = EnvSynthesisModule(
                llm=self.llm,
                coding_llm=self.coding_llm,
                config=self.config.get("env_synthesis", {}),
                known_envs_path=self.known_envs_path,
            )
            # B6 fix (2026-05-28): M1 was previously called bare; a single LLM
            # connection error inside _classify/_propose_packages would
            # propagate straight up and kill the whole run before the
            # controller (which has its own ENV_SYNTH_FAULT path) ever got a
            # chance to recover. We now catch transient LLM failures, attempt
            # a deterministic keyword-based fallback against known_envs.yaml,
            # and only raise when even the fallback can't seat M1.
            try:
                state = m1.run(state)
            except RuntimeError as m1_exc:
                if "LLM call failed" not in str(m1_exc):
                    raise
                logger.error(
                    f"M1 crashed on LLM error: {m1_exc}. Attempting "
                    "keyword-fallback against known_envs.yaml ..."
                )
                fallback_ok = self._m1_keyword_fallback(state, m1)
                if not fallback_ok:
                    logger.error(
                        "M1 keyword-fallback did not match any known env; "
                        "re-raising original error so the driver can record "
                        "a partial result.json."
                    )
                    raise
                logger.warning(
                    "M1 keyword-fallback seated a known-env adapter without "
                    "calling the LLM. Pipeline continuing."
                )
            try:
                from autorl.v2_runtime import ensure_active_stack

                ensure_active_stack(state)
                from autorl.experience_pool import init_bank_with_kb

                init_bank_with_kb(
                    state,
                    self.config.get("experience_pool_dir"),
                    int(self.config.get("experience_pool_top_k", 5)),
                )
            except Exception as e:
                logger.warning(f"v2 active stack / KB initialization failed: {e}")
            # Capture BEFORE M2 Phase A flips needs_mdp_design to False, so
            # the controller knows whether MDP redesign ("M2A") is even
            # possible (library-backed envs cannot have their physics
            # redesigned).
            state.original_needs_mdp_design = bool(state.manifest.needs_mdp_design)
            validate(state, "after_m1", strict=self.strict_contracts)

            # --- OMR: resolve the objective evaluation metric (after M1) ---
            # Auto-generates objective_metric.py — the env-provided ground-truth
            # yardstick, independent of any reward M4 designs. Failure here is
            # non-fatal (evaluation-only); the run continues.
            try:
                state = self._run_omr(state)
            except Exception as e:
                logger.warning(f"OMR failed (non-fatal, eval-only): {e}")

            # --- Module 2: MDP Architect + Goal Discovery (once up front) ---
            state = self._run_m2(state)
            try:
                from autorl.coverage_diagnostics import propose_coverage_targets

                propose_coverage_targets(state, llm=self.llm)
            except Exception as e:
                logger.warning(f"v2 coverage target proposal failed: {e}")
            if (state.env_provenance is not None
                    and state.env_provenance.omr_rebuild_required_after_m2a):
                logger.info(
                    "[OMR invalidation] M2A-capable/generated env path detected; "
                    "rebuilding objective_metric.py after M2 so OMR matches the "
                    "latest adapter/semantics."
                )
                try:
                    state = self._run_omr(state)
                except Exception as e:
                    logger.warning(f"post-M2 OMR rebuild failed (non-fatal): {e}")

            # --- GCOS: goal-conditional observation selection (first pass) ---
            # Reads GoalSpec from M2, prunes raw obs to a goal-relevant subset.
            # Auto-skips on small envs. Writes obs_selection.json so M4 sandbox,
            # M5 training and OMR eval all see the reduced obs uniformly.
            state = self._run_gcos(state)

            # --- Modules 3-5 under the staged-escalation closed-loop controller ---
            state = self._controller_loop(state)

            validate(state, "after_pipeline", strict=self.strict_contracts)

            logger.info("=" * 70)
            logger.info("  AutoRL-X Pipeline — COMPLETE")
            logger.info(f"  Artifacts saved to: {run_dir}")
            logger.info("=" * 70)

            self._print_summary(state)
            return state
        except Exception as e:
            pipeline_exc = e
            raise
        finally:
            # Reporting / budget artifacts are best-effort and must not hide the
            # original pipeline exception.
            try:
                state = self._run_outcome_evaluator(state, pipeline_exc)
            except Exception as e:
                logger.warning(f"outcome evaluator finalization failed: {e}")
            try:
                self._write_budget_usage(state)
            except Exception as e:
                logger.warning(f"budget usage finalization failed: {e}")
            try:
                from autorl.experience_pool import export_run_to_experience_pool
                from autorl.v2_reporting import write_v2_dashboard

                write_v2_dashboard(state)
                export_run_to_experience_pool(
                    state, self.config.get("experience_pool_dir")
                )
            except Exception as e:
                logger.warning(f"v2 finalization failed: {e}")
            # Detach + close the per-run logger no matter how the run ends.
            self.llm.bind_logger(None)
            self.coding_llm.bind_logger(None)
            call_logger.close()

    def _init_wall_clock_budget(self, state: PipelineState) -> None:
        # Experiment entry points may construct PipelineState manually and call
        # private module runners instead of run(). Bind the same runtime config
        # contract here so those paths cannot silently lose V5 worker config.
        self._bind_runtime_config(state)
        raw = self.config.get("wall_clock_budget_hours", 0.0)
        try:
            hours = float(raw)
        except Exception as e:
            raise ValueError(
                f"wall_clock_budget_hours must be numeric, got {raw!r}"
            ) from e
        if hours < 0:
            raise ValueError(
                f"wall_clock_budget_hours must be >= 0, got {hours}"
            )
        state.wall_clock_start = time.time()
        # A repaired ablation keeps the original arm's absolute deadline.
        # Restarting a process cannot grant another 24/48 hours of dispatch.
        ablation = self.config.get("core_ablation") or {}
        if ablation.get("wall_clock_start") is not None:
            state.wall_clock_start = float(ablation["wall_clock_start"])
        state.wall_clock_budget_seconds = hours * 3600.0 if hours > 0 else 0.0
        state.wall_clock_exhausted = False
        state.budget_usage.update({
            "schema_version": "budget_usage.v1",
            "wall_clock_budget_s": state.wall_clock_budget_seconds,
            "wall_clock_start": state.wall_clock_start,
            "per_trial": [],
            "iters_aborted_by_budget": 0,
        })
        if state.wall_clock_budget_seconds <= 0:
            logger.info("Wall-clock budget guard disabled; v2 scheduler is anytime/autonomous")
        else:
            logger.info(
                f"Wall-clock budget: {state.wall_clock_budget_seconds:.0f}s"
            )

    def _bind_runtime_config(self, state: PipelineState) -> None:
        """Attach non-artifact runtime config to a manually created state.

        Several experiment drivers intentionally bypass ``run()`` so they can
        provide a prebuilt raw-sim PipelineState. This helper keeps those paths
        behaviorally identical to the canonical entry point.
        """
        state.pipeline_config = self.config
        configured = dict(self.config.get("trajectory_evidence") or {})
        if not (getattr(state, "trajectory_evidence_config", {}) or {}):
            state.trajectory_evidence_config = configured
        if getattr(state, "trajectory_evidence_run_dir", None) is None:
            state.trajectory_evidence_run_dir = state.run_dir
        if isinstance(getattr(state, "pipeline_memory", None), dict):
            joint_cfg = self.config.get("joint_search_controller") or {}
            state.pipeline_memory["v9_control_active"] = bool(
                joint_cfg.get("enabled", True)
            )

    def _wall_clock_exhausted(self, state: PipelineState) -> bool:
        from autorl.core_ablation import budget_exhausted
        if budget_exhausted(state):
            return True
        from autorl.adaptive_exploration_protocol import settings as adaptive_settings
        if adaptive_settings(state):
            return False  # elapsed time is a review signal, not a hidden cutoff
        budget = float(getattr(state, "wall_clock_budget_seconds", 0.0) or 0.0)
        start = float(getattr(state, "wall_clock_start", 0.0) or 0.0)
        if budget <= 0 or start <= 0:
            return False
        try:
            exhausted = (time.time() - start) >= budget
        except Exception as e:
            logger.warning(f"wall-clock guard skipped after time error: {e}")
            return False
        if exhausted and not getattr(state, "wall_clock_exhausted", False):
            state.wall_clock_exhausted = True
            state.budget_usage["iters_aborted_by_budget"] = (
                int(state.budget_usage.get("iters_aborted_by_budget", 0)) + 1
            )
            logger.warning(
                "Wall-clock budget exhausted; no new controller work will start"
            )
        return exhausted

    def _run_outcome_evaluator(
        self,
        state: PipelineState,
        pipeline_exc: Optional[BaseException] = None,
    ) -> PipelineState:
        from autorl.modules.outcome_evaluator import OutcomeEvaluator

        evaluator = OutcomeEvaluator(self.config.get("outcome_evaluator", {}))
        return evaluator.run(state, pipeline_exc=pipeline_exc)

    def _write_budget_usage(self, state: PipelineState) -> None:
        data = dict(getattr(state, "budget_usage", {}) or {})
        start = float(getattr(state, "wall_clock_start", 0.0) or 0.0)
        budget = float(getattr(state, "wall_clock_budget_seconds", 0.0) or 0.0)
        used = max(0.0, time.time() - start) if start > 0 else 0.0
        data.update({
            "schema_version": "budget_usage.v1",
            "wall_clock_budget_s": budget,
            "wall_clock_used_s": used,
            "wall_clock_exhausted": bool(
                getattr(state, "wall_clock_exhausted", False)
            ),
            "iters_completed": int(getattr(state, "pipeline_iteration", 0) or 0),
            "iters_aborted_by_budget": int(
                data.get("iters_aborted_by_budget", 0) or 0
            ),
            "per_trial": data.get("per_trial", []),
        })
        state.budget_usage = data
        (state.run_dir / "budget_usage.json").write_text(
            json.dumps(data, indent=2, default=str),
            encoding="utf-8",
        )

    # ----------------------------------------------------------
    # Run directory management
    # ----------------------------------------------------------

    def _create_run_dir(self, task_description: str) -> Path:
        """Create an isolated, timestamped run directory."""
        # Derive a slug from the task description
        slug = "_".join(task_description.lower().split()[:4])
        slug = "".join(c if c.isalnum() or c == "_" else "" for c in slug)
        slug = slug[:40] or "run"

        timestamp = datetime.now().strftime("%Y%m%d_%H%M%S")
        run_dir = self.output_base / f"{slug}_{timestamp}"
        run_dir.mkdir(parents=True, exist_ok=True)

        logger.info(f"Created run directory: {run_dir}")
        return run_dir

    # ----------------------------------------------------------
    # Summary
    # ----------------------------------------------------------

    def _print_summary(self, state: PipelineState):
        logger.info("\n--- Run Summary ---")
        if state.manifest:
            m = state.manifest
            logger.info(f"  env_id       : {m.env_id}")
            logger.info(f"  env_source   : {m.env_source.value}")
            logger.info(f"  agent_type   : {m.agent_type.value}")
            logger.info(f"  num_agents   : {m.num_agents}")
            logger.info(f"  cooperation  : {m.cooperation_type.value}")
            logger.info(f"  obs_dims     : {m.observation_dims}")
            logger.info(f"  act_dims     : {m.action_dims}")

        if state.goal_spec:
            gs = state.goal_spec
            logger.info(f"  goal_type    : {gs.objective_type}")
            logger.info(f"  primary_goal : {gs.primary_goal[:80]}")
            logger.info(f"  confidence   : {gs.confidence:.2f}")
            if gs.secondary_goals:
                logger.info(f"  sub_goals    : {gs.secondary_goals}")
            if gs.unsolved_dimensions:
                logger.info(f"  ⚠ unsolved dims: {gs.unsolved_dimensions}")

        if state.hpo_result:
            logger.info(f"  best_IQM     : {state.hpo_result.best_iqm:.4f}")
            logger.info(f"  best_params  : {state.hpo_result.best_hyperparams}")
            logger.info(f"  goal_align   : {state.goal_alignment_score:.2f}")
            logger.info(f"  plots dir    : {state.run_dir / 'plots'}")
            logger.info(f"  tensorboard  : tensorboard --logdir {state.run_dir / 'tensorboard'}")

    # ──────────────────────────────────────────────────────────────────────
    # Module runners (single source of truth for instantiation)
    # ──────────────────────────────────────────────────────────────────────

    def _m1_keyword_fallback(self, state, m1) -> bool:
        """B6 fix (2026-05-28): when M1's LLM calls have exhausted retries
        (transient network outage), try to seat a known-env adapter purely
        from `known_envs.yaml` keyword matching against the task description.

        Returns True iff state.manifest / state.env_provenance got populated
        and the adapter file landed under run_dir. False otherwise (caller
        re-raises the original LLM error)."""
        task = state.task_description or ""
        # Prefer the raw_sim_input env_name when present — that's the exact
        # gym id user supplied (e.g. "Ant-v4"). Fall back to task NL.
        env_name = ""
        if getattr(state, "raw_sim_input", None):
            env_name = (state.raw_sim_input.get("env_name") or "").strip()
        probe = f"{env_name} {task}".strip().lower()

        match = None
        for matched_id, spec in m1.known_envs.items():
            for kw in spec.get("keywords", []) or []:
                kw_lc = str(kw).strip().lower()
                if kw_lc and kw_lc in probe:
                    if match is None or len(kw_lc) > match[0]:
                        match = (len(kw_lc), matched_id, kw_lc)
        if match is None:
            logger.warning(
                f"[M1-fallback] no keyword match for "
                f"probe='{probe[:120]}' — cannot recover."
            )
            return False

        matched_id, matched_kw = match[1], match[2]
        logger.warning(
            f"[M1-fallback] keyword '{matched_kw}' → registry entry "
            f"'{matched_id}'. Generating known-env wrapper WITHOUT LLM."
        )
        try:
            spec = m1.known_envs[matched_id]
            env_id = m1._extract_env_id(spec) or matched_id
            # Hand-build the minimal adapter (no LLM call). The known env
            # template just imports the library and exposes make_env().
            adapter_code = self._render_known_env_adapter_stub(spec)
            run_dir = state.run_dir
            adapter_path = run_dir / "env_adapter.py"
            # Walk through M1's post-codegen pipeline WITHOUT touching the
            # LLM. _instantiate_env and _topology_from_env are pure Python;
            # _build_manifest / _save_manifest are dataclass builders.
            from autorl.data_types import EnvSourceType
            env = m1._instantiate_env(adapter_code, adapter_path)
            topology = m1._topology_from_env(env)
            # _topology_from_env hardcodes "discrete" — fix per real space.
            try:
                import gymnasium as _gym
                if isinstance(env.action_space, _gym.spaces.Box):
                    topology["action_types"] = {"agent_0": "continuous"}
                    topology["action_dims"]  = {"agent_0": int(env.action_space.shape[0])}
            except Exception:
                pass
            manifest = m1._build_manifest(
                env_id, state.task_description,
                EnvSourceType.CLASSIC_LIBRARY,
                topology, adapter_code, str(adapter_path),
                False,  # needs_mdp_design
                task_data_path=state.task_data_path,
                matched_id=matched_id,
            )
            m1._commit_verified_interface(
                run_dir=run_dir,
                adapter_code=adapter_code,
                env=env,
                manifest=manifest,
                actor="M1_DETERMINISTIC_FALLBACK",
                reason="verified_registry_fallback_materialization",
            )
            m1._atomic_text(run_dir / "env_shell.py", adapter_code)
            m1._save_manifest(manifest, run_dir)
            state.env = env
            state.manifest = manifest
            state.env_provenance = manifest.env_provenance
            logger.warning(
                f"[M1-fallback] adapter seated at {adapter_path} "
                f"(env_id='{env_id}'). Continuing pipeline."
            )
            return True
        except Exception as fb_exc:
            logger.error(f"[M1-fallback] adapter seat failed: {fb_exc}", exc_info=True)
            return False

    @staticmethod
    def _render_known_env_adapter_stub(spec: Dict[str, Any]) -> str:
        """Minimal adapter the M1-fallback writes when LLM is unavailable.
        Mirrors the make_call from known_envs.yaml; downstream modules
        (M2/M4/M5) build on top via the canonical env_builder."""
        from autorl.known_env_adapter import render_known_env_adapter_stub

        return render_known_env_adapter_stub(spec)

    def _run_input_resolver(self, state: PipelineState) -> PipelineState:
        from autorl.modules.input_resolver import InputResolver
        return InputResolver(
            self.llm, self.coding_llm, self.config.get("input_resolver", {})
        ).run(state)

    def _is_pillar1_tsp_request(self, state: PipelineState) -> bool:
        """Detect the deterministic structured-data TSP path before M1.

        This keeps the core Pillar-1 smoke path independent of the NL input
        resolver: a task description plus a square CSV is already sufficient
        for M1 to synthesize the canonical constructive TSP environment.
        """
        if not state.task_data_path:
            return False
        text = (state.task_description or "").lower()
        path = Path(state.task_data_path)
        if not (
            "tsp" in text
            or "traveling salesman" in text
            or "travelling salesman" in text
            or "tsp" in path.name.lower()
        ):
            return False
        try:
            with path.open("r", newline="") as f:
                rows = list(csv.reader(f))
            matrix = []
            for row in rows:
                cells = [c.strip() for c in row if c.strip() != ""]
                if not cells:
                    continue
                try:
                    matrix.append([float(c) for c in cells])
                    continue
                except ValueError:
                    pass
                try:
                    matrix.append([float(c) for c in cells[1:]])
                except ValueError:
                    continue
            return bool(matrix) and all(len(r) == len(matrix) for r in matrix)
        except Exception as e:
            logger.warning(f"[PILLAR1] TSP input precheck skipped: {e}")
            return False

    def _run_omr(self, state: PipelineState) -> PipelineState:
        from autorl.modules.objective_metric_resolver import ObjectiveMetricResolver
        before = {
            **stack_snapshot(state),
            "omr_artifact_count": count_stack_artifacts(state.run_dir, "omr"),
            "objective_metric_path": getattr(state, "objective_metric_path", None),
        }
        state = ObjectiveMetricResolver(
            self.llm, self.config.get("objective_metric_resolver", {})
        ).run(state)
        after = {
            **stack_snapshot(state),
            "omr_artifact_count": count_stack_artifacts(state.run_dir, "omr"),
            "objective_metric_path": getattr(state, "objective_metric_path", None),
        }
        record_actuator_event(
            state,
            face="goal_omr",
            action="omr_resolve_objective",
            before=before,
            after=after,
            expected_delta={"objective_metric_path": "write_or_update"},
            evidence={"evaluation_ran": False, "no_change_allowed": False},
        )
        return state

    @proposal_boundary
    def _run_gcos(self, state: PipelineState) -> PipelineState:
        """GCOS first-pass — goal-conditional obs selection after M2.

        Auto-skips on small envs (< min_obs_dim). Writes obs_selection.json
        so every downstream env build (M4 sandbox, M5 training, eval) picks
        up the reduced obs space automatically via env_builder.
        """
        if (state.manifest is not None
                and getattr(state.manifest.env_provenance, "problem_class", None) == "tsp"):
            logger.info(
                "[PILLAR1] skipping GCOS for structured TSP; canonical obs "
                "coordinates are already compact and semantically fixed"
            )
            state.selected_obs_indices = []
            state.obs_selection_report = {
                "skipped": True,
                "reason": "pillar1_tsp_structured_obs",
            }
            path = state.run_dir / "obs_selection_report.json"
            path.write_text(json.dumps(state.obs_selection_report, indent=2))
            return state
        from autorl.modules.obs_selection import ObservationSelectionModule
        before = {
            **stack_snapshot(state),
            "selected_obs_indices": list(getattr(state, "selected_obs_indices", []) or []),
        }
        try:
            state = ObservationSelectionModule(
                self.llm, self.config.get("obs_selection", {})
            ).run(state)
        except Exception as e:
            state.obs_selection_report = {
                "skipped": True,
                "reason": "gcos_failed_typed_degrade_keep_current_selection",
                "error": f"{type(e).__name__}: {e}",
            }
            state.pipeline_memory.setdefault("llm_typed_fallbacks", []).append({
                "module": "GCOS",
                "purpose": "obs_selection",
                "controller_iter": int(state.pipeline_iteration),
                "error": f"{type(e).__name__}: {e}",
                "llm_failure": getattr(self.llm, "last_failure", None),
                "fallback": "keep_current_obs_selection",
            })
            logger.warning("[GCOS] typed degradation; keeping current obs selection: %s", e)
        after = {
            **stack_snapshot(state),
            "selected_obs_indices": list(getattr(state, "selected_obs_indices", []) or []),
        }
        record_actuator_event(
            state,
            face="representation",
            action="gcos_select_observation_subset",
            before=before,
            after=after,
            expected_delta={"selected_obs_indices": "change_or_earned_keep"},
            evidence={
                "evaluation_ran": True,
                "no_change_allowed": True,
                "incumbent_won": bool((getattr(state, "obs_selection_report", {}) or {}).get("skipped")),
            },
        )
        return state

    @proposal_boundary
    def _run_gcos_rerun(self, state: PipelineState) -> PipelineState:
        """GCOS rerun — invoked by the closed-loop controller on OBS_FAULT.

        Uses the policy M5 actually trained for a real-length budget to run
        counterfactual masking on the current selection (the honest goal-
        conditional importance test). Updates obs_selection.json + state so
        the next M5 iteration trains on the refined obs subset.
        """
        from autorl.modules.obs_selection import ObservationSelectionModule
        from autorl.core_ablation import arm
        if arm(state) == "A2":
            # A new proposal from public/current inputs remains available;
            # trained-policy counterfactual evidence is the ablated material.
            return ObservationSelectionModule(
                self.llm, self.config.get("obs_selection", {})
            ).run(state)
        before = {
            **stack_snapshot(state),
            "selected_obs_indices": list(getattr(state, "selected_obs_indices", []) or []),
        }
        try:
            state = ObservationSelectionModule(
                self.llm, self.config.get("obs_selection", {})
            ).rerun_with_trained_policy(state)
        except Exception as e:
            state.pipeline_memory.setdefault("llm_typed_fallbacks", []).append({
                "module": "GCOS",
                "purpose": "obs_selection_rerun",
                "controller_iter": int(state.pipeline_iteration),
                "error": f"{type(e).__name__}: {e}",
                "llm_failure": getattr(self.llm, "last_failure", None),
                "fallback": "keep_current_obs_selection",
            })
            logger.warning("[GCOS rerun] typed degradation; keeping current obs selection: %s", e)
        after = {
            **stack_snapshot(state),
            "selected_obs_indices": list(getattr(state, "selected_obs_indices", []) or []),
        }
        record_actuator_event(
            state,
            face="representation",
            action="gcos_rerun_observation_subset",
            before=before,
            after=after,
            expected_delta={"selected_obs_indices": "change_or_earned_keep"},
            evidence={"evaluation_ran": True, "no_change_allowed": True, "incumbent_won": True},
        )
        return state

    @proposal_boundary
    def _run_m2(self, state: PipelineState) -> PipelineState:
        from autorl.modules.mdp_perception import MDPPerceptionModule
        from autorl.env_builder import build_env
        from autorl.runtime_interface_contract import (
            ensure_initial_canonical_interface,
        )

        # A completed M5 wave can leave state.env in the candidate's policy
        # coordinates. M2 perceives the canonical environment, including its
        # representation-construction repair branch. Rebuild without policy
        # or reward wrappers; the builder still verifies the selected adapter
        # against the canonical receipt, so real source/interface drift fails.
        raw_env = build_env(
            state.run_dir, apply_reward=False, apply_obs_selection=False
        )
        try:
            interface_commit = ensure_initial_canonical_interface(
                state.run_dir,
                manifest=state.manifest,
                env=raw_env,
                actor="pipeline_m2_boundary",
                reason="establish or verify canonical interface before M2",
                probe_steps=int(
                    (self.config.get("env_synthesis", {}) or {}).get(
                        "runtime_interface_probe_steps", 5
                    )
                ),
            )
        except Exception:
            try:
                raw_env.close()
            except Exception:
                logger.warning("M2 rejected input environment cleanup failed", exc_info=True)
            raise
        previous_env, state.env = state.env, raw_env
        if previous_env is not None and previous_env is not raw_env:
            try:
                previous_env.close()
            except Exception:
                logger.warning("M2 previous environment cleanup failed", exc_info=True)
        state.pipeline_memory["m2_interface_generation"] = {
            "generation_id": interface_commit.get("generation_id"),
            "canonical_interface_hash": interface_commit.get(
                "canonical_interface_hash"
            ),
            "interface_commit_id": interface_commit.get("commit_id"),
            "bootstrap_created": bool(
                interface_commit.get("bootstrap_created", False)
            ),
            "repaired_mirrors": list(
                interface_commit.get("repaired_mirrors") or []
            ),
            "input_space": "canonical_raw",
            "input_observation_shape": list(state.env.observation_space.shape),
        }
        before = {
            **stack_snapshot(state),
            "repr_sets_n": len(getattr(state, "representation_sets", []) or []),
            "goal": getattr(getattr(state, "goal_spec", None), "primary_goal", None),
        }
        state = MDPPerceptionModule(
            self.llm, self.coding_llm, self.config.get("mdp_perception", {})
        ).run(state)
        validate(state, "after_m2", strict=self.strict_contracts)
        from autorl.semantic_execution_contract import complete_repair_module
        complete_repair_module(state, "M2B")
        after = {
            **stack_snapshot(state),
            "repr_sets_n": len(getattr(state, "representation_sets", []) or []),
            "goal": getattr(getattr(state, "goal_spec", None), "primary_goal", None),
        }
        record_actuator_event(
            state,
            face="goal_omr",
            action="m2_perceive_goal_and_task_graph",
            before=before,
            after=after,
            expected_delta={"goal_or_repr": "write_or_update"},
            evidence={"evaluation_ran": True, "no_change_allowed": False},
        )
        return state

    @proposal_boundary
    def _run_m3(self, state: PipelineState) -> PipelineState:
        from autorl.modules.algorithm_selector import AlgorithmSelectorModule
        before = {
            **stack_snapshot(state),
            "algo_artifact_count": count_stack_artifacts(state.run_dir, "algo"),
            "algorithm_name": getattr(getattr(state, "algorithm_config", None), "algorithm_name", None),
        }
        state = AlgorithmSelectorModule(
            self.llm, self.config.get("algorithm_selector", {})
        ).run(state)
        validate(state, "after_m3", strict=self.strict_contracts)
        after = {
            **stack_snapshot(state),
            "algo_artifact_count": count_stack_artifacts(state.run_dir, "algo"),
            "algorithm_name": getattr(getattr(state, "algorithm_config", None), "algorithm_name", None),
        }
        record_actuator_event(
            state,
            face="algorithm",
            action="m3_select_algorithm",
            before=before,
            after=after,
            expected_delta={"algorithm_config": "write_or_update"},
            evidence={"evaluation_ran": False, "no_change_allowed": False},
        )
        from autorl.semantic_execution_contract import complete_repair_module
        complete_repair_module(state, "M3")
        return state

    @proposal_boundary
    def _run_m4(self, state: PipelineState) -> PipelineState:
        from autorl.modules.reward_designer import RewardDesignerModule
        before = {
            **stack_snapshot(state),
            "reward_artifact_count": count_stack_artifacts(state.run_dir, "reward"),
        }
        try:
            state = RewardDesignerModule(
                self.llm, self.coding_llm, self.config.get("reward_designer", {})
            ).run(state)
            validate(state, "after_m4", strict=self.strict_contracts)
            after = {
                **stack_snapshot(state),
                "reward_artifact_count": count_stack_artifacts(state.run_dir, "reward"),
            }
            record_actuator_event(
                state,
                face="reward",
                action="m4_generate_reward_arm",
                before=before,
                after=after,
                expected_delta={
                    "reward_artifact_count": "increase_or_active_reward_change",
                },
                evidence={
                    "evaluation_ran": False,
                    "no_change_allowed": False,
                },
            )
            record_interface_pair(
                state,
                phase="reward_generated",
                metadata={"reward_artifact_count": after["reward_artifact_count"]},
            )
            from autorl.semantic_execution_contract import complete_repair_module
            complete_repair_module(state, "M4")
            return state
        except Exception as e:
            after = {
                **stack_snapshot(state),
                "reward_artifact_count": count_stack_artifacts(state.run_dir, "reward"),
            }
            record_actuator_event(
                state,
                face="reward",
                action="m4_generate_reward_arm_failed",
                before=before,
                after=after,
                expected_delta={
                    "reward_artifact_count": "increase_or_active_reward_change",
                },
                evidence={"evaluation_ran": False},
                metadata={"error": f"{type(e).__name__}: {e}"},
            )
            raise

    def _run_repr_ablation_if_pending(self, state: PipelineState) -> PipelineState:
        """Close the representation-search loop after M4 and before M5.

        M2 proposes representation candidates and shadow evidence.  M4 then
        defines the training reward.  Only at this point can we run bounded
        ablation without scoring candidates on the shaped reward itself: the
        typed ablation objective is either OMR external, or an intrinsic
        representation-quality objective when OMR is degenerate.
        """
        from autorl.bounded_training_protocol import protocol
        if protocol(state):
            state.pipeline_memory["bounded_repr_probe_deferral"] = {
                "iteration": state.pipeline_iteration,
                "reason": "declared_candidate_phase_owns_all_new_RL_training",
                "action": "keep_admitted_representation_candidates_for_joint_candidate_evaluation",
                "ablation_executed": False,
            }
            return state
        repr_sets = list(getattr(state, "representation_sets", []) or [])
        if not repr_sets:
            return state
        ledger_before = {
            **stack_snapshot(state),
            "repr_artifact_count": count_stack_artifacts(state.run_dir, "obs_schema"),
            "repr_sets_n": len(repr_sets),
        }
        mem = getattr(state, "pipeline_memory", None)
        if mem is None:
            state.pipeline_memory = {}
            mem = state.pipeline_memory
        iteration = int(getattr(state, "pipeline_iteration", 0) or 0)
        done_key = f"repr_ablation_done_iter_{iteration}"
        if mem.get(done_key):
            return state
        if not self.config.get("mdp_perception", {}).get("enable_representation_search", True):
            return state
        active_axis = str(mem.get("active_axis") or "")
        if iteration > 0 and active_axis not in {
            "representation", "obs_schema", "interface",
        }:
            mem.setdefault("repr_ablation_deferred_by_axis", []).append({
                "iteration": iteration,
                "active_axis": active_axis or "unset",
                "reason": "coordinate_isolation_non_representation_axis",
            })
            logger.info(
                "[repr_ablation] deferred at iter %s because active_axis=%s; "
                "representation promotion is only allowed on representation "
                "or approved interface axis",
                iteration,
                active_axis or "unset",
            )
            return state

        try:
            from autorl.representation_ablation import (
                repr_promotion_score, run_bounded_ablation_phase,
            )
            from autorl.representation_objective import (
                make_ablation_train_eval, resolve_ablation_objective,
            )
            from autorl.v2_runtime import write_active_stack
            from autorl.hypothesis_bank import HypothesisBank
        except Exception as e:
            logger.warning("[repr_ablation] imports failed: %s", e)
            return state

        objective = resolve_ablation_objective(state)
        cfg = self.config.get("representation_ablation", {}) or {}
        tier0_steps = int(
            cfg.get(
                "tier0_steps",
                self.config.get("mdp_perception", {}).get("representation_ablation_tier0_steps", 5000),
            )
        )
        logger.info(
            "[repr_ablation] iter %s objective=%s target=%s reason=%s",
            iteration, objective.kind, objective.target, objective.reason,
        )
        try:
            train_eval = make_ablation_train_eval(
                state,
                objective,
                config={
                    **(self.config.get("hpo", {}) or {}),
                    **cfg,
                },
            )
            summary = run_bounded_ablation_phase(
                repr_sets,
                run_dir=state.run_dir,
                train_eval_fn=train_eval,
                tier0_steps=tier0_steps,
                shadow_delta_threshold=float(cfg.get("shadow_delta_threshold", 0.1)),
                max_non_raw=int(cfg.get("max_non_raw", 3)),
                computed_at_iter=iteration,
            )
            summary["ablation_objective"] = objective.to_dict()
        except Exception as e:
            logger.warning("[repr_ablation] bounded phase failed: %s", e)
            summary = {
                "phase": "ablation",
                "skipped": True,
                "reason": f"error: {type(e).__name__}: {e}",
                "computed_at_iter": iteration,
                "ablation_objective": objective.to_dict(),
            }

        for rs in repr_sets:
            card = getattr(rs, "evidence_card", None)
            if card is not None:
                repr_promotion_score(card)

        raw = next((r for r in repr_sets if getattr(r, "construction_policy", "") == "raw_only"), None)
        champion_id = summary.get("champion")
        champion = next((r for r in repr_sets if getattr(r, "repr_id", "") == champion_id), None)
        if champion is None:
            champion = raw or max(
                repr_sets,
                key=lambda r: float(getattr(getattr(r, "evidence_card", None), "promotion_score", 0.0) or 0.0),
            )
        interface_pair_locked = active_interface_contract(state) is not None
        if interface_pair_locked:
            mem.setdefault("repr_ablation_pair_preservation", []).append({
                "iteration": iteration,
                "champion": getattr(champion, "repr_id", None) if champion is not None else None,
                "active_obs_schema_id": (
                    (getattr(state, "v2_active_stack", {}) or {}).get("obs_schema_id")
                ),
                "active_reward_id": (
                    (getattr(state, "v2_active_stack", {}) or {}).get("reward_id")
                ),
                "reason": (
                    "active interface coupling owns obs_schema+reward as one "
                    "pair; representation ablation is recorded but cannot "
                    "unilaterally rewrite obs_schema_id"
                ),
            })
            logger.info(
                "[repr_ablation] preserved active interface pair; ablation "
                "champion=%s was not allowed to rewrite obs_schema_id",
                getattr(champion, "repr_id", None) if champion is not None else None,
            )
        if champion is not None and not interface_pair_locked:
            try:
                stack = dict(getattr(state, "v2_active_stack", {}) or {})
                stack["obs_schema_id"] = champion.repr_id
                state.v2_active_stack = stack
                state.active_repr_id = champion.repr_id
                write_active_stack(state)
                card = getattr(champion, "evidence_card", None)
                if card is not None:
                    if getattr(champion, "construction_policy", "") == "raw_only":
                        card.role = "earned_raw" if not summary.get("skipped") else "raw_fallback"
                    elif card.role == "candidate":
                        card.role = "champion"
                    repr_promotion_score(card)
                try:
                    HypothesisBank(state.run_dir).support(
                        "obs_schema",
                        champion.repr_id,
                        evidence_ref="representation_search/ablation_phase3.json",
                        reason=f"repr_ablation_local_support_{objective.kind}",
                    )
                except Exception as e:
                    logger.warning("[repr_ablation] hypothesis promotion failed: %s", e)
            except Exception as e:
                logger.warning("[repr_ablation] failed to activate champion: %s", e)

        mem[done_key] = True
        mem["last_repr_ablation_objective"] = objective.to_dict()
        mem["last_repr_ablation_summary"] = summary
        state.representation_sets = repr_sets

        try:
            from autorl import portfolio as _portfolio
            portfolio_diag = _portfolio.portfolio_diagnostic(repr_sets)
        except Exception:
            portfolio_diag = {}
        try:
            out_dir = Path(state.run_dir) / "representation_search"
            out_dir.mkdir(parents=True, exist_ok=True)
            current = getattr(state, "representation_search_log", {}) or {}
            current.update({
                "schema_version": "representation_search_log.v1",
                "iteration": iteration,
                "active_repr_id": getattr(state, "active_repr_id", None),
                "ablation_summary": summary,
                "portfolio_diagnostic": portfolio_diag,
            })
            state.representation_search_log = current
            (out_dir / "ablation_phase3.json").write_text(
                json.dumps(summary, indent=2, default=str), encoding="utf-8"
            )
            (out_dir / "representation_sets.json").write_text(
                json.dumps([r.to_dict() for r in repr_sets], indent=2, default=str),
                encoding="utf-8"
            )
            (out_dir / "summary.json").write_text(
                json.dumps(current, indent=2, default=str), encoding="utf-8"
            )
        except Exception as e:
            logger.warning("[repr_ablation] failed writing evidence: %s", e)
        try:
            ledger_after = {
                **stack_snapshot(state),
                "repr_artifact_count": count_stack_artifacts(state.run_dir, "obs_schema"),
                "repr_sets_n": len(repr_sets),
                "ablation_done": True,
            }
            record_actuator_event(
                state,
                face="repr",
                action="repr_ablation_commit",
                before=ledger_before,
                after=ledger_after,
                expected_delta={
                    "ablation_done": True,
                    "obs_schema_id": "change_or_incumbent_wins",
                },
                evidence={
                    "ablation_ran": not bool(summary.get("skipped")),
                    "evaluation_ran": not bool(summary.get("skipped")),
                    "incumbent_won": (
                        champion is not None
                        and getattr(champion, "construction_policy", "") == "raw_only"
                    ),
                    "no_change_allowed": True,
                    "champion": getattr(champion, "repr_id", None) if champion is not None else None,
                    "objective": summary.get("ablation_objective"),
                },
                metadata={
                    "summary_path": "representation_search/ablation_phase3.json",
                    "skipped": bool(summary.get("skipped")),
                },
            )
        except Exception as e:
            logger.warning("[repr_ablation] ledger event failed: %s", e)
        record_interface_pair(
            state,
            phase="representation_selected",
            metadata={
                "champion": getattr(champion, "repr_id", None)
                if champion is not None else None,
                "ablation_skipped": bool(summary.get("skipped")),
                "ablation_objective": summary.get("ablation_objective"),
            },
        )
        return state

    def _ensure_v92_stage_actuator(self, state: PipelineState) -> PipelineState:
        """Fail closed when a typed stage plan has no executable intervention.

        V9 could silently turn an empty stage schedule back into the generic
        configured HPO count because zero meant "use the default" downstream.
        V9.2 gives M4 one plan-scoped chance to materialize the missing typed
        reward/aggregation actuator, then stops before spending training budget
        if the phase is still not executable.
        """
        from autorl.core_ablation import arm
        if arm(state) == "A2" and (
            (state.pipeline_memory.get("next_hypothesis_request") or {}).get("evidence_access")
            != "basic_feedback_only"
        ):
            return state
        from autorl.breadth_portfolio import prepare_breadth_portfolio
        from autorl.exploration_profiles import ensure_exploration_candidates

        ensure_exploration_candidates(state)
        manifest = prepare_breadth_portfolio(state)
        control = manifest.get("stage_wave_control") or {}
        if not (
            isinstance(control, dict)
            and control.get("active")
            and not control.get("executable")
        ):
            return state

        mem = getattr(state, "pipeline_memory", None)
        if not isinstance(mem, dict):
            state.pipeline_memory = {}
            mem = state.pipeline_memory
        plan_id = str(control.get("plan_id") or "unknown-stage-plan")
        repairs = mem.setdefault("v92_stage_actuator_repairs", {})
        prior = repairs.get(plan_id) if isinstance(repairs, dict) else None
        if isinstance(prior, dict) and prior.get("attempted"):
            raise RuntimeError(
                "V9.2_STAGE_ACTUATOR_MISSING: plan already received its single "
                f"M4 repair attempt; plan_id={plan_id}; failure="
                f"{control.get('failure')}"
            )

        architecture_version = str(
            (getattr(state, "pipeline_config", {}) or {}).get(
                "architecture_version", "V9.2"
            )
            or "V9.2"
        )
        repair = {
            "schema_version": "v9.4.stage_actuator_repair.v1"
            if architecture_version.upper() in {"V9.4", "V9.5"}
            else "v9.2.stage_actuator_repair.v1",
            "architecture_version": architecture_version,
            "plan_id": plan_id,
            "attempted": True,
            "before": dict(control),
            "outcome": "m4_repair_in_progress",
        }
        repairs[plan_id] = repair
        logger.warning(
            "[V9.2 STAGE LOOP] no executable actuator for plan=%s; "
            "rerunning M4 once before any HPO dispatch",
            plan_id,
        )
        state = self._run_m4(state)
        ensure_exploration_candidates(state)
        repaired_manifest = prepare_breadth_portfolio(state)
        repaired_control = repaired_manifest.get("stage_wave_control") or {}
        repaired_depth = (
            (repaired_manifest.get("admission_gate") or {}).get(
                "portfolio_depth"
            ) or {}
        )
        repair["after"] = dict(repaired_control) if isinstance(
            repaired_control, dict
        ) else {}
        repair["depth_population_transaction"] = dict(repaired_depth) if (
            isinstance(repaired_depth, dict)
        ) else {}
        repair["outcome"] = (
            "executable_actuator_materialized"
            if isinstance(repaired_control, dict)
            and repaired_control.get("active")
            and repaired_control.get("executable")
            else "fail_closed_no_executable_actuator"
        )
        try:
            from autorl.v2_provenance import atomic_write_json

            atomic_write_json(
                Path(state.run_dir) / "v92_stage_actuator_repair.json",
                repair,
            )
        except Exception as exc:
            logger.warning("[V9.2 STAGE LOOP] repair receipt write failed: %s", exc)
        if repair["outcome"] != "executable_actuator_materialized":
            raise RuntimeError(
                "V9.2_STAGE_ACTUATOR_MISSING: M4 could not materialize an "
                f"executable typed actuator; plan_id={plan_id}; failure="
                f"{repaired_control.get('failure') if isinstance(repaired_control, dict) else 'invalid_control'}"
            )
        return state

    def _run_m5(self, state: PipelineState) -> PipelineState:
        from autorl.semantic_execution_contract import require_repair_complete
        require_repair_complete(state)
        from autorl.modules.hpo import HPOModule
        resume_context = (
            (getattr(state, "pipeline_memory", {}) or {}).get(
                "p2_full_resume_context"
            )
            or {}
        )
        if not resume_context and not (state.pipeline_memory or {}).get("prepared_m5_dispatch"):
            self._prepare_v9_meaningful_fidelity(state)
            state = self._ensure_v92_stage_actuator(state)
        before = {
            **stack_snapshot(state),
            "hpo_best_iqm": getattr(getattr(state, "hpo_result", None), "best_iqm", None),
            "best_so_far": (getattr(state, "pipeline_memory", {}) or {}).get("best_so_far"),
        }
        state = HPOModule(self.llm, self.config.get("hpo", {})).run(state)
        from autorl.ablation_execution import diagnose_completed_candidate
        diagnose_completed_candidate(self, state)
        from autorl.core_ablation import finish_random_bank
        finish_random_bank(state)
        validate(state, "after_m5", strict=self.strict_contracts)
        validate(state, "after_diagnostics", strict=self.strict_contracts)
        audit_paths = {}
        try:
            budget_audit = write_budget_execution_audit(state, phase="after_m5")
            audit_paths["budget_audit"] = str(Path(state.run_dir) / "budget_audit.json")
            if (budget_audit.get("consistency") or {}).get("active_fault"):
                logger.warning(
                    "[V4.1 budget audit] BUDGET_EXECUTION_FAULT: %s",
                    budget_audit.get("consistency"),
                )
        except Exception as e:
            logger.warning("[V4.1 budget audit] skipped: %s", e)
        try:
            reward_attr = write_reward_term_attribution(state)
            audit_paths["reward_term_attribution"] = str(
                Path(state.run_dir) / "reward_term_attribution.json"
            )
            if (reward_attr.get("misalignment") or {}).get("active_fault"):
                logger.warning(
                    "[V4.1 reward attribution] REWARD_MISALIGNMENT_FAULT: %s",
                    reward_attr.get("misalignment"),
                )
        except Exception as e:
            logger.warning("[V4.1 reward attribution] skipped: %s", e)
        try:
            exploration_audit = write_exploration_audit(state)
            audit_paths["exploration_audit"] = str(
                Path(state.run_dir) / "exploration_audit.json"
            )
            if (exploration_audit.get("fault") or {}).get("active_fault"):
                logger.warning(
                    "[V4.1 exploration audit] EXPLORATION_COLLAPSE_FAULT: %s",
                    exploration_audit.get("fault"),
                )
        except Exception as e:
            logger.warning("[V4.1 exploration audit] skipped: %s", e)
        after = {
            **stack_snapshot(state),
            "hpo_best_iqm": getattr(getattr(state, "hpo_result", None), "best_iqm", None),
            "best_so_far": (getattr(state, "pipeline_memory", {}) or {}).get("best_so_far"),
        }
        record_actuator_event(
            state,
            face="budget",
            action="m5_train_evaluate_hpo",
            before=before,
            after=after,
            expected_delta={"hpo_evidence": "write"},
            evidence={"evaluation_ran": True, "no_change_allowed": False},
            metadata={"audit_paths": audit_paths},
        )
        record_interface_pair(
            state,
            phase="m5_external_evaluated",
            metadata={
                "objective_source": "external_omr",
                "all_omr_failed": bool(
                    (getattr(state, "pipeline_memory", {}) or {})
                    .get("last_hpo_omr_status", {})
                    .get("all_omr_failed")
                ),
            },
        )
        return state

    def _prepare_v9_meaningful_fidelity(self, state: PipelineState) -> None:
        """Bind M3's horizon hypothesis to the existing ASHA rung scheduler."""
        joint_cfg = self.config.get("joint_search_controller") or {}
        if not bool(joint_cfg.get("enabled", True)):
            return
        recommended = int(
            getattr(
                getattr(state, "algorithm_config", None),
                "recommended_total_timesteps",
                0,
            )
            or 0
        )
        fraction = float(
            joint_cfg.get("meaningful_fidelity_fraction", 0.10) or 0.10
        )
        minimum = max(1, int(math.ceil(recommended * fraction))) if recommended else 0
        rungs = list((self.config.get("anytime_scheduler") or {}).get("rungs") or [])
        selected_tier = None
        selected_steps = None
        for rung in sorted(rungs, key=lambda row: int(row.get("tier", 0) or 0)):
            steps = int(rung.get("steps", 0) or 0)
            if steps >= minimum:
                selected_tier = int(rung.get("tier", 0) or 0)
                selected_steps = steps
                break
        if selected_tier is None and rungs:
            last = max(rungs, key=lambda row: int(row.get("tier", 0) or 0))
            selected_tier = int(last.get("tier", 0) or 0)
            selected_steps = int(last.get("steps", 0) or 0)
        mem = state.pipeline_memory
        control = mem.setdefault("v9_joint_search", {})
        mem["v9_control_active"] = True
        control["minimum_fidelity"] = int(minimum)
        control["minimum_fidelity_source"] = "m3_recommendation_fraction"
        control["m3_recommended_total_timesteps"] = int(recommended)
        control["meaningful_fidelity_fraction"] = float(fraction)
        control["minimum_fidelity_rung_steps"] = selected_steps
        if selected_tier is not None:
            control["minimum_fidelity_tier"] = int(selected_tier)
            existing = mem.get("force_min_budget_tier")
            mem["force_min_budget_tier"] = max(
                int(existing or 0), int(selected_tier)
            )

    # ──────────────────────────────────────────────────────────────────────
    # Staged-Escalation Closed-Loop Controller
    # ──────────────────────────────────────────────────────────────────────
    #
    # First occurrence of a fault → minimal-scope re-run. A REPEATED fault of
    # the same type escalates the re-run scope upstream. This yields the
    # paper's convergence/escalation narrative and keeps fault attribution
    # clean (logged to controller_history.json).
    #
    # Scope tokens: M2A = MDP redesign (Phase A, synth envs only)
    #               M2B = goal re-discovery (Phase B)
    #               M3  = re-select algorithm/architecture
    #               M4  = redesign reward
    # M5 (train + diagnose) ALWAYS re-runs at the end of every iteration.

    def _capture_targeted_resensing(self, state: PipelineState, fault: str) -> dict:
        """Persist routeable M2B repair context from diagnostics/stage evidence."""
        diag = getattr(state, "latest_diagnosis", None)
        payload = {}
        if diag is not None:
            payload = dict(getattr(diag, "targeted_resensing", {}) or {})
            failed_atoms = list(getattr(diag, "failed_atom_ids", []) or [])
            failed_stages = list(getattr(diag, "failed_stage_ids", []) or [])
            if failed_atoms or failed_stages:
                payload.setdefault("schema_version", "targeted_resensing.v1")
                payload.setdefault("source", "pipeline.diagnostics")
                payload.setdefault("failed_atom_ids", failed_atoms)
                payload.setdefault("failed_stage_ids", failed_stages)
                payload.setdefault("reason", getattr(diag, "root_cause", "") or fault)
        if not payload:
            try:
                summary = (getattr(state, "pipeline_memory", {}) or {}).get(
                    "last_stage_evidence_failure_summary", {}
                ) or {}
                failed_atoms = list(summary.get("failed_atom_ids", []) or [])
                failed_stages = list(summary.get("failed_stage_ids", []) or [])
                if failed_atoms or failed_stages:
                    payload = {
                        "schema_version": "targeted_resensing.v1",
                        "source": "pipeline.stage_evidence_summary",
                        "failed_atom_ids": failed_atoms,
                        "failed_stage_ids": failed_stages,
                        "reason": fault,
                    }
            except Exception:
                payload = {}
        if payload:
            payload["fault"] = fault
            payload["controller_iter"] = int(getattr(state, "pipeline_iteration", 0) or 0)
            state.targeted_resensing = payload
            state.pipeline_memory["last_targeted_resensing"] = payload
            logger.warning(
                "[TARGETED_M2B] prepared targeted resensing: atoms=%s stages=%s reason=%s",
                payload.get("failed_atom_ids", []),
                payload.get("failed_stage_ids", []),
                payload.get("reason", ""),
            )
        return payload

    def _has_unvalidated_interface_candidate_debt(self, state: PipelineState) -> bool:
        """Return whether obs+reward candidates exist but the pair space is unspent.

        This is the generic "don't walk into a cul-de-sac" guard: if the
        current interface is failing and both sides already have alternative
        hypotheses, the controller should test bounded obs+reward pairs instead
        of repeatedly narrowing one active arm.
        """
        run_dir = Path(getattr(state, "run_dir", ""))
        try:
            obs_paths = [
                p for p in (run_dir / "hypotheses" / "obs_schema").glob("*.json")
                if p.is_file()
                and "raw_only" not in p.name
                and "obs_schema.raw" not in p.name
                and "obs.raw" not in p.name
            ]
            reward_paths = [
                p for p in (run_dir / "hypotheses" / "reward").glob("*.json")
                if p.is_file() and "library_default" not in p.name
            ]
        except Exception:
            return False
        if not obs_paths or not reward_paths:
            return False
        tested_pairs = {
            str(e.get("pair_id") or "")
            for e in (getattr(state, "pipeline_memory", {}) or {}).get(
                "interface_pair_history", []
            )
            if isinstance(e, dict)
            and str(e.get("phase") or "") in {
                "m5_external_evaluated",
                "pair_commit_decided",
            }
        }
        active = getattr(state, "v2_active_stack", {}) or {}
        current_pair = f"{active.get('obs_schema_id')}::{active.get('reward_id')}"
        return current_pair not in tested_pairs or len(tested_pairs) < 2

    def _prepare_m4_grounding_resensing(self, state: PipelineState, exc: Exception,
                                        iteration: int) -> dict:
        graph = {}
        try:
            graph_obj = getattr(state, "task_causal_graph", None)
            graph = graph_obj.to_dict() if hasattr(graph_obj, "to_dict") else (graph_obj or {})
            if not graph and state.goal_spec is not None:
                graph = getattr(state.goal_spec, "task_causal_graph", {}) or {}
        except Exception:
            graph = {}
        atoms = graph.get("atoms", []) if isinstance(graph, dict) else []
        failed_atoms = []
        for a in atoms or []:
            if not isinstance(a, dict):
                continue
            aid = a.get("atom_id")
            if not aid:
                continue
            if a.get("tier") in ("UNKNOWN", "REJECTED") or a.get("task_relevance") in ("unknown", "teacher_only", "task_irrelevant"):
                failed_atoms.append(str(aid))
        if not failed_atoms:
            failed_atoms = [str(a.get("atom_id")) for a in atoms or [] if isinstance(a, dict) and a.get("atom_id")][:10]
        payload = {
            "schema_version": "targeted_resensing.v1",
            "source": "pipeline.m4_grounding_failure",
            "failed_atom_ids": failed_atoms[:20],
            "failed_stage_ids": [
                str(s.get("stage_id")) for s in (graph.get("stages", []) if isinstance(graph, dict) else [])
                if isinstance(s, dict) and s.get("stage_id")
            ][:10],
            "reason": f"M4 could not build any grounded reward candidate: {type(exc).__name__}: {exc}",
            "controller_iter": int(iteration),
        }
        state.targeted_resensing = payload
        state.pipeline_memory["last_targeted_resensing"] = payload
        state.pipeline_memory.setdefault("m4_grounding_failures", []).append(payload)
        logger.error("[M4_GROUNDING_FAIL] %s", payload["reason"])
        return payload

    def _is_m4_grounding_failure(self, exc: Exception) -> bool:
        msg = str(exc)
        return (
            "M4 v2 graph mode found no M2-grounded reward candidates" in msg
            or "grounded" in msg and "reward" in msg
            or "targeted M2B" in msg
        )

    def _mark_unresolved_m4_grounding_failure(
        self,
        state: PipelineState,
        exc: Exception,
        iteration: int,
        phase: str,
    ) -> None:
        mem = state.pipeline_memory
        payload = {
            "schema_version": "unresolved_m4_grounding.v1",
            "controller_iter": int(iteration),
            "phase": str(phase),
            "error": f"{type(exc).__name__}: {exc}",
            "reward_config_present": bool(getattr(state, "reward_config", None) is not None),
            "active_reward_id": (getattr(state, "v2_active_stack", {}) or {}).get("reward_id"),
            "targeted_resensing": getattr(state, "targeted_resensing", None)
            or mem.get("last_targeted_resensing"),
            "required_next_actuator": "targeted_evidence_exploration",
            "policy": "do_not_run_m5_without_trainable_reward_config",
        }
        mem.setdefault("unresolved_m4_grounding_failures", []).append(payload)
        state.latest_diagnosis = DiagnosticReport(
            status="REWARD_STRUCTURE_FAULT",
            reasoning=(
                "M4 could not construct any grounded trainable reward after "
                "targeted M2B resensing, so the controller stopped before HPO "
                "instead of training on an ungrounded placeholder reward."
            ),
            root_cause=(
                "No M2-grounded reward atom survived the reward grounding audit; "
                "the raw-sim active stack only contains a pending public "
                "reconstruction placeholder, not a trainable reward_config."
            ),
            suggested_action=(
                "Run a targeted evidence-exploration actuator to validate NL "
                "shadow stages/achievement atoms before retrying M4."
            ),
            confidence=0.95,
            supporting_evidence=[
                f"phase={phase}",
                f"error={type(exc).__name__}: {exc}",
                "reward_config_present="
                f"{bool(getattr(state, 'reward_config', None) is not None)}",
                "last_targeted_resensing="
                f"{payload.get('targeted_resensing')}",
            ],
            targeted_resensing=payload.get("targeted_resensing") or {},
        )
        state.goal_alignment_score = 0.0
        logger.error(
            "[M4_GROUNDING_FAIL] unresolved after recovery; stopping before M5 "
            "(phase=%s, reward_config_present=%s)",
            phase,
            payload["reward_config_present"],
        )

    def _recover_m4_grounding_failure_state(
        self,
        state: PipelineState,
        exc: Exception,
        iteration: int,
    ) -> tuple[PipelineState, bool]:
        if not self._is_m4_grounding_failure(exc):
            return state, False
        key = f"m4_grounding_recovery_iter_{iteration}"
        if state.pipeline_memory.get(key):
            logger.error("[M4_GROUNDING_FAIL] recovery already attempted this iter; not looping")
            return state, False
        state.pipeline_memory[key] = True
        self._prepare_m4_grounding_resensing(state, exc, iteration)
        logger.warning(
            "[M4_GROUNDING_FAIL] rerouting immediately through targeted M2B -> GCOS -> M4"
        )
        try:
            recovery_directives = ["M2B", "M4"]
            state.controller_directives = recovery_directives
            self._set_active_axis_from_directives(
                state,
                recovery_directives,
                "REWARD_STRUCTURE_FAULT",
            )
            self._capture_ab_incumbent_before_iter(
                state,
                iteration,
                recovery_directives,
            )
            state = self._run_m2(state)
            state = self._run_gcos(state)
            state = self._run_m4(state)
            state = self._run_repr_ablation_if_pending(state)
            return state, True
        except Exception as e:
            logger.error("[M4_GROUNDING_FAIL] targeted recovery failed: %s", e)
            active_stack = getattr(state, "v2_active_stack", None) or {}
            active_reward = active_stack.get("reward_id")
            if not active_reward:
                try:
                    active_payload = json.loads(
                        (Path(state.run_dir) / "active_stack.json").read_text(encoding="utf-8")
                    )
                    active_reward = (active_payload.get("stack") or {}).get("reward_id")
                except Exception:
                    active_reward = None
            trainable_incumbent = (
                bool(active_reward)
                and not str(active_reward).startswith("reward.pending")
                and getattr(state, "reward_config", None) is not None
            )
            if trainable_incumbent:
                state.pipeline_memory.setdefault("m4_grounding_degraded_to_incumbent", []).append({
                    "controller_iter": int(iteration),
                    "active_reward_id": active_reward,
                    "reason": f"targeted recovery failed: {type(e).__name__}: {e}",
                })
                logger.warning(
                    "[M4_GROUNDING_FAIL] preserving incumbent reward %s and continuing to M5",
                    active_reward,
                )
                return state, True
            self._mark_unresolved_m4_grounding_failure(
                state,
                e,
                iteration,
                phase="targeted_recovery_failed_without_trainable_incumbent",
            )
            return state, False

    def _recover_m4_grounding_failure(self, state: PipelineState, exc: Exception,
                                      iteration: int) -> bool:
        _, ok = self._recover_m4_grounding_failure_state(state, exc, iteration)
        return ok

    def _skip_failed_m4_with_incumbent(
        self,
        state: PipelineState,
        exc: Exception,
        iteration: int,
        *,
        phase: str,
    ) -> tuple[PipelineState, bool]:
        """Skip a failed M4 actuator only when a verified incumbent exists.

        A controller iteration is an experiment proposal, not a license for a
        recoverable LLM/prompt/compiler failure to terminate the whole run.
        Continuing is scientifically valid only if M5 can execute an already
        materialized reward with the same environment interface.  Initial runs
        without such an incumbent still fail closed.
        """
        from autorl.semantic_execution_contract import pending_repair_modules
        if "M4" in pending_repair_modules(state):
            logger.error("[SEMANTIC_REPAIR_INCOMPLETE] required M4 failed; incumbent fallback is forbidden")
            return state, False
        mem = getattr(state, "pipeline_memory", None)
        if not isinstance(mem, dict):
            state.pipeline_memory = {}
            mem = state.pipeline_memory
        active = dict(getattr(state, "v2_active_stack", None) or {})
        active_reward = active.get("reward_id")
        if not active_reward:
            try:
                active_payload = json.loads(
                    (Path(state.run_dir) / "active_stack.json").read_text(
                        encoding="utf-8"
                    )
                )
                active_reward = (active_payload.get("stack") or {}).get(
                    "reward_id"
                )
            except Exception:
                active_reward = None
        reward_path = (
            Path(state.run_dir) / "stacks" / "reward" / f"{active_reward}.json"
            if active_reward else None
        )
        trainable_incumbent = bool(
            active_reward
            and not str(active_reward).startswith("reward.pending")
            and getattr(state, "reward_config", None) is not None
            and reward_path is not None
            and reward_path.exists()
        )
        if not trainable_incumbent:
            logger.error(
                "[M4_NONFATAL_SKIP] cannot skip failed M4 without a "
                "materialized trainable incumbent (phase=%s, reward=%s)",
                phase,
                active_reward,
            )
            return state, False

        # Validate that the artifact still contains an executable reward
        # program before allowing M5 to consume it.
        try:
            artifact = json.loads(reward_path.read_text(encoding="utf-8"))
            program = (artifact.get("spec") or {}).get("reward_program") or {}
            from autorl.reward_program_compiler import compile_reward_program

            compile_reward_program(program)
        except Exception as artifact_error:
            logger.error(
                "[M4_NONFATAL_SKIP] incumbent reward artifact is not "
                "executable: %s",
                artifact_error,
            )
            return state, False

        retained_directives = [
            directive
            for directive in list(getattr(state, "controller_directives", []) or [])
            if directive not in {"M4", "M4_WEIGHT"}
        ]
        state.controller_directives = retained_directives
        mem["active_axis"] = "hpo"
        record = {
            "schema_version": "m4.nonfatal_skip.v1",
            "controller_iter": int(iteration),
            "phase": str(phase),
            "failed_actuator": "M4",
            "continuation_actuator": "M5_incumbent",
            "active_reward_id": str(active_reward),
            "reward_artifact": str(reward_path),
            "error_type": type(exc).__name__,
            "error": str(exc),
            "scientific_status": "DEGRADED_M4_SKIPPED",
            "promotion_policy": "held_out_omr_unchanged",
        }
        mem.setdefault("m4_nonfatal_skips", []).append(record)
        audit_path = (
            Path(state.run_dir)
            / f"m4_nonfatal_skip_iter{int(iteration)}_{phase}.json"
        )
        try:
            audit_path.write_text(
                json.dumps(record, indent=2, sort_keys=True),
                encoding="utf-8",
            )
            record["audit_path"] = str(audit_path)
        except OSError as audit_error:
            record["audit_persistence_error"] = str(audit_error)
        self._persist_pipeline_memory(state)
        logger.warning(
            "[M4_NONFATAL_SKIP] %s failed at controller iter %s; preserving "
            "incumbent reward %s and continuing with M5. Run is explicitly "
            "marked DEGRADED_M4_SKIPPED.",
            phase,
            iteration,
            active_reward,
        )
        return state, True

    def _route_fault(self, state: PipelineState, fault: str) -> list:
        """2026-05-25 (维度 C 决议落地) — Layered Escalation Routing.

        架构变化:从 fault-type → 模块表(死板查表)改为 cost-ordered
        layered escalation(从最便宜的 Layer 1 开始,失败才升级).

        2-Stage Routing(用户决议):
            Stage 1 (Trial 0 → Trial 1):诊断 hint 决定 layer,
                       允许 deep jump if diag confidence ≥ 0.85
            Stage 2 (Trial 1+):严格 layered,只升 1 层
            (multi-seed verify 在 Step 8 single-seed escalate)

        Layer 顺序(low cost / preserve progress → high cost / lose progress):
            L0: NOOP / verify          — 不动任何模块,只 verify 是否 noise
            L1: M5 HP narrow-search    — 只调 HP,reward/algo/obs 不变 ☆ buffer reuse OK
            L2: M4 weight tune         — 只调 component weights,components 不变
            L3: M4 full redesign       — redesign components,task_structure 保留
            L4: M2B re-discover        — re-mini-RL probe,refine task_structure
            L5: M3 change algorithm    — SAC→PPO,从零开始
            L6: M1 re-synth env        — env adapter 重做(last resort)

        特殊 fault(不走 layered):
            INSUFFICIENT_BUDGET_FAULT → M5_EXTEND(budget 翻倍,不算 layer)
            ENV_SYNTH_FAULT           → 直接 L6(M1)
            OBS_FAULT                 → 独立 GCOS 路径(跟 reward layer 正交)
        """
        # Bookkeeping
        state.fault_counts[fault] = state.fault_counts.get(fault, 0) + 1
        occ = state.fault_counts[fault]
        diag = state.latest_diagnosis
        if diag is not None:
            state.controller_feedback = (
                f"[{fault} occurrence #{occ}] {diag.reasoning} "
                f"Suggested action: {diag.suggested_action}"
            )
        else:
            state.controller_feedback = (
                f"[{fault} occurrence #{occ}] training plateaued below the "
                f"acceptable IQM threshold."
            )

        targeted_payload = self._capture_targeted_resensing(state, fault)
        if (
            fault in {
                "COVERAGE_FAULT",
                "STAGE_TRANSITION_FAULT",
                "REWARD_STRUCTURE_FAULT",
                "REWARD_FAULT",
            }
            and self._has_unvalidated_interface_candidate_debt(state)
        ):
            logger.warning(
                "[INTERFACE_PORTFOLIO] %s with unvalidated obs+reward "
                "candidate debt — routing to bounded interface pair search",
                fault,
            )
            state.pipeline_memory.setdefault("interface_dependency_routes", []).append({
                "iteration": int(getattr(state, "pipeline_iteration", 0) or 0),
                "fault": fault,
                "occurrence": int(occ),
                "source": "pipeline.interface_candidate_debt",
                "reason": "unvalidated_obs_reward_pair_space",
            })
            state.pipeline_memory["current_layer"] = max(
                4, int(state.pipeline_memory.get("current_layer", 0) or 0)
            )
            return ["M2B", "M4"]
        if targeted_payload and fault in (
            "STAGE_TRANSITION_FAULT", "REWARD_STRUCTURE_FAULT",
            "REWARD_FAULT", "MDP_FAULT", "COVERAGE_FAULT"
        ) and (
            occ >= 2
            or (getattr(state, "pipeline_memory", {}) or {}).get("reward_actuator_noop")
            or str(targeted_payload.get("source") or "") == "pipeline.m4_grounding_failure"
        ):
            logger.warning(
                "[TARGETED_M2B] %s has repeated/stage dependency evidence; "
                "routing M2B -> M4",
                fault,
            )
            state.pipeline_memory.setdefault("interface_dependency_routes", []).append({
                "iteration": int(getattr(state, "pipeline_iteration", 0) or 0),
                "fault": fault,
                "occurrence": int(occ),
                "source": targeted_payload.get("source"),
                "failed_atom_ids": list(targeted_payload.get("failed_atom_ids") or [])[:20],
                "failed_stage_ids": list(targeted_payload.get("failed_stage_ids") or [])[:10],
                "reason": "targeted_resensing_requires_reward_consumer",
            })
            state.pipeline_memory["current_layer"] = max(
                4, int(state.pipeline_memory.get("current_layer", 0) or 0)
            )
            return ["M2B", "M4"]

        if fault == "BUDGET_EXECUTION_FAULT":
            audit = (getattr(state, "pipeline_memory", {}) or {}).get(
                "budget_execution_fault", {}
            ) or {}
            consistency = audit.get("consistency", {}) if isinstance(audit, dict) else {}
            selected_tier = int(consistency.get("selected_tier", 0) or 0)
            force_min = int(consistency.get("force_min_tier", 0) or 0)
            state.pipeline_memory["force_min_budget_tier"] = max(
                selected_tier + 1,
                force_min,
                int(state.pipeline_memory.get("force_min_budget_tier", 0) or 0),
            )
            state.budget_multiplier = max(2, int(getattr(state, "budget_multiplier", 1) or 1))
            logger.warning(
                "[BUDGET_EXECUTION_FAULT] scheduler/trainer budget mismatch; "
                "forcing v2 scheduler tier >= %s and rerunning M5",
                state.pipeline_memory["force_min_budget_tier"],
            )
            return ["M5_EXTEND"]

        if fault == "REWARD_MISALIGNMENT_FAULT":
            state.pipeline_memory.setdefault("interface_dependency_routes", []).append({
                "iteration": int(getattr(state, "pipeline_iteration", 0) or 0),
                "fault": fault,
                "occurrence": int(occ),
                "source": "reward_term_attribution",
                "reason": "training_reward_up_external_omr_flat_public_semantics_failed",
            })
            state.pipeline_memory["current_layer"] = max(
                4, int(state.pipeline_memory.get("current_layer", 0) or 0)
            )
            logger.warning(
                "[REWARD_MISALIGNMENT_FAULT] demoting contradicted reward "
                "family and routing through bounded obs+reward interface search"
            )
            return ["M2B", "M4"]

        if fault == "STAGE_FINAL_ALIGNMENT_FAULT":
            stage_fault = state.pipeline_memory.get("stage_final_alignment_fault", {})
            state.pipeline_memory.setdefault("interface_dependency_routes", []).append({
                "iteration": int(getattr(state, "pipeline_iteration", 0) or 0),
                "fault": fault,
                "occurrence": int(occ),
                "source": "stage_final_alignment_gate",
                "blocking_stage_ids": list((stage_fault or {}).get("blocking_stage_ids") or [])[:10],
                "reason": "stage_proxy_or_oracle_completed_but_final_heldout_omr_zero",
            })
            state.pipeline_memory["current_layer"] = max(
                4, int(state.pipeline_memory.get("current_layer", 0) or 0)
            )
            logger.warning(
                "[STAGE_FINAL_ALIGNMENT_FAULT] stage OMR completion conflicts "
                "with held-out final OMR; routing M2B -> M4 instead of HPO "
                "deepening."
            )
            # V8.3 bounded identification budget: when this fault keeps firing
            # across closed-loop iterations (basis rotations included) without
            # any final-OMR first light, record an identifiability/exploration
            # boundary report as a first-class outcome.  Anytime search
            # continues — the boundary is reported, not used to give up.
            try:
                from autorl.stage_omr_contract import (
                    build_identifiability_boundary_report,
                )

                _v83_thresh = int(
                    state.pipeline_memory.get(
                        "identifiability_boundary_occurrences", 3
                    ) or 3
                )
                if int(occ) >= _v83_thresh:
                    _v83_report = build_identifiability_boundary_report(
                        stage_fault,
                        occurrences=int(occ),
                        threshold=_v83_thresh,
                        iteration=int(getattr(state, "pipeline_iteration", 0) or 0),
                    )
                    state.pipeline_memory["identifiability_boundary_report"] = _v83_report
                    _v83_path = (
                        Path(str(getattr(state, "run_dir", ".") or "."))
                        / "identifiability_boundary_report.json"
                    )
                    _v83_path.write_text(
                        json.dumps(_v83_report, indent=2, default=str)
                    )
                    logger.warning(
                        "[V8.3 identifiability boundary] STAGE_FINAL_ALIGNMENT_"
                        "FAULT occurrence #%s ≥ threshold %s without final-OMR "
                        "first light — boundary report written to %s (anytime "
                        "search continues).",
                        int(occ), _v83_thresh, _v83_path,
                    )
            except Exception:
                pass
            return ["M2B", "M4"]

        if fault == "EXPLORATION_COLLAPSE_FAULT":
            logger.warning(
                "[EXPLORATION_COLLAPSE_FAULT] entropy/coverage evidence "
                "points to exploration actuator; changing exploration profile only"
            )
            return ["M_EXPLORE"]

        report = (getattr(state, "pipeline_memory", {}) or {}).get(
            "global_falsification_report", {}
        ) or {}
        actuator = report.get("next_actuator") or {}
        registry_directives = list(actuator.get("directives") or [])
        if (
            registry_directives
            and report.get("skeptic_pressure") == "high"
            and report.get("recommended_fault") == fault
        ):
            if set(registry_directives) == {"M2B", "M4"}:
                state.pipeline_memory.setdefault("interface_dependency_routes", []).append({
                    "iteration": int(getattr(state, "pipeline_iteration", 0) or 0),
                    "fault": fault,
                    "occurrence": int(occ),
                    "source": "global_falsifier.actuator_registry",
                    "signature_ids": [
                        c.get("signature_id")
                        for c in report.get("contradictions", []) or []
                    ],
                    "reason": "global_falsifier_selected_interface_dependency",
                })
            logger.warning(
                "[V4 registry route] fault=%s uses actuator=%s directives=%s",
                fault,
                actuator.get("actuator_id"),
                registry_directives,
            )
            return registry_directives

        # ── Special fault types (不走 layered)  ──────────────────────────
        if fault == "INSUFFICIENT_BUDGET_FAULT":
            mult = min(2 ** occ, 4)
            state.budget_multiplier = mult
            logger.info(
                f"[BUDGET_EXTEND] M5 budget × {mult} (occ #{occ})"
            )
            return ["M5_EXTEND"]

        if fault == "ENV_SYNTH_FAULT":
            logger.warning(
                "[ENV_SYNTH_FAULT] direct jump to L6 — re-running M1"
            )
            state.pipeline_memory["current_layer"] = 6
            return ["M1"]

        if fault in ("OBS_FAULT", "OBS_SCHEMA_FAULT"):
            # GCOS 是 obs-RL mutual promotion 独立循环,跟 reward layer 正交.
            if occ == 1:    return ["GCOS"]
            if occ == 2:    return ["GCOS", "M4"]
            return ["GCOS", "M2B", "M4"]

        if fault == "OMR_FAULT":
            # 2026-05-25 P0 OMR hard contract — OMR (objective_metric.py)
            # failed to produce eval; this is eval-infra fault, NOT training
            # fault. Do NOT touch M3/M4 (waste of compute against the wrong
            # cause). Regenerate OMR first; if that still fails after a
            # couple of tries, the env adapter probably exposes semantics
            # OMR cannot bind to → escalate to M2A or M1 re-synth.
            logger.warning(
                f"[OMR_FAULT occ#{occ}] eval infra failed — re-running OMR "
                f"(NOT M4). M3/M4 are NOT in directives."
            )
            if occ == 1:
                return ["OMR"]
            if occ == 2:
                # OMR regen alone didn't help — re-probe MDP semantics so
                # OMR has fresh info-dict / obs-mapping evidence to bind to.
                return ["OMR", "M2A"]
            # Repeated failures → env semantics likely the root issue.
            state.pipeline_memory["current_layer"] = 6
            return ["M1", "OMR"]

        if fault == "CHECKPOINT_HANDOFF_FAULT":
            # The evaluator is healthy; the frozen reset controller has been
            # empirically falsified. V9.2 already revoked its checkpoint and
            # refreshed the stage plan. Re-enter M5 under that new plan, which
            # means original-reset prefix requalification/consolidation rather
            # than regenerating OMR or redesigning reward on false evidence.
            logger.warning(
                "[CHECKPOINT_HANDOFF_FAULT] failed frontier checkpoint was "
                "revoked; restarting the next evidence wave from the refreshed "
                "original-reset qualification plan."
            )
            return ["M5"]

        if fault == "COVERAGE_FAULT":
            logger.warning(
                f"[COVERAGE_FAULT occ#{occ}] policy is not reaching key "
                "states; route to exploration/algo hypothesis before reward "
                "redesign."
            )
            if (getattr(state, "pipeline_memory", {}) or {}).get("exploration_collapse_fault"):
                logger.warning(
                    "[COVERAGE_FAULT] entropy/coverage audit already isolated "
                    "exploration collapse; routing to M_EXPLORE before M3/M4"
                )
                return ["M_EXPLORE"]
            diag_text = ""
            if diag is not None:
                diag_text = " ".join([
                    str(getattr(diag, "reasoning", "") or ""),
                    str(getattr(diag, "root_cause", "") or ""),
                    str(getattr(diag, "suggested_action", "") or ""),
                    " ".join(str(x) for x in (getattr(diag, "supporting_evidence", []) or [])),
                ])
            needs_m2b_refresh = (
                "M2B" in diag_text
                or "re-discover" in diag_text
                or "success_rate=0" in diag_text
                or "success_rate': 0" in diag_text
                or "EXTERNAL_objective_iqm=0" in diag_text
                or occ >= 3
            )
            if needs_m2b_refresh and occ >= 2:
                logger.warning(
                    f"[COVERAGE_FAULT occ#{occ}] repeated zero-success or "
                    "diagnostic-requested rediscovery detected — routing "
                    "through M2B before M3/M4."
                )
                return ["M2B", "M3", "M4"]
            if occ == 1:
                return ["M3"]
            return ["M3", "M4"]

        if fault == "STAGE_TRANSITION_FAULT":
            logger.warning(
                f"[STAGE_TRANSITION_FAULT occ#{occ}] stage coverage exists "
                "but later transitions fail; prefer stage-gated reward "
                "candidate and optional M2B refresh."
            )
            if occ == 1:
                return ["M4"]
            return ["M2B", "M4"]

        if fault == "REWARD_STRUCTURE_FAULT":
            diag_text = ""
            if diag is not None:
                diag_text = " ".join([
                    str(getattr(diag, "reasoning", "") or ""),
                    str(getattr(diag, "root_cause", "") or ""),
                    str(getattr(diag, "suggested_action", "") or ""),
                    " ".join(str(x) for x in (getattr(diag, "supporting_evidence", []) or [])),
                ])
            needs_m2b_refresh = (
                "M2B" in diag_text
                or "re-discover" in diag_text
                or "rediscover" in diag_text
                or "goal" in diag_text and "wrong" in diag_text
                or occ >= 3
            )
            if needs_m2b_refresh and occ >= 2:
                logger.warning(
                    f"[REWARD_STRUCTURE_FAULT occ#{occ}] repeated reward "
                    "failure or diagnostic-requested rediscovery detected — "
                    "routing through M2B before M4."
                )
                return ["M2B", "M4"]
            if occ == 1:
                return ["M4_WEIGHT"]
            return ["M4"]

        if fault == "OPTIMIZER_FAULT":
            audit = (getattr(state, "pipeline_memory", {}) or {}).get("last_exploration_audit", {})
            if (
                isinstance(audit, dict)
                and (audit.get("fault") or {}).get("active_fault")
            ):
                return ["M_EXPLORE"]
            if occ >= 2:
                return ["M3"]
            return []

        if fault == "ALGO_MISMATCH_FAULT":
            return ["M3", "M4"]

        if fault == "BUDGET_FAULT":
            mult = min(2 ** occ, 4)
            state.budget_multiplier = mult
            current_tier = 0
            try:
                current_tier = int(
                    (getattr(state, "v2_scheduler_decision", {}) or {})
                    .get("selected_rung", {})
                    .get("tier", 0)
                )
            except Exception:
                current_tier = 0
            state.pipeline_memory["force_min_budget_tier"] = current_tier + 1
            logger.info(
                f"[BUDGET_FAULT] force v2 scheduler tier ≥ {current_tier + 1} "
                f"(occ #{occ}); legacy budget_multiplier × {mult}"
            )
            return ["M5_EXTEND"]

        if fault == "STACK_FAULT":
            report = (getattr(state, "pipeline_memory", {}) or {}).get(
                "global_falsification_report", {}
            ) or {}
            actuator = report.get("next_actuator") or {}
            directives = list(actuator.get("directives") or [])
            if directives:
                return directives
            logger.warning(
                "[STACK_FAULT] stack effect assertion failed but no direct "
                "registry directive exists; routing through M4 to produce a "
                "fresh grounded candidate while incumbent artifacts remain "
                "preserved."
            )
            return ["M4"]

        # ── 通用 fault (REWARD_FAULT / HPO_FAULT / MDP_FAULT) → layered ──
        current_layer = state.pipeline_memory.get("current_layer", 0)
        stage = state.pipeline_memory.get("stage", 1)

        # Stage 1: 诊断主导,允许 deep jump if confidence high
        # Stage 2: 严格 +1 layer
        target_layer = current_layer + 1   # default: 严格 +1

        if stage == 1 and diag is not None and diag.confidence >= 0.85:
            # Diag-suggested deep jump (Stage 1 only)
            diag_jump_layer = {
                "HPO_FAULT":    1,
                "REWARD_FAULT": 3,   # legacy fallback
                "MDP_FAULT":    4,   # M2B re-discover
                "REWARD_STRUCTURE_FAULT": 3,
                "STAGE_TRANSITION_FAULT": 3,
                "COVERAGE_FAULT": 5,
                "OPTIMIZER_FAULT": 1,
                "ALGO_MISMATCH_FAULT": 5,
            }.get(fault, target_layer)
            if diag_jump_layer > target_layer:
                logger.info(
                    f"[Layered Stage 1] diag confidence {diag.confidence:.2f} "
                    f"≥ 0.85 → deep jump to L{diag_jump_layer} "
                    f"({fault}-suggested)"
                )
                target_layer = diag_jump_layer

        # Cap at L6
        target_layer = min(target_layer, 6)
        state.pipeline_memory["current_layer"] = target_layer

        # ── Layer → action mapping ──
        LAYER_ACTIONS = {
            0: [],                       # L0: NOOP (handled outside if multi-seed verify in Step 8)
            1: [],                       # L1: M5 narrow HP only (M5 auto-narrows on iter>0)
            2: ["M4_WEIGHT"],            # L2: M4 weight tune (NEW directive,Step 11 加 M4 支持)
            3: ["M4"],                   # L3: M4 full redesign
            4: ["M2B", "M4"],            # L4: M2 re-discover + M4 redesign
            5: ["M3", "M4"],             # L5: change algo + redesign
            6: ["M1"],                   # L6: re-synth env (M1)
        }
        actions = LAYER_ACTIONS.get(target_layer, ["M2B", "M4"])

        logger.info(
            f"[Layered Escalation] Stage {stage}, current_layer={current_layer} "
            f"→ L{target_layer}; fault={fault} (occ {occ}); "
            f"actions={actions or '[M5 only]'}"
        )
        return actions

    def _run_v5_shadow_diagnosis(self, state: PipelineState,
                                 iteration: int) -> None:
        """V5 trajectory-evidence engine.

        Default config keeps this shadow-only.  When
        pipeline.trajectory_evidence.routing_authority is explicitly "active",
        the engine may write a *diagnostic intervention route* into
        pipeline_memory.  That route never changes commit authority: held-out
        OMR/LCB remains the only selector.
        """
        from autorl.core_ablation import arm
        if arm(state) == "A2":
            return None
        try:
            cfg = (self.config.get("trajectory_evidence") or {})
            if not cfg.get("enabled"):
                return
            from autorl.trajectory_evidence.diagnosis_engine import (
                DiagnosisEngineV5,
            )
            llm = self.llm if cfg.get("llm_review", False) else None
            engine = DiagnosisEngineV5(state.run_dir, cfg, llm=llm)
            report = engine.run_shadow(state, int(iteration))
            if report is not None:
                ag = report.get("agreement") or {}
                logger.info(
                    "[V5_%s] iter=%s traces=%s live_hyps=%d supported=%d "
                    "legacy_agree=%s route=%s",
                    "ACTIVE" if report.get("actuator_route") else "SHADOW",
                    iteration, report.get("n_traces"),
                    len(report.get("unresolved_hypotheses", [])),
                    len(report.get("supported_semantic_hypotheses", [])),
                    ag.get("agree"),
                    (report.get("actuator_route") or {}).get("mode"),
                )
        except Exception:
            logger.debug("[V5_SHADOW] skipped", exc_info=True)

    def _apply_v5_active_route(
        self,
        state: PipelineState,
        directives: list,
        fault: str,
    ) -> list:
        """Arbitrate legacy, pressure-tester, and V5 routing proposals.

        The name is kept for compatibility with older controller code.  The
        implementation is now a deterministic diagnostic arbitrator: global
        pressure can veto unsafe semantic rewrites, V5 may route controlled
        trajectory-evidence experiments, and legacy diagnostics remain the
        fallback.  The result is still only a routing decision; held-out
        OMR/LCB remains commit authority.
        """
        try:
            from autorl.diagnostic_arbitrator import apply_diagnostic_arbitration

            routed = apply_diagnostic_arbitration(
                state,
                fault=fault,
                legacy_directives=list(directives or []),
            )
            mem = getattr(state, "pipeline_memory", {}) or {}
            arb = mem.get("diagnostic_arbitration") if isinstance(mem, dict) else {}
            if routed != list(directives or []):
                logger.warning(
                    "[DIAGNOSTIC_ARBITRATION] %s -> %s "
                    "(winner=%s, reason=%s; OMR/LCB remains commit authority)",
                    directives,
                    routed,
                    (arb or {}).get("winner_source"),
                    (arb or {}).get("reason"),
                )
            return routed
        except Exception:
            logger.debug("[DIAGNOSTIC_ARBITRATION] skipped", exc_info=True)
            return directives

    def _transition_next_hypothesis_request(
        self,
        state: PipelineState,
        lifecycle_state: str,
        *,
        reason: str,
        allowed_from: tuple = ("proposed", "issued", "executing", "evaluated"),
    ) -> None:
        """Advance the one authoritative scientific request exactly once."""
        mem = getattr(state, "pipeline_memory", None)
        if not isinstance(mem, dict):
            return
        request = mem.get("next_hypothesis_request")
        if not isinstance(request, dict) or not request.get("request_id"):
            return
        current = str(request.get("lifecycle_state") or "")
        if current not in set(allowed_from) or current == lifecycle_state:
            return
        updated = dict(request)
        updated["lifecycle_state"] = str(lifecycle_state)
        updated["selected"] = False
        event = {
            "request_id": updated.get("request_id"),
            "intervention_id": updated.get("intervention_id"),
            "state": str(lifecycle_state),
            "iteration": int(getattr(state, "pipeline_iteration", 0) or 0),
            "reason": str(reason),
        }
        updated["execution_audit"] = list(updated.get("execution_audit") or []) + [event]
        mem["next_hypothesis_request"] = updated
        mem.setdefault("next_hypothesis_request_lifecycle_history", []).append(event)

    def _run_global_falsifier(self, state: PipelineState) -> Dict[str, Any]:
        from autorl.core_ablation import arm
        if arm(state) == "A2":
            return {}
        cfg = (self.config.get("pipeline_controller", {}) or {})
        try:
            report = run_global_falsifier(state, cfg=cfg)
            if report.get("skeptic_pressure") in ("medium", "high"):
                logger.warning(
                    "[V4 GlobalFalsifier] pressure=%s fault=%s slot=%s actuator=%s",
                    report.get("skeptic_pressure"),
                    report.get("recommended_fault"),
                    ",".join(report.get("challenged_slots") or []),
                    (report.get("next_actuator") or {}).get("actuator_id"),
                )
            return report
        except Exception as e:
            logger.warning("[V4 GlobalFalsifier] scan failed: %s", e)
            return {
                "schema_version": "global_falsification_report.v1",
                "skeptic_pressure": "low",
                "contradictions": [],
                "recommended_fault": None,
                "next_actuator": None,
                "llm_can_veto": False,
                "scan_error": str(e),
            }

    def _run_goal_omr_verifier(self, state: PipelineState) -> Dict[str, Any]:
        try:
            report = run_goal_omr_verifier(state)
            if report.get("status") != "verified":
                logger.warning(
                    "[V4 GoalOMRVerifier] status=%s fault=%s evidence=%s",
                    report.get("status"),
                    report.get("recommended_fault"),
                    report.get("evidence"),
                )
            return report
        except Exception as e:
            logger.warning("[V4 GoalOMRVerifier] scan failed: %s", e)
            return {
                "schema_version": "goal_omr_verification.v1",
                "status": "scan_failed",
                "evidence": [str(e)],
            }

    def _apply_global_falsifier_pressure(self, state: PipelineState, fault: str) -> str:
        if str(fault) == "STAGE_FINAL_ALIGNMENT_FAULT":
            stage_fault = (getattr(state, "pipeline_memory", {}) or {}).get(
                "stage_final_alignment_fault", {}
            )
            if isinstance(stage_fault, dict) and stage_fault.get("active"):
                return fault
        if str(fault) == "CHECKPOINT_HANDOFF_FAULT":
            return fault
        report = (getattr(state, "pipeline_memory", {}) or {}).get(
            "global_falsification_report", {}
        ) or {}
        if report.get("skeptic_pressure") != "high":
            return fault
        recommended = report.get("recommended_fault")
        if recommended not in {
            "REWARD_STRUCTURE_FAULT", "OBS_SCHEMA_FAULT", "OMR_FAULT",
            "COVERAGE_FAULT", "OPTIMIZER_FAULT", "BUDGET_FAULT",
            "BUDGET_EXECUTION_FAULT", "REWARD_MISALIGNMENT_FAULT",
            "EXPLORATION_COLLAPSE_FAULT", "STACK_FAULT", "MDP_FAULT",
        }:
            return fault
        if fault in {"OMR_FAULT", "ENV_SYNTH_FAULT"}:
            return fault
        if fault == recommended:
            return fault
        state.pipeline_memory.setdefault("global_falsifier_fault_overrides", []).append({
            "iteration": int(getattr(state, "pipeline_iteration", 0) or 0),
            "from_fault": fault,
            "to_fault": recommended,
            "signature_ids": [
                c.get("signature_id")
                for c in report.get("contradictions", []) or []
            ],
            "next_actuator": report.get("next_actuator"),
        })
        logger.warning(
            "[V4 GlobalFalsifier] overriding ambiguous fault %s -> %s "
            "using deterministic contradictions",
            fault,
            recommended,
        )
        return str(recommended)

    def _enforce_change_isolation(self, state: PipelineState, directives: list, fault: str) -> list:
        slots = changed_slots_from_directives(directives)
        if len(slots) <= 1:
            return directives
        # A targeted M2B repair is incomplete until M4 consumes the newly
        # discovered atoms/representation. Treat this exact dependency as one
        # controlled interface repair; isolating M2B and silently dropping M4
        # leaves the diagnosed reward unchanged (observed on strict Ant).
        dependency_evidence = current_targeted_dependency_evidence(state)
        if should_enable_interface_coupling(
            directives,
            fault,
            dependency_evidence=bool(dependency_evidence),
        ):
            coupled = ["M2B", "M4"]
            if dependency_evidence:
                state.pipeline_memory["pending_interface_dependency_evidence"] = (
                    dependency_evidence
                )
            state.pipeline_memory.setdefault("change_isolation_coupled_repairs", []).append({
                "iteration": int(getattr(state, "pipeline_iteration", 0) or 0),
                "fault": fault,
                "directives": coupled,
                "changed_slots": slots,
                "policy": "atomic_m2b_to_m4_interface_repair",
                "reason": "M4 must consume the atoms produced by targeted M2B",
            })
            logger.warning(
                "[V4 change-isolation] allowing controlled coupled repair %s "
                "for fault %s",
                coupled,
                fault,
            )
            return coupled
        order = ["M1", "M2A", "M2B", "OMR", "GCOS", "M_EXPLORE", "M3", "M4_WEIGHT", "M4", "M5_EXTEND"]
        chosen = None
        for token in order:
            if token in directives:
                chosen = token
                break
        if chosen is None:
            chosen = directives[0] if directives else None
        isolated = [chosen] if chosen else []
        state.pipeline_memory.setdefault("change_isolation_deferrals", []).append({
            "iteration": int(getattr(state, "pipeline_iteration", 0) or 0),
            "fault": fault,
            "original_directives": list(directives or []),
            "original_changed_slots": slots,
            "executed_directives": isolated,
            "deferred_directives": [d for d in directives if d not in isolated],
            "policy": "single_slot_per_controller_iter",
        })
        logger.warning(
            "[V4 change-isolation] directives %s touch slots %s; executing %s "
            "and deferring the rest",
            directives,
            slots,
            isolated,
        )
        return isolated

    def _set_active_axis_from_directives(self, state: PipelineState, directives: list, fault: str) -> str:
        slots = changed_slots_from_directives(directives)
        axis = axis_for_directives(directives)
        state.pipeline_memory["active_axis"] = axis
        if axis == "interface":
            dependency_evidence = state.pipeline_memory.pop(
                "pending_interface_dependency_evidence", None
            )
            activate_interface_coupling(
                state,
                directives=directives,
                fault=fault,
                dependency_evidence=dependency_evidence,
            )
        else:
            state.pipeline_memory.pop("pending_interface_dependency_evidence", None)
            deactivate_interface_coupling(state)
        state.pipeline_memory.setdefault("active_axis_history", []).append({
            "iteration": int(getattr(state, "pipeline_iteration", 0) or 0),
            "fault": fault,
            "directives": list(directives or []),
            "changed_slots": slots,
            "active_axis": axis,
        })
        return axis

    def _apply_coordinate_axis_governor(self, state: PipelineState, directives: list, fault: str) -> list:
        try:
            selected, decision = choose_axis(
                proposed_directives=directives,
                fault=fault,
                memory=getattr(state, "pipeline_memory", {}) or {},
                cfg=self.config or {},
            )
        except Exception as e:
            logger.warning("[V4 coordinate-governor] failed: %s", e)
            return directives
        state.pipeline_memory.setdefault("coordinate_axis_decisions", []).append(decision)
        if decision.get("selected_axis") != decision.get("proposed_axis"):
            logger.warning(
                "[V4 coordinate-governor] rotating axis %s -> %s (%s), directives %s -> %s",
                decision.get("proposed_axis"),
                decision.get("selected_axis"),
                decision.get("reason"),
                directives,
                selected,
            )
        return list(selected or [])

    # ──────────────────────────────────────────────────────────────────────
    # 2026-05-25 Step 10 — pipeline_memory trial snapshot collection
    # ──────────────────────────────────────────────────────────────────────
    # 每次 _run_m5 完成后,把当前 trial 的所有模块输出快照存入 pipeline_memory.
    # 下一 iter 任何模块都能从 trial_history 提取自己历史(M2/M3/M4 都用).
    # 这是 cross-cutting "全模块记忆" 决议的落地点.
    # ──────────────────────────────────────────────────────────────────────

    def _snapshot_trial_to_memory(self, state, iteration: int):
        """Collect snapshots from all modules + write to pipeline_memory.trial_history."""
        try:
            external_metric = (state.hpo_result.best_iqm
                               if state.hpo_result else float("-inf"))
            # Build per-module snapshot (lightweight — just key decision fields)
            m1_snap = None
            if state.manifest is not None:
                m1_snap = {
                    "env_id":           state.manifest.env_id,
                    "env_source":       state.manifest.env_source.value,
                    "obs_dims":         dict(state.manifest.observation_dims),
                    "action_dims":      dict(state.manifest.action_dims),
                }
            m2_snap = None
            if state.goal_spec is not None:
                gs = state.goal_spec
                m2_snap = {
                    "primary_goal":     gs.primary_goal,
                    "task_structure":   (
                        {"type": gs.task_structure.type,
                         "n_stages": len(gs.task_structure.stages),
                         "n_conflicts": len(gs.task_structure.multi_goal_conflicts),
                         "confidence": gs.task_structure.confidence,
                        } if gs.task_structure else None
                    ),
                    "n_verified_obs":   sum(1 for v in gs.obs_dim_semantics.values()
                                            if isinstance(v, str) and "[VERIFIED]" in v),
                    "info_keys":        list(gs.info_dim_semantics.keys())[:10],
                    "obs_tier_summary": {
                        t: sum(1 for v in gs.obs_tier.values() if v == t)
                        for t in ("VERIFIED", "INFERRED", "INFERRED_EMPIRICAL", "UNVERIFIED")
                    } if gs.obs_tier else {},
                }
            m3_snap = None
            if state.algorithm_config is not None:
                ac = state.algorithm_config
                m3_snap = {
                    "algorithm":               ac.algorithm_name,
                    "recommended_timesteps":   ac.recommended_total_timesteps,
                    "expected_partial":        ac.expected_partial_threshold,
                    "expected_expert":         ac.expected_expert_threshold,
                }
            m4_snap = None
            if state.reward_config is not None:
                rc = state.reward_config
                m4_snap = {
                    "n_components":            len(rc.components),
                    "component_names":         [c.name for c in rc.components][:8],
                    "design_rationale":        rc.design_rationale[:200],
                }
            m5_snap = None
            if state.hpo_result is not None:
                hpo = state.hpo_result
                m5_snap = {
                    "best_iqm":             float(hpo.best_iqm) if hpo.best_iqm != float("-inf") else None,
                    "n_trials":             len(hpo.all_trials),
                    "best_hp":              hpo.best_hyperparams,
                    "trial_iqms":           [float(t.iqm) for t in hpo.all_trials][:8],
                }
            diag_snap = None
            if state.latest_diagnosis is not None:
                d = state.latest_diagnosis
                diag_snap = {
                    "status":            d.status,
                    "confidence":        d.confidence,
                    "root_cause":        d.root_cause,
                    "stuck_at_stage":    d.stuck_at_stage,
                }

            trial_record = {
                "controller_iter":      iteration,
                "timestamp":            __import__("datetime").datetime.now().isoformat(),
                "external_metric":      external_metric,
                "m1_snapshot":          m1_snap,
                "m2_snapshot":          m2_snap,
                "m3_snapshot":          m3_snap,
                "m4_snapshot":          m4_snap,
                "m5_snapshot":          m5_snap,
                "diagnostics_snapshot": diag_snap,
                "current_layer":        state.pipeline_memory.get("current_layer", 0),
                "stage":                state.pipeline_memory.get("stage", 1),
                "fault_counts":         dict(state.fault_counts),
            }
            state.pipeline_memory.setdefault("trial_history", []).append(trial_record)
            if isinstance(external_metric, (int, float)):
                external_text = f"{external_metric:.3f}"
            else:
                external_text = str(external_metric)
            logger.info(
                f"[pipeline_memory] iter {iteration} snapshot added "
                f"(external={external_text}); "
                f"trial_history size: {len(state.pipeline_memory['trial_history'])}"
            )

            best = state.pipeline_memory.get("best_so_far")
            if (best and best.get("saved_at_iter") == int(iteration)
                    and best.get("artifact_snapshot") is None):
                snap = self._archive_reward_artifacts(
                    state, f"incumbent_iter{iteration}", external_metric
                )
                if snap:
                    best["artifact_snapshot"] = snap
                    state.pipeline_memory["incumbent_artifacts"] = snap
        except Exception as e:
            logger.warning(f"[pipeline_memory] snapshot failed: {e}")

    def _archive_reward_artifacts(self, state, label: str, score: float):
        """Copy current reward artifacts so a later bad redesign can roll back.

        B3 fix (2026-05-28): originally only knew the v0 paths
        (`reward_wrapper.py / reward_config.json / reward_design_cot.json`);
        the v2 reward DSL writes to `stacks/reward/{id}.json` and
        `stacks/active/active.json` instead, so under v2 this method
        silently returned `None` for every iter — which then made the A/B
        comparator (above) think there was never an incumbent. We now ALSO
        snapshot the v2 active reward stack pointers so file-level rollback
        works under v2 too.
        """
        try:
            out_dir = state.run_dir / "reward_versions" / label
            out_dir.mkdir(parents=True, exist_ok=True)
            copied: Dict[str, str] = {}
            # v0 layer.
            for name in ("reward_wrapper.py", "reward_config.json",
                         "reward_design_cot.json"):
                src = state.run_dir / name
                if src.exists():
                    dst = out_dir / name
                    shutil.copy2(src, dst)
                    copied[name] = str(dst)
            # v2 layer: archive the active_stack pointer + the reward spec it
            # references.  The runtime writes `active_stack.json` at run root;
            # older review code looked for `stacks/active/active.json`, which
            # made every v2 incumbent artifact=None.
            try:
                active_pointer = state.run_dir / "active_stack.json"
                if not active_pointer.exists():
                    legacy_pointer = state.run_dir / "stacks" / "active" / "active.json"
                    active_pointer = legacy_pointer if legacy_pointer.exists() else active_pointer
                if active_pointer.exists():
                    rel = "active_stack.json" if active_pointer.name == "active_stack.json" else "stacks/active/active.json"
                    dst = out_dir / active_pointer.name
                    shutil.copy2(active_pointer, dst)
                    copied[rel] = str(dst)
                    try:
                        active_payload = json.loads(active_pointer.read_text(encoding="utf-8"))
                        reward_spec_refs = []
                        reward_spec_ref = active_payload.get("reward", {}).get("spec_ref")
                        if reward_spec_ref:
                            reward_spec_refs.append(str(reward_spec_ref))
                        reward_id = (active_payload.get("stack") or {}).get("reward_id")
                        if reward_id:
                            reward_spec_refs.append(f"stacks/reward/{reward_id}.json")
                        for reward_spec_ref in dict.fromkeys(reward_spec_refs):
                            src_spec = state.run_dir / reward_spec_ref
                            if not src_spec.exists():
                                continue
                            dst_spec = out_dir / Path(reward_spec_ref).name
                            shutil.copy2(src_spec, dst_spec)
                            copied[reward_spec_ref] = str(dst_spec)
                    except Exception as _e:
                        logger.debug(f"[reward_artifact] v2 spec_ref read failed: {_e}")
            except Exception as _e:
                logger.debug(f"[reward_artifact] v2 stack snapshot failed: {_e}")
            if not copied:
                return None
            meta = {
                "label": label,
                "score": float(score) if isinstance(score, (int, float)) else None,
                "pipeline_iteration": int(state.pipeline_iteration),
                "files": copied,
            }
            (out_dir / "artifact_meta.json").write_text(
                json.dumps(meta, indent=2, default=str), encoding="utf-8"
            )
            return meta
        except Exception as e:
            logger.warning(f"[reward_artifact] archive failed: {e}")
            return None

    def _persist_best_so_far(self, state) -> None:
        """Write the current cross-iteration best snapshot after A/B decisions."""
        try:
            (state.run_dir / "best_so_far.json").write_text(
                json.dumps(
                    state.pipeline_memory.get("best_so_far", {}),
                    indent=2,
                    default=str,
                ),
                encoding="utf-8",
            )
        except Exception as e:
            logger.warning(f"[best_so_far] persist failed: {e}")

    def _persist_pipeline_memory(self, state) -> None:
        """Persist full closed-loop memory for reviewer/audit traceability."""
        try:
            (state.run_dir / "pipeline_memory.json").write_text(
                json.dumps(state.pipeline_memory, indent=2, default=str),
                encoding="utf-8",
            )
        except Exception as e:
            logger.warning(f"[pipeline_memory] persist failed: {e}")

    def _capture_ab_incumbent_before_iter(self, state, iteration: int,
                                          directives: list) -> None:
        """Freeze the champion before M4 mutates reward files.

        HPO is allowed to update best_so_far after M5. The A/B comparator must
        still compare the new candidate against the champion that existed at
        the start of this controller iteration, not against the candidate after
        it has already been promoted.
        """
        if not (set(directives) & {"M4", "M4_WEIGHT"}):
            state.pipeline_memory.pop("ab_incumbent_before_iter", None)
            return

        best = state.pipeline_memory.get("best_so_far")
        best_snapshot = copy.deepcopy(best) if isinstance(best, dict) else None
        incumbent = state.pipeline_memory.get("incumbent_artifacts")
        if not incumbent and best_snapshot:
            incumbent = best_snapshot.get("artifact_snapshot")

        if not incumbent and best_snapshot:
            incumbent = self._archive_reward_artifacts(
                state,
                f"incumbent_pre_iter{iteration}",
                best_snapshot.get("best_iqm"),
            )
            if incumbent:
                live_best = state.pipeline_memory.get("best_so_far")
                if isinstance(live_best, dict):
                    live_best["artifact_snapshot"] = incumbent
                    best_snapshot = copy.deepcopy(live_best)
                state.pipeline_memory["incumbent_artifacts"] = incumbent

        record = {
            "iteration": int(iteration),
            "best_so_far": best_snapshot,
            "incumbent_artifacts": copy.deepcopy(incumbent),
            "change_isolation": {
                "changed_slots": stack_champion_snapshot(
                    state,
                    label=f"pre_iter{iteration}",
                    directives=directives,
                ).get("changed_slots", []),
                "directives": list(directives or []),
            },
        }
        champion = stack_champion_snapshot(
            state,
            label=f"pre_iter{iteration}",
            directives=directives,
        )
        # A bounded scientific request is already marked ``selected=False``
        # once it transitions to ``issued``/``executing``.  Freeze the exact
        # pre-M4 stack on that still-live request before RewardDesigner updates
        # ``v2_active_stack``.  The portfolio can then build a real matched
        # control versus the ASPIRE-selected arm instead of accidentally
        # treating the new reward as its own control.
        request = state.pipeline_memory.get("next_hypothesis_request")
        lifecycle = str((request or {}).get("lifecycle_state") or "")
        required_slots = list(
            (request or {}).get("required_changed_slots") or []
        )
        if (
            isinstance(request, dict)
            and request.get("request_id")
            and request.get("operation") != "reset_search_generation"
            and lifecycle in {"proposed", "issued", "executing"}
            and required_slots
        ):
            updated_request = copy.deepcopy(request)
            preserve_pending_control = bool(
                isinstance(request.get("control_stack"), dict)
                and all(request["control_stack"].get(slot + "_id")
                        for slot in ("algo", "reward", "obs_schema", "exploration"))
            )
            if not preserve_pending_control:
                updated_request["control_stack"] = copy.deepcopy(champion.get("stack") or {})
                updated_request["control_captured_at_iteration"] = int(iteration)
            try:
                from autorl.hypothesis_bank import HypothesisBank

                generation_id, interface_hash = HypothesisBank(
                    state.run_dir
                ).current_generation_contract()
                if preserve_pending_control and request.get("control_canonical_interface_hash") and (
                    request.get("control_generation_id") != int(generation_id)
                    or request.get("control_canonical_interface_hash") != interface_hash
                ):
                    raise RuntimeError("PENDING_SCIENTIFIC_CONTROL_IDENTITY_CHANGED")
                updated_request["control_generation_id"] = int(generation_id)
                updated_request[
                    "control_canonical_interface_hash"
                ] = interface_hash
            except Exception as exc:
                if preserve_pending_control:
                    raise
                # The stack binding remains useful, while completed-boundary
                # preflight will still reject a non-executable generation.
                updated_request["control_generation_contract_error"] = (
                    f"{type(exc).__name__}: {exc}"
                )
            state.pipeline_memory["next_hypothesis_request"] = updated_request
            record["scientific_control_capture"] = {
                "request_id": updated_request.get("request_id"),
                "required_changed_slots": required_slots,
                "control_stack": copy.deepcopy(
                    updated_request.get("control_stack") or {}
                ),
                "generation_id": updated_request.get(
                    "control_generation_id"
                ),
                "canonical_interface_hash": updated_request.get(
                    "control_canonical_interface_hash"
                ),
            }
        champion["best_so_far"] = best_snapshot
        champion["incumbent_artifacts"] = copy.deepcopy(incumbent)
        champion_path = persist_stack_champion(state, champion)
        if champion_path:
            record["stack_champion_path"] = str(champion_path)
        state.pipeline_memory["ab_incumbent_before_iter"] = record
        logger.info(
            f"[A/B iter {iteration}] froze pre-iteration incumbent: "
            f"best_iqm={None if not best_snapshot else best_snapshot.get('best_iqm')}, "
            f"artifact={None if not incumbent else incumbent.get('label')}"
        )

    def _restore_ab_incumbent_memory(self, state, pre_record: Optional[dict],
                                     decision: str) -> None:
        """Restore memory bookkeeping after rejecting a reward candidate."""
        if not pre_record:
            return
        prior_best = pre_record.get("best_so_far")
        prior_incumbent = pre_record.get("incumbent_artifacts")
        state.pipeline_memory["best_so_far"] = (
            copy.deepcopy(prior_best) if prior_best is not None else None
        )
        if prior_incumbent:
            state.pipeline_memory["incumbent_artifacts"] = copy.deepcopy(
                prior_incumbent
            )
        else:
            state.pipeline_memory.pop("incumbent_artifacts", None)
        self._persist_best_so_far(state)
        logger.warning(
            f"[A/B] rejected candidate via {decision}; restored "
            "best_so_far/incumbent_artifacts to pre-iteration champion."
        )

    def _do_rollback_reward_files(self, state, iteration: int, incumbent: dict,
                                   reason: str, candidate_iqm: float,
                                   incumbent_iqm: float,
                                   extra_record: Optional[dict] = None) -> bool:
        """Pure file-level rollback: restore reward_wrapper.py / reward_config.json /
        reward_design_cot.json from a saved incumbent snapshot.

        Returns True iff at least one file was restored. Caller decides WHEN
        to roll back (P1 _evaluate_reward_challenger owns the decision).
        """
        try:
            cand_f = float(candidate_iqm)
            inc_f = float(incumbent_iqm)
        except Exception:
            cand_f = candidate_iqm
            inc_f = incumbent_iqm
        ledger_before = {
            **stack_snapshot(state),
            "restored_files_n": 0,
        }
        # Archive the rejected candidate before overwriting (paper-grade audit).
        archive_score = cand_f if isinstance(cand_f, (int, float)) else None
        self._archive_reward_artifacts(
            state, f"rejected_iter{iteration}", archive_score
        )
        restored = []
        for name, src in (incumbent.get("files") or {}).items():
            if name not in {"reward_wrapper.py", "reward_config.json",
                            "reward_design_cot.json", "active_stack.json"} and not str(name).startswith("stacks/reward/"):
                continue
            src_path = Path(src)
            if not src_path.exists():
                continue
            dst_path = state.run_dir / name
            dst_path.parent.mkdir(parents=True, exist_ok=True)
            shutil.copy2(src_path, dst_path)
            restored.append(name)
            if name == "active_stack.json":
                try:
                    payload = json.loads(dst_path.read_text(encoding="utf-8"))
                    stack = payload.get("stack") if isinstance(payload, dict) else None
                    if isinstance(stack, dict):
                        state.v2_active_stack = stack
                        if stack.get("obs_schema_id"):
                            state.active_repr_id = stack["obs_schema_id"]
                except Exception as e:
                    logger.debug("[rollback] active_stack restore read failed: %s", e)
        if not restored:
            record_actuator_event(
                state,
                face="stack",
                action="rollback_rejected_candidate",
                before=ledger_before,
                after={**stack_snapshot(state), "restored_files_n": 0},
                expected_delta={"active_stack": "restore_incumbent", "files": "restore_incumbent"},
                evidence={
                    "commit_evaluated": True,
                    "incumbent_won": True,
                    "rollback_required": True,
                    "rollback_succeeded": False,
                },
                metadata={
                    "reason": reason,
                    "candidate_iqm": cand_f,
                    "incumbent_iqm": inc_f,
                    "incumbent_label": incumbent.get("label"),
                },
                iteration=iteration,
            )
            return False
        record = {
            "iteration":        int(iteration),
            "reason":           reason,
            "candidate_iqm":    cand_f,
            "incumbent_iqm":    inc_f,
            "restored":         restored,
            "incumbent_label":  incumbent.get("label"),
        }
        if extra_record:
            record.update(extra_record)
        state.pipeline_memory.setdefault("rollback_history", []).append(record)
        try:
            cand_str = f"{cand_f:.3f}" if isinstance(cand_f, (int, float)) else str(cand_f)
            inc_str = f"{inc_f:.3f}" if isinstance(inc_f, (int, float)) else str(inc_f)
        except Exception:
            cand_str, inc_str = str(cand_f), str(inc_f)
        logger.warning(
            f"[rollback] M4 candidate regressed ({cand_str} < incumbent "
            f"{inc_str}); restored {restored} from {incumbent.get('label')} "
            f"— reason: {reason}"
        )
        record_actuator_event(
            state,
            face="stack",
            action="rollback_rejected_candidate",
            before=ledger_before,
            after={**stack_snapshot(state), "restored_files_n": len(restored)},
            expected_delta={"active_stack": "restore_incumbent", "files": "restore_incumbent"},
            evidence={
                "commit_evaluated": True,
                "incumbent_won": True,
                "rollback_required": True,
                "rollback_succeeded": True,
            },
            metadata={
                "reason": reason,
                "candidate_iqm": cand_f,
                "incumbent_iqm": inc_f,
                "incumbent_label": incumbent.get("label"),
                "restored": restored,
            },
            iteration=iteration,
        )
        return True

    def _evaluate_reward_challenger(self, state, iteration: int,
                                     directives: list) -> bool:
        """2026-05-25 P1 — champion/challenger A/B for M4 reward redesign.

        Replaces the prior IQM-point-estimate rollback with a statistical
        decision over raw OMR-valid seed scores:

            • Welch's t-test (challenger seeds vs incumbent seeds) when both
              have ≥2 OMR-valid samples
            • Point-estimate fallback (with a wider tolerance) when t-test
              has no power
            • Force-reject when the challenger produced no OMR-valid data at
              all (P0 OMR hard contract carry-over)

        Decision matrix (configurable via pipeline_controller.ab_test):
            accept_significantly_better     ─ challenger statistically wins
            reject_significantly_worse      ─ challenger statistically loses → ROLLBACK
            inconclusive_within_tolerance   ─ stat-sig but |effect|<tolerance → accept
            accept_point_estimate_better    ─ no t-test power, mean wins by tolerance
            reject_point_estimate_worse     ─ no t-test power, mean loses by tolerance → ROLLBACK
            inconclusive_no_power           ─ no t-test power, |delta| within tolerance → accept

        Returns True iff a rollback was performed.
        """
        # Only evaluate when this iter actually re-ran M4 / M4_WEIGHT.
        if (state.pipeline_memory.get("next_hypothesis_request") or {}).get(
                "operation") == "repair_construction_contract":
            # Fixing a broken constructor is not a matched behavioral A/B test,
            # and a real old score cannot authorize restoring that constructor.
            state.pipeline_memory["construction_repair_ab_skipped"] = int(iteration)
            return False
        if not (set(directives) & {"M4", "M4_WEIGHT"}):
            return False

        pre_record = state.pipeline_memory.get("ab_incumbent_before_iter")
        use_pre_record = (
            isinstance(pre_record, dict)
            and pre_record.get("iteration") == int(iteration)
        )
        if use_pre_record:
            best = copy.deepcopy(pre_record.get("best_so_far") or {})
            incumbent = copy.deepcopy(
                pre_record.get("incumbent_artifacts") or (
                    best.get("artifact_snapshot")
                    if isinstance(best, dict) else None
                )
            )
            comparison_scope = "pre_iteration_incumbent"
        else:
            best = state.pipeline_memory.get("best_so_far") or {}
            incumbent = state.pipeline_memory.get("incumbent_artifacts") or (
                best.get("artifact_snapshot") if isinstance(best, dict) else None
            )
            comparison_scope = "current_memory_fallback"
        ab_cfg = (self.config.get("pipeline_controller", {})
                  .get("ab_test", {}) or {})
        sig_threshold      = float(ab_cfg.get("sig_threshold", 0.05))
        effect_tolerance   = float(ab_cfg.get("effect_tolerance", 0.05))
        fallback_tolerance = float(ab_cfg.get("fallback_tolerance", 0.10))
        lcb_lambda         = float(ab_cfg.get("lcb_lambda", 0.5))
        lcb_min_samples    = int(ab_cfg.get("lcb_min_samples", 3))

        ab_history = state.pipeline_memory.setdefault("ab_history", [])
        change_isolation = (
            (pre_record or {}).get("change_isolation")
            if isinstance(pre_record, dict) else None
        ) or {
            "changed_slots": [],
            "directives": list(directives or []),
        }

        # B3 fix (2026-05-28): split the gate.
        #
        # The v0 code refused to run any A/B comparison when
        # `incumbent_artifacts` was None — which is the common case under v2
        # because the v2 reward DSL writes to `stacks/reward/*.json` and
        # `_archive_reward_artifacts` only knew the v0 `reward_wrapper.py`
        # path. Result: every iter logged "no incumbent yet" and the
        # challenger was always silently accepted, never compared.
        #
        # We now:
        #   - run the IQM-level A/B comparison whenever `best.best_iqm` exists
        #     (incumbent_artifacts only governs whether file-rollback is
        #     possible, not whether the comparison fires);
        #   - only enter the legacy "no incumbent yet" path when this really
        #     is the first redesign (best_so_far missing — i.e., iter 0 of
        #     the very first run).
        if best.get("best_iqm") is None:
            ab_history.append({
                "iteration":  int(iteration),
                "decision":   "accept_no_incumbent",
                "method":     "first_redesign",
                "comparison_scope": comparison_scope,
                "change_isolation": change_isolation,
                "rollback":   False,
            })
            self._persist_pipeline_memory(state)
            logger.info(
                f"[A/B iter {iteration}] no incumbent yet — accepting "
                f"challenger as initial reward design."
            )
            return False
        if not incumbent:
            # File-level rollback artifacts missing (common under v2 reward
            # DSL on disk schemas). Build a minimal in-memory marker so the
            # IQM comparison proceeds and the run records the decision —
            # rollback itself becomes a no-op when files are absent.
            incumbent = {
                "label":        f"in_memory_iter_{iteration}_baseline",
                "score":        best.get("best_iqm"),
                "saved_at_iter": best.get("saved_at_iter"),
                "files":        {},
                "in_memory_only": True,
            }
            logger.warning(
                f"[A/B iter {iteration}] no on-disk incumbent artifacts; "
                "running IQM-level comparison with in-memory marker. "
                "File-level rollback will be a no-op if challenger rejected."
            )

        # Extract incumbent + challenger raw OMR-valid scores.
        incumbent_iqm    = best.get("best_iqm")
        incumbent_scores = list(best.get("best_scores") or [])

        # Challenger = best OMR-valid trial of THIS iter's HPO study.
        omr_status = (state.pipeline_memory.get("last_hpo_omr_status", {})
                      or {})
        all_omr_failed = bool(omr_status.get("all_omr_failed"))

        if all_omr_failed:
            # P0 carry-over: challenger has no real external evidence —
            # force rollback rather than overwriting a working incumbent.
            decision = "reject_challenger_all_omr_failed"
            rolled = self._do_rollback_reward_files(
                state, iteration, incumbent,
                reason=decision,
                candidate_iqm=float("-inf"),
                incumbent_iqm=incumbent_iqm,
                extra_record={"p_value": None, "effect": None,
                              "method": "p0_omr_force_reject"},
            )
            if use_pre_record:
                self._restore_ab_incumbent_memory(state, pre_record, decision)
            ab_history.append({
                "iteration":  int(iteration),
                "decision":   decision,
                "method":     "p0_omr_force_reject",
                "comparison_scope": comparison_scope,
                "change_isolation": change_isolation,
                "p_value":    None,
                "effect":     None,
                "challenger_iqm": None,
                "incumbent_iqm":  incumbent_iqm,
                "challenger_n":   0,
                "incumbent_n":    len(incumbent_scores),
                "rollback":       rolled,
            })
            self._persist_pipeline_memory(state)
            return rolled

        # Pull challenger trial.
        challenger_scores: list[float] = []
        challenger_iqm: Optional[float] = None
        hpo = state.hpo_result
        if hpo is not None and hpo.all_trials:
            # Find OMR-valid trials. trial_omr_status keyed by trial_id.
            trial_omr_status = (
                (state.pipeline_memory.get("hpo_iter_snapshots") or [{}])
                [-1].get("trial_omr_status", {})
                if state.pipeline_memory.get("hpo_iter_snapshots") else {}
            )
            valid_trials = [
                t for t in hpo.all_trials
                if trial_omr_status.get(t.trial_id, {}).get(
                    "objective_valid", False
                )
            ]
            if valid_trials:
                best_chal_trial = max(valid_trials, key=lambda t: t.iqm)
                challenger_iqm = float(best_chal_trial.iqm)
                sources = (trial_omr_status.get(best_chal_trial.trial_id, {})
                           .get("objective_eval_sources", []))
                for s, src in zip(best_chal_trial.scores, sources):
                    if src in {
                        "omr_external",
                        "terminal_stage_same_heldout_rollouts",
                    }:
                        challenger_scores.append(float(s))

        if not challenger_scores or challenger_iqm is None:
            # Nothing usable on the challenger side. Treat like all_omr_failed.
            decision = "reject_no_valid_challenger_scores"
            rolled = self._do_rollback_reward_files(
                state, iteration, incumbent,
                reason=decision,
                candidate_iqm=float("-inf"),
                incumbent_iqm=incumbent_iqm,
                extra_record={"p_value": None, "effect": None,
                              "method": "no_valid_challenger"},
            )
            if use_pre_record:
                self._restore_ab_incumbent_memory(state, pre_record, decision)
            ab_history.append({
                "iteration":   int(iteration),
                "decision":    decision,
                "method":      "no_valid_challenger",
                "comparison_scope": comparison_scope,
                "change_isolation": change_isolation,
                "p_value":     None,
                "effect":      None,
                "challenger_iqm": challenger_iqm,
                "incumbent_iqm":  incumbent_iqm,
                "challenger_n":   len(challenger_scores),
                "incumbent_n":    len(incumbent_scores),
                "rollback":       rolled,
            })
            self._persist_pipeline_memory(state)
            return rolled

        # Relative effect size (sign convention: positive = challenger better).
        denom = max(abs(float(incumbent_iqm)), 1.0)
        effect = (float(challenger_iqm) - float(incumbent_iqm)) / denom
        challenger_lcb = lcb_commit_score(
            challenger_scores,
            lambda_=lcb_lambda,
            min_samples_for_lcb=lcb_min_samples,
        )
        incumbent_lcb = lcb_commit_score(
            incumbent_scores,
            lambda_=lcb_lambda,
            min_samples_for_lcb=lcb_min_samples,
        )
        lcb_preference = lcb_prefers_challenger(
            challenger_lcb,
            incumbent_lcb,
            tolerance=effect_tolerance * denom,
        )

        # Try Welch's t-test (scipy). Graceful fallback to point comparison
        # if scipy missing or insufficient sample size.
        p_value: Optional[float] = None
        t_stat:  Optional[float] = None
        if len(challenger_scores) >= 2 and len(incumbent_scores) >= 2:
            try:
                from scipy import stats as _scipy_stats   # noqa: WPS433
                t_stat_obj = _scipy_stats.ttest_ind(
                    challenger_scores, incumbent_scores,
                    equal_var=False, nan_policy="omit",
                )
                t_stat  = float(t_stat_obj.statistic)
                p_value = float(t_stat_obj.pvalue)
                if not math.isfinite(p_value):
                    p_value = None
                if t_stat is not None and not math.isfinite(t_stat):
                    t_stat = None
            except Exception as e:
                logger.warning(
                    f"[A/B iter {iteration}] Welch's t-test failed "
                    f"({type(e).__name__}: {e}); falling back to point "
                    f"comparison + tolerance."
                )

        method:   str
        decision: str
        rollback_required = False
        if lcb_preference is True:
            decision = "accept_lcb_better"
            method = "lcb_commit"
        elif lcb_preference is False:
            decision = "reject_lcb_worse"
            method = "lcb_commit"
            rollback_required = True
        elif p_value is not None and p_value < sig_threshold:
            # Statistically significant — use effect sign + tolerance.
            if effect > effect_tolerance:
                decision = "accept_significantly_better"
                method   = "welch_ttest"
            elif effect < -effect_tolerance:
                decision = "reject_significantly_worse"
                method   = "welch_ttest"
                rollback_required = True
            else:
                decision = "inconclusive_within_tolerance"
                method   = "welch_ttest"
        else:
            # Not statistically significant (or t-test unavailable) —
            # fall back to point comparison with a WIDER tolerance.
            if effect < -fallback_tolerance:
                decision = "reject_point_estimate_worse"
                method   = "point_estimate_fallback"
                rollback_required = True
            elif effect > 0:
                decision = "accept_point_estimate_better"
                method   = "point_estimate_fallback"
            else:
                decision = "inconclusive_no_power"
                method   = "point_estimate_fallback"

        rolled = False
        if rollback_required:
            rolled = self._do_rollback_reward_files(
                state, iteration, incumbent,
                reason=decision,
                candidate_iqm=challenger_iqm,
                incumbent_iqm=incumbent_iqm,
                extra_record={
                    "p_value": p_value, "effect": effect,
                    "method":  method,
                    "t_stat":  t_stat,
                    "challenger_n": len(challenger_scores),
                    "incumbent_n":  len(incumbent_scores),
                },
            )
            if use_pre_record:
                self._restore_ab_incumbent_memory(state, pre_record, decision)

        challenger_arm = reward_arm_record(
            arm_id=f"challenger_iter{iteration}",
            role="challenger",
            reward_id=(getattr(state, "v2_active_stack", {}) or {}).get("reward_id"),
            scores=challenger_scores,
            lambda_=lcb_lambda,
            min_samples_for_lcb=lcb_min_samples,
            horizon_steps=getattr(state, "v2_allocated_budget_steps", None),
        )
        incumbent_arm = reward_arm_record(
            arm_id=f"incumbent_iter{iteration}",
            role="incumbent",
            reward_id=((pre_record or {}).get("best_so_far") or {}).get("reward_id")
            if isinstance(pre_record, dict) else None,
            scores=incumbent_scores,
            lambda_=lcb_lambda,
            min_samples_for_lcb=lcb_min_samples,
            horizon_steps=getattr(state, "v2_allocated_budget_steps", None),
        )
        reward_commit = reward_bandit_summary(
            incumbent=incumbent_arm,
            challenger=challenger_arm,
            decision=decision,
            method=method,
            rollback=rolled,
        )
        reward_commit_path = write_reward_bandit_summary(
            state.run_dir, iteration, reward_commit
        )
        state.pipeline_memory.setdefault("reward_bandit_history", []).append({
            "iteration": int(iteration),
            "decision": decision,
            "method": method,
            "path": str(reward_commit_path),
            "challenger_lcb": challenger_arm["lcb_commit"],
            "incumbent_lcb": incumbent_arm["lcb_commit"],
        })

        ab_history.append({
            "iteration":      int(iteration),
            "decision":       decision,
            "method":         method,
            "comparison_scope": comparison_scope,
            "change_isolation": change_isolation,
            "p_value":        p_value,
            "t_stat":         t_stat,
            "effect":         effect,
            "sig_threshold":  sig_threshold,
            "effect_tolerance":    effect_tolerance,
            "fallback_tolerance":  fallback_tolerance,
            "lcb_commit": {
                "challenger": challenger_lcb,
                "incumbent": incumbent_lcb,
                "preference": lcb_preference,
            },
            "reward_bandit_commit_path": str(reward_commit_path),
            "challenger_iqm": challenger_iqm,
            "incumbent_iqm":  incumbent_iqm,
            "challenger_n":   len(challenger_scores),
            "incumbent_n":    len(incumbent_scores),
            "rollback":       rolled,
        })
        self._persist_pipeline_memory(state)
        logger.info(
            f"[A/B iter {iteration}] decision={decision} method={method} "
            f"p={p_value if p_value is None else round(p_value, 4)} "
            f"effect={effect:+.3f} "
            f"({len(challenger_scores)} vs {len(incumbent_scores)} OMR-valid "
            f"seeds) → rollback={rolled}"
        )
        return rolled

    # 2026-05-25 P1 backward-compat shim: the controller used to call
    # _rollback_reward_if_regressed; the call site is now updated to
    # _evaluate_reward_challenger, but we keep this delegate so external
    # tests / scripts that may have grabbed the old name don't break.
    def _rollback_reward_if_regressed(self, state, iteration: int,
                                      directives: list) -> bool:
        return self._evaluate_reward_challenger(state, iteration, directives)

    def _continue_hpo_only(self, state, iteration: int, reason: str,
                           min_iqm=None):
        """Run another M5 pass without escalating upstream modules."""
        logger.info(
            f"Controller iter {iteration}: {reason} → re-run M5 only"
        )
        state.controller_history.append({
            "iteration": iteration,
            "fault": "NO_ESCALATION_CONTINUE_HPO",
            "occurrence": 0,
            "directives": [],
            "iqm_before": (state.hpo_result.best_iqm
                           if state.hpo_result else float("-inf")),
            "diagnosis": reason,
            "current_layer": state.pipeline_memory.get("current_layer", 0),
            "stage": state.pipeline_memory.get("stage", 1),
        })
        try:
            state.pipeline_memory["active_axis"] = "hpo"
            state = self._run_m5(state)
            self._snapshot_trial_to_memory(state, iteration=iteration)
        except RuntimeError as e:
            logger.error(
                f"Controller iter {iteration}: M5-only continuation failed "
                f"({e}); exiting with best_so_far preserved."
            )
            ablation_time_control.terminate_for_error(
                state, e, location="m5_only_continuation"
            )
            if state.hpo_result and state.hpo_result.best_iqm > -1e9:
                state.goal_alignment_score = (
                    max(0.0, min(1.0, float(state.hpo_result.best_iqm)
                                 / max(1.0, abs(min_iqm or 1.0))))
                    if min_iqm else 0.5
                )
            return state, False
        state.budget_multiplier = 1
        state.controller_directives = []
        return state, True

    # ──────────────────────────────────────────────────────────────────────
    # 2026-05-25 Step 8 — Multi-seed verification (Stage 2)
    # ──────────────────────────────────────────────────────────────────────
    # Stage 2 升级前的 variance check: 用 trial history 判断 "fault 是真问题
    # 还是 SAC 单 seed 高方差". 如果近期 trials 里至少有一次达到 partial 阈值
    # ⇒ 是 variance 不是 fault ⇒ 不 escalate, 继续 HPO 探索.
    # 这避免了 window-open type bug: 0.6 partial 被误判为 fault → 越救越糟.
    # ──────────────────────────────────────────────────────────────────────

    def _should_skip_escalation_due_to_variance(self, state, current_iqm: float,
                                                fault: str) -> bool:
        """Stage 2 multi-seed variance check.

        Returns True if recent trial history suggests fault is likely
        SAC variance (not real design issue) — escalation should be skipped.
        """
        from autorl.core_ablation import arm
        if arm(state) == "A2":
            return False
        # Only Stage 2 (Trial 1+) applies variance check
        if state.pipeline_memory.get("stage", 1) != 2:
            return False

        # Cheap faults always pass through (we WANT to try L1 HP tune)
        if fault in (
            "INSUFFICIENT_BUDGET_FAULT",
            "ENV_SYNTH_FAULT",
            "OBS_FAULT",
            "OMR_FAULT",
            "OBS_SCHEMA_FAULT",
            "COVERAGE_FAULT",
            "STAGE_TRANSITION_FAULT",
            "REWARD_STRUCTURE_FAULT",
            "OPTIMIZER_FAULT",
            "ALGO_MISMATCH_FAULT",
            "BUDGET_FAULT",
            "BUDGET_EXECUTION_FAULT",
            "REWARD_MISALIGNMENT_FAULT",
            "EXPLORATION_COLLAPSE_FAULT",
        ):
            return False

        history = state.pipeline_memory.get("trial_history", []) or []
        recent = history[-5:]  # look at last 5 trial records
        if len(recent) < 3:
            return False  # not enough evidence yet

        scores = [float(t.get("external_metric", 0) or 0) for t in recent]
        scores.append(float(current_iqm))

        # Get partial threshold (from M3 if available, else heuristic)
        partial_thresh = None
        if state.algorithm_config is not None:
            partial_thresh = getattr(state.algorithm_config,
                                     "expected_partial_threshold", None)

        # Variance heuristic:
        #   if max(recent) >= partial threshold AND std/|mean| > 0.3 → variance
        if partial_thresh is not None and partial_thresh > 0:
            if max(scores) >= partial_thresh:
                import numpy as _np
                mean_abs = abs(_np.mean(scores)) + 1e-9
                if _np.std(scores) / mean_abs > 0.3:
                    logger.info(
                        f"[Stage 2 verify] SKIP escalation — max recent "
                        f"score {max(scores):.3f} >= partial threshold "
                        f"{partial_thresh:.3f}, but std/mean = "
                        f"{_np.std(scores)/mean_abs:.2f} > 0.3 → "
                        f"variance likely. Continue HPO without escalation."
                    )
                    return True

        # Pure-noise heuristic: if recent scores all positive + scattered
        # widely with at least one decent outlier, give HPO more chance
        import numpy as _np
        if len(scores) >= 4 and _np.max(scores) > 2.0 * _np.median(scores):
            logger.info(
                f"[Stage 2 verify] SKIP escalation — recent score outlier "
                f"detected ({_np.max(scores):.2f} >> median "
                f"{_np.median(scores):.2f}) → high variance, more HPO needed."
            )
            return True

        return False

    @ablation_time_control.controller_outcome
    def _controller_loop(
        self,
        state: PipelineState,
        *,
        resume_interrupted_m5: bool = False,
        resume_completed_iteration: bool = False,
        resume_interrupted_repair: bool = False,
    ) -> PipelineState:
        cfg = self.config.get("pipeline_controller", {})
        max_iter = int(cfg.get("max_feedback_iterations", 50))
        anytime_mode = bool(
            cfg.get(
                "anytime_mode",
                (self.config.get("autonomous_anytime", {}) or {}).get("enabled", True),
            )
        )
        min_iqm  = cfg.get("min_acceptable_iqm", None)
        min_conf = cfg.get("min_goal_confidence", 0.5)
        time_mode = ablation_time_control.enabled(state)
        from autorl.adaptive_exploration_protocol import settings as adaptive_settings
        adaptive_mode = bool(adaptive_settings(state))
        if adaptive_mode:
            if time_mode:
                raise RuntimeError("adaptive exploration cannot override a frozen ablation deadline")
            max_iter = math.inf
            anytime_mode = True
            min_iqm = None
        if time_mode:
            # The shared deadline, rather than six feedback rounds or a
            # scalar success shortcut, owns this ablation's search window.
            max_iter = math.inf
            anytime_mode = True
            min_iqm = None

        if sum(map(bool, (resume_interrupted_m5, resume_completed_iteration, resume_interrupted_repair))) > 1:
            raise ValueError(
                "resume_interrupted_m5 and resume_completed_iteration are "
                "mutually exclusive recovery boundaries"
            )

        if resume_interrupted_repair:
            receipt = state.pipeline_memory.get("interrupted_semantic_repair_boundary") or {}
            iteration = int(getattr(state, "pipeline_iteration", 0) or 0)
            if (receipt.get("interrupted_iteration") != iteration
                    or receipt.get("wave_complete") is not False
                    or state.hpo_result is None):
                raise RuntimeError("semantic repair resume requires a retained partial-wave receipt and prior completed HPO evidence")
            from autorl.semantic_execution_contract import active_fault
            if not active_fault(state)["active"]:
                raise RuntimeError("semantic repair boundary has no current source-bound construction fault")
            logger.warning(
                "Controller: repair at interrupted Iter%s; retained old seed evidence, "
                "no partial-wave promotion or recipe mixing; next execution is Iter%s",
                iteration, iteration + 1,
            )
        elif resume_interrupted_m5:
            iteration = int(getattr(state, "pipeline_iteration", 0) or 0)
            logger.warning(
                "Controller: explicit resume at interrupted M5 boundary "
                "(iter=%s); preserving completed M2/M3/M4 artifacts",
                iteration,
            )
            state = self._run_m5(state)
            self._snapshot_trial_to_memory(state, iteration=iteration)
        elif resume_completed_iteration:
            iteration = int(getattr(state, "pipeline_iteration", 0) or 0)
            if state.hpo_result is None:
                raise RuntimeError(
                    "completed-iteration resume requires the persisted HPO "
                    "result from the anchor iteration"
                )
            logger.warning(
                "Controller: explicit resume after completed iteration %s; "
                "discarding all later in-flight work and re-entering the "
                "diagnose/decide boundary without re-running anchor M5",
                iteration,
            )
        else:
            # Iteration 0 — full downstream pass
            if self._wall_clock_exhausted(state):
                logger.warning("Controller: wall-clock budget exhausted before initial pass")
                ablation_time_control.terminate_for_budget(state, location="before_initial_pass")
                self._save_controller_history(state)
                return state
            state = self._run_m3(state)
            try:
                state = self._run_m4(state)
                state = self._run_repr_ablation_if_pending(state)
            except RuntimeError as e:
                recovered_state, recovered = self._recover_m4_grounding_failure_state(
                    state, e, iteration=0
                )
                if not recovered:
                    state = recovered_state
                    ablation_time_control.terminate_for_error(
                        state, e, location="initial_m4_grounding", unresolved=True
                    )
                    self._save_controller_history(state)
                    return state
                state = recovered_state
            if self._wall_clock_exhausted(state):
                logger.warning("Controller: wall-clock budget exhausted before initial M5")
                ablation_time_control.terminate_for_budget(state, location="before_initial_m5")
                self._save_controller_history(state)
                return state
            if state.reward_config is None:
                self._mark_unresolved_m4_grounding_failure(
                    state,
                    RuntimeError("M5 requires a trainable reward_config"),
                    iteration=0,
                    phase="before_initial_m5",
                )
                ablation_time_control.terminate(
                    state, "native_unresolved", location="missing_initial_trainable_reward"
                )
                self._save_controller_history(state)
                return state
            preflight_cfg = self.config.get("portfolio_preflight") or {}
            if bool(preflight_cfg.get("enabled", False)):
                try:
                    from autorl.breadth_portfolio import prepare_breadth_portfolio
                    from autorl.exploration_profiles import ensure_exploration_candidates

                    ensure_exploration_candidates(state)
                    manifest = prepare_breadth_portfolio(state)
                    payload = {
                        "schema_version": "v9.portfolio_preflight.v1",
                        "training_started": False,
                        "population_size": manifest.get("population_size"),
                        "concurrency_slots": manifest.get("concurrency_slots"),
                        "wave_count": manifest.get("wave_count"),
                        "total_hpo_trials_requested": (
                            (manifest.get("execution_plan") or {}).get(
                                "total_hpo_trials_requested"
                            )
                        ),
                        "slot_admission_counts": {
                            slot: len((row or {}).get("admitted_ids") or [])
                            for slot, row in (manifest.get("admission_gate") or {}).items()
                            if isinstance(row, dict) and row.get("admitted_ids") is not None
                        },
                        "typed_cross_product_size": manifest.get(
                            "typed_cross_product_size"
                        ),
                        "execution_debt": manifest.get("execution_debt"),
                        "resource_probe": manifest.get("resource_probe"),
                    }
                    state.pipeline_memory["v9_portfolio_preflight"] = payload
                    from autorl.v2_provenance import atomic_write_json

                    atomic_write_json(
                        Path(state.run_dir) / "v9_portfolio_preflight.json", payload
                    )
                    logger.info(
                        "[V9 PREFLIGHT] population=%s concurrency=%s waves=%s; M5 skipped",
                        payload["population_size"],
                        payload["concurrency_slots"],
                        payload["wave_count"],
                    )
                except Exception as exc:
                    state.pipeline_memory["v9_portfolio_preflight_fault"] = {
                        "active": True,
                        "error": repr(exc),
                    }
                    raise
                ablation_time_control.terminate(
                    state, "native_unresolved", location="portfolio_preflight_only"
                )
                self._save_controller_history(state)
                return state
            state = self._run_m5(state)
            # 2026-05-25 Step 10: snapshot iter 0 trial into pipeline_memory
            self._snapshot_trial_to_memory(state, iteration=0)

            iteration = 0
        repaired_evidence_boundaries = set()
        while True:
            if not time_mode and self._wall_clock_exhausted(state):
                logger.warning(
                    f"Controller: wall-clock budget exhausted at iter {iteration}; "
                    "stopping before new work starts"
                )
                break
            diag = state.latest_diagnosis
            iqm  = state.hpo_result.best_iqm if state.hpo_result else float("-inf")
            best_so_far = state.pipeline_memory.get("best_so_far", {}) or {}
            evidence_only_reentry = iteration in repaired_evidence_boundaries
            global_improved_this_iter = (
                int(best_so_far.get("saved_at_iter", -999999)) == int(iteration)
            )
            if evidence_only_reentry:
                pass  # Re-reading corrected metadata is not a new stalled training wave.
            elif global_improved_this_iter:
                state.pipeline_memory["global_best_frozen_iters"] = 0
                state.pipeline_memory["global_progress_debt"] = 0
            else:
                state.pipeline_memory["global_best_frozen_iters"] = (
                    int(state.pipeline_memory.get("global_best_frozen_iters", 0) or 0) + 1
                )
                try:
                    gap = float(best_so_far.get("best_iqm", 0.0) or 0.0) - float(iqm)
                except Exception:
                    gap = 0.0
                if gap >= -1e-9:
                    state.pipeline_memory["global_progress_debt"] = (
                        int(state.pipeline_memory.get("global_progress_debt", 0) or 0) + 1
                    )
                state.pipeline_memory["delta_vs_global_best"] = float(-gap)
            omr_status = state.pipeline_memory.get("last_hpo_omr_status", {}) or {}
            checkpoint_handoff_fault = bool(
                omr_status.get("all_failed_due_to_checkpoint_handoff")
            )
            if omr_status.get("all_omr_failed"):
                expected_status = (
                    "CHECKPOINT_HANDOFF_FAULT"
                    if checkpoint_handoff_fault else "OMR_FAULT"
                )
                if diag is None or diag.status != expected_status:
                    diag = DiagnosticReport(
                        status=expected_status,
                        reasoning=(
                            "All HPO trials failed before objective evaluation "
                            "because the planned frozen prefix checkpoint could "
                            "not reproduce its claimed frontier."
                            if checkpoint_handoff_fault else
                            "All HPO trials in the latest iteration had "
                            "objective_valid=False; treating as OMR_FAULT "
                            "before any healthy-stop check."
                        ),
                        root_cause=(
                            "Checkpoint consumption falsified the current "
                            "frontier qualification; OMR was never reached."
                            if checkpoint_handoff_fault else
                            "No valid OMR external objective was produced by "
                            "the latest HPO iteration."
                        ),
                        suggested_action=(
                            "Use the persisted revocation receipt and return to "
                            "original-reset prefix qualification."
                            if checkpoint_handoff_fault else
                            "Regenerate objective_metric.py via OMR; do not "
                            "accept wrapped reward fallback as external score."
                        ),
                        confidence=1.0,
                        supporting_evidence=[
                            f"last_hpo_omr_status={omr_status}",
                        ],
                    )
                    state.latest_diagnosis = diag
                    logger.error(
                        "[%s hard guard] latest HPO iteration had no valid "
                        "objective; preserving typed causal routing.",
                        expected_status,
                    )

            goal_omr_report = self._run_goal_omr_verifier(state)
            if isinstance(getattr(state, "pipeline_memory", None), dict):
                state.pipeline_memory["goal_omr_verifier"] = goal_omr_report
            global_falsification_report = self._run_global_falsifier(state)
            # V5 trajectory-evidence shadow diagnosis (additive, default-OFF,
            # no routing authority — see V5_TRAJECTORY_EVIDENCE_API.md, S6)
            self._run_v5_shadow_diagnosis(state, iteration)
            try:
                from autorl.context_memory import persist_controller_memory_packet

                memory_cfg = (
                    self.config.get("context_memory")
                    or (self.config.get("reward_designer", {}) or {}).get("context_memory")
                    or {}
                )
                persist_controller_memory_packet(
                    state,
                    purpose="controller.diagnostics",
                    config=memory_cfg,
                )
            except Exception:
                logger.debug("[CONTEXT_MEMORY] controller packet skipped", exc_info=True)

            iqm_ok    = (min_iqm is None) or (iqm >= min_iqm)
            status_ok = (diag is None) or (diag.status in ("CONTINUE", "COMPLETE"))
            c0_consistency = state.pipeline_memory.get(
                "trusted_oracle_consistency_audit", {}
            ) or {}
            from autorl.evidence_faults import active_evidence_faults
            information_faults = [fault for fault in active_evidence_faults(state)
                                  if fault.get("scope") in {"candidate", "shared"}]
            hard_diag_statuses = {
                "OMR_FAULT", "ENV_SYNTH_FAULT", "BUDGET_EXECUTION_FAULT",
                "INVALID_CONFIG_FAULT", "TRAIN_CRASH_FAULT", "STACK_FAULT",
                "STAGE_FINAL_ALIGNMENT_FAULT", "CHECKPOINT_HANDOFF_FAULT",
                "EVIDENCE_PLANE_INCONSISTENCY_FAULT",
            }
            hard_blockers = []
            health = state.pipeline_memory.get("last_training_health") or {}
            optimizer_repair_required = bool(health.get("requires_repair_before_promotion"))
            if optimizer_repair_required:
                hard_blockers.append("optimizer_health_requires_repair")
                state.pipeline_memory["optimizer_health_repair_request"] = {
                    **(health.get("repair_request") or {}),
                    "status": "pending", "iteration": int(iteration),
                    "preserve_candidate_family": True,
                    "historical_success_unchanged": True,
                }
            from autorl.semantic_execution_contract import active_fault
            semantic_fault = active_fault(state)
            state.pipeline_memory["semantic_execution_active_fault"] = semantic_fault
            if semantic_fault["active"]:
                hard_blockers.append("SEMANTIC_EXECUTION_FAULT")
            if (state.pipeline_memory.get("evidence_plane_inconsistency_fault") or {}).get("active"):
                hard_blockers.append("EVIDENCE_PLANE_INCONSISTENCY_FAULT")
            if (
                omr_status.get("all_omr_failed")
                and not checkpoint_handoff_fault
            ):
                hard_blockers.append("all_omr_failed")
            if checkpoint_handoff_fault:
                hard_blockers.append("checkpoint_frontier_revoked")
            if (
                omr_status.get("best_trial_id") is not None
                and not bool(
                    omr_status.get("best_trial_final_commit_eligible", True)
                )
            ):
                hard_blockers.append(
                    "stage_checkpoint_result_requires_cold_start_confirmation"
                )
            if isinstance(c0_consistency, dict) and c0_consistency.get(
                "blocks_semantic_plan"
            ):
                hard_blockers.append("exact_same_episode_stage_final_conflict")
            if information_faults:
                hard_blockers.append("source_bound_information_access_fault")
            if diag is not None and str(diag.status) in hard_diag_statuses:
                hard_blockers.append(str(diag.status))
            state.pipeline_memory["healthy_exit_hard_blockers"] = sorted(
                set(hard_blockers)
            )
            objective_valid = bool(
                math.isfinite(float(iqm)) and not omr_status.get("all_omr_failed")
            )
            configured_target_reached = bool(
                min_iqm is not None
                and objective_valid
                and iqm_ok
                and not hard_blockers
            )
            diagnostics_complete = bool(
                diag is not None
                and diag.status == "COMPLETE"
                and objective_valid
                and iqm_ok
                and not hard_blockers
            )
            # M5 has joined its workers and the native diagnosis/verifier
            # passes have now run.  Only this persisted boundary may satisfy
            # an external pause request.  Deadline checks here still precede
            # every new controller action or learner dispatch.
            if time_mode:
                if ablation_time_control.completed_boundary(self, state):
                    break
                if self._wall_clock_exhausted(state):
                    ablation_time_control.terminate_for_budget(
                        state, location="after_completed_m5_diagnosis",
                        complete_boundary=bool((state.pipeline_memory.get(
                            "ablation_completed_search_boundary") or {}).get("complete")),
                    )
                    break
            if adaptive_mode:
                from autorl.adaptive_exploration_protocol import (
                    completed_boundary,
                    finish_search_at_completed_boundary,
                    pause_at_completed_boundary,
                )
                if completed_boundary(state):
                    logger.info("Adaptive exploration: source-bound final selection approved; search closed")
                    self._save_controller_history(state)
                    break
                if finish_search_at_completed_boundary(self, state):
                    logger.info("Adaptive exploration: declared search wave limit reached; results persisted")
                    return state
                if pause_at_completed_boundary(self, state):
                    logger.info("Adaptive exploration: completed wave persisted; source-bound restart pause acknowledged")
                    # The ACK hashes the final persisted memory/history. The
                    # generic loop epilogue writes them again with a different
                    # serializer, invalidating the very checkpoint it certifies.
                    return state
                review = state.pipeline_memory.get("adaptive_exploration_review") or {}
                if review.get("needs_user_review"):
                    logger.warning("Adaptive exploration review required: iter=%s reasons=%s ready=%s; "
                                   "review receipt=%s; no automatic compute cutoff",
                                   iteration, review.get("review_reasons"),
                                   (review.get("decision") or {}).get("ready_for_promotion_review"),
                                   Path(state.run_dir) / "adaptive_protocol/review.latest.v1.json")
            if not time_mode and not adaptive_mode and (configured_target_reached or diagnostics_complete):
                self._transition_next_hypothesis_request(
                    state,
                    "consumed",
                    reason=(
                        "configured_valid_min_iqm_commit_gate_passed"
                        if configured_target_reached
                        else "valid_diagnostics_complete_commit_gate_passed"
                    ),
                    allowed_from=("proposed", "issued", "executing", "evaluated"),
                )
                state.goal_alignment_score = 1.0
                logger.info(
                    "Controller: valid held-out success gate passed "
                    "(IQM=%.3f, min_iqm=%s); advisory request consumed, stopping loop",
                    iqm,
                    min_iqm,
                )
                break

            scientific_request = (
                state.pipeline_memory.get("next_hypothesis_request")
                if isinstance(getattr(state, "pipeline_memory", None), dict)
                else None
            )
            scientific_request_selected = bool(
                isinstance(scientific_request, dict)
                and scientific_request.get("selected")
            )
            # Trajectory diagnostics remain proposals until the joint Search
            # Controller consumes them. Treat an executable bounded or
            # unbounded proposal as pending scientific work so the healthy
            # anytime shortcut cannot silently bypass the controller and fall
            # back to an unchanged precomputed portfolio wave.
            pending_unbounded_proposal = None
            try:
                from autorl.v93_unbounded_omr import (
                    pending_diagnostic_proposal,
                )

                pending_unbounded_proposal = pending_diagnostic_proposal(state, include_bounded=True)
            except Exception:
                pending_unbounded_proposal = None
            from autorl.core_ablation import arm
            if arm(state) == "A2":
                pending_unbounded_proposal = None
                scientific_request_selected = False
            # An unfinished admitted comparison is execution bookkeeping, not
            # an optional fresh proposal. It must cross the controller before
            # the healthy M5-only shortcut (including A2 basic-only requests).
            from autorl.joint_search_controller import _pending_scientific_request
            if _pending_scientific_request(state) is not None:
                scientific_request_selected = True
            if pending_unbounded_proposal is not None:
                scientific_request_selected = True
                state.pipeline_memory["v93_pending_proposal_gate"] = {
                    "active": True,
                    "proposal_request_id": pending_unbounded_proposal.get(
                        "request_id"
                    ),
                    "intervention_id": pending_unbounded_proposal.get(
                        "intervention_id"
                    ),
                    "required_changed_slots": list(
                        pending_unbounded_proposal.get(
                            "required_changed_slots"
                        ) or []
                    ),
                    "reason": (
                        "pending_unbounded_diagnosis_must_cross_joint_controller"
                    ),
                }
            if (
                status_ok and iqm_ok and not scientific_request_selected
                and not hard_blockers
            ):
                if not time_mode:
                    state.goal_alignment_score = 1.0
                if anytime_mode and min_iqm is None and iteration < max_iter:
                    iteration = max(iteration + 1, int(state.pipeline_memory.pop("resume_next_unused_iteration", iteration + 1)))
                    state.pipeline_iteration = iteration
                    state.controller_directives = []
                    logger.info(
                        "Controller: healthy but anytime_mode=True and no "
                        "human success threshold is set; continuing autonomous "
                        f"HPO/search (iter {iteration}/{max_iter}, IQM={iqm:.3f})"
                    )
                    state, ok = self._continue_hpo_only(
                        state, iteration,
                        "anytime mode continues while evidence can improve",
                        min_iqm=min_iqm,
                    )
                    if not ok:
                        break
                    continue
                logger.info(
                    f"Controller: healthy (status="
                    f"{getattr(diag, 'status', 'n/a')}, IQM={iqm:.3f}) → stopping loop"
                )
                break

            if iteration >= max_iter:
                if min_iqm:
                    state.goal_alignment_score = max(
                        0.0, iqm / max(abs(min_iqm), 1e-6)
                    )
                logger.warning(
                    f"Controller: feedback budget ({max_iter}) exhausted "
                    f"(IQM={iqm:.3f}, align={state.goal_alignment_score:.2f})"
                )
                break

            # 2026-05-25 (维度 D #1 + bug fix): PARTIAL_SUCCESS 不是 fault.
            # 关键 bug fix: 之前 partial_streak 在 HPO trial 级 increment,导致
            # 单个 controller iter 内多个 trial 都触发 PARTIAL → streak 立刻
            # 飙到 3 → 误升级 REWARD_FAULT. 修复: streak 按 **controller iter**
            # 计数,且只在 IQM 跨 iter 没真正进步时才 increment.
            if (diag is not None and diag.status == "PARTIAL_SUCCESS"
                    and not scientific_request_selected and not hard_blockers):
                state.goal_alignment_score = float(iqm) if iqm > 0 else 0.5
                # Compare this iter's best IQM vs the streak's anchor
                streak = state.pipeline_memory.setdefault("partial_streak", 0)
                streak_anchor = state.pipeline_memory.get("partial_streak_anchor", float("-inf"))
                if iqm > streak_anchor + 1e-3:
                    # 真正改善了 → 重置 streak, 设新 anchor
                    state.pipeline_memory["partial_streak"] = 0
                    state.pipeline_memory["partial_streak_anchor"] = float(iqm)
                    # 也 reset Layered Escalation 的 current_layer — 因为有进步,
                    # 不需要继续升级,从最低 layer 重新探索
                    if state.pipeline_memory.get("current_layer", 0) > 1:
                        old_layer = state.pipeline_memory["current_layer"]
                        state.pipeline_memory["current_layer"] = max(0, old_layer - 1)
                        logger.info(
                            f"[Layered Escalation] partial-success improving → "
                            f"de-escalate layer L{old_layer} → "
                            f"L{state.pipeline_memory['current_layer']}"
                        )
                    logger.info(
                        f"Controller: PARTIAL_SUCCESS (IQM={iqm:.3f}) — IMPROVED "
                        f"from streak anchor {streak_anchor:.3f}, reset streak."
                    )
                else:
                    state.pipeline_memory["partial_streak"] = streak + 1
                    logger.info(
                        f"Controller: PARTIAL_SUCCESS (IQM={iqm:.3f}, streak="
                        f"{state.pipeline_memory['partial_streak']}/3) — preserving "
                        f"partial progress, continuing HPO without redesign."
                    )
                # Only escalate when streak has run for 3 *controller iterations*
                if state.pipeline_memory["partial_streak"] >= 3:
                    logger.warning(
                        f"Controller: 3 consecutive PARTIAL controller iters "
                        f"without improvement (anchor={streak_anchor:.3f}) → "
                        f"escalating to Layer 2 (M4 weight tune)"
                    )
                    fault = "REWARD_FAULT"   # escalate after real streak
                    state.pipeline_memory["partial_streak"] = 0
                    state.pipeline_memory.pop("partial_streak_anchor", None)
                elif scientific_request_selected:
                    fault = "HPO_FAULT"
                    logger.info(
                        "Controller: PARTIAL_SUCCESS has a selected scientific "
                        "hypothesis experiment; routing it instead of repeating "
                        "the unchanged HPO stack"
                    )
                elif int(state.pipeline_memory.get("global_progress_debt", 0) or 0) >= int(cfg.get("global_best_debt_patience", 3)):
                    logger.warning(
                        "Controller: PARTIAL_SUCCESS carries global-best debt "
                        "(frozen_iters=%s, delta_vs_global_best=%.3f) → "
                        "escalating typed pressure to reward/representation repair",
                        state.pipeline_memory.get("global_best_frozen_iters"),
                        float(state.pipeline_memory.get("delta_vs_global_best", 0.0) or 0.0),
                    )
                    fault = "REWARD_FAULT"
                    state.pipeline_memory["partial_streak"] = 0
                else:
                    iteration = max(iteration + 1, int(state.pipeline_memory.pop("resume_next_unused_iteration", iteration + 1)))
                    state.pipeline_iteration = iteration
                    if iteration >= max_iter:
                        logger.warning(
                            f"Controller: max_iter ({max_iter}) reached while "
                            f"in PARTIAL streak (best IQM={iqm:.3f})"
                        )
                        break
                    # 让 HPO 在同 reward/algo 下继续探索更多 trials
                    state.controller_directives = []
                    state, ok = self._continue_hpo_only(
                        state, iteration,
                        "PARTIAL_SUCCESS without improvement streak",
                        min_iqm=min_iqm,
                    )
                    if not ok:
                        break
                    continue
            else:
                # Reset PARTIAL streak on non-PARTIAL outcome
                if hasattr(state, 'pipeline_memory'):
                    state.pipeline_memory["partial_streak"] = 0
                    state.pipeline_memory.pop("partial_streak_anchor", None)

                # Classify the fault to route
                # 2026-05-25 P0 OMR hard contract — OMR_FAULT now accepted.
                if optimizer_repair_required:
                    fault = "OPTIMIZER_FAULT"
                elif diag is not None and diag.status in (
                    "HPO_FAULT", "REWARD_FAULT", "MDP_FAULT", "OBS_FAULT",
                    "INSUFFICIENT_BUDGET_FAULT", "ENV_SYNTH_FAULT",
                    "OMR_FAULT",
                    "OBS_SCHEMA_FAULT", "COVERAGE_FAULT",
                    "STAGE_TRANSITION_FAULT", "REWARD_STRUCTURE_FAULT",
                    "OPTIMIZER_FAULT", "ALGO_MISMATCH_FAULT", "BUDGET_FAULT",
                    "BUDGET_EXECUTION_FAULT", "REWARD_MISALIGNMENT_FAULT",
                    "EXPLORATION_COLLAPSE_FAULT", "STACK_FAULT",
                    "STAGE_FINAL_ALIGNMENT_FAULT",
                    "CHECKPOINT_HANDOFF_FAULT",
                    "EVIDENCE_PLANE_INCONSISTENCY_FAULT",
                ):
                    fault = diag.status
                elif diag is not None and diag.status == "CONTINUE" and not iqm_ok:
                    fault = "HPO_FAULT"             # plateaued below acceptable IQM
                elif state.goal_spec and state.goal_spec.confidence < min_conf:
                    fault = "MDP_FAULT"             # goal not understood → upstream
                else:
                    fault = "HPO_FAULT"

            stage_alignment_fault = (
                state.pipeline_memory.get("stage_final_alignment_fault")
                if isinstance(getattr(state, "pipeline_memory", None), dict)
                else None
            )
            if isinstance(stage_alignment_fault, dict) and stage_alignment_fault.get("active"):
                fault = "STAGE_FINAL_ALIGNMENT_FAULT"
            c0_consistency = (
                state.pipeline_memory.get("trusted_oracle_consistency_audit")
                if isinstance(getattr(state, "pipeline_memory", None), dict)
                else None
            )
            if (
                isinstance(c0_consistency, dict)
                and c0_consistency.get("blocks_semantic_plan")
            ):
                # Exact same-episode trusted-stage/final disagreement is an
                # evaluator invariant.  Preserve the existing OMR repair path
                # and never let a generic reward/budget route take over.
                fault = "OMR_FAULT"

            joint_cfg = self.config.get("joint_search_controller") or {}
            unified_packet = None
            if (
                bool(joint_cfg.get("enabled", True))
                and fault != "CHECKPOINT_HANDOFF_FAULT"
            ):
                from autorl.diagnostic_arbitrator import (
                    build_unified_diagnostic_packet,
                )

                unified_packet = build_unified_diagnostic_packet(
                    state,
                    fallback_fault=fault,
                    min_action_confidence=float(
                        joint_cfg.get("min_action_confidence", 0.60) or 0.60
                    ),
                )
                fault = str(unified_packet.get("selected_fault") or fault)
            else:
                fault = self._apply_global_falsifier_pressure(state, fault)

            # 2026-05-25 Step 8: Stage 2 multi-seed variance check before escalation
            variance_skip_allowed = bool(
                not isinstance(unified_packet, dict)
                or (
                    unified_packet.get("selected_source") == "internal"
                    and unified_packet.get("identifiable") is True
                )
            )
            if (variance_skip_allowed and not scientific_request_selected
                    and fault not in {"EVIDENCE_PLANE_INCONSISTENCY_FAULT", "SEMANTIC_EXECUTION_FAULT"}
                    and self._should_skip_escalation_due_to_variance(state, iqm, fault)):
                iteration = max(iteration + 1, int(state.pipeline_memory.pop("resume_next_unused_iteration", iteration + 1)))
                state.pipeline_iteration = iteration
                state.controller_directives = []   # just let HPO continue
                if iteration >= max_iter:
                    logger.warning(
                        f"Controller: max_iter ({max_iter}) reached during "
                        f"Stage 2 variance-check skip"
                    )
                    break
                state, ok = self._continue_hpo_only(
                    state, iteration,
                    "variance check skipped escalation",
                    min_iqm=min_iqm,
                )
                if not ok:
                    break
                continue

            if bool(joint_cfg.get("enabled", True)):
                # V9 is the sole typed decision boundary. Existing falsifier,
                # V5 and diagnostic arbitration artifacts remain evidence, but
                # their legacy directives may not silently override this action.
                from autorl.joint_search_controller import decide

                decision = decide(
                    state,
                    fault=fault,
                    legacy_directives=None,
                    config=joint_cfg,
                    diagnostic_packet=unified_packet,
                )
                from autorl.joint_search_controller import capture_effect_snapshot

                controller_effect_before = capture_effect_snapshot(state)
                directives = list(decision.directives)
                if fault == "OPTIMIZER_FAULT" and optimizer_repair_required:
                    state.pipeline_memory["optimizer_health_repair_request"].update(
                        status="issued", controller_action=str(decision.action),
                        directives=list(directives), changed_axes=list(decision.changed_axes),
                    )
                    state.controller_feedback = (
                        str(getattr(state, "controller_feedback", "") or "")
                        + "\nIndependent learner-health repair: preserve the observed behavioral signal, "
                        "revise only supported optimizer/algorithm parameters, and verify effective values. "
                        + json.dumps(health, default=str)
                    )
                state.pipeline_memory["active_portfolio_lane"] = (
                    decision.portfolio_lane
                )
                state.pipeline_memory["active_axis"] = (
                    decision.changed_axes[0] if decision.changed_axes else "verify"
                )
                if decision.action == "RESET_GENERATION":
                    try:
                        from autorl.champion_recovery import (
                            snapshot_champion_before_generation_reset,
                        )
                        from autorl.runtime_interface_contract import (
                            reset_search_generation_atomically,
                        )

                        snapshot_champion_before_generation_reset(
                            state, reason=decision.reason
                        )
                        generation_commit = reset_search_generation_atomically(
                            state.run_dir,
                            actor="V9_JOINT_SEARCH_CONTROLLER",
                            reason=decision.reason,
                            request=decision.hypothesis_operation,
                        )
                        bank_generation = int(
                            generation_commit["generation_id"]
                        )
                        state.pipeline_memory["v9_joint_search"][
                            "generation_id"
                        ] = int(bank_generation)
                        state.pipeline_memory["v9_joint_search"].update(
                            reset_reason=decision.reason,
                            reset_iteration=int(state.pipeline_iteration),
                        )
                        request = state.pipeline_memory["next_hypothesis_request"]
                        if request.get("request_id") != generation_commit.get("reset_request_id"):
                            raise RuntimeError("SEARCH_RESET_REQUEST_CHANGED_DURING_COMMIT")
                        request["generation_commit"] = dict(generation_commit)
                        invalidated_runtime = {
                            "generation_id": int(bank_generation) - 1,
                            "best_so_far": state.pipeline_memory.pop(
                                "best_so_far", None
                            ),
                            "trusted_stage_prefix_best": state.pipeline_memory.pop(
                                "trusted_stage_prefix_best", None
                            ),
                            "trusted_stage_frontier_best": state.pipeline_memory.pop(
                                "trusted_stage_frontier_best", None
                            ),
                            "replay_buffer_registry_count": len(
                                getattr(state, "replay_buffer_registry", []) or []
                            ),
                        }
                        state.pipeline_memory.setdefault(
                            "invalidated_generation_runtime", []
                        ).append(invalidated_runtime)
                        state.replay_buffer_registry = []
                        state.v2_champion_stack = None
                    except Exception as exc:
                        logger.error("V9 generation reset persistence failed: %s", exc)
                        ablation_time_control.terminate_for_error(
                            state, exc, location="generation_reset_persistence"
                        )
                        break
            else:
                directives = self._route_fault(state, fault)
                directives = self._apply_coordinate_axis_governor(
                    state, directives, fault
                )
                directives = self._enforce_change_isolation(
                    state, directives, fault
                )
                directives = self._apply_v5_active_route(
                    state, directives, fault
                )
                directives = self._enforce_change_isolation(
                    state, directives, fault
                )
            if (
                not bool(joint_cfg.get("enabled", True))
                or (decision.hypothesis_operation or {}).get("operation")
                != "none"
            ):
                self._transition_next_hypothesis_request(
                    state,
                    "issued",
                    reason="v9_controller_selected_bounded_scientific_request",
                    allowed_from=("proposed",),
                )
                self._transition_next_hypothesis_request(
                    state,
                    "executing",
                    reason="controller_committed_directives_for_execution",
                    allowed_from=("issued",),
                )
            if directives == ["EVIDENCE_REBUILD"]:
                from autorl.evidence_repair import repair_current_evidence
                from autorl.joint_search_controller import record_controller_effect
                try:
                    if iteration in repaired_evidence_boundaries:
                        raise RuntimeError("EVIDENCE_REPAIR_UNRESOLVED_AT_SAME_TRAINING_BOUNDARY")
                    repaired_evidence_boundaries.add(iteration)
                    receipt = repair_current_evidence(state, decision.hypothesis_operation)
                    audit = record_controller_effect(state, decision, controller_effect_before)
                    state.controller_history.append({
                        "iteration": iteration, "fault": fault, "directives": directives,
                        "training_executed": False, "evidence_repair": receipt,
                        "effect_audit_sha256": audit["audit_sha256"],
                    })
                    if not audit.get("effect_passed"):
                        raise RuntimeError("EVIDENCE_REPAIR_NEEDS_SOURCE_EVIDENCE_OR_MANUAL_REVIEW")
                    # The next loop rebuilds arbitration from current evidence.
                    # Retire only the invalidated mechanical diagnosis, not
                    # unrelated scientific conclusions or held-out outcomes.
                    if getattr(state.latest_diagnosis, "status", None) == "EVIDENCE_PLANE_INCONSISTENCY_FAULT":
                        state.pipeline_memory["superseded_evidence_diagnosis"] = {
                            "diagnosis": getattr(state.latest_diagnosis, "reasoning", ""),
                            "repair_receipt_sha256": receipt["receipt_sha256"],
                            "reason": "source_bound_derived_metadata_repaired; not_new_training_evidence",
                        }
                        state.latest_diagnosis = None
                    self._save_controller_history(state)
                except Exception as exc:
                    ablation_time_control.terminate_for_error(
                        state, exc, location="mechanical_evidence_repair", unresolved=True
                    )
                    break
                continue
            iteration = max(iteration + 1, int(state.pipeline_memory.pop("resume_next_unused_iteration", iteration + 1)))
            state.pipeline_iteration = iteration
            state.controller_directives = directives
            active_axis = self._set_active_axis_from_directives(state, directives, fault)
            # 2026-05-25 (维度 C 决议): Stage transition — Trial 1+ 进入 Stage 2
            # (strict layered escalation, no more deep jump)
            if state.pipeline_memory.get("stage", 1) == 1 and iteration >= 1:
                state.pipeline_memory["stage"] = 2
                logger.info(
                    "[Layered Escalation] Stage 1 → Stage 2: from now on "
                    "routing is strictly +1 layer per iteration (no diag deep jump)"
                )
            state.controller_history.append({
                "iteration":   iteration,
                "fault":       fault,
                "occurrence":  state.fault_counts.get(fault, 0),
                "directives":  directives,
                "iqm_before":  iqm,
                "diagnosis":   getattr(diag, "reasoning", ""),
                "global_falsifier": {
                    "pressure": global_falsification_report.get("skeptic_pressure"),
                    "recommended_fault": global_falsification_report.get("recommended_fault"),
                    "next_actuator": (
                        global_falsification_report.get("next_actuator") or {}
                    ).get("actuator_id"),
                },
                "diagnostic_arbitration": {
                    "winner_source": (
                        state.pipeline_memory.get("diagnostic_arbitration", {})
                        if isinstance(state.pipeline_memory, dict) else {}
                    ).get("winner_source"),
                    "reason": (
                        state.pipeline_memory.get("diagnostic_arbitration", {})
                        if isinstance(state.pipeline_memory, dict) else {}
                    ).get("reason"),
                },
                "unified_diagnostic_packet": {
                    "packet_sha256": (
                        unified_packet or {}
                    ).get("packet_sha256"),
                    "selected_source": (
                        unified_packet or {}
                    ).get("selected_source"),
                    "selected_fault": (
                        unified_packet or {}
                    ).get("selected_fault"),
                    "matched_counterfactual_required": bool(
                        (unified_packet or {}).get(
                            "matched_counterfactual_required"
                        )
                    ),
                },
                "active_axis": active_axis,
                "current_layer": state.pipeline_memory.get("current_layer", 0),
                "stage":        state.pipeline_memory.get("stage", 1),
            })
            logger.warning("=" * 70)
            logger.warning(
                f"Controller iter {iteration}: {fault} "
                f"(x{state.fault_counts.get(fault, 0)}) → re-run {directives or ['M5']}"
            )
            logger.warning("=" * 70)
            self._capture_ab_incumbent_before_iter(state, iteration, directives)

            # M1 re-run path — last-resort recovery for ENV_SYNTH_FAULT
            # (M1 misclassified the env on first pass, downstream is
            # grinding on a hallucinated MDP). Re-run from M1 onwards.
            if "M1" in directives:
                logger.warning("[CONTROLLER] re-running M1 — env synthesis "
                               "appears hallucinated")
                from autorl.modules.env_synthesis import EnvSynthesisModule
                m1 = EnvSynthesisModule(
                    llm=self.llm, coding_llm=self.coding_llm,
                    config=self.config.get("env_synthesis", {}),
                    known_envs_path=self.known_envs_path,
                )
                state = m1.run(state)
                state.original_needs_mdp_design = state.manifest.needs_mdp_design
                state = self._run_m2(state)
                state = self._run_omr(state)
                state = self._run_gcos(state)
                state = self._run_m3(state)
                try:
                    state = self._run_m4(state)
                    state = self._run_repr_ablation_if_pending(state)
                except RuntimeError as e:
                    state, recovered = self._recover_m4_grounding_failure_state(
                        state, e, iteration
                    )
                    if not recovered:
                        logger.error(
                            f"Controller iter {iteration}: M1 recovery path M4 "
                            f"raised RuntimeError ({e}). Exiting loop, "
                            "best_so_far preserved."
                        )
                        ablation_time_control.terminate_for_error(
                            state, e, location="m1_recovery_m4", unresolved=True
                        )
                        break
            else:
                if "OMR" in directives and "M2A" not in directives:
                    logger.info(
                        "[OMR directive] regenerating objective_metric.py "
                        "(P0 OMR hard contract)"
                    )
                    state = self._run_omr(state)
                if "M2A" in directives or "M2B" in directives:
                    state = self._run_m2(state)
                    if "M2A" in directives or "OMR" in directives:
                        logger.info(
                            "[OMR invalidation] M2A/OMR directive present; "
                            "regenerating objective_metric.py after M2."
                        )
                        state = self._run_omr(state)
                    # GoalSpec may have changed → re-pick obs first-pass.
                    # GCOS auto-skips on small envs, so harmless for Pillars 1/3.
                    state = self._run_gcos(state)
                if "GCOS" in directives:
                    # Closed-loop OBS_FAULT: rerun on the trained policy.
                    state = self._run_gcos_rerun(state)
                if "M3" in directives:
                    state = self._run_m3(state)
                # 2026-05-25 (维度 C L2 / P2 完成): M4_WEIGHT directive —
                # weight tune only, components frozen. reward_designer.run()
                # consumes m4_weight_only_mode and routes to
                # _run_weight_only_tuning; if that violates the freeze rule
                # or its sandbox fails, it falls through internally to L3
                # full redesign (so the iteration still produces a usable
                # reward). The L2 → L3 fallback is recorded in
                # pipeline_memory["weight_only_fallbacks"].
                if "M4_WEIGHT" in directives:
                    state.pipeline_memory["m4_weight_only_mode"] = True
                    logger.info(
                        "[Layered L2] M4_WEIGHT directive — M4 will run in "
                        "weight-only mode (components FROZEN, only weights "
                        "may change); auto-fallback to L3 full redesign on "
                        "structural violation or sandbox failure."
                    )
                    try:
                        state = self._run_m4(state)
                        state = self._run_repr_ablation_if_pending(state)
                    except RuntimeError as e:
                        state, recovered = self._recover_m4_grounding_failure_state(
                            state, e, iteration
                        )
                        if not recovered:
                            state, recovered = self._skip_failed_m4_with_incumbent(
                                state,
                                e,
                                iteration,
                                phase="m4_weight",
                            )
                        if not recovered:
                            logger.error(
                                f"Controller iter {iteration}: M4_WEIGHT raised "
                                f"RuntimeError ({e}). Exiting loop, best_so_far "
                                f"preserved."
                            )
                            ablation_time_control.terminate_for_error(
                                state, e, location="m4_weight_recovery", unresolved=True
                            )
                            break
                        directives = list(state.controller_directives or [])
                    finally:
                        state.pipeline_memory.pop("m4_weight_only_mode", None)
                elif "M4" in directives:
                    try:
                        state = self._run_m4(state)
                        state = self._run_repr_ablation_if_pending(state)
                    except RuntimeError as e:
                        state, recovered = self._recover_m4_grounding_failure_state(
                            state, e, iteration
                        )
                        if not recovered:
                            state, recovered = self._skip_failed_m4_with_incumbent(
                                state,
                                e,
                                iteration,
                                phase="m4_redesign",
                            )
                        if not recovered:
                            logger.error(
                                f"Controller iter {iteration}: _run_m4 raised "
                                f"RuntimeError ({e}). Exiting loop, best_so_far preserved."
                            )
                            ablation_time_control.terminate_for_error(
                                state, e, location="m4_redesign_recovery", unresolved=True
                            )
                            break
                        directives = list(state.controller_directives or [])
            # M5_EXTEND: same as M5 but with state.budget_multiplier already
            # applied by _route_fault. HPO reads budget_multiplier and scales
            # max_timesteps_per_trial. No M3/M4 redesign — just more steps.
            # 2026-05-25:catch M4/M5 RuntimeError(M4 audit exhaust 触发的
            # "诚实失败"path),不让整个 pipeline crash —— graceful exit with
            # best_so_far,batch script 可以继续下一 env。
            try:
                if self._wall_clock_exhausted(state):
                    logger.warning(
                        f"Controller iter {iteration}: wall-clock budget "
                        "exhausted before M5; exiting loop"
                    )
                    ablation_time_control.terminate_for_budget(state, location="before_routed_m5")
                    break
                state = self._run_m5(state)            # always re-evaluate
                # 2026-05-25 Step 10: snapshot this iter's trial into pipeline_memory
                self._snapshot_trial_to_memory(state, iteration=iteration)
                # 2026-05-25 P1 — was _rollback_reward_if_regressed (point-estimate
                # only); now A/B with Welch's t-test on OMR-valid seeds, with a
                # point-estimate fallback when t-test has no power.
                rolled_back = self._evaluate_reward_challenger(
                    state, iteration, directives
                )
                last_ab = (
                    state.pipeline_memory.get("ab_history", [])[-1]
                    if state.pipeline_memory.get("ab_history") else {}
                )
                record_interface_pair(
                    state,
                    phase="pair_commit_decided",
                    metadata={
                        "decision": last_ab.get("decision"),
                        "method": last_ab.get("method"),
                        "rollback": bool(rolled_back),
                    },
                )
                if (
                    bool(joint_cfg.get("enabled", True))
                    and (decision.hypothesis_operation or {}).get("operation")
                    != "none"
                ):
                    from autorl.joint_search_controller import record_controller_effect

                    record_controller_effect(
                        state,
                        decision,
                        controller_effect_before,
                    )
            except RuntimeError as e:
                logger.error(
                    f"Controller iter {iteration}: _run_m5 raised RuntimeError "
                    f"({e}). Treating as final escalation failure — exiting "
                    f"loop with best_so_far preserved."
                )
                ablation_time_control.terminate_for_error(
                    state, e, location="routed_m5_or_post_m5_audit"
                )
                # Mark goal_alignment as honest partial
                if state.hpo_result and state.hpo_result.best_iqm > -1e9:
                    state.goal_alignment_score = max(0.0, min(1.0,
                        float(state.hpo_result.best_iqm) /
                        max(1.0, abs(min_iqm or 1.0))
                    )) if min_iqm else 0.5
                break
            # Reset budget multiplier after consumption so it doesn't carry
            # over to subsequent iterations unless a new BUDGET fault sets it.
            state.budget_multiplier = 1

            state.controller_directives = []        # consumed

        self._save_controller_history(state)
        return state

    def _save_controller_history(self, state: PipelineState):
        data = {
            "iterations_used":      state.pipeline_iteration,
            "fault_counts":         state.fault_counts,
            "final_goal_alignment": state.goal_alignment_score,
            "history":              state.controller_history,
        }
        (state.run_dir / "controller_history.json").write_text(
            json.dumps(data, indent=2)
        )
        self._persist_pipeline_memory(state)
        logger.info(
            f"Controller history saved → "
            f"{state.run_dir / 'controller_history.json'}"
        )


==> anc/FARL/autorl/portfolio.py <==
"""AutoRL v3 — EI-portfolio over representation hypotheses (co-evolution Step 5).

The anti-deadlock complement to Step 4's reversible dormancy. Instead of greedily
activating the single highest-`promotion_score` repr, we treat the ≤6 candidate
representation sets as a bandit portfolio and rank them by **expected improvement**
(EI) over the current incumbent — explicitly valuing *uncertainty* so the search
keeps probing under-evaluated and untried strategies rather than collapsing onto
one family.

Pure functions only — no RL/GPU, no new imperative rule. Everything is a typed
projection of the *existing* evidence-card fields (`promotion_score` as μ,
`uncertainty` as σ, `evidence_phase` for the untried/tried split):

  * `expected_improvement` — closed-form EI for maximisation.
  * `portfolio_ei` — EI per card, with a forced-exploration bonus for untried
    strategies (so the portfolio can never permanently ignore a family).
  * `portfolio_weights` / `portfolio_entropy` / `is_entropy_collapsed` — the
    typed entropy-collapse diagnostic (a limitation *conjunct*, never a kill
    switch).

The two structural escape hatches (Invariant I-1 raw floor + forced exploration
of untried strategies) are what make portfolio selection deadlock-free.
"""

from __future__ import annotations

import math
from typing import Any, Dict, List, Optional, Sequence, Tuple


# Phases that have NOT yet earned tier-0 training evidence — i.e. "untried" for
# the purpose of forced exploration. Mirrors the verified set in
# `_choose_repr_champion` (its complement).
UNTRIED_PHASES = {"bootstrap_probe", "shadow_only"}

DEFAULT_UNTRIED_BONUS = 0.25
DEFAULT_XI = 0.0
DEFAULT_ENTROPY_COLLAPSE_THRESHOLD = 0.5   # fraction of max entropy (log n)


def _phi(z: float) -> float:
    """Standard-normal pdf."""
    return math.exp(-0.5 * z * z) / math.sqrt(2.0 * math.pi)


def _Phi(z: float) -> float:
    """Standard-normal cdf via erf."""
    return 0.5 * (1.0 + math.erf(z / math.sqrt(2.0)))


def expected_improvement(mu: float, sigma: float, best: float, xi: float = DEFAULT_XI) -> float:
    """Closed-form EI for *maximisation*: E[max(f - best - xi, 0)] under
    f ~ N(mu, sigma²). Degrades to the plain improvement when sigma≈0."""
    mu = float(mu)
    sigma = max(float(sigma), 0.0)
    imp = mu - float(best) - float(xi)
    if sigma <= 1e-12:
        return max(imp, 0.0)
    z = imp / sigma
    return float(imp * _Phi(z) + sigma * _phi(z))


def _card_of(obj: Any) -> Any:
    """Accept a RepresentationSet (has .evidence_card) or a bare card."""
    return getattr(obj, "evidence_card", obj)


def _is_untried(card: Any) -> bool:
    return str(getattr(card, "evidence_phase", "") or "") in UNTRIED_PHASES


def portfolio_ei(
    items: Sequence[Any],
    *,
    untried_bonus: float = DEFAULT_UNTRIED_BONUS,
    xi: float = DEFAULT_XI,
) -> Dict[str, float]:
    """EI per repr (keyed by repr_id). μ=promotion_score, σ=uncertainty, the
    incumbent `best` is the portfolio's max μ. Untried strategies receive a
    fixed exploration bonus so they cannot be starved forever."""
    cards = [_card_of(it) for it in items]
    if not cards:
        return {}
    mus = [float(getattr(c, "promotion_score", 0.0) or 0.0) for c in cards]
    best = max(mus)
    out: Dict[str, float] = {}
    for c, mu in zip(cards, mus):
        sigma = float(getattr(c, "uncertainty", 1.0) or 0.0)
        ei = expected_improvement(mu, sigma, best, xi=xi)
        if _is_untried(c):
            ei += float(untried_bonus)
        out[str(getattr(c, "repr_id", "") or "")] = float(ei)
    return out


def portfolio_weights(ei_map: Dict[str, float]) -> Dict[str, float]:
    """Project EI onto a probability simplex (pᵢ ∝ max(EIᵢ, 0)); uniform when
    all EI are ≤0 so the diagnostic stays well-defined."""
    if not ei_map:
        return {}
    clipped = {k: max(float(v), 0.0) for k, v in ei_map.items()}
    total = sum(clipped.values())
    n = len(clipped)
    if total <= 1e-12:
        return {k: 1.0 / n for k in clipped}
    return {k: v / total for k, v in clipped.items()}


def portfolio_entropy(weights: Dict[str, float]) -> float:
    """Shannon entropy H = -Σ pᵢ ln pᵢ (natural log)."""
    h = 0.0
    for p in weights.values():
        p = float(p)
        if p > 0.0:
            h -= p * math.log(p)
    return float(h)


def normalized_entropy(weights: Dict[str, float]) -> float:
    """H / ln(n) ∈ [0, 1]; 0 when ≤1 option (degenerate)."""
    n = len(weights)
    if n <= 1:
        return 0.0
    return float(portfolio_entropy(weights) / math.log(n))


def is_entropy_collapsed(
    weights: Dict[str, float],
    *,
    threshold: float = DEFAULT_ENTROPY_COLLAPSE_THRESHOLD,
) -> bool:
    """Typed collapse diagnostic: True when the portfolio has concentrated onto
    (essentially) a single option. A single-option portfolio is collapsed by
    definition. This is ONLY a limitation conjunct — never a kill switch."""
    if len(weights) <= 1:
        return True
    return normalized_entropy(weights) < float(threshold)


def rank_by_ei(
    items: Sequence[Any],
    *,
    untried_bonus: float = DEFAULT_UNTRIED_BONUS,
    xi: float = DEFAULT_XI,
) -> List[Any]:
    """Return `items` ordered by descending EI (untried-bonused). Ties keep the
    incoming order, so a pure-μ portfolio degrades to the prior ranking."""
    ei = portfolio_ei(items, untried_bonus=untried_bonus, xi=xi)
    return sorted(
        items,
        key=lambda it: ei.get(str(getattr(_card_of(it), "repr_id", "") or ""), 0.0),
        reverse=True,
    )


def select_champion_by_ei(
    eligible: Sequence[Any],
    *,
    untried_bonus: float = DEFAULT_UNTRIED_BONUS,
    xi: float = DEFAULT_XI,
) -> Optional[Any]:
    """Pick the max-EI item among already-gated `eligible` candidates. Returns
    None for an empty set so the caller keeps its raw-floor fallback."""
    if not eligible:
        return None
    if len(eligible) == 1:
        return eligible[0]
    return rank_by_ei(eligible, untried_bonus=untried_bonus, xi=xi)[0]


def select_ablation_budget(
    non_raw: Sequence[Any],
    *,
    max_non_raw: int,
    untried_bonus: float = DEFAULT_UNTRIED_BONUS,
    xi: float = DEFAULT_XI,
) -> List[Any]:
    """Allocate the bounded ablation budget to the top-EI non-raw reprs, with
    untried strategies boosted so exploration is forced. Caps at `max_non_raw`."""
    ranked = rank_by_ei(non_raw, untried_bonus=untried_bonus, xi=xi)
    return ranked[: max(0, int(max_non_raw))]


def portfolio_diagnostic(
    items: Sequence[Any],
    *,
    untried_bonus: float = DEFAULT_UNTRIED_BONUS,
    xi: float = DEFAULT_XI,
    threshold: float = DEFAULT_ENTROPY_COLLAPSE_THRESHOLD,
) -> Dict[str, Any]:
    """One-shot typed summary for the representation-search log / limitation
    conjunct: EI map, weights, entropy, collapse flag, untried strategy count."""
    ei = portfolio_ei(items, untried_bonus=untried_bonus, xi=xi)
    weights = portfolio_weights(ei)
    cards = [_card_of(it) for it in items]
    return {
        "ei": ei,
        "weights": weights,
        "entropy": portfolio_entropy(weights),
        "normalized_entropy": normalized_entropy(weights),
        "entropy_collapsed": is_entropy_collapsed(weights, threshold=threshold),
        "n_candidates": len(items),
        "n_untried": sum(1 for c in cards if _is_untried(c)),
    }


==> anc/FARL/autorl/public_reward_program.py <==
"""V9 complete transition reward programs.

P2 programs use the public transition plane. P1/P3 programs use the same
bounded execution sandbox and may consume the legal environment-facing
training plane: observation, non-evaluator info, native reward, action and
time. The compiler removes Stage-OMR/final-OMR keys before GeneralState is
constructed. No program is declared a correct task proxy here; held-out
evidence owns that later decision.
"""

from __future__ import annotations

import ast
import hashlib
import math
from types import MappingProxyType
from typing import Any, Callable, Dict, List, Mapping, NamedTuple

import numpy as np


PUBLIC_TRANSITION_FAMILY = "public_transition_program"
PROPOSED_PUBLIC = "PROPOSED_PUBLIC"
GENERAL_TRANSITION_FAMILY = "general_transition_program"
PROPOSED_GENERAL = "PROPOSED_GENERAL"
MAX_SOURCE_BYTES = 32 * 1024
MAX_AST_NODES = 4096
MAX_ABS_REWARD = 1.0e6


class PublicRewardProgramViolation(ValueError):
    """A proposed program left the V9 public/safe execution subset."""


class PublicState(NamedTuple):
    """The entire runtime state surface visible to a V9 reward hypothesis."""

    observation: np.ndarray
    step_fraction: np.float32
    # Candidate-owned episode memory.  The framework only applies updates
    # returned by the same public program and clears them on reset; environment
    # info, native reward and diagnostic labels never enter this mapping.
    memory: Mapping[str, Any]


class GeneralState(NamedTuple):
    """P1/P3 legal training state surface.

    ``info`` is filtered by the compiler's reward-information policy before it
    is defensively copied and made immutable. ``native_reward`` is the reward
    attached to the corresponding transition (zero on reset for the initial
    state).
    """

    observation: np.ndarray
    info: Mapping[str, Any]
    native_reward: np.float32
    step_fraction: np.float32
    memory: Mapping[str, Any]


class PublicRewardExecution(NamedTuple):
    reward: float
    memory_updates: Dict[str, Any]
    diagnostic_evidence: Any = None


_BANNED_NAMES = {
    "env",
    "environment",
    "info",
    "raw_info",
    "native_reward",
    "env_reward",
    "unscaled_reward",
    "oracle",
    "stage_oracle",
    "stage_omr",
    "sim",
    "model",
    "data",
    "unwrapped",
    "carrying",
    "full_grid",
    "open",
    "exec",
    "eval",
    "compile",
    "globals",
    "locals",
    "setattr",
    "delattr",
    "vars",
    "dir",
    "help",
    "breakpoint",
    "input",
    "memoryview",
    "__import__",
}

# This validator owns execution safety only. The compiler independently owns
# the information boundary by removing declared diagnostic-only fields before
# constructing GeneralState.
_EXECUTION_BANNED_NAMES = {
    "open",
    "exec",
    "eval",
    "compile",
    "globals",
    "locals",
    "setattr",
    "delattr",
    "vars",
    "dir",
    "help",
    "breakpoint",
    "input",
    "memoryview",
    "__import__",
}

_FORBIDDEN_NODES = (
    ast.AsyncFunctionDef,
    ast.Await,
    ast.ClassDef,
    ast.Delete,
    ast.Global,
    ast.ImportFrom,
    ast.Lambda,
    ast.NamedExpr,
    ast.Nonlocal,
    ast.Raise,
    ast.Try,
    ast.While,
    ast.With,
    ast.Yield,
    ast.YieldFrom,
)

_SAFE_BUILTIN_NAMES = {
    "abs",
    "all",
    "any",
    "bool",
    "dict",
    "enumerate",
    "float",
    "int",
    "isinstance",
    "len",
    "list",
    "max",
    "min",
    "range",
    "round",
    "set",
    "sorted",
    "str",
    "sum",
    "tuple",
    "zip",
}

_SAFE_NUMERIC_ATTRS = {
    # NumPy constructors, reductions and elementwise operations.
    "abs",
    "all",
    "any",
    "arange",
    "argmax",
    "argmin",
    "array",
    "asarray",
    "bool_",
    "clip",
    "concatenate",
    "cos",
    "count_nonzero",
    "exp",
    "float32",
    "float64",
    "int32",
    "int64",
    "isclose",
    "isfinite",
    "linalg",
    "log",
    "maximum",
    "mean",
    "minimum",
    "ndarray",
    "norm",
    "ones",
    "pi",
    "power",
    "reshape",
    "sign",
    "sin",
    "sqrt",
    "square",
    "stack",
    "sum",
    "tanh",
    "where",
    "zeros",
    # math module.
    "ceil",
    "floor",
    "fabs",
    "isfinite",
}

_SAFE_LOCAL_ATTRS = {
    "append",
    "astype",
    "clip",
    "copy",
    "count",
    "get",
    "items",
    "item",
    "keys",
    "max",
    "mean",
    "min",
    "observation",
    "memory",
    "reshape",
    "shape",
    "size",
    "step_fraction",
    "sum",
    "tolist",
    "values",
}


def _root_name(node: ast.AST) -> str:
    root = node
    while isinstance(root, (ast.Attribute, ast.Subscript)):
        root = root.value
    return root.id if isinstance(root, ast.Name) else ""


class _PublicRewardValidator(ast.NodeVisitor):
    def __init__(self) -> None:
        self.functions: set[str] = set()
        self.public_memory_aliases: set[str] = set()

    def _is_public_memory_expr(self, node: ast.AST) -> bool:
        return (
            isinstance(node, ast.Attribute)
            and isinstance(node.value, ast.Name)
            and node.value.id in {"state", "next_state"}
            and node.attr == "memory"
        ) or (
            isinstance(node, ast.Name)
            and node.id in self.public_memory_aliases
        )

    def _require_literal_memory_key(self, node: ast.AST) -> None:
        if not (
            isinstance(node, ast.Constant)
            and isinstance(node.value, str)
            and node.value
        ):
            self.fail(
                node,
                "public memory keys must be non-empty literal strings so the "
                "64-key episode bound is statically auditable",
            )

    def fail(self, node: ast.AST, message: str) -> None:
        raise PublicRewardProgramViolation(
            f"line {getattr(node, 'lineno', '?')}: {message}"
        )

    def visit_Module(self, node: ast.Module) -> None:
        self.functions = {
            child.name
            for child in ast.walk(node)
            if isinstance(child, ast.FunctionDef)
        }
        compute_defs = [
            child
            for child in node.body
            if isinstance(child, ast.FunctionDef)
            and child.name == "compute_reward"
        ]
        if len(compute_defs) != 1:
            self.fail(node, "exactly one top-level compute_reward is required")
        call_graph: Dict[str, set[str]] = {name: set() for name in self.functions}
        for function in (
            child for child in ast.walk(node) if isinstance(child, ast.FunctionDef)
        ):
            call_graph.setdefault(function.name, set()).update(
                child.func.id
                for child in ast.walk(function)
                if isinstance(child, ast.Call)
                and isinstance(child.func, ast.Name)
                and child.func.id in self.functions
                and child.func.id != function.name
            )
        visiting: set[str] = set()
        visited: set[str] = set()

        def _visit_call_graph(name: str) -> None:
            if name in visiting:
                self.fail(node, "mutually recursive helper calls are forbidden")
            if name in visited:
                return
            visiting.add(name)
            for child_name in call_graph.get(name, set()):
                _visit_call_graph(child_name)
            visiting.remove(name)
            visited.add(name)

        for function_name in call_graph:
            _visit_call_graph(function_name)
        for statement in node.body:
            if isinstance(statement, (ast.FunctionDef, ast.Import)):
                continue
            if (
                isinstance(statement, ast.Expr)
                and isinstance(statement.value, ast.Constant)
                and isinstance(statement.value.value, str)
            ):
                continue
            self.fail(
                statement,
                "top-level mutable state or executable statements are forbidden",
            )
        self.generic_visit(node)


    def generic_visit(self, node: ast.AST) -> None:
        if isinstance(node, _FORBIDDEN_NODES):
            self.fail(node, f"{type(node).__name__} is forbidden")
        super().generic_visit(node)

    def visit_Import(self, node: ast.Import) -> None:
        for alias in node.names:
            if alias.name not in {"numpy", "math"}:
                self.fail(node, f"import {alias.name!r} is outside the numeric allow-list")
            if alias.name == "numpy" and alias.asname not in (None, "np"):
                self.fail(node, "NumPy may only be imported as np")
            if alias.name == "math" and alias.asname not in (None, "math"):
                self.fail(node, "math may only be imported as math")

    def visit_FunctionDef(self, node: ast.FunctionDef) -> None:
        if node.name.startswith("_") or node.decorator_list:
            self.fail(node, "private/dunder functions and decorators are forbidden")
        args = [arg.arg for arg in node.args.args]
        if node.name == "compute_reward" and args != [
            "state",
            "action",
            "next_state",
        ]:
            self.fail(
                node,
                "compute_reward must have signature (state, action, next_state)",
            )
        if node.args.vararg or node.args.kwarg or node.args.kwonlyargs:
            self.fail(node, "variadic and keyword-only arguments are forbidden")
        # Recursive candidate code can evade a static loop bound.
        for child in ast.walk(node):
            if (
                isinstance(child, ast.Call)
                and isinstance(child.func, ast.Name)
                and child.func.id == node.name
            ):
                self.fail(child, "recursive calls are forbidden")
        self.generic_visit(node)

    def visit_Name(self, node: ast.Name) -> None:
        if node.id.startswith("__") or node.id.lower() in _BANNED_NAMES:
            self.fail(node, f"identifier {node.id!r} is outside the public plane")
        self.generic_visit(node)

    def visit_Assign(self, node: ast.Assign) -> None:
        # Track the documented ``mem = state.memory`` alias. Dynamic state
        # signatures used as mapping keys otherwise pass source validation and
        # only fail after enough distinct observations have accumulated. That
        # turns a proposal-admission error into a mid-training crash.
        if self._is_public_memory_expr(node.value):
            for target in node.targets:
                if isinstance(target, ast.Name):
                    self.public_memory_aliases.add(target.id)
        self.generic_visit(node)

    def visit_Subscript(self, node: ast.Subscript) -> None:
        if self._is_public_memory_expr(node.value):
            self._require_literal_memory_key(node.slice)
        self.generic_visit(node)

    def visit_Constant(self, node: ast.Constant) -> None:
        if (
            isinstance(node.value, (int, float))
            and not isinstance(node.value, bool)
            and abs(float(node.value)) > MAX_ABS_REWARD
        ):
            self.fail(node, "numeric literal exceeds the bounded runtime scale")
        self.generic_visit(node)

    def visit_BinOp(self, node: ast.BinOp) -> None:
        if isinstance(node.op, ast.Pow):
            exponent = node.right.value if isinstance(node.right, ast.Constant) else None
            if not isinstance(exponent, (int, float)) or not (0 <= float(exponent) <= 8):
                self.fail(node, "power exponent is outside the bounded numeric subset")
        if (
            isinstance(node.op, ast.Mult)
            and isinstance(node.left, ast.Constant)
            and isinstance(node.right, ast.Constant)
            and isinstance(node.left.value, (int, float))
            and isinstance(node.right.value, (int, float))
            and abs(float(node.left.value) * float(node.right.value)) > MAX_ABS_REWARD
        ):
            self.fail(node, "literal multiplication exceeds the bounded runtime scale")
        self.generic_visit(node)

    def visit_Attribute(self, node: ast.Attribute) -> None:
        if node.attr.startswith("_") or node.attr.lower() in _BANNED_NAMES:
            self.fail(node, f"attribute {node.attr!r} is outside the public plane")
        root = _root_name(node)
        if (
            root in {"state", "next_state"}
            and isinstance(node.value, ast.Name)
            and node.attr not in {"observation", "step_fraction", "memory"}
        ):
            self.fail(node, f"PublicState exposes no field {node.attr!r}")
        if root in {"np", "numpy", "math"} and node.attr not in _SAFE_NUMERIC_ATTRS:
            self.fail(node, f"numeric attribute {node.attr!r} is not allow-listed")
        if root not in {"state", "next_state", "np", "numpy", "math"}:
            if node.attr not in _SAFE_LOCAL_ATTRS:
                self.fail(node, f"local attribute {node.attr!r} is not allow-listed")
        self.generic_visit(node)

    def visit_Call(self, node: ast.Call) -> None:
        if isinstance(node.func, ast.Name):
            allowed = _SAFE_BUILTIN_NAMES | self.functions
            if node.func.id not in allowed:
                self.fail(node, f"call {node.func.id!r} is outside the pure allow-list")
            if node.func.id == "range":
                for arg in node.args:
                    if isinstance(arg, ast.Constant) and isinstance(arg.value, int):
                        if abs(int(arg.value)) > 4096:
                            self.fail(node, "literal range exceeds the bounded loop budget")
                    elif not (
                        isinstance(arg, ast.Call)
                        and isinstance(arg.func, ast.Name)
                        and arg.func.id == "len"
                    ):
                        self.fail(
                            node,
                            "range bounds must be small integer literals or len(public data)",
                        )
        elif isinstance(node.func, ast.Attribute):
            # Attribute safety is enforced by visit_Attribute.
            if node.func.attr == "get" and self._is_public_memory_expr(node.func.value):
                if not node.args:
                    self.fail(node, "public memory get() requires a literal key")
                self._require_literal_memory_key(node.args[0])
        else:
            self.fail(node, "indirect calls are forbidden")
        self.generic_visit(node)


class _GeneralRewardValidator(_PublicRewardValidator):
    """Execution-only validator for P1/P3 complete reward programs."""

    _state_fields = {
        "observation",
        "info",
        "native_reward",
        "step_fraction",
        "memory",
    }

    def visit_Name(self, node: ast.Name) -> None:
        if node.id.startswith("__") or node.id.lower() in _EXECUTION_BANNED_NAMES:
            self.fail(node, f"identifier {node.id!r} is outside the execution sandbox")
        self.generic_visit(node)

    def visit_Attribute(self, node: ast.Attribute) -> None:
        if node.attr.startswith("_") or node.attr.lower() in _EXECUTION_BANNED_NAMES:
            self.fail(node, f"attribute {node.attr!r} is outside the execution sandbox")
        root = _root_name(node)
        if (
            root in {"state", "next_state"}
            and isinstance(node.value, ast.Name)
            and node.attr not in self._state_fields
        ):
            self.fail(node, f"GeneralState exposes no field {node.attr!r}")
        if root in {"np", "numpy", "math"} and node.attr not in _SAFE_NUMERIC_ATTRS:
            self.fail(node, f"numeric attribute {node.attr!r} is not allow-listed")
        if root not in {"state", "next_state", "np", "numpy", "math"}:
            if node.attr not in (_SAFE_LOCAL_ATTRS | self._state_fields):
                self.fail(node, f"local attribute {node.attr!r} is not allow-listed")
        self.generic_visit(node)


def validate_public_reward_source(source: str) -> ast.Module:
    """Statically validate a complete V9 public reward hypothesis."""

    if not isinstance(source, str) or not source.strip():
        raise PublicRewardProgramViolation("candidate source is empty")
    if len(source.encode("utf-8")) > MAX_SOURCE_BYTES:
        raise PublicRewardProgramViolation("candidate source exceeds 32 KiB")
    try:
        tree = ast.parse(source)
    except SyntaxError as exc:
        raise PublicRewardProgramViolation(f"syntax error: {exc}") from exc
    if sum(1 for _ in ast.walk(tree)) > MAX_AST_NODES:
        raise PublicRewardProgramViolation("candidate AST exceeds the bounded node budget")
    _PublicRewardValidator().visit(tree)
    return tree


def validate_general_reward_source(source: str) -> ast.Module:
    """Validate P1/P3 code safety; runtime owns information filtering."""

    if not isinstance(source, str) or not source.strip():
        raise PublicRewardProgramViolation("candidate source is empty")
    if len(source.encode("utf-8")) > MAX_SOURCE_BYTES:
        raise PublicRewardProgramViolation("candidate source exceeds 32 KiB")
    try:
        tree = ast.parse(source)
    except SyntaxError as exc:
        raise PublicRewardProgramViolation(f"syntax error: {exc}") from exc
    if sum(1 for _ in ast.walk(tree)) > MAX_AST_NODES:
        raise PublicRewardProgramViolation("candidate AST exceeds the bounded node budget")
    _GeneralRewardValidator().visit(tree)
    return tree


def public_reward_source_manifest(source: str) -> Dict[str, Any]:
    """Return immutable source/semantic hashes and a structural audit signature."""

    tree = validate_public_reward_source(source)
    raw = source.encode("utf-8")
    semantic = ast.dump(tree, annotate_fields=True, include_attributes=False)
    names = sorted(
        {
            node.id
            for node in ast.walk(tree)
            if isinstance(node, ast.Name) and isinstance(node.ctx, ast.Load)
        }
    )
    attributes = sorted({node.attr for node in ast.walk(tree) if isinstance(node, ast.Attribute)})
    signature = {
        "reads_state_observation": "observation" in attributes and "state" in names,
        "reads_next_state_observation": "observation" in attributes and "next_state" in names,
        "reads_action": "action" in names,
        "reads_step_fraction": "step_fraction" in attributes,
        "reads_candidate_public_memory": "memory" in attributes,
        "has_conditionals": any(isinstance(node, (ast.If, ast.IfExp)) for node in ast.walk(tree)),
        "has_bounded_iteration": any(
            isinstance(node, (ast.For, ast.ListComp, ast.SetComp, ast.DictComp, ast.GeneratorExp))
            for node in ast.walk(tree)
        ),
        "comparison_count": sum(isinstance(node, ast.Compare) for node in ast.walk(tree)),
        "function_count": sum(isinstance(node, ast.FunctionDef) for node in ast.walk(tree)),
        "loaded_names": names,
        "attributes": attributes,
    }
    return {
        "schema_version": "v9.public_reward_integrity.v1",
        "proposal_sha256": "sha256:" + hashlib.sha256(raw).hexdigest(),
        "compiled_source_sha256": "sha256:" + hashlib.sha256(raw).hexdigest(),
        "semantic_ast_sha256": "sha256:" + hashlib.sha256(semantic.encode("utf-8")).hexdigest(),
        "source_bytes": len(raw),
        "ast_nodes": sum(1 for _ in ast.walk(tree)),
        "public_transition_signature": signature,
    }


def general_reward_source_manifest(source: str) -> Dict[str, Any]:
    """Exact-source manifest for the P1/P3 legal-training-information lane."""

    tree = validate_general_reward_source(source)
    raw = source.encode("utf-8")
    semantic = ast.dump(tree, annotate_fields=True, include_attributes=False)
    names = sorted({
        node.id for node in ast.walk(tree)
        if isinstance(node, ast.Name) and isinstance(node.ctx, ast.Load)
    })
    attributes = sorted({
        node.attr for node in ast.walk(tree) if isinstance(node, ast.Attribute)
    })
    signature = {
        "reads_state_observation": "observation" in attributes and "state" in names,
        "reads_next_state_observation": "observation" in attributes and "next_state" in names,
        "reads_state_info": "info" in attributes and "state" in names,
        "reads_next_state_info": "info" in attributes and "next_state" in names,
        "reads_native_reward": "native_reward" in attributes,
        "reads_action": "action" in names,
        "reads_step_fraction": "step_fraction" in attributes,
        "reads_candidate_memory": "memory" in attributes,
        "has_conditionals": any(isinstance(node, (ast.If, ast.IfExp)) for node in ast.walk(tree)),
        "has_bounded_iteration": any(
            isinstance(node, (ast.For, ast.ListComp, ast.SetComp, ast.DictComp, ast.GeneratorExp))
            for node in ast.walk(tree)
        ),
        "comparison_count": sum(isinstance(node, ast.Compare) for node in ast.walk(tree)),
        "function_count": sum(isinstance(node, ast.FunctionDef) for node in ast.walk(tree)),
        "loaded_names": names,
        "attributes": attributes,
    }
    return {
        "schema_version": "v9.general_reward_integrity.v1",
        "proposal_sha256": "sha256:" + hashlib.sha256(raw).hexdigest(),
        "compiled_source_sha256": "sha256:" + hashlib.sha256(raw).hexdigest(),
        "semantic_ast_sha256": "sha256:" + hashlib.sha256(semantic.encode("utf-8")).hexdigest(),
        "source_bytes": len(raw),
        "ast_nodes": sum(1 for _ in ast.walk(tree)),
        "general_transition_signature": signature,
    }
def validate_public_transition_component(component: Dict[str, Any]) -> Dict[str, Any]:
    """Validate source safety and exact proposal preservation for one component."""

    if str((component or {}).get("family") or "") != PUBLIC_TRANSITION_FAMILY:
        raise PublicRewardProgramViolation("not a public_transition_program component")
    source = component.get("source_code")
    manifest = public_reward_source_manifest(source)
    tier = str(component.get("grounding_tier") or "")
    if tier != PROPOSED_PUBLIC:
        raise PublicRewardProgramViolation(
            f"public transition program requires grounding_tier={PROPOSED_PUBLIC}"
        )
    recorded = component.get("proposal_integrity")
    if not isinstance(recorded, dict):
        raise PublicRewardProgramViolation("proposal_integrity manifest is required")
    for key in (
        "proposal_sha256",
        "compiled_source_sha256",
        "semantic_ast_sha256",
    ):
        if str(recorded.get(key) or "") != str(manifest.get(key) or ""):
            raise PublicRewardProgramViolation(
                f"proposal integrity mismatch for {key}; semantic lowering is forbidden"
            )
    return manifest


def validate_general_transition_component(component: Dict[str, Any]) -> Dict[str, Any]:
    """Validate execution safety and exact preservation, never signal semantics."""

    if str((component or {}).get("family") or "") != GENERAL_TRANSITION_FAMILY:
        raise PublicRewardProgramViolation("not a general_transition_program component")
    manifest = general_reward_source_manifest(component.get("source_code"))
    if str(component.get("grounding_tier") or "") != PROPOSED_GENERAL:
        raise PublicRewardProgramViolation(
            f"general transition program requires grounding_tier={PROPOSED_GENERAL}"
        )
    recorded = component.get("proposal_integrity")
    if not isinstance(recorded, dict):
        raise PublicRewardProgramViolation("proposal_integrity manifest is required")
    for key in ("proposal_sha256", "compiled_source_sha256", "semantic_ast_sha256"):
        if str(recorded.get(key) or "") != str(manifest.get(key) or ""):
            raise PublicRewardProgramViolation(
                f"proposal integrity mismatch for {key}; semantic lowering is forbidden"
            )
    return manifest


def _public_memory_view(memory: Mapping[str, Any] | None) -> Mapping[str, Any]:
    clean: Dict[str, Any] = {}
    for raw_key, raw_value in dict(memory or {}).items():
        key = str(raw_key)
        if not key or len(key) > 96 or key.startswith("_"):
            raise PublicRewardProgramViolation("public memory key is invalid")
        if not isinstance(raw_value, (bool, int, float, np.generic)):
            raise PublicRewardProgramViolation(
                "public memory values must be scalar bool/int/float"
            )
        value = raw_value.item() if isinstance(raw_value, np.generic) else raw_value
        if isinstance(value, float) and not math.isfinite(value):
            raise PublicRewardProgramViolation("public memory contains non-finite value")
        if isinstance(value, (int, float)) and abs(float(value)) > MAX_ABS_REWARD:
            raise PublicRewardProgramViolation("public memory value exceeds safety bound")
        clean[key] = value
    if len(clean) > 64:
        raise PublicRewardProgramViolation("public memory exceeds 64 bounded keys")
    return MappingProxyType(clean)


def make_public_state(
    observation: Any,
    step_fraction: float,
    memory: Mapping[str, Any] | None = None,
) -> PublicState:
    """Create the immutable defensive state passed to generated code."""

    array = np.asarray(observation, dtype=np.float32).reshape(-1).copy()
    if not np.all(np.isfinite(array)):
        raise PublicRewardProgramViolation("public observation contains non-finite values")
    array.setflags(write=False)
    return PublicState(
        array,
        np.float32(np.clip(float(step_fraction), 0.0, 1.0)),
        _public_memory_view(memory),
    )


def _immutable_info_value(value: Any, *, depth: int = 0) -> Any:
    if depth > 8:
        raise PublicRewardProgramViolation("info nesting exceeds execution bound")
    if value is None or isinstance(value, (bool, int, str)):
        return value
    if isinstance(value, (float, np.floating)):
        scalar = float(value)
        if not math.isfinite(scalar):
            raise PublicRewardProgramViolation("info contains non-finite value")
        return scalar
    if isinstance(value, np.integer):
        return int(value)
    if isinstance(value, Mapping):
        if len(value) > 4096:
            raise PublicRewardProgramViolation("info mapping exceeds execution bound")
        return MappingProxyType({
            str(key): _immutable_info_value(item, depth=depth + 1)
            for key, item in value.items()
        })
    if isinstance(value, (list, tuple)):
        if len(value) > 65536:
            raise PublicRewardProgramViolation("info sequence exceeds execution bound")
        return tuple(_immutable_info_value(item, depth=depth + 1) for item in value)
    if isinstance(value, np.ndarray):
        array = np.asarray(value).copy()
        if array.size > 1_000_000:
            raise PublicRewardProgramViolation("info array exceeds execution bound")
        if np.issubdtype(array.dtype, np.number) and not np.all(
            np.isfinite(array.astype(np.float64, copy=False))
        ):
            raise PublicRewardProgramViolation("info array contains non-finite values")
        array.setflags(write=False)
        return array
    # Environment-exposed opaque objects are represented reproducibly without
    # granting their methods or attributes to generated code.
    return str(value)


def make_general_state(
    observation: Any,
    info: Mapping[str, Any] | None,
    native_reward: float,
    step_fraction: float,
    memory: Mapping[str, Any] | None = None,
) -> GeneralState:
    array = np.asarray(observation, dtype=np.float32).reshape(-1).copy()
    if not np.all(np.isfinite(array)):
        raise PublicRewardProgramViolation("observation contains non-finite values")
    array.setflags(write=False)
    native = float(native_reward)
    if not math.isfinite(native) or abs(native) > MAX_ABS_REWARD:
        raise PublicRewardProgramViolation("native reward is outside execution bounds")
    info_view = _immutable_info_value(dict(info or {}))
    return GeneralState(
        array,
        info_view,
        np.float32(native),
        np.float32(np.clip(float(step_fraction), 0.0, 1.0)),
        _public_memory_view(memory),
    )


def make_public_action(action: Any) -> Any:
    if np.isscalar(action):
        return action.item() if isinstance(action, np.generic) else action
    array = np.asarray(action).copy()
    if not np.all(np.isfinite(array.astype(np.float64, copy=False))):
        raise PublicRewardProgramViolation("public action contains non-finite values")
    array.setflags(write=False)
    return array


def _safe_import(name: str, globals=None, locals=None, fromlist=(), level: int = 0):
    if level != 0 or name not in {"numpy", "math"}:
        raise PublicRewardProgramViolation(f"runtime import {name!r} is forbidden")
    return np if name == "numpy" else math


_SAFE_BUILTINS = MappingProxyType(
    {
        name: getattr(__builtins__, name)
        if not isinstance(__builtins__, dict)
        else __builtins__[name]
        for name in _SAFE_BUILTIN_NAMES
    }
    | {"__import__": _safe_import}
)


def build_public_reward_callable(source: str) -> Callable[[PublicState, Any, PublicState], Any]:
    """Compile validated source with no ambient project/environment globals."""

    tree = validate_public_reward_source(source)
    namespace: Dict[str, Any] = {
        "__builtins__": _SAFE_BUILTINS,
        "np": np,
        "numpy": np,
        "math": math,
    }
    exec(compile(tree, "<v9_public_reward>", "exec"), namespace, namespace)
    fn = namespace.get("compute_reward")
    if not callable(fn):  # pragma: no cover - protected by static validation
        raise PublicRewardProgramViolation("compute_reward was not compiled")
    _attach_execution_evidence(fn, tree, namespace)
    return fn


def build_general_reward_callable(source: str) -> Callable[[GeneralState, Any, GeneralState], Any]:
    """Compile P1/P3 code in the same ambient-free execution sandbox."""

    tree = validate_general_reward_source(source)
    namespace: Dict[str, Any] = {
        "__builtins__": _SAFE_BUILTINS,
        "np": np,
        "numpy": np,
        "math": math,
    }
    exec(compile(tree, "<v9_general_reward>", "exec"), namespace, namespace)
    fn = namespace.get("compute_reward")
    if not callable(fn):
        raise PublicRewardProgramViolation("compute_reward was not compiled")
    _attach_execution_evidence(fn, tree, namespace)
    return fn


def _attach_execution_evidence(fn, tree, namespace):
    from autorl.reward_execution_evidence import instrument_accumulator, record_accumulator
    instrumented = instrument_accumulator(tree)
    if instrumented is not None:
        diagnostic_namespace = dict(namespace)
        diagnostic_namespace["_aspire_execution_evidence_record"] = record_accumulator
        exec(compile(instrumented, "<reward_execution_evidence>", "exec"), diagnostic_namespace, diagnostic_namespace)
        fn._aspire_diagnostic_callable = diagnostic_namespace["compute_reward"]


def evaluate_public_reward(
    fn: Callable[[PublicState, Any, PublicState], Any],
    state: PublicState,
    action: Any,
    next_state: PublicState,
) -> PublicRewardExecution:
    """Execute a scalar reward and bounded candidate-owned memory update."""

    diagnostic_fn = getattr(fn, "_aspire_diagnostic_callable", None)
    if diagnostic_fn is not None:
        result, measured_terms = diagnostic_fn(state, make_public_action(action), next_state)
    else:
        result, measured_terms = fn(state, make_public_action(action), next_state), None
    value = result[0] if isinstance(result, tuple) else result
    array = np.asarray(value)
    if array.size != 1:
        raise PublicRewardProgramViolation(
            f"compute_reward must return a scalar or (scalar, components), got {array.shape}"
        )
    scalar = float(array.reshape(-1)[0])
    if not math.isfinite(scalar):
        raise PublicRewardProgramViolation("compute_reward returned a non-finite value")
    if abs(scalar) > MAX_ABS_REWARD:
        raise PublicRewardProgramViolation(
            f"compute_reward magnitude exceeds the runtime safety bound {MAX_ABS_REWARD:g}"
        )
    memory_updates: Dict[str, Any] = {}
    if isinstance(result, tuple) and len(result) >= 2 and isinstance(result[1], dict):
        raw_updates = result[1].get("memory_updates") or {}
        if raw_updates:
            if not isinstance(raw_updates, dict):
                raise PublicRewardProgramViolation(
                    "memory_updates must be a scalar dictionary"
                )
            memory_updates = dict(_public_memory_view(raw_updates))
    from autorl.reward_execution_evidence import execution_evidence
    return PublicRewardExecution(scalar, memory_updates, execution_evidence(result, scalar, measured_terms))


def evaluate_general_reward(
    fn: Callable[[GeneralState, Any, GeneralState], Any],
    state: GeneralState,
    action: Any,
    next_state: GeneralState,
) -> PublicRewardExecution:
    return evaluate_public_reward(fn, state, action, next_state)


def _public_space_probe_vectors(observation_space: Any) -> List[np.ndarray]:
    """Build bounded deterministic probes from the declared runtime space.

    This is deliberately environment-agnostic.  It never resets or inspects an
    environment and cannot see info/native reward/oracles.  Numeric literals
    already present in the proposal are added by the caller so exact public
    categorical comparisons can be exercised without relying on random hits.
    """

    shape = getattr(observation_space, "shape", None)
    low_value = getattr(observation_space, "low", None)
    high_value = getattr(observation_space, "high", None)
    if not shape or low_value is None or high_value is None:
        return []
    low = np.broadcast_to(np.asarray(low_value, dtype=np.float64), shape).reshape(-1)
    high = np.broadcast_to(np.asarray(high_value, dtype=np.float64), shape).reshape(-1)
    if not np.all(np.isfinite(low)) or not np.all(np.isfinite(high)):
        return []
    midpoint = low + 0.5 * (high - low)
    probes = [low.copy(), high.copy(), midpoint.copy()]
    rng = np.random.default_rng(917_503)
    for _ in range(5):
        probes.append(low + rng.random(low.size) * (high - low))
    return [np.asarray(row, dtype=np.float32) for row in probes]


def audit_public_reward_activation(
    source: str,
    observation_space: Any,
    action_space: Any,
) -> Dict[str, Any]:
    """Cheap public-plane runtime sanity check before expensive training.

    The check owns no semantic/promotion authority.  It rejects only execution
    faults and a reward that is exactly zero throughout a deterministic suite
    of legal public transitions.  Lack of observation sensitivity is recorded
    as a warning because action-only hypotheses can still be intentional.
    """

    tree = validate_public_reward_source(source)
    probes = _public_space_probe_vectors(observation_space)
    if not probes:
        return {
            "schema_version": "v9.public_reward_activation.v1",
            "status": "INCONCLUSIVE_UNSUPPORTED_SPACE",
            "admissible": True,
            "semantic_authority": "none",
            "probe_count": 0,
        }

    flat_low = np.asarray(getattr(observation_space, "low"), dtype=np.float64).reshape(-1)
    flat_high = np.asarray(getattr(observation_space, "high"), dtype=np.float64).reshape(-1)
    global_low = float(np.min(flat_low))
    global_high = float(np.max(flat_high))
    literals = sorted({
        float(node.value)
        for node in ast.walk(tree)
        if isinstance(node, ast.Constant)
        and isinstance(node.value, (int, float))
        and not isinstance(node.value, bool)
        and global_low <= float(node.value) <= global_high
    })[:24]
    midpoint = probes[2]
    width = midpoint.size
    for value in literals:
        full = np.full(width, value, dtype=np.float32)
        probes.append(full)
        for offset in range(min(3, width)):
            patterned = midpoint.copy()
            patterned[offset::3] = value
            probes.append(patterned)
    # Stable de-duplication bounds the audit even for literal-heavy programs.
    unique: Dict[bytes, np.ndarray] = {}
    for row in probes:
        unique.setdefault(np.asarray(row, dtype=np.float32).tobytes(), row)
    probes = list(unique.values())[:48]

    n_actions = getattr(action_space, "n", None)
    if isinstance(n_actions, (int, np.integer)) and int(n_actions) > 0:
        actions: List[Any] = list(range(min(int(n_actions), 16)))
    else:
        shape = getattr(action_space, "shape", None)
        if shape:
            actions = [np.zeros(shape, dtype=np.float32)]
        else:
            actions = [0]

    fn = build_public_reward_callable(source)
    values_by_action: Dict[str, List[float]] = {str(a): [] for a in actions}
    errors: List[str] = []
    execution_count = 0
    pairs = []
    for index in range(len(probes)):
        pairs.append((probes[index], probes[(index + 1) % len(probes)]))
        if len(pairs) >= 48:
            break
    for action in actions:
        memory: Dict[str, Any] = {}
        for index, (before, after) in enumerate(pairs):
            try:
                state = make_public_state(
                    before, index / max(1, len(pairs)), memory
                )
                next_state = make_public_state(
                    after, (index + 1) / max(1, len(pairs)), memory
                )
                execution = evaluate_public_reward(fn, state, action, next_state)
                values_by_action[str(action)].append(float(execution.reward))
                if execution.memory_updates:
                    memory.update(execution.memory_updates)
                execution_count += 1
            except Exception as exc:
                errors.append(f"{type(exc).__name__}: {exc}"[:500])
                break

    values = [value for rows in values_by_action.values() for value in rows]
    all_zero = bool(values) and all(abs(value) <= 1.0e-12 for value in values)
    observation_sensitive = any(
        rows and max(rows) - min(rows) > 1.0e-12
        for rows in values_by_action.values()
    )
    admissible = bool(values) and not errors and not all_zero
    return {
        "schema_version": "v9.public_reward_activation.v1",
        "status": (
            "PASS" if admissible else
            "REJECT_EXECUTION_FAULT" if errors else
            "REJECT_CONSTANT_ZERO"
        ),
        "admissible": admissible,
        "semantic_authority": "none",
        "observation_space_bounds": [global_low, global_high],
        "numeric_literals_probed": literals,
        "probe_vector_count": len(probes),
        "execution_count": execution_count,
        "reward_min": float(min(values)) if values else None,
        "reward_max": float(max(values)) if values else None,
        "all_zero": all_zero,
        "observation_sensitive": observation_sensitive,
        "warning": (
            "no_reward_response_to_public_observation_variation"
            if admissible and not observation_sensitive else ""
        ),
        "errors": errors[:4],
    }


def general_reward_info_accesses(source: str) -> Dict[str, Dict[str, Any]]:
    """Statically inventory P1/P3 info reads by transition side.

    This is an executable-interface check, not a semantic reward allow-list.
    Literal ``mapping[key]`` reads are required on every transition; literal
    ``mapping.get(key)`` reads may target an observed optional key. Computed
    keys are recorded as ambiguous so candidate admission can fail before a
    worker is launched. Iterating ``keys/items/values`` remains legal: the
    runtime information-policy filter still removes evaluator-only fields.
    """

    tree = validate_general_reward_source(str(source or ""))
    aliases: Dict[str, str] = {}

    def _side(value: ast.AST) -> str | None:
        if (
            isinstance(value, ast.Attribute)
            and value.attr == "info"
            and isinstance(value.value, ast.Name)
            and value.value.id in {"state", "next_state"}
        ):
            return value.value.id
        if isinstance(value, ast.Name):
            return aliases.get(value.id)
        return None

    assignments = [
        node for node in ast.walk(tree)
        if isinstance(node, (ast.Assign, ast.AnnAssign))
    ]
    # Resolve bounded alias chains such as ``a = state.info; b = a``.
    for _ in range(max(1, len(assignments))):
        changed = False
        for node in assignments:
            value = getattr(node, "value", None)
            side = _side(value) if isinstance(value, ast.AST) else None
            if side is None:
                continue
            targets = node.targets if isinstance(node, ast.Assign) else [node.target]
            for target in targets:
                if isinstance(target, ast.Name) and aliases.get(target.id) != side:
                    aliases[target.id] = side
                    changed = True
        if not changed:
            break

    out: Dict[str, Dict[str, Any]] = {
        side: {
            "required_literal_keys": set(),
            "optional_literal_keys": set(),
            "dynamic_accesses": [],
            "enumerates_mapping": False,
        }
        for side in ("state", "next_state")
    }
    for node in ast.walk(tree):
        if isinstance(node, ast.Subscript):
            side = _side(node.value)
            if side is None:
                continue
            key_node = node.slice
            if (
                isinstance(key_node, ast.Constant)
                and isinstance(key_node.value, str)
                and key_node.value
            ):
                out[side]["required_literal_keys"].add(str(key_node.value))
            else:
                out[side]["dynamic_accesses"].append({
                    "kind": "subscript",
                    "line": int(getattr(node, "lineno", 0) or 0),
                })
        elif isinstance(node, ast.Call) and isinstance(node.func, ast.Attribute):
            side = _side(node.func.value)
            if side is None:
                continue
            method = str(node.func.attr or "")
            if method == "get":
                key_node = node.args[0] if node.args else None
                if (
                    isinstance(key_node, ast.Constant)
                    and isinstance(key_node.value, str)
                    and key_node.value
                ):
                    out[side]["optional_literal_keys"].add(str(key_node.value))
                else:
                    out[side]["dynamic_accesses"].append({
                        "kind": "get",
                        "line": int(getattr(node, "lineno", 0) or 0),
                    })
            elif method in {"keys", "items", "values"}:
                out[side]["enumerates_mapping"] = True

    return {
        side: {
            "required_literal_keys": sorted(row["required_literal_keys"]),
            "optional_literal_keys": sorted(row["optional_literal_keys"]),
            "dynamic_accesses": list(row["dynamic_accesses"]),
            "enumerates_mapping": bool(row["enumerates_mapping"]),
        }
        for side, row in out.items()
    }


def general_reward_required_info_keys(source: str) -> Dict[str, List[str]]:
    """Backward-compatible view of crash-causing literal subscriptions."""

    accesses = general_reward_info_accesses(source)
    return {
        side: list(accesses[side]["required_literal_keys"])
        for side in ("state", "next_state")
    }


def audit_general_reward_activation(
    source: str,
    observation_space: Any,
    action_space: Any,
    info_keys: List[str] | None = None,
    runtime_transitions: List[Dict[str, Any]] | None = None,
) -> Dict[str, Any]:
    """Execution-only preflight for P1/P3 legal-training-information programs.

    Unlike the P2 audit, a zero synthetic response is never a semantic
    rejection: expert signals can be sparse or take values unavailable to a
    fabricated probe.  Admission fails only when no legal probe executes.
    """

    tree = validate_general_reward_source(source)
    if runtime_transitions is not None:
        # Strict P1/P3 admission lane: execute against the values and key
        # presence actually emitted by reset()/step().  In particular, never
        # manufacture every string literal as an info key: doing so admitted
        # hallucinated state.info['...'] programs that crashed on step one.
        fn = build_general_reward_callable(source)
        values: List[float] = []
        errors: List[str] = []
        memory: Dict[str, Any] = {}
        before_keys: set[str] = set()
        after_keys: set[str] = set()
        for index, transition in enumerate(runtime_transitions):
            if bool(transition.get("episode_start", False)):
                memory = {}
            before_info = dict(transition.get("info") or {})
            after_info = dict(transition.get("next_info") or {})
            before_keys.update(str(key) for key in before_info)
            after_keys.update(str(key) for key in after_info)
            try:
                state = make_general_state(
                    transition.get("observation"),
                    before_info,
                    float(transition.get("native_reward", 0.0) or 0.0),
                    float(transition.get("step_fraction", 0.0) or 0.0),
                    memory,
                )
                next_state = make_general_state(
                    transition.get("next_observation"),
                    after_info,
                    float(transition.get("next_native_reward", 0.0) or 0.0),
                    float(transition.get("next_step_fraction", 0.0) or 0.0),
                    memory,
                )
                execution = evaluate_general_reward(
                    fn, state, transition.get("action"), next_state
                )
                values.append(float(execution.reward))
                memory.update(execution.memory_updates)
            except Exception as exc:
                errors.append(
                    f"transition[{index}] {type(exc).__name__}: {exc}"[:500]
                )
        expected = len(runtime_transitions)
        admissible = bool(expected) and len(values) == expected and not errors
        all_zero = bool(values) and all(abs(value) <= 1.0e-12 for value in values)
        return {
            "schema_version": "v9.general_reward_activation.v2",
            "status": (
                "PASS" if admissible else
                "REJECT_RUNTIME_CONTRACT_UNAVAILABLE" if not expected else
                "REJECT_EXECUTION_FAULT"
            ),
            "admissible": admissible,
            "semantic_authority": "none",
            "information_firewall": False,
            "execution_sandbox": True,
            "probe_source": "actual_env_reset_step_transitions",
            "fabricated_info_keys": False,
            "state_info_keys_observed": sorted(before_keys),
            "next_state_info_keys_observed": sorted(after_keys),
            "expected_execution_count": expected,
            "execution_count": len(values),
            "reward_min": float(min(values)) if values else None,
            "reward_max": float(max(values)) if values else None,
            "all_zero": all_zero,
            "warning": (
                "runtime_constant_zero_not_a_semantic_rejection"
                if admissible and all_zero else ""
            ),
            "errors": errors[:8],
        }
    probes = _public_space_probe_vectors(observation_space)
    if not probes:
        return {
            "schema_version": "v9.general_reward_activation.v1",
            "status": "INCONCLUSIVE_UNSUPPORTED_SPACE",
            "admissible": True,
            "semantic_authority": "none",
            "probe_count": 0,
        }
    literal_keys = {
        str(node.value)
        for node in ast.walk(tree)
        if isinstance(node, ast.Constant)
        and isinstance(node.value, str)
        and node.value
        and len(node.value) <= 256
    }
    keys = sorted(set(str(key) for key in (info_keys or []) if str(key)) | literal_keys)
    # Keep the preflight bounded; this does not restrict actual runtime keys.
    keys = keys[:256]
    n_actions = getattr(action_space, "n", None)
    if isinstance(n_actions, (int, np.integer)) and int(n_actions) > 0:
        actions: List[Any] = list(range(min(int(n_actions), 16)))
    else:
        shape = getattr(action_space, "shape", None)
        actions = [np.zeros(shape, dtype=np.float32)] if shape else [0]
    fn = build_general_reward_callable(source)
    values: List[float] = []
    errors: List[str] = []
    execution_count = 0
    for action_index, action in enumerate(actions):
        memory: Dict[str, Any] = {}
        for index in range(min(32, len(probes))):
            before = probes[index]
            after = probes[(index + 1) % len(probes)]
            # Alternate values to exercise bool/numeric info transitions and
            # the native-reward channel. Literal string comparisons remain
            # valid code even when these generic probes do not activate them.
            before_info = {key: float(index % 2) for key in keys}
            after_info = {key: float((index + 1) % 2) for key in keys}
            try:
                state = make_general_state(
                    before,
                    before_info,
                    float(index % 2),
                    index / max(1, len(probes)),
                    memory,
                )
                next_state = make_general_state(
                    after,
                    after_info,
                    float((index + action_index + 1) % 2),
                    (index + 1) / max(1, len(probes)),
                    memory,
                )
                execution = evaluate_general_reward(fn, state, action, next_state)
                values.append(float(execution.reward))
                memory.update(execution.memory_updates)
                execution_count += 1
            except Exception as exc:
                errors.append(f"{type(exc).__name__}: {exc}"[:500])
    admissible = execution_count > 0
    all_zero = bool(values) and all(abs(value) <= 1.0e-12 for value in values)
    return {
        "schema_version": "v9.general_reward_activation.v1",
        "status": "PASS" if admissible else "REJECT_EXECUTION_FAULT",
        "admissible": admissible,
        "semantic_authority": "none",
        "information_firewall": False,
        "execution_sandbox": True,
        "info_keys_synthetically_exercised": keys,
        "execution_count": execution_count,
        "reward_min": float(min(values)) if values else None,
        "reward_max": float(max(values)) if values else None,
        "all_zero": all_zero,
        "warning": "synthetic_constant_zero_not_a_semantic_rejection" if all_zero else "",
        "errors": errors[:8],
    }


def episode_horizon(env: Any) -> int:
    """Read public episode duration metadata in framework-owned code only."""

    candidates = [env, getattr(env, "unwrapped", None)]
    for candidate in candidates:
        if candidate is None:
            continue
        spec = getattr(candidate, "spec", None)
        value = getattr(spec, "max_episode_steps", None) if spec is not None else None
        if value is None:
            value = getattr(candidate, "_max_episode_steps", None)
        try:
            if int(value) > 0:
                return int(value)
        except (TypeError, ValueError):
            pass
    # The clock remains bounded/public when a custom Env omitted Gym metadata.
    return 1000


def public_program_components(program: Dict[str, Any]) -> list[Dict[str, Any]]:
    return [
        component
        for component in (program or {}).get("primitive_compositions", []) or []
        if isinstance(component, dict)
        and str(component.get("family") or "") == PUBLIC_TRANSITION_FAMILY
    ]


def has_public_transition_program(program: Dict[str, Any]) -> bool:
    return bool(public_program_components(program))


def general_program_components(program: Dict[str, Any]) -> list[Dict[str, Any]]:
    return [
        component
        for component in (program or {}).get("primitive_compositions", []) or []
        if isinstance(component, dict)
        and str(component.get("family") or "") == GENERAL_TRANSITION_FAMILY
    ]


def has_general_transition_program(program: Dict[str, Any]) -> bool:
    return bool(general_program_components(program))


def has_complete_transition_program(program: Dict[str, Any]) -> bool:
    return has_public_transition_program(program) or has_general_transition_program(program)


==> anc/FARL/autorl/replay.py <==
"""Replay and restored-stack evaluation entrypoint for AutoRL v2 Phase 0."""

from __future__ import annotations

import argparse
import json
import shutil
import tempfile
from pathlib import Path
from typing import Any, Dict


def _copy_if_exists(src: Path, dst: Path) -> None:
    if src.exists():
        dst.parent.mkdir(parents=True, exist_ok=True)
        shutil.copy2(src, dst)


def _materialize_stack(prov_path: Path) -> tuple[Path, Dict[str, Any]]:
    prov = json.loads(prov_path.read_text(encoding="utf-8"))
    run_dir = prov_path.parents[1] if prov_path.parent.name == "provenance" else prov_path.parent
    tmp = Path(tempfile.mkdtemp(prefix="autorl_replay_"))
    artifacts = prov.get("artifact_paths", {}) or {}
    stack = prov.get("stack", {}) or {}
    # Copy exact stack registry entries and their file directories. This is
    # what preserves obs_schema/reward/env_adapter semantics for replay.
    for key, artifact_id in stack.items():
        slot = key[:-3] if key.endswith("_id") else key
        src_json = run_dir / "stacks" / slot / f"{artifact_id}.json"
        if src_json.exists():
            dst_json = tmp / "stacks" / slot / f"{artifact_id}.json"
            _copy_if_exists(src_json, dst_json)
        src_dir = run_dir / "stacks" / slot / artifact_id
        if src_dir.exists():
            dst_dir = tmp / "stacks" / slot / artifact_id
            shutil.copytree(src_dir, dst_dir, dirs_exist_ok=True)
    (tmp / "active_stack.json").write_text(
        json.dumps({"schema_version": "active_stack.v1", "stack": stack}, indent=2),
        encoding="utf-8",
    )
    for key, rel in artifacts.items():
        if key == "model" or rel is None:
            continue
        src = (run_dir / rel) if not Path(rel).is_absolute() else Path(rel)
        name = {
            "env_adapter_py": "env_adapter.py",
            "reward_wrapper_py": "reward_wrapper.py",
            "objective_metric_py": "objective_metric.py",
            "obs_selection_json": "obs_selection.json",
            "obs_coord_map_json": "obs_coord_map.json",
            "manifest_json": "manifest.json",
            "algorithm_config_json": "algorithm_config.json",
            "goal_spec_json": "goal_spec.json",
            "reward_config_json": "reward_config.json",
        }.get(key, Path(rel).name)
        _copy_if_exists(src, tmp / name)
    # Generated OMR files embed RUN_DIR = "..."; patch to the temp stack dir.
    omr = tmp / "objective_metric.py"
    if not omr.exists():
        omr_id = stack.get("omr_id")
        candidate = tmp / "stacks" / "omr" / str(omr_id) / "objective_metric.py"
        if omr_id and candidate.exists():
            _copy_if_exists(candidate, omr)
    if omr.exists():
        text = omr.read_text(encoding="utf-8")
        lines = []
        for line in text.splitlines():
            if line.startswith("RUN_DIR = "):
                lines.append(f"RUN_DIR = {str(tmp)!r}")
            else:
                lines.append(line)
        omr.write_text("\n".join(lines) + "\n", encoding="utf-8")
    return tmp, prov


def _algo_name_from_provenance(tmp: Path, prov: Dict[str, Any]) -> str:
    stack = prov.get("stack", {}) or {}
    algo_id = stack.get("algo_id")
    if algo_id:
        spec_path = tmp / "stacks" / "algo" / f"{algo_id}.json"
        if spec_path.exists():
            try:
                spec = json.loads(spec_path.read_text(encoding="utf-8")).get("spec", {})
                name = spec.get("sb3_class_name") or spec.get("algorithm_name")
                if name:
                    return str(name).upper()
            except Exception:
                pass
    token = (algo_id or "algo.ppo.v1").split(".")[1].upper() if "." in (algo_id or "") else "PPO"
    # Robustly strip descriptors: sac_standard -> SAC, ppo_rank1 -> PPO.
    for known in ("SAC", "TD3", "PPO", "A2C", "DDPG", "DQN"):
        if token == known or token.startswith(known + "_"):
            return known
    return "PPO"


def evaluate(provenance_path: str | Path, n_episodes: int = 10, seed: int = 0) -> Dict[str, Any]:
    prov_path = Path(provenance_path)
    tmp, prov = _materialize_stack(prov_path)
    run_dir = prov_path.parents[1] if prov_path.parent.name == "provenance" else prov_path.parent
    artifacts = prov.get("artifact_paths", {}) or {}
    model_rel = artifacts.get("model")
    if not model_rel:
        raise FileNotFoundError("provenance has no artifact_paths.model")
    model_path = (run_dir / model_rel) if not Path(model_rel).is_absolute() else Path(model_rel)
    if not model_path.exists():
        raise FileNotFoundError(f"model artifact missing: {model_path}")

    algo_name = _algo_name_from_provenance(tmp, prov)
    import stable_baselines3 as sb3

    algo_cls = getattr(sb3, algo_name, sb3.PPO)
    model = algo_cls.load(str(model_path))
    ns: Dict[str, Any] = {"__file__": str(tmp / "objective_metric.py")}
    omr_path = tmp / "objective_metric.py"
    if not omr_path.exists():
        raise FileNotFoundError("restored stack has no objective_metric.py")
    exec(compile(omr_path.read_text(encoding="utf-8"), str(omr_path), "exec"), ns)
    fn = ns.get("evaluate_objective")
    if not callable(fn):
        raise RuntimeError("objective_metric.py has no evaluate_objective")
    result = fn(model, n_episodes=n_episodes, seed=seed)
    out = {
        "schema_version": "re_eval.v1",
        "source_provenance": str(prov_path),
        "restored_stack_dir": str(tmp),
        "n_episodes": int(n_episodes),
        "seed": int(seed),
        "result": result,
    }
    (prov_path.parent / f"{prov_path.stem}_re_eval.json").write_text(
        json.dumps(out, indent=2, default=str),
        encoding="utf-8",
    )
    return out


def diff(a: str | Path, b: str | Path) -> Dict[str, Any]:
    da = json.loads(Path(a).read_text(encoding="utf-8"))
    db = json.loads(Path(b).read_text(encoding="utf-8"))
    sa = da.get("stack", {}) or {}
    sb = db.get("stack", {}) or {}
    return {
        "schema_version": "provenance_diff.v1",
        "a": str(a),
        "b": str(b),
        "stack_differences": {
            k: [sa.get(k), sb.get(k)]
            for k in sorted(set(sa) | set(sb))
            if sa.get(k) != sb.get(k)
        },
        "score_a": da.get("scores", {}),
        "score_b": db.get("scores", {}),
    }


def main() -> None:
    ap = argparse.ArgumentParser()
    ap.add_argument("--trial", required=True)
    ap.add_argument("--action", choices=["evaluate", "diff", "reproduce"], default="evaluate")
    ap.add_argument("--other-provenance")
    ap.add_argument("--n-episodes", type=int, default=10)
    ap.add_argument("--seed", type=int, default=0)
    args = ap.parse_args()
    if args.action == "evaluate":
        print(json.dumps(evaluate(args.trial, args.n_episodes, args.seed), indent=2, default=str))
    elif args.action == "diff":
        if not args.other_provenance:
            raise SystemExit("--other-provenance is required for diff")
        print(json.dumps(diff(args.trial, args.other_provenance), indent=2, default=str))
    else:
        raise SystemExit("reproduce is deferred to Phase 0.5; evaluate/diff are available")


if __name__ == "__main__":
    main()


==> anc/FARL/autorl/representation_ablation.py <==
"""AutoRL v3 — Bounded RL Ablation for Representation Hypotheses.

STATUS (2026-05-28): **V3.1 optional intra-M2 runner**. Per the
"option B" engineering decision (see
`contracts/m2_representation_hypothesis_search.md` §7.3), V1 ships with
this module *defined but not driven by M2*. The default Phase-3 path is
ASHA's successive halving over the `obs_schema` slot — M2 simply
registers each `RepresentationSet` as an obs_schema candidate with a
weighted `promotion_score` and lets the existing tier-0/1/2 training
machinery do the comparative evaluation.

Callers who want strict intra-M2 ablation (isolating the repr variable
from reward/algo confounds) can still import `run_bounded_ablation_phase`
and pass a real `train_eval_fn`. The signature and Welch-test contract
below remain stable so a V3.1 driver wire-up is a one-line change.

Phase 3 of `contracts/m2_representation_hypothesis_search.md`. Trains a
short SAC/PPO trial under each top representation candidate at tier-0
budget and contrasts the resulting external_metric IQM against
`repr.raw_only.v1` baseline. Promotes / archives accordingly.

Hard caps (contract §7.3 + I-6):
  - At most `min(3, n_non_raw)` non-raw candidates ablated per iter
  - Each trial: tier-0 = 5_000 env steps × 1 seed × 1 trial
  - Total per-env env-step cost ≤ 4 × 5_000 = 20_000 env steps per iter

The actual training call is intentionally pluggable so the M2 driver
can re-use the existing `_train_and_evaluate` helper that ASHA / HPO
already invoke. We default to a thin SAC/PPO runner that uses
`stable-baselines3` if available and otherwise marks the ablation as
`skipped`. Either path writes a `RepresentationEvidenceCard.ablation_*`
record onto the candidate.

Welch t-test on per-step external_metric samples per candidate seed
(`α=0.05`, one-sided greater) yields the role assignment table in
§7.3.2. raw_only is never archived.
"""

from __future__ import annotations

import logging
import math
import time
from dataclasses import dataclass, field
from typing import Any, Callable, Dict, List, Optional, Sequence, Tuple

import numpy as np

from autorl.data_types import (
    EVIDENCE_PHASE_UNCERTAINTY_PRIOR, EvidencePhase, RepresentationSet,
)


logger = logging.getLogger("autorl.representation_ablation")


# Hard caps mirror contract §7.3 and Invariant I-6
DEFAULT_TIER0_STEPS = 5_000
DEFAULT_MAX_NON_RAW = 3              # at most N non-raw candidates per iter
DEFAULT_NOISE_EPS = 0.02
DEFAULT_WELCH_ALPHA = 0.05


# ────────────────────────────────────────────────────────────────────────
# Statistical helpers
# ────────────────────────────────────────────────────────────────────────

def _welch_one_sided_greater(
    challenger_scores: Sequence[float],
    baseline_scores: Sequence[float],
) -> float:
    """Return p-value for H1: mean(challenger) > mean(baseline).

    Falls back to point-estimate (sign of delta) when scipy is missing or
    when sample sizes are too small for a meaningful t-test.
    """
    c = np.asarray([s for s in challenger_scores if math.isfinite(float(s))],
                   dtype=float)
    b = np.asarray([s for s in baseline_scores if math.isfinite(float(s))],
                   dtype=float)
    if c.size < 2 or b.size < 2:
        return 0.5
    if c.std() < 1e-12 and b.std() < 1e-12:
        return 0.5
    try:
        from scipy.stats import ttest_ind
        stat, p_two = ttest_ind(c, b, equal_var=False, nan_policy="omit")
        if not math.isfinite(stat) or not math.isfinite(p_two):
            return 0.5
        return float(p_two / 2.0) if stat > 0 else float(1.0 - p_two / 2.0)
    except Exception as e:
        logger.debug("scipy Welch fallback: %s", e)
        return 0.0 if float(np.mean(c)) > float(np.mean(b)) else 1.0


# ────────────────────────────────────────────────────────────────────────
# Result container
# ────────────────────────────────────────────────────────────────────────

@dataclass
class AblationResult:
    repr_id: str
    iqm: float
    scores: List[float]
    n_seeds: int
    tier_used: int
    env_steps_used: int
    skipped: bool = False
    skipped_reason: Optional[str] = None
    metadata: Dict[str, Any] = field(default_factory=dict)


# ────────────────────────────────────────────────────────────────────────
# Default training-and-evaluation callable (caller may override)
# ────────────────────────────────────────────────────────────────────────

def _default_train_eval(
    repr_id: str,
    run_dir: Any,
    tier0_steps: int,
) -> AblationResult:
    """Minimal SAC trial that returns its terminal external_metric.

    Real callers should pass the project's HPO `_train_and_evaluate`
    helper instead — this is here so the module is importable and
    unit-testable without the heavyweight HPO loop.
    """
    return AblationResult(
        repr_id=repr_id,
        iqm=float("nan"),
        scores=[],
        n_seeds=0,
        tier_used=0,
        env_steps_used=0,
        skipped=True,
        skipped_reason="no train_eval callable supplied",
    )


# ────────────────────────────────────────────────────────────────────────
# Candidate selection
# ────────────────────────────────────────────────────────────────────────

def select_ablation_candidates(
    repr_sets: List[RepresentationSet],
    *,
    shadow_delta_threshold: float = 0.1,
    max_non_raw: int = DEFAULT_MAX_NON_RAW,
) -> Tuple[Optional[RepresentationSet], List[RepresentationSet]]:
    """Pick the raw_only baseline plus up to `max_non_raw` highest-shadow
    non-raw candidates whose `shadow_score` exceeds `raw_only`'s by
    at least `shadow_delta_threshold`.

    Returns `(raw_only_set, non_raw_to_ablate)`. If raw_only is missing
    (should not happen — contract I-1), returns `(None, [])` to abort
    Phase 3.
    """
    from autorl.dormancy import ARCHIVED_ROLE
    raw_only: Optional[RepresentationSet] = None
    others: List[RepresentationSet] = []
    for r in repr_sets:
        if r.construction_policy == "raw_only":
            raw_only = r
            continue
        # Terminal `archived` reprs are permanently discarded; `dormant` ones
        # stay eligible for re-evaluation (reversible — Step 4).
        if str(getattr(getattr(r, "evidence_card", None), "role", "") or "") == ARCHIVED_ROLE:
            continue
        others.append(r)
    if raw_only is None:
        logger.warning(
            "Phase-3 abort: raw_only not in candidates (Invariant I-1 violated upstream)"
        )
        return None, []
    raw_shadow = float(
        raw_only.evidence_card.shadow_score if raw_only.evidence_card else 0.0
    )
    # Only non-raw reprs that clear the shadow gap floor are worth tier-0 budget.
    cleared = [
        r for r in others
        if (float(r.evidence_card.shadow_score if r.evidence_card else 0.0) - raw_shadow)
        >= shadow_delta_threshold
    ]
    # V3 Step 5 — allocate the bounded budget by expected improvement (μ=promotion
    # _score, σ=uncertainty) with a forced-exploration bonus for untried
    # strategies, so the portfolio cannot keep re-ablating the same families and
    # starving never-tried ones. Degrades to shadow-rank if portfolio import fails.
    try:
        from autorl.portfolio import select_ablation_budget
        selected = select_ablation_budget(cleared, max_non_raw=max_non_raw)
    except Exception:
        selected = sorted(
            cleared,
            key=lambda r: float(r.evidence_card.shadow_score if r.evidence_card else 0.0),
            reverse=True,
        )[:max_non_raw]
    return raw_only, selected


# ────────────────────────────────────────────────────────────────────────
# Role assignment (contract §7.3.2)
# ────────────────────────────────────────────────────────────────────────

def assign_role_from_ablation(
    candidate: RepresentationSet,
    candidate_iqm: float,
    raw_only_iqm: float,
    candidate_scores: Sequence[float],
    raw_only_scores: Sequence[float],
    *,
    noise_eps: float = DEFAULT_NOISE_EPS,
    welch_alpha: float = DEFAULT_WELCH_ALPHA,
    prior_role: str = "",
) -> Tuple[str, Dict[str, Any]]:
    """Map (candidate_iqm, raw_iqm) → role string + ablation evidence dict.

    Returns (role, ablation_dict) where role ∈ {champion / candidate /
    dormant / archived / raw_fallback}.

    A raw-beats-candidate loss is *reversible* the first time (`dormant`); only
    a confirmed repeat — `prior_role` already dormant — reaches terminal
    `archived`. This is the Step-4 symmetric completion of what used to be a
    one-shot irreversible archive (see `autorl.dormancy`).
    """
    from autorl.dormancy import ARCHIVED_ROLE, DORMANT_ROLE
    delta = float(candidate_iqm - raw_only_iqm)
    p_value = _welch_one_sided_greater(candidate_scores, raw_only_scores)
    role: str
    if delta > 0 and p_value < welch_alpha:
        role = "champion"
    elif abs(delta) <= noise_eps:
        role = "candidate"
    elif delta > 0:
        role = "candidate"
    else:
        # raw_only beats candidate. First loss → reversible dormancy; a
        # confirmed repeat (already dormant) is the only path to terminal
        # archived.
        role = ARCHIVED_ROLE if str(prior_role) == DORMANT_ROLE else DORMANT_ROLE
    ablation = {
        "tier_used": 0,
        "iqm_with_full_set": float(candidate_iqm),
        "iqm_without_this_atom": float(raw_only_iqm),
        "iqm_delta": delta,
        "welch_p_value": float(p_value),
        "n_seeds": int(min(len(candidate_scores), len(raw_only_scores))),
    }
    return role, ablation


# ────────────────────────────────────────────────────────────────────────
# Top-level orchestration
# ────────────────────────────────────────────────────────────────────────

def run_bounded_ablation_phase(
    repr_sets: List[RepresentationSet],
    *,
    run_dir: Any,
    train_eval_fn: Optional[Callable[[str, Any, int], AblationResult]] = None,
    tier0_steps: int = DEFAULT_TIER0_STEPS,
    shadow_delta_threshold: float = 0.1,
    max_non_raw: int = DEFAULT_MAX_NON_RAW,
    noise_eps: float = DEFAULT_NOISE_EPS,
    welch_alpha: float = DEFAULT_WELCH_ALPHA,
    computed_at_iter: int = 0,
) -> Dict[str, Any]:
    """Drive Phase 3 end-to-end.

    Mutates each RepresentationSet's `evidence_card` in place; returns a
    summary dict for the persistent `representation_search/ablation_phase3.json`.

    raw_only is never archived (contract §7.3.2 + I-1).
    """
    train_eval_fn = train_eval_fn or _default_train_eval
    raw_only, selected = select_ablation_candidates(
        repr_sets,
        shadow_delta_threshold=shadow_delta_threshold,
        max_non_raw=max_non_raw,
    )
    if raw_only is None:
        return {
            "phase": "ablation",
            "skipped": True,
            "reason": "raw_only missing",
            "candidates_tested": 0,
        }
    if not selected:
        # No non-raw candidate crossed the shadow gap floor; skip Phase 3.
        for r in repr_sets:
            if r.evidence_card is None:
                continue
            r.evidence_card.computed_at_iter = computed_at_iter
        return {
            "phase": "ablation",
            "skipped": True,
            "reason": f"no non-raw repr cleared shadow_delta>={shadow_delta_threshold}",
            "candidates_tested": 0,
        }

    summary: Dict[str, Any] = {
        "phase": "ablation",
        "skipped": False,
        "tier0_steps": int(tier0_steps),
        "candidates_tested": [],
        "raw_only_iqm": None,
        "champion": None,
        "computed_at_iter": int(computed_at_iter),
    }

    # Train raw_only baseline first.
    t0 = time.time()
    raw_result = train_eval_fn(raw_only.repr_id, run_dir, tier0_steps)
    summary["raw_only_iqm"] = (
        float(raw_result.iqm) if math.isfinite(float(raw_result.iqm))
        else None
    )
    if raw_only.evidence_card is None:
        from autorl.data_types import RepresentationEvidenceCard
        raw_only.evidence_card = RepresentationEvidenceCard(repr_id=raw_only.repr_id)
    raw_only.evidence_card.role = "raw_fallback"
    raw_only.evidence_card.ablation_score = 0.0
    raw_only.evidence_card.evidence_phase = EvidencePhase.ABLATION_VERIFIED.value
    raw_only.evidence_card.uncertainty = EVIDENCE_PHASE_UNCERTAINTY_PRIOR[
        EvidencePhase.ABLATION_VERIFIED.value
    ]
    raw_only.evidence_card.computed_at_iter = computed_at_iter

    if raw_result.skipped:
        summary["skipped"] = True
        summary["reason"] = (
            f"raw_only training skipped: {raw_result.skipped_reason}"
        )
        return summary

    champion: Optional[RepresentationSet] = None
    champion_score: float = -float("inf")
    for cand in selected:
        c_result = train_eval_fn(cand.repr_id, run_dir, tier0_steps)
        if c_result.skipped:
            cand.evidence_card.failure_reasons.append(
                f"ablation_skipped: {c_result.skipped_reason}"
            )
            cand.evidence_card.role = "candidate"
            cand.evidence_card.evidence_phase = EvidencePhase.ABLATION_PENDING.value
            cand.evidence_card.computed_at_iter = computed_at_iter
            summary["candidates_tested"].append({
                "repr_id": cand.repr_id,
                "skipped": True,
                "reason": c_result.skipped_reason,
            })
            continue
        prior_role = str(getattr(cand.evidence_card, "role", "") or "")
        role, abl = assign_role_from_ablation(
            cand, c_result.iqm, raw_result.iqm,
            c_result.scores, raw_result.scores,
            noise_eps=noise_eps,
            welch_alpha=welch_alpha,
            prior_role=prior_role,
        )
        cand.evidence_card.role = role
        cand.evidence_card.ablation_score = float(abl["iqm_delta"])
        cand.evidence_card.evidence_phase = EvidencePhase.ABLATION_VERIFIED.value
        cand.evidence_card.uncertainty = float(
            EVIDENCE_PHASE_UNCERTAINTY_PRIOR[
                EvidencePhase.ABLATION_VERIFIED.value
            ]
        )
        cand.evidence_card.computed_at_iter = computed_at_iter
        if role == "champion" and float(abl["iqm_delta"]) > champion_score:
            champion = cand
            champion_score = float(abl["iqm_delta"])
        summary["candidates_tested"].append({
            "repr_id": cand.repr_id,
            "role": role,
            "metadata": dict(getattr(c_result, "metadata", {}) or {}),
            **abl,
        })

    summary["champion"] = champion.repr_id if champion else None
    summary["elapsed_seconds"] = float(time.time() - t0)
    return summary


# ────────────────────────────────────────────────────────────────────────
# Promotion-score projection (contract §9)
# ────────────────────────────────────────────────────────────────────────

def repr_promotion_score(card: Any) -> float:
    """Project a RepresentationEvidenceCard into a single ASHA-compatible
    score; matches contract §9.2 exactly so the v2 hypothesis-bank
    ranking can consume it without changes."""
    if card is None:
        return 0.0
    from autorl.pessimistic_commit import scalar_lcb

    phase = str(getattr(card, "evidence_phase", "") or "")
    lcb = scalar_lcb(
        float(card.ablation_score),
        uncertainty=float(card.uncertainty),
        lambda_=0.5,
        sigma_reliable=phase == EvidencePhase.ABLATION_VERIFIED.value,
    )
    score = float(lcb["commit_score"])
    score += 0.5 * float(card.shadow_score)
    role = str(getattr(card, "role", "") or "")
    if role == "champion":
        score += 0.5
    if role == "dormant":
        # Reversible shrink: ranks below an active candidate but stays well
        # above terminal `archived` so a wake can recover it (Step 4).
        score -= 0.3
    if role == "archived":
        score -= 0.7
    if role == "raw_fallback":
        score -= 0.1
    if role == "earned_raw":
        score += 0.1
    card.promotion_score = float(score)
    return score


==> anc/FARL/autorl/representation_objective.py <==
"""Typed objectives for representation ablation.

Representation search must be scored on an evaluation objective, never on the
M4 training reward.  When the external OMR signal has useful variation we use
that directly.  When it is degenerate, we fall back to a representation-quality
probe: can the candidate representation expose the semantically paired
agent-to-goal distance to a small linear probe under weak/random data?
"""

from __future__ import annotations

import copy
import json
import math
import time
from dataclasses import dataclass, field
from pathlib import Path
from typing import Any, Dict, List, Optional, Sequence, Tuple

import numpy as np


@dataclass
class AblationObjective:
    schema_version: str = "representation_ablation_objective.v1"
    kind: str = "omr_external"
    target: str = "objective_metric"
    reason: str = ""
    evidence: Dict[str, Any] = field(default_factory=dict)

    def to_dict(self) -> Dict[str, Any]:
        return {
            "schema_version": self.schema_version,
            "kind": self.kind,
            "target": self.target,
            "reason": self.reason,
            "evidence": dict(self.evidence),
        }


def _external_history(state: Any) -> List[float]:
    mem = getattr(state, "pipeline_memory", {}) or {}
    vals: List[float] = []
    for row in mem.get("trial_history", []) or []:
        try:
            v = float(row.get("external_metric"))
        except Exception:
            continue
        if math.isfinite(v):
            vals.append(v)
    for snap in mem.get("hpo_iter_snapshots", []) or []:
        try:
            v = float(snap.get("best_iqm"))
        except Exception:
            continue
        if math.isfinite(v):
            vals.append(v)
    return vals[-32:]


def _metric_name(state: Any) -> str:
    spec = getattr(state, "objective_metric_spec", None) or {}
    return " ".join([
        str(spec.get("metric_type", "") or ""),
        str(spec.get("metric_name", "") or ""),
        str(spec.get("source_key", "") or ""),
    ]).lower()


def _role_pairs_from_semantic_map(run_dir: Path) -> List[Dict[str, Any]]:
    path = run_dir / "obs_semantic_map.json"
    if not path.exists():
        return []
    try:
        data = json.loads(path.read_text(encoding="utf-8"))
    except Exception:
        return []
    dims = data.get("dims") or {}
    groups: Dict[str, Dict[str, Any]] = {}
    for k, v in dims.items():
        if not isinstance(v, dict):
            continue
        role = str(v.get("role") or "").lower()
        entity = str(v.get("entity") or "").lower()
        label = str(v.get("label") or "").lower()
        gid = str(v.get("group_id") or f"dim_{k}")
        try:
            idxs = [int(i) for i in (v.get("group_indices") or [v.get("index", k)])]
        except Exception:
            continue
        if gid not in groups:
            groups[gid] = {
                "role": role,
                "entity": entity,
                "label": label,
                "indices": sorted(set(idxs)),
                "confidence": float(v.get("confidence", 0.0) or 0.0),
            }
    agents = [
        g for g in groups.values()
        if g["role"] in ("agent_state", "end_effector", "proprioception")
        or "effector" in g["entity"] or "effector" in g["label"]
    ]
    goals = [
        g for g in groups.values()
        if g["role"] == "goal_state" or g["entity"] == "goal"
        or "target" in g["label"] or "goal" in g["label"]
    ]
    pairs: List[Dict[str, Any]] = []
    for a in agents:
        for g in goals:
            n = min(len(a["indices"]), len(g["indices"]))
            if n <= 0:
                continue
            pairs.append({
                "agent_indices": a["indices"][:n],
                "goal_indices": g["indices"][:n],
                "agent_label": a["label"] or a["entity"],
                "goal_label": g["label"] or g["entity"],
                "confidence": min(float(a["confidence"]), float(g["confidence"])),
            })
    pairs.sort(key=lambda p: (len(p["agent_indices"]), p["confidence"]), reverse=True)
    return pairs[:4]


def resolve_ablation_objective(state: Any) -> AblationObjective:
    """Choose the typed objective for repr ablation from evidence state."""
    run_dir = Path(getattr(state, "run_dir"))
    hist = _external_history(state)
    finite = [v for v in hist if math.isfinite(v)]
    spread = (max(finite) - min(finite)) if len(finite) >= 2 else 0.0
    metric = _metric_name(state)
    pairs = _role_pairs_from_semantic_map(run_dir)
    # Native-return / dense continuous metrics have informative magnitude even
    # before a success event exists.
    if "return" in metric or "reward" in metric or "progress" in metric:
        return AblationObjective(
            kind="omr_external",
            target="objective_metric",
            reason="continuous external metric is informative for tier-0 ablation",
            evidence={"metric": metric, "history_n": len(finite), "history_spread": spread},
        )
    if spread > 1e-9 and any(abs(v) > 1e-9 for v in finite):
        return AblationObjective(
            kind="omr_external",
            target="objective_metric",
            reason="external history has non-zero variation",
            evidence={"metric": metric, "history_n": len(finite), "history_spread": spread},
        )
    if pairs:
        return AblationObjective(
            kind="role_distance_predictability",
            target="agent_goal_role_distance",
            reason="external signal is degenerate; score whether repr exposes a learnable role-distance target",
            evidence={"metric": metric, "history_n": len(finite), "history_spread": spread, "role_pairs": pairs},
        )
    return AblationObjective(
        kind="shadow_external",
        target="shadow_score",
        reason="no external variation and no role-pair semantic target available",
        evidence={"metric": metric, "history_n": len(finite), "history_spread": spread},
    )


def _load_repr_spec(run_dir: Path, repr_id: str) -> Dict[str, Any]:
    path = run_dir / "stacks" / "obs_schema" / f"{repr_id}.json"
    if not path.exists():
        return {}
    try:
        data = json.loads(path.read_text(encoding="utf-8"))
    except Exception:
        return {}
    return data.get("spec") if isinstance(data.get("spec"), dict) else data


def _collect_random_samples(state: Any, n_steps: int = 512) -> Tuple[np.ndarray, List[Dict[str, Any]]]:
    from autorl.env_builder import build_env

    run_dir = Path(getattr(state, "run_dir"))
    env = build_env(run_dir, apply_reward=False, apply_obs_selection=False)
    obs_rows: List[np.ndarray] = []
    infos: List[Dict[str, Any]] = []
    try:
        out = env.reset(seed=1729)
        obs = out[0] if isinstance(out, tuple) else out
        for _ in range(max(32, int(n_steps))):
            obs_rows.append(np.asarray(obs, dtype=float).reshape(-1))
            action = env.action_space.sample()
            step = env.step(action)
            if len(step) == 5:
                obs, _r, terminated, truncated, info = step
                done = bool(terminated or truncated)
            else:
                obs, _r, done, info = step
            infos.append(dict(info or {}))
            if done:
                out = env.reset()
                obs = out[0] if isinstance(out, tuple) else out
    finally:
        try:
            env.close()
        except Exception:
            pass
    return np.asarray(obs_rows, dtype=float), infos


def _features_for_repr(run_dir: Path, repr_id: str, obs: np.ndarray, infos: List[Dict[str, Any]]) -> np.ndarray:
    spec = _load_repr_spec(run_dir, repr_id)
    if not spec:
        return obs
    included = list(spec.get("included_atom_ids") or [])
    raw_indices: List[int] = []
    for aid in included:
        if isinstance(aid, str) and aid.startswith("obs."):
            try:
                idx = int(aid.split(".", 1)[1])
                if 0 <= idx < obs.shape[1]:
                    raw_indices.append(idx)
            except Exception:
                pass
    if not raw_indices:
        raw_part = obs
    else:
        raw_part = obs[:, sorted(set(raw_indices))]
    extras: List[np.ndarray] = []
    formulas = list(spec.get("formulas") or [])
    if formulas:
        try:
            from autorl.expression_sandbox import compile_formula
            for entry in formulas:
                cf = compile_formula(str(entry.get("formula") or ""), parent_atom_ids=list(entry.get("parent_atom_ids") or []))
                vals: List[float] = []
                for row, info in zip(obs, infos):
                    try:
                        v = float(cf.fn(row, info or {}))
                    except Exception:
                        v = 0.0
                    vals.append(v if math.isfinite(v) else 0.0)
                extras.append(np.asarray(vals, dtype=float).reshape(-1, 1))
        except Exception:
            pass
    if extras:
        return np.concatenate([raw_part, *extras], axis=1)
    return raw_part


def _ridge_cv_r2(x: np.ndarray, y: np.ndarray) -> float:
    n = min(x.shape[0], y.shape[0])
    if n < 32 or x.shape[1] <= 0:
        return 0.0
    x = np.asarray(x[:n], dtype=float)
    y = np.asarray(y[:n], dtype=float)
    if float(np.std(y)) < 1e-12:
        return 0.0
    x = np.nan_to_num(x, nan=0.0, posinf=0.0, neginf=0.0)
    x = (x - x.mean(axis=0, keepdims=True)) / (x.std(axis=0, keepdims=True) + 1e-6)
    y = y - float(y.mean())
    cut = max(8, int(0.7 * n))
    xtr, xte = x[:cut], x[cut:]
    ytr, yte = y[:cut], y[cut:]
    lam = 1e-3
    try:
        w = np.linalg.solve(xtr.T @ xtr + lam * np.eye(xtr.shape[1]), xtr.T @ ytr)
        pred = xte @ w
    except Exception:
        return 0.0
    denom = float(np.sum((yte - yte.mean()) ** 2)) + 1e-12
    r2 = 1.0 - float(np.sum((yte - pred) ** 2)) / denom
    return max(0.0, min(1.0, r2))


def role_distance_predictability_score(state: Any, repr_id: str, objective: AblationObjective) -> Tuple[float, Dict[str, Any]]:
    run_dir = Path(getattr(state, "run_dir"))
    pairs = list((objective.evidence or {}).get("role_pairs") or [])
    if not pairs:
        return 0.0, {"skipped_reason": "no role pairs"}
    obs, infos = _collect_random_samples(state, n_steps=int((getattr(state, "pipeline_config", {}) or {}).get("repr_intrinsic_probe_steps", 512)))
    if obs.size == 0:
        return 0.0, {"skipped_reason": "no samples"}
    target_scores: List[float] = []
    pair_records: List[Dict[str, Any]] = []
    for pair in pairs:
        ai = []
        for i in pair.get("agent_indices", []) or []:
            try:
                idx = int(i)
            except Exception:
                continue
            if 0 <= idx < obs.shape[1]:
                ai.append(idx)
        gi = []
        for i in pair.get("goal_indices", []) or []:
            try:
                idx = int(i)
            except Exception:
                continue
            if 0 <= idx < obs.shape[1]:
                gi.append(idx)
        n = min(len(ai), len(gi))
        if n <= 0:
            continue
        dist = np.linalg.norm(obs[:, ai[:n]] - obs[:, gi[:n]], axis=1)
        feats = _features_for_repr(run_dir, repr_id, obs, infos)
        r2 = _ridge_cv_r2(feats, dist)
        target_scores.append(r2)
        pair_records.append({**pair, "predictive_r2": float(r2)})
    score = float(max(target_scores)) if target_scores else 0.0
    return score, {
        "objective": objective.to_dict(),
        "pair_scores": pair_records,
        "n_samples": int(obs.shape[0]),
        "score": score,
    }


def make_ablation_train_eval(state: Any, objective: AblationObjective, *, config: Optional[Dict[str, Any]] = None):
    """Return a train_eval_fn compatible with run_bounded_ablation_phase."""
    from autorl.representation_ablation import AblationResult

    cfg = config or {}
    if objective.kind == "role_distance_predictability":
        def _intrinsic(repr_id: str, run_dir: Any, tier0_steps: int) -> AblationResult:
            score, meta = role_distance_predictability_score(state, repr_id, objective)
            return AblationResult(
                repr_id=repr_id,
                iqm=float(score),
                scores=[float(score)],
                n_seeds=1,
                tier_used=0,
                env_steps_used=0,
                skipped=False,
                metadata=meta,
            )
        return _intrinsic
    if objective.kind == "shadow_external":
        def _shadow(repr_id: str, run_dir: Any, tier0_steps: int) -> AblationResult:
            for rs in getattr(state, "representation_sets", []) or []:
                if str(getattr(rs, "repr_id", "")) == str(repr_id):
                    score = float(getattr(getattr(rs, "evidence_card", None), "shadow_score", 0.0) or 0.0)
                    return AblationResult(repr_id=repr_id, iqm=score, scores=[score], n_seeds=1, tier_used=0, env_steps_used=0, metadata={"objective": objective.to_dict()})
            return AblationResult(repr_id=repr_id, iqm=0.0, scores=[0.0], n_seeds=1, tier_used=0, env_steps_used=0, metadata={"objective": objective.to_dict()})
        return _shadow

    def _external(repr_id: str, run_dir: Any, tier0_steps: int) -> AblationResult:
        from autorl.modules.hpo import HPOModule, SB3_VALID_PARAMS
        from autorl.env_builder import build_env
        import stable_baselines3 as sb3

        hpo = HPOModule(llm=None, config=dict(cfg))
        objective_evaluator = hpo._load_objective_evaluator(state)
        if objective_evaluator is None:
            return AblationResult(repr_id=repr_id, iqm=float("nan"), scores=[], n_seeds=0, tier_used=0, env_steps_used=0, skipped=True, skipped_reason="omr_unavailable", metadata={"objective": objective.to_dict()})
        stack_orig = copy.deepcopy(getattr(state, "v2_active_stack", {}) or {})
        active_path = Path(getattr(state, "run_dir")) / "active_stack.json"
        try:
            stack = copy.deepcopy(stack_orig)
            stack["obs_schema_id"] = repr_id
            state.v2_active_stack = stack
            active_path.write_text(json.dumps(stack, indent=2), encoding="utf-8")
            algo_name = str(getattr(getattr(state, "algorithm_config", None), "algorithm_name", "PPO") or "PPO").upper()
            algo_cls = {"PPO": sb3.PPO, "SAC": sb3.SAC, "TD3": sb3.TD3, "A2C": sb3.A2C, "DDPG": sb3.DDPG, "DQN": sb3.DQN}.get(algo_name, sb3.PPO)
            hp = dict(getattr(getattr(state, "algorithm_config", None), "default_hyperparams", {}) or {})
            valid = SB3_VALID_PARAMS.get(algo_name, set())
            hp = {k: v for k, v in hp.items() if k in valid}
            steps = int(tier0_steps)
            if algo_name in ("SAC", "TD3", "DDPG"):
                default_ls = int(hp.get("learning_starts", 10_000) or 10_000)
                hp["learning_starts"] = max(100, min(default_ls, max(1, steps // 5)))
            policy_kwargs = {"net_arch": getattr(getattr(getattr(state, "algorithm_config", None), "actor_network", None), "hidden_layers", [128, 128])}
            env = build_env(Path(getattr(state, "run_dir")), apply_reward=True, apply_obs_selection=True)
            model = algo_cls("MlpPolicy", env, seed=1931, verbose=0, policy_kwargs=policy_kwargs, **hp)
            started = time.time()
            from autorl.core_ablation import bounded_steps, probe_callback
            steps = bounded_steps(state, steps)
            model.learn(total_timesteps=steps, progress_bar=False,
                        callback=probe_callback(state, steps, model, "representation_probe"))
            obj = objective_evaluator(model, n_episodes=int(cfg.get("repr_ablation_eval_episodes", 3)), seed=1931)
            score = float(obj.get("objective_mean"))
            try:
                env.close()
            except Exception:
                pass
            return AblationResult(
                repr_id=repr_id,
                iqm=score,
                scores=[score],
                n_seeds=1,
                tier_used=0,
                env_steps_used=steps,
                skipped=False,
                metadata={"objective": objective.to_dict(), "elapsed_seconds": time.time() - started},
            )
        except Exception as e:
            return AblationResult(repr_id=repr_id, iqm=float("nan"), scores=[], n_seeds=0, tier_used=0, env_steps_used=0, skipped=True, skipped_reason=f"{type(e).__name__}: {e}", metadata={"objective": objective.to_dict()})
        finally:
            state.v2_active_stack = stack_orig
            try:
                active_path.write_text(json.dumps(stack_orig, indent=2), encoding="utf-8")
            except Exception:
                pass

    return _external


==> anc/FARL/autorl/representation_proposer.py <==
"""AutoRL v3 — Representation Hypothesis Proposers.

Two complementary candidate sources, per
`contracts/m2_representation_hypothesis_search.md` §7.1:

1. `propose_typed_combinators` — deterministic enumeration over the
   semantic-type compatibility matrix (§5.2). No LLM call. Bounded by
   structure, never produces > 30 raw candidates per env.
2. `propose_llm_semantic_atoms` — LLM proposes formulas grounded in
   the current TaskCausalGraph + GoalSpec; output JSON shape matches the
   contract example.

Both streams converge through the expression sandbox (`compile_formula`)
and the success-leakage audit, dedup by formula AST equivalence, and
return a unified list of `DerivedAtom` records ready for Phase 2 shadow
filtering.

The builder `build_representation_sets` packages survivors into the
six fixed `RepresentationSet` construction policies (§2.1), enforcing
the cap of 6 reprs/env.
"""

from __future__ import annotations

import hashlib
import json
import logging
import re
from dataclasses import dataclass, field
from typing import Any, Dict, List, Optional, Tuple

from autorl.data_types import (
    AtomEvidenceCard, DerivedAtom, EvidencePhase, RationaleEntry,
    RepresentationSet, RepresentationEvidenceCard, TaskAtom,
)
from autorl.expression_sandbox import (
    SandboxAuditError, audit_record, compile_formula, detect_success_leak,
    smoke_test,
)


logger = logging.getLogger("autorl.representation_proposer")


# ────────────────────────────────────────────────────────────────────────
# Caps and policy IDs (mirror contract §2.1)
# ────────────────────────────────────────────────────────────────────────

MAX_DERIVED_LLM = 8
MAX_TYPED_COMBINATORS_PRE_SCREEN = 30
MAX_REPR_CANDIDATES_PER_ENV = 6

POLICY_RAW_ONLY = "raw_only"
POLICY_LLM_SEMANTIC = "llm_semantic"
POLICY_TYPED_COMBINATORS = "typed_combinators"
POLICY_MINIMAL_VERIFIED = "minimal_verified"
POLICY_HYBRID_FULL = "hybrid_full"
POLICY_CROSS_ENV_INHERITED = "cross_env_inherited"

CONSTRUCTION_POLICIES_V1 = (
    POLICY_RAW_ONLY,
    POLICY_LLM_SEMANTIC,
    POLICY_TYPED_COMBINATORS,
    POLICY_MINIMAL_VERIFIED,
    POLICY_HYBRID_FULL,
    POLICY_CROSS_ENV_INHERITED,
)


# ────────────────────────────────────────────────────────────────────────
# Semantic type compatibility matrix (contract §5.2)
# ────────────────────────────────────────────────────────────────────────

# Each entry: (combinator_id, accepted_pair_pattern, output_role,
#              formula_template). `formula_template` uses `{a}` / `{b}` /
#              `{a_idx}` / `{b_idx}` placeholders that are filled with
#              parent atom source strings.

TypedRecipe = Dict[str, Any]

TYPED_RECIPES: List[TypedRecipe] = [
    {
        "combinator": "distance",
        "accept_pairs": [
            ("position_3d", "position_3d"),
            ("position_2d", "position_2d"),
            ("position_scalar", "position_scalar"),
        ],
        "output_role": "distance",
        "output_semantic_type": "scalar_signal",
        "template": "distance({a}, {b})",
        "needs_indices": True,
    },
    {
        "combinator": "delta",
        "accept_pairs": [
            ("position_3d", "position_3d"),
            ("position_2d", "position_2d"),
            ("position_scalar", "position_scalar"),
            ("velocity_3d", "velocity_3d"),
            ("velocity_scalar", "velocity_scalar"),
            ("angle", "angle"),
            ("count", "count"),
            ("hp_like", "hp_like"),
            ("scalar_signal", "scalar_signal"),
        ],
        "output_role": "delta",
        "output_semantic_type": "scalar_signal",
        "template": "({a}) - ({b})",
        "scalar_only": True,
    },
    {
        "combinator": "ratio",
        "accept_pairs": [
            ("count", "count"),
            ("scalar_signal", "scalar_signal"),
            ("hp_like", "hp_like"),
        ],
        "output_role": "ratio",
        "output_semantic_type": "scalar_signal",
        "template": "({a}) / (abs({b}) + 1e-6)",
        "scalar_only": True,
    },
    {
        "combinator": "norm",
        "accept_pairs": [
            ("velocity_3d",),
            ("position_3d",),
            ("force_torque",),
        ],
        "output_role": "norm",
        "output_semantic_type": "scalar_signal",
        "template": "norm({a})",
        "single_atom": True,
    },
    {
        "combinator": "boolean_predicate",
        "accept_pairs": [
            ("scalar_signal",),
            ("count",),
            ("hp_like",),
            ("position_scalar",),
        ],
        "output_role": "boolean_predicate",
        "output_semantic_type": "binary",
        "template": "1.0 if ({a}) > {threshold} else 0.0",
        "single_atom": True,
        "needs_threshold": True,
    },
]


# ────────────────────────────────────────────────────────────────────────
# Helpers
# ────────────────────────────────────────────────────────────────────────

def _atom_source_expression(atom: TaskAtom) -> str:
    """Return the formula-fragment that references `atom`'s value.

    For obs atoms with a single index: `obs[k]`.
    For obs atoms with multiple indices (e.g. position_3d): a tuple
    expression that callers wrap into `distance` / `norm` recipes.
    For info atoms: `info['k']`.
    """
    if atom.source_type == "info" and atom.info_key:
        return f"info['{atom.info_key}']"
    if atom.source_type == "obs":
        if len(atom.obs_indices) == 1:
            return f"obs[{int(atom.obs_indices[0])}]"
        return "(" + ", ".join(f"obs[{int(i)}]" for i in atom.obs_indices) + ",)"
    return atom.source or ""


def _atom_is_scalar(atom: TaskAtom) -> bool:
    if atom.source_type == "info":
        return True
    if atom.source_type == "obs":
        return len(atom.obs_indices) <= 1
    return True


def _matching_atoms_by_type(
    atoms: List[TaskAtom], semantic_type: str
) -> List[TaskAtom]:
    return [a for a in atoms if getattr(a, "semantic_type", "") == semantic_type]


def _atom_typed(atom: TaskAtom) -> str:
    return getattr(atom, "semantic_type", "") or "unknown"


def _slug(text: str) -> str:
    return re.sub(r"[^A-Za-z0-9]+", "_", text).strip("_").lower()[:64]


def _stable_hash(*parts: Any, n: int = 10) -> str:
    payload = json.dumps(parts, sort_keys=True, default=str, ensure_ascii=True)
    return hashlib.sha1(payload.encode("utf-8")).hexdigest()[:n]


def canonical_derived_atom_id(
    candidate: Any,
    *,
    formula: str,
    parent_atom_ids: List[str],
    semantic_role: str = "",
    source_prefix: str = "llm_semantic",
) -> str:
    """Return a non-empty, stable ID for an LLM/proxy-derived atom.

    LLMs sometimes satisfy the semantic contract while drifting on the field name
    (`name` instead of `atom_id`).  IDs are join keys for representation stacks,
    evidence aggregation, and reward grounding, so the sink must canonicalize them
    instead of trusting producer formatting.
    """
    row = candidate if isinstance(candidate, dict) else {}
    raw = ""
    for key in ("atom_id", "id", "name", "semantic", "label"):
        val = str(row.get(key) or "").strip()
        if val:
            raw = val
            break
    if not raw:
        raw = str(semantic_role or "atom")
    slug = _slug(raw) or _slug(semantic_role) or "atom"
    digest = _stable_hash(
        str(formula or ""),
        [str(x) for x in (parent_atom_ids or [])],
        str(semantic_role or ""),
        n=10,
    )
    prefix = _slug(source_prefix) or "derived"
    return f"derived.{prefix}.{slug}.{digest}"


def _ensure_candidate_atom_id(cand: DerivedAtom, *, source_prefix: str = "candidate") -> DerivedAtom:
    if str(getattr(cand, "atom_id", "") or "").strip():
        return cand
    cand.atom_id = canonical_derived_atom_id(
        {},
        formula=str(getattr(cand, "formula", "") or ""),
        parent_atom_ids=[str(x) for x in (getattr(cand, "parent_atom_ids", []) or [])],
        semantic_role=str(getattr(cand, "semantic_role", "") or ""),
        source_prefix=source_prefix,
    )
    if getattr(cand, "evidence_card", None) is not None:
        cand.evidence_card.atom_id = cand.atom_id
    return cand


def _unique_nonempty(items: List[str]) -> List[str]:
    out: List[str] = []
    seen: set = set()
    for item in items or []:
        text = str(item or "").strip()
        if not text or text in seen:
            continue
        seen.add(text)
        out.append(text)
    return out


# ────────────────────────────────────────────────────────────────────────
# Typed combinator proposer
# ────────────────────────────────────────────────────────────────────────

def propose_typed_combinators(
    atoms: List[TaskAtom],
    *,
    max_proposals: int = MAX_TYPED_COMBINATORS_PRE_SCREEN,
    default_threshold: float = 0.5,
) -> List[DerivedAtom]:
    """Walk the §5.2 compatibility table and emit pre-screen candidates.

    Caps output at `max_proposals` and skips atoms with `tier=REJECTED`.
    Each generated atom has a deterministic atom_id of form
    `derived.<combinator>.<a>_<b>` so dedup with LLM-source atoms works.
    """
    usable = [a for a in atoms if str(getattr(a, "tier", "UNKNOWN")) != "REJECTED"]
    out: List[DerivedAtom] = []
    seen_formulas: set = set()

    for recipe in TYPED_RECIPES:
        if len(out) >= max_proposals:
            break
        for pair in recipe["accept_pairs"]:
            if len(out) >= max_proposals:
                break
            if recipe.get("single_atom"):
                stype = pair[0]
                pool = _matching_atoms_by_type(usable, stype)
                for a in pool:
                    if len(out) >= max_proposals:
                        break
                    if recipe.get("needs_threshold") and not _atom_is_scalar(a):
                        continue
                    formula = recipe["template"].format(
                        a=_atom_source_expression(a),
                        threshold=default_threshold,
                    )
                    if formula in seen_formulas:
                        continue
                    seen_formulas.add(formula)
                    aid = f"derived.{recipe['combinator']}.{_slug(a.atom_id)}"
                    out.append(DerivedAtom(
                        atom_id=aid,
                        formula=formula,
                        parent_atom_ids=[a.atom_id],
                        semantic_role=recipe["output_role"],
                        semantic_type=recipe["output_semantic_type"],
                        kind="progress",
                        source=f"derived({recipe['combinator']})",
                        direction="unknown",
                        confidence=0.4,
                        tier="INFERRED",
                        evidence_sources=["typed_combinator.v1"],
                        task_relevance="stage_support",
                    ))
            else:
                stype_a, stype_b = pair[0], pair[1]
                pool_a = _matching_atoms_by_type(usable, stype_a)
                pool_b = _matching_atoms_by_type(usable, stype_b)
                for a in pool_a:
                    for b in pool_b:
                        if len(out) >= max_proposals:
                            break
                        if a.atom_id == b.atom_id:
                            continue
                        if recipe.get("scalar_only") and not (
                            _atom_is_scalar(a) and _atom_is_scalar(b)
                        ):
                            continue
                        if recipe.get("needs_indices") and not (
                            len(a.obs_indices) > 1 and len(b.obs_indices) > 1
                        ):
                            # `distance` needs vector-valued positions
                            continue
                        formula = recipe["template"].format(
                            a=_atom_source_expression(a),
                            b=_atom_source_expression(b),
                        )
                        if formula in seen_formulas:
                            continue
                        seen_formulas.add(formula)
                        aid = (
                            f"derived.{recipe['combinator']}."
                            f"{_slug(a.atom_id)}_{_slug(b.atom_id)}"
                        )
                        out.append(DerivedAtom(
                            atom_id=aid,
                            formula=formula,
                            parent_atom_ids=[a.atom_id, b.atom_id],
                            semantic_role=recipe["output_role"],
                            semantic_type=recipe["output_semantic_type"],
                            kind="progress",
                            source=f"derived({recipe['combinator']})",
                            direction="decrease" if recipe["output_role"] == "distance" else "unknown",
                            confidence=0.4,
                            tier="INFERRED",
                            evidence_sources=["typed_combinator.v1"],
                            task_relevance="stage_support",
                        ))
    return out


# ────────────────────────────────────────────────────────────────────────
# LLM semantic proposer
# ────────────────────────────────────────────────────────────────────────

LLM_PROPOSER_SYSTEM = """You are the Representation Hypothesis Proposer of an
automated RL framework. Given (1) a task goal, (2) a list of raw task atoms
(obs / info), and (3) optional cross-env priors, propose up to 8 DERIVED
ATOMS that are deterministic expressions over the raw atoms and are likely
to be the semantically-meaningful features the policy should see.

Rules (HARD):
- Each derived atom MUST cite an existing raw atom_id in `parent_atom_ids`.
- `formula` is a single arithmetic expression in the AutoRL DSL. Allowed:
    sqrt, abs, log, exp, sin, cos, tan, min, max, sum, mean, norm,
    distance, clip, **, +, -, *, /, comparisons. No Python statements.
- Subscript only `obs[INT]` or `info['STRING_KEY']`.
- `semantic_role` MUST be one of: distance, velocity, acceleration, angle,
  advantage, progress, count, ratio, aggregate_sum, aggregate_mean,
  boolean_predicate, projection, delta, norm, interaction.
- Provide a non-empty `rationale` (≥ 20 chars) explaining why this
  derived atom is task-relevant.
- Do NOT include any formula that would copy the success indicator
  (the framework will reject these automatically).
- Do NOT propose derived atoms that depend on previous timesteps.

Output JSON: {"derived_atoms": [<atom>, ...]}
"""


def propose_llm_semantic_atoms(
    *,
    llm_client: Any,
    atoms: List[TaskAtom],
    goal_text: str,
    env_id: str,
    cross_env_prefer: Optional[List[Dict[str, Any]]] = None,
    cross_env_avoid: Optional[List[Dict[str, Any]]] = None,
    repropose_hint: Optional[Dict[str, Any]] = None,
    max_proposals: int = MAX_DERIVED_LLM,
) -> Tuple[List[DerivedAtom], Dict[str, RationaleEntry]]:
    """Call the reasoning LLM for up to `max_proposals` derived atoms.

    Returns `(atoms, rationale_entries)`: parsed `DerivedAtom`s (without
    sandbox verification — the caller runs `compile_audit_atoms` next) plus a
    rationale-plane map keyed by atom_id holding the LLM's chain-of-thought
    (advisory; never consumed by the grounding validator or training). Failures
    degrade silently (return `([], {})`) so the typed combinator path remains.
    """
    raw_atoms_for_prompt = []
    for a in atoms:
        if str(getattr(a, "tier", "UNKNOWN")) == "REJECTED":
            continue
        raw_atoms_for_prompt.append({
            "atom_id": a.atom_id,
            "source": _atom_source_expression(a),
            "semantic": a.semantic,
            "semantic_type": getattr(a, "semantic_type", "unknown"),
            "direction": a.direction,
        })

    # Preserve the whole observation coordinate surface for ordinary schemas.
    # For very high-dimensional inputs, emit range-complete chunk summaries
    # instead of the former prefix truncation (which made later coordinates
    # invisible and falsely semanticised the first cells).
    full_atom_limit = 512
    if len(raw_atoms_for_prompt) <= full_atom_limit:
        atom_projection: Any = raw_atoms_for_prompt
        projection_policy = "complete_rows"
    else:
        chunk_size = 64
        atom_projection = []
        for start in range(0, len(raw_atoms_for_prompt), chunk_size):
            chunk = raw_atoms_for_prompt[start:start + chunk_size]
            atom_projection.append({
                "start_offset": start,
                "end_offset_exclusive": start + len(chunk),
                "atom_ids": [row["atom_id"] for row in chunk],
                "source_types": sorted({
                    str(row.get("semantic_type") or "unknown") for row in chunk
                }),
                "semantic_examples": [
                    str(row.get("semantic") or "")[:120]
                    for row in chunk[:3]
                ],
            })
        projection_policy = "range_complete_chunks"
    prompt_obj: Dict[str, Any] = {
        "env_id": env_id,
        "goal_text": goal_text,
        "raw_atoms": atom_projection,
        "raw_atom_projection": {
            "policy": projection_policy,
            "total_atoms": len(raw_atoms_for_prompt),
            "covered_atoms": len(raw_atoms_for_prompt),
            "prefix_truncation_forbidden": True,
        },
        "cross_env_prefer": (cross_env_prefer or [])[:5],
        "cross_env_avoid": (cross_env_avoid or [])[:10],
        "max_derived": max_proposals,
        "instruction": (
            "Propose derived atoms that bridge raw geometry/physics to "
            "task semantics. Prefer high-leverage transforms (distance, "
            "advantage, ratio) and DO NOT exceed the cap."
        ),
    }
    # V3 Step 3: a stage-completion failure routed M2B here. Surface which
    # previously-tried formulas M5 just falsified so the model explores
    # DIFFERENT families rather than re-emitting the same losing transform.
    if repropose_hint:
        prompt_obj["targeted_repropose"] = {
            "failed_formulas": (repropose_hint.get("failed_formulas") or [])[:10],
            "failed_semantic_roles": repropose_hint.get("failed_semantic_roles") or {},
            "instruction_suffix": str(repropose_hint.get("instruction_suffix") or ""),
        }
    user_prompt = json.dumps(prompt_obj, indent=2, default=str)

    try:
        payload = llm_client.call_json(
            system_prompt=LLM_PROPOSER_SYSTEM,
            user_prompt=user_prompt,
            temperature=0.2,
            purpose="m2.representation_proposer",
        )
    except Exception as e:
        logger.warning("LLM proposer failed: %s", e)
        return [], {}

    out: List[DerivedAtom] = []
    rationale_entries: Dict[str, RationaleEntry] = {}
    candidates = payload.get("derived_atoms", []) if isinstance(payload, dict) else []
    for c in candidates[:max_proposals]:
        if not isinstance(c, dict):
            continue
        try:
            formula = str(c.get("formula") or "")
            parent_atom_ids = [str(x) for x in (c.get("parent_atom_ids") or [])]
            semantic_role = str(c.get("semantic_role") or "")
            atom_id = canonical_derived_atom_id(
                c,
                formula=formula,
                parent_atom_ids=parent_atom_ids,
                semantic_role=semantic_role,
                source_prefix="llm_semantic",
            )
            da = DerivedAtom(
                atom_id=atom_id,
                formula=formula,
                parent_atom_ids=parent_atom_ids,
                semantic_role=semantic_role,
                semantic_type=str(c.get("semantic_type") or "scalar_signal"),
                units=c.get("units"),
                kind=str(c.get("kind") or "progress"),
                source=str(c.get("source") or "derived(llm)"),
                direction=str(c.get("direction") or "unknown"),
                target_value=c.get("target_value"),
                threshold=c.get("threshold"),
                confidence=float(c.get("confidence", 0.5) or 0.5),
                tier="INFERRED",
                evidence_sources=["llm_semantic_proposer.v1"],
                task_relevance=str(c.get("task_relevance") or "stage_support"),
            )
            out.append(da)
            # Capture the LLM's chain-of-thought into the advisory rationale
            # plane (M2 producer half). The atom itself stays prose-free; the
            # join key is atom_id. The grounding validator / training never see
            # this map.
            if da.atom_id:
                rationale_entries[da.atom_id] = RationaleEntry(
                    atom_id=da.atom_id,
                    author="m2.llm_semantic_proposer",
                    rationale=str(c.get("rationale") or "").strip(),
                    confidence=da.confidence,
                    open_questions=[str(q) for q in (c.get("open_questions") or [])],
                )
        except Exception as e:
            logger.warning("skipping malformed LLM candidate: %s", e)
    return out, rationale_entries


# ────────────────────────────────────────────────────────────────────────
# Compile-and-audit
# ────────────────────────────────────────────────────────────────────────

def _success_atom_id(atoms: List[TaskAtom]) -> Optional[str]:
    for a in atoms:
        if str(getattr(a, "kind", "")) == "success":
            return a.atom_id
    return None


def compile_audit_atoms(
    candidates: List[DerivedAtom],
    *,
    smoke_samples: List[Tuple[Any, Dict[str, Any]]],
    success_atom_series: Optional[List[float]] = None,
    parent_value_ranges: Optional[Dict[str, float]] = None,
    audit_log: Optional[List[Dict[str, Any]]] = None,
    semantic_context: Optional[Dict[str, Any]] = None,
) -> Tuple[List[DerivedAtom], List[Dict[str, Any]]]:
    """Run AST audit + runtime smoke + success-leakage audit on every
    candidate. Survivors get their `formula_ast` filled in and an
    `evidence_card` initialised in `bootstrap_probe` phase.

    Returns `(surviving_atoms, rejection_records)`. Rejection records
    are dicts ready to append to the persistent audit log.
    """
    survivors: List[DerivedAtom] = []
    rejections: List[Dict[str, Any]] = []
    seen_ast: set = set()

    for cand in candidates:
        _ensure_candidate_atom_id(cand, source_prefix="audit")
        try:
            cf = compile_formula(cand.formula, parent_atom_ids=cand.parent_atom_ids)
        except SandboxAuditError as e:
            rec = audit_record(cand.formula, None, e)
            rec["atom_id"] = cand.atom_id
            rejections.append(rec)
            if audit_log is not None:
                audit_log.append(rec)
            continue
        except Exception as e:
            rec = audit_record(cand.formula, None, e)
            rec["atom_id"] = cand.atom_id
            rec["error_class"] = type(e).__name__
            rejections.append(rec)
            if audit_log is not None:
                audit_log.append(rec)
            continue

        if cf.ast_repr in seen_ast:
            # duplicate formula (LLM + typed produced the same expr)
            continue
        seen_ast.add(cf.ast_repr)

        from autorl.semantic_execution_contract import audit_formula, probe_health
        semantic_receipt = audit_formula(cand.formula, semantic_context)
        if not semantic_receipt["valid"]:
            rec = {"atom_id": cand.atom_id, "formula": cand.formula,
                   "error_class": "SemanticExecutionViolation", **semantic_receipt}
            rejections.append(rec)
            if audit_log is not None:
                audit_log.append(rec)
            continue

        sm = smoke_test(cf, smoke_samples, parent_value_ranges=parent_value_ranges,
                        n_steps=10)
        rec = audit_record(cand.formula, cf, None, smoke=sm)
        rec["atom_id"] = cand.atom_id
        rec["semantic_execution_audit"] = semantic_receipt
        rec["probe_health"] = probe_health(sm.get("values") or [])
        if not sm.get("ok"):
            rejections.append(rec)
            if audit_log is not None:
                audit_log.append(rec)
            continue

        # Success-leakage audit
        if success_atom_series:
            leak, r = detect_success_leak(sm.get("values") or [], success_atom_series)
            if leak:
                rec["success_leak_pearson"] = r
                rec["error_class"] = "SandboxLeakageError"
                rec["error_message"] = (
                    f"derived atom is a near-copy of success (|r|={abs(r):.3f} ≥ 0.95)"
                )
                rec["risk_tag_added"] = "derived_success_leak"
                rejections.append(rec)
                if audit_log is not None:
                    audit_log.append(rec)
                continue

        # Survivor: stamp evidence card + ast record + obs/info indices.
        cand.formula_ast = {"ast_repr": cf.ast_repr,
                            "obs_indices_used": cf.obs_indices_used,
                            "info_keys_used": cf.info_keys_used}
        cand.obs_indices = list(cf.obs_indices_used)
        # Use the first info key when applicable for downstream M5 routing.
        cand.info_key = cf.info_keys_used[0] if cf.info_keys_used else None
        cand.evidence_card = AtomEvidenceCard(
            atom_id=cand.atom_id,
            evidence_phase=EvidencePhase.BOOTSTRAP_PROBE.value,
            shadow={"smoke_n": float(sm.get("n_observed", 0)),
                    "constant_on_probe": float(rec["probe_health"]["constant_on_probe"])},
            uncertainty=0.7,
            role="untested",
        )
        survivors.append(cand)
        if audit_log is not None:
            audit_log.append(rec)
    return survivors, rejections


# ────────────────────────────────────────────────────────────────────────
# Representation set builder (contract §2.1)
# ────────────────────────────────────────────────────────────────────────

@dataclass
class _ReprBuildContext:
    raw_atoms: List[TaskAtom]
    derived_atoms: List[DerivedAtom]
    llm_atom_ids: List[str]
    typed_atom_ids: List[str]
    cross_env_inherited: List[DerivedAtom] = field(default_factory=list)
    minimal_atom_ids: Optional[List[str]] = None     # filled in Phase 2
    obs_dim_raw: int = 0


def build_representation_sets(
    raw_atoms: List[TaskAtom],
    survived_llm: List[DerivedAtom],
    survived_typed: List[DerivedAtom],
    *,
    cross_env_inherited: Optional[List[DerivedAtom]] = None,
    minimal_atom_ids: Optional[List[str]] = None,
    obs_dim_raw: int = 0,
    cap: int = MAX_REPR_CANDIDATES_PER_ENV,
) -> List[RepresentationSet]:
    """Construct up to `cap` RepresentationSets following the contract §2.1
    fixed policies. raw_only is always emitted first."""

    cross_env_inherited = cross_env_inherited or []
    out: List[RepresentationSet] = []
    raw_ids = _unique_nonempty([a.atom_id for a in raw_atoms])

    def _emit(repr_id: str, policy: str, included: List[str],
              derived_ids: List[str], excluded: Optional[List[str]] = None) -> None:
        if len(out) >= cap:
            return
        included = _unique_nonempty(included)
        derived_ids = _unique_nonempty(derived_ids)
        rs = RepresentationSet(
            repr_id=repr_id,
            construction_policy=policy,
            included_atom_ids=included,
            derived_atom_ids=derived_ids,
            excluded_atom_ids=excluded or [],
            obs_dim_raw=obs_dim_raw,
            # DerivedObsWrapper retains the complete raw vector. Semantic
            # vector-group atoms describe that vector; they add no scalars.
            obs_dim_total=int(obs_dim_raw) + len(derived_ids),
        )
        rs.evidence_card = RepresentationEvidenceCard(
            repr_id=repr_id,
            construction_policy=policy,
            constituent_atom_ids=included,
            derived_atom_ids=derived_ids,
            evidence_phase=EvidencePhase.SHADOW_ONLY.value,
            role="raw_fallback" if policy == POLICY_RAW_ONLY else "candidate",
        )
        out.append(rs)

    # 1. raw_only (always)
    _emit("repr.raw_only.v1", POLICY_RAW_ONLY, list(raw_ids), [])

    # 2. llm_semantic
    if survived_llm:
        llm_atom_ids = _unique_nonempty([a.atom_id for a in survived_llm])
        _emit("repr.llm_semantic.v1", POLICY_LLM_SEMANTIC,
              list(raw_ids) + llm_atom_ids, llm_atom_ids)

    # 3. typed_combinators
    if survived_typed:
        typed_ids = _unique_nonempty([a.atom_id for a in survived_typed])
        _emit("repr.typed_combinators.v1", POLICY_TYPED_COMBINATORS,
              list(raw_ids) + typed_ids, typed_ids)

    # 4. minimal_verified — empty until Phase 2 computes correlations.
    # We register a placeholder so Phase 2 can fill in `included_atom_ids`.
    if minimal_atom_ids is not None and minimal_atom_ids:
        minimal_atom_ids = _unique_nonempty([str(x) for x in minimal_atom_ids])
        derived_in_minimal = [
            aid for aid in minimal_atom_ids
            if aid in {str(a.atom_id) for a in survived_llm + survived_typed if str(a.atom_id or "").strip()}
        ]
        _emit("repr.minimal_verified.v1", POLICY_MINIMAL_VERIFIED,
              list(minimal_atom_ids), derived_in_minimal)

    # 5. hybrid_full — raw + every derived that survived Phase 1
    all_derived = _unique_nonempty([a.atom_id for a in (survived_llm + survived_typed)])
    if all_derived:
        _emit("repr.hybrid_full.v1", POLICY_HYBRID_FULL,
              list(raw_ids) + all_derived, all_derived)

    # 6. cross_env_inherited — atoms imported from experience_pool.prefer_list
    if cross_env_inherited:
        inh_ids = [a.atom_id for a in cross_env_inherited]
        _emit("repr.cross_env_inherited.v1", POLICY_CROSS_ENV_INHERITED,
              list(raw_ids) + inh_ids, inh_ids)

    return out[:cap]


==> anc/FARL/autorl/representation_shadow_eval.py <==
"""AutoRL v3 — Shadow Evaluation for Representation Hypotheses.

Phase 2 of `contracts/m2_representation_hypothesis_search.md`. Reuses the
existing miniRL probe trajectories — NO new env rollouts — to compute
per-atom shadow metrics (activation rate, value statistics, Pearson /
Spearman correlations with the OMR external metric, mutual information,
temporal predictive score, conditional MI given parents, stage activation
alignment, sample count) and an aggregate `shadow_score` per
representation set.

This module deliberately avoids importing the heavyweight `evaluation/`
metrics package (which depends on rliable). MI is implemented via a
robust 8-bin histogram estimator, and `temporal_predictive_score` uses
a lag-1 correlation between atom value and the external metric step
ahead — explicitly documented as "may be biased under non-stationary
policy" in the contract.

All outputs are written into `AtomEvidenceCard.shadow` and folded into
the parent `DerivedAtom` records. Representations get their
`RepresentationEvidenceCard.shadow_score` and `uncertainty` updated.
"""

from __future__ import annotations

import logging
import math
from typing import Any, Dict, Iterable, List, Optional, Tuple

import numpy as np

from autorl.data_types import (
    AtomEvidenceCard, DerivedAtom, EVIDENCE_PHASE_UNCERTAINTY_PRIOR,
    EvidencePhase, RepresentationSet, TaskAtom,
)
from autorl.expression_sandbox import CompiledFormula, compile_formula


logger = logging.getLogger("autorl.representation_shadow_eval")


# ────────────────────────────────────────────────────────────────────────
# Sample extraction from a probe trajectory record
# ────────────────────────────────────────────────────────────────────────

def extract_obs_info_sequence(
    trajectory: Dict[str, Any],
) -> List[Tuple[Any, Dict[str, Any]]]:
    """Convert one probe-trajectory dict into a list of (obs, info) tuples.

    Tolerates schema drift across older runs by reading several common
    layouts:
      - `obs_seq` (list[ndarray]) + `info_seq` (list[dict])
      - `observations` + `infos`
      - parallel `obs`/`info` columnar arrays
    """
    # Current M2 passive probes store one dict per step:
    # {"obs": list[float], "reward": ..., "next_obs": ..., "info": {...}}.
    # Treat that as a single sample, not as a columnar list of scalar obs values.
    if "obs" in trajectory and ("reward" in trajectory or "next_obs" in trajectory):
        try:
            arr = np.asarray(trajectory.get("obs"), dtype=float)
            if arr.ndim == 1:
                info = trajectory.get("info") or {}
                if not isinstance(info, dict):
                    info = {}
                return [(arr, info)]
        except Exception:
            pass

    obs_seq = (trajectory.get("obs_seq") or trajectory.get("observations")
               or trajectory.get("obs") or [])
    info_seq = (trajectory.get("info_seq") or trajectory.get("infos")
                or trajectory.get("info") or [])
    if isinstance(obs_seq, np.ndarray):
        obs_seq = list(obs_seq)
    if isinstance(info_seq, dict):
        info_seq = [info_seq for _ in range(len(obs_seq))]
    out: List[Tuple[Any, Dict[str, Any]]] = []
    for i, ob in enumerate(obs_seq):
        info = info_seq[i] if i < len(info_seq) else {}
        if not isinstance(info, dict):
            info = {}
        out.append((np.asarray(ob, dtype=float), info))
    return out


def aggregate_samples(
    trajectories: Iterable[Dict[str, Any]],
    max_samples: int = 5000,
) -> List[Tuple[Any, Dict[str, Any]]]:
    samples: List[Tuple[Any, Dict[str, Any]]] = []
    for tr in trajectories:
        seq = extract_obs_info_sequence(tr)
        samples.extend(seq)
        if len(samples) >= max_samples:
            break
    return samples[:max_samples]


# ────────────────────────────────────────────────────────────────────────
# Statistical primitives
# ────────────────────────────────────────────────────────────────────────

def _safe_pearson(a: np.ndarray, b: np.ndarray) -> float:
    if a.size < 3 or b.size < 3:
        return 0.0
    if a.std() < 1e-12 or b.std() < 1e-12:
        return 0.0
    r = float(np.corrcoef(a, b)[0, 1])
    return 0.0 if not math.isfinite(r) else r


def _safe_spearman(a: np.ndarray, b: np.ndarray) -> float:
    if a.size < 3 or b.size < 3:
        return 0.0
    try:
        from scipy.stats import spearmanr
        r, _ = spearmanr(a, b)
        return float(r) if math.isfinite(r) else 0.0
    except Exception:
        # Fallback: convert to ranks manually.
        def _rank(x: np.ndarray) -> np.ndarray:
            order = np.argsort(x)
            ranks = np.empty_like(order, dtype=float)
            ranks[order] = np.arange(1, x.size + 1)
            return ranks
        return _safe_pearson(_rank(a), _rank(b))


def _histogram_mutual_information(
    a: np.ndarray, b: np.ndarray, bins: int = 8
) -> float:
    """Cheap, robust MI estimator using 2D histogram. Always ≥ 0."""
    if a.size < 16 or b.size < 16:
        return 0.0
    if a.std() < 1e-12 or b.std() < 1e-12:
        return 0.0
    hist, _, _ = np.histogram2d(a, b, bins=bins)
    pxy = hist / max(hist.sum(), 1.0)
    px = pxy.sum(axis=1, keepdims=True)
    py = pxy.sum(axis=0, keepdims=True)
    nz = pxy > 0
    log_term = np.log(np.where(nz, pxy / (px @ py + 1e-12), 1.0))
    mi = float((pxy[nz] * log_term[nz]).sum())
    return max(0.0, mi)


def _temporal_predictive_score(
    a: np.ndarray, b: np.ndarray, lag: int = 1
) -> float:
    """Correlation between a[:-lag] and b[lag:]. Treats `a` as predictor.

    Documented limitation (contract §3.2 + codex point 2): under
    non-stationary RL policies this is biased; the score is a soft
    statistical hint, NOT a causal claim. Real causal evidence comes
    from Phase 3 bounded ablation.
    """
    if a.size <= lag or b.size <= lag:
        return 0.0
    r = _safe_pearson(a[:-lag], b[lag:])
    return max(0.0, r)   # we care about positive lead-lag only


def _conditional_mi(
    a: np.ndarray, b: np.ndarray, conditioning: List[np.ndarray], bins: int = 6
) -> float:
    """Conditional MI(a; b | conditioning). Implements the
    "explain-away" check for redundancy with parents:
        MI(derived; success) - MI(derived; success | parents)
    A near-zero CMI relative to the marginal MI flags redundancy.

    Implementation: discretise conditioning vars, sum MI within each
    binned slice of conditioning space. For high-dim conditioning we
    truncate to the first two principal axes.
    """
    if not conditioning:
        return _histogram_mutual_information(a, b, bins=bins)
    if a.size < 32:
        return 0.0
    c = np.column_stack(conditioning[:2])
    if c.std() < 1e-12:
        return _histogram_mutual_information(a, b, bins=bins)
    c_idx = np.zeros(a.size, dtype=int)
    for col in range(c.shape[1]):
        edges = np.quantile(c[:, col], np.linspace(0, 1, bins + 1))
        c_idx = c_idx * bins + np.clip(np.digitize(c[:, col], edges[1:-1]), 0, bins - 1)
    cmi_total = 0.0
    for slice_id in np.unique(c_idx):
        mask = c_idx == slice_id
        if mask.sum() < 16:
            continue
        cmi_total += (mask.sum() / a.size) * _histogram_mutual_information(
            a[mask], b[mask], bins=bins
        )
    return max(0.0, cmi_total)


# ────────────────────────────────────────────────────────────────────────
# Per-atom shadow evaluation
# ────────────────────────────────────────────────────────────────────────

def _atom_threshold(atom: DerivedAtom, values: np.ndarray) -> float:
    """Resolve the activation threshold; falls back to value median."""
    if atom.threshold is not None:
        return float(atom.threshold)
    if values.size == 0:
        return 0.0
    return float(np.median(values))


def _atom_is_active(
    atom: DerivedAtom, value: float, threshold: float
) -> bool:
    direction = (atom.direction or "unknown").lower()
    if direction == "binary" or atom.kind == "success":
        return value >= max(threshold, 0.5)
    if direction == "decrease":
        return value <= threshold
    # default: positive value indicates non-trivial activation
    return abs(value) > 1e-9


def evaluate_atom_shadow(
    atom: DerivedAtom,
    *,
    samples: List[Tuple[Any, Dict[str, Any]]],
    external_series: List[float],
    success_series: Optional[List[float]] = None,
    parent_series: Optional[Dict[str, np.ndarray]] = None,
    stage_entry_steps: Optional[List[int]] = None,
    computed_at_iter: int = 0,
) -> AtomEvidenceCard:
    """Compute the Phase-2 shadow card for one derived atom.

    Updates `atom.evidence_card` in place AND returns it. Caller must
    have already AST-audited the formula (Phase 1).
    """
    cf = compile_formula(atom.formula, parent_atom_ids=atom.parent_atom_ids)
    values: List[float] = []
    for obs, info in samples:
        try:
            v = float(cf.fn(obs, info or {}))
        except Exception:
            values.append(float("nan"))
            continue
        values.append(v if math.isfinite(v) else float("nan"))
    arr = np.asarray([v for v in values if math.isfinite(v)], dtype=float)

    ext = np.asarray([e for e in (external_series or []) if math.isfinite(e)],
                     dtype=float)
    n = min(arr.size, ext.size)
    a_n = arr[:n]
    ext_n = ext[:n]

    threshold = _atom_threshold(atom, a_n)
    activation_steps = sum(
        1 for v in a_n.tolist() if _atom_is_active(atom, v, threshold)
    )
    activation_rate = activation_steps / max(arr.size, 1)

    shadow: Dict[str, float] = {
        "activation_rate": float(activation_rate),
        "value_mean": float(a_n.mean()) if a_n.size else 0.0,
        "value_std":  float(a_n.std()) if a_n.size else 0.0,
        "value_min":  float(a_n.min()) if a_n.size else 0.0,
        "value_max":  float(a_n.max()) if a_n.size else 0.0,
        "n_samples":  float(arr.size),
    }
    shadow["pearson_with_external"] = _safe_pearson(a_n, ext_n)
    shadow["spearman_with_external"] = _safe_spearman(a_n, ext_n)
    shadow["mutual_information"] = _histogram_mutual_information(a_n, ext_n)
    shadow["temporal_predictive_score"] = _temporal_predictive_score(a_n, ext_n)

    if parent_series:
        cond = [parent_series[k] for k in atom.parent_atom_ids if k in parent_series]
        shadow["conditional_mi_given_parents"] = _conditional_mi(
            a_n, ext_n, [c[:n] for c in cond]
        )
    else:
        shadow["conditional_mi_given_parents"] = 0.0

    if stage_entry_steps:
        atom_activated_steps = np.where(
            np.asarray([_atom_is_active(atom, v, threshold) for v in a_n.tolist()],
                       dtype=bool)
        )[0]
        if atom_activated_steps.size:
            # how often atom activation falls within ±5 steps of a stage entry
            stage_steps = np.asarray(stage_entry_steps, dtype=int)
            within = sum(
                1 for s in atom_activated_steps
                if np.min(np.abs(stage_steps - int(s))) <= 5
            )
            shadow["stage_activation_alignment"] = (
                within / max(atom_activated_steps.size, 1)
            )
        else:
            shadow["stage_activation_alignment"] = 0.0
    else:
        shadow["stage_activation_alignment"] = 0.0

    # Build / refresh the evidence card.
    card = atom.evidence_card or AtomEvidenceCard(atom_id=atom.atom_id)
    card.atom_id = atom.atom_id
    card.evidence_phase = (
        EvidencePhase.BOOTSTRAP_PROBE.value
        if computed_at_iter == 0
        else EvidencePhase.SHADOW_ONLY.value
    )
    card.shadow = shadow
    card.uncertainty = float(
        EVIDENCE_PHASE_UNCERTAINTY_PRIOR.get(
            card.evidence_phase, 1.0
        )
    )
    card.computed_at_iter = computed_at_iter
    atom.evidence_card = card
    return card


# ────────────────────────────────────────────────────────────────────────
# Representation-set aggregate shadow
# ────────────────────────────────────────────────────────────────────────

def aggregate_repr_shadow(
    repr_set: RepresentationSet,
    derived_atoms: List[DerivedAtom],
    *,
    raw_only_uncertainty: float = 0.3,
) -> float:
    """Aggregate constituent atoms' shadow signals into a single
    representation-level score. Currently a weighted mean of
    (MI, |pearson|, temporal_predictive_score) over derived atoms only;
    raw_only reprs get a fixed mild positive prior so they never go to
    -inf for ASHA ranking."""
    if repr_set.construction_policy == "raw_only":
        # Lock raw_only at a neutral score to preserve fallback safety.
        repr_set.evidence_card.shadow_score = 0.0
        repr_set.evidence_card.uncertainty = raw_only_uncertainty
        return repr_set.evidence_card.shadow_score
    derived_by_id = {a.atom_id: a for a in derived_atoms}
    scores: List[float] = []
    for aid in repr_set.derived_atom_ids:
        a = derived_by_id.get(aid)
        if a is None or a.evidence_card is None:
            continue
        s = a.evidence_card.shadow
        scores.append(
            0.5 * float(s.get("mutual_information", 0.0))
            + 0.3 * abs(float(s.get("pearson_with_external", 0.0)))
            + 0.2 * float(s.get("temporal_predictive_score", 0.0))
        )
    score = float(np.mean(scores)) if scores else 0.0
    repr_set.evidence_card.shadow_score = score
    repr_set.evidence_card.uncertainty = float(
        EVIDENCE_PHASE_UNCERTAINTY_PRIOR.get(
            EvidencePhase.SHADOW_ONLY.value, 0.5
        )
    )
    repr_set.evidence_card.evidence_phase = EvidencePhase.SHADOW_ONLY.value
    return score


def select_minimal_verified_atoms(
    raw_atoms: List[TaskAtom],
    derived_atoms: List[DerivedAtom],
    *,
    mi_floor: float = 0.05,
    pearson_floor: float = 0.05,
) -> List[str]:
    """Pick the atoms whose shadow MI or |pearson| clears the prior floor,
    plus the success atom. Result is the construction set for
    `repr.minimal_verified.v1`."""
    out: List[str] = []
    for a in raw_atoms:
        if str(getattr(a, "kind", "")) == "success":
            out.append(a.atom_id)
    for a in derived_atoms:
        if a.evidence_card is None:
            continue
        s = a.evidence_card.shadow or {}
        mi = float(s.get("mutual_information", 0.0))
        pr = abs(float(s.get("pearson_with_external", 0.0)))
        if mi >= mi_floor or pr >= pearson_floor:
            out.append(a.atom_id)
    return out


# ────────────────────────────────────────────────────────────────────────
# Top-level orchestration helper
# ────────────────────────────────────────────────────────────────────────

def run_shadow_phase(
    derived_atoms: List[DerivedAtom],
    *,
    samples: List[Tuple[Any, Dict[str, Any]]],
    external_series: List[float],
    success_series: Optional[List[float]] = None,
    stage_entry_steps: Optional[List[int]] = None,
    computed_at_iter: int = 0,
) -> List[DerivedAtom]:
    """Evaluate every derived atom in `derived_atoms` against the shared
    miniRL sample buffer, updating each one's `evidence_card` in place.

    Parent series for conditional MI are auto-extracted from `samples`:
    for each parent obs index referenced by any derived atom, we
    materialise a per-step value array once and reuse it across atoms.
    """
    if not samples:
        logger.warning("shadow phase: no samples; skipping")
        return derived_atoms

    # Materialise parent obs/info series once.
    parent_series: Dict[str, np.ndarray] = {}
    referenced_obs: set = set()
    referenced_info: set = set()
    for a in derived_atoms:
        for i in (a.obs_indices or []):
            referenced_obs.add(int(i))
        if a.info_key:
            referenced_info.add(a.info_key)

    obs_matrix = np.asarray([np.asarray(s[0], dtype=float).reshape(-1)
                             for s in samples])
    for i in referenced_obs:
        if 0 <= i < obs_matrix.shape[1]:
            parent_series[f"obs.{i}"] = obs_matrix[:, i]
    for k in referenced_info:
        col = []
        for _obs, info in samples:
            try:
                col.append(float(info.get(k, 0.0)))
            except Exception:
                col.append(0.0)
        parent_series[f"info.{k}"] = np.asarray(col, dtype=float)

    for a in derived_atoms:
        try:
            evaluate_atom_shadow(
                a,
                samples=samples,
                external_series=external_series,
                success_series=success_series,
                parent_series=parent_series,
                stage_entry_steps=stage_entry_steps,
                computed_at_iter=computed_at_iter,
            )
        except Exception as e:
            logger.warning("shadow eval failed for %s: %s", a.atom_id, e)
            if a.evidence_card is None:
                a.evidence_card = AtomEvidenceCard(atom_id=a.atom_id)
            a.evidence_card.risk_tags = list(set(
                (a.evidence_card.risk_tags or []) + ["shadow_eval_failed"]
            ))
            a.evidence_card.evidence_phase = EvidencePhase.BOOTSTRAP_PROBE.value
            a.evidence_card.uncertainty = 0.9
    return derived_atoms


==> anc/FARL/autorl/representation_targeted.py <==
"""AutoRL v3 — Targeted Representation Re-Propose Path.

Implements the closed-loop M2B branch from
`contracts/m2_representation_hypothesis_search.md` §11 + Invariant I-10:

When `state.targeted_resensing` carries failed atom IDs, the controller
re-routes to M2B. M2B must distinguish:

  raw failed atom  → mark its TaskAtom tier=REJECTED (existing v2 logic)
  derived failed atom → archive its formula on the avoid_list AND
                         trigger a fresh LLM proposal pass that avoids
                         the failed formula family.

This module owns the second branch. It exposes:

  - `partition_failed_atoms` — split into raw / derived buckets
  - `mark_failed_derived` — flip role + risk_tag on the DerivedAtom
  - `archive_failed_formulas` — emit avoid_list entries ready for
                                  experience_pool.cross_task_history
  - `prepare_repropose_prompt_hint` — build the LLM prompt hint that
                                       tells the proposer which formula
                                       families to NOT re-emit.
"""

from __future__ import annotations

import logging
import time
from typing import Any, Dict, Iterable, List, Optional, Tuple

from autorl.data_types import (
    AtomEvidenceCard, DerivedAtom, EvidencePhase, RepresentationSet,
    TaskAtom,
)


logger = logging.getLogger("autorl.representation_targeted")


# ────────────────────────────────────────────────────────────────────────
# Failed-atom partitioning (Invariant I-10)
# ────────────────────────────────────────────────────────────────────────

def partition_failed_atoms(
    failed_atom_ids: Iterable[str],
    raw_atoms: List[TaskAtom],
    derived_atoms: List[DerivedAtom],
) -> Tuple[List[TaskAtom], List[DerivedAtom]]:
    """Walk the provided ID list and bucket each ID into raw_failed or
    derived_failed.

    Unknown IDs are silently skipped — the controller may have included
    stale IDs from previous iterations whose atoms were dropped.
    """
    raw_by_id = {a.atom_id: a for a in raw_atoms}
    derived_by_id = {a.atom_id: a for a in derived_atoms}
    raw_failed: List[TaskAtom] = []
    derived_failed: List[DerivedAtom] = []
    for aid in failed_atom_ids:
        if aid in derived_by_id:
            derived_failed.append(derived_by_id[aid])
        elif aid in raw_by_id:
            raw_failed.append(raw_by_id[aid])
        else:
            logger.debug("targeted_resensing references unknown atom_id: %s", aid)
    return raw_failed, derived_failed


# ────────────────────────────────────────────────────────────────────────
# Mark failed atoms with role + risk_tag updates
# ────────────────────────────────────────────────────────────────────────

def mark_failed_derived(
    derived: List[DerivedAtom],
    *,
    failure_reason: str = "stage_evidence_failure",
    computed_at_iter: int = 0,
) -> None:
    """Tag each derived atom's evidence card with role=harmful + a risk
    tag that downstream M4 audit can read."""
    for a in derived:
        card = a.evidence_card or AtomEvidenceCard(atom_id=a.atom_id)
        card.atom_id = a.atom_id
        card.role = "harmful"
        existing_tags = set(card.risk_tags or [])
        existing_tags.update({"targeted_resensing_failed", failure_reason})
        card.risk_tags = sorted(existing_tags)
        card.evidence_phase = EvidencePhase.ABLATION_VERIFIED.value
        card.computed_at_iter = int(computed_at_iter)
        a.evidence_card = card
        a.tier = "REJECTED"
        a.task_relevance = "task_irrelevant"


def mark_failed_raw(
    raw_failed: List[TaskAtom],
    *,
    failure_reason: str = "stage_evidence_failure",
) -> None:
    """Conservative tier downgrade for raw atoms M5 found unhelpful.

    We do NOT delete the atom from the graph (M4 may still cite it as
    `teacher_only`) — only flip its tier to REJECTED and append a
    risk_tag so M4's `_audit_reward_program_grounding` filters it out."""
    for a in raw_failed:
        a.tier = "REJECTED"
        existing = set(getattr(a, "risk_tags", []) or [])
        existing.update({"targeted_resensing_failed", failure_reason})
        a.risk_tags = sorted(existing)


# ────────────────────────────────────────────────────────────────────────
# Archive failed formulas → avoid_list entries
# ────────────────────────────────────────────────────────────────────────

def archive_failed_formulas(
    derived: List[DerivedAtom],
    *,
    origin_env: str,
    origin_iter: int,
    failure_tag: str,
) -> List[Dict[str, Any]]:
    """Render avoid_list entries for `experience_pool.cross_task_history`.

    Schema mirrors contract §12 `avoid_list[*]` shape so the proposer
    can re-load these untouched.
    """
    entries: List[Dict[str, Any]] = []
    for a in derived:
        entries.append({
            "kind": "derived_formula",
            "formula": a.formula,
            "atom_id": a.atom_id,
            "semantic_role": a.semantic_role,
            "semantic_type": a.semantic_type,
            "parent_atom_ids": list(a.parent_atom_ids or []),
            "tag": failure_tag,
            "origin_env": origin_env,
            "origin_iter": int(origin_iter),
            "recorded_at": time.time(),
        })
    return entries


# ────────────────────────────────────────────────────────────────────────
# Prompt-hint generator for the LLM re-propose pass
# ────────────────────────────────────────────────────────────────────────

def prepare_repropose_prompt_hint(
    failed_derived: List[DerivedAtom],
    *,
    extra_context: Optional[str] = None,
) -> Dict[str, Any]:
    """Return a structured hint the proposer can embed into its LLM
    prompt to tell the model:

      - which previously-tried formulas/atom_ids failed
      - which `semantic_role` families to be skeptical of
      - any reviewer feedback string (`extra_context`)
    """
    failed_roles: Dict[str, int] = {}
    for a in failed_derived:
        failed_roles[a.semantic_role] = failed_roles.get(a.semantic_role, 0) + 1
    return {
        "failed_atom_ids": [a.atom_id for a in failed_derived],
        "failed_formulas": [
            {"atom_id": a.atom_id, "formula": a.formula,
             "semantic_role": a.semantic_role}
            for a in failed_derived
        ],
        "failed_semantic_roles": failed_roles,
        "instruction_suffix": (
            "Avoid re-emitting any formula listed in `failed_formulas`. "
            "Treat the listed `semantic_role` counts as a hint to explore "
            "DIFFERENT roles rather than tweaking the same family."
        ),
        "extra_context": extra_context or "",
    }


# ────────────────────────────────────────────────────────────────────────
# Top-level driver
# ────────────────────────────────────────────────────────────────────────

def run_targeted_resensing(
    *,
    state: Any,
    raw_atoms: List[TaskAtom],
    derived_atoms: List[DerivedAtom],
    representation_sets: List[RepresentationSet],
    origin_env: str,
    origin_iter: int,
) -> Dict[str, Any]:
    """Inspect `state.targeted_resensing`, mark failed atoms, archive
    formulas, and prepare a prompt hint. Caller (M2 driver) consumes the
    return value to launch a fresh proposer pass.

    Idempotent: invoking twice with the same payload has no harmful
    side-effect — failed atoms stay REJECTED, avoid_list entries get
    deduped by formula.
    """
    payload: Dict[str, Any] = (
        getattr(state, "targeted_resensing", None) or {}
    )
    if not payload:
        return {"skipped": True, "reason": "no targeted_resensing payload"}

    failed_atom_ids = list(payload.get("failed_atom_ids", []) or [])
    failed_stage_ids = list(payload.get("failed_stage_ids", []) or [])
    raw_failed, derived_failed = partition_failed_atoms(
        failed_atom_ids, raw_atoms, derived_atoms
    )
    mark_failed_raw(raw_failed)
    mark_failed_derived(
        derived_failed,
        failure_reason=str(payload.get("reason", "stage_evidence_failure")),
        computed_at_iter=int(origin_iter),
    )

    # Cascade: any representation set whose `derived_atom_ids` overlap
    # failed_derived should drop into role=archived too (unless raw_only,
    # which never archives — see Invariant I-1 + §7.3.2).
    failed_derived_ids = {a.atom_id for a in derived_failed}
    archived_repr_ids: List[str] = []
    for rs in representation_sets:
        if rs.construction_policy == "raw_only":
            continue
        overlap = set(rs.derived_atom_ids) & failed_derived_ids
        if not overlap:
            continue
        if rs.evidence_card is None:
            from autorl.data_types import RepresentationEvidenceCard
            rs.evidence_card = RepresentationEvidenceCard(repr_id=rs.repr_id)
        rs.evidence_card.role = "archived"
        rs.evidence_card.failure_reasons = sorted(set(
            (rs.evidence_card.failure_reasons or [])
            + [f"derived_atom_failed:{aid}" for aid in overlap]
        ))
        archived_repr_ids.append(rs.repr_id)

    avoid_entries = archive_failed_formulas(
        derived_failed,
        origin_env=origin_env,
        origin_iter=origin_iter,
        failure_tag=str(payload.get("reason", "stage_evidence_failure")),
    )
    prompt_hint = prepare_repropose_prompt_hint(
        derived_failed,
        extra_context=payload.get("controller_feedback") or "",
    )

    summary = {
        "schema_version": "targeted_resensing_outcome.v1",
        "raw_failed_count": len(raw_failed),
        "raw_failed_ids": [a.atom_id for a in raw_failed],
        "derived_failed_count": len(derived_failed),
        "derived_failed_ids": [a.atom_id for a in derived_failed],
        "archived_repr_ids": archived_repr_ids,
        "stage_ids_referenced": failed_stage_ids,
        "avoid_list_entries": avoid_entries,
        "prompt_hint": prompt_hint,
        "computed_at_iter": int(origin_iter),
    }
    return summary


==> anc/FARL/autorl/repro.py <==
"""AutoRL-X: Reproducibility & Provenance Layer
================================================
Three small utilities that together turn each pipeline run into a
reproducible, auditable artifact:

  1. `set_global_seed(seed)` — single entry point for all stochasticity
     (python, numpy, torch). Idempotent; safe with missing optional deps.

  2. `snapshot_configs(run_dir, paths)` — copies every yaml the pipeline
     uses into `run_dir/configs/` at run-start, so the exact config that
     produced this run is preserved.

  3. `LLMCallLogger(run_dir)` — append-only JSONL log of every LLM call
     into `run_dir/llm_calls.jsonl`, with prompt+response SHAs, latency,
     token counts (when the provider returns them). Bound onto each
     `LLMClient` via `bind_logger(...)` from the pipeline.

`CallMetadata` is the shared dataclass produced by `LLMClient` and
consumed by `LLMCallLogger`. It is JSON-serialisable via `dataclasses.asdict`.

This layer is the prerequisite for the TPAMI reproducibility checklist,
the Phase 5 multi-LLM robustness study (whole-pipeline ×N variance), and
the cost analysis (token + wall-clock accounting per pillar).
"""

import hashlib
import json
import random
import shutil
import time
from dataclasses import asdict, dataclass
from pathlib import Path
from typing import Any, List, Optional, Union


# ----------------------------------------------------------------
# Shared dataclass for LLM-call provenance
# ----------------------------------------------------------------

@dataclass
class CallMetadata:
    """Provenance for one LLM call. Produced by `LLMClient.call`; consumed
    by `LLMCallLogger.log`. All fields JSON-serialisable directly."""

    provider: str
    model: str
    temperature: float
    base_url: Optional[str] = None
    prompt_sha: str = ""
    response_sha: str = ""
    latency_ms: int = 0
    n_input_tokens: Optional[int] = None
    n_output_tokens: Optional[int] = None
    purpose: str = ""               # optional module/stage tag, e.g. "m1.classifier"


def sha256_short(s: str) -> str:
    """First 16 hex chars of SHA-256 — sufficient for log diffing without
    bloating each record."""
    return hashlib.sha256(s.encode("utf-8")).hexdigest()[:16]


# ----------------------------------------------------------------
# Global seeding
# ----------------------------------------------------------------

def set_global_seed(seed: int) -> None:
    """Seed every common source of randomness in one call.

    Covers: python's `random`, numpy, torch (CPU + CUDA if available).
    Idempotent. Optional deps that are not installed are silently skipped.
    Optuna's TPE sampler is seeded separately at study-creation time (we
    don't touch it here).
    """
    random.seed(seed)
    try:
        import numpy as np
        np.random.seed(seed)
    except ImportError:
        pass
    try:
        import torch
        torch.manual_seed(seed)
        if hasattr(torch, "cuda") and torch.cuda.is_available():
            torch.cuda.manual_seed_all(seed)
    except ImportError:
        pass


# ----------------------------------------------------------------
# Config snapshot
# ----------------------------------------------------------------

def snapshot_configs(run_dir: Union[str, Path],
                     config_paths: List[Union[str, Path]]) -> None:
    """Freeze a copy of every yaml the pipeline uses into `run_dir/configs/`.

    Missing files are silently skipped (with no error) so callers can pass
    optional config paths without guarding.
    """
    dst = Path(run_dir) / "configs"
    dst.mkdir(parents=True, exist_ok=True)
    for p in config_paths:
        p = Path(p)
        if p.exists():
            shutil.copy2(p, dst / p.name)


# ----------------------------------------------------------------
# Per-run LLM call logger
# ----------------------------------------------------------------

class LLMCallLogger:
    """Append every LLM call to `run_dir/llm_calls.jsonl`.

    Format: one JSON object per line, with `CallMetadata` fields flattened
    plus `system_prompt`, `user_prompt`, `response`, `ts`, `call_index`.

    The file is line-buffered so a partial run leaves a readable log even
    if the process is killed.

    Usage:
        log = LLMCallLogger(run_dir)
        llm_client.bind_logger(log)   # client auto-logs every subsequent call
        ...
        log.close()                    # or use as a context manager
    """

    def __init__(self, run_dir: Union[str, Path]):
        self.path = Path(run_dir) / "llm_calls.jsonl"
        self.path.parent.mkdir(parents=True, exist_ok=True)
        self._fh = open(self.path, "a", buffering=1)
        self._call_count = 0

    def log(self, system_prompt: str, user_prompt: str,
            response: str, meta: CallMetadata) -> None:
        record = {
            "ts": time.time(),
            "call_index": self._call_count,
            **asdict(meta),
            "system_prompt": system_prompt,
            "user_prompt": user_prompt,
            "response": response,
        }
        self._fh.write(json.dumps(record, ensure_ascii=False) + "\n")
        self._call_count += 1

    def log_rejection(
        self,
        *,
        meta: CallMetadata,
        reason: str,
        prompt_bytes: int,
        estimated_input_tokens: int,
        safe_input_limit: int,
    ) -> None:
        """Audit a local preflight rejection without persisting the prompt.

        Oversized prompts are exactly the payloads that must not be copied into
        the normal call log. Their hashes and size metadata are sufficient for
        reproducibility while keeping the context-memory fix bounded.
        """
        record = {
            "ts": time.time(),
            "call_index": self._call_count,
            **asdict(meta),
            "event": "LOCAL_PROMPT_PREFLIGHT_REJECTION",
            "provider_call_attempted": False,
            "reason": str(reason),
            "prompt_bytes": int(prompt_bytes),
            "estimated_input_tokens": int(estimated_input_tokens),
            "safe_input_limit": int(safe_input_limit),
            "system_prompt": None,
            "user_prompt": None,
            "response": None,
        }
        self._fh.write(json.dumps(record, ensure_ascii=False) + "\n")
        self._call_count += 1

    def close(self) -> None:
        if not self._fh.closed:
            self._fh.close()

    def __enter__(self):
        return self

    def __exit__(self, exc_type, exc, tb):
        self.close()


# ----------------------------------------------------------------
# B8 fix (2026-05-28): cache-reuse for restart
# ----------------------------------------------------------------

def seed_run_dir_from_cache(
    run_dir: Union[str, Path],
    output_root: Union[str, Path],
    task_safe: str,
    seed: int,
    prefix_override: Optional[str] = None,
) -> Optional[Path]:
    """Copy a cached adapter, manifest, and source authority from the latest prior
    incomplete run_dir (same task+seed) into `run_dir`, so the next M1
    invocation can skip the LLM if it sees the adapter already exists.

    "Prior incomplete" = sibling dir matching `{task_safe}_seed{seed}_*`
    (or `prefix_override*` when given — phase1a driver uses bare
    `seed{seed}_` without a task prefix) that has env_adapter.py but no
    result.json. Returns the source dir that was copied from, or None
    if nothing usable was found.

    Why this matters: the v0 driver loop creates a new timestamp run_dir
    on every restart, so even if a previous attempt successfully wrote
    env_adapter.py (consuming several LLM calls), a watchdog restart
    starts M1 from scratch. Under a flaky network this is the difference
    between "the run progresses past M1 eventually" and "every restart
    burns 9 seconds dying at the same LLM call."
    """
    run_dir = Path(run_dir)
    output_root = Path(output_root)
    if not output_root.exists():
        return None
    prefix = prefix_override if prefix_override is not None else f"{task_safe}_seed{seed}_"
    cands = []
    for sib in output_root.iterdir():
        if not sib.is_dir() or sib == run_dir:
            continue
        if not sib.name.startswith(prefix):
            continue
        adapter = sib / "env_adapter.py"
        if not adapter.exists():
            continue
        # Skip if the prior run actually finished — we don't want to
        # silently inherit a successful run's artifacts into a new one.
        if (sib / "result.json").exists():
            continue
        cands.append((sib.stat().st_mtime, sib))
    if not cands:
        return None
    cands.sort(reverse=True)
    src = cands[0][1]
    copied = 0
    for name in (
        "env_adapter.py",
        "env_shell.py",
        "manifest.json",
        "env_provenance.json",
        "environment_source_authority.v1.json",
    ):
        sp = src / name
        if sp.exists():
            shutil.copy2(sp, run_dir / name)
            copied += 1
    if copied == 0:
        return None
    # Stamp the run_dir so the audit log can see which prior run we seeded from.
    try:
        (run_dir / "resumed_from.json").write_text(
            json.dumps({
                "source_run_dir": str(src),
                "copied_files":   copied,
                "ts":             time.time(),
            }, indent=2),
            encoding="utf-8",
        )
    except Exception:
        pass
    return src


==> anc/FARL/autorl/restart_request_reconciliation.py <==
"""Reconcile retained requests from source-bound evidence, without buying replay.

This helper mutates only the supplied in-memory state and returns a migration
receipt. The restart owner archives/persists it. Scores, source artifacts,
effect journals, and hypothesis-bank scientific verdicts are never rewritten.
"""
from __future__ import annotations

import copy
import ast
import hashlib
import json
from pathlib import Path


def _digest(value):
    return hashlib.sha256(json.dumps(value, sort_keys=True, default=str).encode()).hexdigest()


def _read(path):
    try:
        value = json.loads(Path(path).read_text())
        return value if isinstance(value, dict) else {}
    except (OSError, ValueError):
        return {}


def _journal(path):
    try:
        lines = Path(path).read_text().splitlines()
    except OSError:
        return []
    rows = []
    for line in lines:
        try:
            value = json.loads(line)
            if isinstance(value, dict):
                rows.append(value)
        except ValueError:
            continue
    return rows


def _packet_original_fault(state, request, original_fault):
    """Resolve a sticky alarm through its exact diagnosis packet, not recipe proximity."""
    expected = request.get("diagnostic_packet_sha256")
    if not expected:
        return None
    root = Path(state.run_dir)
    packets = [state.pipeline_memory.get("unified_diagnostic_packet") or {},
               _read(root / "unified_diagnostic_packet.v1.json")]
    packets.extend(_journal(root / "unified_diagnostic_packets.v1.jsonl"))
    for packet in packets:
        material = {key: value for key, value in packet.items() if key != "packet_sha256"}
        if (packet.get("packet_sha256") != expected or "sha256:" + _digest(material) != expected
                or packet.get("selected_source") != "guard"
                or packet.get("selected_fault") != "FIREWALL_FAULT"):
            continue
        for guard in packet.get("guards") or []:
            if guard.get("fault") != "FIREWALL_FAULT":
                continue
            for reference in guard.get("evidence_refs") or []:
                try:
                    data = reference if isinstance(reference, dict) else ast.literal_eval(reference)
                except (ValueError, TypeError, SyntaxError):
                    continue
                if data == original_fault:
                    return {"diagnostic_packet_sha256": expected,
                            "diagnostic_iteration": packet.get("iteration"),
                            "guard_id": guard.get("guard_id"),
                            "original_fault_evidence_sha256": _digest(data)}
    return None


def _effect_audits(root, request, iteration):
    path = root / "controller_effect_audits.v1.jsonl"
    if not path.is_file():
        return []
    matched = []
    for line in path.read_text().splitlines():
        try:
            audit = json.loads(line)
            material = {key: value for key, value in audit.items() if key != "audit_sha256"}
            if (audit.get("request_id") != request.get("request_id")
                    or audit.get("audit_sha256") != "sha256:" + _digest(material)
                    or int(audit.get("pipeline_iteration", iteration + 1)) > iteration):
                continue
        except (ValueError, TypeError, AttributeError):
            continue
        control = request.get("control_stack") or {}
        before = (audit.get("before") or {}).get("stack") or {}
        aliases = {"reward_id": "reward", "obs_schema_id": "obs_schema", "algo_id": "algo",
                   "exploration_id": "exploration", "omr_id": "omr"}
        if any(control.get(key) and before.get(slot) != control[key] for key, slot in aliases.items()):
            continue
        verdict = audit.get("training_evidence_verdict") or {}
        expected_interface = request.get("control_canonical_interface_hash")
        if (expected_interface and verdict.get("expected_canonical_interface_hash")
                and expected_interface != verdict["expected_canonical_interface_hash"]):
            continue
        expected_generation = request.get("control_generation_id")
        if (expected_generation is not None and verdict.get("expected_interface_generation_id") is not None
                and expected_generation != verdict["expected_interface_generation_id"]):
            continue
        matched.append(audit)
    return matched


def _corrected_information_premise(state, request):
    """Require a correction of the actual old premise, not merely a clean new recipe."""
    if request.get("fault_under_test") != "FIREWALL_FAULT":
        return None
    mem = state.pipeline_memory
    correction = mem.get("information_fault_restart_reconciliation") or {}
    legacy = correction.get("legacy_reconciliation") or {}
    ids = set(legacy.get("audit_ids") or [])
    control = request.get("control_stack") or {}
    rid = control.get("reward_id")
    if not rid or not ids or legacy.get("status") != "source_reaudited":
        return None
    root = Path(state.run_dir).resolve()
    original_fault = legacy.get("original_fault") or {}
    packet_link = _packet_original_fault(state, request, original_fault)
    for audit in (mem.get("information_fault_registry") or {}).values():
        binding = audit.get("binding") or {}
        source_path = Path(audit.get("legacy_source_report") or "")
        if (audit.get("audit_id") not in ids or audit.get("status") != "clean"
                or (binding.get("reward_id") != rid and not packet_link)
                or not binding.get("program_sha256")
                or not source_path.is_file() or not source_path.resolve().is_relative_to(root)):
            continue
        interface = request.get("control_canonical_interface_hash")
        if interface and binding.get("canonical_interface_hash") != interface:
            continue
        old = _read(source_path)
        if (old.get("active_reward_id") != binding.get("reward_id")
                or not (old.get("firewall") or {}).get("violations")
                or (old.get("firewall") or {}).get("violations") != original_fault.get("violations")):
            continue
        # Re-read the exact old reward under the repaired declared contract:
        # even a saved clean migration record cannot bless later source edits.
        from autorl.evidence_faults import audit_reward_information
        current = audit_reward_information(state, reward_id=binding["reward_id"],
                                           genome_id=binding.get("genome_id"))
        if current.get("status") != "clean" or current.get("binding") != binding:
            continue
        control_audit = audit_reward_information(state, reward_id=rid)
        if control_audit.get("status") != "clean":
            continue
        return {"audit_id": audit["audit_id"], "binding": copy.deepcopy(binding),
                "control_binding": copy.deepcopy(control_audit.get("binding")),
                "diagnostic_packet_link": packet_link,
                "source_report_path": str(source_path),
                "source_report_sha256": hashlib.sha256(source_path.read_bytes()).hexdigest(),
                "original_fault_sha256": correction.get("original_fault_sha256")}
    return None


def controller_effect_premise_resolved(state, audit_or_fault):
    """One source-bound query shared by effect-guard and no-op consumers."""
    if not isinstance(audit_or_fault, dict):
        return False
    sha = audit_or_fault.get("audit_sha256")
    entry = ((getattr(state, "pipeline_memory", {}) or {}).get("controller_effect_premise_resolutions") or {}).get(sha) or {}
    material = {key: value for key, value in entry.items() if key != "resolution_sha256"}
    return bool(sha and entry.get("status") == "premise_invalidated"
                and entry.get("request_id") == audit_or_fault.get("request_id")
                and entry.get("effect_audit_sha256") == sha
                and entry.get("resolution_sha256") == _digest(material))


def _reconcile_effect_dependencies(state, iteration):
    """Retire only derivative failures of a separately proven invalid premise."""
    mem = state.pipeline_memory
    root = Path(state.run_dir)
    current = mem.get("next_hypothesis_request") or {}
    ids = {item.get("request_id") for item in [current, mem.get("controller_effect_fault") or {},
                                              mem.get("controller_effect_audit") or {}] if item.get("request_id")}
    decisions = _journal(root / "joint_search_decisions.v1.jsonl")
    changes = []
    registry = mem.setdefault("controller_effect_premise_resolutions", {})
    for request_id in ids:
        requests = [current] if current.get("request_id") == request_id else []
        for decision in decisions:
            request = decision.get("hypothesis_operation") or {}
            if (request.get("request_id") == request_id and decision.get("fault") == "FIREWALL_FAULT"
                    and decision.get("diagnostic_packet_sha256") == request.get("diagnostic_packet_sha256")):
                requests.append(request)
        for request in requests:
            for audit in _effect_audits(root, request, iteration):
                sha = audit.get("audit_sha256")
                if audit.get("effect_passed") is not False or sha in registry:
                    continue
                restored = copy.deepcopy(request)
                if not restored.get("control_stack"):
                    before = (audit.get("before") or {}).get("stack") or {}
                    restored["control_stack"] = {key + "_id": value for key, value in before.items()}
                    restored["control_canonical_interface_hash"] = (
                        audit.get("training_evidence_verdict") or {}).get("expected_canonical_interface_hash")
                correction = _corrected_information_premise(state, restored)
                if not correction:
                    continue
                resolution = {"schema_version": "controller_effect_premise_resolution.v1",
                    "status": "premise_invalidated", "request_id": request_id,
                    "effect_audit_sha256": sha, "completed_iteration": iteration,
                    "original_request": copy.deepcopy(restored), "evidence": correction,
                    "matched_experiment_success_claim": False, "original_effect_audit_unchanged": True}
                resolution["resolution_sha256"] = _digest(resolution)
                registry[sha] = resolution
                changes.append({"key": "controller_effect_premise_resolution", **copy.deepcopy(resolution)})
    fault = mem.get("controller_effect_fault") or {}
    if fault.get("active") and controller_effect_premise_resolved(state, fault):
        changes.append({"key": "controller_effect_fault", "original_fault": copy.deepcopy(fault),
                        "transition": "derivative_fault_premise_invalidated", "effect_audit_sha256": fault.get("audit_sha256")})
        mem["controller_effect_fault"] = {**fault, "active": False,
            "resolution": "source_bound_original_premise_invalidated_not_effect_success"}
    return changes


def _healthy_execution(request, health):
    """Close an old pending repair only using its own actually executed successors."""
    source = request.get("source_evidence_signature")
    if (not source or (request.get("source_training_health") or {}).get("evidence_signature") != source
            or health.get("status") != "observed_healthy"
            or health.get("eligible_for_deep_training") is not True
            or health.get("requires_repair_before_promotion") is not False
            or health.get("issues") or not health.get("evidence_signature")
            or health.get("evidence_signature") == source):
        return None
    receipts = health.get("learner_execution_receipts") or []
    if not receipts:
        return None
    digests = []
    legacy_unknown = False
    from autorl.training_health import execution_signatures
    old_signatures = execution_signatures(request.get("source_training_health") or {})
    for receipt in receipts:
        repair = receipt.get("health_repair_execution") or {}
        counter = receipt.get("optimizer_step_counter_final") or {}
        observed_signatures = execution_signatures({"learner_execution_receipts": [receipt]})
        if (receipt.get("status") != "executed_with_receipt"
                or repair.get("source_evidence_signature") != source
                or repair.get("status") not in {"verified_changed", "legacy_execution_unknown"}
                or not repair.get("new_execution_signatures")
                or set(repair["new_execution_signatures"]) != observed_signatures
                or old_signatures.intersection(observed_signatures)
                or counter.get("status") != "observed" or counter.get("coverage_complete") is not True
                or not isinstance(counter.get("total_calls"), (int, float)) or counter["total_calls"] <= 0):
            return None
        legacy_unknown |= repair.get("status") == "legacy_execution_unknown"
        digests.append(_digest(receipt))
    return {"source_evidence_signature": source,
            "new_health_evidence_signature": health["evidence_signature"],
            "learner_receipt_sha256": digests, "observed_execution_count": len(digests),
            "old_configuration_change_proven": not legacy_unknown,
            "causal_performance_improvement_claim": False}


def reconcile_restart_requests(state, *, completed_iteration=None):
    """Apply only source-proven transitions after information/health restoration."""
    mem = state.pipeline_memory
    iteration = int(state.pipeline_iteration if completed_iteration is None else completed_iteration)
    root = Path(state.run_dir)
    receipt = {"schema_version": "restart_request_reconciliation.v1", "completed_iteration": iteration,
               "changes": [], "unresolved": [], "historical_scores_unchanged": True,
               "new_training_requested": False, "hypothesis_bank_verdicts_rewritten": False}
    request = mem.get("next_hypothesis_request") or {}
    if request.get("request_id") and request.get("lifecycle_state") in {"proposed", "issued", "executing"}:
        audits = _effect_audits(root, request, iteration)
        proven = next((audit for audit in reversed(audits)
                       if audit.get("effect_passed") is True and
                       (audit.get("matched_consumption_required") is False or
                        (audit.get("matched_schedule_executed") is True
                         and audit.get("training_evidence_produced") is True
                         and audit.get("meaningful_fidelity") is True
                         and (audit.get("training_evidence_verdict") or {}).get("valid") is True))), None)
        correction = _corrected_information_premise(state, request)
        change = None
        if correction:
            change = {"key": "next_hypothesis_request", "request_id": request["request_id"],
                      "transition": "premise_invalidated_by_information_correction",
                      "new_lifecycle_state": "consumed", "evidence": correction,
                      "matched_experiment_success_claim": False}
        elif proven:
            change = {"key": "next_hypothesis_request", "request_id": request["request_id"],
                      "transition": "already_executed_source_bound_effect_restored",
                      "new_lifecycle_state": "evaluated", "effect_audit_sha256": proven["audit_sha256"],
                      "matched_experiment_success_claim": bool(proven.get("matched_consumption_required"))}
        if change:
            updated = copy.deepcopy(request)
            if proven and not correction:
                for key in ("effect_passed", "meaningful_fidelity", "unbounded_relative_outcome", "effect_audit_sha256"):
                    updated[key] = proven.get("audit_sha256") if key == "effect_audit_sha256" else proven.get(key)
            updated.update(lifecycle_state=change["new_lifecycle_state"], selected=False,
                           restart_reconciliation=copy.deepcopy(change))
            updated["resume_pending_transaction"] = False
            if correction:
                updated["contraction_consumed"] = True
                updated["causal_effect_claim_allowed"] = False
            event = {"request_id": request["request_id"], "state": updated["lifecycle_state"],
                     "iteration": iteration, "reason": change["transition"]}
            updated["execution_audit"] = list(updated.get("execution_audit") or []) + [event]
            mem.setdefault("next_hypothesis_request_lifecycle_history", []).append(event)
            change["original_request"] = copy.deepcopy(request)
            mem["next_hypothesis_request"] = updated
            effect_fault = mem.get("controller_effect_fault") or {}
            if correction and effect_fault.get("request_id") == request["request_id"]:
                change["original_controller_effect_fault"] = copy.deepcopy(effect_fault)
                mem["controller_effect_fault"] = {**effect_fault, "active": False,
                    "resolution": "source_bound_original_premise_invalidated_not_effect_success"}
            receipt["changes"].append(change)
        else:
            receipt["unresolved"].append({"key": "next_hypothesis_request", "request_id": request["request_id"],
                "reason": "no_matching_executed_effect_or_corrected_premise", "matching_effect_audits": len(audits)})
    request = mem.get("optimizer_health_repair_request") or {}
    if request.get("status") in {"pending", "issued", "executing", "execution_not_verified"}:
        evidence = _healthy_execution(request, mem.get("last_training_health") or {})
        if evidence:
            change = {"key": "optimizer_health_repair_request", "original_request": copy.deepcopy(request),
                      "transition": "superseded_by_source_bound_healthy_execution", "evidence": evidence}
            mem["optimizer_health_repair_request"] = {
                **copy.deepcopy(request), "status": change["transition"],
                "restart_reconciliation": {key: value for key, value in change.items() if key != "original_request"}}
            receipt["changes"].append(change)
        else:
            receipt["unresolved"].append({"key": "optimizer_health_repair_request",
                "source_evidence_signature": request.get("source_evidence_signature"),
                "reason": "no_source_matching_complete_healthy_learner_execution"})
    receipt["changes"].extend(_reconcile_effect_dependencies(state, iteration))
    receipt["receipt_sha256"] = _digest(receipt)
    mem["restart_request_reconciliation"] = copy.deepcopy(receipt)
    if receipt["changes"]:
        mem.setdefault("restart_request_reconciliation_history", []).append(copy.deepcopy(receipt))
    return receipt


==> anc/FARL/autorl/reward_bandit.py <==
"""V4 reward-arm evidence records.

This is the thin commitment layer over the existing M4 -> M5 -> A/B path.  M4
can grow into a multi-arm generator later without changing the commit schema.
"""

from __future__ import annotations

import json
from pathlib import Path
from typing import Any, Dict, Iterable, Optional

from autorl.pessimistic_commit import lcb_commit_score


def reward_arm_record(
    *,
    arm_id: str,
    role: str,
    scores: Iterable[Any],
    reward_id: Optional[str] = None,
    lambda_: float = 0.5,
    min_samples_for_lcb: int = 3,
    proxy_risk: float = 0.0,
    horizon_steps: Optional[int] = None,
) -> Dict[str, Any]:
    return {
        "schema_version": "reward_arm.v1",
        "arm_id": arm_id,
        "role": role,
        "reward_id": reward_id,
        "external_scores": list(scores or []),
        "lcb_commit": lcb_commit_score(
            scores,
            lambda_=lambda_,
            proxy_risk=proxy_risk,
            min_samples_for_lcb=min_samples_for_lcb,
        ),
        "horizon_steps": horizon_steps,
        "buffer_policy": "invalidate_or_relabel_on_reward_id_change",
    }


def reward_bandit_summary(
    *,
    incumbent: Dict[str, Any],
    challenger: Dict[str, Any],
    decision: str,
    method: str,
    rollback: bool,
) -> Dict[str, Any]:
    return {
        "schema_version": "reward_bandit_commit.v1",
        "incumbent": incumbent,
        "challenger": challenger,
        "decision": decision,
        "method": method,
        "rollback": bool(rollback),
        "commit_rule": "LCB when sigma_reliable else statistical_or_point_fallback",
        "exploration_rule": "ASHA/EI side remains optimistic; LCB is commit-only",
    }


def write_reward_bandit_summary(run_dir: str | Path, iteration: int, summary: Dict[str, Any]) -> Path:
    root = Path(run_dir) / "reward_bandit"
    root.mkdir(parents=True, exist_ok=True)
    path = root / f"iter{int(iteration)}_commit.json"
    path.write_text(json.dumps(summary, indent=2, sort_keys=True, default=str), encoding="utf-8")
    return path


==> anc/FARL/autorl/reward_execution_evidence.py <==
"""Non-authoritative telemetry for the exact executed reward program.

Instrument only a single scalar accumulator returned by compute_reward.  The
source hypothesis is unchanged; unsupported shapes return the original result
without pretending its named diagnostics are additive reward contributions.
"""
from __future__ import annotations

import ast
import copy
import math


def instrument_accumulator(tree: ast.Module) -> ast.Module | None:
    tree = copy.deepcopy(tree)
    functions = [n for n in tree.body if isinstance(n, ast.FunctionDef) and n.name == "compute_reward"]
    if len(functions) != 1:
        return None
    fn = functions[0]
    returns = [n for n in ast.walk(fn) if isinstance(n, ast.Return)]
    values = [n.value.elts[0] if isinstance(n.value, ast.Tuple) and n.value.elts else n.value for n in returns]
    if not values or any(not isinstance(n, ast.Name) for n in values):
        return None
    names = {n.id for n in values}
    if len(names) != 1:
        return None
    accumulator = names.pop()
    prefix = "_aspire_execution_evidence_"
    if any(isinstance(n, ast.Name) and n.id.startswith(prefix) for n in ast.walk(tree)):
        return None
    trace, previous = prefix + "terms", prefix + "previous"

    class Instrument(ast.NodeTransformer):
        def visit_Assign(self, node):
            if not any(isinstance(t, ast.Name) and t.id == accumulator for t in node.targets):
                return node
            return self.record(node)

        def visit_AugAssign(self, node):
            return self.record(node) if isinstance(node.target, ast.Name) and node.target.id == accumulator else node

        def record(self, node):
            key = f"source_line_{node.lineno}"
            # Copy avoids aliasing an in-place NumPy accumulator. These values
            # never enter candidate memory, observation or subsequent rewards.
            after = ast.parse(
                f"{previous} = {prefix}record({trace}, {previous}, {accumulator}, {key!r})"
            ).body
            return [node, *after]

        def visit_Return(self, node):
            return ast.copy_location(ast.Return(value=ast.Tuple(elts=[node.value, ast.Name(id=trace, ctx=ast.Load())], ctx=ast.Load())), node)

    fn.body = ast.parse(f"{trace} = {{}}\n{previous} = 0.0").body + [item for node in fn.body for item in (
        (lambda transformed: transformed if isinstance(transformed, list) else [transformed])(Instrument().visit(node))
    )]
    return ast.fix_missing_locations(tree)


def record_accumulator(trace, previous, value, key):
    """Telemetry failure must never change a legal reward's execution.

    Intermediate arrays and shape-changing assignments are legal even when the
    final reward is scalar. In that case retain the executed total, not a
    misleading partial decomposition. No second execution of user code occurs.
    """
    import numpy as np
    try:
        current = np.array(value, copy=True)
        if current.size != 1 or np.asarray(previous).size != 1:
            trace["_incomplete"] = True
        elif not trace.get("_incomplete"):
            trace[key] = trace.get(key, 0.0) + float(current.reshape(-1)[0]) - float(np.asarray(previous).reshape(-1)[0])
        return current
    except Exception:
        trace["_incomplete"] = True
        return 0.0


def execution_evidence(result, reward: float, terms=None) -> dict:
    """Keep returned diagnostics separate from measured additive terms."""
    import numpy as np

    def finite_scalars(values):
        output = {}
        if isinstance(values, dict):
            for key, value in list(values.items())[:128]:
                if key in {"memory_updates", "_incomplete"} or isinstance(value, (dict, str)):
                    continue
                try:
                    array = np.asarray(value)
                    if array.size == 1 and math.isfinite(float(array.reshape(-1)[0])):
                        output[str(key)[:160]] = float(array.reshape(-1)[0])
                except (TypeError, ValueError, OverflowError):
                    continue
        return output

    measured = finite_scalars(terms)
    complete = bool(measured) and not (terms or {}).get("_incomplete") and math.isclose(sum(measured.values()), reward, rel_tol=1e-6, abs_tol=1e-7)
    named = finite_scalars(result[1]) if isinstance(result, tuple) and len(result) > 1 else {}
    return {
        "schema_version": "reward_execution_evidence.v1",
        "authority": "diagnostic_only_not_policy_or_reward_input",
        "weighted_contributions": measured if complete else {"executed_program_total": reward},
        "decomposition": "executed_accumulator_updates" if complete else "program_total_only",
        "named_diagnostics_not_additive_terms": named,
        "reward": reward,
    }


==> anc/FARL/autorl/reward_program_compiler.py <==
"""Deterministic reward compiler for AutoRL V9 complete-program lanes.

The compiler accepts a closed-set JSON composition and emits wrapper code.
Legacy programs use the closed primitive JSON DSL.  V9 additionally admits one
complete transition program as an atomic hypothesis. P2 uses the public input
surface; P1/P3 use their legal non-evaluator information surface inside the
same bounded execution sandbox. Stage OMR and held-out Final OMR are filtered
from every executable reward reader.
"""

from __future__ import annotations
import re

import json
from pathlib import Path
from typing import Any, Dict, Iterable, List


KNOWN_FAMILIES = {
    "library_default",
    "weight_only_tune",
    "dense_shaping_linear",
    "action_l2_penalty",
    "alive_bonus",
    "sparse_bonus",
    "stage_gated",
    "constraint_penalty",
    "multi_objective_lex",
    "state_transition",
    "scalar_delta",
    "threshold_crossing",
    "categorical_transition",
    "relation_change",
    "prefix_gated_event",
    "public_transition_program",
    "general_transition_program",
}

EVENT_FAMILIES = {
    "state_transition",
    "scalar_delta",
    "threshold_crossing",
    "categorical_transition",
    "relation_change",
    "prefix_gated_event",
}

_ORACLE_LABEL_TOKENS = (
    "oracle_stage_labels",
    "stage_oracle",
    "oracle_stage_",
    "oracle_stage_omr",
    "stage_omr_oracle",
    "label_plane",
)


def reward_reference_rows(program: Dict[str, Any]) -> List[Dict[str, Any]]:
    """Return every executable reward reference in one canonical flat form.

    Admission, attribution, and compiler callers used to carry separate partial
    flatteners.  In particular they missed ``prefix_gated_event.event.source``
    and ``relation_change.other_source``.  Keep this walker deliberately scoped
    to executable primitive compositions: diagnostic metadata elsewhere in the
    program is not a reward read and must not be mistaken for one.
    """
    rows: List[Dict[str, Any]] = []
    for component_index, raw_component in enumerate(
        (program or {}).get("primitive_compositions", []) or []
    ):
        if not isinstance(raw_component, dict):
            continue
        component = dict(raw_component)
        family = str(component.get("family") or "")
        if family in {"public_transition_program", "general_transition_program"}:
            integrity = component.get("proposal_integrity") or {}
            is_general = family == "general_transition_program"
            rows.append({
                "family": family,
                "component_family": family,
                "component_index": int(component_index),
                "term_index": 0,
                "component_weight": 1.0,
                "reference_path": f"primitive_compositions[{component_index}]",
                "source": (
                    "general_transition[state.observation,next_state.observation,"
                    "state.info,next_state.info,state.native_reward,"
                    "next_state.native_reward,action,step_fraction,candidate_memory]"
                    if is_general else
                    "public_transition[state.observation,next_state.observation,"
                    "action,step_fraction,candidate_memory]"
                ),
                "source_type": family,
                "grounding_tier": component.get("grounding_tier"),
                "proposal_sha256": (
                    integrity.get("proposal_sha256")
                    if isinstance(integrity, dict) else None
                ),
            })
            continue
        terms = component.get("terms") or []
        if isinstance(terms, list) and terms:
            for term_index, raw_term in enumerate(terms):
                if not isinstance(raw_term, dict):
                    continue
                row = dict(raw_term)
                row["family"] = family
                row["component_family"] = family
                row["component_index"] = int(component_index)
                row["term_index"] = int(term_index)
                row["component_weight"] = component.get("weight", 1.0)
                row["reference_path"] = (
                    f"primitive_compositions[{component_index}].terms[{term_index}]"
                )
                rows.append(row)
            continue

        nested_event = component.get("event")
        if isinstance(nested_event, dict):
            row = dict(nested_event)
            # Prefix metadata belongs to the executable nested event and remains
            # visible for provenance without overriding its actual source fields.
            for key in ("atom_id", "parent_atom_ids", "stage_id", "event_id"):
                if row.get(key) is None and component.get(key) is not None:
                    row[key] = component.get(key)
            row["family"] = family
            row["component_family"] = family
            row["event_family"] = nested_event.get("family")
            row["component_index"] = int(component_index)
            row["term_index"] = 0
            row["component_weight"] = component.get("weight", 1.0)
            row["reference_path"] = (
                f"primitive_compositions[{component_index}].event"
            )
            rows.append(row)
            continue

        row = dict(component)
        row["family"] = family
        row["component_family"] = family
        row["component_index"] = int(component_index)
        row["term_index"] = 0
        row["component_weight"] = component.get("weight", 1.0)
        row["reference_path"] = f"primitive_compositions[{component_index}]"
        rows.append(row)
    return rows


def _assert_no_oracle_label_reference(value: Any) -> None:
    text = json.dumps(value, sort_keys=True, default=str).lower()
    for token in _ORACLE_LABEL_TOKENS:
        if token in text:
            raise ValueError(
                f"reward program may not read diagnostic oracle label token {token!r}"
            )


def _diagnostic_only_info_keys(program: Dict[str, Any]) -> List[str]:
    policy = (program or {}).get("reward_information_policy") or {}
    if not isinstance(policy, dict):
        raise ValueError("reward_information_policy must be an object")
    values = policy.get("diagnostic_only_info_keys") or []
    if not isinstance(values, list):
        raise ValueError("diagnostic_only_info_keys must be a list")
    out: List[str] = []
    for value in values:
        key = str(value or "").strip()
        if not key or len(key) > 256:
            raise ValueError("diagnostic-only info keys must be non-empty bounded strings")
        if key not in out:
            out.append(key)
    return out


def _assert_no_diagnostic_info_reference(
    value: Any,
    diagnostic_keys: Iterable[str],
) -> None:
    """Reject explicit reward reads of held-out/stage diagnostic fields.

    Dynamic iteration over the remaining P1/P3 info mapping is safe because the
    compiled runtime filters these keys before constructing GeneralState.  This
    check catches direct legacy/formula/generated-source references early.
    """
    text = str(value or "").lower()
    for raw_key in diagnostic_keys:
        key = str(raw_key or "").strip().lower()
        if not key:
            continue
        quoted = (f"'{key}'", f'"{key}"')
        if text == key or any(token in text for token in quoted):
            raise ValueError(
                f"reward program may not read diagnostic-only info key {raw_key!r}"
            )


class RewardRuntimeInterfaceViolation(ValueError):
    """A reward is not executable on the pinned runtime information surface."""

    def __init__(self, message: str, *, details: Dict[str, Any]):
        self.details = details
        super().__init__(message)


_INFO_LITERAL_RE = re.compile(
    r"info\s*\[\s*(?:'([^']+)'|\"([^\"]+)\")\s*\]"
)
_INFO_ACCESS_RE = re.compile(r"info\s*\[")


def _legacy_literal_info_keys(value: Any) -> tuple[set[str], int]:
    """Return literal info keys and unresolved subscript count in a DSL field."""

    text = str(value or "")
    matches = list(_INFO_LITERAL_RE.finditer(text))
    keys = {str(match.group(1) or match.group(2)) for match in matches}
    return keys, max(0, len(_INFO_ACCESS_RE.findall(text)) - len(matches))


def reward_program_info_accesses(program: Dict[str, Any]) -> Dict[str, Dict[str, Any]]:
    """Inventory every executable info read in complete and legacy programs.

    Legacy wrapper reads use ``get``/expression fallback and are therefore
    optional reads, but a key still has to exist in the current-generation
    ``keys_ever`` inventory; otherwise a typo silently becomes a dead term.
    """

    from autorl.public_reward_program import general_reward_info_accesses

    out: Dict[str, Dict[str, Any]] = {
        side: {
            "required_literal_keys": set(),
            "optional_literal_keys": set(),
            "dynamic_accesses": [],
            "enumerates_mapping": False,
        }
        for side in ("state", "next_state")
    }

    def _optional(value: Any, *sides: str, field: str) -> None:
        keys, dynamic = _legacy_literal_info_keys(value)
        for side in sides:
            out[side]["optional_literal_keys"].update(keys)
            out[side]["dynamic_accesses"].extend(
                {"kind": "legacy_dynamic_subscript", "field": field}
                for _ in range(dynamic)
            )

    for raw in (program or {}).get("primitive_compositions", []) or []:
        if not isinstance(raw, dict):
            continue
        comp = dict(raw)
        family = str(comp.get("family") or "")
        if family == "general_transition_program":
            accesses = general_reward_info_accesses(
                str(comp.get("source_code") or "")
            )
            for side in ("state", "next_state"):
                for key in ("required_literal_keys", "optional_literal_keys"):
                    out[side][key].update(accesses[side].get(key) or [])
                out[side]["dynamic_accesses"].extend(
                    accesses[side].get("dynamic_accesses") or []
                )
                out[side]["enumerates_mapping"] = bool(
                    out[side]["enumerates_mapping"]
                    or accesses[side].get("enumerates_mapping")
                )
            continue
        if family == "dense_shaping_linear":
            for term in comp.get("terms", []) or []:
                if isinstance(term, dict):
                    _optional(
                        term.get("formula") or term.get("source"),
                        "next_state",
                        field="dense_shaping_linear",
                    )
        elif family == "sparse_bonus":
            key = str(comp.get("info_key") or "").strip()
            if key:
                out["next_state"]["optional_literal_keys"].add(key)
        elif family == "stage_gated":
            key = str(comp.get("gate_info_key") or "").strip()
            if key:
                out["next_state"]["optional_literal_keys"].add(key)
            _optional(
                comp.get("source"), "next_state", field="stage_gated.source"
            )
        elif family == "constraint_penalty":
            key = str(comp.get("constraint_info_key") or "").strip()
            if key:
                out["next_state"]["optional_literal_keys"].add(key)
        if family in EVENT_FAMILIES:
            event = comp.get("event") if family == "prefix_gated_event" else comp
            event = event if isinstance(event, dict) else {}
            _optional(
                event.get("source"),
                "state", "next_state",
                field=f"{family}.source",
            )
            if str(event.get("family") or family) == "relation_change":
                _optional(
                    event.get("other_source"),
                    "state", "next_state",
                    field=f"{family}.other_source",
                )
    return {
        side: {
            "required_literal_keys": sorted(row["required_literal_keys"]),
            "optional_literal_keys": sorted(row["optional_literal_keys"]),
            "dynamic_accesses": list(row["dynamic_accesses"]),
            "enumerates_mapping": bool(row["enumerates_mapping"]),
        }
        for side, row in out.items()
    }


def validate_reward_against_runtime_interface(
    program: Dict[str, Any],
    receipt: Dict[str, Any],
    reward_information_policy: Dict[str, Any] | None = None,
) -> Dict[str, Any]:
    """Fail closed on generation-scoped field existence and permission.

    This validates only executability and information authority. It never
    decides whether a legal field or formula is scientifically useful; held-out
    OMR and the hypothesis loop retain that authority.
    """

    spec = normalize_reward_program(dict(program or {}))
    accesses = reward_program_info_accesses(spec)
    policy = dict(spec.get("reward_information_policy") or {})
    policy.update(dict(reward_information_policy or {}))
    diagnostic = {
        str(key) for key in (policy.get("diagnostic_only_info_keys") or [])
        if str(key)
    }
    has_reads = any(
        accesses[side]["required_literal_keys"]
        or accesses[side]["optional_literal_keys"]
        or accesses[side]["dynamic_accesses"]
        or accesses[side]["enumerates_mapping"]
        for side in ("state", "next_state")
    )
    violations: List[Dict[str, Any]] = []
    if has_reads and bool(policy.get("forbid_info_access")):
        violations.append({
            "reason": "reward_information_regime_forbids_info_access",
        })
    if has_reads and not isinstance(receipt, dict):
        receipt = {}
    if has_reads and not receipt:
        violations.append({"reason": "runtime_interface_receipt_missing"})

    schemas = {
        "state": dict((receipt or {}).get("transition_state_info") or {}),
        "next_state": dict((receipt or {}).get("step_info") or {}),
    }
    for side in ("state", "next_state"):
        row = accesses[side]
        schema = schemas[side]
        keys_always = {
            str(key) for key in (
                list(schema.get("keys_always") or [])
                + list(schema.get("declared_keys_always") or [])
            )
        }
        keys_ever = {
            str(key) for key in (
                list(schema.get("keys_ever") or [])
                + list(schema.get("declared_keys_ever") or [])
                + list(schema.get("keys_always") or [])
            )
        }
        required = set(row["required_literal_keys"])
        optional = set(row["optional_literal_keys"])
        forbidden = sorted((required | optional) & diagnostic)
        if forbidden:
            violations.append({
                "reason": "reward_information_policy_forbidden",
                "side": side,
                "keys": forbidden,
            })
        missing_required = sorted(required - keys_always)
        if missing_required:
            violations.append({
                "reason": "required_key_not_always_present",
                "side": side,
                "keys": missing_required,
            })
        missing_optional = sorted(optional - keys_ever)
        if missing_optional:
            violations.append({
                "reason": "optional_key_never_observed_or_declared",
                "side": side,
                "keys": missing_optional,
            })
        if row["dynamic_accesses"]:
            violations.append({
                "reason": "dynamic_info_key_not_statically_auditable",
                "side": side,
                "accesses": list(row["dynamic_accesses"]),
            })

    audit = {
        "schema_version": "v9.reward_runtime_interface_audit.v1",
        "valid": not violations,
        "canonical_interface_hash": (receipt or {}).get(
            "canonical_interface_hash"
        ),
        "accesses": accesses,
        "diagnostic_only_info_keys": sorted(diagnostic),
        "violations": violations,
    }
    if violations:
        raise RewardRuntimeInterfaceViolation(
            "REWARD_RUNTIME_INTERFACE_VIOLATION: "
            + json.dumps(violations, sort_keys=True, default=str),
            details=audit,
        )
    return audit

def _validate_public_source(source: Any, *, field: str = "source") -> None:
    if not isinstance(source, str) or not source.strip():
        raise ValueError(f"event reward requires non-empty public {field}")
    _assert_no_oracle_label_reference(source)
    if not (
        source.startswith("obs[")
        or source.startswith("info[")
    ):
        raise ValueError(
            f"event reward {field} must be a registered public obs/info source"
        )


def normalize_reward_program(spec: Dict[str, Any]) -> Dict[str, Any]:
    """Return a compiler-canonical reward program.

    LLMs occasionally emit semantically clear but non-canonical dense terms,
    e.g. {"parameters": {"info_key": "in_place_reward"}}.  Normalize
    those into the closed DSL instead of silently compiling an empty reward.
    Dense terms may also carry a sandboxed ``formula`` produced by M2's
    derived-atom path; those are left intact and evaluated by the compiled
    wrapper through ``autorl.expression_sandbox``.
    """
    out = dict(spec or {})
    comps = []
    for comp in out.get("primitive_compositions", []) or []:
        c = dict(comp or {})
        fam = c.get("family")
        params = c.get("parameters") if isinstance(c.get("parameters"), dict) else {}
        if fam == "dense_shaping_linear" and not c.get("terms"):
            source = c.get("source") or params.get("source")
            key = (
                c.get("info_key") or c.get("key")
                or params.get("info_key") or params.get("key")
            )
            if not source and key:
                source = f"info['{key}']"
            weight = params.get("weight", params.get("scale", c.get("weight", 1.0)))
            if source:
                c["terms"] = [{"source": source, "weight": weight, "label": key or source}]
        if fam == "sparse_bonus" and not c.get("info_key"):
            key = c.get("key") or params.get("info_key") or params.get("key")
            if key:
                c["info_key"] = key
            if "magnitude" not in c and "magnitude" in params:
                c["magnitude"] = params["magnitude"]
        comps.append(c)
    out["primitive_compositions"] = comps
    return out


def validate_reward_program(spec: Dict[str, Any]) -> None:
    comps = spec.get("primitive_compositions")
    if not isinstance(comps, list) or not comps:
        raise ValueError("reward program requires non-empty primitive_compositions")
    complete_components = [
        comp for comp in comps
        if isinstance(comp, dict)
        and str(comp.get("family") or "") in {
            "public_transition_program", "general_transition_program"
        }
    ]
    if complete_components and len(comps) != 1:
        raise ValueError(
            "a V9 complete transition program is an atomic proposal and may not "
            "be mixed with or lowered into legacy primitives"
        )
    diagnostic_keys = _diagnostic_only_info_keys(spec)
    active_terms = 0
    for i, comp in enumerate(comps):
        fam = comp.get("family")
        if fam not in KNOWN_FAMILIES:
            raise ValueError(f"unknown reward primitive family at #{i}: {fam!r}")
        if "weight" in comp:
            float(comp["weight"])
        if fam == "dense_shaping_linear":
            terms = comp.get("terms")
            if not isinstance(terms, list) or not terms:
                raise ValueError("dense_shaping_linear requires non-empty terms")
            for term in terms:
                if not isinstance(term.get("source"), str) and not isinstance(term.get("formula"), str):
                    raise ValueError("dense_shaping_linear term requires source or formula")
                reference = term.get("formula") or term.get("source")
                _assert_no_oracle_label_reference(reference)
                _assert_no_diagnostic_info_reference(reference, diagnostic_keys)
                float(term.get("weight", 1.0))
                active_terms += 1
        if fam == "sparse_bonus":
            if not comp.get("info_key"):
                raise ValueError("sparse_bonus requires info_key")
            _assert_no_oracle_label_reference(comp.get("info_key"))
            _assert_no_diagnostic_info_reference(
                comp.get("info_key"), diagnostic_keys
            )
            float(comp.get("magnitude", 1.0))
            active_terms += 1
        if fam == "action_l2_penalty":
            float(comp.get("weight", 1.0))
            reduction = str(comp.get("reduction", "sum"))
            if reduction not in ("sum", "mean"):
                raise ValueError("action_l2_penalty reduction must be 'sum' or 'mean'")
            if "normalize_by_bounds" in comp and not isinstance(comp["normalize_by_bounds"], bool):
                raise ValueError("action_l2_penalty normalize_by_bounds must be boolean")
            active_terms += 1
        if fam == "alive_bonus":
            float(comp.get("bonus", 1.0))
            active_terms += 1
        if fam == "public_transition_program":
            if float(comp.get("weight", 1.0)) != 1.0:
                raise ValueError(
                    "public_transition_program may not be externally reweighted; "
                    "the exact proposal must remain atomic"
                )
            from autorl.public_reward_program import (
                validate_public_transition_component,
            )

            validate_public_transition_component(comp)
            active_terms += 1
        if fam == "general_transition_program":
            if float(comp.get("weight", 1.0)) != 1.0:
                raise ValueError(
                    "general_transition_program may not be externally reweighted; "
                    "the exact proposal must remain atomic"
                )
            from autorl.public_reward_program import (
                validate_general_transition_component,
            )

            # P1/P3 may use legal environment-facing info, but Stage/Final OMR
            # remain diagnostic/control-plane evidence.
            # Reuse the established token firewall here so the general-program
            # escape hatch cannot directly name an oracle stage label.
            _assert_no_oracle_label_reference(comp.get("source_code"))
            _assert_no_diagnostic_info_reference(
                comp.get("source_code"), diagnostic_keys
            )
            validate_general_transition_component(comp)
            active_terms += 1
        if fam == "stage_gated":
            if not isinstance(comp.get("source"), str) or not str(
                comp.get("source")
            ).strip():
                raise ValueError("stage_gated requires an explicit non-empty source")
            _assert_no_oracle_label_reference(comp.get("gate_info_key"))
            _assert_no_oracle_label_reference(comp.get("source"))
            _assert_no_diagnostic_info_reference(
                comp.get("gate_info_key"), diagnostic_keys
            )
            _assert_no_diagnostic_info_reference(
                comp.get("source"), diagnostic_keys
            )
        if fam == "constraint_penalty":
            _assert_no_oracle_label_reference(comp.get("constraint_info_key"))
            _assert_no_diagnostic_info_reference(
                comp.get("constraint_info_key"), diagnostic_keys
            )
        if fam in ("library_default", "weight_only_tune", "stage_gated", "constraint_penalty", "multi_objective_lex"):
            active_terms += 1
        if fam in EVENT_FAMILIES:
            event = comp.get("event") if fam == "prefix_gated_event" else comp
            if not isinstance(event, dict):
                raise ValueError(f"{fam} requires an event object")
            event_family = str(event.get("family") or fam)
            if event_family == "prefix_gated_event":
                raise ValueError("nested prefix_gated_event is not allowed")
            if event_family not in EVENT_FAMILIES - {"prefix_gated_event"}:
                raise ValueError(f"unknown nested event family: {event_family}")
            _validate_public_source(event.get("source"), field="source")
            _assert_no_diagnostic_info_reference(
                event.get("source"), diagnostic_keys
            )
            if event_family == "threshold_crossing":
                float(event["threshold"])
                if str(event.get("direction") or "increase") not in {"increase", "decrease"}:
                    raise ValueError("threshold_crossing direction must be increase/decrease")
            elif event_family == "categorical_transition":
                if "from_value" not in event or "to_value" not in event:
                    raise ValueError(
                        "categorical_transition requires from_value and to_value"
                    )
            elif event_family == "relation_change":
                _validate_public_source(
                    event.get("other_source"), field="other_source"
                )
                _assert_no_diagnostic_info_reference(
                    event.get("other_source"), diagnostic_keys
                )
                if str(event.get("relation") or "lt") not in {
                    "lt", "le", "gt", "ge", "distance_decrease",
                }:
                    raise ValueError("unsupported relation_change relation")
            if fam == "prefix_gated_event":
                requires = comp.get("requires_event_ids")
                if not isinstance(requires, list) or not requires:
                    raise ValueError(
                        "prefix_gated_event requires non-empty requires_event_ids"
                    )
            if not str(comp.get("event_id") or "").strip():
                raise ValueError(f"{fam} requires event_id for replayable state")
            float(comp.get("magnitude", comp.get("weight", 1.0)))
            active_terms += 1
    if active_terms <= 0:
        raise ValueError("reward program has no executable reward terms")


def compile_reward_program(spec: Dict[str, Any]) -> str:
    spec = normalize_reward_program(spec)
    validate_reward_program(spec)
    encoded = json.dumps(spec, sort_keys=True)
    return f'''"""Compiled AutoRL v2 reward wrapper.

Generated deterministically from a reward primitive JSON spec. Do not edit by
hand; change the JSON hypothesis and recompile.
"""

import json
import gymnasium as gym
import numpy as np
from autorl.expression_sandbox import compile_formula, SandboxObsIndexError
from autorl.public_reward_program import (
    build_general_reward_callable,
    build_public_reward_callable,
    episode_horizon,
    evaluate_general_reward,
    evaluate_public_reward,
    make_general_state,
    make_public_state,
)

REWARD_PROGRAM_SPEC = json.loads({encoded!r})
_DIAGNOSTIC_ONLY_INFO_KEYS = frozenset(
    str(_key) for _key in (
        REWARD_PROGRAM_SPEC.get("reward_information_policy", {{}}).get(
            "diagnostic_only_info_keys", []
        ) or []
    )
)
_FORMULA_CACHE = {{}}
_PUBLIC_REWARD = None
_GENERAL_REWARD = None
for _component in REWARD_PROGRAM_SPEC.get("primitive_compositions", []):
    if _component.get("family") == "public_transition_program":
        _PUBLIC_REWARD = build_public_reward_callable(_component["source_code"])
    elif _component.get("family") == "general_transition_program":
        _GENERAL_REWARD = build_general_reward_callable(_component["source_code"])


def _value_from_source(obs, info, source):
    source = str(source)
    if source.startswith("obs[") and source.endswith("]"):
        idx = int(source[4:-1])
        _arr = np.asarray(obs)
        if idx < 0 or idx >= _arr.shape[0]:
            raise SandboxObsIndexError(
                "obs index " + str(idx) + " out of bounds for obs dim "
                + str(int(_arr.shape[0]))
            )
        return float(_arr[idx])
    if source.startswith("info["):
        key = source.split("[", 1)[1].split("]", 1)[0].strip("'\\\"")
        try:
            return float(info.get(key, 0.0))
        except Exception:
            return 0.0
    return 0.0


def _training_info(info):
    """Remove evaluator/control-plane labels from every reward reader."""
    return {{
        key: value for key, value in dict(info or {{}}).items()
        if str(key) not in _DIAGNOSTIC_ONLY_INFO_KEYS
    }}


def _event_signal(event, prev_obs, obs, prev_info, info):
    fam = str(event.get("family") or "state_transition")
    source = event.get("source")
    before = _value_from_source(prev_obs, prev_info, source)
    after = _value_from_source(obs, info, source)
    eps = float(event.get("epsilon", 1e-9))
    if fam == "scalar_delta":
        delta = after - before
        return delta if str(event.get("direction") or "increase") == "increase" else -delta
    if fam == "threshold_crossing":
        threshold = float(event.get("threshold"))
        if str(event.get("direction") or "increase") == "decrease":
            return float(before > threshold >= after)
        return float(before < threshold <= after)
    if fam == "categorical_transition":
        return float(
            np.isclose(before, float(event.get("from_value")), atol=eps)
            and np.isclose(after, float(event.get("to_value")), atol=eps)
        )
    if fam == "relation_change":
        other = event.get("other_source")
        before_other = _value_from_source(prev_obs, prev_info, other)
        after_other = _value_from_source(obs, info, other)
        relation = str(event.get("relation") or "lt")
        if relation == "distance_decrease":
            return float(abs(after - after_other) + eps < abs(before - before_other))
        ops = {{
            "lt": lambda a, b: a < b,
            "le": lambda a, b: a <= b,
            "gt": lambda a, b: a > b,
            "ge": lambda a, b: a >= b,
        }}
        fn = ops[relation]
        return float((not fn(before, before_other)) and fn(after, after_other))
    # state_transition: generic signed change, optionally exact endpoints.
    if "from_value" in event and "to_value" in event:
        return float(
            np.isclose(before, float(event.get("from_value")), atol=eps)
            and np.isclose(after, float(event.get("to_value")), atol=eps)
        )
    delta = after - before
    return float(delta > eps) if str(event.get("direction") or "increase") == "increase" else float(delta < -eps)


def _value_from_formula(obs, info, formula):
    formula = str(formula or "")
    if not formula:
        return 0.0
    try:
        cf = _FORMULA_CACHE.get(formula)
        if cf is None:
            cf = compile_formula(formula)
            _FORMULA_CACHE[formula] = cf
        return float(cf.evaluate(obs, info or {{}}))
    except SandboxObsIndexError:
        # V4.3 Bug-5(c): a runtime obs-index OOB is a coordinate-space contract
        # violation (build-time validation should have rejected it). Fail loudly
        # instead of silently zeroing the term — a silent 0.0 would corrupt the
        # shaped-reward sum invisibly. A missing info[...] key is still 0.0.
        raise
    except Exception:
        return 0.0


class AutoRLRewardProgramWrapper(gym.Wrapper):
    def __init__(self, env):
        super().__init__(env)
        self._stage_gate_state = {{}}
        self._event_state = {{}}
        self._prev_obs = None
        self._prev_info = {{}}
        self._public_memory = {{}}
        self._general_memory = {{}}
        self._prev_native_reward = 0.0
        self._episode_step = 0
        self._episode_horizon = episode_horizon(env)
        self.last_reward_execution_evidence = {{}}

    def reset(self, **kwargs):
        self._stage_gate_state = {{}}
        self._event_state = {{}}
        self._public_memory = {{}}
        self._general_memory = {{}}
        self._prev_native_reward = 0.0
        self._episode_step = 0
        self.last_reward_execution_evidence = {{}}
        out = self.env.reset(**kwargs)
        if isinstance(out, tuple):
            self._prev_obs = np.asarray(out[0]).copy()
            self._prev_info = dict(out[1] or {{}}) if len(out) > 1 else {{}}
        else:
            self._prev_obs = np.asarray(out).copy()
            self._prev_info = {{}}
        return out

    def step(self, action):
        obs, reward, terminated, truncated, info = self.env.step(action)
        native_reward = float(reward)
        shaped = 0.0
        gate_open = True
        prev_obs = self._prev_obs if self._prev_obs is not None else np.asarray(obs)
        prev_info = dict(self._prev_info or {{}})
        training_prev_info = _training_info(prev_info)
        training_info = _training_info(info)
        next_episode_step = self._episode_step + 1
        executed_terms = {{}}
        named_diagnostics = {{}}
        decomposition = "executed_primitive_deltas"
        for component_index, comp in enumerate(REWARD_PROGRAM_SPEC.get("primitive_compositions", [])):
            component_before = shaped
            fam = comp.get("family")
            weight = float(comp.get("weight", 1.0))
            if fam in ("library_default", "weight_only_tune"):
                shaped += weight * native_reward
            elif fam == "dense_shaping_linear":
                for term in comp.get("terms", []):
                    term_weight = weight * float(term.get("weight", 1.0))
                    if term.get("formula"):
                        shaped += term_weight * _value_from_formula(obs, training_info, term.get("formula"))
                    else:
                        shaped += term_weight * _value_from_source(obs, training_info, term.get("source"))
            elif fam == "action_l2_penalty":
                action_array = np.asarray(action, dtype=float)
                if bool(comp.get("normalize_by_bounds", False)):
                    try:
                        low = np.asarray(self.action_space.low, dtype=float)
                        high = np.asarray(self.action_space.high, dtype=float)
                        scale = np.maximum(np.abs(low), np.abs(high))
                        scale = np.where(np.isfinite(scale) & (scale > 1e-12), scale, 1.0)
                        action_array = action_array / scale
                    except Exception:
                        pass
                squared_action = np.square(action_array)
                reduction = str(comp.get("reduction", "sum"))
                action_cost = (
                    float(np.mean(squared_action))
                    if reduction == "mean" and squared_action.size
                    else float(np.sum(squared_action))
                )
                shaped -= weight * action_cost
            elif fam == "alive_bonus":
                if not terminated:
                    shaped += weight * float(comp.get("bonus", 1.0))
            elif fam == "public_transition_program":
                if _PUBLIC_REWARD is None:
                    raise RuntimeError("validated V9 public reward callable is missing")
                public_state = make_public_state(
                    prev_obs,
                    self._episode_step / float(self._episode_horizon),
                    self._public_memory,
                )
                public_next_state = make_public_state(
                    obs,
                    next_episode_step / float(self._episode_horizon),
                    self._public_memory,
                )
                public_execution = evaluate_public_reward(
                    _PUBLIC_REWARD,
                    public_state,
                    action,
                    public_next_state,
                )
                shaped += public_execution.reward
                self._public_memory.update(public_execution.memory_updates)
                executed_terms.update((public_execution.diagnostic_evidence or {{}}).get("weighted_contributions") or {{}})
                named_diagnostics.update((public_execution.diagnostic_evidence or {{}}).get("named_diagnostics_not_additive_terms") or {{}})
                decomposition = (public_execution.diagnostic_evidence or {{}}).get("decomposition", "program_total_only")
            elif fam == "general_transition_program":
                if _GENERAL_REWARD is None:
                    raise RuntimeError("validated V9 general reward callable is missing")
                general_state = make_general_state(
                    prev_obs,
                    training_prev_info,
                    self._prev_native_reward,
                    self._episode_step / float(self._episode_horizon),
                    self._general_memory,
                )
                general_next_state = make_general_state(
                    obs,
                    training_info,
                    native_reward,
                    next_episode_step / float(self._episode_horizon),
                    self._general_memory,
                )
                general_execution = evaluate_general_reward(
                    _GENERAL_REWARD,
                    general_state,
                    action,
                    general_next_state,
                )
                shaped += general_execution.reward
                self._general_memory.update(general_execution.memory_updates)
                executed_terms.update((general_execution.diagnostic_evidence or {{}}).get("weighted_contributions") or {{}})
                named_diagnostics.update((general_execution.diagnostic_evidence or {{}}).get("named_diagnostics_not_additive_terms") or {{}})
                decomposition = (general_execution.diagnostic_evidence or {{}}).get("decomposition", "program_total_only")
            elif fam == "sparse_bonus":
                key = comp.get("info_key")
                if bool(training_info.get(key, False)):
                    shaped += weight * float(comp.get("magnitude", 1.0))
            elif fam == "stage_gated":
                key = comp.get("gate_info_key")
                if gate_open:
                    shaped += weight * _value_from_source(
                        obs, training_info, comp.get("source")
                    )
                if key:
                    reached = bool(training_info.get(key, False))
                    self._stage_gate_state[key] = bool(self._stage_gate_state.get(key, False) or reached)
                    gate_open = gate_open and self._stage_gate_state[key]
            elif fam == "constraint_penalty":
                key = comp.get("constraint_info_key")
                ok = bool(training_info.get(key, True)) if key else True
                shaped += weight * (native_reward if ok else -float(comp.get("penalty", 1.0)))
            elif fam == "multi_objective_lex":
                shaped += weight * native_reward
            elif fam in {sorted(EVENT_FAMILIES)!r}:
                event = comp.get("event") if fam == "prefix_gated_event" else comp
                event = dict(event or {{}})
                event.setdefault("family", event.get("family") or (
                    "state_transition" if fam == "prefix_gated_event" else fam
                ))
                requirements = list(comp.get("requires_event_ids") or [])
                eligible = all(bool(self._event_state.get(eid, False)) for eid in requirements)
                signal = _event_signal(
                    event, prev_obs, obs, training_prev_info, training_info
                )
                fired = bool(signal > 0.0)
                event_id = str(comp.get("event_id"))
                if eligible and fired:
                    shaped += weight * float(comp.get("magnitude", 1.0)) * float(signal)
                    self._event_state[event_id] = True
                else:
                    self._event_state.setdefault(event_id, False)
            if fam not in ("public_transition_program", "general_transition_program"):
                executed_terms["component_%s_%s" % (component_index, fam)] = shaped - component_before
        self._prev_obs = np.asarray(obs).copy()
        self._prev_info = dict(info or {{}})
        self._prev_native_reward = native_reward
        self._episode_step = next_episode_step
        # Side-channel only: do not insert diagnostics into env info, where
        # another reward or representation could accidentally consume them.
        self.last_reward_execution_evidence = {{
            "schema_version": "reward_execution_evidence.v1",
            "authority": "diagnostic_only_not_policy_or_reward_input",
            "weighted_contributions": executed_terms,
            "named_diagnostics_not_additive_terms": named_diagnostics,
            "decomposition": decomposition, "reward": float(shaped),
        }}
        return obs, float(shaped), terminated, truncated, info


def wrap_env(env):
    return AutoRLRewardProgramWrapper(env)
'''


def write_compiled_reward(spec: Dict[str, Any], out_path: str | Path) -> Path:
    out = Path(out_path)
    out.parent.mkdir(parents=True, exist_ok=True)
    code = compile_reward_program(spec)
    compile(code, str(out), "exec")
    out.write_text(code, encoding="utf-8")
    return out


==> anc/FARL/autorl/runtime_information_policy.py <==
"""Task-agnostic authority for non-trainable runtime information fields.

Runtime receipts answer whether an info key mechanically exists.  They do not
grant a learner permission to consume evaluation labels.  This module projects
explicit diagnostic/evaluation contracts already attached to ``PipelineState``
onto one small policy shared by reward and observation admission.

No key names, environment ids, observation coordinates, or task thresholds are
inferred here.  A field is excluded only when an upstream contract explicitly
marks it as diagnostic/evaluation-only.
"""

from __future__ import annotations

from typing import Any, Dict, Mapping, MutableSet


def _mapping(value: Any) -> Mapping[str, Any]:
    return value if isinstance(value, Mapping) else {}


def _add_explicit_keys(value: Any, out: MutableSet[str]) -> None:
    """Collect only explicit diagnostic declarations from a contract tree."""

    if isinstance(value, Mapping):
        for raw in value.get("diagnostic_only_info_keys") or []:
            key = str(raw or "").strip()
            if key:
                out.add(key)
        oracle_key = str(value.get("oracle_info_key") or "").strip()
        if oracle_key and (
            str(value.get("stage_reward_eligibility") or "").lower()
            == "diagnostic_only"
            or value.get("allow_stage_reward") is False
        ):
            out.add(oracle_key)
        for child in value.values():
            _add_explicit_keys(child, out)
    elif isinstance(value, (list, tuple)):
        for child in value:
            _add_explicit_keys(child, out)


def runtime_information_policy_from_state(state: Any) -> Dict[str, Any]:
    """Return explicit evaluation-plane exclusions for any task/regime.

    The function deliberately consumes provenance and typed contracts rather
    than environment names or semantic key-name heuristics.  It is therefore a
    permission projection, not a reward/representation hypothesis rule.
    """

    diagnostic: set[str] = set()
    memory = _mapping(getattr(state, "pipeline_memory", None))
    for name, value in memory.items():
        label = str(name or "")
        if (
            label.endswith("_full_info_contract")
            or label.endswith("_information_policy")
            or label in {
                "runtime_information_policy",
                "public_task_theory_scaffold",
            }
        ):
            _add_explicit_keys(value, diagnostic)

    goal_spec = getattr(state, "goal_spec", None)
    semantics = _mapping(getattr(goal_spec, "info_dim_semantics", None))
    for raw_key, raw_meta in semantics.items():
        key = str(raw_key or "").strip()
        meta = _mapping(raw_meta)
        risk_tags = {str(tag) for tag in (meta.get("risk_tags") or [])}
        if key and (
            bool(meta.get("diagnostic_only"))
            or bool(meta.get("is_success_metric"))
            or str(meta.get("source_type") or "").lower() == "eval"
            or "external_eval_signal" in risk_tags
            or "external_stage_omr_oracle" in risk_tags
        ):
            diagnostic.add(key)

    provenance = getattr(getattr(state, "manifest", None), "env_provenance", None)
    forbid_info_access = bool(
        getattr(provenance, "is_raw_sim_env", False)
    )
    return {
        "schema_version": "autorl.runtime_information_policy.v1",
        "diagnostic_only_info_keys": sorted(diagnostic),
        "forbid_info_access": forbid_info_access,
        "authority": "explicit_contracts_only_no_key_name_inference",
    }


def merge_runtime_information_policy(
    base: Mapping[str, Any] | None,
    state: Any,
) -> Dict[str, Any]:
    """Union an artifact policy with the state authority without weakening it."""

    merged = dict(base or {})
    keys = {
        str(value)
        for value in (merged.get("diagnostic_only_info_keys") or [])
        if str(value)
    }
    state_policy = runtime_information_policy_from_state(state)
    keys.update(
        state_policy["diagnostic_only_info_keys"]
    )
    merged.update({
        "schema_version": "autorl.runtime_information_policy.v1",
        "diagnostic_only_info_keys": sorted(keys),
        "forbid_info_access": bool(
            merged.get("forbid_info_access")
            or state_policy.get("forbid_info_access")
        ),
        "authority": "artifact_union_explicit_state_contracts",
    })
    return merged


==> anc/FARL/autorl/runtime_interface_contract.py <==
"""Runtime-observed environment interface receipts.

The receipt is deliberately mechanical: it records the observation/action
spaces and the keys/types actually returned by reset()/step().  It contains no
task-specific semantics.  Complete P1/P3 reward programs use the in-memory
transition samples for pre-training execution; persisted hashes isolate search
generations and checkpoint lineages when M1 changes the executable interface.
"""

from __future__ import annotations

import hashlib
import json
import os
import shutil
import tempfile
import uuid
from contextlib import contextmanager
from datetime import datetime, timezone
from pathlib import Path
from typing import Any, Dict, Iterator, List, Mapping, Optional, Tuple

import numpy as np


RECEIPT_FILENAME = "runtime_interface_contract.v1.json"
LATEST_GENERATION_FILENAME = "runtime_interface_generation.latest.v1.json"
SOURCE_AUTHORITY_FILENAME = "environment_source_authority.v1.json"
SOURCE_AUTHORITY_VIOLATIONS_FILENAME = (
    "environment_source_authority_violations.v1.jsonl"
)
GENERATION_ROOT_DIRNAME = "runtime_interface_generations"
GENERATION_RECEIPT_FILENAME = "interface_generation_receipt.v1.json"

SOURCE_AUTHORITY_EXPERIMENT_IMMUTABLE = "experiment_supplied_immutable"
SOURCE_AUTHORITY_CONTROLLER_MUTABLE = "controller_mutable"
SOURCE_AUTHORITIES = {
    SOURCE_AUTHORITY_EXPERIMENT_IMMUTABLE,
    SOURCE_AUTHORITY_CONTROLLER_MUTABLE,
}


class RuntimeInterfaceMismatch(RuntimeError):
    """A stack was authored against a different canonical M1 interface."""


class SourceAuthorityViolation(RuntimeInterfaceMismatch):
    """A controller attempted to change an experiment-bound source identity."""


class InterfaceGenerationCommitError(RuntimeError):
    """The canonical interface transaction could not be committed safely."""


def _now() -> str:
    return datetime.now(timezone.utc).isoformat()


def _canonical_json_bytes(value: Mapping[str, Any]) -> bytes:
    return json.dumps(
        dict(value), sort_keys=True, separators=(",", ":"), default=str
    ).encode("utf-8")


def _sha256_bytes(value: bytes) -> str:
    return "sha256:" + hashlib.sha256(value).hexdigest()


def _sha256_json(value: Mapping[str, Any]) -> str:
    return _sha256_bytes(_canonical_json_bytes(value))


def _atomic_bytes(path: Path, payload: bytes) -> None:
    path.parent.mkdir(parents=True, exist_ok=True)
    fd, tmp_name = tempfile.mkstemp(
        prefix=path.name + ".", suffix=".tmp", dir=str(path.parent)
    )
    try:
        with os.fdopen(fd, "wb") as handle:
            handle.write(payload)
            handle.flush()
            os.fsync(handle.fileno())
        os.replace(tmp_name, path)
    finally:
        try:
            if os.path.exists(tmp_name):
                os.unlink(tmp_name)
        except Exception:
            pass


def _atomic_json(path: Path, payload: Mapping[str, Any]) -> None:
    _atomic_bytes(
        path,
        json.dumps(
            dict(payload), indent=2, sort_keys=True, default=str
        ).encode("utf-8"),
    )


def _read_json(path: Path) -> Dict[str, Any]:
    try:
        payload = json.loads(path.read_text(encoding="utf-8"))
        return payload if isinstance(payload, dict) else {}
    except Exception:
        return {}


def _read_latest_generation_pointer(root: Path) -> Dict[str, Any]:
    path = root / LATEST_GENERATION_FILENAME
    latest = _read_json(path)
    if path.exists() and not latest:
        raise RuntimeInterfaceMismatch(
            "RUNTIME_INTERFACE_GENERATION_POINTER_INVALID: unreadable or "
            "non-object latest pointer"
        )
    return latest


@contextmanager
def _interface_commit_lock(run_dir: Path) -> Iterator[None]:
    """Serialize interface commits without imposing a worker read lock."""

    import fcntl

    path = run_dir / ".runtime_interface_generation.lock"
    path.parent.mkdir(parents=True, exist_ok=True)
    with path.open("a+b") as handle:
        fcntl.flock(handle.fileno(), fcntl.LOCK_EX)
        try:
            yield
        finally:
            fcntl.flock(handle.fileno(), fcntl.LOCK_UN)


def _append_jsonl(path: Path, payload: Mapping[str, Any]) -> None:
    path.parent.mkdir(parents=True, exist_ok=True)
    line = json.dumps(
        dict(payload), sort_keys=True, default=str, separators=(",", ":")
    ) + "\n"
    with path.open("a", encoding="utf-8") as handle:
        handle.write(line)
        handle.flush()
        os.fsync(handle.fileno())


def _record_authority_violation(root: Path, **payload: Any) -> None:
    _append_jsonl(
        root / SOURCE_AUTHORITY_VIOLATIONS_FILENAME,
        {"schema_version": "autorl.source_authority_violation.v1", "at": _now(), **payload},
    )


def _sha256_file(path: Optional[Path]) -> Optional[str]:
    if path is None or not path.exists():
        return None
    digest = hashlib.sha256()
    with path.open("rb") as handle:
        for chunk in iter(lambda: handle.read(1024 * 1024), b""):
            digest.update(chunk)
    return "sha256:" + digest.hexdigest()


def runtime_adapter_sha256(path: Optional[str | Path]) -> Optional[str]:
    """Public helper used to avoid re-probing an unchanged live adapter."""

    return _sha256_file(Path(path) if path is not None else None)


def _space_contract(space: Any) -> Dict[str, Any]:
    out: Dict[str, Any] = {"type": type(space).__name__}
    shape = getattr(space, "shape", None)
    if shape is not None:
        out["shape"] = [int(value) for value in tuple(shape)]
    dtype = getattr(space, "dtype", None)
    if dtype is not None:
        out["dtype"] = str(dtype)
    n = getattr(space, "n", None)
    if isinstance(n, (int, np.integer)):
        out["n"] = int(n)
    spaces = getattr(space, "spaces", None)
    if isinstance(spaces, Mapping):
        out["spaces"] = {
            str(key): _space_contract(value) for key, value in spaces.items()
        }
    elif isinstance(spaces, (list, tuple)):
        out["spaces"] = [_space_contract(value) for value in spaces]
    return out


def _value_contract(value: Any) -> Dict[str, Any]:
    array = np.asarray(value) if isinstance(value, (np.ndarray, np.generic)) else None
    if array is not None:
        return {
            "type": type(value).__name__,
            "dtype": str(array.dtype),
            "shape": [int(item) for item in array.shape],
        }
    if isinstance(value, (bool, int, float, str)) or value is None:
        return {"type": type(value).__name__}
    if isinstance(value, Mapping):
        return {"type": "mapping", "keys": sorted(str(k) for k in value)}
    if isinstance(value, (list, tuple)):
        return {"type": type(value).__name__, "length": len(value)}
    return {"type": type(value).__name__}


def _schema(samples: List[Mapping[str, Any]]) -> Dict[str, Any]:
    if not samples:
        return {
            "sample_count": 0,
            "keys_ever": [],
            "keys_always": [],
            "keys_optional": [],
            "value_contracts": {},
        }
    key_sets = [{str(key) for key in sample} for sample in samples]
    union = set().union(*key_sets)
    intersection = set(key_sets[0]).intersection(*key_sets[1:])
    contracts: Dict[str, List[Dict[str, Any]]] = {}
    for sample in samples:
        for key, value in sample.items():
            row = _value_contract(value)
            bucket = contracts.setdefault(str(key), [])
            if row not in bucket:
                bucket.append(row)
    return {
        "sample_count": len(samples),
        "keys_ever": sorted(union),
        "keys_always": sorted(intersection),
        "keys_optional": sorted(union - intersection),
        "value_contracts": contracts,
    }


def _canonical_identity(receipt: Mapping[str, Any]) -> Dict[str, Any]:
    return {
        "schema_version": "autorl.runtime_interface_identity.v1",
        "adapter_sha256": receipt.get("adapter_sha256"),
        "observation_space": receipt.get("observation_space"),
        "action_space": receipt.get("action_space"),
        "reset_info": receipt.get("reset_info"),
        "transition_state_info": receipt.get("transition_state_info"),
        "step_info": receipt.get("step_info"),
    }


def canonical_interface_hash(receipt: Mapping[str, Any]) -> str:
    payload = json.dumps(
        _canonical_identity(receipt),
        sort_keys=True,
        separators=(",", ":"),
        default=str,
    ).encode("utf-8")
    return "sha256:" + hashlib.sha256(payload).hexdigest()


def _safe_reset(env: Any, seed: int) -> Tuple[Any, Mapping[str, Any]]:
    try:
        out = env.reset(seed=seed)
    except TypeError:
        out = env.reset()
    if not (isinstance(out, tuple) and len(out) == 2):
        raise RuntimeError("runtime interface probe: reset() did not return (obs, info)")
    obs, info = out
    if not isinstance(info, Mapping):
        raise RuntimeError("runtime interface probe: reset info is not a mapping")
    return obs, info


def _sample_action(space: Any, index: int) -> Any:
    # Seed when supported so the receipt is reproducible without assuming a
    # particular action-space family.
    try:
        space.seed(17_171 + int(index))
    except Exception:
        pass
    return space.sample()


def capture_runtime_interface_contract(
    env: Any,
    *,
    adapter_path: Optional[str | Path] = None,
    steps: int = 5,
    reset_seed: int = 17_171,
) -> Tuple[Dict[str, Any], List[Dict[str, Any]]]:
    """Probe a fresh/base env and return a receipt plus real transitions.

    The caller owns ``env``.  We reset once more before returning so probing
    never leaves a training environment in a partially consumed episode.
    """

    adapter = Path(adapter_path) if adapter_path is not None else None
    obs, info = _safe_reset(env, reset_seed)
    reset_infos: List[Mapping[str, Any]] = [dict(info)]
    state_infos: List[Mapping[str, Any]] = []
    step_infos: List[Mapping[str, Any]] = []
    transitions: List[Dict[str, Any]] = []
    before_obs = np.asarray(obs).copy()
    before_info: Mapping[str, Any] = dict(info)
    before_native_reward = 0.0
    episode_start = True
    sample_steps = max(1, int(steps))
    for index in range(sample_steps):
        action = _sample_action(env.action_space, index)
        result = env.step(action)
        if not (isinstance(result, tuple) and len(result) == 5):
            raise RuntimeError("runtime interface probe: step() did not return a 5-tuple")
        after_obs, reward, terminated, truncated, after_info = result
        if not isinstance(after_info, Mapping):
            raise RuntimeError("runtime interface probe: step info is not a mapping")
        state_infos.append(dict(before_info))
        step_infos.append(dict(after_info))
        transitions.append({
            "observation": np.asarray(before_obs).copy(),
            "info": dict(before_info),
            "native_reward": float(before_native_reward),
            "step_fraction": float(index) / float(sample_steps),
            "action": np.asarray(action).copy() if isinstance(action, np.ndarray) else action,
            "next_observation": np.asarray(after_obs).copy(),
            "next_info": dict(after_info),
            "next_native_reward": float(reward),
            "next_step_fraction": float(index + 1) / float(sample_steps),
            "episode_start": bool(episode_start),
        })
        episode_start = False
        before_obs = np.asarray(after_obs).copy()
        before_info = dict(after_info)
        before_native_reward = float(reward)
        if bool(terminated) or bool(truncated):
            obs, info = _safe_reset(env, reset_seed + index + 1)
            reset_infos.append(dict(info))
            before_obs = np.asarray(obs).copy()
            before_info = dict(info)
            before_native_reward = 0.0
            episode_start = True

    receipt: Dict[str, Any] = {
        "schema_version": "autorl.runtime_interface_contract.v1",
        "adapter_sha256": _sha256_file(adapter),
        "observation_space": _space_contract(env.observation_space),
        "action_space": _space_contract(env.action_space),
        "reset_info": _schema(reset_infos),
        "transition_state_info": _schema(state_infos),
        "step_info": _schema(step_infos),
        "probe_transition_count": len(transitions),
        "evidence_policy": "actual_reset_and_step_outputs_no_fabricated_info_keys",
    }
    receipt["canonical_interface_hash"] = canonical_interface_hash(receipt)
    try:
        _safe_reset(env, reset_seed)
    except Exception:
        pass
    return receipt, transitions


def _enum_value(value: Any) -> Any:
    return getattr(value, "value", value)


def source_identity_from_manifest(manifest: Any) -> Dict[str, Any]:
    """Build a task-agnostic identity for the environment source.

    Identity records origin, not performance or inferred task semantics.  It
    intentionally contains no environment-name allowlist.  An immutable
    authority freezes this mapping; a controller-mutable authority may replace
    it only through :func:`commit_canonical_interface`.
    """

    provenance = getattr(manifest, "env_provenance", None)
    data_path_value = getattr(provenance, "data_path", None)
    data_path = Path(data_path_value) if data_path_value else None
    data_sha256 = _sha256_file(data_path) if data_path is not None else None
    return {
        "schema_version": "autorl.environment_source_identity.v1",
        "logical_env_id": str(getattr(manifest, "env_id", "") or ""),
        "source_category": str(
            _enum_value(getattr(manifest, "env_source", None))
            or getattr(provenance, "source_category", "")
            or ""
        ),
        "library_binding": getattr(provenance, "library_id", None),
        "problem_class": getattr(provenance, "problem_class", None),
        "task_data_sha256": data_sha256,
    }


def source_authority_from_manifest(manifest: Any) -> str:
    """Select authority from provenance, never from an environment name.

    Sources whose dynamics are intentionally synthesized are mutable scientific
    hypotheses.  Library/raw/structured/API sources are experiment-bound: the
    controller may version or repair their adapter, but cannot silently replace
    their source identity with a generated environment.
    """

    provenance = getattr(manifest, "env_provenance", None)
    generated = bool(
        getattr(manifest, "needs_mdp_design", False)
        or getattr(provenance, "is_generated_mdp", False)
    )
    return (
        SOURCE_AUTHORITY_CONTROLLER_MUTABLE
        if generated
        else SOURCE_AUTHORITY_EXPERIMENT_IMMUTABLE
    )


def load_environment_source_authority(run_dir: str | Path) -> Dict[str, Any]:
    return _read_json(Path(run_dir) / SOURCE_AUTHORITY_FILENAME)


def _resolve_pointer_path(root: Path, value: Any) -> Optional[Path]:
    raw = str(value or "").strip()
    if not raw:
        return None
    path = Path(raw)
    return path if path.is_absolute() else root / path


def _parent_run_dir(root: Path) -> Optional[Path]:
    try:
        active = _read_json(root / "active_stack.json")
        isolation = active.get("parallel_worker_isolation") or {}
        parent_ref = isolation.get("parent_run_dir")
        return Path(parent_ref) if parent_ref else None
    except Exception:
        return None


def current_interface_generation_tuple(run_dir: str | Path) -> Dict[str, Any]:
    """Return the immutable worker compatibility tuple for the current commit.

    ``receipt_sha256`` and ``adapter_sha256`` are hashes of the exact persisted
    bytes (with a ``sha256:`` prefix), matching worker-local verification.
    """

    root = Path(run_dir)
    latest = _read_latest_generation_pointer(root)
    if latest:
        adapter_path = _resolve_pointer_path(root, latest.get("adapter_path"))
        receipt_path = _resolve_pointer_path(root, latest.get("receipt_path"))
        if adapter_path is None or receipt_path is None:
            raise RuntimeInterfaceMismatch(
                "RUNTIME_INTERFACE_GENERATION_POINTER_INVALID: missing paths"
            )
        observed_adapter = _sha256_file(adapter_path)
        observed_receipt = _sha256_file(receipt_path)
        if observed_adapter != latest.get("adapter_sha256"):
            raise RuntimeInterfaceMismatch(
                "RUNTIME_INTERFACE_GENERATION_POINTER_INVALID: adapter digest mismatch"
            )
        if observed_receipt != latest.get("receipt_sha256"):
            raise RuntimeInterfaceMismatch(
                "RUNTIME_INTERFACE_GENERATION_POINTER_INVALID: receipt digest mismatch"
            )
        return {
            "generation_id": int(latest.get("generation_id", 0) or 0),
            "canonical_interface_hash": latest.get("canonical_interface_hash"),
            "receipt_sha256": observed_receipt,
            "adapter_sha256": observed_adapter,
            "adapter_path": str(adapter_path),
            "receipt_path": str(receipt_path),
            "generation_receipt_path": str(
                _resolve_pointer_path(root, latest.get("generation_receipt_path"))
                or ""
            ),
            "source_identity_sha256": latest.get("source_identity_sha256"),
            "commit_id": latest.get("commit_id"),
        }

    # Backward-compatible migration view for pre-transaction runs.  It is not
    # an append-only generation and therefore has no commit_id.
    receipt_path = root / RECEIPT_FILENAME
    receipt = _read_json(receipt_path)
    if receipt:
        generation = _read_json(root / "search_generation.v1.json")
        adapter_path = root / "env_adapter.py"
        return {
            "generation_id": int(generation.get("generation_id", 0) or 0),
            "canonical_interface_hash": receipt.get("canonical_interface_hash"),
            "receipt_sha256": _sha256_file(receipt_path),
            "adapter_sha256": _sha256_file(adapter_path),
            "adapter_path": str(adapter_path),
            "receipt_path": str(receipt_path),
            "generation_receipt_path": "",
            "source_identity_sha256": None,
            "commit_id": None,
        }
    parent = _parent_run_dir(root)
    if parent is not None and parent != root:
        return current_interface_generation_tuple(parent)
    return {}


def _snapshot_files(paths: List[Path]) -> Dict[Path, Optional[bytes]]:
    snapshots: Dict[Path, Optional[bytes]] = {}
    for path in paths:
        try:
            snapshots[path] = path.read_bytes() if path.exists() else None
        except Exception:
            snapshots[path] = None
    return snapshots


def _restore_files(snapshots: Mapping[Path, Optional[bytes]]) -> None:
    for path, payload in snapshots.items():
        if payload is None:
            try:
                path.unlink(missing_ok=True)
            except Exception:
                pass
        else:
            _atomic_bytes(path, payload)


def _relative_to_root(path: Path, root: Path) -> str:
    try:
        return str(path.relative_to(root))
    except ValueError:
        return str(path)


def _reconcile_interface_generation_mirrors_locked(
    root: Path, latest: Mapping[str, Any]
) -> List[str]:
    """Recover mutable compatibility mirrors from the committed bundle.

    A process kill may occur after one mirror was replaced but before the
    latest pointer was published. The pointer and immutable bundle are commit
    truth; mirrors are repairable caches. A legacy generation reservation
    ``(latest+1, hash=None)`` is intentionally preserved for migration.
    """

    if not latest:
        return []
    current = current_interface_generation_tuple(root)
    bundle_adapter = Path(str(current["adapter_path"]))
    bundle_receipt = Path(str(current["receipt_path"]))
    generation_receipt_path = Path(
        str(current.get("generation_receipt_path") or "")
    )
    generation_receipt = _read_json(generation_receipt_path)
    if not generation_receipt:
        raise RuntimeInterfaceMismatch(
            "RUNTIME_INTERFACE_GENERATION_POINTER_INVALID: unreadable "
            "generation receipt"
        )

    repaired: List[str] = []
    root_adapter = root / "env_adapter.py"
    if _sha256_file(root_adapter) != current.get("adapter_sha256"):
        _atomic_bytes(root_adapter, bundle_adapter.read_bytes())
        repaired.append("env_adapter.py")
    root_receipt = root / RECEIPT_FILENAME
    if _sha256_file(root_receipt) != current.get("receipt_sha256"):
        _atomic_bytes(root_receipt, bundle_receipt.read_bytes())
        repaired.append(RECEIPT_FILENAME)

    search_path = root / "search_generation.v1.json"
    search = _read_json(search_path)
    search_generation = int(search.get("generation_id", 0) or 0)
    latest_generation = int(current.get("generation_id", 0) or 0)
    reserved_legacy_generation = bool(
        search_generation == latest_generation + 1
        and search.get("canonical_interface_hash") in (None, "")
    )
    search_matches = bool(
        search_generation == latest_generation
        and search.get("canonical_interface_hash")
        == current.get("canonical_interface_hash")
        and search.get("adapter_sha256") == current.get("adapter_sha256")
        and search.get("receipt_sha256") == current.get("receipt_sha256")
        and search.get("interface_commit_id") == current.get("commit_id")
    )
    if not search_matches and not reserved_legacy_generation:
        search.setdefault("schema_version", "search_generation.v1")
        search.setdefault("history", []).append({
            "at": _now(),
            "event": "mirror_recovered_from_committed_interface_pointer",
            "discarded_generation_id": search.get("generation_id"),
            "discarded_canonical_interface_hash": search.get(
                "canonical_interface_hash"
            ),
            "restored_generation_id": latest_generation,
            "restored_interface_commit_id": current.get("commit_id"),
        })
        search.update({
            "generation_id": latest_generation,
            "canonical_interface_hash": current.get(
                "canonical_interface_hash"
            ),
            "adapter_sha256": current.get("adapter_sha256"),
            "receipt_sha256": current.get("receipt_sha256"),
            "source_identity_sha256": current.get(
                "source_identity_sha256"
            ),
            "interface_commit_id": current.get("commit_id"),
            "updated_at": _now(),
        })
        _atomic_json(search_path, search)
        repaired.append("search_generation.v1.json")

    authority_path = root / SOURCE_AUTHORITY_FILENAME
    authority = _read_json(authority_path)
    authority_matches = bool(
        authority.get("latest_commit_id") == current.get("commit_id")
        and authority.get("latest_generation_id") == latest_generation
        and authority.get("latest_adapter_sha256")
        == current.get("adapter_sha256")
        and authority.get("source_identity_sha256")
        == current.get("source_identity_sha256")
    )
    if not authority_matches:
        authority.setdefault(
            "schema_version", "autorl.environment_source_authority.v1"
        )
        authority.setdefault("established_at", _now())
        authority.setdefault("history", []).append({
            "at": _now(),
            "event": "mirror_recovered_from_committed_interface_pointer",
            "discarded_latest_commit_id": authority.get("latest_commit_id"),
            "restored_latest_commit_id": current.get("commit_id"),
        })
        authority.update({
            "source_authority": generation_receipt.get("source_authority"),
            "adapter_authority": generation_receipt.get("adapter_authority"),
            "source_identity": dict(
                generation_receipt.get("source_identity") or {}
            ),
            "source_identity_sha256": current.get(
                "source_identity_sha256"
            ),
            "latest_generation_id": latest_generation,
            "latest_commit_id": current.get("commit_id"),
            "latest_adapter_sha256": current.get("adapter_sha256"),
            "latest_canonical_interface_hash": current.get(
                "canonical_interface_hash"
            ),
            "updated_at": _now(),
        })
        _atomic_json(authority_path, authority)
        repaired.append(SOURCE_AUTHORITY_FILENAME)
    return repaired


def reconcile_interface_generation_mirrors(
    run_dir: str | Path,
) -> List[str]:
    """Public restart hook for fail-closed crash recovery."""

    root = Path(run_dir)
    with _interface_commit_lock(root):
        latest = _read_latest_generation_pointer(root)
        return _reconcile_interface_generation_mirrors_locked(root, latest)


def commit_canonical_interface(
    run_dir: str | Path,
    *,
    candidate_adapter_path: str | Path,
    receipt: Mapping[str, Any],
    source_identity: Mapping[str, Any],
    source_authority: str,
    actor: str,
    reason: str,
    force_generation_advance: bool = False,
    search_reset_request: Optional[Mapping[str, Any]] = None,
) -> Dict[str, Any]:
    """Atomically publish an authorized executable-interface generation.

    The latest pointer is the sole visibility boundary.  Adapter, runtime
    receipt and append-only generation receipt are immutable inside the bundle.
    Mutable compatibility mirrors are rolled back if any pre-publication step
    fails.  Hypotheses keep their authored generation; a generation mismatch is
    the invalidation fence, so no multi-file status rewrite can tear the commit.
    """

    root = Path(run_dir)
    candidate = Path(candidate_adapter_path)
    authority = str(source_authority or "").strip()
    if authority not in SOURCE_AUTHORITIES:
        raise ValueError(f"unsupported source_authority: {authority!r}")
    if not candidate.exists() or not candidate.is_file():
        raise FileNotFoundError(f"candidate adapter not found: {candidate}")
    if not str(actor or "").strip() or not str(reason or "").strip():
        raise ValueError("actor and reason must be non-empty")

    root.mkdir(parents=True, exist_ok=True)
    adapter_bytes = candidate.read_bytes()
    adapter_sha256 = _sha256_bytes(adapter_bytes)
    normalized_identity = json.loads(
        json.dumps(dict(source_identity), sort_keys=True, default=str)
    )
    source_identity_sha256 = _sha256_json(normalized_identity)
    candidate_receipt = dict(receipt)
    captured_adapter_sha = candidate_receipt.get("adapter_sha256")
    if captured_adapter_sha and captured_adapter_sha != adapter_sha256:
        raise InterfaceGenerationCommitError(
            "candidate receipt was captured from different adapter bytes: "
            f"receipt={captured_adapter_sha} candidate={adapter_sha256}"
        )
    candidate_receipt["adapter_sha256"] = adapter_sha256
    candidate_receipt["canonical_interface_hash"] = canonical_interface_hash(
        candidate_receipt
    )
    canonical_hash = candidate_receipt["canonical_interface_hash"]

    from autorl.hypothesis_bank import HypothesisBank

    with _interface_commit_lock(root):
        latest_path = root / LATEST_GENERATION_FILENAME
        authority_path = root / SOURCE_AUTHORITY_FILENAME
        search_path = root / "search_generation.v1.json"
        root_adapter_path = root / "env_adapter.py"
        root_receipt_path = root / RECEIPT_FILENAME
        current_latest = _read_latest_generation_pointer(root)
        if current_latest:
            _reconcile_interface_generation_mirrors_locked(
                root, current_latest
            )
        if search_reset_request is not None:
            request = dict(search_reset_request)
            previous = _read_json(_resolve_pointer_path(
                root, (current_latest or {}).get("generation_receipt_path")
            )) if current_latest else {}
            bound = previous.get("search_reset_request") or {}
            if (not force_generation_advance or not request.get("request_id")
                    or not request.get("source_canonical_interface_hash")):
                raise InterfaceGenerationCommitError("SEARCH_RESET_REQUEST_IDENTITY_REQUIRED")
            if bound == request:
                result = current_interface_generation_tuple(root)
                result.update({"no_op": True, "generation_changed": False,
                               "reset_request_id": request["request_id"]})
                return result
            if (not current_latest
                    or request.get("source_generation_id") != current_latest.get("generation_id")
                    or request.get("source_canonical_interface_hash") != current_latest.get("canonical_interface_hash")):
                raise InterfaceGenerationCommitError("SEARCH_RESET_SOURCE_IDENTITY_CHANGED")
        current_authority = _read_json(authority_path)

        if current_authority:
            established_authority = str(
                current_authority.get("source_authority") or ""
            )
            established_identity_hash = str(
                current_authority.get("source_identity_sha256") or ""
            )
            established_adapter_sha = str(
                current_authority.get("latest_adapter_sha256")
                or (
                    current_latest.get("adapter_sha256") if current_latest else ""
                )
                or ""
            )
            if established_authority != authority:
                _record_authority_violation(
                    root,
                    code="SOURCE_AUTHORITY_CHANGE_FORBIDDEN",
                    established_authority=established_authority,
                    requested_authority=authority,
                    established_source_identity_sha256=established_identity_hash,
                    requested_source_identity_sha256=source_identity_sha256,
                    actor=str(actor),
                    reason=str(reason),
                )
                raise SourceAuthorityViolation(
                    "SOURCE_AUTHORITY_CHANGE_FORBIDDEN: "
                    f"established={established_authority} requested={authority}"
                )
            if (
                established_authority
                == SOURCE_AUTHORITY_EXPERIMENT_IMMUTABLE
                and established_identity_hash != source_identity_sha256
            ):
                _record_authority_violation(
                    root,
                    code="SOURCE_IDENTITY_DRIFT_FORBIDDEN",
                    established_authority=established_authority,
                    established_source_identity_sha256=established_identity_hash,
                    requested_source_identity_sha256=source_identity_sha256,
                    established_adapter_sha256=established_adapter_sha,
                    requested_adapter_sha256=adapter_sha256,
                    actor=str(actor),
                    reason=str(reason),
                )
                raise SourceAuthorityViolation(
                    "SOURCE_IDENTITY_DRIFT_FORBIDDEN: experiment-bound source "
                    f"expected={established_identity_hash} "
                    f"observed={source_identity_sha256}"
                )
            if (
                established_authority
                == SOURCE_AUTHORITY_EXPERIMENT_IMMUTABLE
                and established_adapter_sha
                and established_adapter_sha != adapter_sha256
            ):
                _record_authority_violation(
                    root,
                    code="ADAPTER_DRIFT_FORBIDDEN",
                    established_authority=established_authority,
                    established_source_identity_sha256=established_identity_hash,
                    requested_source_identity_sha256=source_identity_sha256,
                    established_adapter_sha256=established_adapter_sha,
                    requested_adapter_sha256=adapter_sha256,
                    actor=str(actor),
                    reason=str(reason),
                )
                raise SourceAuthorityViolation(
                    "ADAPTER_DRIFT_FORBIDDEN: experiment-bound adapter "
                    f"expected={established_adapter_sha} observed={adapter_sha256}"
                )

        bank = HypothesisBank(root)
        search_generation, search_hash = bank.current_generation_contract()
        latest_generation = int(
            current_latest.get("generation_id", search_generation)
            if current_latest
            else search_generation
        )
        if (
            current_latest
            and current_latest.get("canonical_interface_hash") == canonical_hash
            and current_latest.get("adapter_sha256") == adapter_sha256
            and current_latest.get("source_identity_sha256")
            == source_identity_sha256
            and int(search_generation) == int(latest_generation)
            and str(search_hash or "") == str(canonical_hash)
            and not bool(force_generation_advance)
        ):
            result = current_interface_generation_tuple(root)
            result.update({"no_op": True, "generation_changed": False})
            return result

        previous_hash = (
            current_latest.get("canonical_interface_hash")
            if current_latest
            else search_hash
        )
        if bool(force_generation_advance):
            if (
                search_generation > latest_generation
                and search_hash in (None, "", canonical_hash)
            ):
                new_generation = search_generation
            else:
                new_generation = max(search_generation, latest_generation) + 1
        elif previous_hash in (None, ""):
            new_generation = search_generation
        elif (
            search_generation > latest_generation
            and search_hash in (None, "", canonical_hash)
        ):
            # A legacy RESET_GENERATION may have reserved the next id before
            # the adapter transaction. Bind it; never increment twice.
            new_generation = search_generation
        else:
            new_generation = max(search_generation, latest_generation) + 1

        invalidated_ids = (
            bank.interface_generation_invalidation_set(latest_generation)
            if int(new_generation) != int(latest_generation)
            else []
        )
        commit_id = uuid.uuid4().hex
        generation_root = root / GENERATION_ROOT_DIRNAME
        generation_root.mkdir(parents=True, exist_ok=True)
        stage_dir = Path(
            tempfile.mkdtemp(prefix=".txn-", dir=str(generation_root))
        )
        final_dir = generation_root / (
            f"generation_{new_generation:06d}_{commit_id[:12]}"
        )
        bundle_adapter = final_dir / "env_adapter.py"
        bundle_receipt = final_dir / RECEIPT_FILENAME
        bundle_generation_receipt = final_dir / GENERATION_RECEIPT_FILENAME

        stored_receipt = dict(candidate_receipt)
        stored_receipt["interface_generation_id"] = int(new_generation)
        stored_receipt["interface_commit_id"] = commit_id
        receipt_bytes = json.dumps(
            stored_receipt, indent=2, sort_keys=True, default=str
        ).encode("utf-8")
        receipt_sha256 = _sha256_bytes(receipt_bytes)
        generation_receipt = {
            "schema_version": "autorl.interface_generation_receipt.v1",
            "commit_id": commit_id,
            "committed_at": _now(),
            "generation_id": int(new_generation),
            "previous_generation_id": (
                int(latest_generation) if current_latest else None
            ),
            "canonical_interface_hash": canonical_hash,
            "previous_canonical_interface_hash": previous_hash,
            "adapter_sha256": adapter_sha256,
            "receipt_sha256": receipt_sha256,
            "source_identity": normalized_identity,
            "source_identity_sha256": source_identity_sha256,
            "source_authority": authority,
            "adapter_authority": (
                "immutable_after_initial_commit"
                if authority == SOURCE_AUTHORITY_EXPERIMENT_IMMUTABLE
                else "controller_versioned"
            ),
            "actor": str(actor),
            "reason": str(reason),
            "invalidated_hypothesis_ids": invalidated_ids,
            "visibility_rule": "latest_pointer_is_the_only_commit_boundary",
        }
        if search_reset_request is not None:
            generation_receipt["search_reset_request"] = dict(search_reset_request)

        _atomic_bytes(stage_dir / "env_adapter.py", adapter_bytes)
        _atomic_bytes(stage_dir / RECEIPT_FILENAME, receipt_bytes)
        _atomic_json(
            stage_dir / GENERATION_RECEIPT_FILENAME, generation_receipt
        )
        os.replace(stage_dir, final_dir)

        authority_payload = dict(current_authority) if current_authority else {
            "schema_version": "autorl.environment_source_authority.v1",
            "established_at": _now(),
            "history": [],
        }
        authority_payload.update({
            "source_authority": authority,
            "adapter_authority": (
                "immutable_after_initial_commit"
                if authority == SOURCE_AUTHORITY_EXPERIMENT_IMMUTABLE
                else "controller_versioned"
            ),
            "latest_adapter_sha256": adapter_sha256,
            "latest_canonical_interface_hash": canonical_hash,
            "source_identity": normalized_identity,
            "source_identity_sha256": source_identity_sha256,
            "latest_generation_id": int(new_generation),
            "latest_commit_id": commit_id,
            "updated_at": _now(),
        })
        authority_payload.setdefault("history", []).append({
            "at": _now(),
            "commit_id": commit_id,
            "generation_id": int(new_generation),
            "source_identity_sha256": source_identity_sha256,
            "actor": str(actor),
            "reason": str(reason),
        })
        latest_payload = {
            "schema_version": "autorl.runtime_interface_generation_pointer.v1",
            "commit_id": commit_id,
            "generation_id": int(new_generation),
            "canonical_interface_hash": canonical_hash,
            "receipt_sha256": receipt_sha256,
            "adapter_sha256": adapter_sha256,
            "source_identity_sha256": source_identity_sha256,
            "adapter_path": _relative_to_root(bundle_adapter, root),
            "receipt_path": _relative_to_root(bundle_receipt, root),
            "generation_receipt_path": _relative_to_root(
                bundle_generation_receipt, root
            ),
            "committed_at": _now(),
        }

        mutable_paths = [
            root_adapter_path,
            root_receipt_path,
            search_path,
            authority_path,
            latest_path,
        ]
        snapshots = _snapshot_files(mutable_paths)
        try:
            _atomic_bytes(root_adapter_path, adapter_bytes)
            _atomic_bytes(root_receipt_path, receipt_bytes)
            bank.commit_interface_generation(
                generation_id=int(new_generation),
                canonical_interface_hash=canonical_hash,
                adapter_sha256=adapter_sha256,
                receipt_sha256=receipt_sha256,
                source_identity_sha256=source_identity_sha256,
                commit_id=commit_id,
                reason=str(reason),
                expected_previous_generation_id=search_generation,
                expected_previous_hash=search_hash,
                invalidated_hypothesis_ids=invalidated_ids,
            )
            _atomic_json(authority_path, authority_payload)
            # Publish last. Readers of the generation tuple cannot observe a
            # partially staged generation.
            _atomic_json(latest_path, latest_payload)
        except Exception as exc:
            _restore_files(snapshots)
            try:
                shutil.rmtree(final_dir)
            except Exception:
                pass
            raise InterfaceGenerationCommitError(
                f"canonical interface transaction rolled back: {exc}"
            ) from exc

        result = current_interface_generation_tuple(root)
        result.update({
            "no_op": False,
            "generation_changed": bool(
                current_latest
                and int(new_generation) != int(latest_generation)
            ),
        })
        if search_reset_request is not None:
            result["reset_request_id"] = search_reset_request["request_id"]
        return result


def reset_search_generation_atomically(
    run_dir: str | Path, *, actor: str, reason: str,
    request: Optional[Mapping[str, Any]] = None,
) -> Dict[str, Any]:
    """Start a clean scientific search generation on the same interface.

    This is the controller-facing replacement for a bare
    ``HypothesisBank.reset_generation``.  Even when adapter/schema bytes are
    unchanged, the explicit reset receives one append-only generation receipt
    and one atomic compatibility pointer; it never leaves an unbound search ID.
    """

    root = Path(run_dir)
    current = current_interface_generation_tuple(root)
    authority = load_environment_source_authority(root)
    if not current or not authority:
        raise InterfaceGenerationCommitError(
            "cannot reset search generation before canonical interface and "
            "source authority are committed"
        )
    receipt = load_runtime_interface_contract(root)
    return commit_canonical_interface(
        root,
        candidate_adapter_path=Path(str(current["adapter_path"])),
        receipt=receipt,
        source_identity=dict(authority.get("source_identity") or {}),
        source_authority=str(authority.get("source_authority") or ""),
        actor=actor,
        reason=reason,
        force_generation_advance=True,
        search_reset_request=({key: request.get(key) for key in (
            "request_id", "source_generation_id", "source_canonical_interface_hash"
        )} if request is not None else None),
    )


def persist_runtime_interface_contract(
    run_dir: str | Path, receipt: Mapping[str, Any]
) -> Path:
    """Legacy pre-transaction writer used only for migration/test fixtures."""

    root = Path(run_dir)
    if (root / LATEST_GENERATION_FILENAME).exists():
        raise InterfaceGenerationCommitError(
            "direct runtime receipt persistence is forbidden after an "
            "interface generation has been committed"
        )
    path = root / RECEIPT_FILENAME
    path.parent.mkdir(parents=True, exist_ok=True)
    payload = dict(receipt)
    payload["canonical_interface_hash"] = canonical_interface_hash(payload)
    fd, tmp_name = tempfile.mkstemp(
        prefix=path.name + ".", suffix=".tmp", dir=str(path.parent)
    )
    try:
        with os.fdopen(fd, "w", encoding="utf-8") as handle:
            json.dump(payload, handle, indent=2, sort_keys=True, default=str)
        os.replace(tmp_name, path)
    finally:
        try:
            if os.path.exists(tmp_name):
                os.unlink(tmp_name)
        except Exception:
            pass
    return path


def load_runtime_interface_contract(run_dir: str | Path) -> Dict[str, Any]:
    root = Path(run_dir)
    latest = _read_latest_generation_pointer(root)
    if latest:
        # Validate exact bundle bytes before returning the contract.  A corrupt
        # pointer is never allowed to degrade into "no receipt" (which would
        # disable the fail-closed runtime gate).
        current = current_interface_generation_tuple(root)
        receipt_path = Path(str(current.get("receipt_path") or ""))
        payload = _read_json(receipt_path)
        if not payload:
            raise RuntimeInterfaceMismatch(
                "RUNTIME_INTERFACE_GENERATION_POINTER_INVALID: unreadable receipt"
            )
        if payload.get("canonical_interface_hash") != current.get(
            "canonical_interface_hash"
        ):
            raise RuntimeInterfaceMismatch(
                "RUNTIME_INTERFACE_GENERATION_POINTER_INVALID: canonical hash mismatch"
            )
        return payload
    path = root / RECEIPT_FILENAME
    try:
        payload = json.loads(path.read_text(encoding="utf-8"))
        return payload if isinstance(payload, dict) else {}
    except Exception:
        pass
    # Older long-lived parents do not know about the new receipt filename when
    # staging breadth worker dirs.  Their active_stack isolation metadata still
    # names the parent run, so newly spawned children can inherit the canonical
    # receipt without restarting or mutating the parent's in-memory scheduler.
    try:
        active = json.loads(
            (root / "active_stack.json").read_text(encoding="utf-8")
        )
        isolation = active.get("parallel_worker_isolation") or {}
        parent_ref = isolation.get("parent_run_dir")
        if parent_ref:
            parent_path = Path(parent_ref) / RECEIPT_FILENAME
            payload = json.loads(parent_path.read_text(encoding="utf-8"))
            return payload if isinstance(payload, dict) else {}
    except Exception:
        pass
    return {}


def assert_env_matches_canonical_receipt(
    env: Any, run_dir: str | Path, *, adapter_path: Optional[str | Path] = None
) -> None:
    """Reject a stale stack adapter before policy/checkpoint construction."""

    receipt = load_runtime_interface_contract(run_dir)
    if not receipt:
        return
    observed_adapter_sha = _sha256_file(
        Path(adapter_path) if adapter_path is not None else None
    )
    expected_adapter_sha = receipt.get("adapter_sha256")
    violations: List[str] = []
    if expected_adapter_sha and observed_adapter_sha != expected_adapter_sha:
        violations.append(
            f"adapter_sha256 expected={expected_adapter_sha} observed={observed_adapter_sha}"
        )
    observed_obs = _space_contract(env.observation_space)
    observed_action = _space_contract(env.action_space)
    if observed_obs != receipt.get("observation_space"):
        violations.append("observation_space_changed")
    if observed_action != receipt.get("action_space"):
        violations.append("action_space_changed")
    if violations:
        raise RuntimeInterfaceMismatch(
            "RUNTIME_INTERFACE_MISMATCH: " + "; ".join(violations)
        )


def ensure_initial_canonical_interface(
    run_dir: str | Path,
    *,
    manifest: Any,
    env: Any,
    actor: str = "pipeline_m2_boundary",
    reason: str = "ensure canonical interface before M2",
    probe_steps: int = 5,
) -> Dict[str, Any]:
    """Bootstrap a manual-state run once, or verify its existing commit.

    M1 normally owns the first canonical commit. Some generic experiment
    drivers construct PipelineState directly from an externally supplied
    adapter and therefore enter the core pipeline at M2. This boundary hook
    gives those runs the same transaction without granting them a re-signing
    path: once a latest pointer exists, its source identity, authority, adapter
    bytes and live spaces are verified read-only.
    """

    root = Path(run_dir)
    if manifest is None or env is None:
        raise InterfaceGenerationCommitError(
            "M2_CANONICAL_INTERFACE_INPUT_MISSING: manifest and env are required"
        )
    adapter_path = root / "env_adapter.py"
    latest_path = root / LATEST_GENERATION_FILENAME
    if latest_path.is_file():
        repaired = reconcile_interface_generation_mirrors(root)
        current = current_interface_generation_tuple(root)
        authority = load_environment_source_authority(root)
        observed_identity = source_identity_from_manifest(manifest)
        observed_identity_sha = _sha256_json(observed_identity)
        observed_authority = source_authority_from_manifest(manifest)
        expected_identity_sha = str(
            current.get("source_identity_sha256") or ""
        )
        expected_authority = str(authority.get("source_authority") or "")
        if observed_authority != expected_authority:
            _record_authority_violation(
                root,
                code="UNCOMMITTED_SOURCE_AUTHORITY_DRIFT",
                established_authority=expected_authority,
                requested_authority=observed_authority,
                established_source_identity_sha256=expected_identity_sha,
                requested_source_identity_sha256=observed_identity_sha,
                actor=str(actor),
                reason=str(reason),
            )
            raise SourceAuthorityViolation(
                "UNCOMMITTED_SOURCE_AUTHORITY_DRIFT: existing canonical "
                f"authority={expected_authority} observed={observed_authority}"
            )
        if observed_identity_sha != expected_identity_sha:
            _record_authority_violation(
                root,
                code="UNCOMMITTED_SOURCE_IDENTITY_DRIFT",
                established_authority=expected_authority,
                requested_authority=observed_authority,
                established_source_identity_sha256=expected_identity_sha,
                requested_source_identity_sha256=observed_identity_sha,
                actor=str(actor),
                reason=str(reason),
            )
            raise SourceAuthorityViolation(
                "UNCOMMITTED_SOURCE_IDENTITY_DRIFT: existing canonical "
                f"source={expected_identity_sha} observed={observed_identity_sha}"
            )
        assert_env_matches_canonical_receipt(
            env, root, adapter_path=adapter_path
        )
        return {
            **current,
            "no_op": True,
            "generation_changed": False,
            "bootstrap_created": False,
            "repaired_mirrors": repaired,
        }

    if not adapter_path.is_file():
        raise InterfaceGenerationCommitError(
            f"M2_CANONICAL_ADAPTER_MISSING: {adapter_path}"
        )

    receipt, _ = capture_runtime_interface_contract(
        env,
        adapter_path=adapter_path,
        steps=max(1, int(probe_steps)),
    )
    committed = commit_canonical_interface(
        root,
        candidate_adapter_path=adapter_path,
        receipt=receipt,
        source_identity=source_identity_from_manifest(manifest),
        source_authority=source_authority_from_manifest(manifest),
        actor=str(actor),
        reason=str(reason),
    )
    committed["bootstrap_created"] = not bool(committed.get("no_op"))
    return committed


==> anc/FARL/autorl/scientific_execution_contract.py <==
"""Keep a preregistered scientific axis and its executable actuators aligned.

This contract changes neither experimental outcomes nor resource authority.
Restart reconciliation archives the exact old live request before revising its
routing; completed evidence and append-only decision journals remain untouched.
"""
from __future__ import annotations

import copy
import hashlib
import json


AXIS_DIRECTIVES = {
    "algorithm": ("M3",),
    "reward": ("M4", "M4_WEIGHT"),
    "representation": ("M2B", "GCOS"),
    "task": ("M2B",),
    "exploration": ("M_EXPLORE",),
    "fidelity": ("M5_EXTEND",),
}
AXIS_ALIASES = {"algo": "algorithm", "obs_schema": "representation", "observation": "representation"}


def matched_axis_directives(axes, proposed=()):
    """The selected axis owns routing; other diagnostic opinions are not orders."""
    normalized = list(dict.fromkeys(AXIS_ALIASES.get(str(axis), str(axis)) for axis in axes))
    unknown = [axis for axis in normalized if axis not in AXIS_DIRECTIVES]
    if not normalized or unknown:
        raise ValueError("scientific_axis_not_executable:" + ",".join(unknown or ["missing"]))
    allowed = {directive for axis in normalized for directive in AXIS_DIRECTIVES[axis]}
    selected = list(dict.fromkeys(str(item) for item in proposed if str(item) in allowed))
    for axis in normalized:
        if not any(item in AXIS_DIRECTIVES[axis] for item in selected):
            selected.append(AXIS_DIRECTIVES[axis][0])
    return selected


def _sha(value):
    return "sha256:" + hashlib.sha256(json.dumps(value, sort_keys=True, default=str).encode()).hexdigest()


def reconcile_pending_scientific_execution(state):
    """Memory-only, source-bound routing correction for an unfinished request.

Caller persists the receipt and re-prepares the current portfolio. No existing
worker receipt is reinterpreted as matched execution. Already completed plans,
unknown axes and requests without a matching decision remain unchanged.
"""
    memory = getattr(state, "pipeline_memory", {})
    request = memory.get("next_hypothesis_request") or {}
    decision = memory.get("joint_search_decision") or {}
    receipt = {"schema_version": "scientific_execution_reconciliation.v1", "changes": [], "unresolved": []}
    if not isinstance(request, dict) or request.get("lifecycle_state") not in {"proposed", "issued", "executing"}:
        return receipt
    if request.get("operation") in {"repair_construction_contract", "repair_evidence_contract", "repair_learner_health", "reset_search_generation"}:
        return receipt
    operation = decision.get("hypothesis_operation") or {}
    if not request.get("request_id") or operation.get("request_id") != request.get("request_id"):
        receipt["unresolved"].append("current_request_has_no_source_matching_decision")
        return receipt
    axes = request.get("required_changed_slots") or []
    try:
        directives = matched_axis_directives(axes, request.get("directives") or [])
    except ValueError as exc:
        receipt["unresolved"].append(str(exc))
        return receipt
    canonical_axes = [AXIS_ALIASES.get(str(axis), str(axis)) for axis in axes]
    decision_axes = [AXIS_ALIASES.get(str(axis), str(axis)) for axis in decision.get("changed_axes") or []]
    if set(canonical_axes) != set(decision_axes):
        receipt["unresolved"].append("current_request_and_decision_disagree_on_scientific_axis")
        return receipt
    if (request.get("directives") == directives and operation.get("directives") == directives
            and decision.get("directives") == directives):
        return receipt
    source = {"request": copy.deepcopy(request), "decision": copy.deepcopy(decision)}
    revision = {
        "request_id": request["request_id"], "source_sha256": _sha(source),
        "source": source, "changed_axes": canonical_axes, "directives": directives,
        "reason": "selected_scientific_axis_owns_actuator_routing",
        "execution_claim": False, "requires_portfolio_reprepare": True,
    }
    revision["revision_sha256"] = _sha(revision)
    updated = copy.deepcopy(request)
    updated.update(directives=directives, required_directive=directives[0],
                   execution_contract_revision_sha256=revision["revision_sha256"])
    memory["next_hypothesis_request"] = updated
    updated_decision = copy.deepcopy(decision)
    updated_decision.update(directives=directives, hypothesis_operation=copy.deepcopy(updated),
                            execution_contract_revision_sha256=revision["revision_sha256"])
    for action in updated_decision.get("portfolio_actions") or []:
        if action.get("primary"):
            action["directives"] = list(directives)
    memory["joint_search_decision"] = updated_decision
    memory.setdefault("scientific_execution_reconciliation_history", []).append(revision)
    receipt["changes"].append({key: value for key, value in revision.items() if key != "source"})
    return receipt


==> anc/FARL/autorl/scientific_hparam_matching.py <==
"""Read-only, source-bound matching checks for mixed-learner interventions."""
from __future__ import annotations

import json
import math


def trial_assignment(row):
    return row.get("breadth_assignment") or row.get("assignment") or {}


def actual_frontier_initialization(source):
    """Read the executed helper/course identity, excluding stochastic outcomes."""
    initialization = source.get("training_initialization") or {}
    if "stage_frontier_reset_handoff" not in initialization:
        return None
    handoff = initialization["stage_frontier_reset_handoff"]
    if handoff is None:
        return {"mode": "original_reset"}
    return {
        "mode": handoff.get("initialization_mode"),
        "source_stage_id": handoff.get("source_stage_id"),
        "target_stage_id": handoff.get("target_stage_id"),
        "curriculum": handoff.get("curriculum") or {},
        "runtime_readiness_contract": handoff.get("runtime_readiness_contract") or {},
        "prefix_chain": [{key: row.get(key) for key in (
            "checkpoint_ref", "checkpoint_sha256", "seed", "algo_name",
            "effective_obs_contract_digest",
        )} for row in handoff.get("prefix_chain") or []],
    }


def frontier_group_violations(rows, group):
    """Keep ordinary search free; declared comparisons must match actual routes."""
    rows = [row for row in rows if trial_assignment(row).get("scientific_match_group") == group]
    if not any(
        "scientific_frontier_initialization" in trial_assignment(row)
        or trial_assignment(row).get("frontier_exploration_plan")
        or any((source.get("training_initialization") or {}).get("stage_frontier_reset_handoff")
               for source in row.get("seed_provenance") or [])
        for row in rows
    ):
        return []
    violations, by_seed = [], {}
    for row in rows:
        assignment = trial_assignment(row)
        binding = assignment.get("scientific_frontier_initialization")
        plan = (binding or {}).get("plan")
        sources = row.get("seed_provenance") or []
        if not sources:
            violations.append("missing_executed_frontier_initialization")
        for source in sources:
            signature = actual_frontier_initialization(source)
            seed = source.get("seed")
            if signature is None or seed is None:
                violations.append("missing_executed_frontier_initialization")
                continue
            by_seed.setdefault(seed, []).append(json.dumps(signature, sort_keys=True))
            if isinstance(binding, dict):
                if not plan:
                    valid = signature == {"mode": "original_reset"}
                else:
                    valid = all(signature.get(key) == plan.get(key) for key in (
                        "mode", "source_stage_id", "target_stage_id", "curriculum", "runtime_readiness_contract"))
                    expected = (binding.get("checkpoint_refs_by_seed") or {}).get(str(seed), plan.get("checkpoint_refs") or [])
                    valid = valid and sorted(expected) == sorted(
                        item.get("checkpoint_ref") for item in signature.get("prefix_chain") or [])
                if not valid:
                    violations.append("declared_frontier_initialization_not_executed")
    if any(len(values) != len(rows) or len(set(values)) != 1 for values in by_seed.values()):
        violations.append("unmatched_executed_frontier_initialization")
    return list(dict.fromkeys(violations))


def typed_hparam_group_violations(rows, request, group):
    """Different learner families are not an identical-hyperparameter control."""
    declared = {"algorithm" if axis == "algo" else axis
                for axis in request.get("required_changed_slots") or []}
    if declared != {"algorithm"}:
        return ["algorithm_axis_not_explicitly_declared"]
    violations, by_algorithm = [], {}
    for row in rows:
        assignment = trial_assignment(row)
        if assignment.get("scientific_match_group") != group:
            continue
        proof = assignment.get("scientific_hparam_matching") or {}
        algorithm = str(proof.get("algorithm") or "").upper()
        group_key = (f"{assignment.get('scientific_request_id') or assignment.get('scientific_intervention_id')}"
                     f"::{assignment.get('scientific_intervention_id')}::group{group}")
        key = f"{group_key}::algorithm::{algorithm}"
        base = assignment.get("scientific_matched_base_hyperparams") or {}
        sources = row.get("seed_provenance") or []
        valid = bool(
            algorithm and algorithm != "UNSPECIFIED" and base and sources
            and proof.get("schema_version") == "scientific_hparam_matching.v2"
            and proof.get("match_scope") == "same_algorithm_only"
            and proof.get("cross_algorithm_identical_hparams_claim") is False
            and proof.get("legacy_untyped_cache_reused") is False
            and proof.get("group_key") == group_key
            and proof.get("cache_key") == key
            and assignment.get("scientific_hparam_match_key") == key
        )
        for source in sources:
            execution = source.get("learner_execution_receipt") or {}
            valid = valid and (
                str(source.get("algo_name") or "").upper() == algorithm
                and str(execution.get("algorithm") or "").upper() == algorithm
                and execution.get("status") == "executed_with_receipt"
                and not execution.get("rejected_parameters")
                and set(base) <= set(execution.get("supported_parameters") or [])
            )
        if not valid:
            violations.append(f"missing_or_invalid_typed_hparams_group_{group}")
        by_algorithm.setdefault(algorithm, set()).add(json.dumps(base, sort_keys=True))
    if any(len(values) > 1 for values in by_algorithm.values()):
        violations.append(f"unmatched_within_algorithm_hparams_group_{group}")
    return list(dict.fromkeys(violations))


def verified_paired_seed_values(memory, request, candidates, controls, groups, stage_id):
    """Return actual seed observations only after a complete scheduled receipt.

    A trial average is never expanded into fabricated seed replicates.  Legacy
    HPO-trial repetition remains the caller's fallback when this proof is absent.
    """
    receipt = memory.get("v95_scientific_execution_receipt") or {}
    schedule = (memory.get("last_breadth_portfolio_manifest") or {}).get(
        "scientific_intervention_schedule") or {}
    seeds = receipt.get("paired_seed_ids") or []
    if not (
        receipt.get("schema_version") == "v9.5.scientific_execution_receipt.v1"
        and receipt.get("replication_unit") == "paired_seed"
        and receipt.get("executed") is True
        and len(seeds) >= 2 and all(type(seed) is int for seed in seeds)
        and len(set(seeds)) == len(seeds)
        and receipt.get("request_id") == request.get("request_id")
        and receipt.get("intervention_id") == request.get("intervention_id")
        and receipt.get("request_id") and receipt.get("intervention_id")
        and receipt.get("artifact_fingerprint")
        and schedule.get("artifact_fingerprint") == receipt.get("artifact_fingerprint")
        and schedule.get("execution_receipt") == receipt
        and receipt.get("expected_slot_count") == receipt.get("completed_slot_count")
        and receipt.get("expected_slot_count") == len(receipt.get("slot_receipts") or [])
    ):
        return None
    slots = receipt.get("slot_receipts") or []
    indexed = {}
    for side, rows in (("candidate", candidates), ("control", controls)):
        for row in rows:
            assignment = trial_assignment(row)
            group = assignment.get("scientific_match_group")
            matching_slots = [slot for slot in slots if (
                slot.get("genome_id") == row.get("genome_id")
                and slot.get("match_group") == group
                and slot.get("role") == assignment.get("scientific_intervention_role"))]
            sources = row.get("seed_provenance") or []
            source_seeds = [source.get("seed") for source in sources]
            if not (
                group in groups and len(matching_slots) == 1
                and matching_slots[0].get("completed") is True
                and matching_slots[0].get("requested_seed_ids") == seeds
                and matching_slots[0].get("valid_seed_ids") == seeds
                and assignment.get("scientific_request_id") == receipt.get("request_id")
                and assignment.get("scientific_intervention_id") == receipt.get("intervention_id")
                and row.get("scientific_valid") is True
                and row.get("requested_seed_ids") == seeds
                and row.get("valid_seed_ids") == seeds
                and len(source_seeds) == len(seeds) and set(source_seeds) == set(seeds)
                and row.get("interface_generation_tuple") == receipt.get("interface_generation_tuple")
            ):
                return None
            for source in sources:
                final = source.get("final_omr") or {}
                value = (((source.get("stage_omr") or {}).get("by_stage") or {}).get(
                    stage_id) or {}).get("completion_rate") if stage_id else final.get("score")
                if (final.get("valid") is not True
                        or not isinstance(value, (int, float)) or isinstance(value, bool)
                        or not math.isfinite(value)):
                    return None
                indexed.setdefault((side, group, source["seed"]), []).append(float(value))
    candidate_values, control_values = [], []
    for group in groups:
        for seed in seeds:
            left, right = (indexed.get((side, group, seed)) for side in ("candidate", "control"))
            if not left or not right:
                return None
            candidate_values.append(sum(left) / len(left))
            control_values.append(sum(right) / len(right))
    if len(candidate_values) < 2:
        return None
    return candidate_values, control_values, {
        "replication_unit": "paired_seed", "paired_seed_ids": seeds,
        "request_id": receipt["request_id"], "artifact_fingerprint": receipt["artifact_fingerprint"],
        "evaluation_source": "actual_seed_provenance_not_replicated_trial_means",
    }


==> anc/FARL/autorl/search_rung_transition.py <==
"""One explicitly selected opening wave; subsequent waves use native ASPIRE.

This changes deployment scheduling, not scientific measurements, learner
initialization, hypothesis rules, or the preserved candidate/experience store.
"""
from __future__ import annotations

import copy
import json
from pathlib import Path

from autorl.v2_provenance import atomic_write_json, utc_now


def opening(state):
    value = (getattr(state, "pipeline_memory", {}) or {}).get("search_rung_transition") or {}
    return value if value and value.get("iteration") == int(getattr(state, "pipeline_iteration", -1)) else {}


def rematerialize_selected_recipes(state):
    """Use native registration to re-admit exact paid recipes after a reset.

    The canonical environment must be identical. This never changes source
    worker artifacts, bypasses admission, or credits old scores to the new rung.
    """
    from autorl.breadth_portfolio import MANAGED_SLOTS
    from autorl.v2_runtime import register_candidate
    transition = opening(state)
    current = json.loads((Path(state.run_dir) / "search_generation.v1.json").read_text())
    restored = []
    for row in transition.get("candidates") or []:
        source = Path(row["source_worker_dir"])
        source_interface = json.loads((source / "runtime_interface_contract.v1.json").read_text())
        if source_interface.get("canonical_interface_hash") != current.get("canonical_interface_hash"):
            raise ValueError("historical recipe's canonical environment differs from current input")
        for slot in MANAGED_SLOTS:
            artifact_id = row["genome"]["stack"][slot + "_id"]
            artifact = json.loads((source / "stacks" / slot / f"{artifact_id}.json").read_text())
            result = register_candidate(state, slot=slot, artifact_id=artifact_id,
                spec=artifact["spec"], files={name: source / path for name, path in artifact.get("files", {}).items()},
                created_by={"module": "user_selected_search_rung_transition", "iteration": int(state.pipeline_iteration),
                            "source_payload_receipt": row["payload_receipt"]}, make_active=False)
            if result["id"] != artifact_id:
                raise ValueError("selected recipe spec changed during current-generation registration")
            restored.append({"slot": slot, "artifact_id": artifact_id,
                             "source_worker_dir": str(source), "spec_sha": result["spec_sha"],
                             "current_generation": result["generation_id"]})
    return restored


def prepare_opening_portfolio(state):
    transition = opening(state)
    if not transition:
        return None
    from autorl.breadth_portfolio import (
        PORTFOLIO_VERSION, _resource_probe, MANAGED_SLOTS, admit_slot_candidates,
    )
    from autorl.bounded_training_protocol import candidate_rung

    rows = transition["candidates"]
    genomes = copy.deepcopy([row["genome"] for row in rows])
    ids = [g["genome_id"] for g in genomes]
    if len(ids) != 2 or len(set(ids)) != 2:
        raise ValueError("the selected opening wave requires two distinct candidates")
    # Paid historical evidence does not exempt a recipe from current admission.
    gates = {}
    for slot in MANAGED_SLOTS:
        pinned = [g["stack"][slot + "_id"] for g in genomes]
        decision = admit_slot_candidates(state, slot, active_id=pinned[0], pinned_artifact_ids=pinned)
        admitted = {r["id"] for r in decision["admitted"]}
        if not set(pinned) <= admitted:
            raise ValueError(f"selected {slot} artifact no longer admitted: {set(pinned) - admitted}")
        gates[slot] = {"admitted_ids": sorted(admitted), "verdicts": decision["verdicts"]}
    rung = candidate_rung(state)
    if not rung or rung["trials"] != 2:
        raise ValueError("opening wave must use the declared two-candidate search rung")
    from autorl.v2_runtime import register_candidate
    budget_id = f"budget.tier_{rung['tier']}_{rung['name']}_{rung['steps']}steps_{rung['trials']}trials.v1"
    register_candidate(state, slot="budget", artifact_id=budget_id,
                       spec={"rung": copy.deepcopy(rung), "allocator": "adaptive_exploration"},
                       created_by={"module": "user_selected_search_rung_transition"})
    for genome in genomes:
        genome["stack"]["budget_id"] = budget_id
        genome.update(force_budget_steps=rung["steps"], force_budget_seeds=rung["seeds"],
                      force_budget_tier=rung["tier"], budget_override_reason="user_selected_search_rung_transition")
        # An old matched transaction is evidence, not a new executed treatment.
        for key in list(genome):
            if key.startswith("scientific_"):
                genome.pop(key)
    resource = _resource_probe(state, 2)
    slots = min(2, int(resource["available_parallel_slots"]))
    manifest = {
        "schema_version": "breadth_portfolio_manifest.v2", "portfolio_version": PORTFOLIO_VERSION,
        "framework_generation": state.pipeline_config.get("architecture_version"),
        "enabled": True, "timestamp": utc_now(), "iteration": int(state.pipeline_iteration),
        "policy": "explicit_two_candidate_opening_then_native_closed_loop",
        "population_size": 2, "k_effective": 2, "admitted_family_count": 2,
        "concurrency_slots": slots, "wave_count": 1, "resource_probe": resource,
        "active_stack_before": copy.deepcopy(state.v2_active_stack), "admission_gate": gates,
        "genomes": genomes, "all_admitted_genome_ids": ids, "trial_schedule": ids,
        "scientific_intervention_schedule": {}, "stage_wave_control": {},
        "scheduled_trials_by_genome": dict.fromkeys(ids, 1),
        "coverage_debt_by_genome": dict.fromkeys(ids, 0),
        "population_preservation_policy": "opening_schedule_only_all_historical_artifacts_and_memory_retained",
        "execution_plan": {"parallel_ready": True, "concurrency_slots": slots,
                           "total_hpo_trials_requested": 2, "selected_rung": copy.deepcopy(rung)},
        "omr_primary_invariant": "Original held-out OMR and training-health rules are unchanged.",
        "opening_receipt": transition["source_receipt"],
    }
    state.v2_allocated_budget_steps = rung["steps"]
    state.v2_allocated_n_trials = 2
    state.v2_allocated_seeds = rung["seeds"]
    folder = Path(state.run_dir) / "breadth_portfolio"
    atomic_write_json(folder / "portfolio_manifest.json", manifest)
    atomic_write_json(folder / f"portfolio_manifest_iter{state.pipeline_iteration}.json", manifest)
    state.pipeline_memory["last_breadth_portfolio_manifest"] = manifest
    return manifest


def opening_hyperparams(state, assignment, sampled):
    transition = opening(state)
    if not transition:
        return sampled
    for row in transition["candidates"]:
        if row["genome"]["genome_id"] == assignment.get("genome_id"):
            assignment["search_rung_transition"] = {
                "source_payload_receipt": row["payload_receipt"],
                "source_iteration": row["source_iteration"],
                "hyperparameters_preserved": True,
                "new_scientific_intervention_claim": False,
            }
            return copy.deepcopy(row["hyperparams"])
    raise ValueError("opening assignment is outside the two selected candidates")


==> anc/FARL/autorl/seed_evidence.py <==
"""Atomic, idempotent per-training-seed evidence commits.

This is observability/recovery, not early stopping or promotion authority.
Only completed evaluations are committed; live training windows never stand
in for held-out metrics. A conflicting retry must use a new attempt identity.
"""
from __future__ import annotations

import json
import fcntl
from pathlib import Path

from autorl.semantic_execution_contract import REVISION, fingerprint
from autorl.v2_provenance import atomic_write_json


class SeedEvidenceCommitError(RuntimeError):
    """Training/evaluation finished, but its durable evidence commit failed."""


def result_path(run_dir, iteration, trial, seed):
    return Path(run_dir) / "seed_results" / f"iter{int(iteration)}_trial{int(trial)}_seed{int(seed)}.json"


def commit_seed_result(run_dir, *, iteration, trial, seed, score, metrics, stack=None):
    identity = {"iteration": int(iteration), "trial": int(trial), "seed": int(seed)}
    payload = {"schema_version": "completed_seed_evidence.v1", **identity,
               "implementation_revision": REVISION, "score": score,
               "metrics": metrics, "stack": dict(stack or {}),
               "complete": True, "promotion_authority": False,
               "interface_generation_tuple": metrics.get("interface_generation_tuple", {})}
    # Match the serializer used by the existing worker result, without changing
    # numeric or episode-level content that callers already record.
    payload = json.loads(json.dumps(payload, default=str))
    payload["content_sha256"] = fingerprint(payload)
    path = result_path(run_dir, **identity)
    path.parent.mkdir(parents=True, exist_ok=True)
    with path.with_suffix(".lock").open("a") as lock:
        fcntl.flock(lock.fileno(), fcntl.LOCK_EX)
        if path.exists():
            previous = read_seed_result(run_dir, **identity)
            if previous.get("content_sha256") != payload["content_sha256"]:
                raise ValueError("completed seed evidence conflict; refusing to overwrite " + str(path))
            return str(path)
        atomic_write_json(path, payload)
    return str(path)


def read_seed_result(run_dir, *, iteration, trial, seed):
    path = result_path(run_dir, iteration, trial, seed)
    if not path.exists():
        return None
    value = json.loads(path.read_text())
    claimed = value.pop("content_sha256", None)
    if fingerprint(value) != claimed:
        raise ValueError("completed seed evidence digest mismatch: " + str(path))
    expected = {"iteration": int(iteration), "trial": int(trial), "seed": int(seed)}
    if any(value.get(k) != v for k, v in expected.items()) or value.get("complete") is not True:
        raise ValueError("completed seed evidence identity mismatch: " + str(path))
    value["content_sha256"] = claimed
    return value


==> anc/FARL/autorl/semantic_execution_contract.py <==
"""Source-bound semantic/execution checks; never infer task semantics from names.

Definite construction contradictions are distinct from unobserved hypotheses.
The checks apply to declared automatic constructions, not arbitrary programs
whose scientific value still needs an experiment. Historical scores are never
rewritten by this module.
"""
from __future__ import annotations

import ast
import hashlib
import json
import math
from pathlib import Path
from typing import Any

REVISION = "semantic_execution_closure.v1"


class SemanticExecutionViolation(ValueError):
    def __init__(self, receipt: dict):
        self.receipt = receipt
        self.details = receipt
        super().__init__("SEMANTIC_EXECUTION_CONTRACT: " + json.dumps(receipt["violations"]))


def fingerprint(value: Any) -> str:
    return "sha256:" + hashlib.sha256(json.dumps(
        value, sort_keys=True, separators=(",", ":"), default=str,
    ).encode()).hexdigest()


def read_json(path: Path) -> dict:
    if not path.exists():
        return {}
    value = json.loads(path.read_text())
    return value if isinstance(value, dict) else {}


def task_atoms(run_dir: str | Path) -> dict[str, dict]:
    atoms = {}
    for name in ("goal_spec.json", "task_causal_graph.json"):
        value = read_json(Path(run_dir) / name)
        graph = value.get("task_causal_graph", {}) if name == "goal_spec.json" else value
        for atom in graph.get("atoms", []) or []:
            if isinstance(atom, dict) and atom.get("atom_id"):
                atoms[str(atom["atom_id"])] = atom
    return atoms


def automatic_direction(atom: dict) -> dict:
    """Resolve only explicit scalar level objectives; unknown is NOT +1.

Target/band and unknown objectives require a separate program hypothesis; this
function does not invent a target, orientation, or threshold for them.
"""
    direction = str(atom.get("direction") or "unknown").lower()
    sign = {"increase": 1.0, "decrease": -1.0}.get(direction)
    return {"schema_version": REVISION, "direction": direction,
            "weight": sign, "status": "declared" if sign is not None else "unresolved",
            "source_atom_id": atom.get("atom_id"), "source": "atom.direction",
            "source_fingerprint": fingerprint(atom)}


def audit_reward(program: dict, atoms: dict[str, dict], context: dict | None = None) -> dict:
    hypothesis = program.get("hypothesis_contract") or {}
    automatic = bool(program.get("aggregation_contract")) or hypothesis.get(
        "experimental_role") in {"stage_local_discovery", "cumulative_prefix_cold_start"}
    violations, uncertain = [], []
    for ci, component in enumerate(program.get("primitive_compositions", []) or []):
        if component.get("family") in {"general_transition_program", "public_transition_program"}:
            source = component.get("source_code")
            if isinstance(source, str) and source.strip():
                check = audit_transition_source(source, context or {})
                violations.extend({"component": ci, **v} for v in check["violations"])
                uncertain.extend({"component": ci, **v} for v in check["uncertainties"])
            continue
        if component.get("family") != "dense_shaping_linear":
            continue  # complete programs remain independent, unmodified hypotheses
        for ti, term in enumerate(component.get("terms", []) or []):
            declaration = term.get("direction_contract") or {}
            if not automatic and not declaration:
                continue
            atom = atoms.get(str(term.get("atom_id")), {})
            resolution = automatic_direction(atom)
            direction = resolution["direction"]
            if not atom and declaration:
                direction = str(declaration.get("direction") or "unknown")
            expected = {"increase": 1.0, "decrease": -1.0}.get(direction)
            ref = {"component": ci, "term": ti, "atom_id": term.get("atom_id")}
            if expected is None:
                uncertain.append({**ref, "reason": "automatic_direction_unresolved"})
                continue
            actual = float(component.get("weight", 1.0)) * float(term.get("weight", 1.0))
            if not math.isfinite(actual) or actual * expected <= 0:
                violations.append({**ref, "reason": "declared_direction_contradiction",
                                   "direction": direction, "effective_weight": actual})
    executed_atoms = executed_reward_atom_ids(program.get("primitive_compositions") or [])
    stage_contract = program.get("stage_omr_contract") or {}
    missing_atoms = set(stage_contract.get("used_trainable_atom_ids") or []) - set(executed_atoms)
    if missing_atoms:
        violations.append({"reason": "declared_trainable_atoms_not_executed", "atom_ids": sorted(missing_atoms)})
    aggregate = program.get("aggregation_contract") or {}
    prefix = list(aggregate.get("prefix_stage_ids") or [])
    support = aggregate.get("executed_stage_support")
    composition_verified = len(prefix) <= 1
    if len(prefix) > 1:
        if not isinstance(support, dict):
            uncertain.append({"reason": "stage_composition_support_unverified", "prefix_stage_ids": prefix,
                              "actual_executed_atom_ids": executed_atoms})
        else:
            missing = [sid for sid in prefix if not support.get(sid)]
            unsupported = {sid: sorted(set((support.get(sid) or {}).get("atom_ids") or []) - set(executed_atoms))
                           for sid in prefix}
            unsupported = {sid: aids for sid, aids in unsupported.items() if aids}
            if missing or unsupported:
                violations.append({"reason": "stage_composition_support_not_executed",
                                   "missing_stage_ids": missing, "unsupported_atoms": unsupported})
            else:
                composition_verified = True
    result = _receipt("reward", program, violations, uncertain)
    result["executed_atom_ids"] = executed_atoms
    result["composition_claim_verified"] = composition_verified
    return result


def executed_reward_atom_ids(components: list[dict]) -> list[str]:
    result = set()
    for component in components:
        if not float(component.get("weight", 1) or 0):
            continue
        if component.get("atom_id"):
            result.add(str(component["atom_id"]))
        for term in component.get("terms") or []:
            if term.get("atom_id") and float(term.get("weight", 1) or 0):
                result.add(str(term["atom_id"]))
    return sorted(result)


def stage_composition_support(components: list[dict]) -> dict:
    # Metadata and stage labels are not extra executable reward terms.
    semantic = [c for c in components if c.get("family") not in {"action_l2_penalty", "alive_bonus"}]
    return {"atom_ids": executed_reward_atom_ids(semantic),
            "component_fingerprints": [fingerprint(c) for c in semantic]}


def audit_transition_source(source: str, context: dict) -> dict:
    """Find source-proven identities on the actual scalar-reward dependency slice.

    Temporal references remain distinct. An identifier named ``base`` or
    ``initial`` does not create an initial-state declaration. No zero-valued
    empirical probe is used as proof and the source is never rewritten here.
    """
    tree = ast.parse(source)
    declarations = _declarations(context)
    violations, uncertain = [], []
    fn = next((n for n in tree.body if isinstance(n, ast.FunctionDef)
               and n.name in {"compute_reward", "reward"}), None)
    if fn is None:
        return _receipt("reward_source", {"source": source}, [], [
            {"reason": "transition_entrypoint_not_lowered"}])
    assignments, roots, conditional_dependencies = {}, set(), []

    def names(node):
        return {n.id for n in ast.walk(node) if isinstance(n, ast.Name) and isinstance(n.ctx, ast.Load)}

    def reward_expr(node):
        if isinstance(node, (ast.Tuple, ast.List)) and node.elts:
            return node.elts[0]
        if isinstance(node, ast.Dict):
            for key, val in zip(node.keys, node.values):
                if isinstance(key, ast.Constant) and key.value == "reward":
                    return val
        return node

    return_ids = set()
    for node in ast.walk(fn):
        if isinstance(node, ast.Return) and node.value is not None:
            actual = reward_expr(node.value)
            roots.update(names(actual))
            return_ids.update(id(n) for n in ast.walk(actual))
        if isinstance(node, (ast.Assign, ast.AnnAssign, ast.AugAssign)):
            targets = node.targets if isinstance(node, ast.Assign) else [node.target]
            for target in targets:
                if isinstance(target, ast.Name):
                    assignments.setdefault(target.id, set()).update(names(node.value))
        if isinstance(node, ast.If):
            written = {target.id for sub in ast.walk(node)
                       if isinstance(sub, (ast.Assign, ast.AnnAssign, ast.AugAssign))
                       for target in (sub.targets if isinstance(sub, ast.Assign) else [sub.target])
                       if isinstance(target, ast.Name)}
            conditional_dependencies.append((written, names(node.test)))
    live = set(roots)
    while True:
        updated = live | set().union(*(assignments.get(n, set()) for n in live))
        for written, deps in conditional_dependencies:
            if written & live:
                updated.update(deps)
        if updated == live:
            break
        live = updated

    def resolve(node, bindings):
        if isinstance(node, ast.Name):
            return bindings.get(node.id, ("variable", node.id))
        if isinstance(node, ast.Constant):
            return ("literal", repr(node.value))
        if isinstance(node, ast.Subscript) and isinstance(node.value, ast.Attribute):
            owner = node.value.value
            if (isinstance(owner, ast.Name) and owner.id in {"state", "next_state"}
                    and node.value.attr in {"observation", "info"}
                    and isinstance(node.slice, ast.Constant)):
                plane = "obs" if node.value.attr == "observation" else "info"
                key = f"{plane}[{node.slice.value!r}]"
                declared = declarations.get(key) or {}
                canonical = declared.get("canonical_source") if declared.get("verified") is True else key
                if not declared.get("verified"):
                    uncertain.append({"reason": "transition_source_semantics_unverified", "source": key})
                return ("read", owner.id, canonical or key)
        if isinstance(node, ast.Attribute) and isinstance(node.value, ast.Name):
            if node.value.id in {"state", "next_state"}:
                return ("read", node.value.id, node.attr)
        if isinstance(node, ast.Call) and isinstance(node.func, ast.Name) and node.func.id in {"float", "abs"}:
            arg = resolve(node.args[0], bindings) if node.args else None
            return arg if node.func.id == "float" else ("abs", arg)
        if isinstance(node, ast.BinOp):
            lhs, rhs = resolve(node.left, bindings), resolve(node.right, bindings)
            if lhs is not None and rhs is not None:
                return (type(node.op).__name__, lhs, rhs)
        return None

    def inspect_expr(node, bindings):
        for expr in ast.walk(node):
            if isinstance(expr, ast.BinOp) and isinstance(expr.op, ast.Sub):
                lhs, rhs = resolve(expr.left, bindings), resolve(expr.right, bindings)
                if lhs is not None and lhs == rhs:
                    violations.append({"reason": "source_bound_self_difference", "expression": ast.unparse(expr),
                                       "line": expr.lineno, "canonical_source": lhs,
                                       "proof": "same_time_same_source_on_scalar_reward_dependency_slice"})

    def visit(statements, bindings):
        for stmt in statements:
            if isinstance(stmt, (ast.Assign, ast.AnnAssign, ast.AugAssign)):
                targets = stmt.targets if isinstance(stmt, ast.Assign) else [stmt.target]
                if any(isinstance(target, ast.Name) and target.id in live for target in targets):
                    inspect_expr(stmt.value, bindings)
                value = resolve(stmt.value, bindings)
                for target in targets:
                    if isinstance(target, ast.Name):
                        bindings[target.id] = value
            elif isinstance(stmt, ast.If):
                if names(stmt.test) & live:
                    inspect_expr(stmt.test, bindings)
                visit(stmt.body, dict(bindings))
                visit(stmt.orelse, dict(bindings))
                for node in ast.walk(stmt):
                    if isinstance(node, ast.Name) and isinstance(node.ctx, ast.Store):
                        bindings[node.id] = None
            elif isinstance(stmt, ast.Return) and stmt.value is not None:
                inspect_expr(reward_expr(stmt.value), bindings)
    visit(fn.body, {})
    result = _receipt("reward_source", {"source": source}, violations, uncertain)
    result["source_sha256"] = "sha256:" + hashlib.sha256(source.encode()).hexdigest()
    result["adapter_source_sha256"] = (context.get("adapter_source_aliases") or {}).get("adapter_sha256")
    return result


def _receipt(slot: str, spec: dict, violations: list, uncertain: list) -> dict:
    return {"schema_version": REVISION, "slot": slot, "fingerprint": fingerprint(spec),
            "valid": not violations, "violations": violations, "uncertainties": uncertain,
            "evidence_class": "construction_fault" if violations else (
                "insufficient_evidence" if uncertain else "mechanically_consistent"),
            "historical_scores_unchanged": True}


def capture_public_context(env: Any, run_dir: str | Path, *, adapter_path: str | Path | None = None) -> dict:
    """Consume an environment's declared public schema, never its task name."""
    cursor, seen = env, set()
    while cursor is not None and id(cursor) not in seen:
        seen.add(id(cursor))
        provider = getattr(cursor, "public_observation_semantics", None)
        if callable(provider):
            rows = provider()
            if not isinstance(rows, dict):
                raise ValueError("public_observation_semantics must return a mapping")
            context = {"schema_version": REVISION, "authority": "environment_public_schema",
                       "observations": rows}
            interface = read_json(Path(run_dir) / "runtime_interface_contract.v1.json")
            context["interface_identity"] = interface_identity(interface)
            context = _with_adapter_aliases(context, run_dir, adapter_path=adapter_path)
            from autorl.v2_provenance import atomic_write_json
            atomic_write_json(Path(run_dir) / "semantic_execution_context.v1.json", context)
            return context
        cursor = getattr(cursor, "env", None)
    # Never leave an older environment's trusted declarations as a latest view.
    from autorl.v2_provenance import atomic_write_json
    atomic_write_json(Path(run_dir) / "semantic_execution_context.v1.json", {})
    return {}


def interface_identity(receipt: dict) -> dict:
    return {k: receipt.get(k) for k in (
        "canonical_interface_hash", "interface_generation_id", "interface_commit_id", "adapter_sha256"
    ) if receipt.get(k) is not None}


def load_public_context(run_dir: str | Path) -> dict:
    root = Path(run_dir)
    context = read_json(root / "semantic_execution_context.v1.json")
    current = interface_identity(read_json(root / "runtime_interface_contract.v1.json"))
    if current != (context.get("interface_identity") or {}):
        context = {}  # Stale metadata cannot prove a current-interface fault.
    return _with_adapter_aliases(context, root)


def _with_adapter_aliases(context: dict, run_dir: str | Path, *, adapter_path=None) -> dict:
    saved_path = (context.get("adapter_source_aliases") or {}).get("adapter_source_ref")
    path = Path(adapter_path or saved_path) if (adapter_path or saved_path) else Path(run_dir) / "env_adapter.py"
    if not path.is_file():
        return context
    from autorl.adapter_source_semantics import adapter_source_aliases
    alias = adapter_source_aliases(path.read_text())
    alias["adapter_source_ref"] = str(path.resolve())
    interface = read_json(Path(run_dir) / "runtime_interface_contract.v1.json")
    bound_hash = interface.get("adapter_sha256")
    if bound_hash and bound_hash != alias["adapter_sha256"]:
        # No opportunistic reuse of old aliases after a source revision.
        return {**context, "sources": {}, "observations": {}, "adapter_source_aliases": {
            "status": "source_hash_mismatch", "adapter_sha256": alias["adapter_sha256"]}}
    return {**context, "sources": {**(context.get("sources") or {}), **alias["sources"]},
            "adapter_source_aliases": {k: v for k, v in alias.items() if k != "sources"}}


def restore_typed_task_graph(value: Any) -> Any:
    """Rehydrate the retained JSON graph for an M2B-only construction repair."""
    if not isinstance(value, dict):
        return value
    from dataclasses import fields
    from autorl.data_types import (TaskCausalGraph, TaskAtom, DerivedAtom, CausalStage,
        GroundedRewardTerm, AtomEvidenceCard, RepresentationSet, RepresentationEvidenceCard,
        RationaleEntry, StageActivationEvidence)

    def make(cls, row):
        return cls(**{f.name: row[f.name] for f in fields(cls) if f.init and f.name in row})

    def atom(row):
        if row.get("source_type") == "derived" or row.get("formula"):
            data = dict(row)
            if isinstance(data.get("evidence_card"), dict):
                data["evidence_card"] = make(AtomEvidenceCard, data["evidence_card"])
            return make(DerivedAtom, data)
        return make(TaskAtom, row)

    data = dict(value)
    data["atoms"] = [atom(row) for row in data.get("atoms", [])]
    data["derived_atoms"] = [atom(row) for row in data.get("derived_atoms", [])]
    data["stages"] = [make(CausalStage, row) for row in data.get("stages", [])]
    data["reward_terms"] = [make(GroundedRewardTerm, row) for row in data.get("reward_terms", [])]
    data["rationale_plane"] = {key: make(RationaleEntry, row) for key, row in data.get("rationale_plane", {}).items()}
    data["representation_sets"] = [make(RepresentationSet, {**row,
        "evidence_card": make(RepresentationEvidenceCard, row["evidence_card"]) if row.get("evidence_card") else None})
        for row in data.get("representation_sets", [])]
    data["stage_evidence"] = make(StageActivationEvidence, data["stage_evidence"]) if data.get("stage_evidence") else None
    return make(TaskCausalGraph, data)


def _source(node: ast.AST) -> str | None:
    if isinstance(node, ast.Subscript) and isinstance(node.value, ast.Name):
        if isinstance(node.slice, ast.Constant) and node.value.id in {"obs", "info"}:
            return f"{node.value.id}[{node.slice.value!r}]"
    return None


def _declarations(context: dict) -> dict[str, dict]:
    result = dict(context.get("sources") or {})
    for key, row in (context.get("observations") or {}).items():
        if not isinstance(row, dict) or not row.get("verified"):
            continue
        index = str(key).removeprefix("obs_")
        if index.isdigit():
            source = f"obs[{int(index)}]"
            result[source] = {**row, **result.get(source, {})}
    return result


def audit_formula(formula: str, context: dict | None = None) -> dict:
    """Prove simple identities/type contradictions; missing types stay unknown."""
    tree = ast.parse(formula, mode="eval")
    declarations = _declarations(context or {})
    violations, uncertain = [], []
    quantities = {"relative_cartesian_coordinate": "position", "cartesian_coordinate": "position",
                  "position": "position", "velocity": "velocity", "acceleration": "acceleration",
                  "angle": "angle", "angular_velocity": "angular_velocity"}

    def canonical(node: ast.AST) -> str:
        source = _source(node)
        if source:
            row = declarations.get(source, {})
            # Equivalence must be explicitly source-declared, never correlation.
            return str(row.get("canonical_source") or source) if row.get("verified") is True else source
        return ast.dump(node, include_attributes=False)

    def quantity(node: ast.AST) -> str | None:
        source = _source(node)
        if source:
            row = declarations.get(source, {})
            if row.get("verified") is not True:
                return None
            return row.get("units") or row.get("quantity_kind") or quantities.get(str(row.get("kind")))
        if isinstance(node, ast.UnaryOp):
            return quantity(node.operand)
        if isinstance(node, ast.Call) and isinstance(node.func, ast.Name) and node.func.id == "abs":
            return quantity(node.args[0]) if node.args else None
        if isinstance(node, ast.BinOp) and isinstance(node.op, (ast.Add, ast.Sub)):
            left, right = quantity(node.left), quantity(node.right)
            return left if left == right else None
        # A normalization can change units; don't invent dimensional algebra.
        return None

    for node in ast.walk(tree):
        if isinstance(node, ast.BinOp) and isinstance(node.op, ast.Sub):
            if canonical(node.left) == canonical(node.right):
                violations.append({"reason": "structural_self_difference", "expression": ast.unparse(node)})
        if isinstance(node, ast.Compare) and len(node.comparators) == 1:
            if canonical(node.left) == canonical(node.comparators[0]):
                violations.append({"reason": "structural_self_comparison", "expression": ast.unparse(node)})
        if isinstance(node, ast.BinOp) and isinstance(node.op, (ast.Add, ast.Sub)):
            left, right = quantity(node.left), quantity(node.right)
            if left and right and left != right:
                violations.append({"reason": "incompatible_declared_quantities", "left": left,
                                   "right": right, "expression": ast.unparse(node)})
    sources = sorted({s for node in ast.walk(tree) if (s := _source(node))})
    missing = [s for s in sources if not declarations.get(s, {}).get("verified")]
    if missing:
        uncertain.append({"reason": "source_semantics_unverified", "sources": missing})
    return _receipt("obs_schema", {"formula": formula}, violations, uncertain)


def probe_health(values: list[float]) -> dict:
    finite = [float(x) for x in values if math.isfinite(float(x))]
    return {"n": len(values), "finite": len(finite) == len(values),
            "constant_on_probe": bool(finite) and max(finite) - min(finite) <= 1e-12,
            "status": "unobserved" if not finite or max(finite) - min(finite) <= 1e-12 else "observed",
            "permanent_falsification": False}


def audit_observation(spec: dict, context: dict | None = None) -> dict:
    violations, uncertain, seen = [], [], set()
    rows = list(spec.get("formulas") or []) + list(spec.get("derived_atoms") or [])
    for row in rows:
        if not isinstance(row, dict) or not row.get("formula") or row["formula"] in seen:
            continue
        seen.add(row["formula"])
        result = audit_formula(str(row["formula"]), context)
        for dest, key in ((violations, "violations"), (uncertain, "uncertainties")):
            dest.extend({**item, "atom_id": row.get("atom_id"), "formula": row["formula"]}
                        for item in result[key])
    return _receipt("obs_schema", spec, violations, uncertain)


def observation_execution_receipt(spec: dict, *, raw_dim: int, actual_dim: int,
                                  representation_applied: bool, selected_indices: list[int]) -> dict:
    """Report actual input layout without padding fake obs-group coordinates."""
    declared = next((spec[key] for key in ("obs_dim_total", "total_dim", "observation_dim", "obs_dim")
                     if isinstance(spec.get(key), int)), None)
    actual = int(actual_dim)
    return {"schema_version": "observation_execution_receipt.v1", "spec_sha256": fingerprint(spec),
            "raw_dim": int(raw_dim), "actual_policy_dim": actual, "declared_total_dim": declared,
            "representation_applied": bool(representation_applied),
            "selected_raw_indices": list(selected_indices),
            "actual_appended_scalar_count": max(0, actual - len(selected_indices)),
            "dimension_declaration_matches": declared is None or declared == actual,
            "status": "executed_as_declared" if declared is None or declared == actual
                      else "declared_metadata_mismatch_actual_input_authoritative",
            "policy_input_changed_by_audit": False,
            "obs_groups_are_metadata_not_appended_scalars": True}


def audit_candidate(run_dir: str | Path, slot: str, spec: dict) -> dict:
    if slot == "reward":
        sources = {"atoms": task_atoms(run_dir), "public_context": load_public_context(run_dir)}
        result = audit_reward(spec.get("reward_program") or spec.get("program") or spec,
                              sources["atoms"], sources["public_context"])
    elif slot == "obs_schema":
        sources = load_public_context(run_dir)
        result = audit_observation(spec, sources)
    else:
        sources, result = {}, _receipt(slot, spec, [], [])
    result["source_fingerprint"] = fingerprint(sources)
    result["interface_identity"] = interface_identity(read_json(
        Path(run_dir) / "runtime_interface_contract.v1.json"))
    return result


def record_audit(state: Any, artifact_id: str, receipt: dict) -> None:
    """Idempotent content-addressed evidence; only active faults may route."""
    from autorl.v2_provenance import atomic_write_json
    root = Path(state.run_dir)
    key = fingerprint(receipt).split(":")[-1]
    path = root / "semantic_execution_audits" / f"{key}.json"
    value = {**receipt, "artifact_id": artifact_id, "receipt_ref": str(path)}
    if not path.exists():
        atomic_write_json(path, value)
    mem = getattr(state, "pipeline_memory", None)
    if isinstance(mem, dict) and not receipt["valid"]:
        mem.setdefault("semantic_execution_rejections", {})[key] = value


def pending_repair_modules(state: Any) -> list[str]:
    transaction = (getattr(state, "pipeline_memory", {}) or {}).get(
        "semantic_execution_repair_transaction") or {}
    completed = transaction.get("completed_modules") or []
    return [m for m in transaction.get("required_modules", []) if m not in completed]


def begin_repair_transaction(state: Any, fault: dict, *, source_receipt: str) -> None:
    required = [{"representation": "M2B", "algorithm": "M3"}.get(axis, "M4") for axis in fault["axes"]]
    if not fault.get("active") or not required:
        raise ValueError("repair requires validated construction evidence")
    state.pipeline_memory["semantic_execution_repair_transaction"] = {
        "source_receipt": source_receipt, "required_modules": list(dict.fromkeys(required)),
        "completed_modules": [], "status": "pending", "source_fault": fault,
    }


def complete_repair_module(state: Any, module: str) -> None:
    if module not in pending_repair_modules(state):
        return
    from autorl.v2_provenance import atomic_write_json
    transaction = state.pipeline_memory["semantic_execution_repair_transaction"]
    transaction["completed_modules"].append(module)
    transaction["status"] = "pending" if pending_repair_modules(state) else "complete"
    transaction["iteration"] = int(state.pipeline_iteration)
    atomic_write_json(Path(state.run_dir) / "semantic_execution_repair_transaction.v1.json", transaction)


def require_repair_complete(state: Any) -> None:
    pending = pending_repair_modules(state)
    if pending:
        raise RuntimeError("SEMANTIC_REPAIR_INCOMPLETE: training forbidden until successful modules: "
                           + ", ".join(pending))


def active_fault(state: Any, *, include_dispatched: bool = True) -> dict:
    """Audit active/executed content, not unrelated rejected alternatives.

    Dispatched candidates belong only to their own iteration. A repaired new
    wave must not be held hostage by the old wave's retained historical files.
    """
    if not getattr(state, "run_dir", None):
        return {"active": False, "faults": [], "axes": []}
    root = Path(state.run_dir)
    stack = getattr(state, "v2_active_stack", None) or read_json(root / "active_stack.json").get("stack", {})
    stacks = [stack]
    manifest = (getattr(state, "pipeline_memory", {}) or {}).get("last_breadth_portfolio_manifest") or {}
    if include_dispatched and manifest.get("iteration") == getattr(state, "pipeline_iteration", None):
        dispatched = set(manifest.get("trial_schedule") or [])
        stacks.extend(row.get("stack") or row for row in manifest.get("genomes", [])
                      if row.get("genome_id") in dispatched)
    faults = []
    for slot in ("obs_schema", "reward"):
        for ident in sorted({str(item.get(slot + "_id") or "") for item in stacks} - {""}):
            artifact = read_json(root / "stacks" / slot / (ident + ".json"))
            if artifact:
                receipt = audit_candidate(root, slot, artifact.get("spec") or {})
                if not receipt["valid"]:
                    record_audit(state, ident, receipt)
                    faults.append({**receipt, "artifact_id": ident})
    pending = pending_repair_modules(state)
    axes = ["representation" if r["slot"] == "obs_schema" else "reward" for r in faults]
    axes.extend({"M2B": "representation", "M3": "algorithm"}.get(module, "reward") for module in pending)
    return {"active": bool(faults or pending), "faults": faults,
            "axes": list(dict.fromkeys(axes)), "pending_repair_modules": pending,
            "repair_source_receipt": ((getattr(state, "pipeline_memory", {}) or {}).get(
                "semantic_execution_repair_transaction") or {}).get("source_receipt"),
            "historical_scores_unchanged": True, "interface_reset_required": False}


==> anc/FARL/autorl/stack_champion.py <==
"""V4 stack champion bookkeeping with change isolation metadata."""

from __future__ import annotations

import json
from pathlib import Path
from typing import Any, Dict, Iterable, List, Optional


SLOT_BY_DIRECTIVE = {
    "M2A": "goal",
    "M2B": "obs_schema",
    "GCOS": "obs_schema",
    "OMR": "omr",
    "M3": "algo",
    "M4": "reward",
    "M4_WEIGHT": "reward",
    "M5_EXTEND": "budget",
    "M_EXPLORE": "exploration",
    "M1": "env_adapter",
}


def changed_slots_from_directives(directives: Iterable[str]) -> List[str]:
    slots: List[str] = []
    for d in directives or []:
        slot = SLOT_BY_DIRECTIVE.get(str(d))
        if slot and slot not in slots:
            slots.append(slot)
    return slots


def stack_champion_snapshot(state: Any, *, label: str, directives: Iterable[str]) -> Dict[str, Any]:
    stack = dict(getattr(state, "v2_active_stack", {}) or {})
    mem = getattr(state, "pipeline_memory", {}) or {}
    best = mem.get("best_so_far") if isinstance(mem, dict) else None
    incumbent = mem.get("incumbent_artifacts") if isinstance(mem, dict) else None
    return {
        "schema_version": "stack_champion.v1",
        "label": label,
        "iteration": int(getattr(state, "pipeline_iteration", 0) or 0),
        "stack": stack,
        "changed_slots": changed_slots_from_directives(directives),
        "best_so_far": best,
        "incumbent_artifacts": incumbent,
    }


def persist_stack_champion(state: Any, snapshot: Dict[str, Any]) -> Optional[Path]:
    try:
        root = Path(getattr(state, "run_dir")) / "stack_champions"
        root.mkdir(parents=True, exist_ok=True)
        label = str(snapshot.get("label") or "champion")
        path = root / f"{label}.json"
        path.write_text(json.dumps(snapshot, indent=2, sort_keys=True, default=str), encoding="utf-8")
        mem = getattr(state, "pipeline_memory", None)
        if isinstance(mem, dict):
            mem["last_stack_champion_snapshot"] = snapshot
            mem.setdefault("stack_champion_history", []).append({
                "label": snapshot.get("label"),
                "iteration": snapshot.get("iteration"),
                "changed_slots": snapshot.get("changed_slots", []),
                "path": str(path),
            })
        return path
    except Exception:
        return None


==> anc/FARL/autorl/stage_evidence.py <==
"""Task-causal graph evidence collection for AutoRL v2.

This module is deliberately environment-agnostic.  M2 produces a
TaskCausalGraph made of atoms and stages; M5 calls this collector after
training to test those hypotheses on real rollouts.  Diagnostics and the
controller then reason over the resulting evidence instead of IQM alone.
"""

from __future__ import annotations

import math
import copy
import hashlib
import json
from typing import Any, Callable, Dict, Iterable, List, Optional, Sequence

import numpy as np

from autorl.data_types import StageActivationEvidence


def _trusted_stage_items(state: Any) -> List[Dict[str, Any]]:
    graph = graph_from_state(state)
    atoms = {
        str(a.get("atom_id")): a
        for a in (graph.get("atoms") or [])
        if isinstance(a, dict) and a.get("atom_id")
    }
    stages = sorted(
        [s for s in (graph.get("stages") or []) if isinstance(s, dict)],
        key=lambda row: int(row.get("order", 0) or 0),
    )
    trusted: List[Dict[str, Any]] = []
    for stage in stages:
        source_type = str(stage.get("stage_omr_source_type") or "").lower()
        if source_type not in {
            "oracle_stage_omr", "trusted_stage_oracle", "stage_oracle",
            "stage_omr_oracle",
        }:
            continue
        completion_id = str(stage.get("completion_atom_id") or "")
        atom = atoms.get(completion_id)
        if not isinstance(atom, dict):
            for aid in stage.get("oracle_atom_ids") or []:
                candidate = atoms.get(str(aid))
                if isinstance(candidate, dict):
                    completion_id, atom = str(aid), candidate
                    break
        if isinstance(atom, dict):
            trusted.append({
                "stage_id": str(stage.get("stage_id") or ""),
                "order": int(stage.get("order", 0) or 0),
                "requires_ordered_prefix": bool(
                    stage.get("requires_ordered_prefix", True)
                ),
                "completion_atom_id": completion_id,
                "atom": atom,
            })
    return trusted


class TrustedStageRuntimeTracker:
    """Incremental form of the trusted, prefix-conditioned oracle label plane."""

    def __init__(
        self,
        state: Any,
        *,
        initial_completed_stage_ids: Optional[Sequence[str]] = None,
    ) -> None:
        self.items = _trusted_stage_items(state)
        initial = {str(x) for x in (initial_completed_stage_ids or [])}
        self.completed_flags = [
            str(item.get("stage_id")) in initial for item in self.items
        ]
        self.raw_completed_flags = list(self.completed_flags)
        self.first_completion_step = [-1 for _ in self.items]
        self.raw_first_completion_step = [-1 for _ in self.items]
        self.labels: List[List[float]] = []
        self.raw_labels: List[List[float]] = []

    @property
    def stage_ids(self) -> List[str]:
        return [str(item.get("stage_id") or "") for item in self.items]

    def update(self, obs: Any, info: Optional[Dict[str, Any]]) -> List[float]:
        info = info if isinstance(info, dict) else {}
        step_index = len(self.labels)
        for index, item in enumerate(self.items):
            if self.completed_flags[index]:
                continue
            value = _atom_value(item["atom"], obs, info)
            active = bool(
                value is not None
                and math.isfinite(float(value))
                and _atom_active(item["atom"], float(value))
            )
            if active and not self.raw_completed_flags[index]:
                self.raw_completed_flags[index] = True
                self.raw_first_completion_step[index] = int(step_index)
            prefix_complete = (
                not bool(item.get("requires_ordered_prefix", True))
                or all(self.completed_flags[:index])
            )
            if active and prefix_complete:
                self.completed_flags[index] = True
                self.first_completion_step[index] = int(step_index)
        row = [1.0 if value else 0.0 for value in self.completed_flags]
        raw_row = [
            1.0 if value else 0.0 for value in self.raw_completed_flags
        ]
        self.labels.append(row)
        self.raw_labels.append(raw_row)
        return row

    def completed(self, stage_id: str) -> bool:
        text = str(stage_id)
        if text not in self.stage_ids:
            raise KeyError(text)
        return bool(self.completed_flags[self.stage_ids.index(text)])

    def to_label_plane(self) -> Dict[str, Any]:
        return {
            "oracle_stage_labels": list(self.labels),
            "raw_oracle_stage_labels": list(self.raw_labels),
            "oracle_stage_ids": self.stage_ids,
            "first_completion_step": list(self.first_completion_step),
            "raw_first_completion_step": list(
                self.raw_first_completion_step
            ),
            "completion_atom_ids": [
                str(item.get("completion_atom_id") or "") for item in self.items
            ],
            "label_permission": "diagnostic_only",
            "prefix_conditioned": True,
        }


def extract_trusted_stage_label_plane(
    state: Any,
    steps: Sequence[Dict[str, Any]],
) -> Dict[str, Any]:
    """Evaluate trusted stage completion detectors on one public trajectory.

    Oracle values are returned in a separate diagnostic label plane.  They are
    never inserted into public_info/public_atoms and therefore cannot become a
    reward input.  Labels are prefix-conditioned in the declared stage order.
    """
    tracker = TrustedStageRuntimeTracker(state)
    T, K = len(steps or []), len(tracker.items)
    if T <= 0 or K <= 0:
        return {
            "oracle_stage_labels": [],
            "oracle_stage_ids": [],
            "first_completion_step": [],
            "label_permission": "diagnostic_only",
        }
    for step in steps:
        obs = step.get("next_obs", step.get("obs"))
        info = step.get("info") if isinstance(step.get("info"), dict) else {}
        tracker.update(obs, info)
    return tracker.to_label_plane()


def _transition_windows_from_label_plane(
    steps: Sequence[Dict[str, Any]],
    plane: Dict[str, Any],
    *,
    episode_index: int,
    radius: int = 2,
) -> Dict[str, List[Dict[str, Any]]]:
    """Extract public before/after windows around first oracle completions."""
    out: Dict[str, List[Dict[str, Any]]] = {}
    ids = list(plane.get("oracle_stage_ids") or [])
    first = list(plane.get("first_completion_step") or [])
    labels = np.asarray(plane.get("oracle_stage_labels") or [], dtype=float)
    for column, sid in enumerate(ids):
        step_index = int(first[column]) if column < len(first) else -1
        if step_index < 0:
            continue
        lo = max(0, step_index - int(radius))
        hi = min(len(steps), step_index + int(radius) + 1)
        transitions: List[Dict[str, Any]] = []
        for t in range(lo, hi):
            step = steps[t]
            transitions.append({
                "step": t,
                "obs": np.asarray(step.get("obs"), dtype=float).reshape(-1).tolist(),
                "action": np.asarray(step.get("action"), dtype=float).reshape(-1).tolist(),
                "next_obs": np.asarray(
                    step.get("next_obs", step.get("obs")), dtype=float
                ).reshape(-1).tolist(),
                "stage_label_before": (
                    float(labels[t - 1, column]) if labels.ndim == 2 and t > 0 else 0.0
                ),
                "stage_label_after": (
                    float(labels[t, column]) if labels.ndim == 2 else 0.0
                ),
            })
        out.setdefault(str(sid), []).append({
            "episode_index": int(episode_index),
            "first_completion_step": step_index,
            "transitions": transitions,
            "label_permission": "diagnostic_only",
        })
    return out


def graph_from_state(state: Any) -> Dict[str, Any]:
    goal = getattr(state, "goal_spec", None)
    goal_graph = getattr(goal, "task_causal_graph", {}) if goal is not None else {}
    # V8 writes the authoritative final graph after NL/public-spec/modality
    # injections. Prefer it when it carries task_theory/stage_omr_ledger, because
    # the earlier typed object can miss late-injected stage/event atoms.
    if isinstance(goal_graph, dict) and (
        goal_graph.get("task_theory") or goal_graph.get("stage_omr_ledger")
    ):
        return _with_v8_ledger_stages(goal_graph)
    graph_obj = getattr(state, "task_causal_graph", None)
    if hasattr(graph_obj, "to_dict"):
        return _with_v8_ledger_stages(graph_obj.to_dict())
    if isinstance(graph_obj, dict) and graph_obj:
        return _with_v8_ledger_stages(graph_obj)
    return _with_v8_ledger_stages(goal_graph if isinstance(goal_graph, dict) else {})


def stage_schema_fingerprint(graph: Dict[str, Any]) -> str:
    """Bind observations to predicate meaning, independently of the env API."""
    graph = _with_v8_ledger_stages(graph)
    stages = [{
        key: stage.get(key) for key in (
            "stage_id", "order", "entry_atom_ids", "progress_atom_ids",
            "completion_atom_id", "requires_ordered_prefix", "stage_omr_source_type",
        )
    } for stage in graph.get("stages", []) if isinstance(stage, dict)]
    atoms = {
        str(atom.get("atom_id")): atom for atom in graph.get("atoms", [])
        if isinstance(atom, dict) and atom.get("atom_id")
    }
    referenced = set()
    for stage in stages:
        referenced.update(str(aid) for aid in (stage.get("entry_atom_ids") or []))
        referenced.update(str(aid) for aid in (stage.get("progress_atom_ids") or []))
        if stage.get("completion_atom_id"):
            referenced.add(str(stage["completion_atom_id"]))
    pending = list(referenced)
    while pending:
        for aid in (atoms.get(pending.pop(), {}).get("parent_atom_ids") or []):
            if str(aid) not in referenced:
                referenced.add(str(aid))
                pending.append(str(aid))
    atom_fields = (
        "atom_id", "source", "source_type", "obs_indices", "info_key",
        "formula", "parent_atom_ids", "direction", "threshold", "target_value", "kind",
    )
    payload = {
        "stages": sorted(stages, key=lambda row: (str(row.get("stage_id")),)),
        "atoms": {
            aid: {key: atoms.get(aid, {}).get(key) for key in atom_fields}
            for aid in sorted(referenced)
        },
    }
    encoded = json.dumps(payload, sort_keys=True, separators=(",", ":"), default=str)
    return "sha256:" + hashlib.sha256(encoded.encode("utf-8")).hexdigest()


def _with_v8_ledger_stages(graph: Dict[str, Any]) -> Dict[str, Any]:
    if not isinstance(graph, dict):
        return {}
    ledger = graph.get("stage_omr_ledger") or {}
    ledger_stages = [
        s for s in (ledger.get("stages") or [])
        if isinstance(s, dict) and s.get("stage_id")
    ] if isinstance(ledger, dict) else []
    if not ledger_stages:
        return graph
    out = dict(graph)
    synthesized: List[Dict[str, Any]] = []
    for s in ledger_stages:
        sid = str(s.get("stage_id") or "")
        if not sid:
            continue
        progress_ids = [str(x) for x in (s.get("progress_atom_ids") or s.get("trainable_atom_ids") or []) if str(x)]
        completion = s.get("completion_atom_id") or (progress_ids[0] if progress_ids else None)
        synthesized.append({
            "stage_id": sid,
            "name": s.get("label") or sid,
            "order": int(s.get("order", 0) or 0),
            "entry_atom_ids": progress_ids[:1],
            "progress_atom_ids": progress_ids,
            "completion_atom_id": completion,
            "expected_monotonicity": {aid: "increase" for aid in progress_ids},
            "source": "v8_stage_omr_ledger",
            "stage_omr_source_type": s.get("stage_omr_source_type"),
            "requires_ordered_prefix": bool(
                s.get("requires_ordered_prefix", True)
            ),
        })
    if synthesized:
        # The ledger is the authoritative, grounded stage interface.  Advisory
        # NL/typed-DAG stages remain available in task_theory, but must not be
        # mixed into the diagnostic prefix sequence: that makes stage-0 appear
        # prefix-conditioned and can hide partial successes in later stages.
        out["stages"] = synthesized
        out["stage_authority"] = "v8_stage_omr_ledger"
    return out


def collect_stage_activation_evidence(
    state: Any,
    model: Any,
    env_factory: Callable[[], Any],
    *,
    n_episodes: int = 5,
    seed: int = 0,
    trial_id: Optional[int] = None,
    max_steps: Optional[int] = None,
) -> StageActivationEvidence:
    """Roll out a policy and evaluate M2 atoms/stages on observed obs/info.

    The collector records three different notions because different envs expose
    different signals:
    - activation: an atom crossed its threshold or emitted a meaningful value;
    - directional progress: the atom moved in its declared monotonic direction;
    - completion: a declared completion atom fired, or the progress fallback
      when no independent completion predicate was supplied.
    """
    graph = graph_from_state(state)
    atoms = [a for a in graph.get("atoms", []) or [] if isinstance(a, dict)]
    stages = [s for s in graph.get("stages", []) or [] if isinstance(s, dict)]
    if not atoms:
        return StageActivationEvidence(
            by_atom={}, by_stage={},
            source_trial_ids=[_trial_key(trial_id, seed)],
            computed_at_iter=int(getattr(state, "pipeline_iteration", 0) or 0),
        )

    atoms_by_id = {str(a.get("atom_id")): a for a in atoms if a.get("atom_id")}
    atom_episode_rows: Dict[str, List[Dict[str, Any]]] = {aid: [] for aid in atoms_by_id}
    stage_episode_rows: Dict[str, List[Dict[str, Any]]] = {
        str(s.get("stage_id")): [] for s in stages if s.get("stage_id")
    }
    oracle_stage_ids: List[str] = []
    oracle_episode_sequences: List[Dict[str, Any]] = []
    transition_windows: Dict[str, List[Dict[str, Any]]] = {}
    successful_episodes = 0
    evidence_steps = 0
    collection_errors: List[str] = []

    n_episodes = max(1, int(n_episodes or 1))
    pipeline_cfg = getattr(state, "pipeline_config", {}) or {}
    v95 = str(
        pipeline_cfg.get("architecture_version") or ""
    ).upper() == "V9.5" if isinstance(pipeline_cfg, dict) else False
    trajectory_cfg = (
        pipeline_cfg.get("trajectory_evidence") or {}
    ) if isinstance(pipeline_cfg, dict) else {}
    evidence_budget = (
        trajectory_cfg.get("budget") or {}
    ) if isinstance(trajectory_cfg, dict) else {}
    max_full_label_episodes = max(1, int(
        evidence_budget.get(
            "max_full_episodes_per_genome_phase", 16
        ) or 16
    ))
    env = None
    try:
        env = env_factory()
        for ep in range(n_episodes):
            try:
                reset_out = _reset_env(env, seed + ep)
                if isinstance(reset_out, tuple) and len(reset_out) >= 2:
                    obs, _info0 = reset_out[0], reset_out[1]
                else:
                    obs, _info0 = reset_out, {}
                ep_max_steps = int(max_steps or _max_episode_steps(env) or 1000)
                per_atom_values: Dict[str, List[float]] = {aid: [] for aid in atoms_by_id}
                per_atom_active_steps: Dict[str, int] = {aid: 0 for aid in atoms_by_id}
                per_atom_first_step: Dict[str, Optional[int]] = {aid: None for aid in atoms_by_id}
                # A frontier-reset wrapper hides controller transitions from the
                # learner by design, but the diagnostic oracle must still see
                # the complete task prefix. Read only the successful handoff
                # trajectory; failed attempts remain budget/provenance data.
                episode_steps = _frontier_prefix_steps(env)
                for prefix_index, prefix_step in enumerate(episode_steps):
                    prefix_obs = prefix_step.get(
                        "next_obs", prefix_step.get("obs")
                    )
                    prefix_info = (
                        prefix_step.get("info")
                        if isinstance(prefix_step.get("info"), dict) else {}
                    )
                    for aid, atom in atoms_by_id.items():
                        val = _atom_value(atom, prefix_obs, prefix_info)
                        if val is None or not math.isfinite(float(val)):
                            continue
                        fval = float(val)
                        per_atom_values[aid].append(fval)
                        if _atom_active(atom, fval):
                            per_atom_active_steps[aid] += 1
                            if per_atom_first_step[aid] is None:
                                per_atom_first_step[aid] = int(prefix_index)

                for step in range(ep_max_steps):
                    prev_obs = obs
                    action = _predict_action(model, obs)
                    step_out = env.step(action)
                    if isinstance(step_out, tuple) and len(step_out) == 5:
                        next_obs, _reward, terminated, truncated, info = step_out
                    elif isinstance(step_out, tuple) and len(step_out) == 4:
                        next_obs, _reward, done, info = step_out
                        terminated, truncated = bool(done), False
                    else:
                        raise RuntimeError(f"unsupported env.step output: {type(step_out).__name__}")
                    if not isinstance(info, dict):
                        info = {}
                    episode_steps.append({
                        "obs": prev_obs,
                        "action": action,
                        "reward": _reward,
                        "next_obs": next_obs,
                        "terminated": bool(terminated),
                        "truncated": bool(truncated),
                        "info": info,
                    })
                    obs = next_obs
                    for aid, atom in atoms_by_id.items():
                        val = _atom_value(atom, obs, info)
                        if val is None or not math.isfinite(float(val)):
                            continue
                        fval = float(val)
                        per_atom_values[aid].append(fval)
                        active = _atom_active(atom, fval)
                        if active:
                            per_atom_active_steps[aid] += 1
                            if per_atom_first_step[aid] is None:
                                per_atom_first_step[aid] = len(episode_steps) - 1
                    if terminated or truncated:
                        break

                for aid, atom in atoms_by_id.items():
                    values = per_atom_values.get(aid, [])
                    row = _episode_atom_row(
                        atom, values, per_atom_active_steps[aid],
                        per_atom_first_step[aid], total_steps=len(episode_steps),
                    )
                    atom_episode_rows[aid].append(row)

                for stage in stages:
                    sid = str(stage.get("stage_id") or "")
                    if not sid:
                        continue
                    stage_episode_rows.setdefault(sid, []).append(
                        _episode_stage_row(stage, atom_episode_rows, ep)
                    )
                plane = extract_trusted_stage_label_plane(state, episode_steps)
                if plane.get("oracle_stage_ids"):
                    if not oracle_stage_ids:
                        oracle_stage_ids = list(plane.get("oracle_stage_ids") or [])
                    labels = list(
                        plane.get("oracle_stage_labels") or []
                    )
                    raw_labels = list(
                        plane.get("raw_oracle_stage_labels") or []
                    )
                    episode_scores = (
                        list(labels[-1]) if labels else [
                            0.0 for _ in oracle_stage_ids
                        ]
                    )
                    raw_episode_scores = (
                        list(raw_labels[-1]) if raw_labels else [
                            0.0 for _ in oracle_stage_ids
                        ]
                    )
                    sequence_row = {
                        "episode_index": int(ep),
                        "base_seed": int(seed),
                        "seed": int(seed + ep),
                        "trial_id": trial_id,
                        "evaluator_surface": "post_train_stage_eval",
                        "episode_stage_scores": episode_scores,
                        "raw_episode_stage_scores": raw_episode_scores,
                        "first_completion_step": list(
                            plane.get("first_completion_step") or []
                        ),
                        "raw_first_completion_step": list(
                            plane.get("raw_first_completion_step") or []
                        ),
                        "prefix_conditioned": True,
                        "label_permission": "diagnostic_only",
                        "full_labels_preserved": bool(
                            not v95 or ep < max_full_label_episodes
                        ),
                    }
                    if not v95 or ep < max_full_label_episodes:
                        sequence_row["oracle_stage_labels"] = labels
                        sequence_row[
                            "raw_oracle_stage_labels"
                        ] = raw_labels
                    oracle_episode_sequences.append(sequence_row)
                    windows = _transition_windows_from_label_plane(
                        episode_steps, plane, episode_index=ep
                    )
                    for sid, rows in windows.items():
                        transition_windows.setdefault(sid, []).extend(rows)
                successful_episodes += 1
                evidence_steps += len(episode_steps)
            except Exception as e:
                # Evidence collection is diagnostic, never allowed to invalidate an
                # otherwise valid training trial. The error is represented in the
                # returned evidence so diagnostics can see the blind spot.
                for aid in atoms_by_id:
                    _set_episode_row(atom_episode_rows[aid], ep, {
                        "observed": False,
                        "observation_complete": False,
                        "active": False,
                        "directional_progress": False,
                        "threshold_success": False,
                        "error": f"{type(e).__name__}: {e}",
                    })
                for stage in stages:
                    sid = str(stage.get("stage_id") or "")
                    if sid:
                        _set_episode_row(
                            stage_episode_rows[sid], ep,
                            _episode_stage_row(stage, atom_episode_rows, ep),
                        )
                collection_errors.append(f"{type(e).__name__}: {e}")
    except Exception as e:
        for _ep in range(n_episodes):
            for aid in atoms_by_id:
                _set_episode_row(atom_episode_rows[aid], _ep, {
                    "observed": False,
                    "observation_complete": False,
                    "active": False,
                    "directional_progress": False,
                    "threshold_success": False,
                    "error": f"{type(e).__name__}: {e}",
                })
            for stage in stages:
                sid = str(stage.get("stage_id") or "")
                if sid:
                    _set_episode_row(
                        stage_episode_rows[sid], _ep,
                        _episode_stage_row(stage, atom_episode_rows, _ep),
                    )
        collection_errors.append(f"{type(e).__name__}: {e}")
    finally:
        try:
            if env is not None:
                env.close()
        except Exception:
            pass

    by_atom = {
        aid: _aggregate_atom(atom, rows)
        for aid, atom in atoms_by_id.items()
        for rows in [atom_episode_rows.get(aid, [])]
    }
    ordered_stages = sorted(
        [s for s in stages if s.get("stage_id")],
        key=lambda row: int(row.get("order", 0) or 0),
    )
    by_stage: Dict[str, Dict[str, Any]] = {}
    prior_stage_rows: List[List[Dict[str, Any]]] = []
    for stage in ordered_stages:
        sid = str(stage.get("stage_id") or "")
        rows = stage_episode_rows.get(sid, [])
        by_stage[sid] = _aggregate_stage(
            stage,
            rows,
            by_atom,
            prefix_stage_rows=prior_stage_rows,
        )
        _attach_public_grounding_candidates(
            by_stage[sid],
            stage,
            rows,
            atom_episode_rows,
            atoms_by_id,
            transition_windows=transition_windows.get(sid) or [],
        )
        prior_stage_rows.append(rows)
    # A declared terminal-stage/Final equivalence is the sole exception to
    # prefix-conditioned stage reporting: the public Final event cannot be
    # vetoed by diagnostic prefix thresholds.  Earlier stages remain
    # prefix-conditioned and retain their mechanistic meaning.
    mem = getattr(state, "pipeline_memory", {}) or {}
    p1_contract = (
        mem.get("p1_full_info_contract")
        if isinstance(mem, dict) else {}
    ) or {}
    final_contract = (
        p1_contract.get("final_metric_contract")
        if isinstance(p1_contract, dict) else {}
    ) or {}
    terminal_contract = (
        final_contract.get("terminal_stage_equivalence")
        if isinstance(final_contract, dict) else {}
    ) or {}
    terminal_stage_id = str(
        terminal_contract.get("stage_id") or ""
    )
    if (
        terminal_stage_id in by_stage
        and terminal_contract.get("same_detector")
        and terminal_contract.get("same_episode_rollouts_required")
        and terminal_contract.get("same_episode_score_required")
        and terminal_stage_id in oracle_stage_ids
    ):
        column = oracle_stage_ids.index(terminal_stage_id)
        terminal_scores: List[float] = []
        for sequence in oracle_episode_sequences:
            raw_episode_scores = (
                sequence.get("raw_episode_stage_scores") or []
            )
            if column < len(raw_episode_scores):
                terminal_scores.append(float(
                    float(raw_episode_scores[column]) >= 0.5
                ))
            else:
                raw_labels = (
                    sequence.get("raw_oracle_stage_labels") or []
                )
                terminal_scores.append(float(any(
                    isinstance(label_row, (list, tuple))
                    and column < len(label_row)
                    and float(label_row[column]) >= 0.5
                    for label_row in raw_labels
                )))
        terminal_counts = (
            by_stage[terminal_stage_id].get("raw_signal_counts", {}).get("completion", {})
        )
        if (len(terminal_scores) == n_episodes
                and terminal_counts.get("denominator") == n_episodes
                and terminal_counts.get("unknown") == 0):
            rate = float(np.mean(terminal_scores))
            terminal_row = by_stage[terminal_stage_id]
            terminal_row.update({
                "episodes": n_episodes,
                "completion_rate": rate,
                "raw_completion_rate": rate,
                "prefix_conditioned": False,
                "terminal_final_equivalent": True,
                "same_episode_scores": terminal_scores,
                "status": "completed" if rate > 0.0 else "not_completed",
                "prefix_eligible_episodes": n_episodes,
                "prefix_blocked_episodes": 0,
                "prefix_unknown_episodes": 0,
                "prefix_eligible_rate": 1.0,
                "signal_counts": copy.deepcopy(terminal_row["raw_signal_counts"]),
            })
            _attach_stage_signal_rates(terminal_row)
    try:
        from autorl.evidence_validity import current_interface_identity

        interface_generation_id, canonical_interface_hash = (
            current_interface_identity(state)
        )
    except Exception:
        interface_generation_id, canonical_interface_hash = None, None
    return StageActivationEvidence(
        by_atom=by_atom,
        by_stage=by_stage,
        source_trial_ids=[_trial_key(trial_id, seed)],
        computed_at_iter=int(getattr(state, "pipeline_iteration", 0) or 0),
        oracle_stage_ids=oracle_stage_ids,
        oracle_episode_sequences=oracle_episode_sequences,
        transition_windows={
            stage_id: (
                rows[:max_full_label_episodes] if v95 else rows
            )
            for stage_id, rows in transition_windows.items()
        },
        provenance={
            "trial_id": trial_id,
            "seed": int(seed),
            "evaluator_surface": "trusted_stage_omr",
            "evidence_valid": bool(successful_episodes > 0),
            "successful_episodes": int(successful_episodes),
            "requested_episodes": int(n_episodes),
            "actual_steps": int(evidence_steps),
            "collection_errors": collection_errors[:16],
            "interface_generation_id": interface_generation_id,
            "canonical_interface_hash": canonical_interface_hash,
            "stage_schema_fingerprint": stage_schema_fingerprint(graph),
        },
        label_permission="diagnostic_only",
    )


def _frontier_prefix_steps(env: Any) -> List[Dict[str, Any]]:
    """Read hidden prefix transitions through wrappers without Gym attr lookup."""
    cursor = env
    seen: set[int] = set()
    for _ in range(64):
        if cursor is None or id(cursor) in seen:
            break
        seen.add(id(cursor))
        values = getattr(cursor, "__dict__", {})
        if isinstance(values, dict) and "_autorl_last_prefix_steps" in values:
            return [
                dict(row) for row in (values.get("_autorl_last_prefix_steps") or [])
                if isinstance(row, dict)
            ]
        cursor = values.get("env") if isinstance(values, dict) else None
    return []


def merge_stage_activation_evidence(items: Iterable[Any]) -> StageActivationEvidence:
    """Merge per-seed/per-trial evidence dictionaries into one summary."""
    from autorl.evidence_validity import (
        filter_scientific_items,
        scientific_validity_verdict,
    )

    supplied_items = list(items or [])
    admitted_items, rejected_items = filter_scientific_items(supplied_items)
    plane_inconsistencies = []
    consistent_items = []
    for item_index, item in enumerate(admitted_items):
        input_audit = audit_stage_evidence_planes(item)
        if input_audit.get("consistent"):
            consistent_items.append(item)
        else:
            source = _as_dict(item)
            source_provenance = source.get("provenance") or {}
            plane_inconsistencies.append({
                "item_index": item_index, "audit": input_audit,
                "source_trial_ids": list(source.get("source_trial_ids") or []),
                "trace_refs": list(source.get("trace_refs") or []),
                "stage_schema_fingerprint": source_provenance.get("stage_schema_fingerprint"),
                "stage_schema_fingerprints": list(
                    source_provenance.get("stage_schema_fingerprints") or []
                ),
                "scope": "stage_frontier_only; final_task_score_not_relabelled",
            })
            rejected_items.append({
                "item_index": item_index,
                "verdict": {
                    "valid": False, "evidence_class": "SCIENTIFIC_INVALID",
                    "reasons": ["input_stage_evidence_plane_inconsistent"],
                },
            })
    admitted_items = consistent_items
    # A merge may never silently bridge immutable interface generations.  The
    # caller must select the current cohort explicitly; otherwise the whole
    # wave is unavailable rather than a fabricated average across MDPs.
    generation_ids = set()
    interface_hashes = set()
    stage_schema_fingerprints = set()
    unbound_stage_schema_items = 0
    for item in admitted_items:
        verdict = scientific_validity_verdict(item)
        generation_ids.update(verdict.get("interface_generation_ids") or [])
        interface_hashes.update(verdict.get("canonical_interface_hashes") or [])
        source = (_as_dict(item).get("provenance") or {})
        fingerprints = set(source.get("stage_schema_fingerprints") or [])
        if source.get("stage_schema_fingerprint"):
            fingerprints.add(source["stage_schema_fingerprint"])
        stage_schema_fingerprints.update(fingerprints)
        unbound_stage_schema_items += int(
            source.get("unbound_stage_schema_items", 0) or (not fingerprints)
        )
    mixed_identity = bool(len(generation_ids) > 1 or len(interface_hashes) > 1)
    mixed_stage_schema = len(stage_schema_fingerprints) > 1
    if mixed_identity or mixed_stage_schema:
        rejected_items.extend({
            "item_index": index,
            "verdict": {
                "schema_version": "scientific_evidence_validity.v1",
                "valid": False,
                "evidence_class": "SCIENTIFIC_INVALID",
                "reasons": [
                    reason for condition, reason in (
                        (mixed_identity, "mixed_interface_identity_in_merge_wave"),
                        (mixed_stage_schema, "mixed_stage_schema_in_merge_wave"),
                    ) if condition
                ],
            },
        } for index, _ in enumerate(admitted_items))
        admitted_items = []
    atom_rows: Dict[str, List[Dict[str, Any]]] = {}
    stage_rows: Dict[str, List[Dict[str, Any]]] = {}
    trial_ids: List[str] = []
    computed_iter = 0
    oracle_stage_ids: List[str] = []
    oracle_episode_sequences: List[Dict[str, Any]] = []
    transition_windows: Dict[str, List[Dict[str, Any]]] = {}
    trace_refs: List[str] = []
    provenance_rows: List[Dict[str, Any]] = []
    for item in admitted_items:
        d = _as_dict(item)
        if not d:
            continue
        trial_ids.extend([str(x) for x in d.get("source_trial_ids", []) or []])
        for sid in d.get("oracle_stage_ids") or []:
            text = str(sid or "")
            if text and text not in oracle_stage_ids:
                oracle_stage_ids.append(text)
        oracle_episode_sequences.extend(
            row for row in (d.get("oracle_episode_sequences") or [])
            if isinstance(row, dict)
        )
        for sid, rows in (d.get("transition_windows") or {}).items():
            transition_windows.setdefault(str(sid), []).extend(
                row for row in (rows or []) if isinstance(row, dict)
            )
        trace_refs.extend(str(x) for x in (d.get("trace_refs") or []) if str(x))
        if isinstance(d.get("provenance"), dict):
            provenance_rows.append(dict(d["provenance"]))
        try:
            computed_iter = max(computed_iter, int(d.get("computed_at_iter", 0) or 0))
        except Exception:
            pass
        for aid, row in (d.get("by_atom", {}) or {}).items():
            if isinstance(row, dict):
                atom_rows.setdefault(str(aid), []).append(row)
        for sid, row in (d.get("by_stage", {}) or {}).items():
            if isinstance(row, dict):
                stage_rows.setdefault(str(sid), []).append(row)

    by_atom = {aid: _merge_metric_rows(rows) for aid, rows in atom_rows.items()}
    by_stage = {sid: _merge_metric_rows(rows) for sid, rows in stage_rows.items()}
    # A descriptive per-stage aggregate is not automatically a causal funnel.
    # Transition claims require every stage statistic to be computed over the
    # exact same (genome, seed, immutable interface generation) units.  This
    # prevents a strong early-stage candidate and a different strong late-stage
    # candidate from being stitched into one fictitious policy trajectory.
    stage_units: Dict[str, set] = {str(sid): set() for sid in stage_rows}
    missing_unit_identity: List[Dict[str, Any]] = []
    nested_invalid_funnels: List[Dict[str, Any]] = []

    def _cohort_units(value: Any) -> set:
        """Recover immutable leaf cohort identities from nested merges.

        Stage evidence is merged seed -> trial -> wave.  Aggregate receipts
        retain leaf provenance under ``provenance.items``; looking only at the
        outer receipt loses the seed identity and makes a valid second merge
        appear unmatched.  Traverse only provenance aggregation edges and
        admit complete, scientifically valid leaf tuples.
        """

        units: set = set()
        seen: set[int] = set()

        def visit(container: Any) -> None:
            if not isinstance(container, dict):
                return
            marker = id(container)
            if marker in seen:
                return
            seen.add(marker)

            provenance = container.get("provenance") or {}
            genome_id = str(
                container.get("genome_id")
                or (
                    provenance.get("genome_id")
                    if isinstance(provenance, dict) else ""
                )
                or ""
            )
            seed_value = container.get("seed")
            if seed_value is None:
                seed_value = container.get("seed_id")
            if seed_value is None and isinstance(provenance, dict):
                seed_value = provenance.get("seed")
            if seed_value is None and isinstance(provenance, dict):
                seed_value = provenance.get("seed_id")
            verdict = scientific_validity_verdict(container)
            generations = tuple(
                verdict.get("interface_generation_ids") or []
            )
            hashes = tuple(
                verdict.get("canonical_interface_hashes") or []
            )
            try:
                seed_id = (
                    int(seed_value) if seed_value is not None else None
                )
            except (TypeError, ValueError):
                seed_id = None
            if (
                verdict.get("valid")
                and genome_id
                and seed_id is not None
                and len(generations) == 1
                and len(hashes) == 1
            ):
                units.add((
                    genome_id, seed_id, generations[0], hashes[0]
                ))

            if isinstance(provenance, dict):
                for child in provenance.get("items") or []:
                    visit(child)

        visit(value)
        return units

    for item_index, item in enumerate(admitted_items):
        d = _as_dict(item)
        provenance = d.get("provenance") or {}
        nested_funnel = (
            provenance.get("causal_stage_funnel")
            if isinstance(provenance, dict) else None
        )
        if (
            isinstance(nested_funnel, dict)
            and nested_funnel.get("transition_claim_applicable") is True
            and nested_funnel.get("eligible") is False
        ):
            nested_invalid_funnels.append({
                "item_index": item_index,
                "reason": nested_funnel.get("reason"),
                "stage_unit_counts": nested_funnel.get(
                    "stage_unit_counts"
                ),
            })
        units = _cohort_units(d)
        if not units:
            missing_unit_identity.append({
                "item_index": item_index,
                "reason": "no_parseable_scientifically_valid_leaf_unit",
            })
            continue
        for sid, metric in (d.get("by_stage") or {}).items():
            if isinstance(metric, dict):
                stage_units.setdefault(str(sid), set()).update(units)
    unit_sets = [stage_units[sid] for sid in sorted(stage_units)]
    exact_same_units = bool(
        unit_sets
        and unit_sets[0]
        and all(units == unit_sets[0] for units in unit_sets[1:])
        and not nested_invalid_funnels
    )
    single_stage = len(stage_units) <= 1
    causal_funnel = {
        "schema_version": "stage_funnel_cohort.v1",
        "eligible": bool(single_stage or exact_same_units),
        "transition_claim_applicable": not single_stage,
        "reason": (
            "single_stage_no_transition_claim"
            if single_stage
            else (
                "same_genome_seed_generation_units_for_every_stage"
                if exact_same_units
                else "stage_units_are_missing_or_not_exactly_matched"
            )
        ),
        "stage_unit_counts": {
            sid: len(units) for sid, units in sorted(stage_units.items())
        },
        "matched_unit_count": (
            len(unit_sets[0]) if exact_same_units and unit_sets else 0
        ),
        "missing_unit_identity": missing_unit_identity[:64],
        "nested_invalid_funnels": nested_invalid_funnels[:64],
        "policy": (
            "descriptive_stage_rates_remain_reportable; causal_transition_and_"
            "frontier_advancement_require_exact_same_genome_seed_generation_units"
        ),
    }
    for aid, row in by_atom.items():
        row["status"] = _atom_status(row)
    for sid, row in by_stage.items():
        row["status"] = _stage_status(row)
        row.setdefault("weakest_atom_ids", _weakest_atoms(row, by_atom))
        row["causal_funnel_authority"] = bool(causal_funnel["eligible"])
        row["causal_funnel_matched_unit_count"] = int(
            causal_funnel["matched_unit_count"]
        )
    return StageActivationEvidence(
        by_atom=by_atom,
        by_stage=by_stage,
        source_trial_ids=sorted(set(trial_ids)),
        computed_at_iter=computed_iter,
        oracle_stage_ids=oracle_stage_ids,
        oracle_episode_sequences=oracle_episode_sequences[:128],
        transition_windows={sid: rows[:64] for sid, rows in transition_windows.items()},
        trace_refs=sorted(set(trace_refs)),
        provenance={
            "items": provenance_rows[:128],
            "stage_schema_fingerprints": sorted(stage_schema_fingerprints),
            "unbound_stage_schema_items": unbound_stage_schema_items,
            "causal_stage_funnel": causal_funnel,
            "validity": {
                "schema_version": "stage_evidence_merge_validity.v1",
                "status": (
                    "scientific_valid"
                    if admitted_items else "current_evidence_unavailable"
                ),
                "supplied_item_count": len(supplied_items),
                "valid_item_count": len(admitted_items),
                "rejected_item_count": len(rejected_items),
                "rejected_items": rejected_items[:64],
                "interface_generation_ids": sorted(generation_ids),
                "canonical_interface_hashes": sorted(interface_hashes),
                "mixed_interface_identity": mixed_identity,
                "mixed_stage_schema": mixed_stage_schema,
                "input_plane_inconsistencies": plane_inconsistencies[:64],
            },
        },
        label_permission="diagnostic_only",
    )


def audit_stage_evidence_planes(evidence: Any) -> Dict[str, Any]:
    """Detect structural contradictions before evidence can move a frontier.

    Differences between candidates or seeds are not contradictions.  This
    audit only blocks impossible internal states on the same evidence plane:
    invalid rates, status/rate disagreement, mixed interface identity, or a
    populated result that its own merge receipt says contains no valid items.
    """

    row = _as_dict(evidence)
    violations: List[Dict[str, Any]] = []
    provenance = row.get("provenance") or {}
    validity = (
        provenance.get("validity")
        if isinstance(provenance, dict) else {}
    ) or {}
    if isinstance(validity, dict):
        if validity.get("mixed_interface_identity"):
            violations.append({
                "type": "MIXED_INTERFACE_IDENTITY",
                "detail": dict(validity),
            })
        if validity.get("mixed_stage_schema"):
            violations.append({
                "type": "MIXED_STAGE_SCHEMA", "detail": dict(validity),
            })
        if validity.get("input_plane_inconsistencies"):
            violations.append({
                "type": "INCONSISTENT_INPUT_EVIDENCE_PLANE",
                "detail": validity["input_plane_inconsistencies"],
            })
        if (
            validity
            and
            int(validity.get("valid_item_count", 0) or 0) <= 0
            and (row.get("by_stage") or row.get("by_atom"))
        ):
            violations.append({
                "type": "POPULATED_INVALID_EVIDENCE_PLANE",
                "detail": dict(validity),
            })
    for stage_id, metric in (row.get("by_stage") or {}).items():
        if not isinstance(metric, dict):
            violations.append({
                "type": "NON_MAPPING_STAGE_EVIDENCE",
                "stage_id": str(stage_id),
            })
            continue
        rate_keys = set((
            "entry_rate", "progress_rate", "completion_rate", "blocked_rate",
            "raw_entry_rate", "raw_progress_rate", "raw_completion_rate",
            "prefix_eligible_rate",
        )) | {key for key in metric if key.endswith((
            "_rate_lower_bound", "_rate_upper_bound", "_observation_coverage",
        ))}
        for key in sorted(rate_keys):
            if metric.get(key) is None:
                continue
            try:
                value = float(metric.get(key))
            except (TypeError, ValueError):
                value = float("nan")
            if not math.isfinite(value) or value < 0.0 or value > 1.0:
                violations.append({
                    "type": "INVALID_RATE",
                    "stage_id": str(stage_id),
                    "field": key,
                    "value": metric.get(key),
                })
        status = str(metric.get("status") or "")
        completion = metric.get("completion_rate")
        try:
            completion_value = float(completion)
        except (TypeError, ValueError):
            completion_value = None
        completion_status_consistent = bool(
            completion_value is not None
            and (
                completion_value > 0.0
                if metric.get("terminal_final_equivalent")
                else completion_value >= 0.5
            )
        )
        if status == "completed" and not completion_status_consistent:
            violations.append({
                "type": "STATUS_RATE_CONTRADICTION",
                "stage_id": str(stage_id),
                "status": status,
                "completion_rate": completion,
            })
        if status in {"never_entered", "prefix_not_satisfied"} and (
            completion_value is not None and completion_value > 0.0
        ):
            violations.append({
                "type": "STATUS_RATE_CONTRADICTION",
                "stage_id": str(stage_id),
                "status": status,
                "completion_rate": completion,
            })
        if status == "never_entered" and metric.get("entry_rate") is None:
            violations.append({
                "type": "UNOBSERVED_ENTRY_NEGATIVE_CLAIM", "stage_id": str(stage_id),
            })
        for container in ("signal_counts", "raw_signal_counts"):
            for signal, counts in (metric.get(container) or {}).items():
                try:
                    fields = [int(counts.get(key, 0)) for key in (
                        "denominator", "true", "false", "unknown", "error",
                    )]
                    denominator, positive, negative, unknown, errors = fields
                    valid_counts = (
                        all(value >= 0 for value in fields)
                        and positive + negative + unknown == denominator
                        and errors <= unknown
                    )
                except (TypeError, ValueError, AttributeError):
                    valid_counts = False
                if not valid_counts:
                    violations.append({
                        "type": "INVALID_OBSERVATION_COUNTS", "stage_id": str(stage_id),
                        "field": f"{container}.{signal}",
                    })
                elif signal != "reached":
                    prefix = "raw_" if container == "raw_signal_counts" else ""
                    rate = metric.get(f"{prefix}{signal}_rate")
                    if isinstance(rate, (int, float)) and denominator > 0 and (
                        unknown > 0
                        or (float(rate) > 0.0 and positive == 0)
                        or (float(rate) == 0.0 and positive > 0)
                    ):
                        violations.append({
                            "type": "RATE_OBSERVATION_CONTRADICTION",
                            "stage_id": str(stage_id), "field": f"{container}.{signal}",
                        })
        for prefix in ("", "raw_"):
            lower = metric.get(f"{prefix}entry_rate_lower_bound")
            complete_lower = metric.get(f"{prefix}completion_rate_lower_bound")
            counts = metric.get(f"{prefix}signal_counts") or {}
            if (isinstance(lower, (int, float)) and isinstance(complete_lower, (int, float))
                    and counts.get("reached", {}).get("denominator")
                    == counts.get("completion", {}).get("denominator")
                    and float(lower) + 1e-12 < float(complete_lower)):
                violations.append({
                    "type": "SAME_COHORT_REACH_COMPLETION_CONTRADICTION",
                    "stage_id": str(stage_id), "plane": prefix or "conditional",
                })
    return {
        "schema_version": "stage_evidence_plane_consistency.v1",
        "consistent": not violations,
        "blocks_frontier": bool(violations),
        "violations": violations[:64],
    }


def failed_evidence_summary(evidence: Any) -> Dict[str, Any]:
    d = _as_dict(evidence)
    validity = ((d.get("provenance") or {}).get("validity") or {})
    if (
        isinstance(validity, dict)
        and validity
        and int(validity.get("valid_item_count", 0) or 0) <= 0
    ):
        return {
            "evidence_status": "current_evidence_unavailable",
            "failed_atom_ids": [],
            "failed_stage_ids": [],
            "atom_count": 0,
            "stage_count": 0,
            "weakest_atoms": [],
            "weakest_stages": [],
            "validity": dict(validity),
        }
    by_atom = d.get("by_atom", {}) or {}
    by_stage = d.get("by_stage", {}) or {}
    failed_atoms = [
        aid for aid, row in by_atom.items()
        if str((row or {}).get("status", "")) in ("never_activated", "no_directional_progress", "threshold_not_reached")
    ]
    failed_stages = [
        sid for sid, row in by_stage.items()
        if str((row or {}).get("status", "")) in ("never_entered", "blocked", "not_completed")
    ]
    return {
        "failed_atom_ids": failed_atoms,
        "failed_stage_ids": failed_stages,
        "atom_count": len(by_atom),
        "stage_count": len(by_stage),
        "weakest_atoms": sorted(
            [(aid, metric) for aid, metric in by_atom.items()
             if metric.get("status") not in {"not_observed", "activation_unknown"}],
            key=lambda kv: float((kv[1] or {}).get("episode_activation_rate", 0.0) or 0.0),
        )[:5],
        "weakest_stages": sorted(
            [(sid, metric) for sid, metric in by_stage.items()
             if metric.get("status") not in {
                 "not_observed", "completion_unknown", "prefix_unknown",
             }],
            key=lambda kv: float((kv[1] or {}).get("completion_rate", 0.0) or 0.0),
        )[:5],
        "unobserved_stage_ids": [
            sid for sid, metric in by_stage.items() if metric.get("status") in {
                "not_observed", "completion_unknown", "prefix_unknown",
            }
        ],
    }


def rederive_stage_evidence_semantics(
    evidence: Any,
    graph: Dict[str, Any],
    *,
    source_schema_verified: bool = False,
) -> Dict[str, Any]:
    """Rebuild only the provable, legacy completion-only summary defect.

    This is a pure repair of *derived* metadata, never an episode relabeling.
    Marginal atom rates cannot reconstruct prefix-conditioned intersections.
    The caller must supply the original collecting schema: a matching receipt,
    or explicit independent verification of the source worker's saved graph.
    Unrelated contradictions and already typed observation rows are untouched.
    """
    out = copy.deepcopy(_as_dict(evidence))
    graph = _with_v8_ledger_stages(graph)
    fingerprint = stage_schema_fingerprint(graph)
    provenance = out.get("provenance") or {}
    fingerprints = set(provenance.get("stage_schema_fingerprints") or [])
    if provenance.get("stage_schema_fingerprint"):
        fingerprints.add(provenance["stage_schema_fingerprint"])
    bound = bool(
        fingerprints == {fingerprint}
        and not provenance.get("unbound_stage_schema_items")
    )
    result = {
        "evidence": out, "changed_stage_ids": [], "unrepaired_stage_ids": [],
        "changes": [], "consistent": audit_stage_evidence_planes(out)["consistent"],
        "repair_status": "no_change", "stage_schema_fingerprint": fingerprint,
    }
    # Explicit source verification can supply missing legacy binding; it must
    # not override an existing, different predicate-schema receipt.
    if (fingerprints and fingerprints != {fingerprint}) or (
        not bound and not source_schema_verified
    ):
        result["repair_status"] = "needs_source_evidence"
        result["unrepaired_stage_ids"] = sorted(out.get("by_stage") or {})
        return result
    stages = {
        str(stage.get("stage_id")): stage for stage in graph.get("stages", [])
        if isinstance(stage, dict) and stage.get("stage_id")
    }
    atoms = {
        str(atom.get("atom_id")): atom for atom in graph.get("atoms", [])
        if isinstance(atom, dict) and atom.get("atom_id")
    }
    original_audit = audit_stage_evidence_planes(out)
    for sid, metric in (out.get("by_stage") or {}).items():
        if not isinstance(metric, dict):
            result["unrepaired_stage_ids"].append(sid)
            continue
        stage = stages.get(str(sid)) or {}
        completion_id = str(stage.get("completion_atom_id") or "")
        signature = bool(
            stage and not stage.get("entry_atom_ids")
            and not stage.get("progress_atom_ids") and completion_id in atoms
            and not metric.get("measurement_semantics")
            and all(metric.get(key) in (None, 0.0) for key in (
                "entry_rate", "progress_rate", "raw_entry_rate", "raw_progress_rate",
            ))
        )
        own_violations = [
            row for row in original_audit["violations"] if row.get("stage_id") == str(sid)
        ]
        safe_violations = all(
            row.get("type") in {"STATUS_RATE_CONTRADICTION", "UNOBSERVED_ENTRY_NEGATIVE_CLAIM"}
            and metric.get("status") == "never_entered"
            for row in own_violations
        )
        if not signature or not safe_violations:
            if own_violations:
                result["unrepaired_stage_ids"].append(sid)
            continue
        before = {key: metric.get(key) for key in (
            "entry_rate", "progress_rate", "blocked_rate", "raw_entry_rate",
            "raw_progress_rate", "raw_blocked_rate", "status",
        )}
        for prefix in ("", "raw_"):
            for signal in ("entry", "progress", "blocked"):
                metric[f"{prefix}{signal}_rate"] = None
                metric[f"{prefix}{signal}_observation_coverage"] = 0.0
            completion = metric.get(f"{prefix}completion_rate")
            metric[f"{prefix}entry_rate_lower_bound"] = completion
            metric[f"{prefix}entry_rate_upper_bound"] = 1.0
            # No individual episode coverage is recoverable from old means.
            metric[f"{prefix}completion_observation_coverage"] = None
        metric["measurement_semantics"] = "stage_observation.rederived_v1"
        metric["entry_lower_bound_basis"] = "same_denominator_preserved_completion_rate"
        metric["observation_reconstruction"] = {
            "policy": "completion_rates_unchanged; no_episode_counts_or_prefix_inference",
            "stage_schema_fingerprint": fingerprint,
            "source_schema_verified_externally": bool(source_schema_verified and not bound),
            "original_derived_fields": before,
        }
        metric["status"] = _stage_status(metric)
        result["changed_stage_ids"].append(sid)
        result["changes"].append({
            "stage_id": sid, "before": before,
            "after": {key: metric.get(key) for key in before},
            "reason": "completion_only_predicates_are_not_negative_entry_progress_measurements",
        })
    audit = audit_stage_evidence_planes(out)
    result["consistent"] = audit["consistent"]
    result["repair_status"] = (
        "inconsistent" if not audit["consistent"]
        else "repaired" if result["changed_stage_ids"] else "no_change"
    )
    return result


def stage_transition_contract(
    state: Any,
    evidence: Any = None,
) -> Dict[str, Any]:
    """Return routeable transition evidence, not generic low-progress evidence."""
    graph = graph_from_state(state)
    stages = [
        dict(row) for row in (graph.get("stages") or [])
        if isinstance(row, dict)
    ]
    if not stages:
        task_structure = getattr(getattr(state, "goal_spec", None), "task_structure", None)
        for order, stage in enumerate(getattr(task_structure, "stages", []) or []):
            stages.append({
                "stage_id": f"legacy_stage.{order}",
                "name": getattr(stage, "name", f"stage_{order}"),
                "order": order,
                "source": "goal_spec.task_structure",
            })
    stages.sort(key=lambda row: int(row.get("order", 0) or 0))

    raw = _as_dict(
        evidence
        if evidence is not None
        else getattr(state, "stage_activation_evidence", None)
    )
    merge_validity = ((raw.get("provenance") or {}).get("validity") or {})
    unavailable = bool(
        isinstance(merge_validity, dict)
        and merge_validity
        and int(merge_validity.get("valid_item_count", 0) or 0) <= 0
    )
    by_stage = raw.get("by_stage", {}) or {}
    source_trial_ids = sorted({
        str(x) for x in (raw.get("source_trial_ids") or []) if x is not None
    })
    cfg = getattr(state, "pipeline_config", {}) or {}
    diag_cfg = cfg.get("diagnostics", {}) if isinstance(cfg, dict) else {}
    try:
        min_source_trials = max(
            1, int((diag_cfg or {}).get("stage_transition_min_source_trials", 2) or 2)
        )
    except Exception:
        min_source_trials = 2

    if unavailable:
        return {
            "schema_version": "stage_transition_contract.v1",
            "stage_count": len(stages),
            "transition_count": 0,
            "structure_is_multistage": len(stages) >= 2,
            "source_trial_ids": [],
            "min_source_trials": min_source_trials,
            "evidence_maturity": "UNAVAILABLE",
            "transitions": [],
            "failed_transition_ids": [],
            "routeable": False,
            "reasons": ["current_evidence_unavailable"],
            "validity": dict(merge_validity),
        }

    transitions: List[Dict[str, Any]] = []
    for index in range(max(0, len(stages) - 1)):
        previous = stages[index]
        following = stages[index + 1]
        previous_id = str(previous.get("stage_id") or f"stage.{index}")
        following_id = str(following.get("stage_id") or f"stage.{index + 1}")
        previous_row = by_stage.get(previous_id, {}) or {}
        following_row = by_stage.get(following_id, {}) or {}
        previous_status = str(previous_row.get("status") or "")
        following_status = str(following_row.get("status") or "")
        measurable = bool(
            previous_row
            and following_row
            and int(previous_row.get("episodes", 0) or 0) > 0
            and int(following_row.get("episodes", 0) or 0) > 0
        )
        failed = bool(
            measurable
            and previous_status == "completed"
            and following_status in {"blocked", "never_entered", "not_completed"}
        )
        transitions.append({
            "transition_id": f"{previous_id}->{following_id}",
            "from_stage_id": previous_id,
            "to_stage_id": following_id,
            "from_stage_name": previous.get("name"),
            "to_stage_name": following.get("name"),
            "measurable": measurable,
            "from_status": previous_status or "unobserved",
            "to_status": following_status or "unobserved",
            "from_completed": previous_status == "completed",
            "to_blocked": following_status in {
                "blocked", "never_entered", "not_completed"
            },
            "failed_transition": failed,
        })

    stage_count = len(stages)
    structure_is_multistage = stage_count >= 2
    evidence_maturity = (
        "SUPPORTED"
        if len(source_trial_ids) >= min_source_trials
        else "SUSPECTED"
        if source_trial_ids
        else "PROPOSED"
    )
    failed_transition_ids = [
        row["transition_id"] for row in transitions if row["failed_transition"]
    ]
    routeable = bool(
        structure_is_multistage
        and evidence_maturity == "SUPPORTED"
        and failed_transition_ids
    )
    reasons: List[str] = []
    if not structure_is_multistage:
        reasons.append("stage_count_lt_2")
    if evidence_maturity != "SUPPORTED":
        reasons.append(
            f"insufficient_replay_maturity:{len(source_trial_ids)}<{min_source_trials}"
        )
    if structure_is_multistage and not failed_transition_ids:
        reasons.append("no_completed_to_blocked_transition")
    return {
        "schema_version": "stage_transition_contract.v1",
        "stage_count": stage_count,
        "transition_count": len(transitions),
        "structure_is_multistage": structure_is_multistage,
        "source_trial_ids": source_trial_ids,
        "min_source_trials": min_source_trials,
        "evidence_maturity": evidence_maturity,
        "transitions": transitions,
        "failed_transition_ids": failed_transition_ids,
        "routeable": routeable,
        "reasons": reasons,
    }


def _as_dict(item: Any) -> Dict[str, Any]:
    if item is None:
        return {}
    if hasattr(item, "to_dict"):
        return item.to_dict()
    return item if isinstance(item, dict) else {}


def _trial_key(trial_id: Optional[int], seed: int) -> str:
    return f"trial{trial_id if trial_id is not None else 'x'}_seed{seed}"


def _reset_env(env: Any, seed: int):
    try:
        return env.reset(seed=int(seed))
    except TypeError:
        return env.reset()


def _max_episode_steps(env: Any) -> Optional[int]:
    try:
        spec = getattr(env, "spec", None) or getattr(getattr(env, "unwrapped", None), "spec", None)
        val = getattr(spec, "max_episode_steps", None)
        return int(val) if val else None
    except Exception:
        return None


def _predict_action(model: Any, obs: Any):
    try:
        action, _ = model.predict(obs, deterministic=True)
        return action
    except Exception:
        env = getattr(model, "env", None)
        if env is not None and hasattr(env, "action_space"):
            return env.action_space.sample()
        raise


def _atom_value(atom: Dict[str, Any], obs: Any, info: Dict[str, Any]) -> Optional[float]:
    source = str(atom.get("source") or "")
    source_type = str(atom.get("source_type") or "")
    try:
        if source_type == "derived" or source.startswith("derived"):
            formula = str(atom.get("formula") or "")
            if not formula:
                return None
            try:
                from autorl.expression_sandbox import compile_formula
                cf = compile_formula(
                    formula,
                    parent_atom_ids=[str(x) for x in (atom.get("parent_atom_ids") or [])],
                )
                return float(cf.fn(obs, info or {}))
            except Exception:
                return None
        if source.startswith("obs[") or source_type == "obs":
            idx = None
            if source.startswith("obs["):
                idx = int(source[4:-1])
            elif atom.get("obs_indices"):
                idx = int((atom.get("obs_indices") or [])[0])
            if idx is None:
                return None
            arr = np.asarray(obs, dtype=float).reshape(-1)
            if idx < 0 or idx >= arr.size:
                return None
            return float(arr[idx])
        if source.startswith("info[") or source_type in {
            "info", "stage_oracle", "oracle_stage_omr", "stage_omr_oracle",
        }:
            key = atom.get("info_key")
            if not key and source.startswith("info["):
                key = source.split("[", 1)[1].split("]", 1)[0].strip("'\"")
            if key is None:
                return None
            raw = info.get(str(key))
            if isinstance(raw, (list, tuple, np.ndarray)):
                arr = np.asarray(raw, dtype=float).reshape(-1)
                return float(arr.mean()) if arr.size else None
            return float(raw)
    except Exception:
        return None
    return None


def _atom_active(atom: Dict[str, Any], value: float) -> bool:
    direction = str(atom.get("direction") or "unknown")
    threshold = atom.get("threshold")
    target = atom.get("target_value")
    try:
        threshold = float(threshold) if threshold is not None else None
    except Exception:
        threshold = None
    try:
        target = float(target) if target is not None else None
    except Exception:
        target = None
    if direction == "binary" or atom.get("kind") == "success":
        return value >= (threshold if threshold is not None else 0.5)
    if direction == "decrease":
        if threshold is not None:
            return value <= threshold
        if target is not None:
            return value <= target
        return abs(value) > 1e-9
    if direction == "increase":
        if threshold is not None:
            return value >= threshold
        if target is not None:
            return value >= target
        return abs(value) > 1e-9
    return abs(value) > 1e-9


def _set_episode_row(rows: List[Dict[str, Any]], index: int,
                     value: Dict[str, Any]) -> None:
    """Keep failed collection attempts aligned with the original episode IDs."""
    while len(rows) <= index:
        rows.append({})
    rows[index] = value


def _episode_atom_row(atom: Dict[str, Any], values: List[float], active_steps: int,
                      first_step: Optional[int], *,
                      total_steps: Optional[int] = None) -> Dict[str, Any]:
    observed = bool(values)
    start = float(values[0]) if values else None
    end = float(values[-1]) if values else None
    delta = (end - start) if start is not None and end is not None else 0.0
    direction = str(atom.get("direction") or "unknown")
    eps = max(1e-6, 0.01 * (abs(start or 0.0) + 1.0))
    if direction == "increase":
        directional = delta > eps
    elif direction == "decrease":
        directional = delta < -eps
    elif direction == "binary":
        directional = active_steps > 0
    else:
        directional = abs(delta) > eps
    threshold_success = any(_atom_active(atom, float(v)) for v in values)
    return {
        "observed": observed,
        "observation_complete": bool(
            observed and (total_steps is None or len(values) == total_steps)
        ),
        "active": active_steps > 0,
        "directional_progress": bool(directional),
        "threshold_success": bool(threshold_success),
        "steps_observed": len(values),
        "active_steps": int(active_steps),
        "first_activation_step": first_step,
        "start_value": start,
        "end_value": end,
        "delta": delta,
        "max_value": max(values) if values else None,
        "min_value": min(values) if values else None,
    }


def _episode_stage_row(stage: Dict[str, Any], atom_episode_rows: Dict[str, List[Dict[str, Any]]],
                       ep_idx: int) -> Dict[str, Any]:
    entry_ids = [str(x) for x in (stage.get("entry_atom_ids") or []) if x]
    progress_ids = [str(x) for x in (stage.get("progress_atom_ids") or []) if x]
    completion_id = stage.get("completion_atom_id")
    completion_ids = [str(completion_id)] if completion_id else []

    def row(aid: str) -> Dict[str, Any]:
        rows = atom_episode_rows.get(aid, [])
        return rows[ep_idx] if ep_idx < len(rows) else {}

    def signal(ids: List[str], keys: Sequence[str]) -> Optional[bool]:
        # An absent predicate or unreadable value is not a negative rollout.
        # A positive can be witnessed despite a partial observation window;
        # a negative requires complete observation of every declared atom.
        if not ids:
            return None
        evidence = [row(aid) for aid in ids]
        if any(
            r.get("observed") and not r.get("error")
            and any(r.get(key) is True for key in keys)
            for r in evidence
        ):
            return True
        if all(
            r.get("observed") and not r.get("error")
            and r.get("observation_complete", True)
            for r in evidence
        ):
            return False
        return None

    entry_active = signal(entry_ids, ("active",))
    progress_active = signal(progress_ids, ("active", "directional_progress"))
    completed = signal(completion_ids, ("threshold_success",))
    # Preserve the established progress-based fallback only if no independent
    # completion predicate was declared. Missing declared completion data must
    # never be replaced by a reward/progress proxy.
    if not completion_ids:
        completed = progress_active
    reached = (
        True if entry_active is True or completed is True
        else False if entry_active is False else None
    )
    activity = entry_active is True or progress_active is True
    blocked = (
        False if completed is True
        else True if activity and completed is False
        else False if entry_active is False and progress_active is False
        else None
    )
    signal_ids = {
        "entry": entry_ids, "progress": progress_ids,
        "completion": completion_ids or progress_ids,
        "blocked": list(dict.fromkeys(entry_ids + progress_ids + completion_ids)),
        "reached": list(dict.fromkeys(entry_ids + completion_ids)),
    }
    values = {
        "entry": entry_active, "progress": progress_active,
        "completion": completed, "blocked": blocked, "reached": reached,
    }
    reasons = {
        name: (
            "error" if any(row(aid).get("error") for aid in ids)
            else "missing_predicate" if not ids else "incomplete_observation"
        )
        for name, ids in signal_ids.items() if values[name] is None
    }
    weak = []
    for aid in completion_ids + progress_ids + entry_ids:
        r = row(aid)
        if (r.get("observed") and r.get("observation_complete", True)
                and not r.get("error") and not r.get("threshold_success")
                and not r.get("directional_progress")):
            weak.append(aid)
    return {
        "entered": entry_active,
        "progressed": progress_active,
        "completed": completed,
        "blocked": blocked,
        "reached": reached,
        "unknown_reasons": reasons,
        "weakest_atom_ids": weak[:5],
    }


def _aggregate_atom(atom: Dict[str, Any], rows: List[Dict[str, Any]]) -> Dict[str, Any]:
    n = max(1, len(rows))
    observed_rows = [r for r in rows if r.get("observed")]
    steps = sum(int(r.get("steps_observed", 0) or 0) for r in rows)
    active_steps = sum(int(r.get("active_steps", 0) or 0) for r in rows)
    firsts = [r.get("first_activation_step") for r in rows if r.get("first_activation_step") is not None]
    out = {
        "atom_id": atom.get("atom_id"),
        "source": atom.get("source"),
        "kind": atom.get("kind"),
        "source_type": atom.get("source_type"),
        "task_relevance": atom.get("task_relevance"),
        "tier": atom.get("tier"),
        "risk_tags": atom.get("risk_tags") or [],
        "episodes": len(rows),
        "observed_episodes": len(observed_rows),
        "complete_observation_episodes": sum(
            bool(r.get("observed") and r.get("observation_complete", True)
                 and not r.get("error")) for r in rows
        ),
        "steps_observed": steps,
        "active_steps": active_steps,
        "active_step_rate": float(active_steps / max(1, steps)),
        "episode_activation_rate": float(sum(1 for r in rows if r.get("active")) / n),
        "directional_progress_rate": float(sum(1 for r in rows if r.get("directional_progress")) / n),
        "threshold_success_rate": float(sum(1 for r in rows if r.get("threshold_success")) / n),
        "mean_first_activation_step": float(np.mean(firsts)) if firsts else None,
        "start_mean": _mean([r.get("start_value") for r in observed_rows]),
        "end_mean": _mean([r.get("end_value") for r in observed_rows]),
        "delta_mean": _mean([r.get("delta") for r in observed_rows]),
        "max_mean": _mean([r.get("max_value") for r in observed_rows]),
        "min_mean": _mean([r.get("min_value") for r in observed_rows]),
    }
    out["status"] = _atom_status(out)
    return out


def _aggregate_stage(
    stage: Dict[str, Any],
    rows: List[Dict[str, Any]],
    by_atom: Dict[str, Dict[str, Any]],
    *,
    prefix_stage_rows: Optional[Sequence[Sequence[Dict[str, Any]]]] = None,
) -> Dict[str, Any]:
    n = max(1, len(rows))
    prefix_stage_rows = list(prefix_stage_rows or [])
    stage_order = _row_order(stage)
    prefix_conditioned = (
        bool(prefix_stage_rows)
        and stage_order > 0
        and bool(stage.get("requires_ordered_prefix", True))
    )
    eligible_indices: List[int] = []
    prefix_unknown = 0
    prefix_blocked = 0
    for idx in range(len(rows)):
        if not prefix_conditioned:
            eligible_indices.append(idx)
            continue
        prefix_values = [
            (prior_rows[idx] or {}).get("completed")
            if idx < len(prior_rows) else None
            for prior_rows in prefix_stage_rows
        ]
        if all(value is True for value in prefix_values):
            eligible_indices.append(idx)
        elif any(value is False for value in prefix_values):
            prefix_blocked += 1
        else:
            prefix_unknown += 1
    eligible_rows = [rows[i] for i in eligible_indices]
    denom_rows = eligible_rows if (not prefix_conditioned or eligible_rows) else []
    weak: List[str] = []
    for r in rows:
        weak.extend([str(x) for x in r.get("weakest_atom_ids", []) or []])
    out = {
        "stage_id": stage.get("stage_id"),
        "name": stage.get("name"),
        "order": stage_order,
        "episodes": len(rows),
        "prefix_conditioned": bool(prefix_conditioned),
        "prefix_eligible_episodes": int(len(eligible_indices)),
        "prefix_blocked_episodes": prefix_blocked,
        "prefix_unknown_episodes": prefix_unknown,
        "prefix_eligible_rate": float(len(eligible_indices) / n),
        "weakest_atom_ids": sorted(set(weak)),
        "measurement_semantics": "stage_observation.v1",
        "metric_unit_count": 1,
        "signal_counts": _stage_signal_counts(denom_rows),
        "raw_signal_counts": _stage_signal_counts(rows),
    }
    _attach_stage_signal_rates(out)
    out["status"] = _stage_status(out)
    return out


def _stage_signal_counts(rows: Sequence[Dict[str, Any]]) -> Dict[str, Any]:
    """Sufficient observation counts; never turn a missing signal into false."""
    result = {}
    for signal, key in (
        ("entry", "entered"), ("progress", "progressed"),
        ("completion", "completed"), ("blocked", "blocked"), ("reached", "reached"),
    ):
        values = []
        for row in rows:
            value = row.get(key)
            if signal == "reached" and key not in row:
                value = (
                    True if row.get("entered") is True or row.get("completed") is True
                    else False if row.get("entered") is False else None
                )
            values.append(value)
        positive = sum(value is True for value in values)
        negative = sum(value is False for value in values)
        errors = sum(
            value is None and (row.get("unknown_reasons") or {}).get(signal) == "error"
            for value, row in zip(values, rows)
        )
        result[signal] = {
            "denominator": len(rows), "true": positive, "false": negative,
            "unknown": len(rows) - positive - negative, "error": errors,
        }
    return result


def _attach_stage_signal_rates(out: Dict[str, Any]) -> None:
    for prefix, container in (("", "signal_counts"), ("raw_", "raw_signal_counts")):
        counts = out.get(container) or {}
        for signal in ("entry", "progress", "completion", "blocked"):
            row = counts.get(signal) or {}
            n = int(row.get("denominator", 0))
            known = n - int(row.get("unknown", n))
            out[f"{prefix}{signal}_rate"] = (
                float(row["true"] / n) if n > 0 and known == n else None
            )
            out[f"{prefix}{signal}_observation_coverage"] = known / n if n else None
            # Completion witnesses same-stage reach on exactly this cohort.
            # It never populates the independent entry/progress measurement.
            bound = counts.get("reached", {}) if signal == "entry" else row
            out[f"{prefix}{signal}_rate_lower_bound"] = (
                float(bound.get("true", 0) / n) if n else None
            )
            out[f"{prefix}{signal}_rate_upper_bound"] = (
                float((bound.get("true", 0) + bound.get("unknown", n)) / n)
                if n else None
            )
    out["entry_lower_bound_basis"] = "same_episode_entry_or_completion_witness"


def _is_public_trainable_evidence_atom(atom: Dict[str, Any]) -> bool:
    if not isinstance(atom, dict):
        return False
    source_type = str(atom.get("source_type") or "")
    if source_type in {
        "stage_oracle", "oracle_stage_omr", "stage_omr_oracle",
        "eval", "reward", "nl_shadow_omr",
    }:
        return False
    if atom.get("allowed_for_m4") is False:
        return False
    if str(atom.get("tier") or "UNKNOWN") in {"REJECTED", "UNKNOWN"}:
        return False
    if "external_eval_signal" in (atom.get("risk_tags") or []):
        return False
    if "native_reward_leak" in (atom.get("risk_tags") or []):
        return False
    return True


def _attach_public_grounding_candidates(
    stage_out: Dict[str, Any],
    stage: Dict[str, Any],
    stage_rows: List[Dict[str, Any]],
    atom_episode_rows: Dict[str, List[Dict[str, Any]]],
    atoms_by_id: Dict[str, Dict[str, Any]],
    *,
    transition_windows: Optional[List[Dict[str, Any]]] = None,
) -> None:
    """Attach public atoms that contrast with stage completion in the same rollouts.

    Stage OMR oracle is allowed to diagnose *which stage* is being achieved, but
    not to become the reward.  This contrast table turns that diagnostic label
    into candidate public grounding atoms for M4.  It is environment-agnostic:
    any public obs/derived/info atom that selectively activates in episodes
    where the stage completed can become a candidate.
    """
    positives = [i for i, row in enumerate(stage_rows or []) if row.get("completed")]
    temporal_scored = _temporal_public_grounding_candidates(
        str(stage.get("stage_id") or ""),
        transition_windows or [],
        atoms_by_id,
    )
    stage_out["public_transition_grounding_candidates"] = temporal_scored[:24]
    if not positives:
        stage_out["public_grounding_candidate_atom_ids"] = []
        stage_out["public_grounding_candidates"] = temporal_scored[:12]
        return
    n = len(stage_rows or [])
    if n <= 0:
        return
    positive_set = set(positives)
    negative_set = {
        i for i, row in enumerate(stage_rows or []) if row.get("completed") is False
    }
    scored: List[Dict[str, Any]] = []
    for aid, atom in atoms_by_id.items():
        if not _is_public_trainable_evidence_atom(atom):
            continue
        rows = atom_episode_rows.get(aid) or []
        if len(rows) < n:
            continue
        def active(idx: int) -> Optional[bool]:
            row = rows[idx] or {}
            if not row.get("observed") or row.get("error"):
                return None
            if (
                row.get("threshold_success")
                or row.get("active")
                or row.get("directional_progress")
            ):
                return True
            return False if row.get("observation_complete", True) else None
        positive_values = [value for i in positive_set if (value := active(i)) is not None]
        negative_values = [value for i in negative_set if (value := active(i)) is not None]
        if not positive_values or not negative_values:
            continue
        pos_rate = sum(positive_values) / len(positive_values)
        neg_rate = sum(negative_values) / len(negative_values)
        contrast = float(pos_rate - neg_rate)
        # Avoid ubiquitous static atoms; prefer atoms that distinguish completed
        # stage episodes from the rest.
        if pos_rate < 0.5 or contrast <= 0.15:
            continue
        scored.append({
            "atom_id": aid,
            "positive_rate": float(pos_rate),
            "negative_rate": float(neg_rate),
            "contrast": contrast,
            "support_episodes": len(positive_values),
            "negative_support_episodes": len(negative_values),
            "source_type": atom.get("source_type"),
        })
    scored.extend(temporal_scored)
    scored.sort(key=lambda row: (
        -float(row.get("contrast", row.get("oracle_contrast", 0.0)) or 0.0),
        -float(row.get("positive_rate", row.get("repeatability", 0.0)) or 0.0),
        str(row.get("atom_id") or row.get("candidate_atom_id") or ""),
    ))
    stage_out["public_grounding_candidates"] = scored[:12]
    stage_out["public_grounding_candidate_atom_ids"] = [
        str(row["atom_id"]) for row in scored[:12] if row.get("atom_id")
    ]


def _temporal_public_grounding_candidates(
    stage_id: str,
    windows: Sequence[Dict[str, Any]],
    atoms_by_id: Dict[str, Dict[str, Any]],
) -> List[Dict[str, Any]]:
    """Contrast raw public transitions at oracle flips against nearby negatives."""
    positives: List[Dict[str, Any]] = []
    negatives: List[Dict[str, Any]] = []
    for window in windows or []:
        for row in window.get("transitions") or []:
            if not isinstance(row, dict):
                continue
            before_label = float(row.get("stage_label_before", 0.0) or 0.0)
            after_label = float(row.get("stage_label_after", 0.0) or 0.0)
            if before_label < 0.5 <= after_label:
                positives.append(row)
            elif before_label < 0.5 and after_label < 0.5:
                negatives.append(row)
    if not positives:
        return []
    dim_count = min(
        len(np.asarray(row.get("obs"), dtype=float).reshape(-1))
        for row in positives
    )
    out: List[Dict[str, Any]] = []
    for dim in range(dim_count):
        pos_delta = np.asarray([
            float(np.asarray(row["next_obs"])[dim] - np.asarray(row["obs"])[dim])
            for row in positives
        ])
        neg_delta = np.asarray([
            float(np.asarray(row["next_obs"])[dim] - np.asarray(row["obs"])[dim])
            for row in negatives
        ]) if negatives else np.asarray([0.0])
        direction = "increase" if float(np.median(pos_delta)) >= 0.0 else "decrease"
        signed_pos = pos_delta if direction == "increase" else -pos_delta
        signed_neg = neg_delta if direction == "increase" else -neg_delta
        contrast = float(np.mean(signed_pos) - np.mean(signed_neg))
        if contrast <= 1e-8 or float(np.max(np.abs(pos_delta))) <= 1e-8:
            continue
        parent_id = f"obs.{dim}"
        atom_id = parent_id if parent_id in atoms_by_id else None
        before = np.asarray([float(np.asarray(row["obs"])[dim]) for row in positives])
        after = np.asarray([float(np.asarray(row["next_obs"])[dim]) for row in positives])
        threshold = float(np.median((before + after) / 2.0))
        candidate = {
            "atom_id": atom_id,
            "candidate_atom_id": f"transition.{stage_id}.obs_{dim}.threshold",
            "stage_id": stage_id,
            "parent_atom_ids": [parent_id],
            "operator": "threshold_crossing",
            "direction": direction,
            "threshold": threshold,
            "threshold_provenance": "oracle_flip_median_midpoint",
            "positive_rate": 1.0,
            "negative_rate": 0.0,
            "contrast": contrast,
            "oracle_contrast": contrast,
            "repeatability": float(np.mean(signed_pos > 1e-8)),
            "support_episodes": len(positives),
            "source_type": "public_transition",
            "validated_by": f"trusted_stage_oracle:{stage_id}",
            "reward_parent_permission": "public_parent_only",
        }
        values = set(np.round(np.concatenate([before, after]), 8).tolist())
        if len(values) <= 16 and all(
            np.isclose(value * 10.0, round(value * 10.0), atol=1e-6)
            for value in values
        ):
            pairs = [(round(float(b), 8), round(float(a), 8)) for b, a in zip(before, after)]
            pair = max(set(pairs), key=lambda item: (pairs.count(item), item))
            if pair[0] != pair[1]:
                candidate["operator"] = "categorical_transition"
                candidate["from_value"] = pair[0]
                candidate["to_value"] = pair[1]
                candidate["candidate_atom_id"] = (
                    f"transition.{stage_id}.obs_{dim}.categorical"
                )
        out.append(candidate)
    out.sort(key=lambda row: (
        -float(row.get("oracle_contrast", 0.0) or 0.0),
        -float(row.get("repeatability", 0.0) or 0.0),
        str(row.get("candidate_atom_id") or ""),
    ))
    return out


def _merge_metric_rows(rows: List[Dict[str, Any]]) -> Dict[str, Any]:
    if not rows:
        return {}
    out: Dict[str, Any] = {}
    keys = set().union(*(r.keys() for r in rows))
    for key in keys:
        vals = [r.get(key) for r in rows if r.get(key) is not None]
        nums = [float(v) for v in vals if isinstance(v, (int, float)) and math.isfinite(float(v))]
        if key in {"signal_counts", "raw_signal_counts"}:
            out[key] = {}
            for signal in ("entry", "progress", "completion", "blocked", "reached"):
                receipts = []
                for row in rows:
                    receipt = (row.get(key) or {}).get(signal)
                    if not isinstance(receipt, dict):
                        denominator = int(row.get(
                            "prefix_eligible_episodes" if key == "signal_counts"
                            else "episodes", row.get("episodes", 0)
                        ) or 0)
                        receipt = {
                            "denominator": denominator, "unknown": denominator,
                        }
                    receipts.append(receipt)
                out[key][signal] = {
                    field: sum(int(r.get(field, 0) or 0) for r in receipts)
                    for field in ("denominator", "true", "false", "unknown", "error")
                }
        elif key in ("weakest_atom_ids", "risk_tags"):
            merged = []
            for v in vals:
                if isinstance(v, list):
                    merged.extend(str(x) for x in v)
            out[key] = sorted(set(merged))
        elif key.endswith(("_rate", "_rate_lower_bound", "_rate_upper_bound",
                           "_observation_coverage")) and any(
            row.get(key) is None for row in rows
        ):
            # One missing seed is not a measured zero and must not disappear
            # from a mean. Bounds/coverage counts retain its uncertainty.
            out[key] = None
        elif vals and all(isinstance(v, bool) for v in vals):
            out[key] = all(vals)
        elif nums and len(nums) == len(vals):
            if key in (
                "episodes", "observed_episodes", "steps_observed", "active_steps",
                "complete_observation_episodes",
                "prefix_eligible_episodes", "prefix_blocked_episodes",
                "prefix_unknown_episodes", "metric_unit_count",
            ):
                out[key] = int(sum(nums))
            else:
                # Preserve equal training-unit means, including nested
                # seed -> trial -> wave aggregation, not episode-pooling.
                weighted = [
                    (float(row[key]), int(row.get("metric_unit_count", 1) or 1))
                    for row in rows if row.get(key) is not None
                ]
                out[key] = sum(value * weight for value, weight in weighted) / sum(
                    weight for _, weight in weighted
                )
        elif vals:
            out[key] = vals[0]
        else:
            out[key] = None
    if out.get("steps_observed"):
        out["active_step_rate"] = float(out.get("active_steps", 0) / max(1, out.get("steps_observed", 1)))
    return out


def _atom_status(row: Dict[str, Any]) -> str:
    observed_rate = float(row.get("observed_episodes", 0) or 0) / max(1.0, float(row.get("episodes", 1) or 1))
    activation = float(row.get("episode_activation_rate", 0.0) or 0.0)
    progress = float(row.get("directional_progress_rate", 0.0) or 0.0)
    threshold = float(row.get("threshold_success_rate", 0.0) or 0.0)
    if observed_rate <= 0.0:
        return "not_observed"
    if threshold >= 0.5 or activation >= 0.5:
        return "activated"
    if (row.get("complete_observation_episodes") is not None
            and int(row["complete_observation_episodes"]) < int(row.get("episodes", 0) or 0)):
        return "activation_unknown"
    if activation <= 0.01:
        return "never_activated"
    if progress <= 0.05 and str(row.get("kind")) in ("progress", "stage_gate"):
        return "no_directional_progress"
    return "threshold_not_reached"


def _stage_status(row: Dict[str, Any]) -> str:
    if int(row.get("episodes", 0) or 0) <= 0:
        return "not_observed"
    if (
        _row_order(row) > 0
        and bool(row.get("prefix_conditioned"))
        and int(row.get("prefix_eligible_episodes", 0) or 0) <= 0
    ):
        return (
            "prefix_unknown" if int(row.get("prefix_unknown_episodes", 0) or 0) > 0
            else "prefix_not_satisfied"
        )
    entry = row.get("entry_rate")
    progress = row.get("progress_rate")
    completion = row.get("completion_rate")
    blocked = row.get("blocked_rate")
    if completion is not None and (
        float(completion) > 0.0 if row.get("terminal_final_equivalent")
        else float(completion) >= 0.5
    ):
        return "completed"
    counts = row.get("signal_counts") or {}
    if (completion is not None and float(completion) > 0.0) or int(
        (counts.get("completion") or {}).get("true", 0) or 0
    ) > 0:
        return "partially_completed"
    if entry is None and progress is None and completion is None:
        return "not_observed"
    if completion is None:
        return "completion_unknown"
    # A complete negative entry measurement is required. Neither a missing
    # entry predicate nor a zero completion rate establishes non-entry.
    if (entry is not None and float(entry) <= 0.01
            and completion is not None and float(completion) <= 0.0
            and (progress is None or float(progress) <= 0.01)):
        return "never_entered"
    if ((blocked is not None and float(blocked) >= 0.2)
            or (entry is not None and float(entry) >= 0.2
                and completion is not None and float(completion) <= 0.05)):
        return "blocked"
    return "not_completed"


def _row_order(row: Dict[str, Any]) -> int:
    try:
        return int(row.get("order", 0) or 0)
    except Exception:
        return 0


def _weakest_atoms(stage_row: Dict[str, Any], by_atom: Dict[str, Dict[str, Any]]) -> List[str]:
    weak = stage_row.get("weakest_atom_ids") or []
    if weak:
        return [str(x) for x in weak]
    return [
        aid for aid, row in sorted(
            [(aid, metric) for aid, metric in by_atom.items()
             if metric.get("status") not in {"not_observed", "activation_unknown"}],
            key=lambda kv: float((kv[1] or {}).get("episode_activation_rate", 0.0) or 0.0),
        )[:3]
    ]


def _mean(vals: List[Any]) -> Optional[float]:
    nums = []
    for v in vals:
        try:
            fv = float(v)
            if math.isfinite(fv):
                nums.append(fv)
        except Exception:
            pass
    return float(np.mean(nums)) if nums else None


==> anc/FARL/autorl/stage_omr_contract.py <==
"""Stage-OMR source, trust, and final-commit separation contract.

Stage OMR can come from three authorities:

* oracle_stage_omr: externally supplied trusted milestone detector, diagnostic only;
* hinted_stage_omr: NL/public-spec scaffold, still needs validation;
* shadow_stage_omr: internally discovered proxy hypothesis, never trusted until
  it aligns with final held-out OMR or independent event evidence.

This module is deliberately small and environment-agnostic.  It only classifies
stage rows and computes stage-vs-final evidence from trial summaries.
"""

from __future__ import annotations

import math
from typing import Any, Dict, Iterable, List, Optional, Sequence, Tuple


SCHEMA_VERSION = "stage_omr_source_contract.v2"

TRUSTED_STAGE_ORACLE = "trusted_stage_oracle"

ORACLE_STAGE_OMR = "oracle_stage_omr"
HINTED_STAGE_OMR = "hinted_stage_omr"
SHADOW_STAGE_OMR = "shadow_stage_omr"

SOURCE_TYPES = {ORACLE_STAGE_OMR, HINTED_STAGE_OMR, SHADOW_STAGE_OMR}

AUTHORITY = {
    ORACLE_STAGE_OMR: 3,
    HINTED_STAGE_OMR: 2,
    SHADOW_STAGE_OMR: 1,
}


def is_oracle_stage_signal(
    value: Any = None,
    *,
    atom_id: Any = None,
    info_key: Any = None,
    source: Any = None,
) -> bool:
    """Recognize oracle-stage labels across their typed and raw-info aliases.

    M2 may observe the same diagnostic label twice: once as the typed
    ``stage_oracle.*`` atom supplied by the stage contract and once as a raw
    ``info.oracle_stage_*`` atom discovered during probing.  Both aliases must
    retain the oracle label's diagnostic-only permission.
    """
    values = [value, atom_id, info_key, source]
    prefixes = (
        "stage_oracle.",
        "stage_oracle_",
        "oracle_stage_omr.",
        "oracle_stage_omr_",
        "oracle_stage_",
        "stage_omr_oracle.",
        "stage_omr_oracle_",
    )
    for raw in values:
        text = str(raw or "").strip().lower()
        if not text:
            continue
        candidates = [text]
        if text.startswith("info."):
            candidates.append(text.split(".", 1)[1])
        if text.startswith("info["):
            inner = text.split("[", 1)[1].split("]", 1)[0].strip("'\"")
            candidates.append(inner)
        # Derived-atom identifiers often prefix the parent name (for example
        # ``derived.delta.info_oracle_stage_reach``).  A startswith-only check
        # therefore let an oracle parent re-enter the trainable plane through a
        # derived alias.  Treat any embedded oracle-stage token as tainted.
        if any(prefix in candidate for prefix in prefixes for candidate in candidates):
            return True
    return False


def oracle_stage_reward_allowed(stage: Dict[str, Any]) -> bool:
    """Stage OMR is never an executable reward input.

    V9.2 keeps this compatibility function because older artifacts and callers
    still carry the historical permission fields.  Those fields are now
    ignored deliberately: the trusted oracle belongs to the diagnostic/control
    plane in every information regime, including P1 and P3.
    """
    return False


def normalize_source_type(value: Any, default: str = SHADOW_STAGE_OMR) -> str:
    text = str(value or "").strip().lower()
    aliases = {
        "oracle": ORACLE_STAGE_OMR,
        "oracle_stage": ORACLE_STAGE_OMR,
        "stage_oracle": ORACLE_STAGE_OMR,
        "stage_omr_oracle": ORACLE_STAGE_OMR,
        "external_oracle": ORACLE_STAGE_OMR,
        "human_oracle": ORACLE_STAGE_OMR,
        "trusted_oracle": ORACLE_STAGE_OMR,
        "trusted_stage_oracle": ORACLE_STAGE_OMR,
        "hint": HINTED_STAGE_OMR,
        "hinted": HINTED_STAGE_OMR,
        "nl_hint": HINTED_STAGE_OMR,
        "public_hint": HINTED_STAGE_OMR,
        "public_scaffold": HINTED_STAGE_OMR,
        "shadow": SHADOW_STAGE_OMR,
        "hypothesis": SHADOW_STAGE_OMR,
        "proxy": SHADOW_STAGE_OMR,
    }
    if text in SOURCE_TYPES:
        return text
    return aliases.get(text, default if default in SOURCE_TYPES else SHADOW_STAGE_OMR)


def infer_source_type(stage: Dict[str, Any], *, scaffold_source: Any = None) -> str:
    """Infer a source type from explicit metadata first, then provenance."""
    if not isinstance(stage, dict):
        return SHADOW_STAGE_OMR
    existing = stage.get("stage_omr_source_contract")
    if isinstance(existing, dict) and existing.get("source_type"):
        return normalize_source_type(existing.get("source_type"))
    for key in (
        "stage_omr_source_type",
        "omr_source_type",
        "source_type",
        "stage_source_type",
    ):
        if stage.get(key):
            return normalize_source_type(stage.get(key))
    if any(stage.get(k) for k in (
        "oracle_stage_omr",
        "stage_omr_oracle",
        "oracle_info_key",
        "oracle_atom_id",
        "stage_oracle",
    )):
        return ORACLE_STAGE_OMR
    source_text = " ".join(str(x or "") for x in (
        stage.get("source"),
        scaffold_source,
        stage.get("provenance"),
    )).lower()
    if "oracle" in source_text:
        return ORACLE_STAGE_OMR
    if (
        stage.get("human_scaffolded")
        or stage.get("stage_omr_hints")
        or "nl_task_contract" in source_text
        or "public_task_theory" in source_text
        or "public_scaffold" in source_text
    ):
        return HINTED_STAGE_OMR
    return SHADOW_STAGE_OMR


def source_contract(stage: Dict[str, Any], *, scaffold_source: Any = None) -> Dict[str, Any]:
    source_type = infer_source_type(stage, scaffold_source=scaffold_source)
    authority = AUTHORITY[source_type]
    stage_reward_allowed = (
        source_type == ORACLE_STAGE_OMR and oracle_stage_reward_allowed(stage)
    )
    contract = {
        "schema_version": SCHEMA_VERSION,
        "source_type": source_type,
        "trust_class": (
            TRUSTED_STAGE_ORACLE
            if source_type == ORACLE_STAGE_OMR
            else "falsifiable_stage_proxy"
        ),
        "authority": authority,
        "diagnostic_only": source_type == ORACLE_STAGE_OMR,
        "stage_curriculum_reward_allowed": stage_reward_allowed,
        "training_reward_scope": (
            "stage_curriculum_only" if stage_reward_allowed else "none"
        ),
        "final_omr_commit_authority": False,
        "stage_local_validation_authority": source_type == ORACLE_STAGE_OMR,
        "may_preserve_partial_success_branch": source_type == ORACLE_STAGE_OMR,
        "falsifiable": source_type != ORACLE_STAGE_OMR,
        "may_enter_suspect_proxy_lineage": source_type != ORACLE_STAGE_OMR,
        "may_drive_frontier": source_type == ORACLE_STAGE_OMR,
        "may_drive_deepening_without_alignment": source_type == ORACLE_STAGE_OMR,
        "may_drive_stage_training_reward": stage_reward_allowed,
        "requires_stage_final_alignment": source_type != ORACLE_STAGE_OMR,
        "must_not_be_used_as_training_reward": source_type == ORACLE_STAGE_OMR,
        "must_not_be_used_as_p2_training_reward": source_type == ORACLE_STAGE_OMR,
        "must_not_be_used_as_final_task_reward": source_type == ORACLE_STAGE_OMR,
    }
    if source_type == HINTED_STAGE_OMR:
        contract["validation_rule"] = (
            "NL/public scaffold is a prior; validate by trajectory evidence and "
            "stage-final contrast before deep training."
        )
    elif source_type == SHADOW_STAGE_OMR:
        contract["validation_rule"] = (
            "Internal proxy is a falsifiable hypothesis; completed proxy plus "
            "zero final OMR is a misalignment fault, not success."
        )
    else:
        contract["validation_rule"] = (
            "Trusted external milestone detector is authoritative for stage-local "
            "verification, frontier progression, and partial-branch preservation. "
            "It is diagnostic/control-plane data only: it cannot enter executable "
            "reward, cannot commit final task success, and is not falsified by "
            "final-OMR disagreement; disagreement requests evaluator/stage-chain "
            "plumbing audit."
        )
    return contract


def annotate_stage(stage: Dict[str, Any], *, scaffold_source: Any = None) -> Dict[str, Any]:
    out = dict(stage or {})
    contract = source_contract(out, scaffold_source=scaffold_source)
    out["stage_omr_source_contract"] = contract
    out["stage_omr_source_type"] = contract["source_type"]
    out["stage_omr_authority"] = contract["authority"]
    out["stage_omr_trust_class"] = contract["trust_class"]
    out.setdefault(
        "stage_omr_validation_state",
        "trusted" if contract["source_type"] == ORACLE_STAGE_OMR else "requires_alignment",
    )
    return out


def stage_completion_trusted(stage: Dict[str, Any]) -> bool:
    if not isinstance(stage, dict):
        return False
    contract = stage.get("stage_omr_source_contract")
    source_type = normalize_source_type(
        (contract or {}).get("source_type") if isinstance(contract, dict) else stage.get("stage_omr_source_type")
    )
    if source_type == ORACLE_STAGE_OMR:
        return True
    alignment = stage.get("stage_final_alignment") or {}
    return str(alignment.get("status") or "") in {
        "aligned",
        "positive_contrast",
        "validated_by_final_omr",
    }


def _score_from_status(status: Dict[str, Any]) -> Optional[float]:
    scores = status.get("valid_scores_used_for_iqm") or status.get("scores") or []
    vals: List[float] = []
    for item in scores:
        try:
            val = float(item)
            if math.isfinite(val):
                vals.append(val)
        except Exception:
            pass
    if vals:
        return max(vals)
    for key in ("iqm", "external_objective_iqm", "score"):
        try:
            val = float(status.get(key))
            if math.isfinite(val):
                return val
        except Exception:
            pass
    return None


def _seed_aligned_stage_final_units(
    status: Dict[str, Any],
) -> List[Tuple[float, Dict[str, Any]]]:
    """Return same-seed final OMR and stage evidence pairs when available.

    A multi-seed trial is a scheduling container, not a joint scientific
    observation.  Averaging stage completion across seeds and then pairing it
    with the maximum/positive final score from any seed can both invent and
    erase alignment.  New provenance records the final score beside the stage
    ledger for each exact seed; legacy records without that score deliberately
    fall back to the old trial-level aggregate below.
    """
    units: List[Tuple[float, Dict[str, Any]]] = []
    for provenance in status.get("seed_provenance") or []:
        if not isinstance(provenance, dict):
            continue
        final_omr = provenance.get("final_omr") or {}
        stage_omr = provenance.get("stage_omr") or {}
        if not isinstance(final_omr, dict) or not isinstance(stage_omr, dict):
            continue
        if not bool(final_omr.get("valid")) or final_omr.get("score") is None:
            continue
        by_stage = stage_omr.get("by_stage") or {}
        if not isinstance(by_stage, dict):
            continue
        try:
            score = float(final_omr.get("score"))
        except Exception:
            continue
        if not math.isfinite(score):
            continue
        units.append((score, by_stage))
    return units


def _stage_completed(
    row: Dict[str, Any], *, occurrence_eps: float = 0.0
) -> bool:
    """Did this stage complete at least once in this evaluation unit?

    Both branches must answer the *same* question.  The historical rate branch
    asked a different one (``>= 0.5`` is "completed in a majority of episodes")
    while the status branch asked "the detector latched at least once".  Mixing
    them made the count incomparable across stages: a terminal stage whose row
    carries an explicit ``completed`` status was tallied on occurrence, while an
    intermediate stage carrying only rates needed a 50% majority.  That is what
    allowed a later stage to out-count its own prerequisite.

    A stage row is a frontier marker, not a performance score, so occurrence is
    the correct reading and ``stage_completed_trials`` stays a count of units in
    which the stage was reached.  Rates remain available for reporting.
    """
    status = str(row.get("status") or "").lower()
    if status in {"completed", "activated"}:
        return True
    if status in {"prefix_not_satisfied", "not_entered", "not_reached"}:
        return False
    try:
        return _max_rate(
            row, "completion_rate", "raw_completion_rate"
        ) > float(occurrence_eps)
    except Exception:
        return False


def _row_order(row: Dict[str, Any]) -> int:
    try:
        return int(row.get("order", 0) or 0)
    except Exception:
        return 0


def _max_rate(row: Dict[str, Any], *keys: str) -> float:
    vals: List[float] = []
    for key in keys:
        try:
            val = float(row.get(key, 0.0) or 0.0)
            if math.isfinite(val):
                vals.append(val)
        except Exception:
            pass
    return max(vals) if vals else 0.0


def _estimated_prefix_eligible(
    sid: str,
    row: Dict[str, Any],
    trial_by_stage: Dict[str, Any],
    stage_meta: Dict[str, Dict[str, Any]],
) -> int:
    """Estimate later-stage eligibility from prior raw completions.

    Some audit payloads only carry aggregate per-stage rows.  If the exact
    per-episode prefix alignment was lost but prior stages have raw completion
    evidence, the later stage is not evidence-free; it is partially eligible and
    must stay visible to the closed loop.
    """
    order = _row_order(stage_meta.get(sid, {}) or row)
    if order <= 0:
        return int(row.get("episodes", 1) or 1)
    prior_rates: List[float] = []
    for psid, meta in stage_meta.items():
        if psid == sid or _row_order(meta) >= order:
            continue
        prow = trial_by_stage.get(psid)
        if not isinstance(prow, dict):
            continue
        prior_rates.append(_max_rate(prow, "completion_rate", "raw_completion_rate"))
    if not prior_rates or min(prior_rates) <= 0.0:
        return 0
    try:
        episodes = max(1, int(row.get("episodes", 1) or 1))
    except Exception:
        episodes = 1
    return max(1, int(math.ceil(min(prior_rates) * episodes)))


def _oracle_stage_atom_id(atom_id: Any) -> bool:
    return is_oracle_stage_signal(atom_id=atom_id)


def _non_oracle_atom_ids(atom_ids: Iterable[Any]) -> List[str]:
    out: List[str] = []
    for atom_id in atom_ids or []:
        text = str(atom_id or "").strip()
        if not text or _oracle_stage_atom_id(text):
            continue
        if text not in out:
            out.append(text)
    return out


def compute_stage_final_alignment(
    stage_rows: Sequence[Dict[str, Any]],
    trial_omr_status: Dict[Any, Dict[str, Any]],
    *,
    final_score_eps: float = 1e-6,
    min_completed_trials: int = 2,
    progress_saturation_rate: float = 0.9,
    saturation_completion_eps: float = 0.05,
    min_saturated_trials: int = 6,
    prior_saturated: Optional[Dict[str, int]] = None,
    prior_evidence: Optional[Dict[str, int]] = None,
    prior_final_any_positive: bool = False,
) -> Dict[str, Any]:
    """Compare stage completions against final held-out OMR trial evidence.

    V8.3 extension: besides the V8.2 "completed while final zero" conflict,
    this also detects the generic *saturated-proxy trap*: a stage whose
    entry/progress proxies saturate (policies max them out trial after trial)
    while stage completion never fires and final held-out OMR stays zero.
    That field looks like progress to the controller but carries no outcome
    signal, so it must block narrowing/deepening and route a basis change
    instead of more HPO.  The signature is purely structural (rates on stage
    evidence rows + final OMR), never keyed on environment identity.

    ``prior_saturated`` / ``prior_evidence`` seed the per-stage saturation and
    evidence counters with run-level tallies accumulated across earlier audit
    calls.  This is required because each ASHA audit call typically carries
    only a handful of trials (often one genome's rung), so the "N saturated
    trials over the run" threshold must accumulate rather than reset per call.
    ``prior_final_any_positive`` OR-s in whether any earlier call already saw a
    positive final OMR (first light dissolves the block run-wide).
    """
    prior_saturated = prior_saturated or {}
    prior_evidence = prior_evidence or {}
    stages = [dict(s) for s in (stage_rows or []) if isinstance(s, dict)]
    by_stage: Dict[str, Dict[str, Any]] = {}
    for stage in stages:
        sid = str(stage.get("stage_id") or "")
        if not sid:
            continue
        by_stage[sid] = {
            "stage_id": sid,
            "label": stage.get("label"),
            "order": int(stage.get("order", 0) or 0),
            "source_type": normalize_source_type(stage.get("stage_omr_source_type")),
            "trust_class": (
                TRUSTED_STAGE_ORACLE
                if normalize_source_type(stage.get("stage_omr_source_type"))
                == ORACLE_STAGE_OMR
                else "falsifiable_stage_proxy"
            ),
            "stage_local_validation_authority": (
                normalize_source_type(stage.get("stage_omr_source_type"))
                == ORACLE_STAGE_OMR
            ),
            "falsifiable": (
                normalize_source_type(stage.get("stage_omr_source_type"))
                != ORACLE_STAGE_OMR
            ),
            # Proxy lineage carried through so a blocking fault can name the
            # suspect atoms that drove the saturated proxy (basis rotation).
            "entry_atom_ids": [str(x) for x in (stage.get("entry_atom_ids") or []) if str(x)],
            "progress_atom_ids": [str(x) for x in (stage.get("progress_atom_ids") or []) if str(x)],
            "completion_atom_id": (
                str(stage.get("completion_atom_id"))
                if stage.get("completion_atom_id") else None
            ),
            # Seed with run-level tallies from prior audit calls (V8.3).
            "trials_with_evidence": int(prior_evidence.get(sid, 0) or 0),
            "stage_completed_trials": 0,
            "stage_completed_final_positive_trials": 0,
            "stage_completed_final_zero_trials": 0,
            "final_positive_trials": 0,
            "saturated_no_completion_trials": int(prior_saturated.get(sid, 0) or 0),
            "prefix_ineligible_trials": 0,
            "prefix_recovered_trials": 0,
            "prerequisite_repaired_trials": 0,
            "progress_rate_sum": 0.0,
            "status": "insufficient_evidence",
        }

    final_scores: List[float] = []
    seed_aligned_units = 0
    legacy_trial_units = 0
    for status in (trial_omr_status or {}).values():
        if not isinstance(status, dict):
            continue
        joint_units = _seed_aligned_stage_final_units(status)
        if joint_units:
            seed_aligned_units += len(joint_units)
        else:
            score = _score_from_status(status)
            ev = status.get("stage_activation_evidence") or {}
            by = ev.get("by_stage") if isinstance(ev, dict) else {}
            if score is None or not isinstance(by, dict):
                continue
            joint_units = [(float(score), by)]
            legacy_trial_units += 1

        for score, by in joint_units:
            final_scores.append(float(score))
            final_positive = bool(score > final_score_eps)
            unit_rows: Dict[str, Dict[str, Any]] = {}
            for sid, row in by.items():
                if sid not in by_stage or not isinstance(row, dict):
                    continue
                out = by_stage[sid]
                row_status = str(row.get("status") or "").lower()
                try:
                    prefix_eligible = int(
                        row.get("prefix_eligible_episodes", 1) or 0
                    )
                except Exception:
                    prefix_eligible = 1
                row_order = int(out.get("order", 0) or 0)
                recovered_prefix = 0
                if row_order > 0 and prefix_eligible <= 0:
                    recovered_prefix = _estimated_prefix_eligible(
                        sid, row, by, by_stage
                    )
                prefix_blocked = (
                    row_order > 0
                    and (
                        row_status == "prefix_not_satisfied"
                        or (
                            bool(row.get("prefix_conditioned"))
                            and prefix_eligible <= 0
                        )
                    )
                    and recovered_prefix <= 0
                )
                if prefix_blocked:
                    # A later-stage row is not evidence that the later stage is
                    # solved or saturated if the prerequisite stages were never
                    # reached in this exact seed/evaluation unit.  The verdict
                    # is deferred rather than applied here: if a *deeper* stage
                    # completed in this same unit, the chain was demonstrably
                    # traversed and this row's prefix bookkeeping is what is
                    # wrong, not the deeper completion.  Prerequisite closure
                    # below settles it.
                    unit_rows[sid] = {
                        "order": row_order,
                        "completed": False,
                        "progress": 0.0,
                        "completion": 0.0,
                        "prerequisite_repaired": False,
                        "prefix_blocked": True,
                    }
                    continue
                if recovered_prefix > 0:
                    out["prefix_recovered_trials"] = int(
                        out.get("prefix_recovered_trials", 0) or 0
                    ) + 1
                use_raw_rates = bool(
                    (row_order <= 0 and row_status == "prefix_not_satisfied")
                    or recovered_prefix > 0
                )
                completed_row = row
                if use_raw_rates:
                    completed_row = dict(row)
                    completed_row["completion_rate"] = _max_rate(
                        row, "completion_rate", "raw_completion_rate"
                    )
                try:
                    progress = (
                        _max_rate(row, "progress_rate", "raw_progress_rate")
                        if use_raw_rates
                        else float(row.get("progress_rate", 0.0) or 0.0)
                    )
                except Exception:
                    progress = 0.0
                try:
                    completion = (
                        _max_rate(row, "completion_rate", "raw_completion_rate")
                        if use_raw_rates
                        else float(row.get("completion_rate", 0.0) or 0.0)
                    )
                except Exception:
                    completion = 0.0
                unit_rows[sid] = {
                    "order": row_order,
                    "completed": _stage_completed(completed_row),
                    "progress": progress,
                    "completion": completion,
                    "prerequisite_repaired": False,
                    "prefix_blocked": False,
                }

            # Declared stages form an ordered chain: a later stage is reachable
            # only *through* its predecessors, so reaching order k in this unit
            # is evidence that every order < k was also reached, whatever the
            # per-stage detector recorded.  Without this the tally can invert --
            # a terminal stage tied to the environment's own success predicate
            # out-counting the coarse frontier it must have crossed -- which
            # then mislabels that frontier as a saturated proxy and routes the
            # controller to repair a stage that is not actually blocked.  The
            # deepest completion is the trustworthy end of the chain, so the
            # repair fills prerequisites in and is counted, never silent.
            deepest_completed = max(
                (v["order"] for v in unit_rows.values() if v["completed"]),
                default=None,
            )
            if deepest_completed is not None:
                for v in unit_rows.values():
                    if v["order"] < deepest_completed and not v["completed"]:
                        v["completed"] = True
                        v["prerequisite_repaired"] = True
                        # Its prefix bookkeeping said unreachable while a later
                        # stage was reached through it; the completion wins and
                        # the row becomes evidence rather than an exclusion.
                        v["prefix_blocked"] = False

            for sid, v in unit_rows.items():
                out = by_stage[sid]
                if v["prefix_blocked"]:
                    out["prefix_ineligible_trials"] += 1
                    continue
                out["trials_with_evidence"] += 1
                if final_positive:
                    out["final_positive_trials"] += 1
                if v["completed"]:
                    out["stage_completed_trials"] += 1
                    if v["prerequisite_repaired"]:
                        out["prerequisite_repaired_trials"] = int(
                            out.get("prerequisite_repaired_trials", 0) or 0
                        ) + 1
                    if final_positive:
                        out["stage_completed_final_positive_trials"] += 1
                    else:
                        out["stage_completed_final_zero_trials"] += 1
                out["progress_rate_sum"] += v["progress"]
                # A unit that completed the stage is not also a saturated
                # no-completion unit; the two states must stay exclusive or a
                # stage can be reported as both reached and never reached.
                if (
                    not v["completed"]
                    and v["progress"] >= float(progress_saturation_rate)
                    and v["completion"] <= float(saturation_completion_eps)
                ):
                    out["saturated_no_completion_trials"] += 1

    final_stage_order = max((r["order"] for r in by_stage.values()), default=0)
    any_blocking_fault = False
    consistency_audit_stage_ids: List[str] = []
    for sid, row in by_stage.items():
        completed = int(row["stage_completed_trials"])
        pos_when_completed = int(row["stage_completed_final_positive_trials"])
        saturated = int(row["saturated_no_completion_trials"])
        evid = int(row["trials_with_evidence"])
        row["mean_progress_rate"] = (
            float(row["progress_rate_sum"] / evid) if evid else None
        )
        row.pop("progress_rate_sum", None)
        if completed <= 0:
            # V8.3: a stage that repeatedly saturates its progress proxies but
            # never completes is a proxy-progress trap, not "no evidence".
            if (
                int(row.get("order", 0) or 0) > 0
                and evid <= 0
                and int(row.get("prefix_ineligible_trials", 0) or 0) > 0
            ):
                row["status"] = "prefix_not_satisfied"
            elif saturated >= int(min_saturated_trials):
                row["status"] = "proxy_saturated_without_completion"
                any_blocking_fault = True
            else:
                row["status"] = "no_stage_completion_evidence"
        elif pos_when_completed > 0:
            row["status"] = "aligned"
        elif completed >= int(min_completed_trials):
            if row["source_type"] == ORACLE_STAGE_OMR:
                # A trusted stage oracle is not a proxy hypothesis and is never
                # falsified by final-OMR disagreement.  Early-stage completion is
                # genuine partial success.  Completion of the last declared stage
                # while final OMR remains zero asks for an evaluator/stage-chain
                # consistency audit; it does not demote the oracle and does not
                # authorize a global commit.
                if int(row["order"]) >= final_stage_order:
                    row["status"] = "trusted_stage_complete_final_pending"
                    row["consistency_audit_required"] = True
                    consistency_audit_stage_ids.append(sid)
                else:
                    row["status"] = "trusted_partial_success"
            elif int(row["order"]) >= final_stage_order:
                row["status"] = "misaligned_proxy"
                any_blocking_fault = True
            else:
                row["status"] = "early_stage_completed_without_final_yet"
        else:
            row["status"] = "weak_proxy_insufficient_final_contrast"
        row["completion_final_positive_rate"] = (
            float(pos_when_completed / completed) if completed else None
        )
    final_any_positive = bool(prior_final_any_positive) or any(
        score > final_score_eps for score in final_scores
    )

    # Post-condition on the declared chain: completion counts must never rise
    # with stage order.  The per-unit repair above enforces this by
    # construction; the audit below keeps it checkable and reports how much
    # repair was needed, so a genuine detector disagreement (a prerequisite
    # that really cannot fire when its successor does) stays visible instead of
    # being silently absorbed by the fix.
    _ordered_rows = sorted(
        by_stage.values(), key=lambda r: int(r.get("order", 0) or 0)
    )
    _monotonic = all(
        int(_ordered_rows[i]["stage_completed_trials"])
        >= int(_ordered_rows[i + 1]["stage_completed_trials"])
        for i in range(len(_ordered_rows) - 1)
    )
    _repaired_units = sum(
        int(r.get("prerequisite_repaired_trials", 0) or 0)
        for r in by_stage.values()
    )
    return {
        "schema_version": "stage_final_alignment.v4",
        "stage_completion_semantics": "occurrence_in_unit_with_prerequisite_closure",
        "stage_order_monotonic": bool(_monotonic),
        "prerequisite_repaired_units": int(_repaired_units),
        "final_score_eps": float(final_score_eps),
        "min_completed_trials": int(min_completed_trials),
        "progress_saturation_rate": float(progress_saturation_rate),
        "saturation_completion_eps": float(saturation_completion_eps),
        "min_saturated_trials": int(min_saturated_trials),
        "final_scores_seen": len(final_scores),
        "alignment_units": {
            "seed_aligned": int(seed_aligned_units),
            "legacy_trial_fallback": int(legacy_trial_units),
            "policy": "same_seed_final_omr_and_stage_evidence_when_available",
        },
        "final_any_positive": bool(final_any_positive),
        "portfolio_blocked": bool(any_blocking_fault and not final_any_positive),
        "trusted_oracle_consistency_audit_required": bool(
            consistency_audit_stage_ids and not final_any_positive
        ),
        "consistency_audit_stage_ids": consistency_audit_stage_ids,
        "consistency_audit_scope": (
            "evaluator_plumbing_or_stage_chain_or_unused_public_grounding"
            if consistency_audit_stage_ids and not final_any_positive else None
        ),
        "blocking_stage_ids": [
            sid for sid, row in by_stage.items()
            if row.get("status") in {
                "misaligned_proxy",
                "proxy_saturated_without_completion",
            }
        ],
        "by_stage": by_stage,
    }


def blocking_alignment_fault(alignment: Dict[str, Any]) -> Optional[Dict[str, Any]]:
    if not isinstance(alignment, dict) or not alignment.get("portfolio_blocked"):
        return None
    by_stage = alignment.get("by_stage") or {}
    blocking_ids = list(alignment.get("blocking_stage_ids") or [])
    signatures: List[str] = []
    suspect_atom_ids: List[str] = []
    for sid in blocking_ids:
        row = by_stage.get(sid) if isinstance(by_stage, dict) else None
        if not isinstance(row, dict):
            continue
        status = str(row.get("status") or "")
        if status and status not in signatures:
            signatures.append(status)
        # Suspect lineage = the proxies that looked like progress while the
        # final outcome stayed zero.  Oracle milestone detectors themselves are
        # trusted judges and are NOT marked suspect; only the entry/progress
        # (and, for misaligned internal proxies, completion) atoms are.
        if status == "proxy_saturated_without_completion":
            suspect_atom_ids.extend(_non_oracle_atom_ids(row.get("entry_atom_ids") or []))
            suspect_atom_ids.extend(_non_oracle_atom_ids(row.get("progress_atom_ids") or []))
        elif status == "misaligned_proxy":
            suspect_atom_ids.extend(_non_oracle_atom_ids(row.get("entry_atom_ids") or []))
            suspect_atom_ids.extend(_non_oracle_atom_ids(row.get("progress_atom_ids") or []))
            if row.get("completion_atom_id") and not _oracle_stage_atom_id(row.get("completion_atom_id")):
                suspect_atom_ids.append(str(row["completion_atom_id"]))
    deduped: List[str] = []
    for aid in suspect_atom_ids:
        text = str(aid or "").strip()
        if text and text not in deduped:
            deduped.append(text)
    if "proxy_saturated_without_completion" in signatures:
        reason = (
            "stage progress proxies saturate while stage completion and "
            "held-out final OMR stay zero (proxy-progress trap); rotate the "
            "reward/obs basis away from the saturated proxies instead of "
            "more HPO"
        )
    else:
        reason = (
            "stage proxy/oracle reports completion while held-out final OMR "
            "remains zero; repair stage grounding or final objective alignment"
        )
    return {
        "schema_version": "stage_final_alignment_fault.v2",
        "active": True,
        "fault": "STAGE_FINAL_ALIGNMENT_FAULT",
        "blocking_stage_ids": blocking_ids,
        "signatures": signatures,
        "suspect_atom_ids": deduped,
        "reason": reason,
        "alignment": alignment,
    }


def suspect_proxy_atom_ids(fault: Optional[Dict[str, Any]]) -> List[str]:
    """Atom ids of proxies implicated by an active stage-final alignment fault."""
    if not isinstance(fault, dict) or not fault.get("active"):
        return []
    return [str(a) for a in (fault.get("suspect_atom_ids") or []) if str(a)]


def reward_basis_suspect_violation(
    used_atom_ids: Iterable[Any],
    fault: Optional[Dict[str, Any]],
) -> Optional[str]:
    """V8.3 basis-rotation gate.

    Returns a rejection reason when EVERY atom grounding a proposed reward
    candidate lies inside the suspect saturated-proxy basis of an active
    STAGE_FINAL_ALIGNMENT_FAULT.  Such a candidate can only re-optimise the
    same proxies that already saturated without producing final outcome, so it
    must not re-enter the race.  Candidates that include at least one
    non-suspect atom pass (partial overlap is allowed; full containment is
    not), and the gate is inert when no fault is active.
    """
    suspects = set(suspect_proxy_atom_ids(fault))
    if not suspects:
        return None
    used = {str(a).strip() for a in (used_atom_ids or []) if str(a).strip()}
    if used and used <= suspects:
        return (
            "all reward atoms "
            f"{sorted(used)} lie inside the suspect saturated-proxy basis "
            f"{sorted(suspects)[:8]} of an active STAGE_FINAL_ALIGNMENT_FAULT; "
            "basis rotation requires at least one non-suspect grounding atom"
        )
    return None


def build_identifiability_boundary_report(
    fault: Optional[Dict[str, Any]],
    *,
    occurrences: int,
    threshold: int,
    iteration: int,
) -> Dict[str, Any]:
    """First-class boundary outcome after bounded identification budget.

    When STAGE_FINAL_ALIGNMENT_FAULT keeps firing across closed-loop
    iterations and basis rotations without any final-OMR first light, the
    honest anytime outcome is an identifiability/exploration boundary report —
    not endless narrowing around a zero field.  The pipeline keeps searching
    (anytime semantics), but the boundary is recorded as a reportable result.
    """
    fault = fault if isinstance(fault, dict) else {}
    return {
        "schema_version": "identifiability_boundary_report.v1",
        "status": "identifiability_or_exploration_boundary_candidate",
        "fault": "STAGE_FINAL_ALIGNMENT_FAULT",
        "occurrences": int(occurrences),
        "threshold": int(threshold),
        "iteration": int(iteration),
        "blocking_stage_ids": list(fault.get("blocking_stage_ids") or []),
        "signatures": list(fault.get("signatures") or []),
        "suspect_atom_ids": list(fault.get("suspect_atom_ids") or []),
        "statement": (
            "bounded identification budget consumed without final-OMR first "
            "light despite basis rotation; remaining failure is a candidate "
            "identifiability/exploration boundary of the available public "
            "interface, not an HPO refinement problem"
        ),
    }


==> anc/FARL/autorl/task_theory.py <==
"""V8 task theory and stage-OMR ledger.

The task theory is an environment-agnostic puzzle board: M2 writes it from NL,
public interface facts, typed atoms, and prior stage evidence; M4 reads it to
build stage-aware reward candidates; diagnostics use its frontier to avoid
spinning after COVERAGE_FAULT.
"""

from __future__ import annotations

import json
import re
from pathlib import Path
from typing import Any, Dict, Iterable, List, Optional, Sequence, Tuple


TASK_THEORY_FILENAME = "task_theory.v1.json"
STAGE_OMR_LEDGER_FILENAME = "stage_omr_ledger.v1.json"
FRONTIER_PLAN_FILENAME = "frontier_plan.v1.json"


ROLE_OPERATOR_PRIORS: Dict[str, Dict[str, Any]] = {
    "key_possession": {
        "operator": "pickup_or_possess",
        "expected_effect": "key/inventory/carry state changes from absent to held/available",
        "reward_family": "categorical_event_or_persistent_state",
        "frontier_hint": "seek public atoms for key presence, carry state, pickup transition, or key disappearance after pickup",
    },
    "door_open_progress": {
        "operator": "unlock_or_open",
        "expected_effect": "door/hinge/state changes toward open/unlocked",
        "reward_family": "categorical_event_or_articulation_progress",
        "frontier_hint": "seek public atoms for door state, handle movement, hinge angle, or toggle/open transition",
    },
    "exit_goal_reached": {
        "operator": "navigate_to_exit",
        "expected_effect": "agent reaches terminal exit/goal region",
        "reward_family": "sparse_event_or_agent_goal_progress",
        "frontier_hint": "seek public atoms for exit/goal tile, terminal goal flag, or agent-goal proximity",
    },
    "object_grasp": {
        "operator": "grasp_or_pick",
        "expected_effect": "object becomes attached/held or co-moves with the gripper",
        "reward_family": "contact_grasp_lift_event",
        "frontier_hint": "seek public atoms for gripper-object distance, contact, object lift, or object co-movement",
    },
    "object_target_progress": {
        "operator": "transport_or_place",
        "expected_effect": "object moves toward and remains at target/goal",
        "reward_family": "object_goal_progress",
        "frontier_hint": "seek public atoms for object-target distance, in-target event, or placed state",
    },
    "agent_goal_progress": {
        "operator": "reach_or_navigate",
        "expected_effect": "agent/end-effector distance to goal decreases",
        "reward_family": "verified_geometry_progress",
        "frontier_hint": "seek verified agent and goal coordinates or a public progress event",
    },
    "mechanism_activation": {
        "operator": "activate_mechanism",
        "expected_effect": "lever/switch/button/mechanism state changes",
        "reward_family": "mechanism_event_or_state_delta",
        "frontier_hint": "seek public atoms for lever/switch/button state, contact, or post-activation effect",
    },
    "open_articulation": {
        "operator": "open_articulation",
        "expected_effect": "joint/handle/articulation opens",
        "reward_family": "articulation_progress",
        "frontier_hint": "seek public atoms for joint angle, handle displacement, or open state",
    },
    "generic_task_progress": {
        "operator": "discover_progress",
        "expected_effect": "some public progress/success signal changes in the desired direction",
        "reward_family": "frontier_discovery",
        "frontier_hint": "mine trajectory change-points and controllable public atoms before committing a reward",
    },
}


def _jsonable(value: Any) -> Any:
    if value is None or isinstance(value, (str, int, float, bool)):
        return value
    if isinstance(value, Path):
        return str(value)
    if isinstance(value, dict):
        return {str(k): _jsonable(v) for k, v in value.items()}
    if isinstance(value, (list, tuple, set)):
        return [_jsonable(v) for v in value]
    if hasattr(value, "to_dict"):
        try:
            return _jsonable(value.to_dict())
        except Exception:
            pass
    return str(value)


def _slug(text: Any) -> str:
    out: List[str] = []
    for ch in str(text or "").lower():
        out.append(ch if ch.isalnum() else "_")
    return "_".join("".join(out).split("_"))[:80] or "stage"


def _norm(text: Any) -> str:
    return re.sub(r"\s+", " ", str(text or "").lower()).replace("-", "_").strip()


def _text_has_term(text: str, term: Any) -> bool:
    needle = _norm(term)
    if not needle:
        return False
    pattern = (
        r"(?<![a-z0-9_])"
        + re.escape(needle).replace(r"\ ", r"[ _]+")
        + r"(?![a-z0-9_])"
    )
    return re.search(pattern, text) is not None


def _row_text(row: Dict[str, Any]) -> str:
    pieces: List[str] = []
    for key in (
        "atom_id", "source", "formula", "semantic", "semantic_role",
        "kind", "info_key", "nl_role", "stage_id", "provenance",
    ):
        val = row.get(key)
        if val is not None:
            pieces.append(str(val))
    for key in ("risk_tags", "parent_atom_ids", "obs_indices"):
        val = row.get(key)
        if isinstance(val, (list, tuple, set)):
            pieces.extend(str(x) for x in val)
    return _norm(" ".join(pieces))


def _load_json(path: Path) -> Dict[str, Any]:
    try:
        data = json.loads(path.read_text(encoding="utf-8"))
        return data if isinstance(data, dict) else {}
    except Exception:
        return {}


def _graph_dict(task_graph: Any) -> Dict[str, Any]:
    if hasattr(task_graph, "to_dict"):
        try:
            return task_graph.to_dict()
        except Exception:
            return {}
    return task_graph if isinstance(task_graph, dict) else {}


def _modality_from_state(state: Any, graph: Dict[str, Any]) -> Dict[str, Any]:
    mem = getattr(state, "pipeline_memory", {}) or {}
    if isinstance(graph.get("environment_modality"), dict):
        return dict(graph.get("environment_modality") or {})
    if isinstance(mem.get("m1_environment_modality_contract"), dict):
        return dict(mem.get("m1_environment_modality_contract") or {})
    run_dir = Path(getattr(state, "run_dir", "."))
    return _load_json(run_dir / "environment_modality_contract.json")


def _public_scaffold(state: Any) -> Dict[str, Any]:
    mem = getattr(state, "pipeline_memory", {}) or {}
    for key in ("public_task_theory_scaffold", "stage_omr_hint_scaffold", "stage_omr_scaffold"):
        val = mem.get(key) if isinstance(mem, dict) else None
        if isinstance(val, dict) and val:
            return val
    raw = getattr(state, "raw_sim_input", None)
    if isinstance(raw, dict):
        for key in ("public_task_theory", "stage_omr_hints", "stage_omr_scaffold"):
            val = raw.get(key)
            if isinstance(val, dict) and val:
                return val
    return {}


def _nl_contract(state: Any, graph: Dict[str, Any], supplied: Optional[Dict[str, Any]]) -> Dict[str, Any]:
    if isinstance(supplied, dict) and supplied:
        return supplied
    embedded = graph.get("nl_task_contract")
    if isinstance(embedded, dict) and embedded:
        return embedded
    try:
        from autorl.nl_task_contract import load_nl_task_contract

        return load_nl_task_contract(getattr(state, "run_dir", "."))
    except Exception:
        return {}


def _entity_rows(contract: Dict[str, Any], public_spec: Dict[str, Any]) -> List[Dict[str, Any]]:
    entities: List[Dict[str, Any]] = []
    for row in contract.get("entities") or []:
        if isinstance(row, dict):
            entities.append({
                "entity_id": str(row.get("entity_id") or row.get("id") or ""),
                "terms": list(row.get("terms") or []),
                "source": row.get("source") or "nl_task_contract",
            })
    text = _norm(json.dumps(public_spec, sort_keys=True, default=str))
    public_terms = {
        "key": ["key"],
        "door": ["door", "gate"],
        "exit": ["exit", "goal", "finish"],
        "object": ["object", "cube", "block", "ball", "item"],
        "target": ["target", "goal", "destination"],
        "mechanism": ["lever", "switch", "button", "mechanism"],
    }
    seen = {str(e.get("entity_id")) for e in entities}
    for entity_id, terms in public_terms.items():
        hits = [t for t in terms if t in text]
        if hits and entity_id not in seen:
            entities.append({
                "entity_id": entity_id,
                "terms": hits,
                "source": "public_spec",
            })
    return [e for e in entities if e.get("entity_id")]


def _stage_rows_from_scaffold(scaffold: Dict[str, Any]) -> List[Dict[str, Any]]:
    rows: List[Dict[str, Any]] = []
    for i, row in enumerate(scaffold.get("stages") or []):
        if not isinstance(row, dict):
            continue
        sid = str(row.get("stage_id") or f"stage.{i}.{_slug(row.get('label') or row.get('name') or i)}")
        rows.append({
            "stage_id": sid,
            "label": str(row.get("label") or row.get("name") or sid),
            "order": int(row.get("order", i) or i),
            "expected_roles": [str(x) for x in (row.get("expected_roles") or row.get("role_ids") or [])],
            "source": str(scaffold.get("source") or "public_task_theory_scaffold"),
            "stage_omr_source_type": row.get("stage_omr_source_type") or scaffold.get("stage_omr_source_type"),
            "stage_omr_hints": list(row.get("stage_omr_hints") or row.get("hints") or []),
            "human_scaffolded": bool(scaffold.get("human_scaffolded", True)),
            "oracle_stage_omr": row.get("oracle_stage_omr") or row.get("stage_omr_oracle"),
            "oracle_info_key": row.get("oracle_info_key"),
            "oracle_atom_id": row.get("oracle_atom_id"),
            "oracle_threshold": row.get("oracle_threshold"),
            "oracle_direction": row.get("oracle_direction"),
            "stage_reward_eligibility": (
                row.get("stage_reward_eligibility")
                or row.get("oracle_stage_reward_eligibility")
                or scaffold.get("stage_reward_eligibility")
            ),
            "allow_stage_reward": bool(row.get("allow_stage_reward", False)),
            "allow_oracle_stage_reward": bool(row.get("allow_oracle_stage_reward", False)),
            "oracle_stage_reward_allowed": bool(row.get("oracle_stage_reward_allowed", False)),
            "completion_atom_id": row.get("completion_atom_id"),
            "progress_atom_ids": list(row.get("progress_atom_ids") or []),
            "entry_atom_ids": list(row.get("entry_atom_ids") or []),
            "requires_ordered_prefix": bool(
                row.get("requires_ordered_prefix", True)
            ),
        })
    return rows


def _stage_rows_from_nl(contract: Dict[str, Any]) -> List[Dict[str, Any]]:
    rows: List[Dict[str, Any]] = []
    for i, row in enumerate(contract.get("stages") or []):
        if not isinstance(row, dict):
            continue
        rows.append({
            "stage_id": str(row.get("stage_id") or f"stage.{i}.{_slug(row.get('label') or i)}"),
            "label": str(row.get("label") or row.get("name") or f"stage_{i}"),
            "order": int(row.get("order", i) or i),
            "expected_roles": [str(x) for x in (row.get("expected_roles") or [])],
            "source": "nl_task_contract",
            "shadow_omr_hypotheses": list(row.get("shadow_omr_hypotheses") or []),
            "nl_evidence": list(row.get("nl_evidence") or []),
        })
    return rows


def _stage_rows_from_graph(graph: Dict[str, Any]) -> List[Dict[str, Any]]:
    rows: List[Dict[str, Any]] = []
    for i, row in enumerate(graph.get("stages") or []):
        if not isinstance(row, dict):
            continue
        rows.append({
            "stage_id": str(row.get("stage_id") or f"stage.{i}.{_slug(row.get('name') or i)}"),
            "label": str(row.get("label") or row.get("name") or f"stage_{i}"),
            "order": int(row.get("order", i) or i),
            "expected_roles": [str(x) for x in (row.get("expected_roles") or row.get("role_ids") or [])],
            "source": "task_causal_graph",
            "entry_atom_ids": list(row.get("entry_atom_ids") or []),
            "progress_atom_ids": list(row.get("progress_atom_ids") or []),
            "completion_atom_id": row.get("completion_atom_id"),
        })
    return rows


def _task_atoms(graph: Dict[str, Any]) -> Dict[str, Dict[str, Any]]:
    atoms: Dict[str, Dict[str, Any]] = {}
    for row in graph.get("atoms") or []:
        if not isinstance(row, dict):
            continue
        aid = str(row.get("atom_id") or "")
        if aid:
            atoms[aid] = dict(row)
    return atoms


def _oracle_atoms_from_stage_specs(stage_specs: Sequence[Dict[str, Any]]) -> Dict[str, Dict[str, Any]]:
    atoms: Dict[str, Dict[str, Any]] = {}
    for i, row in enumerate(stage_specs or []):
        if not isinstance(row, dict):
            continue
        source_type = str(row.get("stage_omr_source_type") or "").lower()
        has_oracle = (
            source_type in {"oracle_stage_omr", "oracle", "stage_oracle", "stage_omr_oracle"}
            or bool(row.get("oracle_stage_omr"))
            or bool(row.get("oracle_info_key"))
        )
        if not has_oracle:
            continue
        sid = str(row.get("stage_id") or f"stage.{i}")
        oracle = row.get("oracle_stage_omr")
        oracle = oracle if isinstance(oracle, dict) else {}
        info_key = row.get("oracle_info_key") or oracle.get("info_key")
        source = oracle.get("source") or (f"info['{info_key}']" if info_key else None)
        atom_id = str(
            row.get("oracle_atom_id")
            or oracle.get("atom_id")
            or f"stage_oracle.{_slug(sid)}"
        )
        if not atom_id or not source:
            continue
        # Stage OMR is a trusted diagnostic/controller label, never a reward
        # input.  Historical P1 permission flags are intentionally ignored.
        allow_stage_reward = False
        risk_tags = sorted(set(list(oracle.get("risk_tags") or []) + [
            "external_stage_omr_oracle",
            "stage_curriculum_reward" if allow_stage_reward else "diagnostic_only",
        ]))
        atoms[atom_id] = {
            "atom_id": atom_id,
            "stage_id": sid,
            "source": source,
            "source_type": "stage_oracle",
            "info_key": info_key,
            "kind": oracle.get("kind") or "success",
            "direction": row.get("oracle_direction") or oracle.get("direction") or "binary",
            "threshold": row.get("oracle_threshold") if row.get("oracle_threshold") is not None else oracle.get("threshold", 0.5),
            "tier": "ORACLE",
            "task_relevance": "stage_support",
            "allowed_for_m4": bool(allow_stage_reward),
            "stage_reward_allowed": bool(allow_stage_reward),
            "reward_eligibility": (
                "stage_curriculum_reward" if allow_stage_reward else "diagnostic_only"
            ),
            "risk_tags": risk_tags,
            "provenance": "oracle_stage_omr",
            "semantic": oracle.get("semantic") or row.get("label") or sid,
            "semantic_role": "stage_omr_oracle",
        }
        row["completion_atom_id"] = row.get("completion_atom_id") or atom_id
        # Keep the oracle only as the completion judge.  Inserting it into the
        # progress list previously allowed downstream stage-reward construction
        # to mistake the judge for an actuator.
        row["progress_atom_ids"] = [
            str(x) for x in (row.get("progress_atom_ids") or []) if str(x)
        ]
    return atoms


def _role_claims(atom: Dict[str, Any], role_ids: Sequence[str], contract: Dict[str, Any]) -> List[str]:
    claims: List[str] = []
    explicit = atom.get("nl_role")
    if explicit:
        claims.append(str(explicit))
    text = _row_text(atom)
    role_reqs = contract.get("role_requirements") if isinstance(contract, dict) else {}
    generic_terms = {
        "progress", "stage", "state", "metric", "value", "event", "task",
        "move", "reach", "open", "closed", "success",
    }

    def _req_matches(rid: str) -> bool:
        req = role_reqs.get(str(rid)) if isinstance(role_reqs, dict) else None
        if not isinstance(req, dict):
            return True
        groups = [
            [_norm(x) for x in group if _norm(x)]
            for group in (req.get("required_groups") or [])
            if isinstance(group, (list, tuple, set))
        ]
        if groups and all(any(_text_has_term(text, term) for term in group) for group in groups):
            return True
        claim_terms = [
            _norm(x) for x in (req.get("claim_terms") or [])
            if _norm(x) and _norm(x) not in generic_terms
        ]
        return any(_text_has_term(text, term) for term in claim_terms)

    try:
        from autorl.nl_task_contract import infer_claimed_roles_for_text

        for claim in infer_claimed_roles_for_text(text, contract):
            if _req_matches(str(claim)):
                claims.append(str(claim))
    except Exception:
        pass
    for rid in role_ids:
        if rid in claims:
            continue
        if _req_matches(str(rid)):
            claims.append(str(rid))
            continue
        terms: List[str] = [str(rid).replace("_", " ")]
        if any(_text_has_term(text, t) for t in terms):
            claims.append(str(rid))
    return sorted(set(c for c in claims if c))


def _public_role_claims_for_atom(atom: Dict[str, Any], public_spec: Dict[str, Any]) -> List[str]:
    """Infer role claims from public value dictionaries, not env names.

    Example: a public symbolic-grid schema may declare channel_0 as object id
    and value 5 as "key".  A measured atom whose value grounding says
    channel=0,value=5 can then support the key_possession stage hypothesis.
    """

    if not isinstance(public_spec, dict):
        return []
    spec = public_spec.get("public_spec") if isinstance(public_spec.get("public_spec"), dict) else public_spec
    if not isinstance(spec, dict):
        return []
    obs_schema = spec.get("observation_schema") if isinstance(spec.get("observation_schema"), dict) else {}
    value_grounding = atom.get("value_grounding") if isinstance(atom.get("value_grounding"), dict) else {}
    channel = value_grounding.get("channel")
    value = value_grounding.get("value")
    texts: List[str] = [
        str(atom.get("semantic") or ""),
        str(atom.get("atom_id") or ""),
        str(atom.get("formula") or ""),
    ]
    categorical_channel_text = ""
    categorical_value_texts: List[str] = []
    categorical_open_state = False
    def _value_keys(raw: Any, mapping: Dict[str, Any]) -> List[str]:
        """Return public-dictionary key candidates for categorical values.

        Some symbolic-grid adapters expose integer categories normalized into
        [0, 1] floats (for example category 5 as 0.5).  Public specs usually
        document the original integer dictionary.  Try the observed value first,
        then conservative integer and decimal-normalization candidates.
        """

        keys: List[str] = []

        def _add(v: Any) -> None:
            text = str(v)
            if text not in keys:
                keys.append(text)

        _add(raw)
        try:
            f = float(raw)
        except Exception:
            return keys
        if f.is_integer():
            _add(int(f))
        _add(int(round(f)))
        if 0.0 <= f <= 1.0:
            numeric_keys: List[int] = []
            for k in mapping.keys():
                try:
                    numeric_keys.append(int(float(k)))
                except Exception:
                    continue
            max_key = max(numeric_keys) if numeric_keys else 0
            for scale in (10, max_key):
                if scale and max_key and scale >= max_key:
                    _add(int(round(f * float(scale))))
        return keys

    if channel is not None and value is not None:
        channel_key = f"channel_{int(channel)}" if str(channel).isdigit() or isinstance(channel, int) else str(channel)
        channels = obs_schema.get("channels") if isinstance(obs_schema.get("channels"), dict) else {}
        channel_label = str(channels.get(channel_key) or channels.get(str(channel)) or "")
        texts.append(channel_label)
        channel_text = _norm(channel_label)
        categorical_channel_text = channel_text
        if "state" in channel_text:
            state_mapping = obs_schema.get("state_values")
            if isinstance(state_mapping, dict):
                for value_key in _value_keys(value, state_mapping):
                    state_label = _norm(state_mapping.get(value_key))
                    if any(
                        _text_has_term(state_label, token)
                        for token in ("open", "closed", "locked")
                    ):
                        categorical_open_state = True
        if "object" in channel_text:
            dict_names = ("object_id_values", "value_dictionary", "categorical_values")
        elif "state" in channel_text:
            dict_names = ("state_values", "value_dictionary", "categorical_values")
        elif "color" in channel_text:
            dict_names = ("color_values", "value_dictionary", "categorical_values")
        else:
            dict_names = (
                "object_id_values", "state_values", "color_values",
                "value_dictionary", "categorical_values",
            )
        for dict_name in dict_names:
            mapping = obs_schema.get(dict_name)
            if isinstance(mapping, dict):
                for value_key in _value_keys(value, mapping):
                    mapped = mapping.get(value_key)
                    if mapped is not None:
                        texts.append(str(mapped))
                        categorical_value_texts.append(_norm(mapped))
    text = _norm(" ".join(texts))
    claims: List[str] = []
    if any(_text_has_term(text, t) for t in ("key", "inventory", "carry", "pickup")):
        claims.append("key_possession")
    if any(_text_has_term(text, t) for t in ("door", "gate")):
        claims.append("door_open_progress")
    if (
        categorical_open_state
        or (
            "state" in categorical_channel_text
            and any(
                any(_text_has_term(value_text, token) for token in ("open", "closed", "locked"))
                for value_text in categorical_value_texts
            )
        )
    ):
        # A public categorical object-state channel is a valid transition
        # grounding for an open/closed stage even when the value dictionary does
        # not repeat the entity noun.  This keys on public topology, not an env.
        claims.append("door_open_progress")
    if any(_text_has_term(text, t) for t in ("exit", "goal", "finish", "terminal")):
        claims.append("exit_goal_reached")
    if any(_text_has_term(text, tok) for tok in ("object", "cube", "block", "ball", "box", "item")):
        claims.extend(["object_grasp", "object_target_progress"])
    if any(_text_has_term(text, tok) for tok in ("target", "destination", "place")):
        claims.append("object_target_progress")
        claims.append("agent_goal_progress")
    if any(_text_has_term(text, tok) for tok in ("lever", "switch", "button", "mechanism", "trigger")):
        claims.append("mechanism_activation")
    return sorted(set(claims))


def _is_trainable_atom(atom: Dict[str, Any]) -> bool:
    from autorl.stage_omr_contract import is_oracle_stage_signal

    if is_oracle_stage_signal(
        atom_id=atom.get("atom_id"),
        info_key=atom.get("info_key"),
        source=atom.get("source") or atom.get("formula"),
    ):
        return False
    if any(
        is_oracle_stage_signal(atom_id=parent)
        for parent in (atom.get("parent_atom_ids") or atom.get("lineage") or [])
    ):
        return False
    if "external_stage_omr_oracle" in set(atom.get("risk_tags") or []):
        return False
    if atom.get("allowed_for_m4") is False:
        return False
    source_type = str(atom.get("source_type") or "")
    if source_type in {"stage_oracle", "oracle_stage_omr", "stage_omr_oracle"}:
        return False
    elif source_type in {"eval", "reward", "nl_shadow_omr"}:
        return False
    if str(atom.get("tier") or "UNKNOWN") in {"REJECTED", "UNKNOWN"}:
        return False
    relevance = str(atom.get("task_relevance") or "")
    if relevance and relevance not in {"task_primary", "stage_support"}:
        return False
    return True


def _candidate_atom_ids_for_stage(
    stage: Dict[str, Any],
    atoms: Dict[str, Dict[str, Any]],
    contract: Dict[str, Any],
    public_spec: Dict[str, Any],
) -> Tuple[List[str], List[str], List[str]]:
    role_ids = [str(x) for x in (stage.get("expected_roles") or []) if str(x)]
    hint_terms: List[str] = []
    for hint in stage.get("stage_omr_hints") or []:
        hint_text = _norm(hint)
        # Keep explicit metric/key-like tokens.  Long prose alone should not
        # bind every atom; concrete public field names such as public_distance
        # or GoalR should.
        for tok in re.findall(r"[a-zA-Z_][a-zA-Z0-9_']{2,}", hint_text):
            if tok in {"use", "the", "and", "with", "from", "stage", "final", "metric", "public"}:
                continue
            hint_terms.append(tok.strip("'\""))
    explicit: List[str] = []
    for key in ("completion_atom_id", "progress_atom_ids", "entry_atom_ids"):
        val = stage.get(key)
        vals = val if isinstance(val, list) else ([val] if val else [])
        explicit.extend(str(x) for x in vals if str(x) in atoms)

    trainable: List[str] = []
    diagnostic: List[str] = []
    shadow: List[str] = []
    for aid, atom in atoms.items():
        source_type = str(atom.get("source_type") or "")
        if source_type == "nl_shadow_omr" or aid.startswith("shadow_omr."):
            if atom.get("stage_id") == stage.get("stage_id"):
                shadow.append(aid)
            continue
        atom_text = _row_text(atom)
        matches_stage = str(atom.get("stage_id") or "") == str(stage.get("stage_id") or "")
        matches_explicit = aid in explicit
        source_type = str(atom.get("source_type") or "")
        if source_type in {"stage_oracle", "oracle_stage_omr", "stage_omr_oracle"} and not (
            matches_stage or matches_explicit
        ):
            continue
        claims = set(_role_claims(atom, role_ids, contract))
        claims.update(_public_role_claims_for_atom(atom, public_spec))
        matches_role = bool(role_ids and claims & set(role_ids))
        matches_hint = bool(hint_terms and any(term in atom_text for term in hint_terms))
        # When a trusted scaffold names legal training atoms explicitly, that
        # binding is authoritative.  Falling back to broad role/hint word
        # matching can make every stage inherit nearly the same giant atom set
        # and erased the intended stage-local interventions.
        if explicit and not matches_explicit:
            continue
        if not (matches_stage or matches_explicit or matches_role or matches_hint):
            continue
        if _is_trainable_atom(atom):
            trainable.append(aid)
        else:
            diagnostic.append(aid)

    # If a graph stage had explicit atoms but no role text match, keep them as
    # candidates.  This is important for non-NL single-stage tasks.
    for aid in explicit:
        atom = atoms.get(aid)
        if not atom:
            continue
        bucket = trainable if _is_trainable_atom(atom) else diagnostic
        if aid not in bucket:
            bucket.append(aid)

    return sorted(set(trainable)), sorted(set(diagnostic)), sorted(set(shadow))


def _grounding_state(trainable: Sequence[str], diagnostic: Sequence[str], shadow: Sequence[str]) -> str:
    if trainable:
        return "public_grounded"
    if diagnostic or shadow:
        return "diagnostic_only"
    return "unresolved"


def _reward_hint(
    stage: Dict[str, Any],
    role_ids: Sequence[str],
    trainable: Sequence[str],
    modality: Dict[str, Any],
) -> Dict[str, Any]:
    modality_name = str(modality.get("observation_modality") or "unknown")
    role_prior = ROLE_OPERATOR_PRIORS.get(role_ids[0], ROLE_OPERATOR_PRIORS["generic_task_progress"]) if role_ids else ROLE_OPERATOR_PRIORS["generic_task_progress"]
    if modality_name == "symbolic_grid":
        family = "stage_categorical_event"
        guidance = "test each trainable categorical/event atom independently before composing stages"
    elif modality_name in {"continuous_control", "continuous_vector"}:
        family = "stage_verified_geometry_or_progress"
        guidance = "use verified continuous coordinates or derived progress atoms; gate later stages when completion atoms exist"
    elif modality_name in {"symbolic_flat", "mixed", "entity_state_vector"}:
        family = "stage_event_or_level_progress"
        guidance = "prefer public event/level/entity atoms; use metric geometry only when M1 marks coordinates continuous and the stage names a progress variable"
    else:
        family = role_prior["reward_family"]
        guidance = "use the most grounded public atom, then request resensing if no atom activates"
    return {
        "family_prior": family,
        "operator_prior": role_prior["operator"],
        "trainable_atom_ids": list(trainable),
        "guidance": guidance,
        "stage_reward_eligibility": "trainable" if trainable else "diagnostic_only",
    }


def _frontier_action_hint(stage: Dict[str, Any], role_ids: Sequence[str], grounding_state: str) -> str:
    if grounding_state == "unresolved":
        base = "ground stage before reward design"
    elif grounding_state == "diagnostic_only":
        base = "promote or replace shadow/eval-only stage OMR with public trainable atoms"
    else:
        base = "train and evaluate stage-specific reward candidates"
    hints = [
        ROLE_OPERATOR_PRIORS.get(rid, ROLE_OPERATOR_PRIORS["generic_task_progress"])["frontier_hint"]
        for rid in role_ids
    ]
    return base + (": " + "; ".join(hints) if hints else "")


def _evidence_row(stage_id: str, evidence: Dict[str, Any]) -> Dict[str, Any]:
    validity = (
        ((evidence.get("provenance") or {}).get("validity") or {})
        if isinstance(evidence, dict) else {}
    )
    if (
        isinstance(validity, dict)
        and validity
        and int(validity.get("valid_item_count", 0) or 0) <= 0
    ):
        return {
            "status": "current_evidence_unavailable",
            "entry_rate": None,
            "progress_rate": None,
            "completion_rate": None,
            "frontier_update_allowed": False,
        }
    by_stage = evidence.get("by_stage") or {}
    row = by_stage.get(stage_id) if isinstance(by_stage, dict) else None
    if not isinstance(row, dict):
        return {
            "status": "proposed",
            "entry_rate": None,
            "progress_rate": None,
            "completion_rate": None,
        }
    return {
        "status": row.get("status") or "observed",
        "entry_rate": row.get("entry_rate"),
        "progress_rate": row.get("progress_rate"),
        "completion_rate": row.get("completion_rate"),
        **{key: row.get(key) for key in (
            "measurement_semantics", "signal_counts", "raw_signal_counts",
            "entry_rate_lower_bound", "entry_rate_upper_bound", "entry_lower_bound_basis",
            "raw_entry_rate_lower_bound", "raw_entry_rate_upper_bound",
            "entry_observation_coverage", "progress_observation_coverage",
            "completion_observation_coverage", "blocked_observation_coverage",
            "raw_entry_observation_coverage", "raw_progress_observation_coverage",
            "raw_completion_observation_coverage", "raw_blocked_observation_coverage",
        ) if key in row},
        "prefix_conditioned": row.get("prefix_conditioned"),
        "prefix_eligible_episodes": row.get("prefix_eligible_episodes"),
        "prefix_eligible_rate": row.get("prefix_eligible_rate"),
        "raw_entry_rate": row.get("raw_entry_rate"),
        "raw_progress_rate": row.get("raw_progress_rate"),
        "raw_completion_rate": row.get("raw_completion_rate"),
        "causal_funnel_authority": row.get("causal_funnel_authority"),
        "causal_funnel_matched_unit_count": row.get(
            "causal_funnel_matched_unit_count"
        ),
        "weakest_atom_ids": list(row.get("weakest_atom_ids") or []),
        "public_grounding_candidate_atom_ids": list(row.get("public_grounding_candidate_atom_ids") or []),
        "public_grounding_candidates": list(row.get("public_grounding_candidates") or []),
        "public_transition_grounding_candidates": list(
            row.get("public_transition_grounding_candidates") or []
        ),
    }


def _evidence_public_grounding_atom_ids(
    evidence_status: Dict[str, Any],
    atoms: Dict[str, Dict[str, Any]],
    *,
    limit: int = 8,
) -> List[str]:
    """Admit public atoms that contrast with stage completion evidence.

    Stage OMR oracle is a diagnostic label, not a reward term.  The evidence
    collector may use that label to find public obs/derived/info atoms that
    distinguish completed stage episodes from the rest; only atoms that pass
    the normal M4 trainability firewall are returned here.
    """
    out: List[str] = []
    rows = evidence_status.get("public_grounding_candidates") or []
    for item in rows:
        aid = str((item or {}).get("atom_id") or "") if isinstance(item, dict) else str(item or "")
        if not aid or aid in out:
            continue
        if not _is_trainable_atom(atoms.get(aid) or {}):
            continue
        out.append(aid)
        if len(out) >= int(limit):
            return out
    for aid in evidence_status.get("public_grounding_candidate_atom_ids") or []:
        text = str(aid or "")
        if text and text not in out and _is_trainable_atom(atoms.get(text) or {}):
            out.append(text)
        if len(out) >= int(limit):
            break
    return out


def _stage_evidence(state: Any) -> Dict[str, Any]:
    mem = getattr(state, "pipeline_memory", {}) or {}
    ev = mem.get("last_stage_activation_evidence") if isinstance(mem, dict) else None
    if ev is None:
        ev = getattr(state, "stage_activation_evidence", None)
    if hasattr(ev, "to_dict"):
        try:
            ev = ev.to_dict()
        except Exception:
            ev = {}
    return ev if isinstance(ev, dict) else {}


def _stage_omr_not_applicable(
    state: Any,
    public_spec: Optional[Dict[str, Any]] = None,
) -> bool:
    """Return an explicit no-stage contract supplied by the experiment.

    This is not inferred from an environment name.  It only honors the typed
    public/runtime declaration that Stage OMR is inapplicable for a continuous
    single-stage objective.  In that regime task theory must not manufacture a
    generic stage or reinterpret simultaneous objective attributes as a
    sequential subgoal chain.
    """
    raw = getattr(state, "raw_sim_input", {}) or {}
    public = public_spec if isinstance(public_spec, dict) else {}
    metadata = public.get("public_metadata") or {}
    values = [
        raw.get("stage_omr_applicability") if isinstance(raw, dict) else None,
        public.get("stage_omr_applicability"),
        metadata.get("stage_omr_applicability")
        if isinstance(metadata, dict) else None,
    ]
    for value in values:
        normalized = str(value or "").strip().lower().replace("-", "_")
        if normalized.startswith("not_applicable") or normalized in {
            "none", "disabled", "single_stage_no_stage_omr"
        }:
            return True
    return False


def _choose_frontier(stages: List[Dict[str, Any]]) -> Dict[str, Any]:
    if not stages:
        return {
            "schema_version": "frontier_plan.v1",
            "frontier_type": "no_stage_theory",
            "stage_id": None,
            "recommended_action": "construct_stage_theory",
        }
    ordered = sorted(stages, key=lambda r: int(r.get("order", 0) or 0))
    for row in ordered:
        alignment = row.get("stage_final_alignment") or {}
        if str(alignment.get("status") or "") == "misaligned_proxy":
            return _frontier_payload(
                row,
                "stage_final_alignment_fault",
                "repair_stage_grounding_or_final_omr_alignment",
            )
    # An empty/invalid current wave is an observation failure, not evidence
    # that the task stage itself failed.  Existing ledgers retain their exact
    # last-known-good frontier in ``refresh_stage_ledger_from_evidence``; this
    # branch covers first construction when no such frontier exists yet.
    for row in ordered:
        status = str((row.get("evidence_status") or {}).get("status") or "")
        if status == "current_evidence_unavailable":
            return _frontier_payload(
                row,
                "current_evidence_unavailable",
                "collect_valid_execution_evidence_without_mutating_rl_hypothesis",
            )
    # Stage-local maxima and unmatched aggregates remain useful reporting, but
    # they may not establish a transition funnel.  Only an explicit merge
    # receipt over the same genome/seed/interface units can advance a later
    # stage on causal grounds.
    for row in ordered[1:]:
        evidence_status = row.get("evidence_status") or {}
        if evidence_status.get("causal_funnel_authority") is False:
            return _frontier_payload(
                row,
                "matched_stage_funnel_unavailable",
                "collect_same_genome_seed_generation_stage_funnel_evidence",
            )
    for row in ordered:
        status = str((row.get("evidence_status") or {}).get("status") or "")
        if status in {"blocked", "never_entered", "not_completed"}:
            return _frontier_payload(row, "blocked_stage", "repair_or_explore_blocked_stage")
    for row in ordered:
        if row.get("grounding_state") == "unresolved":
            return _frontier_payload(row, "unresolved_stage_grounding", "resense_and_ground_stage_omr")
    for row in ordered:
        status = str((row.get("evidence_status") or {}).get("status") or "")
        completion = row.get("evidence_status", {}).get("completion_rate")
        try:
            completed = float(completion) >= 0.5
        except Exception:
            completed = status in {"completed", "activated"}
        if not completed:
            return _frontier_payload(row, "earliest_uncompleted_stage", "train_stage_specific_candidate")
    for row in ordered:
        try:
            from autorl.stage_omr_contract import stage_completion_trusted

            trusted = stage_completion_trusted(row)
        except Exception:
            trusted = False
        if not trusted:
            return _frontier_payload(
                row,
                "stage_proxy_unvalidated",
                "validate_stage_final_alignment_or_resense",
            )
    final_alignment = ordered[-1].get("stage_final_alignment") or {}
    if str(final_alignment.get("status") or "") == "trusted_stage_complete_final_pending":
        return _frontier_payload(
            ordered[-1],
            "all_trusted_stages_supported_final_pending",
            "preserve_stage_branch_and_test_final_global_commit",
        )
    return _frontier_payload(ordered[-1], "all_stages_supported", "deepen_or_refine_final_omr_policy")


def _update_historical_stage_best_branches(
    stage_rows: List[Dict[str, Any]],
    mem: Any,
    pipeline_config: Optional[Dict[str, Any]] = None,
) -> Dict[str, Dict[str, Any]]:
    """Preserve the best stage-local branch even when the current window is zero."""
    if not isinstance(mem, dict):
        return {}
    historical = mem.get("trusted_stage_frontier_best")
    historical = dict(historical) if isinstance(historical, dict) else {}
    asha = mem.get("last_breadth_portfolio_asha") or {}
    raw_decisions = [
        d for d in (asha.get("decisions") or []) if isinstance(d, dict)
    ]
    expected_generation = None
    expected_hash = None

    def _current_generation_valid(verdict: Dict[str, Any]) -> bool:
        if not verdict.get("valid"):
            return False
        if expected_generation is not None and (
            list(verdict.get("interface_generation_ids") or [])
            != [int(expected_generation)]
        ):
            return False
        if expected_hash and (
            list(verdict.get("canonical_interface_hashes") or [])
            != [str(expected_hash)]
        ):
            return False
        return True

    try:
        from autorl.evidence_validity import scientific_validity_verdict

        control = mem.get("v9_joint_search") or {}
        receipt = mem.get("runtime_interface_contract") or {}
        interface_tuple = (
            receipt.get("interface_generation_tuple")
            if isinstance(receipt, dict) else {}
        ) or {}
        expected_generation = receipt.get("generation_id")
        if expected_generation is None and isinstance(interface_tuple, dict):
            expected_generation = interface_tuple.get("generation_id")
        if expected_generation is None:
            expected_generation = control.get("generation_id")
        expected_hash = receipt.get("canonical_interface_hash")
        if not expected_hash and isinstance(interface_tuple, dict):
            expected_hash = interface_tuple.get("canonical_interface_hash")
        decisions = [
            decision for decision in raw_decisions
            if _current_generation_valid(scientific_validity_verdict(
                    decision,
                    expected_generation_id=(
                        int(expected_generation)
                        if expected_generation is not None else None
                    ),
                    expected_interface_hash=str(expected_hash or "") or None,
                ))
        ]
    except Exception:
        # The admission helper is a hardening layer.  Preserve compatibility
        # for old artifacts if it is unavailable, but never override an
        # explicit invalid decision in the normal path above.
        decisions = raw_decisions

    def valid_seed_provenance(decision: Dict[str, Any]) -> List[Dict[str, Any]]:
        rows = [
            dict(row) for row in (decision.get("seed_provenance") or [])
            if isinstance(row, dict)
        ]
        if not rows:
            return []
        try:
            from autorl.evidence_validity import scientific_validity_verdict

            return [
                row for row in rows
                if _current_generation_valid(scientific_validity_verdict(
                    row,
                    expected_generation_id=(
                        int(expected_generation)
                        if expected_generation is not None else None
                    ),
                    expected_interface_hash=str(expected_hash or "") or None,
                ))
            ]
        except Exception:
            return rows
    # A last-known-good branch remains valid only inside its immutable
    # interface generation.  Descriptive evidence from an old MDP is archived,
    # never relabeled into the new generation.
    if expected_generation is not None or expected_hash:
        for stage_id, branch in list(historical.items()):
            if not isinstance(branch, dict):
                historical.pop(stage_id, None)
                continue
            raw_provenance = [
                row for row in (branch.get("seed_provenance") or [])
                if isinstance(row, dict)
            ]
            if (
                not raw_provenance
                or len(valid_seed_provenance(branch)) != len(raw_provenance)
            ):
                historical.pop(stage_id, None)
    for stage in stage_rows:
        sid = str(stage.get("stage_id") or "")
        if not sid:
            continue
        best = None
        best_key = (-1.0, -1.0, -1.0)
        for decision in decisions:
            raw_provenance = [
                row for row in (decision.get("seed_provenance") or [])
                if isinstance(row, dict)
            ]
            admitted_provenance = valid_seed_provenance(decision)
            if raw_provenance and not admitted_provenance:
                continue
            score = (decision.get("stage_scores") or {}).get(sid) or {}
            if not isinstance(score, dict):
                continue
            key = (
                float(score.get("completion_rate", 0.0) or 0.0),
                float(score.get("progress_rate", 0.0) or 0.0),
                float(score.get("entry_rate", 0.0) or 0.0),
            )
            if key > best_key:
                best_key = key
                best = decision
        previous = historical.get(sid) if isinstance(historical.get(sid), dict) else None
        previous_key = tuple((previous or {}).get("score_tuple") or (-1.0, -1.0, -1.0))
        if best is not None:
            best_provenance = valid_seed_provenance(best)
            best_trial_uids = sorted({
                str(row.get("trial_uid")) for row in best_provenance
                if row.get("trial_uid")
            }) or (
                list(best.get("trial_uids") or [])
                if not (best.get("seed_provenance") or []) else []
            )
            best_checkpoint_refs = sorted({
                str(row.get("checkpoint_ref")) for row in best_provenance
                if row.get("checkpoint_ref")
            }) or (
                list(best.get("checkpoint_refs") or [])
                if not (best.get("seed_provenance") or []) else []
            )
            candidate = {
                "schema_version": "trusted_stage_frontier_branch.v1",
                "stage_id": sid,
                "score_tuple": list(best_key),
                "genome_id": best.get("genome_id"),
                "trial_uids": best_trial_uids,
                "checkpoint_refs": best_checkpoint_refs,
                "hypothesis_ids": list(best.get("hypothesis_ids") or []),
                "seed_provenance": best_provenance,
                "stack": dict(best.get("stack") or {}),
                "stage_scores": dict(best.get("stage_scores") or {}),
                "preservation_reason": "best_trusted_stage_local_evidence",
                "aggregation_scope": "stage_local_candidate_aggregate",
                "causal_transition_authority": False,
                "final_commit_authority": False,
            }
            digests = sorted({
                str((prov.get("effective_obs_contract") or {}).get("digest") or "")
                for prov in (candidate.get("seed_provenance") or [])
                if isinstance(prov, dict)
                and (prov.get("effective_obs_contract") or {}).get("digest")
            })
            variants = dict((previous or {}).get("effective_obs_contract_variants") or {})
            for digest in digests:
                old_variant = variants.get(digest)
                old_key = tuple(
                    (old_variant or {}).get("score_tuple")
                    or (-1.0, -1.0, -1.0)
                ) if isinstance(old_variant, dict) else (-1.0, -1.0, -1.0)
                if best_key >= old_key:
                    variants[digest] = dict(candidate)
            if best_key > previous_key or previous is None:
                historical[sid] = candidate
            if isinstance(historical.get(sid), dict):
                historical[sid]["effective_obs_contract_variants"] = variants
        if isinstance(historical.get(sid), dict):
            stage["historical_best_branch"] = dict(historical[sid])
    mem["trusted_stage_frontier_best"] = historical
    if ((pipeline_config or {}).get("frontier_exploration") or {}).get("enabled") is True:
        from autorl.frontier_exploration import update_exploratory_sources

        update_exploratory_sources(stage_rows, mem, decisions)
    _update_cumulative_prefix_best(
        stage_rows,
        mem,
        decisions,
        pipeline_config=pipeline_config,
        expected_generation_id=(
            int(expected_generation)
            if expected_generation is not None else None
        ),
        expected_interface_hash=str(expected_hash or "") or None,
    )
    return historical


def _update_cumulative_prefix_best(
    stage_rows: List[Dict[str, Any]],
    mem: Dict[str, Any],
    decisions: List[Dict[str, Any]],
    pipeline_config: Optional[Dict[str, Any]] = None,
    expected_generation_id: Optional[int] = None,
    expected_interface_hash: Optional[str] = None,
) -> Dict[str, Dict[str, Any]]:
    """Preserve executable cold-start prefix policies, not stage maxima.

    A stage-local learner trained after a checkpoint handoff is useful evidence
    for reward/observation discovery, but it is not itself able to reproduce
    the whole prefix from the task's original reset.  This registry admits only
    checkpoints produced by a fresh learner without a handoff and whose own
    held-out stage evidence completes every ordered stage through the claimed
    prefix.  The HPO reset controller consumes this registry directly.
    """
    ordered = sorted(
        [row for row in stage_rows if isinstance(row, dict) and row.get("stage_id")],
        key=lambda row: int(row.get("order", 0) or 0),
    )
    history = mem.get("trusted_stage_prefix_best")
    history = dict(history) if isinstance(history, dict) else {}
    trajectory_cfg = (
        (pipeline_config or {}).get("trajectory_evidence") or {}
        if isinstance(pipeline_config, dict) else {}
    )
    checkpoint_completion_threshold = float(
        trajectory_cfg.get(
            "stage_frontier_checkpoint_completion_threshold",
            trajectory_cfg.get("stage_frontier_completion_threshold", 0.5),
        ) or 0.5
    )
    checkpoint_min_eval_episodes = int(
        trajectory_cfg.get("stage_frontier_checkpoint_min_eval_episodes", 3)
        or 3
    )
    checkpoint_min_wilson_lcb = float(
        trajectory_cfg.get(
            "stage_frontier_checkpoint_min_wilson_lcb",
            checkpoint_completion_threshold,
        )
        or checkpoint_completion_threshold
    )
    checkpoint_max_failures = int(
        trajectory_cfg.get("stage_frontier_checkpoint_max_failures", 0) or 0
    )
    checkpoint_min_distinct_seeds = int(
        trajectory_cfg.get(
            "stage_frontier_checkpoint_min_distinct_seeds", 2
        )
        or 2
    )
    planned_reset_failure_budget = float(
        trajectory_cfg.get(
            "stage_frontier_checkpoint_planned_reset_failure_budget", 0.01
        )
        or 0.01
    )

    def _stage_reliability(stage_status: Any) -> Dict[str, Any]:
        row = stage_status if isinstance(stage_status, dict) else {}
        episodes = int(row.get("episodes", 0) or 0)
        rate = float(row.get("completion_rate", 0.0) or 0.0)
        successes = min(episodes, max(0, int(round(rate * episodes))))
        failures = max(0, episodes - successes)
        try:
            from autorl.v94_stage_diagnostics import wilson_interval

            lower, upper = wilson_interval(successes, episodes)
        except Exception:
            lower, upper = 0.0, 1.0
        qualified = bool(
            episodes >= checkpoint_min_eval_episodes
            and rate >= checkpoint_completion_threshold
            and failures <= checkpoint_max_failures
            and lower >= checkpoint_min_wilson_lcb
        )
        return {
            "qualified": qualified,
            "episodes": episodes,
            "successes": successes,
            "failures": failures,
            "completion_rate": rate,
            "wilson_lcb": lower,
            "wilson_ucb": upper,
        }
    revoked_refs = {
        str(Path(ref).resolve())
        for ref in (mem.get("v92_revoked_stage_checkpoints") or {})
        if str(ref or "").strip()
    }

    def _current_interface_provenance(prov: Any) -> bool:
        if not isinstance(prov, dict):
            return False
        try:
            from autorl.evidence_validity import scientific_validity_verdict

            verdict = scientific_validity_verdict(
                prov,
                expected_generation_id=expected_generation_id,
                expected_interface_hash=expected_interface_hash,
            )
        except Exception:
            return True
        if not verdict.get("valid"):
            return False
        if expected_generation_id is not None and (
            list(verdict.get("interface_generation_ids") or [])
            != [int(expected_generation_id)]
        ):
            return False
        if expected_interface_hash and (
            list(verdict.get("canonical_interface_hashes") or [])
            != [str(expected_interface_hash)]
        ):
            return False
        return True

    for index, stage in enumerate(ordered):
        sid = str(stage.get("stage_id") or "")
        prefix_ids = [str(row.get("stage_id")) for row in ordered[: index + 1]]
        by_digest: Dict[str, List[Dict[str, Any]]] = {}
        for decision in decisions:
            if not isinstance(decision, dict):
                continue
            for prov in decision.get("seed_provenance") or []:
                if not isinstance(prov, dict) or not prov.get("checkpoint_ref"):
                    continue
                try:
                    if not _current_interface_provenance(prov):
                        continue
                except Exception:
                    continue
                try:
                    normalized_ref = str(Path(str(prov["checkpoint_ref"])).resolve())
                except Exception:
                    normalized_ref = str(prov["checkpoint_ref"])
                if normalized_ref in revoked_refs:
                    continue
                initialization = prov.get("training_initialization") or {}
                if not isinstance(initialization, dict):
                    continue
                if ((pipeline_config or {}).get("frontier_exploration") or {}).get("enabled") is True:
                    from autorl.frontier_exploration import independent_reset_source

                    if not independent_reset_source(prov):
                        continue
                else:
                    if str(initialization.get("model_parameters") or "") != "fresh_seeded":
                        continue
                    if "stage_frontier_reset_handoff" not in initialization:
                        continue
                    if initialization.get("stage_frontier_reset_handoff") is not None:
                        continue
                if not bool(prov.get("policy_instance_shared_before_checkpoint_save")):
                    continue
                digest = str(
                    (prov.get("effective_obs_contract") or {}).get("digest") or ""
                )
                if not digest:
                    continue
                by_digest.setdefault(digest, []).append({
                    "decision": decision,
                    "provenance": prov,
                })

        previous = history.get(sid) if isinstance(history.get(sid), dict) else {}

        def _still_qualified(prov: Any) -> bool:
            if not isinstance(prov, dict) or not prov.get("checkpoint_ref"):
                return False
            if not _current_interface_provenance(prov):
                return False
            try:
                normalized_ref = str(Path(str(prov["checkpoint_ref"])).resolve())
            except Exception:
                normalized_ref = str(prov["checkpoint_ref"])
            if normalized_ref in revoked_refs:
                return False
            by_stage = (prov.get("stage_omr") or {}).get("by_stage") or {}
            for prefix_id in prefix_ids:
                if not _stage_reliability(
                    by_stage.get(prefix_id) or {}
                )["qualified"]:
                    return False
            return True

        variants: Dict[str, Dict[str, Any]] = {}
        historical_variants = previous.get("effective_obs_contract_variants") or {}
        if isinstance(historical_variants, dict):
            for digest, raw_variant in historical_variants.items():
                if not isinstance(raw_variant, dict):
                    continue
                attempted = [
                    dict(prov)
                    for prov in (raw_variant.get("seed_provenance") or [])
                    if isinstance(prov, dict)
                ]
                qualified = [
                    dict(prov) for prov in attempted
                    if _still_qualified(prov)
                ]
                qualified_seeds = {
                    int(prov.get("seed"))
                    for prov in qualified
                    if prov.get("seed") is not None
                }
                if (
                    not attempted
                    or len(qualified) != len(attempted)
                    or len(qualified_seeds) < checkpoint_min_distinct_seeds
                ):
                    continue
                retained = dict(raw_variant)
                retained["seed_provenance"] = qualified
                retained["checkpoint_refs"] = sorted({
                    str(prov.get("checkpoint_ref")) for prov in qualified
                    if prov.get("checkpoint_ref")
                })
                retained_scores = [
                    min(
                        float(
                            (((prov.get("stage_omr") or {}).get("by_stage") or {})
                             .get(prefix_id) or {}).get("completion_rate", 0.0)
                            or 0.0
                        )
                        for prefix_id in prefix_ids
                    )
                    for prov in qualified
                ]
                retained["completion_rate"] = float(
                    sum(retained_scores) / len(retained_scores)
                )
                retained["score_tuple"] = [
                    retained["completion_rate"],
                    len({
                        int(prov.get("seed")) for prov in qualified
                        if prov.get("seed") is not None
                    }),
                    len(qualified),
                ]
                variants[str(digest)] = retained
        for digest, items in by_digest.items():
            # Compare one executable stack/genome at a time.  Mixing successful
            # seeds from different stacks would recreate the same Frankenstein
            # prefix defect at a different level.
            grouped: Dict[str, List[Dict[str, Any]]] = {}
            for item in items:
                decision = item["decision"]
                key = str(decision.get("genome_id") or "")
                if key:
                    grouped.setdefault(key, []).append(item)
            for genome_id, group in grouped.items():
                all_provenance: List[Dict[str, Any]] = []
                qualified_provenance: List[Dict[str, Any]] = []
                prefix_scores: List[float] = []
                reliability_rows: List[Dict[str, Any]] = []
                for item in group:
                    prov = item["provenance"]
                    all_provenance.append(prov)
                    by_stage = (prov.get("stage_omr") or {}).get("by_stage") or {}
                    rates = [
                        float(
                            ((by_stage.get(prefix_id) or {}).get(
                                "completion_rate", 0.0
                            ) or 0.0)
                        )
                        for prefix_id in prefix_ids
                    ]
                    prefix_score = min(rates) if rates else 0.0
                    prefix_scores.append(prefix_score)
                    per_stage_reliability = {
                        prefix_id: _stage_reliability(
                            by_stage.get(prefix_id) or {}
                        )
                        for prefix_id in prefix_ids
                    }
                    seed_qualified = bool(
                        per_stage_reliability
                        and all(
                            row.get("qualified")
                            for row in per_stage_reliability.values()
                        )
                    )
                    reliability_rows.append({
                        "seed": prov.get("seed"),
                        "checkpoint_ref": prov.get("checkpoint_ref"),
                        "qualified": seed_qualified,
                        "by_stage": per_stage_reliability,
                    })
                    if seed_qualified:
                        qualified_provenance.append(prov)
                # V9.4 forbids successful-seed cherry-picking.  One failed
                # attempted seed disqualifies the whole executable family;
                # its local discovery evidence remains elsewhere.
                attempted_seeds = {
                    int(prov.get("seed"))
                    for prov in all_provenance
                    if prov.get("seed") is not None
                }
                if (
                    not all_provenance
                    or len(qualified_provenance) != len(all_provenance)
                    or len(attempted_seeds) < checkpoint_min_distinct_seeds
                ):
                    continue
                decision = group[0]["decision"]
                seeds = sorted({
                    int(prov.get("seed")) for prov in all_provenance
                    if prov.get("seed") is not None
                })
                trial_uids = sorted({
                    str(prov.get("trial_uid")) for prov in all_provenance
                    if prov.get("trial_uid")
                })
                completion_rate = (
                    sum(prefix_scores) / len(prefix_scores)
                    if prefix_scores else 0.0
                )
                score_tuple = [
                    float(completion_rate),
                    int(len(seeds)),
                    int(len(all_provenance)),
                ]
                candidate = {
                    "schema_version": "trusted_stage_cumulative_prefix.v1",
                    "prefix_through_stage_id": sid,
                    "prefix_stage_ids": list(prefix_ids),
                    "score_tuple": score_tuple,
                    "completion_rate": float(completion_rate),
                    "genome_id": genome_id,
                    "trial_uids": trial_uids,
                    "checkpoint_refs": sorted({
                        str(prov.get("checkpoint_ref")) for prov in all_provenance
                        if prov.get("checkpoint_ref")
                    }),
                    "seed_provenance": [
                        dict(prov) for prov in all_provenance
                    ],
                    "stack": dict(decision.get("stack") or {}),
                    "stage_scores": dict(decision.get("stage_scores") or {}),
                    "effective_obs_contract_digest": digest,
                    "generated_from_original_reset": True,
                    "parameter_transfer": "none",
                    "replay_buffer_reuse": "none",
                    "final_commit_authority": False,
                    "preservation_reason": (
                        "independently_evaluated_fresh_policy_stably_completed_"
                        "entire_prefix"
                    ),
                    "checkpoint_qualification": {
                        "fresh_reset_evaluation": True,
                        "completion_rate_threshold": checkpoint_completion_threshold,
                        "minimum_evaluation_episodes": checkpoint_min_eval_episodes,
                        "minimum_wilson_lcb": checkpoint_min_wilson_lcb,
                        "maximum_failures_per_checkpoint":
                            checkpoint_max_failures,
                        "minimum_distinct_seeds":
                            checkpoint_min_distinct_seeds,
                        "all_attempted_seeds_must_qualify": True,
                        "per_checkpoint_reliability": reliability_rows,
                        "planned_reset_failure_budget":
                            planned_reset_failure_budget,
                        "revoked_checkpoint_refs_excluded": sorted(revoked_refs),
                    },
                }
                old_variant = variants.get(digest)
                old_key = tuple(
                    (old_variant or {}).get("score_tuple") or (-1.0, -1, -1)
                ) if isinstance(old_variant, dict) else (-1.0, -1, -1)
                if tuple(score_tuple) > old_key:
                    variants[digest] = candidate

        if variants:
            best_variant = max(
                (value for value in variants.values() if isinstance(value, dict)),
                key=lambda value: tuple(
                    value.get("score_tuple") or (-1.0, -1, -1)
                ),
            )
            history[sid] = dict(best_variant)
            history[sid]["effective_obs_contract_variants"] = variants
            stage["historical_best_cumulative_prefix"] = dict(history[sid])

    mem["trusted_stage_prefix_best"] = history
    return history


def _frontier_payload(row: Dict[str, Any], frontier_type: str, action: str) -> Dict[str, Any]:
    return {
        "schema_version": "frontier_plan.v1",
        "frontier_type": frontier_type,
        "stage_id": row.get("stage_id"),
        "stage_label": row.get("label"),
        "stage_order": row.get("order"),
        "grounding_state": row.get("grounding_state"),
        "recommended_action": action,
        "frontier_action_hint": row.get("frontier_action_hint"),
        "trainable_atom_ids": list(row.get("trainable_atom_ids") or []),
        "diagnostic_atom_ids": list(row.get("diagnostic_atom_ids") or []),
        "evidence_status": row.get("evidence_status") or {},
        "stage_omr_source_type": row.get("stage_omr_source_type"),
        "stage_omr_source_contract": row.get("stage_omr_source_contract"),
        "stage_omr_validation_state": row.get("stage_omr_validation_state"),
        "stage_final_alignment": row.get("stage_final_alignment") or {},
        "historical_best_branch": row.get("historical_best_branch") or {},
    }


def _operators_from_stages(stage_rows: List[Dict[str, Any]]) -> List[Dict[str, Any]]:
    ops: List[Dict[str, Any]] = []
    seen = set()
    for row in stage_rows:
        for rid in row.get("role_ids") or row.get("expected_roles") or []:
            prior = ROLE_OPERATOR_PRIORS.get(str(rid), ROLE_OPERATOR_PRIORS["generic_task_progress"])
            op_id = f"operator.{prior['operator']}"
            if op_id in seen:
                continue
            seen.add(op_id)
            ops.append({
                "operator_id": op_id,
                "role_id": str(rid),
                "name": prior["operator"],
                "expected_effect": prior["expected_effect"],
                "reward_family_prior": prior["reward_family"],
            })
    if not ops:
        prior = ROLE_OPERATOR_PRIORS["generic_task_progress"]
        ops.append({
            "operator_id": "operator.discover_progress",
            "role_id": "generic_task_progress",
            "name": prior["operator"],
            "expected_effect": prior["expected_effect"],
            "reward_family_prior": prior["reward_family"],
        })
    return ops


def build_task_theory(
    state: Any,
    task_graph: Any,
    *,
    nl_contract: Optional[Dict[str, Any]] = None,
    public_spec: Optional[Dict[str, Any]] = None,
) -> Dict[str, Any]:
    """Build and persist V8 task theory artifacts.

    Returns a dict with `task_theory`, `stage_omr_ledger`, and `frontier_plan`.
    """

    graph = _graph_dict(task_graph)
    contract = _nl_contract(state, graph, nl_contract)
    mem = getattr(state, "pipeline_memory", {}) or {}
    public = public_spec if isinstance(public_spec, dict) else (
        mem.get("p2_public_spec_contract") if isinstance(mem, dict) else {}
    )
    public = public if isinstance(public, dict) else {}
    scaffold = _public_scaffold(state)
    modality = _modality_from_state(state, graph)
    evidence = _stage_evidence(state)

    no_stage_omr = _stage_omr_not_applicable(state, public)
    graph_stage_specs = _stage_rows_from_graph(graph)
    stage_specs: List[Dict[str, Any]] = []
    if not no_stage_omr:
        stage_specs = _stage_rows_from_scaffold(scaffold)
        if not stage_specs:
            stage_specs = _stage_rows_from_nl(contract)
        if not stage_specs:
            stage_specs = graph_stage_specs
        if not stage_specs:
            stage_specs = [{
                "stage_id": "stage.0.task_progress",
                "label": "task progress",
                "order": 0,
                "expected_roles": ["generic_task_progress"],
                "source": "v8_default_stage_theory",
            }]

    atoms = _task_atoms(graph)
    oracle_atoms = _oracle_atoms_from_stage_specs(stage_specs)
    if oracle_atoms:
        atoms.update(oracle_atoms)
        existing_atoms = [a for a in (graph.get("atoms") or []) if isinstance(a, dict)]
        existing_ids = {str(a.get("atom_id")) for a in existing_atoms if a.get("atom_id")}
        graph["atoms"] = existing_atoms + [
            a for aid, a in oracle_atoms.items() if aid not in existing_ids
        ]

    graph_stage_by_id = {str(s.get("stage_id")): s for s in graph_stage_specs}
    stage_rows: List[Dict[str, Any]] = []
    for i, spec in enumerate(sorted(stage_specs, key=lambda r: int(r.get("order", 0) or 0))):
        sid = str(spec.get("stage_id") or f"stage.{i}.{_slug(spec.get('label') or i)}")
        role_ids = [str(x) for x in (spec.get("expected_roles") or spec.get("role_ids") or []) if str(x)]
        if not role_ids:
            role_ids = ["generic_task_progress"]
        merged = dict(graph_stage_by_id.get(sid) or {})
        merged.update(spec)
        try:
            from autorl.stage_omr_contract import annotate_stage

            merged = annotate_stage(merged, scaffold_source=scaffold.get("source") if isinstance(scaffold, dict) else None)
        except Exception:
            pass
        trainable, diagnostic, shadow = _candidate_atom_ids_for_stage(merged, atoms, contract, public)
        evidence_status = _evidence_row(sid, evidence)
        evidence_grounded = _evidence_public_grounding_atom_ids(evidence_status, atoms)
        if evidence_grounded:
            for aid in evidence_grounded:
                if aid not in trainable:
                    trainable.append(aid)
            merged["stage_evidence_grounded_atom_ids"] = evidence_grounded
        # Stage OMR is diagnostic/control-plane truth in every information
        # regime. Historical artifacts may still advertise an allow flag, but
        # the task theory must never turn stale metadata back into an M4
        # training permission.
        merged["stage_reward_eligibility"] = (
            "diagnostic_only"
            if str(merged.get("stage_omr_source_type") or "")
            == "oracle_stage_omr"
            else str(merged.get("stage_reward_eligibility") or "hypothesis")
        )
        merged["allow_stage_reward"] = False
        grounding = _grounding_state(trainable, diagnostic, shadow)
        if evidence_status.get("status") in {"completed", "activated"}:
            if str(merged.get("stage_omr_source_type") or "") == "oracle_stage_omr":
                grounding = "oracle_supported"
            else:
                grounding = "trajectory_supported" if trainable else grounding
        elif evidence_status.get("status") in {"blocked", "never_entered", "not_completed"}:
            grounding = "blocked" if trainable or diagnostic else grounding
        completion_atom = merged.get("completion_atom_id")
        if completion_atom not in trainable + diagnostic:
            completion_atom = trainable[0] if trainable else (diagnostic[0] if diagnostic else None)
        progress_ids = [str(x) for x in (merged.get("progress_atom_ids") or []) if str(x) in atoms]
        for aid in trainable:
            if aid not in progress_ids:
                progress_ids.append(aid)
        row = {
            "stage_id": sid,
            "label": str(merged.get("label") or merged.get("name") or sid),
            "order": int(merged.get("order", i) or i),
            "role_ids": role_ids,
            "source": merged.get("source") or "task_graph_or_nl",
            "grounding_state": grounding,
            "shadow_omr_ids": shadow + [
                str(x.get("shadow_omr_id"))
                for x in (merged.get("shadow_omr_hypotheses") or [])
                if isinstance(x, dict) and x.get("shadow_omr_id")
            ],
            "trainable_atom_ids": trainable,
            "diagnostic_atom_ids": diagnostic,
            "completion_atom_id": completion_atom,
            "progress_atom_ids": progress_ids,
            "reward_hint": _reward_hint(merged, role_ids, trainable, modality),
            "frontier_action_hint": _frontier_action_hint(merged, role_ids, grounding),
            "evidence_status": evidence_status,
            "stage_evidence_grounded_atom_ids": list(merged.get("stage_evidence_grounded_atom_ids") or []),
            "stage_omr_hints": list(merged.get("stage_omr_hints") or []),
            "human_scaffolded": bool(merged.get("human_scaffolded", False)),
            "requires_ordered_prefix": bool(
                merged.get("requires_ordered_prefix", True)
            ),
            "stage_omr_source_type": merged.get("stage_omr_source_type"),
            "stage_omr_source_contract": merged.get("stage_omr_source_contract"),
            "stage_omr_validation_state": merged.get("stage_omr_validation_state"),
            "stage_omr_trust_class": merged.get("stage_omr_trust_class"),
            "oracle_atom_ids": [
                aid for aid in diagnostic + trainable
                if str((atoms.get(aid) or {}).get("source_type") or "")
                in {"stage_oracle", "oracle_stage_omr", "stage_omr_oracle"}
            ],
        }
        stage_rows.append(row)

    # V8.1: order stage atoms by falsifiable dimension-role hypotheses so the
    # first-K reward slice binds the best-evidenced dims instead of the
    # alphabetically-first derived junk (contract V8_1 E2).
    try:
        _apply_hypothesis_ranking(state, stage_rows, atoms, public, mem)
    except Exception:
        pass

    _update_historical_stage_best_branches(
        stage_rows, mem, getattr(state, "pipeline_config", {}) or {}
    )
    frontier = (
        {
            "schema_version": "frontier_plan.v1",
            "frontier_type": "continuous_final_metric_only",
            "stage_id": None,
            "recommended_action": "optimize_and_deepen_by_final_metric",
            "stage_omr_applicability": "not_applicable",
        }
        if no_stage_omr else _choose_frontier(stage_rows)
    )
    entities = _entity_rows(contract, public)
    operators = _operators_from_stages(stage_rows)
    theory = {
        "schema_version": "task_theory.v1",
        "task_id": graph.get("task_id") or str(getattr(state, "task_description", "") or "unknown_task")[:80],
        "source_contract": "V8_2_STAGE_OMR_SOURCE_AND_ALIGNMENT_2026_07_07",
        "input_sources": {
            "nl_task_contract": bool(contract),
            "public_spec": bool(public),
            "public_task_theory_scaffold": bool(scaffold),
            "task_causal_graph_atoms": len(atoms),
            "stage_evidence": bool(evidence.get("by_stage") or evidence.get("by_atom")),
        },
        "environment_modality": modality,
        "stage_omr_applicability": (
            "not_applicable" if no_stage_omr else "applicable"
        ),
        "entities": entities,
        "operators": operators,
        "stages": stage_rows,
        "frontier": frontier,
        "stage_dag_authority": (
            "not_applicable_continuous_single_stage"
            if no_stage_omr else (
            "trusted_human_input"
            if any(
                str(row.get("stage_omr_source_type") or "") == "oracle_stage_omr"
                for row in stage_rows
            )
            else "falsifiable_scaffold"
            )
        ),
        "invariants": {
            "final_omr_remains_commit_authority": True,
            "trusted_stage_dag_is_input_not_hypothesis": True,
            "trusted_stage_omr_is_stage_local_validation_authority": True,
            "trusted_stage_omr_is_diagnostic_not_training_reward_by_default": True,
            "trusted_stage_omr_is_never_falsified_by_final_omr": True,
            "hinted_and_shadow_stage_omr_require_final_alignment_before_deepening": True,
            "nl_and_public_scaffold_are_priors_not_oracles": True,
            "p2_native_reward_and_success_formula_stay_forbidden": True,
            "no_stage_omr_is_generated_when_explicitly_not_applicable": True,
        },
    }
    ledger = {
        "schema_version": "stage_omr_ledger.v1",
        "stage_omr_applicability": (
            "not_applicable" if no_stage_omr else "applicable"
        ),
        "stage_count": len(stage_rows),
        "stages": stage_rows,
        "frontier": frontier,
        "stage_dag_authority": (
            "not_applicable_continuous_single_stage"
            if no_stage_omr else (
            "trusted_human_input"
            if any(
                str(row.get("stage_omr_source_type") or "") == "oracle_stage_omr"
                for row in stage_rows
            )
            else "falsifiable_scaffold"
            )
        ),
        "memory_policy": {
            "bounded": True,
            "stores_ids_and_compact_evidence_not_raw_trajectories": True,
        },
    }
    payload = {
        "task_theory": theory,
        "stage_omr_ledger": ledger,
        "frontier_plan": frontier,
    }
    try:
        persist_task_theory(state, payload)
    except Exception:
        pass
    return payload


def persist_task_theory(state: Any, payload: Dict[str, Any]) -> None:
    run_dir = Path(getattr(state, "run_dir", "."))
    run_dir.mkdir(parents=True, exist_ok=True)
    task_theory = payload.get("task_theory") or {}
    ledger = payload.get("stage_omr_ledger") or {}
    frontier = payload.get("frontier_plan") or {}
    (run_dir / TASK_THEORY_FILENAME).write_text(
        json.dumps(_jsonable(task_theory), indent=2, sort_keys=True),
        encoding="utf-8",
    )
    (run_dir / STAGE_OMR_LEDGER_FILENAME).write_text(
        json.dumps(_jsonable(ledger), indent=2, sort_keys=True),
        encoding="utf-8",
    )
    (run_dir / FRONTIER_PLAN_FILENAME).write_text(
        json.dumps(_jsonable(frontier), indent=2, sort_keys=True),
        encoding="utf-8",
    )


def _apply_hypothesis_ranking(
    state: Any,
    stage_rows: List[Dict[str, Any]],
    atoms: Dict[str, Dict[str, Any]],
    public: Dict[str, Any],
    mem: Any,
) -> None:
    """Reorder each stage's trainable atoms by the V8.1 hypothesis bank.

    Falsified-lineage atoms are demoted to diagnostic and recorded on the row.
    Safe no-op when the bank is empty or the module is unavailable.
    """
    from autorl import dim_role_hypotheses as _drh

    run_dir = str(getattr(state, "run_dir", ".") or ".")
    bank = _drh.ensure_bank(
        run_dir,
        stage_rows,
        atoms,
        public_spec=public,
        pipeline_memory=mem if isinstance(mem, dict) else None,
    )
    if not bank.get("hypotheses"):
        return
    for row in stage_rows:
        trainable = [str(a) for a in (row.get("trainable_atom_ids") or [])]
        if not trainable:
            continue
        ordered, excluded = _drh.rank_atom_ids(trainable, row, bank, atoms)
        if ordered:
            row["trainable_atom_ids"] = ordered
            progress = [aid for aid in ordered if aid in set(row.get("progress_atom_ids") or [])]
            for aid in row.get("progress_atom_ids") or []:
                if aid not in progress:
                    progress.append(aid)
            row["progress_atom_ids"] = progress
            completion = row.get("completion_atom_id")
            if completion in excluded:
                row["completion_atom_id"] = ordered[0] if ordered else None
        if excluded:
            diag = [str(a) for a in (row.get("diagnostic_atom_ids") or [])]
            for aid in excluded:
                if aid not in diag:
                    diag.append(aid)
            row["diagnostic_atom_ids"] = diag
            row["v81_excluded_falsified_atom_ids"] = excluded


def refresh_stage_ledger_from_evidence(state: Any) -> Dict[str, Any]:
    """V8.1 E1: refresh evidence/grounding/frontier at rung cadence, no LLM.

    Reads the persisted task theory, re-evaluates every stage's
    ``evidence_status`` from the CURRENT merged stage-activation evidence,
    re-applies grounding transitions and hypothesis ranking, recomputes the
    frontier, and persists all three artifacts.  This is what lets slow
    environments (multi-day controller iterations) see in-iteration ledger
    truth instead of a `proposed` snapshot from M2 time.
    """
    run_dir = Path(str(getattr(state, "run_dir", ".") or "."))
    theory = load_task_theory(run_dir)
    if not (isinstance(theory, dict) and theory.get("stages")):
        candidate = getattr(state, "task_theory", None)
        theory = candidate if isinstance(candidate, dict) and candidate.get("stages") else {}
    if not theory:
        return {}
    evidence = _stage_evidence(state)
    mem = getattr(state, "pipeline_memory", {}) or {}
    expected_generation = None
    expected_hash = None
    try:
        from autorl.evidence_validity import (
            current_interface_identity,
            scientific_validity_verdict,
        )
        from autorl.stage_evidence import audit_stage_evidence_planes

        expected_generation, expected_hash = current_interface_identity(state)
        scientific_verdict = scientific_validity_verdict(
            evidence,
            expected_generation_id=expected_generation,
            expected_interface_hash=expected_hash,
        )
        consistency = audit_stage_evidence_planes(evidence)
        identity_reasons = {
            str(reason) for reason in (scientific_verdict.get("reasons") or [])
            if str(reason) in {
                "mixed_interface_generations",
                "mixed_interface_hashes",
                "stale_interface_generation",
                "stale_interface_hash",
            }
        }
        if identity_reasons:
            consistency = dict(consistency)
            violations = list(consistency.get("violations") or [])
            violations.append({
                "type": "EVIDENCE_INTERFACE_IDENTITY_MISMATCH",
                "reasons": sorted(identity_reasons),
            })
            consistency["consistent"] = False
            consistency["blocks_frontier"] = True
            consistency["violations"] = violations[:64]
    except Exception as exc:
        scientific_verdict = {
            "valid": False,
            "reasons": [f"validity_audit_failed:{type(exc).__name__}"],
        }
        consistency = {
            "schema_version": "stage_evidence_plane_consistency.v1",
            "consistent": False,
            "blocks_frontier": True,
            "violations": [{
                "type": "VALIDITY_AUDIT_FAILED",
                "error": repr(exc),
            }],
        }
    merge_validity = (
        ((evidence.get("provenance") or {}).get("validity") or {})
        if isinstance(evidence, dict) else {}
    )
    explicitly_empty_wave = bool(
        isinstance(merge_validity, dict)
        and merge_validity
        and int(merge_validity.get("valid_item_count", 0) or 0) <= 0
    )
    has_stage_payload = bool(
        evidence.get("by_stage") or evidence.get("by_atom")
    )
    evidence_available = bool(
        has_stage_payload
        and scientific_verdict.get("valid")
        and not explicitly_empty_wave
        and consistency.get("consistent")
    )
    availability = {
        "schema_version": "current_stage_evidence_availability.v1",
        "status": (
            "scientific_valid"
            if evidence_available else "current_evidence_unavailable"
        ),
        "iteration": int(getattr(state, "pipeline_iteration", 0) or 0),
        "has_stage_payload": has_stage_payload,
        "explicitly_empty_wave": explicitly_empty_wave,
        "scientific_validity": scientific_verdict,
        "plane_consistency": consistency,
        "expected_interface_generation_id": expected_generation,
        "expected_canonical_interface_hash": expected_hash,
        "frontier_update_allowed": evidence_available,
    }
    if isinstance(mem, dict):
        mem["stage_evidence_availability"] = availability
        mem["evidence_plane_inconsistency_fault"] = {
            "active": bool(consistency.get("blocks_frontier")),
            "fault": "EVIDENCE_PLANE_INCONSISTENCY_FAULT",
            "iteration": availability["iteration"],
            "violations": list(consistency.get("violations") or [])[:64],
            "policy": "quarantine_current_wave_preserve_last_known_good",
        }

    if not evidence_available:
        # Missing/invalid evidence is not a measured zero.  Preserve the exact
        # last-known-good stage rows and frontier, and persist only the typed
        # availability receipt so a later valid wave can resume the closure.
        theory = dict(theory)
        refresh_meta = dict(theory.get("evidence_refresh") or {})
        refresh_meta["count"] = int(refresh_meta.get("count", 0) or 0) + 1
        refresh_meta["last_iter"] = availability["iteration"]
        refresh_meta["last_status"] = "current_evidence_unavailable"
        prior_generation = refresh_meta.get("last_valid_interface_generation_id")
        prior_hash = str(
            refresh_meta.get("last_valid_canonical_interface_hash") or ""
        ) or None
        current_identity_known = bool(
            expected_generation is not None or expected_hash
        )
        try:
            generation_matches = bool(
                expected_generation is None
                or (
                    prior_generation is not None
                    and int(prior_generation) == int(expected_generation)
                )
            )
        except (TypeError, ValueError):
            generation_matches = False
        same_last_known_good_generation = bool(
            not current_identity_known
            or (
                generation_matches
                and (not expected_hash or prior_hash == str(expected_hash))
            )
        )
        availability["last_known_good_reused"] = (
            same_last_known_good_generation
        )
        availability["last_known_good_generation_compatible"] = (
            same_last_known_good_generation
        )
        theory["evidence_refresh"] = refresh_meta
        theory["current_evidence"] = availability
        stage_rows = [
            dict(row) for row in (theory.get("stages") or [])
            if isinstance(row, dict)
        ]
        if same_last_known_good_generation:
            frontier = dict(
                theory.get("frontier")
                or getattr(state, "frontier_plan", None)
                or _choose_frontier(stage_rows)
            )
        else:
            for row in stage_rows:
                previous = row.get("evidence_status")
                if isinstance(previous, dict):
                    row["previous_generation_evidence_status"] = dict(previous)
                row["evidence_status"] = {
                    "status": "current_evidence_unavailable",
                    "entry_rate": None,
                    "progress_rate": None,
                    "completion_rate": None,
                    "frontier_update_allowed": False,
                }
                row.pop("historical_best_branch", None)
            frontier = _choose_frontier(stage_rows)
        theory["stages"] = stage_rows
        theory["frontier"] = frontier
        ledger = {
            "schema_version": "stage_omr_ledger.v1",
            "stage_count": len(stage_rows),
            "stages": stage_rows,
            "frontier": frontier,
            "current_evidence": availability,
            "memory_policy": {
                "bounded": True,
                "stores_ids_and_compact_evidence_not_raw_trajectories": True,
            },
        }
        payload = {
            "task_theory": theory,
            "stage_omr_ledger": ledger,
            "frontier_plan": frontier,
        }
        try:
            persist_task_theory(state, payload)
        except Exception:
            pass
        try:
            state.task_theory = theory
            state.stage_omr_ledger = ledger
            state.frontier_plan = frontier
            goal = getattr(state, "goal_spec", None)
            if goal is not None:
                goal.task_theory = theory
                goal.stage_omr_ledger = ledger
                goal.frontier_plan = frontier
        except Exception:
            pass
        return payload

    graph = _graph_dict(getattr(state, "task_causal_graph", None) or {})
    atoms = _task_atoms(graph)
    public = mem.get("p2_public_spec_contract") if isinstance(mem, dict) else {}

    stage_rows = [dict(r) for r in theory.get("stages") or [] if isinstance(r, dict)]
    for row in stage_rows:
        try:
            from autorl.stage_omr_contract import annotate_stage

            row.update(annotate_stage(row))
        except Exception:
            pass
        sid = str(row.get("stage_id") or "")
        new_ev = _evidence_row(sid, evidence)
        if new_ev.get("status") or any(
            new_ev.get(k) is not None
            for k in ("entry_rate", "progress_rate", "completion_rate")
        ):
            row["evidence_status"] = new_ev
        status = str((row.get("evidence_status") or {}).get("status") or "")
        trainable = row.get("trainable_atom_ids") or []
        diagnostic = row.get("diagnostic_atom_ids") or []
        evidence_grounded = _evidence_public_grounding_atom_ids(new_ev, atoms)
        if evidence_grounded:
            trainable = list(trainable)
            for aid in evidence_grounded:
                if aid not in trainable:
                    trainable.append(aid)
            row["trainable_atom_ids"] = trainable
            row["stage_evidence_grounded_atom_ids"] = evidence_grounded
            progress_ids = [str(x) for x in (row.get("progress_atom_ids") or []) if str(x)]
            for aid in evidence_grounded:
                if aid not in progress_ids:
                    progress_ids.append(aid)
            row["progress_atom_ids"] = progress_ids
        if status in {"completed", "activated"} and (trainable or diagnostic or str(row.get("stage_omr_source_type") or "") == "oracle_stage_omr"):
            if str(row.get("stage_omr_source_type") or "") == "oracle_stage_omr":
                row["grounding_state"] = "oracle_supported"
            else:
                row["grounding_state"] = "trajectory_supported"
        elif status in {"blocked", "never_entered", "not_completed"} and (trainable or diagnostic):
            row["grounding_state"] = "blocked"
    try:
        from autorl.stage_omr_contract import compute_stage_final_alignment

        asha = mem.get("last_breadth_portfolio_asha") if isinstance(mem, dict) else None
        trial_status = mem.get("last_trial_omr_status") if isinstance(mem, dict) else None
        if isinstance(trial_status, dict):
            alignment = compute_stage_final_alignment(stage_rows, trial_status)
            by_stage = alignment.get("by_stage") or {}
            for row in stage_rows:
                sid = str(row.get("stage_id") or "")
                if sid in by_stage:
                    row["stage_final_alignment"] = by_stage[sid]
                    if by_stage[sid].get("status") in {"aligned", "positive_contrast"}:
                        row["stage_omr_validation_state"] = "alignment_validated"
            if isinstance(asha, dict):
                asha["stage_final_alignment"] = alignment
    except Exception:
        pass
    try:
        _apply_hypothesis_ranking(state, stage_rows, atoms, public or {}, mem)
    except Exception:
        pass

    _update_historical_stage_best_branches(
        stage_rows, mem, getattr(state, "pipeline_config", {}) or {}
    )
    frontier = _choose_frontier(stage_rows)
    theory = dict(theory)
    theory["stages"] = stage_rows
    theory["frontier"] = frontier
    refresh_meta = dict(theory.get("evidence_refresh") or {})
    refresh_meta["count"] = int(refresh_meta.get("count", 0) or 0) + 1
    refresh_meta["last_iter"] = int(getattr(state, "pipeline_iteration", 0) or 0)
    refresh_meta["last_status"] = "scientific_valid"
    refresh_meta["last_valid_interface_generation_id"] = expected_generation
    refresh_meta["last_valid_canonical_interface_hash"] = expected_hash
    theory["evidence_refresh"] = refresh_meta
    theory["current_evidence"] = availability
    if isinstance(theory.get("input_sources"), dict):
        theory["input_sources"]["stage_evidence"] = True

    ledger = {
        "schema_version": "stage_omr_ledger.v1",
        "stage_count": len(stage_rows),
        "stages": stage_rows,
        "frontier": frontier,
        "stage_dag_authority": (
            "trusted_human_input"
            if any(
                str(row.get("stage_omr_source_type") or "") == "oracle_stage_omr"
                for row in stage_rows
            )
            else "falsifiable_scaffold"
        ),
        "memory_policy": {
            "bounded": True,
            "stores_ids_and_compact_evidence_not_raw_trajectories": True,
        },
    }
    payload = {
        "task_theory": theory,
        "stage_omr_ledger": ledger,
        "frontier_plan": frontier,
    }
    try:
        persist_task_theory(state, payload)
    except Exception:
        pass
    # Re-attach so downstream readers (M4 stage arms, diagnostics frontier)
    # see refreshed truth inside the same controller iteration.
    try:
        state.task_theory = theory
        state.stage_omr_ledger = ledger
        state.frontier_plan = frontier
        goal = getattr(state, "goal_spec", None)
        if goal is not None:
            goal.task_theory = theory
            goal.stage_omr_ledger = ledger
            goal.frontier_plan = frontier
            tcg = getattr(goal, "task_causal_graph", None)
            if isinstance(tcg, dict):
                tcg["task_theory"] = theory
                tcg["stage_omr_ledger"] = ledger
                tcg["frontier_plan"] = frontier
        tcg_state = getattr(state, "task_causal_graph", None)
        if isinstance(tcg_state, dict):
            tcg_state["task_theory"] = theory
            tcg_state["stage_omr_ledger"] = ledger
            tcg_state["frontier_plan"] = frontier
        if isinstance(mem, dict):
            for key, obj in (("task_theory", theory), ("stage_omr_ledger", ledger)):
                ref = mem.get(key)
                if isinstance(ref, dict):
                    ref["frontier"] = frontier
                    ref["stage_count"] = len(stage_rows)
    except Exception:
        pass
    return payload


def attach_task_theory_to_graph(state: Any, task_graph: Any, **kwargs: Any) -> Dict[str, Any]:
    graph = dict(_graph_dict(task_graph))
    payload = build_task_theory(state, graph, **kwargs)
    graph["task_theory"] = payload["task_theory"]
    graph["stage_omr_ledger"] = payload["stage_omr_ledger"]
    graph["frontier_plan"] = payload["frontier_plan"]
    try:
        state.task_theory = payload["task_theory"]
        state.stage_omr_ledger = payload["stage_omr_ledger"]
        state.frontier_plan = payload["frontier_plan"]
        goal = getattr(state, "goal_spec", None)
        if goal is not None:
            goal.task_theory = payload["task_theory"]
            goal.stage_omr_ledger = payload["stage_omr_ledger"]
            goal.frontier_plan = payload["frontier_plan"]
        mem = getattr(state, "pipeline_memory", None)
        if isinstance(mem, dict):
            mem["task_theory"] = {
                "schema_version": "task_theory.memory_ref.v1",
                "stage_count": len(payload["stage_omr_ledger"].get("stages") or []),
                "frontier": payload["frontier_plan"],
                "path": str(Path(getattr(state, "run_dir", ".")) / TASK_THEORY_FILENAME),
            }
            mem["stage_omr_ledger"] = {
                "schema_version": "stage_omr_ledger.memory_ref.v1",
                "stage_count": len(payload["stage_omr_ledger"].get("stages") or []),
                "frontier": payload["frontier_plan"],
                "path": str(Path(getattr(state, "run_dir", ".")) / STAGE_OMR_LEDGER_FILENAME),
            }
    except Exception:
        pass
    return graph


def load_task_theory(run_dir: str | Path) -> Dict[str, Any]:
    return _load_json(Path(run_dir) / TASK_THEORY_FILENAME)


def load_stage_omr_ledger(run_dir: str | Path) -> Dict[str, Any]:
    return _load_json(Path(run_dir) / STAGE_OMR_LEDGER_FILENAME)


def load_frontier_plan(run_dir: str | Path) -> Dict[str, Any]:
    return _load_json(Path(run_dir) / FRONTIER_PLAN_FILENAME)


def frontier_from_state(state: Any) -> Dict[str, Any]:
    frontier = getattr(state, "frontier_plan", None)
    if isinstance(frontier, dict) and frontier:
        return frontier
    mem = getattr(state, "pipeline_memory", {}) or {}
    if isinstance(mem, dict):
        for key in ("stage_omr_ledger", "task_theory"):
            ref = mem.get(key)
            if isinstance(ref, dict) and isinstance(ref.get("frontier"), dict):
                return ref["frontier"]
    return load_frontier_plan(getattr(state, "run_dir", "."))


def task_theory_prompt_block(state: Any, max_chars: int = 5000) -> str:
    theory = getattr(state, "task_theory", None)
    ledger = getattr(state, "stage_omr_ledger", None)
    frontier = frontier_from_state(state)
    if not isinstance(theory, dict) or not theory:
        theory = load_task_theory(getattr(state, "run_dir", "."))
    if not isinstance(ledger, dict) or not ledger:
        ledger = load_stage_omr_ledger(getattr(state, "run_dir", "."))
    if not theory and not ledger and not frontier:
        return ""
    compact = {
        "schema_version": "v8_task_theory_prompt_block.v1",
        "frontier": frontier,
        "stage_omr_ledger": {
            "stage_count": (ledger or {}).get("stage_count"),
            "stages": [
                {
                    "stage_id": s.get("stage_id"),
                    "label": s.get("label"),
                    "order": s.get("order"),
                    "role_ids": s.get("role_ids"),
                    "grounding_state": s.get("grounding_state"),
                    "stage_omr_source_type": s.get("stage_omr_source_type"),
                    "stage_omr_validation_state": s.get("stage_omr_validation_state"),
                    "stage_final_alignment": s.get("stage_final_alignment"),
                    "trainable_atom_ids": s.get("trainable_atom_ids"),
                    "completion_atom_id": s.get("completion_atom_id"),
                    "reward_hint": s.get("reward_hint"),
                    "frontier_action_hint": s.get("frontier_action_hint"),
                }
                for s in ((ledger or {}).get("stages") or [])[:12]
                if isinstance(s, dict)
            ],
        },
        "invariants": (theory or {}).get("invariants") or {},
    }
    text = json.dumps(_jsonable(compact), indent=2, sort_keys=True)
    if len(text) > max_chars:
        text = text[:max_chars] + "\n...[task theory prompt block truncated]"
    scoreboard = ""
    try:
        from autorl.dim_role_hypotheses import bank_prompt_block

        budget = max(400, max_chars - len(text))
        scoreboard = bank_prompt_block(
            getattr(state, "run_dir", "."), max_chars=min(1400, budget)
        )
    except Exception:
        scoreboard = ""
    return (
        "\nV8 TASK THEORY AND STAGE-OMR LEDGER:\n"
        f"{text}\n"
        "Use the frontier stage to choose the next M2/M4 repair. Stage OMR guides "
        "diagnosis/curriculum; final OMR remains the commit authority.\n"
        f"{scoreboard}"
    )


==> anc/FARL/autorl/training_health.py <==
"""Independent learner-health evidence; task achievement is never overwritten.

Large losses are scale-dependent. Joint temperature/loss growth is a risk signal,
not proof of reward hacking or policy entropy, and does not invalidate held-out OMR.
"""
from __future__ import annotations

import math
import statistics
import hashlib
import json
from typing import Any, Mapping


def normalize_optimizer_metrics(metrics: Any) -> dict:
    if not isinstance(metrics, Mapping):
        return {}
    result = {}
    aliases = {"entropy_coef": "ent_coef", "entropy_coef_loss": "ent_coef_loss"}
    for key, value in metrics.items():
        key = aliases.get(str(key).removeprefix("train/"), str(key).removeprefix("train/"))
        try:
            number = float(value)
        except (ValueError, TypeError, OverflowError):
            continue
        result[key] = number if math.isfinite(number) else str(number)
    return result


def _finite(value: Any) -> float | None:
    try:
        value = float(value)
    except (TypeError, ValueError, OverflowError):
        return None
    return value if math.isfinite(value) else None


def optimizer_update_coverage(points: list, config: Mapping[str, Any]) -> dict:
    """Require actual updates in independent observation windows, not epochs."""
    windows, counts, previous, seen_steps = {}, {}, {}, set()
    invalid = False
    for point in points:
        step = _finite(point.get("learner_step", point.get("simulator_step")))
        receipt = point.get("optimizer_step_counter") or {}
        if step is None or step in seen_steps:
            continue
        seen_steps.add(step)
        if (receipt.get("schema_version") != "optimizer_step_counter.v1"
                or receipt.get("unit") != "optimizer_step_calls"
                or receipt.get("measurement") != "torch_optimizer_step_post_hook"
                or receipt.get("coverage_complete") is not True):
            # Explicit incomplete coverage (e.g. an optimizer replaced late
            # in training) cannot be masked by enough earlier good windows.
            # Missing legacy receipts remain unknown, not invented failures.
            if receipt:
                invalid = True
            continue
        current = receipt.get("per_optimizer") or {}
        if (not current or set(current) != set(receipt.get("required_optimizers") or [])
                or any(not isinstance(value, int) or isinstance(value, bool) or value < 0
                       for value in current.values())):
            invalid = True
            continue
        if previous and (set(current) != set(previous) or
                         any(value < previous[name] for name, value in current.items())):
            invalid = True
            continue
        for name, value in current.items():
            if value > previous.get(name, 0):
                windows[name] = windows.get(name, 0) + 1
        previous = dict(current)
        counts = dict(current)
    minimum_windows = max(1, int(config.get("min_optimizer_update_windows", config.get("min_optimizer_snapshots", 6))))
    minimum_calls = max(1, int(config.get("min_optimizer_step_calls", config.get("min_optimizer_updates", 32))))
    sufficient = bool(counts and not invalid and all(
        value >= minimum_calls and windows.get(name, 0) >= minimum_windows
        for name, value in counts.items()))
    return {"unit": "optimizer_step_calls", "per_optimizer": counts,
            "update_windows_by_optimizer": windows,
            "minimum_step_calls_per_optimizer": minimum_calls,
            "minimum_update_windows_per_optimizer": minimum_windows,
            "counter_consistency_valid": not invalid,
            "legacy_backend_counter_used_for_eligibility": False,
            "evidence_sufficient": sufficient}


def assess_training_health(stats: Mapping[str, Any], config: Mapping[str, Any] | None = None) -> dict:
    """Stable, serializable promotion interface; absent evidence is UNKNOWN.

    New producers provide ``optimizer_metric_histories`` per seed and legacy
    snapshots remain readable. Cross-seed values are never concatenated as time.
    """
    cfg = config or {}
    snapshots = stats.get("secondary_optimizer_metrics")
    if snapshots is None:
        snapshots = stats.get("optimizer_metrics", [])
    if isinstance(snapshots, Mapping):
        snapshots = [snapshots]
    snapshots = list(snapshots or [])
    histories = list(stats.get("optimizer_metric_histories") or [])
    executions = list(stats.get("training_execution_stats") or [])
    receipts = list(stats.get("learner_execution_receipts") or [])
    rows = []
    for i in range(max(len(snapshots), len(histories), len(executions), len(receipts))):
        last = normalize_optimizer_metrics(snapshots[i] if i < len(snapshots) else {})
        history = histories[i] if i < len(histories) else []
        history = history if isinstance(history, list) else []
        ordered = []
        measured_points = []
        seen_steps = set()
        for point in sorted((p for p in history if isinstance(p, dict)),
                            key=lambda p: _finite(p.get("simulator_step")) or 0):
            step = point.get("simulator_step")
            if step is not None and step in seen_steps:
                continue
            if step is not None:
                seen_steps.add(step)
            metrics = normalize_optimizer_metrics(point.get("metrics", point))
            if metrics:
                ordered.append(metrics)
                measured_points.append(point)
        observations = ordered + ([last] if last else [])
        issues = []
        for observation in observations:
            nonfinite = [key for key, value in observation.items() if _finite(value) is None]
            if nonfinite:
                issues.append({"code": "nonfinite_optimizer_metric", "keys": nonfinite})
                break
        peaks = {}
        growth = {}
        for key in ("ent_coef", "critic_loss", "actor_loss", "value_loss", "loss"):
            values = [abs(value) for observation in observations
                      if (value := _finite(observation.get(key))) is not None]
            if values:
                peaks[key] = max(values)
            sequence = [abs(value) for observation in ordered
                        if (value := _finite(observation.get(key))) is not None]
            if len(sequence) >= 6:
                baseline = statistics.median(sequence[:3])
                if baseline > 1e-12:
                    growth[key] = statistics.median(sequence[-3:]) / baseline
        if (growth.get("ent_coef", 0) >= float(cfg.get("temperature_growth_risk", 100))
                and growth.get("critic_loss", 0) >= float(cfg.get("critic_growth_risk", 1e6))):
            issues.append({"code": "joint_temperature_critic_growth", "growth": growth})
        if any((abs(_finite(observation.get("ent_coef")) or 0) >= float(cfg.get("temperature_scale_risk", 1e3))
                and abs(_finite(observation.get("critic_loss")) or 0) >= float(cfg.get("critic_scale_risk", 1e12)))
               for observation in observations):
            issues.append({"code": "joint_temperature_critic_extreme_scale", "peaks": peaks,
                           "interpretation": "investigate_scale_not_causal_attribution"})
        for key in ("value_loss", "loss"):
            if growth.get(key, 0) >= float(cfg.get("loss_growth_risk", 1e6)):
                issues.append({"code": "sustained_loss_scale_growth", "metric": key,
                               "growth": growth[key]})
        receipt = receipts[i] if i < len(receipts) and isinstance(receipts[i], dict) else {}
        from autorl.action_distribution_health import distribution_health_issues
        action_issues, action_evidence = distribution_health_issues(measured_points, receipt, cfg)
        issues.extend(action_issues)
        if receipt.get("status") == "rejected" or receipt.get("rejected_parameters"):
            issues.append({"code": "learner_execution_contract_rejected"})
        updates = max((_finite(o.get("n_updates")) or 0 for o in observations), default=0)
        update_coverage = optimizer_update_coverage(measured_points, cfg)
        evidence_sufficient = update_coverage["evidence_sufficient"]
        status = ("nonfinite" if any(x["code"] in {"nonfinite_optimizer_metric", "nonfinite_executed_action"} for x in issues)
                  else "risk" if issues else "observed_healthy" if evidence_sufficient else "unknown")
        execution = executions[i] if i < len(executions) and isinstance(executions[i], dict) else {}
        rows.append({"seed": execution.get("seed", i), "status": status, "issues": issues,
                     "optimizer_snapshot_count": len(ordered),
                     "optimizer_updates": sum(update_coverage["per_optimizer"].values()) if update_coverage["per_optimizer"] else None,
                     "optimizer_update_unit": "optimizer_step_calls",
                     "backend_n_updates": updates, "backend_n_updates_unit": "algorithm_specific_not_comparable",
                     "optimizer_update_coverage": update_coverage,
                     "latest": last, "peaks": peaks, "growth": growth,
                     "action_distribution_evidence": action_evidence,
                     "evidence_sufficient": evidence_sufficient})
    status = ("nonfinite" if any(r["status"] == "nonfinite" for r in rows) else
              "risk" if any(r["status"] == "risk" for r in rows) else
              "observed_healthy" if rows and all(r["status"] == "observed_healthy" for r in rows) else "unknown")
    return {
        "schema_version": "training_health.v1", "status": status, "per_seed": rows,
        "evidence_signature": hashlib.sha256(json.dumps({
            "snapshots": snapshots, "histories": histories, "receipts": receipts,
            "execution": executions, "trial_id": stats.get("trial_id"),
        }, sort_keys=True, default=str).encode()).hexdigest(),
        "learner_execution_receipts": receipts,
        "issues": [{"seed": row["seed"], **issue} for row in rows for issue in row["issues"]],
        "requires_repair_before_promotion": status in {"risk", "nonfinite"},
        "eligible_for_deep_training": status == "observed_healthy",
        "preserve_task_achievement_evidence": True,
        "missing_evidence_is_not_failure": True,
        "entropy_coefficient_is_not_policy_entropy": True,
        "repair_request": ({
            "axis": "optimizer", "status": "pending",
            "preserve_candidate_family": True,
            "action": "revise_supported_learner_configuration_then_verify_after_warmup",
            "do_not_infer_reward_fault": True,
            "do_not_reuse_unhealthy_optimizer_state": True,
        } if status in {"risk", "nonfinite"} else None),
    }


def active_health_repair(state: Any) -> dict:
    """Only a concrete independent diagnostic can preempt a scientific request."""
    health = (getattr(state, "pipeline_memory", {}) or {}).get("last_training_health") or {}
    if (health.get("schema_version") != "training_health.v1"
            or health.get("status") not in {"risk", "nonfinite"}
            or health.get("requires_repair_before_promotion") is not True
            or not health.get("issues")):
        return {}
    # A controller/repair iteration is not new learning evidence.  Keep the
    # latest concrete risk live across a metadata-only repair or resume until
    # a newly observed health record replaces it; never silently expire it
    # merely because M4 or an evidence rebuild advanced the controller clock.
    if (health.get("pipeline_iteration") is not None
            and int(health["pipeline_iteration"]) > int(getattr(state, "pipeline_iteration", -1))):
        return {}
    return health


def execution_signatures(health: Mapping[str, Any]) -> set[str]:
    """Compare actual constructor/optimizer configurations, excluding loss values."""
    signatures = set()
    for receipt in health.get("learner_execution_receipts") or []:
        # A pre-learn rejection still contains a real allocated configuration.
        # Preserve it across the next repair decision; a zero-step no-op must
        # not erase its proof and accidentally become "legacy unknown".
        if ((receipt.get("health_repair_execution") or {}).get("status") ==
                "rejected_unchanged_effective_learner_configuration"):
            receipt = receipt.get("allocated_learner_receipt") or {}
        if receipt.get("status") != "executed_with_receipt":
            continue
        material = {key: receipt.get(key) for key in (
            "algorithm", "optimizer_learning_rates", "policy_net_arch")}
        # Explicitly spelling an already effective backend default is not a
        # learner change. Prefer the real allocated attributes when available.
        material["configuration"] = receipt.get("effective") or receipt.get("constructor_kwargs")
        signatures.add(hashlib.sha256(json.dumps(material, sort_keys=True, default=str).encode()).hexdigest())
    return signatures


==> anc/FARL/autorl/trajectory_evidence/__init__.py <==
"""V5 trajectory-evidence plane (contract: V4_5_TRAJECTORY_EVIDENCE_ACTIVE_
DIAGNOSIS.md + V5_TRAJECTORY_EVIDENCE_API.md).

No import-time side effects (spawn-safe, S7). Import submodules explicitly:

    from autorl.trajectory_evidence.store import TraceStore
    from autorl.trajectory_evidence.diagnosis_engine import DiagnosisEngineV5
"""

FRAMEWORK_VERSION = "V5"


==> anc/FARL/autorl/trajectory_evidence/behavior_analysis.py <==
"""V5 goal-agnostic behavior and dynamics analysis (contract §6.5).

Pure descriptors over stored traces. Produces SYMPTOMS (P2: a symptom is not
a fault) — e.g. low entropy here never directly emits
EXPLORATION_COLLAPSE_FAULT; an exploration hypothesis must earn support via an
exploration-only matched intervention.
"""

from __future__ import annotations

from typing import Any, Dict, List

import numpy as np

from autorl.trajectory_evidence.stats import (
    action_descriptors,
    coverage_descriptors,
)
from autorl.trajectory_evidence.store import TraceStore


def episode_descriptors(store: TraceStore, trace_id: str) -> Dict[str, Any]:
    ep = store.load_episode(trace_id)
    if not ep or not ep.get("arrays"):
        return {}
    arrays = ep["arrays"]
    obs = arrays.get("obs_raw")
    actions = arrays.get("actions")
    out: Dict[str, Any] = {"trace_id": trace_id}
    if actions is not None:
        out["action"] = action_descriptors(actions)
    if obs is not None:
        out["coverage"] = coverage_descriptors(obs)
        d = np.linalg.norm(np.diff(obs, axis=0), axis=1)
        out["immobility_frac"] = float(np.mean(d < 1e-4)) if d.size else None
        # oscillation: mean per-dim sign-flip rate of Δobs
        diff = np.diff(obs, axis=0)
        if diff.shape[0] > 1:
            signs = np.sign(diff)
            flips = (signs[1:] * signs[:-1]) < 0
            out["oscillation_rate"] = float(np.mean(flips))
        else:
            out["oscillation_rate"] = None
    term = arrays.get("terminated")
    trunc = arrays.get("truncated")
    out["terminated"] = bool(np.any(term)) if term is not None else None
    out["truncated"] = bool(np.any(trunc)) if trunc is not None else None
    return out


def aggregate_behavior(store: TraceStore, trace_ids: List[str]
                       ) -> Dict[str, Any]:
    rows = [episode_descriptors(store, t) for t in trace_ids]
    rows = [r for r in rows if r]
    if not rows:
        return {"n_episodes": 0}

    def _mean(path: List[str]) -> Any:
        vals = []
        for r in rows:
            v: Any = r
            for k in path:
                v = (v or {}).get(k) if isinstance(v, dict) else None
            if isinstance(v, (int, float)) and np.isfinite(v):
                vals.append(float(v))
        return float(np.mean(vals)) if vals else None

    n_term = sum(1 for r in rows if r.get("terminated"))
    return {
        "n_episodes": len(rows),
        "mean_action_entropy": _mean(["action", "entropy_estimate"]),
        "mean_action_saturation": _mean(["action", "saturation_frac"]),
        "mean_effective_action_rank": _mean(["action", "effective_rank"]),
        "mean_state_coverage": _mean(["coverage", "state_coverage_proxy"]),
        "mean_novelty": _mean(["coverage", "novelty"]),
        "mean_immobility_frac": _mean(["immobility_frac"]),
        "mean_oscillation_rate": _mean(["oscillation_rate"]),
        "premature_termination_rate": n_term / len(rows),
        "evidence_grade": "symptom_descriptors_only",
    }


==> anc/FARL/autorl/trajectory_evidence/cohorts.py <==
"""V5 matched-cohort builder (contract §5.3).

A cohort is a comparison set with an EXPLICIT matching policy. Unmatched
comparisons may generate `suspected` evidence only — the promotion gate
(schemas.claim_can_support) physically rejects unmatched cohorts, so the
matching judgment here is load-bearing, not advisory.
"""

from __future__ import annotations

import os
from typing import Any, Dict, List, Optional, Tuple

import numpy as np

from autorl.trajectory_evidence.schemas import (
    COHORT_KINDS,
    COHORTS_FILE,
    new_cohort,
)
from autorl.trajectory_evidence.store import TraceStore

import json


class CohortBuilder:
    def __init__(self, store: TraceStore):
        self.store = store
        self._shard = store.root / COHORTS_FILE.replace(
            ".jsonl", f".{os.getpid()}.jsonl")

    # ── construction ─────────────────────────────────────────────────────
    def build(self, kind: str, *, metric: str = "heldout_omr",
              split: str = "median", filters_a: Optional[Dict] = None,
              filters_b: Optional[Dict] = None, paired_by_seed: bool = True,
              created_at_iter: int = 0) -> Optional[Dict[str, Any]]:
        if kind not in COHORT_KINDS:
            return None
        sampling_audit: List[Dict[str, Any]] = []
        if filters_a is not None or filters_b is not None:
            purpose_a = f"cohort:{kind}:side_a"
            purpose_b = f"cohort:{kind}:side_b"
            rows_a = self.store.diagnostic_index(
                purpose=purpose_a, **(filters_a or {})
            )
            rows_b = self.store.diagnostic_index(
                purpose=purpose_b, **(filters_b or {})
            )
            sampling_audit = [
                audit for audit in (
                    self.store.diagnostic_selection_audit(purpose_a),
                    self.store.diagnostic_selection_audit(purpose_b),
                ) if isinstance(audit, dict)
            ]
        else:
            rows_a, rows_b, audit = self._split_by_metric(kind, metric, split)
            if isinstance(audit, dict):
                sampling_audit = [audit]
        if not rows_a or not rows_b:
            return None
        matched, violations = self._judge_matching(kind, rows_a, rows_b,
                                                   paired_by_seed)
        cohort = new_cohort(
            kind=kind,
            trace_ids_a=[r["trace_id"] for r in rows_a],
            trace_ids_b=[r["trace_id"] for r in rows_b],
            matching_policy={
                "metric": metric, "split": split,
                "paired_by_seed": bool(paired_by_seed),
                "seeds_a": sorted({r.get("seed") for r in rows_a}),
                "seeds_b": sorted({r.get("seed") for r in rows_b}),
                "diagnostic_sampling": sampling_audit,
            },
            matched=matched, match_violations=violations,
            created_at_iter=created_at_iter)
        try:
            self._shard.parent.mkdir(parents=True, exist_ok=True)
            with self._shard.open("a", encoding="utf-8") as fh:
                fh.write(json.dumps(cohort) + "\n")
        except Exception:
            pass
        return cohort

    def _split_by_metric(self, kind: str, metric: str, split: str
                         ) -> Tuple[List[Dict], List[Dict], Dict[str, Any]]:
        purpose = f"cohort:{kind}:{metric}:{split}"
        rows = self.store.diagnostic_index(purpose=purpose)
        audit = self.store.diagnostic_selection_audit(purpose) or {}
        scored = []
        for r in rows:
            s = self.store.load_summary(r["trace_id"])
            if not s:
                continue
            v = self._metric_value(s, metric)
            if v is not None and np.isfinite(v):
                scored.append((v, r))
        if len(scored) < 2:
            return [], [], audit
        if kind == "earlier_vs_later_policy":
            scored.sort(key=lambda t: t[1].get("episode_index", 0))
            half = len(scored) // 2
            later = [r for _, r in scored[half:]]
            earlier = [r for _, r in scored[:half]]
            return later, earlier, audit
        scored.sort(key=lambda t: t[0])
        if split == "median":
            vals = [float(v) for v, _ in scored]
            if vals and max(vals) == min(vals):
                return [], [], audit
            half = len(scored) // 2
            low = [r for _, r in scored[:half]]
            high = [r for _, r in scored[half:]]
        else:  # success_vs_failure style: positive vs non-positive
            high = [r for v, r in scored if v > 0]
            low = [r for v, r in scored if v <= 0]
        return high, low, audit

    def build_stage_oracle(
        self,
        stage_id: str,
        *,
        source: str = "positive_vs_negative",
        paired_by_seed: bool = True,
        created_at_iter: int = 0,
    ) -> Optional[Dict[str, Any]]:
        """Build a matched cohort from the diagnostic oracle label plane."""
        if source not in {
            "positive_vs_negative", "before_vs_after", "prefix_eligible",
        }:
            return None
        positive: List[Dict[str, Any]] = []
        negative: List[Dict[str, Any]] = []
        prefix_eligible: List[Dict[str, Any]] = []
        purpose = f"cohort:stage_oracle:{stage_id}:{source}"
        for row in self.store.diagnostic_index(
            purpose=purpose,
            priority_stage_ids=[stage_id],
            has_oracle_stage_labels=True,
        ):
            ep = self.store.load_episode(row.get("trace_id"))
            if not ep:
                continue
            meta = ep.get("meta") or {}
            plane = meta.get("label_plane") or {}
            ids = [str(x) for x in (plane.get("oracle_stage_ids") or [])]
            labels = (ep.get("arrays") or {}).get("oracle_stage_labels")
            if plane.get("permission") != "diagnostic_only" or labels is None:
                continue
            if stage_id not in ids:
                continue
            column = ids.index(stage_id)
            arr = np.asarray(labels, dtype=float)
            completed = bool(arr.ndim == 2 and np.any(arr[:, column] >= 0.5))
            if completed:
                positive.append(row)
            else:
                negative.append(row)
            if column == 0 or (
                arr.ndim == 2 and np.any(np.all(arr[:, :column] >= 0.5, axis=1))
            ):
                prefix_eligible.append(row)

        if source == "before_vs_after":
            rows_a, rows_b = positive, positive
        elif source == "prefix_eligible":
            rows_a = [r for r in prefix_eligible if r in positive]
            rows_b = [r for r in prefix_eligible if r not in positive]
        else:
            rows_a, rows_b = positive, negative
        if not rows_a or not rows_b:
            return None
        matched, violations = self._judge_matching(
            "success_vs_failure", rows_a, rows_b, paired_by_seed
        )
        cohort = new_cohort(
            kind="success_vs_failure",
            trace_ids_a=[r["trace_id"] for r in rows_a],
            trace_ids_b=[r["trace_id"] for r in rows_b],
            matching_policy={
                "source": f"stage_oracle:{stage_id}:{source}",
                "stage_id": str(stage_id),
                "label_permission": "diagnostic_only",
                "paired_by_seed": bool(paired_by_seed),
                "same_checkpoint_preferred": True,
                "window_selector": (
                    "after_vs_before_first_completion" if source == "before_vs_after" else None
                ),
                "diagnostic_sampling": self.store.diagnostic_selection_audit(
                    purpose
                ),
            },
            matched=matched,
            match_violations=violations,
            created_at_iter=created_at_iter,
        )
        try:
            self._shard.parent.mkdir(parents=True, exist_ok=True)
            with self._shard.open("a", encoding="utf-8") as fh:
                fh.write(json.dumps(cohort) + "\n")
        except Exception:
            pass
        return cohort

    @staticmethod
    def _metric_value(summary: Dict[str, Any], metric: str) -> Optional[float]:
        if metric.startswith("term_return:"):
            return (summary.get("reward_term_returns") or {}).get(
                metric.split(":", 1)[1])
        if metric.startswith("atom_end:"):
            st = (summary.get("atom_stats") or {}).get(metric.split(":", 1)[1])
            return st.get("end") if st else None
        if metric == "coverage":
            return (summary.get("coverage") or {}).get("state_coverage_proxy")
        if metric == "novelty":
            return (summary.get("coverage") or {}).get("novelty")
        v = summary.get(metric)
        return float(v) if isinstance(v, (int, float)) else None

    def _judge_matching(self, kind: str, rows_a: List[Dict], rows_b: List[Dict],
                        paired_by_seed: bool) -> Tuple[bool, List[str]]:
        violations: List[str] = []
        regimes = {r.get("regime") for r in rows_a + rows_b}
        if len(regimes) > 1:
            violations.append(f"mixed regimes {sorted(map(str, regimes))}")
        phases = {r.get("phase") for r in rows_a + rows_b}
        if len(phases) > 1 and kind != "intervention_vs_control":
            violations.append(f"mixed phases {sorted(map(str, phases))}")
        genomes_a = {r.get("genome_id") for r in rows_a}
        genomes_b = {r.get("genome_id") for r in rows_b}
        if kind == "earlier_vs_later_policy" and genomes_a | genomes_b and \
                len(genomes_a | genomes_b) > 1:
            violations.append("earlier_vs_later requires a single genome")
        if kind == "genome_a_vs_genome_b":
            if len(genomes_a) != 1 or len(genomes_b) != 1 or genomes_a == genomes_b:
                violations.append("genome race requires exactly two distinct genomes")
        if kind == "intervention_vs_control" and genomes_a == genomes_b:
            violations.append("intervention and control share the same genome")
        seeds_a = {r.get("seed") for r in rows_a}
        seeds_b = {r.get("seed") for r in rows_b}
        if paired_by_seed and kind in ("genome_a_vs_genome_b",
                                       "intervention_vs_control"):
            if not (seeds_a & seeds_b):
                violations.append("no seed overlap for a paired comparison")
        if min(len(rows_a), len(rows_b)) < 2:
            violations.append("fewer than 2 traces on one side")
        return (len(violations) == 0, violations)

    # ── value extraction (feeds stats.compare_cohort_metric) ─────────────
    def values(self, cohort: Dict[str, Any], value_fn_name: str
               ) -> Tuple[List[float], List[float], Dict, Dict]:
        def side(trace_ids):
            vals: List[float] = []
            per_seed: Dict[Any, List[float]] = {}
            for tid in trace_ids:
                s = self.store.load_summary(tid)
                if not s:
                    continue
                v = self._metric_value(s, value_fn_name)
                if v is None or not np.isfinite(v):
                    continue
                vals.append(float(v))
                per_seed.setdefault(s.get("seed"), []).append(float(v))
            return vals, per_seed
        va, psa = side(cohort.get("trace_ids_a") or [])
        vb, psb = side(cohort.get("trace_ids_b") or [])
        return va, vb, psa, psb

    def all_cohorts(self) -> Dict[str, Dict[str, Any]]:
        out: Dict[str, Dict[str, Any]] = {}
        import glob as _glob
        for shard in _glob.glob(str(self.store.root / "cohorts.v1*.jsonl")):
            try:
                for line in open(shard, encoding="utf-8"):
                    line = line.strip()
                    if not line:
                        continue
                    try:
                        c = json.loads(line)
                        out[c["cohort_id"]] = c
                    except Exception:
                        continue
            except OSError:
                continue
        return out


==> anc/FARL/autorl/trajectory_evidence/diagnosis_engine.py <==
"""V5 diagnosis engine — SHADOW mode orchestrator (supplement S6).

Runs next to the legacy diagnostics WITHOUT routing authority: it builds the
evidence graph, updates the hypothesis ledger, plans (but does not execute)
the next discriminating intervention, optionally asks the LLM for a
structured evidence review, writes ``diagnosis_report.v2.json``, and records
a legacy-vs-V5 agreement audit in pipeline_memory. Authority flips later by
config, only after the shadow agreement audit clears — never by this code.

Robustness contract: NEVER raises into the caller; LLM-offline degrades
cleanly (deterministic extraction + ledger + planner continue, no unsupported
semantic fault is committed — contract §11).
"""

from __future__ import annotations

import json
import math
import os
from pathlib import Path
from typing import Any, Dict, List, Optional

from autorl.trajectory_evidence.cohorts import CohortBuilder
from autorl.trajectory_evidence.hypothesis_ledger import HypothesisLedger
from autorl.trajectory_evidence.goal_feedback import (
    novelty_intervention_request,
    rank_goal_candidates_from_cohort,
)
from autorl.trajectory_evidence.intervention_planner import (
    plan_next,
    plan_repair,
    record_intervention,
)
from autorl.trajectory_evidence.llm_evidence import (
    EvidencePromptBuilder,
    validate_llm_proposals,
)
from autorl.trajectory_evidence.schemas import (
    COHORTS_FILE,
    new_evidence_claim,
    new_cohort,
    DIAGNOSIS_REPORT_SCHEMA,
    REPORT_FILE,
    STORE_DIR,
)
from autorl.trajectory_evidence.stats import (
    bootstrap_ci_mean_diff,
    cliffs_delta,
)
from autorl.trajectory_evidence.store import TraceStore

# legacy DiagnosticReport.status -> V5 hypothesis family (shadow agreement)
_LEGACY_STATUS_FAMILY = {
    "REWARD_FAULT": "reward", "REWARD_STRUCTURE_FAULT": "reward",
    "OBS_FAULT": "observation", "COVERAGE_FAULT": "exploration",
    "STAGE_TRANSITION_FAULT": "stage", "HPO_FAULT": "optimizer",
    "OPTIMIZER_FAULT": "optimizer", "ALGO_MISMATCH_FAULT": "algorithm",
    "BUDGET_FAULT": "budget", "INSUFFICIENT_BUDGET_FAULT": "budget",
    "MDP_FAULT": "environment", "ENV_SYNTH_FAULT": "environment",
    "OMR_FAULT": "evaluator",
}


class DiagnosisEngineV5:
    def __init__(self, run_dir: Path | str, config: Optional[Dict[str, Any]],
                 llm: Any = None):
        self.run_dir = Path(run_dir)
        self.config = dict(config or {})
        self.enabled = bool(self.config.get("enabled", False))
        self.llm = llm
        self.store = TraceStore(self.run_dir, self.config)
        self.ledger = HypothesisLedger(self.run_dir, self.config)
        self._last_route_gate: Optional[Dict[str, Any]] = None

    def run_shadow(self, state_like: Any, iter_: int) -> Optional[Dict[str, Any]]:
        if not self.enabled:
            return None
        try:
            return self._run(state_like, int(iter_))
        except Exception:
            return None   # shadow mode must never hurt the live loop

    # ── internals ────────────────────────────────────────────────────────
    def _run(self, state_like: Any, iter_: int) -> Dict[str, Any]:
        trusted_stage = self._trusted_stage_context(state_like)
        mem = getattr(state_like, "pipeline_memory", None)
        if isinstance(mem, dict):
            mem["trusted_stage_diagnostic_context"] = trusted_stage
        # 1) symptoms -> hypotheses (+ M2 goal hypothesis set if present)
        scientific_hypothesis_ids = self._ingest_scientific_hypotheses(
            state_like, iter_=iter_
        )
        self.ledger.adapt_symptoms(state_like, iter_)
        capsule = (
            (getattr(state_like, "pipeline_memory", {}) or {}).get(
                "latest_iteration_capsule"
            )
        )
        if isinstance(capsule, dict):
            self.ledger.ingest_iteration_capsule(capsule, iter_)
        ghs = self._find_goal_hypothesis_set(state_like)
        legacy_parent_ids: List[str] = []
        if ghs:
            legacy_parent_ids = self.ledger.ingest_m2_goal_hypothesis_set(
                ghs,
                iter_,
                dormant=bool(trusted_stage.get("active")),
            )

        # 2) cohorts over whatever traces exist (cheap, observational)
        builder = CohortBuilder(self.store)
        overview_purpose = "diagnosis:controller_overview"
        index_rows = self.store.diagnostic_index(purpose=overview_purpose)
        overview_sampling = (
            self.store.diagnostic_selection_audit(overview_purpose) or {}
        )
        cohorts: List[Dict[str, Any]] = []
        try:
            from autorl.v93_unbounded_omr import (
                UNBOUNDED_DENSE,
                protocol_from_state,
            )

            unbounded_dense = protocol_from_state(state_like) == UNBOUNDED_DENSE
        except Exception:
            unbounded_dense = False
        if len(index_rows) >= 4 and not trusted_stage.get("active"):
            cohort_specs = (
                (("high_vs_low_heldout_omr", "heldout_omr", "median"),)
                if unbounded_dense
                else (
                    ("high_vs_low_discovery_scalar", "aggregate_scalar_return", "median"),
                    ("high_vs_low_heldout_omr", "heldout_omr", "positive"),
                )
            )
            for kind, metric, split in cohort_specs:
                c = builder.build(
                    kind, metric=metric, split=split, created_at_iter=iter_
                )
                if c:
                    cohorts.append(c)
        stage_feedback: Dict[str, Any] = {}
        if trusted_stage.get("active"):
            stage_feedback = self._prepare_trusted_stage_hypotheses(
                trusted_stage,
                builder=builder,
                legacy_parent_ids=legacy_parent_ids,
                existing_scientific_ids=scientific_hypothesis_ids,
                iter_=iter_,
            )
            scientific_hypothesis_ids.extend(
                hid for hid in (stage_feedback.get("hypothesis_ids") or [])
                if hid not in scientific_hypothesis_ids
            )
            stage_cohort = stage_feedback.get("cohort")
            if isinstance(stage_cohort, dict):
                cohorts.append(stage_cohort)
        cohorts_by_id = builder.all_cohorts()
        for c in cohorts:
            cohorts_by_id.setdefault(c["cohort_id"], c)
        trajectory_behavior_contrasts: List[Dict[str, Any]] = []
        if unbounded_dense:
            try:
                from autorl.trajectory_evidence.behavior_analysis import (
                    aggregate_behavior,
                )

                for cohort in cohorts:
                    if cohort.get("kind") != "high_vs_low_heldout_omr":
                        continue
                    high = aggregate_behavior(
                        self.store, list(cohort.get("trace_ids_a") or [])
                    )
                    low = aggregate_behavior(
                        self.store, list(cohort.get("trace_ids_b") or [])
                    )
                    numeric_delta: Dict[str, float] = {}
                    for key in sorted(set(high) & set(low)):
                        a = high.get(key)
                        b = low.get(key)
                        if (
                            isinstance(a, (int, float))
                            and isinstance(b, (int, float))
                            and math.isfinite(float(a))
                            and math.isfinite(float(b))
                        ):
                            numeric_delta[key] = float(a) - float(b)
                    trajectory_behavior_contrasts.append({
                        "schema_version": "v9.3.unbounded_trajectory_contrast.v1",
                        "cohort_id": cohort.get("cohort_id"),
                        "split": "median_rank_high_vs_low_final_omr",
                        "high_omr_behavior": high,
                        "low_omr_behavior": low,
                        "high_minus_low": numeric_delta,
                        "authority": "observational_symptom_only",
                        "causal_fault_allowed": False,
                    })
            except Exception:
                trajectory_behavior_contrasts = []
        scientific_claims = self._attach_stage_grounding_claims(
            builder,
            scientific_hypothesis_ids,
            cohorts_by_id,
            iter_=iter_,
        )

        # Observational goal candidates from trained high-vs-low OMR cohorts.
        # These can only move a goal hypothesis to SUSPECTED; the ledger's
        # claim_can_support gate still requires a matched controlled intervention
        # before any M2 rewrite is allowed.
        if trusted_stage.get("active"):
            goal_feedback = stage_feedback
            goal_outcome = {
                "status": "trusted_stage_frontier_owns_diagnosis",
                "legacy_goal_routing_authority": False,
            }
        else:
            goal_feedback = self._attach_goal_cohort_candidates(
                cohorts_by_id, iter_=iter_
            )
            goal_outcome = self._attach_goal_intervention_outcome_claims(
                state_like, cohorts_by_id, iter_=iter_
            )
        # Admit testing from actual managed assignments, not from a proposal.
        # Also recover the legacy planning-only markers at a source upgrade.
        statuses = mem.get("last_trial_omr_status") or {}
        statuses = list(statuses.values()) if isinstance(statuses, dict) else statuses
        executed_ids = []
        for row in statuses if isinstance(statuses, list) else []:
            assignment = (row.get("breadth_assignment") or row.get("assignment") or {}) if isinstance(row, dict) else {}
            if assignment.get("scientific_intervention_id") and assignment.get("scientific_intervention_role"):
                executed_ids.extend(assignment.get("hypothesis_ids") or row.get("hypothesis_ids") or [])
        request = mem.get("next_hypothesis_request") or {}
        pending_ids = (request.get("hypothesis_ids") or []) if (
            request.get("operation") == "propose_discriminating_experiment"
            and request.get("lifecycle_state") in {"issued", "executing"}) else []
        mem["hypothesis_testing_reconciliation"] = self.ledger.reconcile_testing(
            executed_ids=executed_ids, pending_ids=pending_ids, iter_=iter_)
        scientific_outcome = self._attach_scientific_trial_outcome_claims(
            state_like,
            cohorts_by_id,
            iter_=iter_,
        )
        stage_evidence_ladder = self._stage_evidence_ladder(trusted_stage)
        ladder_hypothesis_ids = self._prepare_evidence_ladder_hypotheses(
            stage_evidence_ladder,
            iter_=iter_,
        )
        scientific_hypothesis_ids.extend(
            hid for hid in ladder_hypothesis_ids
            if hid not in scientific_hypothesis_ids
        )
        if isinstance(mem, dict):
            mem["stage_evidence_ladder"] = stage_evidence_ladder

        # Typed OMR health is orthogonal to semantic fault hypotheses. It is
        # shadow-only: it may request a discriminating experiment, but never
        # routes or replaces held-out OMR/LCB commit authority.
        omr_diagnosis = None
        try:
            from autorl.trajectory_evidence.omr_health import OMRHealthAnalyzer

            omr_diagnosis = OMRHealthAnalyzer(
                self.run_dir, self.config
            ).run(state_like)
        except Exception:
            omr_diagnosis = None

        consistency = (
            (omr_diagnosis or {}).get("trusted_stage_consistency") or {}
        )
        c0_blocks_semantic_plan = bool(
            consistency.get("blocks_semantic_plan")
        )

        # 3) ledger state machine
        self.ledger.update_states(cohorts_by_id)

        # 4) plan (not execute) the next step: a discriminating experiment for
        # unresolved hypotheses, else the single repair a SUPPORTED hypothesis
        # is entitled to route (§9.4). Either way the plan is persisted to
        # interventions.v1.jsonl (§15 required artifact).
        resources = {
            "budget_tier": "min_trainable_rung",
            "all_genomes_below_min_rung": (
                False if trusted_stage.get("active")
                else self._all_below_min_rung(state_like)
            ),
            "goal_feedback_candidates": len(
                [] if trusted_stage.get("active")
                else (goal_feedback or {}).get("candidates") or []
            ),
            "trusted_stage_frontier": bool(trusted_stage.get("active")),
        }
        if unbounded_dense:
            # V9.3 hypotheses must be tested by interventions the portfolio
            # executor can actually bind to matched training trials.  Cheap
            # observational probes (for example ``action_probe``) remain useful
            # M2 evidence, but they are not an executable RL intervention and
            # therefore cannot enter the authoritative request lifecycle.
            resources["allowed_changed_slots"] = [
                "reward",
                "obs_schema",
                "exploration",
                "algorithm",
            ]
        plan = None
        plan_origin = "c0_evaluator_consistency"
        if not c0_blocks_semantic_plan:
            live_for_plan = self.ledger.live()
            if trusted_stage.get("active"):
                frontier_id = str(trusted_stage.get("stage_id") or "")
                live_for_plan = [
                    h for h in live_for_plan
                    if str(h.get("stage_id") or "") == frontier_id
                ]
            if ladder_hypothesis_ids:
                ladder_set = set(ladder_hypothesis_ids)
                ladder_live = [
                    h for h in live_for_plan
                    if h.get("hypothesis_id") in ladder_set
                ]
                if ladder_live:
                    live_for_plan = ladder_live
            plan = plan_next(live_for_plan, resources=resources, iter_=iter_)
            plan_origin = "planned_next"
            if plan is None:
                supported = [h for h in live_for_plan
                             if h.get("state") == "supported"]
                if supported:
                    plan = plan_repair(supported[0], iter_=iter_)
                    plan_origin = "repair"
        if plan is not None:
            record_intervention(self.run_dir, plan, origin=plan_origin)

        self._last_route_gate = None
        if c0_blocks_semantic_plan:
            gate = self._route_gate_decision(
                None, route_mode="evaluator_consistency_audit"
            )
            self._last_route_gate = gate
            fingerprint = consistency.get("evidence_fingerprint")
            mem = getattr(state_like, "pipeline_memory", None)
            if not isinstance(mem, dict):
                mem = {}
            already_routed = bool(
                fingerprint
                and mem.get("c0_last_routed_fingerprint") == fingerprint
            )
            actuator_route = None
            if gate.get("allowed") and not already_routed:
                actuator_route = {
                    "schema_version": "v5_actuator_route.v1",
                    "mode": "evaluator_consistency_audit",
                    "directives": ["OMR"],
                    "plan_kind": "same_episode_stage_final_consistency",
                    "hypothesis_ids": [],
                    "changed_slots": ["objective_evaluator"],
                    "authority_gate": "hard_evaluator_consistency_invariant",
                    "firewall_clean": True,
                    "commit_authority": "held_out_omr_lcb_only",
                    "evidence_fingerprint": fingerprint,
                }
                if fingerprint:
                    mem["c0_last_routed_fingerprint"] = fingerprint
                    mem["trusted_oracle_consistency_audit_consumed"] = {
                        "iteration": int(iter_),
                        "evidence_fingerprint": fingerprint,
                        "route": "OMR",
                    }
        else:
            actuator_route = self._active_route(
                plan=plan,
                plan_origin=plan_origin,
                snapshot=self.ledger.snapshot(),
                goal_feedback=goal_feedback,
                omr_diagnosis=omr_diagnosis,
                state_like=state_like,
                iter_=iter_,
            )

        # 5) optional structured LLM review (clean offline skip)
        llm_review = None
        goal_feedback_status = str((goal_feedback or {}).get("status") or "")
        if self.llm is not None and goal_feedback_status != "needs_novelty_reprobe":
            llm_review = self._llm_review(iter_)

        # 6) report + shadow audit
        snapshot = self.ledger.snapshot()
        next_hypothesis_request = self._next_hypothesis_request(
            state_like,
            plan=plan,
            snapshot=snapshot,
            iter_=iter_,
        )
        legacy = self._legacy_summary(state_like)
        agreement = self._agreement(legacy, snapshot)
        report = {
            "schema_version": DIAGNOSIS_REPORT_SCHEMA,
            "framework": "V5",
            "iteration": iter_,
            "invariant_faults": [],
            "supported_semantic_hypotheses": snapshot["supported"],
            "falsified_hypotheses": snapshot["falsified"],
            "unresolved_hypotheses": [h["hypothesis_id"]
                                      for h in self.ledger.live()],
            "hypothesis_snapshot": snapshot,
            "next_intervention": plan,
            "actuator_route": actuator_route,
            "commit_authority": "held_out_omr_lcb_only",
            "shadow": actuator_route is None,
            "routing_authority": (
                "active" if actuator_route is not None else "shadow_only"
            ),
            "legacy_diagnosis": legacy,
            "agreement": agreement,
            "llm_review": llm_review,
            "omr_diagnosis": omr_diagnosis,
            "goal_feedback": goal_feedback,
            "goal_intervention_outcome": goal_outcome,
            "scientific_hypothesis_ids": scientific_hypothesis_ids,
            "scientific_claims": scientific_claims,
            "scientific_trial_outcome": scientific_outcome,
            "current_frontier": next_hypothesis_request.get("current_frontier"),
            "preserved_stage_branches": next_hypothesis_request.get(
                "preserved_stage_branches"
            ),
            "weakened_hypotheses": snapshot.get("weakened", []),
            "forbidden_basis_fingerprints": snapshot.get(
                "forbidden_basis_fingerprints", []
            ),
            "next_hypothesis_request": next_hypothesis_request,
            "omr_diagnostic_request": (
                (omr_diagnosis or {}).get("requested_intervention")
            ),
            "routing_mode_config": str(
                self.config.get("routing_authority", "shadow")
            ).lower(),
            "routing_gate": self._last_route_gate,
            "n_traces": int(
                overview_sampling.get("population_index_rows", len(index_rows))
            ),
            "n_diagnostic_traces": len(index_rows),
            "diagnostic_trace_sampling": (
                self.store.diagnostic_selection_audit()
            ),
            "omr_diagnostic_protocol": (
                "unbounded_dense" if unbounded_dense else "bounded_success"
            ),
            "trajectory_behavior_contrasts": trajectory_behavior_contrasts,
        }
        self._write_report(report)
        self._write_pipeline_memory(state_like, report, snapshot, plan, iter_)
        return report

    def _trusted_stage_context(self, state_like: Any) -> Dict[str, Any]:
        """Return the preregistered primary trusted frontier, if one exists."""
        mem = getattr(state_like, "pipeline_memory", None)
        mem = mem if isinstance(mem, dict) else {}
        goal = getattr(state_like, "goal_spec", None)
        graph = getattr(goal, "task_causal_graph", {}) if goal is not None else {}
        graph = graph if isinstance(graph, dict) else {}
        ledger = (
            getattr(state_like, "stage_omr_ledger", None)
            or graph.get("stage_omr_ledger")
            or {}
        )
        if not isinstance(ledger, dict) or not ledger.get("stages"):
            path = self.run_dir / "stage_omr_ledger.v1.json"
            try:
                ledger = json.loads(path.read_text(encoding="utf-8"))
            except Exception:
                ledger = {}
        stages = [
            dict(row) for row in (ledger.get("stages") or [])
            if isinstance(row, dict)
            and (
                str((row.get("stage_omr_source_contract") or {}).get("trust_class") or "")
                == "trusted_stage_oracle"
                or str(row.get("stage_omr_source_type") or "") == "oracle_stage_omr"
            )
        ]
        stages.sort(key=lambda row: int(row.get("order", 0) or 0))
        if not stages:
            return {"active": False}

        cfg = getattr(state_like, "pipeline_config", {}) or {}
        diag_cfg = (
            (cfg.get("trajectory_evidence") or {})
            if isinstance(cfg, dict) else {}
        )
        v94_strict_checkpoint = str(
            cfg.get("architecture_version") or ""
        ).upper() in {"V9.4", "V9.5"}
        threshold = float(
            diag_cfg.get("stage_frontier_completion_threshold", 0.5) or 0.5
        )
        min_trials = int(
            diag_cfg.get("stage_frontier_min_completed_trials", 2) or 2
        )
        min_seeds = int(
            diag_cfg.get("stage_frontier_min_distinct_seeds", 2) or 2
        )
        checkpoint_threshold = float(
            diag_cfg.get(
                "stage_frontier_checkpoint_completion_threshold", 0.98
            )
            or 0.98
        )
        checkpoint_min_seeds = int(
            diag_cfg.get(
                "stage_frontier_checkpoint_min_distinct_seeds", 3
            )
            or 3
        )
        alignment = mem.get("stage_final_alignment") or {}
        by_alignment = alignment.get("by_stage") or {}
        best_by_stage = mem.get("trusted_stage_frontier_best") or {}
        prefix_best_by_stage = mem.get("trusted_stage_prefix_best") or {}
        stability: Dict[str, Dict[str, Any]] = {}
        prefix_stability: Dict[str, Dict[str, Any]] = {}
        first_unstable: Optional[Dict[str, Any]] = None
        for row in stages:
            sid = str(row.get("stage_id") or "")
            best = best_by_stage.get(sid) if isinstance(best_by_stage, dict) else {}
            best = best if isinstance(best, dict) else {}
            score = (best.get("stage_scores") or {}).get(sid) or {}
            completion = float(score.get("completion_rate", 0.0) or 0.0)
            align_row = by_alignment.get(sid) or {}
            completed_trials = int(
                align_row.get("stage_completed_trials", 0) or 0
            )
            seeds = {
                int(prov.get("seed"))
                for prov in (best.get("seed_provenance") or [])
                if isinstance(prov, dict) and prov.get("seed") is not None
            }
            stable = bool(
                completion >= threshold
                and completed_trials >= min_trials
                and len(seeds) >= min_seeds
            )
            stability[sid] = {
                "stable": stable,
                "completion_rate": completion,
                "completed_trials": completed_trials,
                "distinct_seeds": len(seeds),
                "thresholds": {
                    "completion_rate": threshold,
                    "completed_trials": min_trials,
                    "distinct_seeds": min_seeds,
                },
            }
            if first_unstable is None and not stable:
                first_unstable = row
            prefix = (
                prefix_best_by_stage.get(sid)
                if isinstance(prefix_best_by_stage, dict) else {}
            )
            prefix = prefix if isinstance(prefix, dict) else {}
            prefix_completion = float(
                prefix.get("completion_rate", 0.0) or 0.0
            )
            prefix_provenance = [
                prov for prov in (prefix.get("seed_provenance") or [])
                if isinstance(prov, dict) and prov.get("checkpoint_ref")
            ]
            prefix_seeds = {
                int(prov.get("seed")) for prov in prefix_provenance
                if prov.get("seed") is not None
            }
            prefix_checkpoints = {
                str(prov.get("checkpoint_ref")) for prov in prefix_provenance
                if prov.get("checkpoint_ref")
            }
            qualification = (
                prefix.get("checkpoint_qualification")
                if isinstance(prefix.get("checkpoint_qualification"), dict)
                else {}
            )
            reliability_rows = list(
                qualification.get("per_checkpoint_reliability") or []
            )
            if v94_strict_checkpoint:
                prefix_stable = bool(
                    prefix.get("generated_from_original_reset")
                    and prefix_completion >= checkpoint_threshold
                    and len(prefix_checkpoints) >= checkpoint_min_seeds
                    and len(prefix_seeds) >= checkpoint_min_seeds
                    and qualification.get("all_attempted_seeds_must_qualify")
                    is True
                    and reliability_rows
                    and all(
                        isinstance(item, dict)
                        and item.get("qualified") is True
                        for item in reliability_rows
                    )
                )
            else:
                prefix_stable = bool(
                    prefix.get("generated_from_original_reset")
                    and prefix_completion >= threshold
                    and len(prefix_checkpoints) >= min_trials
                    and len(prefix_seeds) >= min_seeds
                )
            prefix_stability[sid] = {
                "stable": prefix_stable,
                "completion_rate": prefix_completion,
                "completed_checkpoints": len(prefix_checkpoints),
                "distinct_seeds": len(prefix_seeds),
                "prefix_stage_ids": list(prefix.get("prefix_stage_ids") or []),
                "generated_from_original_reset": bool(
                    prefix.get("generated_from_original_reset")
                ),
                "thresholds": (
                    {
                        "completion_rate": checkpoint_threshold,
                        "completed_checkpoints": checkpoint_min_seeds,
                        "distinct_seeds": checkpoint_min_seeds,
                        "all_attempted_seeds_must_qualify": True,
                    }
                    if v94_strict_checkpoint
                    else {
                        "completion_rate": threshold,
                        "completed_checkpoints": min_trials,
                        "distinct_seeds": min_seeds,
                    }
                ),
                "qualification": qualification,
            }
        # A verified original-reset prefix through Sj necessarily reproduces
        # every earlier stage named in that prefix.  The ledger may retain only
        # the deepest checkpoint family, so do not schedule a redundant S0
        # consolidation after S0-1 has already passed.
        for sid, status in prefix_stability.items():
            if status.get("stable"):
                continue
            for owner_sid, owner_status in prefix_stability.items():
                if not owner_status.get("stable"):
                    continue
                if sid not in set(owner_status.get("prefix_stage_ids") or []):
                    continue
                status["stable"] = True
                status["implied_by_stable_prefix_through_stage_id"] = owner_sid
                break
        local_frontier_order = (
            int(first_unstable.get("order", 0) or 0)
            if first_unstable is not None else len(stages)
        )
        # Consolidate the deepest locally supported prefix in one cold-start
        # experiment.  Selecting the earliest missing prefix (the former
        # forward scan) serialised S0, then S0-1, even when S1 was already
        # locally supported; the scientific question is whether the complete
        # deepest supported chain can be reproduced from the original reset.
        consolidation_row = next(
            (
                row for row in reversed(stages)
                if int(row.get("order", 0) or 0) <= local_frontier_order
                and bool(
                    (stability.get(str(row.get("stage_id") or "")) or {}).get(
                        "stable"
                    )
                )
                and not bool(
                    (
                        prefix_stability.get(str(row.get("stage_id") or ""))
                        or {}
                    ).get("stable")
                )
            ),
            None,
        )
        frontier_row = first_unstable or consolidation_row or stages[-1]
        stage_id = str(frontier_row.get("stage_id") or "")
        order = int(frontier_row.get("order", 0) or 0)
        best = best_by_stage.get(stage_id) if isinstance(best_by_stage, dict) else {}
        best = best if isinstance(best, dict) else {}
        next_row = next(
            (row for row in stages if int(row.get("order", 0) or 0) == order + 1),
            None,
        )
        all_stage_local_stable = bool(stability) and all(
            bool(row.get("stable")) for row in stability.values()
        )
        all_prefix_stable = bool(prefix_stability) and all(
            bool(row.get("stable")) for row in prefix_stability.values()
        )
        all_stable = bool(all_stage_local_stable and all_prefix_stable)
        initialization_plan: Dict[str, Any] = {
            "schema_version": "stage_training_initialization_plan.v1",
            "mode": "stage_local_discovery_cold_start",
            "source_stage_id": None,
            "target_stage_id": stage_id,
            "checkpoint_refs": [],
            "checkpoint_chain": [],
            "parameter_transfer": "none",
            "checkpoint_role": "frozen_reset_controller_only",
            "optimizer": "fresh_current_trial",
            "replay_buffer": "fresh_current_trial",
            "final_commit_eligible": False,
            "reason": "no_stable_prefix_checkpoint_available",
        }
        if consolidation_row is not None:
            consolidation_id = str(consolidation_row.get("stage_id") or "")
            consolidation_order = int(consolidation_row.get("order", 0) or 0)
            required_prefix_ids = [
                str(row.get("stage_id")) for row in stages
                if int(row.get("order", 0) or 0) <= consolidation_order
            ]
            initialization_plan.update({
                "mode": "prefix_consolidation_cold_start",
                "source_stage_id": None,
                "target_stage_id": consolidation_id,
                "required_prefix_stage_ids": required_prefix_ids,
                "checkpoint_refs": [],
                "checkpoint_chain": [],
                "checkpoint_role": "none_during_prefix_consolidation",
                "final_commit_eligible": False,
                "reason": (
                    "stage_local_hypothesis_supported_but_cumulative_prefix_"
                    "requires_fresh_original_reset_reproduction"
                ),
            })
        elif all_stable:
            initialization_plan.update({
                "mode": "final_full_task_cold_start",
                "target_stage_id": None,
                "checkpoint_refs": [],
                "checkpoint_chain": [],
                "final_commit_eligible": True,
                "reason": (
                    "all_trusted_stages_stable_requires_from_scratch_"
                    "full_task_confirmation"
                ),
            })
        elif order > 0:
            source_row = max(
                (
                    row for row in stages
                    if int(row.get("order", 0) or 0) < order
                ),
                key=lambda row: int(row.get("order", 0) or 0),
            )
            prefix_id = str(source_row.get("stage_id") or "")
            prefix_branch = (
                prefix_best_by_stage.get(prefix_id)
                if isinstance(prefix_best_by_stage, dict) else {}
            )
            prefix_branch = prefix_branch if isinstance(prefix_branch, dict) else {}
            if bool((prefix_stability.get(prefix_id) or {}).get("stable")):
                initialization_plan.update({
                    "mode": "stage_frontier_policy_continuation",
                    "source_stage_id": prefix_id,
                    "target_stage_id": stage_id,
                    "effective_obs_contract_digest": (
                        prefix_branch.get("effective_obs_contract_digest")
                    ),
                    "eligible_seed_ids": sorted({
                        int(prov.get("seed"))
                        for prov in (prefix_branch.get("seed_provenance") or [])
                        if isinstance(prov, dict)
                        and prov.get("seed") is not None
                        and prov.get("checkpoint_ref")
                    }),
                    "prefix_stability_gate": dict(
                        (prefix_stability.get(prefix_id) or {}).get(
                            "thresholds"
                        ) or {}
                    ),
                    "checkpoint_refs": list(
                        prefix_branch.get("checkpoint_refs") or []
                    ),
                    "checkpoint_chain": [{
                        "prefix_through_stage_id": prefix_id,
                        "completed_stage_ids": list(
                            prefix_branch.get("prefix_stage_ids") or []
                        ),
                        "checkpoint_refs": list(
                            prefix_branch.get("checkpoint_refs") or []
                        ),
                    }],
                    "final_commit_eligible": False,
                    "reason": (
                        "fresh_learner_from_single_verified_cumulative_prefix_"
                        "controller"
                    ),
                })
            else:
                # The target stage may already have local evidence, but the
                # pipeline must not advance until one fresh policy can replay
                # the whole preceding prefix from the original reset.  This
                # cold-start confirmation reuses the current stage reward/obs
                # artifacts, never prior parameters or replay.
                required_prefix_ids = [
                    str(row.get("stage_id")) for row in stages
                    if int(row.get("order", 0) or 0)
                    <= int(source_row.get("order", 0) or 0)
                ]
                initialization_plan.update({
                    "mode": "prefix_consolidation_cold_start",
                    "source_stage_id": None,
                    "target_stage_id": prefix_id,
                    "required_prefix_stage_ids": required_prefix_ids,
                    "checkpoint_refs": [],
                    "checkpoint_chain": [],
                    "checkpoint_role": "none_during_prefix_consolidation",
                    "final_commit_eligible": False,
                    "reason": (
                        "stage_local_evidence_exists_but_no_single_fresh_policy_"
                        "has_verified_the_entire_prefix_from_original_reset"
                    ),
                })
        elif (
            next_row is not None
            and bool((prefix_stability.get(stage_id) or {}).get("stable"))
        ):
            # A bounded branch probe is still a real checkpoint handoff.  It
            # therefore receives exactly the same stable cumulative-prefix
            # qualification as ordinary continuation; a rare single positive
            # is evidence for another cold qualification experiment, never an
            # executable reset frontier.
            prefix_branch = (
                prefix_best_by_stage.get(stage_id)
                if isinstance(prefix_best_by_stage, dict) else {}
            )
            prefix_branch = prefix_branch if isinstance(prefix_branch, dict) else {}
            initialization_plan.update({
                "mode": "bounded_stage_frontier_policy_probe",
                "source_stage_id": stage_id,
                "target_stage_id": str(next_row.get("stage_id") or ""),
                "effective_obs_contract_digest": (
                    prefix_branch.get("effective_obs_contract_digest")
                ),
                "eligible_seed_ids": sorted({
                    int(prov.get("seed"))
                    for prov in (prefix_branch.get("seed_provenance") or [])
                    if isinstance(prov, dict)
                    and prov.get("seed") is not None
                    and prov.get("checkpoint_ref")
                }),
                "checkpoint_refs": list(
                    prefix_branch.get("checkpoint_refs") or []
                ),
                "checkpoint_chain": [
                    {
                        "prefix_through_stage_id": stage_id,
                        "completed_stage_ids": list(
                            prefix_branch.get("prefix_stage_ids") or []
                        ),
                        "checkpoint_refs": list(
                            prefix_branch.get("checkpoint_refs") or []
                        ),
                    }
                ],
                "max_trials": int(
                    diag_cfg.get("stage_frontier_branch_probe_max_trials", 2) or 2
                ),
                "final_commit_eligible": False,
                "reason": "bounded_probe_from_rare_positive_prefix",
            })
        from autorl.frontier_exploration import build_exploration_plans, exploration_enabled

        exploration_plans = build_exploration_plans(state_like, stages)
        if exploration_enabled(state_like):
            # Candidate/frontier pairs coexist; an optional route never filters
            # out whole-task candidates or becomes a prerequisite for Final.
            initialization_plan = {
                "schema_version": "stage_training_initialization_plan.v1",
                "mode": "whole_task_with_optional_frontier_exploration",
                "parameter_transfer": "none", "replay_buffer": "fresh_current_trial",
                "original_reset_lane_preserved": True,
                "candidate_specific_plan_required": True,
            }
        return {
            "schema_version": "trusted_stage_diagnostic_context.v1",
            "active": True,
            "stage_id": stage_id,
            "stage_order": order,
            "stage_label": frontier_row.get("label") or frontier_row.get("name"),
            "frontier_type": "earliest_not_stably_completed_trusted_stage",
            "stability": stability,
            "cumulative_prefix_stability": prefix_stability,
            "historical_best_branch": best,
            "training_initialization_plan": initialization_plan,
            "frontier_exploration_plans": exploration_plans,
            "frontier_exploration_status": (
                "available" if exploration_plans else "pending_source_or_current_readiness"
            ) if exploration_enabled(state_like) else "disabled",
            "branch_probe": (
                {
                    "eligible": True,
                    "stage_id": next_row.get("stage_id"),
                    "from_stage_id": stage_id,
                    "checkpoint_refs": list(
                        (
                            prefix_best_by_stage.get(stage_id)
                            if isinstance(prefix_best_by_stage, dict) else {}
                        ).get("checkpoint_refs") or []
                    ),
                    "role": "bounded_prefix_conditioned_probe_not_primary_frontier",
                }
                if next_row is not None
                and bool((prefix_stability.get(stage_id) or {}).get("stable"))
                else {"eligible": False}
            ),
            "oracle_contract": {
                "falsifiable": False,
                "reward_parent": False,
                "final_commit_authority": False,
            },
        }

    def _stage_evidence_ladder(
        self,
        context: Dict[str, Any],
    ) -> Dict[str, Any]:
        """Classify retention/generalization from bound train/eval traces."""
        if not context.get("active"):
            return {"active": False, "level": None}
        stage_id = str(context.get("stage_id") or "")
        min_eval_episodes = int(
            self.config.get("stage_retention_min_eval_episodes", 2) or 2
        )
        completion_threshold = float(
            self.config.get("stage_generalization_completion_threshold", 0.5)
            or 0.5
        )
        records: List[Dict[str, Any]] = []
        purpose = f"diagnosis:stage_evidence_ladder:{stage_id}"
        for row in self.store.diagnostic_index(
            purpose=purpose,
            priority_stage_ids=[stage_id],
            has_oracle_stage_labels=True,
        ):
            if row.get("phase") not in {"m5_train", "m5_train_eval"}:
                continue
            episode = self.store.load_episode(str(row.get("trace_id") or ""))
            meta = (episode or {}).get("meta") or {}
            plane = meta.get("label_plane") or {}
            stage_ids = [str(value) for value in (plane.get("oracle_stage_ids") or [])]
            first = list(plane.get("first_completion_step") or [])
            if stage_id not in stage_ids or len(first) != len(stage_ids):
                continue
            records.append({
                "trace_id": row.get("trace_id"),
                "phase": row.get("phase"),
                "trial_uid": row.get("trial_uid") or meta.get("trial_uid"),
                "checkpoint_ref": row.get("checkpoint_ref") or meta.get("checkpoint_ref"),
                "genome_id": row.get("genome_id") or meta.get("genome_id"),
                "policy_id": row.get("policy_id") or meta.get("policy_id"),
                "seed": row.get("seed", meta.get("seed")),
                "completed": int(first[stage_ids.index(stage_id)]) >= 0,
                "has_arrays": bool(row.get("has_arrays")),
            })
        sampling = self.store.diagnostic_selection_audit(purpose) or {}

        grouped: Dict[tuple, Dict[str, List[Dict[str, Any]]]] = {}
        for record in records:
            key = (
                str(record.get("trial_uid") or ""),
                str(record.get("checkpoint_ref") or ""),
            )
            if not all(key):
                continue
            grouped.setdefault(key, {"m5_train": [], "m5_train_eval": []})[
                str(record["phase"])
            ].append(record)
        retention_matches: List[Dict[str, Any]] = []
        for key, phases in grouped.items():
            train_rows = phases["m5_train"]
            eval_rows = phases["m5_train_eval"]
            if (
                any(row["completed"] for row in train_rows)
                and len(eval_rows) >= min_eval_episodes
                and not any(row["completed"] for row in eval_rows)
            ):
                retention_matches.append({
                    "trial_uid": key[0],
                    "checkpoint_ref": key[1],
                    "positive_training_trace_ids": [
                        row["trace_id"] for row in train_rows
                        if row["completed"] and row["has_arrays"]
                    ],
                    "negative_eval_trace_ids": [row["trace_id"] for row in eval_rows],
                    "n_eval_episodes": len(eval_rows),
                })
        if retention_matches:
            return {
                "schema_version": "stage_evidence_ladder.v1",
                "active": True,
                "level": 4,
                "status": "ACHIEVED_IN_TRAIN_NOT_RETAINED",
                "stage_id": stage_id,
                "matches": retention_matches,
                "first_actuator": "completion_flip_mining_then_m2_m4",
                "budget_is_conclusion": False,
                "diagnostic_sampling": sampling,
            }

        eval_groups: Dict[tuple, List[Dict[str, Any]]] = {}
        for record in records:
            if record["phase"] != "m5_train_eval":
                continue
            key = (
                str(record.get("genome_id") or ""),
                str(record.get("checkpoint_ref") or ""),
            )
            if key[0] and key[1]:
                eval_groups.setdefault(key, []).append(record)
        reproducible = []
        for key, rows in eval_groups.items():
            if len(rows) < min_eval_episodes:
                continue
            reproducible.append({
                "genome_id": key[0],
                "checkpoint_ref": key[1],
                "policy_id": rows[0].get("policy_id"),
                "evaluation_seeds": sorted({
                    int(row.get("seed") or 0) for row in rows
                }),
                "n_eval_episodes": len(rows),
                "completion_rate": sum(row["completed"] for row in rows) / len(rows),
            })
        by_genome: Dict[str, List[Dict[str, Any]]] = {}
        for row in reproducible:
            by_genome.setdefault(row["genome_id"], []).append(row)
        unstable = []
        for genome_id, rows in by_genome.items():
            rates = [float(row["completion_rate"]) for row in rows]
            if (
                len(rows) >= 2
                and max(rates) >= completion_threshold
                and min(rates) <= 0.0
            ):
                unstable.append({"genome_id": genome_id, "replications": rows})
        if unstable:
            return {
                "schema_version": "stage_evidence_ladder.v1",
                "active": True,
                "level": 5,
                "status": "CHECKPOINT_COMPLETION_NOT_GENERALIZED",
                "stage_id": stage_id,
                "matches": unstable,
                "first_actuator": "matched_replication_and_robustness_race",
                "budget_is_conclusion": False,
                "diagnostic_sampling": sampling,
            }
        return {
            "schema_version": "stage_evidence_ladder.v1",
            "active": True,
            "level": None,
            "status": (
                "NO_RETENTION_OR_GENERALIZATION_FAILURE_IN_SAMPLE"
                if sampling.get("truncated")
                else "NO_RETENTION_OR_GENERALIZATION_FAILURE_PROVEN"
            ),
            "stage_id": stage_id,
            "n_bound_train_eval_records": len(records),
            "diagnostic_sampling": sampling,
            "population_clearance": not bool(sampling.get("truncated")),
        }

    def _prepare_evidence_ladder_hypotheses(
        self,
        ladder: Dict[str, Any],
        *,
        iter_: int,
    ) -> List[str]:
        stage_id = str(ladder.get("stage_id") or "")
        level = ladder.get("level")
        if not stage_id or level not in {4, 5}:
            return []
        if level == 4:
            hid = self.ledger.create(
                family="reward",
                statement=(
                    f"a completion of {stage_id} achieved during M5 training is not retained by its bound saved checkpoint"
                ),
                challenged_slots=["reward"],
                expected_trace_signatures=[
                    f"completion-flip reconstruction increases reproducible {stage_id} completion"
                ],
                falsification_conditions=[
                    f"matched post-training evaluation reproduces the training completion of {stage_id}"
                ],
                candidate_interventions=[
                    "mine positive training completion windows and rebuild the public reward"
                ],
                iter_=iter_,
                source="stage_evidence_ladder_retention",
                stage_id=stage_id,
                predicted_effect=f"saved-checkpoint completion of {stage_id} becomes reproducible",
                next_best_test={
                    "kind": "completion_flip_m2_m4_reconstruction",
                    "changed_axis": "reward",
                    "expected_information_gain": 2.0,
                    "estimated_cost": 1.0,
                },
                scope={"evidence_level": "retention", "evidence": ladder},
            )
        else:
            hid = self.ledger.create(
                family="exploration",
                statement=(
                    f"completion of {stage_id} is checkpoint-reproducible but unstable across matched seeds"
                ),
                challenged_slots=["exploration"],
                expected_trace_signatures=[
                    f"a matched robustness arm reduces cross-seed variance in {stage_id} completion"
                ],
                falsification_conditions=[
                    f"matched replication shows stable {stage_id} completion without changing exploration"
                ],
                candidate_interventions=["matched seed replication and exploration robustness race"],
                iter_=iter_,
                source="stage_evidence_ladder_generalization",
                stage_id=stage_id,
                predicted_effect=f"cross-seed {stage_id} completion becomes stable",
                next_best_test={
                    "kind": "matched_replication_robustness",
                    "changed_axis": "exploration",
                    "expected_information_gain": 2.0,
                    "estimated_cost": 1.0,
                },
                scope={"evidence_level": "generalization", "evidence": ladder},
            )
        return [hid] if hid else []

    def _stage_label_counts(self, stage_id: str) -> Dict[str, Any]:
        positive = negative = 0
        seen: set[str] = set()
        purpose = f"diagnosis:stage_label_counts:{stage_id}"
        for row in self.store.diagnostic_index(
            purpose=purpose,
            priority_stage_ids=[stage_id],
            has_oracle_stage_labels=True,
        ):
            trace_id = str(row.get("trace_id") or "")
            if not trace_id or trace_id in seen:
                continue
            seen.add(trace_id)
            episode = self.store.load_episode(trace_id)
            meta = (episode or {}).get("meta") or {}
            plane = meta.get("label_plane") or {}
            ids = [str(value) for value in (plane.get("oracle_stage_ids") or [])]
            steps = list(plane.get("first_completion_step") or [])
            if stage_id not in ids or len(ids) != len(steps):
                continue
            if int(steps[ids.index(stage_id)]) >= 0:
                positive += 1
            else:
                negative += 1
        sampling = self.store.diagnostic_selection_audit(purpose) or {}
        population_by_stage = (
            sampling.get("population_oracle_rows_by_stage") or {}
        )
        positives_by_stage = (
            sampling.get("population_known_positive_rows_by_stage") or {}
        )
        if (
            sampling.get("positive_index_annotation_coverage") == "complete"
            and stage_id in population_by_stage
        ):
            total = int(population_by_stage.get(stage_id, 0) or 0)
            positive = int(positives_by_stage.get(stage_id, 0) or 0)
            negative = max(0, total - positive)
            basis = "exact_index_annotation"
        else:
            total = positive + negative
            basis = (
                "bounded_diagnostic_sample"
                if sampling.get("truncated")
                else "complete_metadata_scan"
            )
        return {
            "positive": positive,
            "negative": negative,
            "total": total,
            "count_basis": basis,
            "diagnostic_sampling": sampling,
        }

    def _prepare_trusted_stage_hypotheses(
        self,
        context: Dict[str, Any],
        *,
        builder: CohortBuilder,
        legacy_parent_ids: List[str],
        existing_scientific_ids: List[str],
        iter_: int,
    ) -> Dict[str, Any]:
        """Create a bounded frontier-scoped hypothesis set, never a goal flood."""
        stage_id = str(context.get("stage_id") or "")
        counts = self._stage_label_counts(stage_id)
        created: List[str] = []
        candidates: List[Dict[str, Any]] = []
        cohort = None
        existing_scoped = [
            hid for hid in existing_scientific_ids
            if str((self.ledger.get(hid) or {}).get("stage_id") or "") == stage_id
        ]
        if counts["positive"] <= 0:
            statement = (
                f"the current policy population has not produced a positive "
                f"trusted completion example for {stage_id}"
            )
            hid = self.ledger.create(
                family="exploration",
                statement=statement,
                challenged_slots=["exploration"],
                expected_trace_signatures=[
                    f"a matched exploration arm produces the first {stage_id} completion"
                ],
                falsification_conditions=[
                    f"frontier-conditioned exploration fails to produce any {stage_id} completion after the preregistered rung"
                ],
                candidate_interventions=["exploration-profile race"],
                iter_=iter_,
                source="trusted_stage_frontier",
                stage_id=stage_id,
                predicted_effect=f"target-stage completion for {stage_id} becomes positive",
                next_best_test={
                    "kind": "frontier_conditioned_exploration",
                    "changed_axis": "exploration",
                    "expected_information_gain": 1.0,
                    "estimated_cost": 1.0,
                },
                scope={"frontier": context},
            )
            if hid:
                created.append(hid)
            status = "needs_frontier_conditioned_exploration"
        else:
            cohort = builder.build_stage_oracle(
                stage_id,
                source="prefix_eligible" if int(context.get("stage_order", 0) or 0) > 0 else "positive_vs_negative",
                paired_by_seed=True,
                created_at_iter=iter_,
            )
            parents = [
                self.ledger.get(hid) for hid in legacy_parent_ids
                if isinstance(self.ledger.get(hid), dict)
            ]
            if isinstance(cohort, dict):
                candidates = rank_goal_candidates_from_cohort(
                    self.store,
                    cohort,
                    parents,
                    top_k=int(self.config.get("stage_candidate_top_k", 4) or 4),
                )
            for candidate in candidates:
                parent_id = str(candidate.get("hypothesis_id") or "")
                source = str(candidate.get("source") or "public observation")
                direction = str(candidate.get("direction") or "change")
                statement = (
                    f"{direction} in {source} discriminates trusted completion of {stage_id}"
                )
                hid = self.ledger.create(
                    family="representation",
                    statement=statement,
                    challenged_slots=["obs_schema"],
                    expected_trace_signatures=[
                        f"the stage-conditioned observation arm increases {stage_id} completion"
                    ],
                    falsification_conditions=[
                        f"a matched observation intervention does not increase {stage_id} completion"
                    ],
                    candidate_interventions=["obs atom restore/add under fixed reward"],
                    iter_=iter_,
                    source="trusted_stage_legacy_reground",
                    stage_id=stage_id,
                    parent_hypothesis_ids=[parent_id] if parent_id else [],
                    predicted_effect=f"completion rate for {stage_id} increases",
                    next_best_test={
                        "kind": "stage_conditioned_obs_selection",
                        "changed_axis": "obs_schema",
                        "expected_information_gain": float(
                            candidate.get("selection_score", 1.0) or 1.0
                        ),
                        "estimated_cost": 1.0,
                    },
                    scope={"frontier": context, "candidate": candidate},
                    metadata={"source_candidate": candidate},
                )
                if hid:
                    created.append(hid)
            if not candidates and not existing_scoped:
                hid = self.ledger.create(
                    family="representation",
                    statement=(
                        f"positive {stage_id} completions exist but the current public representation has no reliable completion discriminator"
                    ),
                    challenged_slots=["obs_schema"],
                    expected_trace_signatures=[
                        f"targeted M2 sensing produces a public discriminator for {stage_id} completion"
                    ],
                    falsification_conditions=[
                        f"targeted public re-sensing adds no reproducible {stage_id} completion discriminator"
                    ],
                    candidate_interventions=["targeted M2B plus observation selection"],
                    iter_=iter_,
                    source="trusted_stage_frontier",
                    stage_id=stage_id,
                    predicted_effect=f"a public completion discriminator for {stage_id} is materialized",
                    next_best_test={
                        "kind": "stage_conditioned_public_resensing",
                        "changed_axis": "obs_schema",
                        "expected_information_gain": 1.0,
                        "estimated_cost": 1.0,
                    },
                    scope={"frontier": context},
                )
                if hid:
                    created.append(hid)
            status = (
                "stage_conditioned_public_candidates"
                if candidates else "needs_stage_conditioned_public_resensing"
            )
        return {
            "schema_version": "trusted_stage_frontier_feedback.v1",
            "status": status,
            "stage_id": stage_id,
            "stage_counts": counts,
            "hypothesis_ids": created,
            "legacy_parent_hypothesis_ids": legacy_parent_ids,
            "legacy_goal_routing_authority": False,
            "candidates": candidates,
            "cohort": cohort,
            "firewall_clean": True,
            "request": {
                "kind": status,
                "frontier": context,
            },
        }

    def _ingest_scientific_hypotheses(
        self,
        state_like: Any,
        *,
        iter_: int,
    ) -> List[str]:
        rows: List[Dict[str, Any]] = []
        transition_path = self.run_dir / "transition_grounding_hypotheses.v1.json"
        try:
            doc = json.loads(transition_path.read_text(encoding="utf-8"))
            rows.extend([
                row for row in (doc.get("hypotheses") or [])
                if isinstance(row, dict)
            ])
        except Exception:
            pass
        stack = getattr(state_like, "v2_active_stack", {}) or {}
        reward_ids = {str(stack.get("reward_id") or "")}
        for path in sorted((self.run_dir / "hypotheses" / "reward").glob("*.json")):
            try:
                row = json.loads(path.read_text(encoding="utf-8"))
            except Exception:
                continue
            if str(row.get("status") or "active") in {"active", "champion"}:
                reward_ids.add(str(row.get("id") or path.stem))
        for reward_id in sorted(rid for rid in reward_ids if rid):
            try:
                artifact = json.loads(
                    (self.run_dir / "stacks" / "reward" / f"{reward_id}.json")
                    .read_text(encoding="utf-8")
                )
                program = ((artifact.get("spec") or {}).get("reward_program") or {})
                reward_hypothesis = program.get("reward_hypothesis")
                if isinstance(reward_hypothesis, dict):
                    rows.append(reward_hypothesis)
                rows.extend([
                    row for row in (program.get("grounding_hypotheses") or [])
                    if isinstance(row, dict)
                ])
            except Exception:
                pass
        return self.ledger.ingest_structured_hypotheses(
            rows,
            iter_=iter_,
            source="v84_m2_m4_scientific_hypothesis",
        )

    def _attach_stage_grounding_claims(
        self,
        builder: CohortBuilder,
        hypothesis_ids: List[str],
        cohorts_by_id: Dict[str, Dict[str, Any]],
        *,
        iter_: int,
    ) -> List[Dict[str, Any]]:
        attached: List[Dict[str, Any]] = []
        for hid in hypothesis_ids:
            hypothesis = self.ledger.get(hid)
            if not isinstance(hypothesis, dict):
                continue
            if str(hypothesis.get("canonical_family") or hypothesis.get("family")) != "grounding":
                continue
            payload = ((hypothesis.get("metadata") or {}).get("source_payload") or {})
            event = payload.get("event") if isinstance(payload, dict) else {}
            event = event if isinstance(event, dict) else {}
            stage_id = str(hypothesis.get("stage_id") or payload.get("stage_id") or "")
            if not stage_id or not event:
                continue
            contrast = float(event.get("oracle_contrast", event.get("contrast", 0.0)) or 0.0)
            repeatability = float(event.get("repeatability", 0.0) or 0.0)
            support = int(
                event.get("positive_support", event.get("support_episodes", 0)) or 0
            )
            status = (
                "supports"
                if contrast > 0.0 and repeatability >= 0.5 and support >= 2
                else "inconclusive"
            )
            cohort = builder.build_stage_oracle(
                stage_id,
                source="positive_vs_negative",
                paired_by_seed=False,
                created_at_iter=iter_,
            )
            if cohort:
                cohorts_by_id[cohort["cohort_id"]] = cohort
            claim = new_evidence_claim(
                hypothesis_id=hid,
                claim_type="invariant",
                prediction=str(hypothesis.get("predicted_effect") or (
                    "the public event repeats at trusted stage flips"
                )),
                observed_effect={
                    "stage_id": stage_id,
                    "oracle_contrast": contrast,
                    "repeatability": repeatability,
                    "positive_support": support,
                    "oracle_role": "diagnostic_label_only",
                    "public_reward_parent_only": True,
                },
                cohort_ids=[cohort["cohort_id"]] if cohort else [],
                effect_size=contrast,
                confidence_interval=None,
                cross_seed_support={},
                firewall_clean=True,
                status=status,
                discovery_only=False,
                artifact_refs=list(payload.get("evidence_refs") or []) + [
                    "transition_grounding_hypotheses.v1.json"
                ],
                created_at_iter=iter_,
            )
            self.ledger.attach_claim(claim)
            attached.append({
                "hypothesis_id": hid,
                "claim_id": claim["claim_id"],
                "status": status,
                "stage_id": stage_id,
            })
        return attached

    def _next_hypothesis_request(
        self,
        state_like: Any,
        *,
        plan: Optional[Dict[str, Any]],
        snapshot: Dict[str, Any],
        iter_: int,
    ) -> Dict[str, Any]:
        mem = getattr(state_like, "pipeline_memory", {}) or {}
        goal = getattr(state_like, "goal_spec", None)
        graph = getattr(goal, "task_causal_graph", {}) if goal is not None else {}
        graph = graph if isinstance(graph, dict) else {}
        frontier = dict(graph.get("frontier_plan") or {})
        if not frontier:
            frontier = dict(mem.get("task_theory_frontier") or {})
        trusted_context = mem.get("trusted_stage_diagnostic_context") or {}
        if isinstance(trusted_context, dict) and trusted_context.get("active"):
            frontier = dict(trusted_context)
        preserved = list(
            (graph.get("historical_stage_best_branches") or [])
            or (mem.get("historical_stage_best_branches") or [])
        )
        trusted_best = mem.get("trusted_stage_frontier_best") or {}
        if not preserved and isinstance(trusted_best, dict):
            preserved = [
                dict(row) for row in trusted_best.values()
                if isinstance(row, dict)
            ]
        if (
            isinstance(trusted_context, dict)
            and isinstance(trusted_context.get("historical_best_branch"), dict)
            and trusted_context.get("historical_best_branch")
        ):
            branch = dict(trusted_context["historical_best_branch"])
            if not any(
                str(row.get("stage_id") or "") == str(branch.get("stage_id") or "")
                for row in preserved if isinstance(row, dict)
            ):
                preserved.append(branch)
        selected_ids = list((plan or {}).get("competing_hypotheses") or [])
        selected = [self.ledger.get(hid) for hid in selected_ids]
        selected = [row for row in selected if isinstance(row, dict)]
        changed_slots = list((plan or {}).get("changed_slots") or [])
        intervention_id = str((plan or {}).get("intervention_id") or "")
        selected_request = bool(plan and selected_ids)
        request_id = (
            f"request.iter{int(iter_)}.{intervention_id}"
            if intervention_id else f"request.iter{int(iter_)}.inactive"
        )
        return {
            "schema_version": "next_hypothesis_request.v1",
            "request_id": request_id,
            "intervention_id": intervention_id or None,
            "iteration": int(iter_),
            "selected": selected_request,
            "lifecycle_state": "proposed" if selected_request else "inactive",
            "execution_audit": [{
                "state": "proposed" if selected_request else "inactive",
                "iteration": int(iter_),
                "reason": "diagnosis_selected_next_experiment" if selected_request
                else "no_experiment_selected",
            }],
            "hypothesis_ids": selected_ids,
            "hypothesis_families": [
                row.get("canonical_family") or row.get("family") for row in selected
            ],
            "current_frontier": frontier,
            "preserved_stage_branches": preserved,
            "required_changed_slots": changed_slots,
            "required_frozen_slots": list((plan or {}).get("frozen_slots") or []),
            "matched_seed_policy": dict(
                (plan or {}).get("matched_seed_policy") or {}
            ),
            "budget_tier": (plan or {}).get("budget_tier"),
            "required_directive": {
                "reward": "M4",
                "obs_schema": "GCOS",
                "exploration": "M_EXPLORE",
                "algorithm": "M3",
                "algo": "M3",
                "budget": "M5_EXTEND",
            }.get(str(changed_slots[0]) if changed_slots else "", "M_DIAGNOSE"),
            "predicted_outcomes_by_hypothesis": dict(
                (plan or {}).get("predicted_outcomes_by_hypothesis") or {}
            ),
            "expected_information_gain": (plan or {}).get(
                "expected_information_gain"
            ),
            "forbidden_basis_fingerprints": snapshot.get(
                "forbidden_basis_fingerprints", []
            ),
            "must_change_basis": bool(snapshot.get("forbidden_basis_fingerprints")),
            "oracle_contract": {
                "stage_omr": "trusted_diagnostic_label",
                "stage_omr_falsifiable": False,
                "stage_omr_reward_parent": False,
                "final_commit_authority": "held_out_final_omr_lcb_only",
            },
        }

    def _attach_scientific_trial_outcome_claims(
        self,
        state_like: Any,
        cohorts_by_id: Dict[str, Dict[str, Any]],
        *,
        iter_: int,
    ) -> Dict[str, Any]:
        """Close testing hypotheses with matched per-trial stage/final evidence."""
        mem = getattr(state_like, "pipeline_memory", {}) or {}
        raw = mem.get("last_trial_omr_status") or {}
        if isinstance(raw, dict):
            statuses = [row for row in raw.values() if isinstance(row, dict)]
        elif isinstance(raw, list):
            statuses = [row for row in raw if isinstance(row, dict)]
        else:
            statuses = []
        if not statuses:
            return {"status": "no_bound_trial_evidence", "claims": []}

        def hypothesis_ids(row: Dict[str, Any]) -> List[str]:
            out: List[str] = []
            for source in (
                row.get("hypothesis_ids"),
                (row.get("active_stack") or {}).get("hypothesis_ids"),
                (row.get("assignment") or {}).get("hypothesis_ids"),
                (row.get("breadth_assignment") or {}).get("hypothesis_ids"),
            ):
                values = source if isinstance(source, list) else ([source] if source else [])
                for value in values:
                    text = str(value or "")
                    if text and text not in out:
                        out.append(text)
            return out

        def trial_value(row: Dict[str, Any], stage_id: str) -> Optional[float]:
            if stage_id:
                evidence = row.get("stage_activation_evidence") or {}
                stage = (evidence.get("by_stage") or {}).get(stage_id) or {}
                value = stage.get("completion_rate")
                return (
                    float(value)
                    if isinstance(value, (int, float)) and value == value
                    else None
                )
            scores = row.get("valid_scores_used_for_iqm") or row.get("scores") or []
            vals = [
                float(value) for value in scores
                if isinstance(value, (int, float)) and value == value
            ]
            return (sum(vals) / len(vals)) if vals else None

        attached: List[Dict[str, Any]] = []
        for hypothesis in self.ledger.live():
            if hypothesis.get("state") != "testing":
                continue
            family = str(
                hypothesis.get("canonical_family") or hypothesis.get("family") or ""
            )
            unbounded_dense = False
            try:
                from autorl.v93_unbounded_omr import (
                    UNBOUNDED_DENSE,
                    protocol_from_state,
                )

                unbounded_dense = (
                    protocol_from_state(state_like) == UNBOUNDED_DENSE
                )
            except Exception:
                unbounded_dense = False
            allowed_families = {
                "reward", "representation", "exploration", "algorithm", "budget",
            }
            if unbounded_dense:
                # In V9.3 a public goal/grounding hypothesis is allowed to be
                # tested through an explicitly bound managed-axis race.  The
                # held-out continuous OMR is still the only outcome authority.
                allowed_families.update({"goal", "grounding"})
            if family not in allowed_families:
                continue
            hid = str(hypothesis.get("hypothesis_id") or "")
            stage_id = str(hypothesis.get("stage_id") or "")
            candidate_rows = [row for row in statuses if hid in hypothesis_ids(row)]
            request = mem.get("next_hypothesis_request") or {}
            requested_request_id = str(
                request.get("request_id") or ""
            ) if isinstance(request, dict) else ""
            requested_intervention_id = str(
                request.get("intervention_id") or ""
            ) if isinstance(request, dict) else ""

            def assignment(row: Dict[str, Any]) -> Dict[str, Any]:
                value = row.get("breadth_assignment") or row.get("assignment") or {}
                return value if isinstance(value, dict) else {}

            if requested_intervention_id:
                candidate_rows = [
                    row for row in candidate_rows
                    if str(assignment(row).get("scientific_intervention_id") or "")
                    == requested_intervention_id
                    and (
                        not requested_request_id
                        or str(assignment(row).get("scientific_request_id") or "")
                        == requested_request_id
                    )
                    and str(assignment(row).get("scientific_intervention_role") or "")
                    == "changed_axis_child"
                ]
            scientific_ids = {
                str(assignment(row).get("scientific_intervention_id") or "")
                for row in candidate_rows
                if assignment(row).get("scientific_intervention_id")
            }
            if scientific_ids:
                control_rows = [
                    row for row in statuses
                    if str(assignment(row).get("scientific_intervention_id") or "")
                    in scientific_ids
                    and (
                        not requested_request_id
                        or str(assignment(row).get("scientific_request_id") or "")
                        == requested_request_id
                    )
                    and str(assignment(row).get("scientific_intervention_role") or "")
                    == "matched_control"
                    and hid not in hypothesis_ids(row)
                ]
            else:
                # Compatibility path for evidence written before the explicit
                # matched-intervention assignment contract.
                control_rows = [
                    row for row in statuses if hid not in hypothesis_ids(row)
                ]

            common_groups: List[int] = []
            if scientific_ids:
                candidate_groups = {
                    int(assignment(row).get("scientific_match_group"))
                    for row in candidate_rows
                    if assignment(row).get("scientific_match_group") is not None
                }
                control_groups = {
                    int(assignment(row).get("scientific_match_group"))
                    for row in control_rows
                    if assignment(row).get("scientific_match_group") is not None
                }
                common_groups = sorted(candidate_groups & control_groups)

                def grouped_values(rows: List[Dict[str, Any]]) -> List[float]:
                    out: List[float] = []
                    for group in common_groups:
                        values = [
                            value for value in (
                                trial_value(row, stage_id) for row in rows
                                if assignment(row).get("scientific_match_group")
                                is not None
                                and int(assignment(row).get("scientific_match_group"))
                                == group
                            ) if value is not None
                        ]
                        if values:
                            out.append(sum(values) / len(values))
                    return out

                candidate_values = grouped_values(candidate_rows)
                control_values = grouped_values(control_rows)
            else:
                candidate_values = [
                    value for value in (
                        trial_value(row, stage_id) for row in candidate_rows
                    ) if value is not None
                ]
                control_values = [
                    value for value in (
                        trial_value(row, stage_id) for row in control_rows
                    ) if value is not None
                ]
            if not candidate_values or not control_values:
                continue
            from autorl.scientific_hparam_matching import (
                frontier_group_violations, typed_hparam_group_violations, verified_paired_seed_values,
            )
            replication_proof = {"replication_unit": "hpo_trial"}
            paired_seed_observations = verified_paired_seed_values(
                mem, request, candidate_rows, control_rows, common_groups, stage_id,
            ) if scientific_ids else None
            if paired_seed_observations is not None:
                candidate_values, control_values, replication_proof = paired_seed_observations
            all_rows = candidate_rows + control_rows
            stacks = [
                row.get("active_stack") or {}
                for row in all_rows
                if isinstance(row.get("active_stack") or {}, dict)
            ]
            changed_axis = str(
                (
                    ((request.get("required_changed_slots") or [""])[0])
                    if scientific_ids and isinstance(request, dict)
                    else ""
                )
                or ((hypothesis.get("next_best_test") or {}).get("changed_axis"))
                or ((hypothesis.get("challenged_slots") or [""])[0])
                or family
            )
            if changed_axis == "algo":
                changed_axis = "algorithm"
            axis_keys = {
                "reward": "reward_id",
                "obs_schema": "obs_schema_id",
                "representation": "obs_schema_id",
                "algorithm": "algo_id",
                "exploration": "exploration_id",
                "budget": "budget_id",
            }
            changed_key = axis_keys.get(changed_axis, axis_keys.get(family))
            match_violations: List[str] = []
            if scientific_ids and len(common_groups) < 2 and paired_seed_observations is None:
                match_violations.append("fewer_than_two_scientific_match_groups")
            for key in (
                "obs_schema_id", "reward_id", "algo_id",
                "exploration_id", "budget_id", "env_adapter_id",
            ):
                if key == changed_key:
                    continue
                values = {str(stack.get(key)) for stack in stacks if stack.get(key)}
                if len(values) > 1:
                    match_violations.append(f"unmatched_{key}")
                elif changed_axis == "reward" and not values and key != "budget_id":
                    if key != "env_adapter_id":
                        match_violations.append(f"missing_match_proof_{key}")
                elif changed_axis == "algorithm" and key != "budget_id" and (
                    not values or any(not stack.get(key) for stack in stacks)
                ):
                    match_violations.append(f"missing_match_proof_{key}")
            if changed_axis != "budget":
                requested_budgets = {
                    int(row.get("requested_timesteps")) for row in all_rows
                    if row.get("requested_timesteps") is not None
                }
                if len(requested_budgets) > 1:
                    match_violations.append("unmatched_requested_timesteps")
                elif changed_axis == "algorithm" and (
                    not requested_budgets or any(row.get("requested_timesteps") is None for row in all_rows)
                ):
                    match_violations.append("missing_matched_requested_timesteps")
            if scientific_ids:
                for group in common_groups:
                    match_violations.extend(frontier_group_violations(all_rows, group))
                    if changed_axis == "algorithm":
                        match_violations.extend(typed_hparam_group_violations(
                            all_rows, request, group,
                        ))
                        continue
                    base_hparams = {
                        json.dumps(
                            assignment(row).get(
                                "scientific_matched_base_hyperparams"
                            ) or {},
                            sort_keys=True,
                        )
                        for row in all_rows
                        if assignment(row).get("scientific_match_group") is not None
                        and int(assignment(row).get("scientific_match_group")) == group
                    }
                    if "{}" in base_hparams:
                        match_violations.append(
                            f"missing_matched_hparams_group_{group}"
                        )
                    elif len(base_hparams) > 1:
                        match_violations.append(
                            f"unmatched_hparams_group_{group}"
                        )
            seed_sets = []
            for row in all_rows:
                seeds = {
                    int(prov.get("seed"))
                    for prov in (row.get("seed_provenance") or [])
                    if isinstance(prov, dict) and prov.get("seed") is not None
                }
                if seeds:
                    seed_sets.append(seeds)
            if seed_sets and any(seeds != seed_sets[0] for seeds in seed_sets[1:]):
                match_violations.append("unmatched_seed_sets")
            if changed_axis in {"reward", "algorithm"} and len(seed_sets) != len(all_rows):
                match_violations.append("missing_matched_seed_provenance")
            initialization_signatures = []
            initialization_missing = False
            for row in all_rows:
                row_signatures = {
                    (
                        str((prov.get("training_initialization") or {}).get(
                            "model_parameters"
                        ) or ""),
                        str((prov.get("training_initialization") or {}).get(
                            "replay_buffer"
                        ) or ""),
                    )
                    for prov in (row.get("seed_provenance") or [])
                    if isinstance(prov, dict)
                }
                row_signatures.discard(("", ""))
                if not row_signatures:
                    initialization_missing = True
                initialization_signatures.extend(row_signatures)
            if changed_axis == "reward":
                if initialization_missing:
                    match_violations.append("missing_initialization_provenance")
                elif len(set(initialization_signatures)) > 1:
                    match_violations.append("unmatched_checkpoint_initialization")
                elif any(
                    replay_mode != "empty"
                    for _, replay_mode in initialization_signatures
                ):
                    match_violations.append("reward_race_reuses_replay_buffer")
            distinct_reward_ids = {
                str(stack.get("reward_id"))
                for stack in stacks if stack.get("reward_id")
            }
            if changed_axis == "reward" and len(distinct_reward_ids) < 2:
                match_violations.append("fewer_than_two_distinct_reward_families")
            candidate_mean = sum(candidate_values) / len(candidate_values)
            control_mean = sum(control_values) / len(control_values)
            paired_n = min(len(candidate_values), len(control_values))
            n_agree = sum(
                1 for candidate, control in zip(
                    candidate_values[:paired_n], control_values[:paired_n]
                ) if candidate > control
            )
            n_disagree = sum(
                1 for candidate, control in zip(
                    candidate_values[:paired_n], control_values[:paired_n]
                ) if candidate < control
            )
            enough = paired_n >= 2
            matched = bool(enough and not match_violations)
            supports = matched and candidate_mean > control_mean and n_agree * 2 > paired_n
            contradicts = (
                matched and candidate_mean < control_mean and n_disagree * 2 > paired_n
            )
            claim_status = (
                "supports" if supports else "contradicts" if contradicts else "inconclusive"
            )
            cohort = new_cohort(
                kind="intervention_vs_control",
                trace_ids_a=[
                    str(row.get("trial_uid") or f"trial.candidate.{index}")
                    for index, row in enumerate(candidate_rows)
                ],
                trace_ids_b=[
                    str(row.get("trial_uid") or f"trial.control.{index}")
                    for index, row in enumerate(control_rows)
                ],
                matching_policy={
                    "source": "bound_trial_hypothesis_race",
                    "synthetic_trace_refs": True,
                    "same_iteration": True,
                    "same_stage_or_final_evaluator": stage_id or "heldout_final_omr",
                    "hypothesis_id": hid,
                    "changed_axis": changed_axis,
                    "completion_only_when_stage_scoped": bool(stage_id),
                    "distinct_explicit_reward_families": len(distinct_reward_ids),
                    "scientific_intervention_ids": sorted(scientific_ids),
                    "scientific_match_groups": common_groups,
                    "replication_proof": replication_proof,
                    "hparam_match_scope": (
                        "same_algorithm_only" if changed_axis == "algorithm" else "all_arms"
                    ),
                    "cross_algorithm_identical_hparams_claim": False,
                },
                matched=matched,
                match_violations=(
                    (["fewer_than_two_bound_trials_per_side"] if not enough else [])
                    + match_violations
                ),
                created_at_iter=iter_,
            )
            cohorts_by_id[cohort["cohort_id"]] = cohort
            self._persist_synthetic_cohort(cohort)
            claim = new_evidence_claim(
                hypothesis_id=hid,
                claim_type="controlled_intervention",
                prediction=str(hypothesis.get("predicted_effect") or (
                    "the hypothesis arm should outperform its matched controls"
                )),
                observed_effect={
                    "candidate_values": candidate_values,
                    "control_values": control_values,
                    "candidate_mean": candidate_mean,
                    "control_mean": control_mean,
                    "evaluation_surface": stage_id or "heldout_final_omr",
                    "binding_evidence": (
                        "target_stage_completion_only" if stage_id else "heldout_final_omr"
                    ),
                    "matched": matched,
                    "match_violations": list(match_violations),
                    "distinct_reward_families": len(distinct_reward_ids),
                    "replication_proof": replication_proof,
                    "hparam_match_scope": (
                        "same_algorithm_only" if changed_axis == "algorithm" else "all_arms"
                    ),
                },
                cohort_ids=[cohort["cohort_id"]],
                effect_size=float(candidate_mean - control_mean),
                confidence_interval=None,
                cross_seed_support={
                    "n_seeds": paired_n,
                    "n_agree": n_agree if supports else n_disagree,
                    "paired": True,
                },
                firewall_clean=True,
                status=claim_status,
                discovery_only=False,
                artifact_refs=[
                    "pipeline_memory.last_trial_omr_status",
                    *[
                        str(row.get("trial_uid")) for row in candidate_rows + control_rows
                        if row.get("trial_uid")
                    ],
                ],
                created_at_iter=iter_,
            )
            self.ledger.attach_claim(claim)
            attached.append({
                "hypothesis_id": hid,
                "claim_id": claim["claim_id"],
                "status": claim_status,
                "evaluation_surface": stage_id or "heldout_final_omr",
                "matched": matched,
                "match_violations": list(match_violations),
                "distinct_reward_families": len(distinct_reward_ids),
            })
        if attached:
            request = mem.get("next_hypothesis_request") or {}
            plan = mem.get("v5_next_intervention") or {}
            source_id = request.get("source_intervention_id") or request.get("intervention_id")
            if plan.get("intervention_id") == source_id:
                record_intervention(self.run_dir, {**plan, "execution_audit": {
                    "executed": True, "evaluated_at_iter": iter_,
                    "authoritative_intervention_id": request.get("intervention_id"),
                    "observed_effects": attached,
                    "matched": all(row.get("matched") for row in attached),
                    "causal_claim_requires_matched_evidence": True,
                }}, origin="executed_outcome")
        return {
            "status": "claims_attached" if attached else "no_matched_hypothesis_race",
            "claims": attached,
        }

    def _find_goal_hypothesis_set(self, state_like: Any) -> Optional[Dict[str, Any]]:
        tcg = getattr(state_like, "task_causal_graph", None)
        if isinstance(tcg, dict) and tcg.get("goal_hypothesis_set"):
            return tcg["goal_hypothesis_set"]
        ghs = getattr(tcg, "goal_hypothesis_set", None) if tcg is not None else None
        if isinstance(ghs, dict):
            return ghs
        mem = getattr(state_like, "pipeline_memory", None)
        if isinstance(mem, dict):
            v = mem.get("m2_goal_hypothesis_set")
            if isinstance(v, dict):
                return v
        path = self.run_dir / "goal_hypothesis_set.json"
        if path.exists():
            try:
                return json.loads(path.read_text(encoding="utf-8"))
            except Exception:
                return None
        return None

    def _attach_goal_cohort_candidates(
        self,
        cohorts_by_id: Dict[str, Dict[str, Any]],
        *,
        iter_: int,
    ) -> Dict[str, Any]:
        live_goals = [h for h in self.ledger.live() if h.get("family") == "goal"]
        cohort = None
        for c in cohorts_by_id.values():
            if c.get("kind") == "high_vs_low_heldout_omr":
                cohort = c
                break
        if cohort is None:
            req = novelty_intervention_request(
                self.store,
                reason="no_high_vs_low_heldout_omr_cohort",
            )
            return {
                "schema_version": "v5_goal_feedback.v1",
                "status": "needs_novelty_reprobe",
                "candidates": [],
                "request": req,
                "firewall_clean": True,
            }
        candidates = rank_goal_candidates_from_cohort(
            self.store,
            cohort,
            live_goals,
            top_k=int(self.config.get("active_goal_candidate_top_k", 12)),
        )
        for cand in candidates:
            hid = self._ensure_goal_candidate_hypothesis(cand, iter_=iter_)
            if hid:
                cand["hypothesis_id"] = hid
            eff = cand.get("observational_effect") or {}
            hid = str(cand.get("hypothesis_id"))
            if not hid:
                continue
            status = "supports" if str(eff.get("direction")) == "a_greater" else "inconclusive"
            try:
                claim = new_evidence_claim(
                    hypothesis_id=hid,
                    claim_type="observational",
                    prediction=(
                        f"high held-out OMR traces separate on {cand.get('source')} "
                        f"when measuring {cand.get('direction')}"
                    ),
                    observed_effect=eff,
                    cohort_ids=[str(cand.get("cohort_id"))] if cand.get("cohort_id") else [],
                    effect_size=eff.get("effect_size"),
                    confidence_interval=eff.get("confidence_interval"),
                    cross_seed_support=cand.get("cross_seed_support") or {},
                    firewall_clean=True,
                    status=status,
                    discovery_only=True,
                    artifact_refs=[str(cand.get("cohort_id") or "")],
                    created_at_iter=iter_,
                )
                self.ledger.attach_claim(claim)
            except Exception:
                continue
        status = "candidate_correlations_found" if candidates else "needs_novelty_reprobe"
        out: Dict[str, Any] = {
            "schema_version": "v5_goal_feedback.v1",
            "status": status,
            "cohort_id": cohort.get("cohort_id"),
            "cohort_matched": bool(cohort.get("matched")),
            "candidates": candidates,
            "firewall_clean": True,
            "promotion_rule": (
                "observational cohort evidence may only make hypotheses suspected; "
                "supported requires a controlled intervention"
            ),
        }
        if not candidates:
            out["request"] = novelty_intervention_request(
                self.store,
                reason="cohort_has_no_public_obs_separation",
            )
        return out

    def _ensure_goal_candidate_hypothesis(
        self,
        cand: Dict[str, Any],
        *,
        iter_: int,
    ) -> Optional[str]:
        statement = str(cand.get("statement") or cand.get("semantic") or "")
        if not statement:
            statement = f"held-out OMR separates on public atom {cand.get('source')}"
        hid = self.ledger.create(
            family="goal",
            statement=statement,
            challenged_slots=["goal"],
            expected_trace_signatures=[
                "high held-out OMR traces separate from low held-out OMR traces "
                "on this public observation atom",
                "a controlled goal-interface race using this atom improves held-out OMR",
            ],
            falsification_conditions=[
                "a matched interface race using this public atom fails to beat controls",
                "the atom cannot be referenced by a legal public-observation reward program",
            ],
            candidate_interventions=["alternative goal/stage interface race"],
            iter_=iter_,
            source="v5_heldout_omr_rank_cohort",
        )
        if not hid:
            return None
        try:
            h = dict(self.ledger._hyps.get(hid) or {})
            h.setdefault("m2_payload", cand)
            h["v5_goal_candidate"] = cand
            self.ledger._append_hyp(h)
        except Exception:
            pass
        return hid

    def _attach_goal_intervention_outcome_claims(
        self,
        state_like: Any,
        cohorts_by_id: Dict[str, Dict[str, Any]],
        *,
        iter_: int,
    ) -> Dict[str, Any]:
        """Turn an executed V5 goal-interface breadth race into support evidence.

        Observational high-vs-low cohorts only propose candidates.  Promotion to
        `supported` requires this function to find a matched ASHA race in which a
        candidate stack that actually references the injected public obs atom
        beats non-candidate controls under held-out OMR.
        """

        mem = getattr(state_like, "pipeline_memory", None)
        if not isinstance(mem, dict):
            return {"status": "no_pipeline_memory"}
        route = mem.get("v5_pending_goal_feedback")
        if not isinstance(route, dict):
            history = mem.get("v5_active_route_history") or []
            route = history[-1] if history and isinstance(history[-1], dict) else {}
        if str((route or {}).get("mode") or "") not in {
            "controlled_goal_interface_test",
            "supported_goal_rewrite",
        }:
            return {"status": "no_goal_interface_route"}
        candidates = [
            c for c in ((route or {}).get("goal_candidates") or [])
            if isinstance(c, dict) and c.get("hypothesis_id")
        ]
        if not candidates:
            return {"status": "no_goal_candidates"}
        asha = mem.get("last_breadth_portfolio_asha") or {}
        decisions = [
            d for d in (asha.get("decisions") or [])
            if isinstance(d, dict) and d.get("completed_min_rung")
        ]
        if not decisions:
            return {"status": "no_completed_breadth_rung"}

        attached: List[Dict[str, Any]] = []
        for cand in candidates:
            hid = str(cand.get("hypothesis_id") or "")
            if not hid:
                continue
            cand_rows = [
                d for d in decisions
                if self._stack_mentions_goal_candidate(d.get("stack") or {}, cand)
            ]
            ctrl_rows = [d for d in decisions if d not in cand_rows]
            cand_scores = self._row_scores(cand_rows)
            ctrl_scores = self._row_scores(ctrl_rows)
            if len(cand_scores) < 2 or len(ctrl_scores) < 2:
                continue
            cand_mean = sum(cand_scores) / len(cand_scores)
            ctrl_mean = sum(ctrl_scores) / len(ctrl_scores)
            effect = cliffs_delta(cand_scores, ctrl_scores)
            ci = bootstrap_ci_mean_diff(cand_scores, ctrl_scores, paired=False)
            paired_n = min(len(cand_scores), len(ctrl_scores))
            ctrl_ref = ctrl_mean
            n_agree = sum(1 for v in cand_scores[:paired_n] if float(v) > ctrl_ref)
            supports = bool(
                cand_mean > ctrl_mean
                and paired_n >= 2
                and n_agree * 2 > paired_n
            )
            contradicts = bool(
                cand_mean < ctrl_mean
                and paired_n >= 2
                and (paired_n - n_agree) * 2 > paired_n
            )
            cohort = new_cohort(
                kind="intervention_vs_control",
                trace_ids_a=[
                    f"genome.{str(d.get('genome_id') or '')}" for d in cand_rows
                ],
                trace_ids_b=[
                    f"genome.{str(d.get('genome_id') or '')}" for d in ctrl_rows
                ],
                matching_policy={
                    "source": "v5_goal_interface_breadth_asha",
                    "synthetic_trace_refs": True,
                    "same_rung": True,
                    "same_eval_contract": bool(asha.get("omr_primary_invariant", True)),
                    "candidate_atom_id": cand.get("atom_id"),
                    "candidate_source": cand.get("source"),
                    "n_candidate_rows": len(cand_rows),
                    "n_control_rows": len(ctrl_rows),
                },
                matched=True,
                match_violations=[],
                created_at_iter=iter_,
            )
            cohorts_by_id[cohort["cohort_id"]] = cohort
            self._persist_synthetic_cohort(cohort)
            status = "supports" if supports else (
                "contradicts" if contradicts else "inconclusive"
            )
            claim = new_evidence_claim(
                hypothesis_id=hid,
                claim_type="controlled_intervention",
                prediction=(
                    "a public-observation goal-interface candidate should beat "
                    "non-candidate controls on held-out OMR"
                ),
                observed_effect={
                    "candidate_mean_omr": cand_mean,
                    "control_mean_omr": ctrl_mean,
                    "candidate_scores": cand_scores,
                    "control_scores": ctrl_scores,
                    "candidate_atom_id": cand.get("atom_id"),
                },
                cohort_ids=[cohort["cohort_id"]],
                effect_size=effect,
                confidence_interval=ci,
                cross_seed_support={
                    "n_seeds": paired_n,
                    "n_agree": n_agree,
                    "paired": False,
                    "agreement_basis": "candidate_scores_above_control_mean",
                },
                firewall_clean=bool(cand.get("firewall_clean", True)),
                status=status,
                discovery_only=False,
                artifact_refs=[
                    "pipeline_memory.last_breadth_portfolio_asha",
                    str((route or {}).get("intervention_id") or ""),
                ],
                created_at_iter=iter_,
            )
            self.ledger.attach_claim(claim)
            attached.append({
                "hypothesis_id": hid,
                "status": status,
                "cohort_id": cohort["cohort_id"],
                "candidate_mean_omr": cand_mean,
                "control_mean_omr": ctrl_mean,
            })
        return {
            "schema_version": "v5_goal_intervention_outcome.v1",
            "status": "claims_attached" if attached else "no_candidate_stack_evidence",
            "claims": attached,
            "firewall_clean": True,
        }

    def _persist_synthetic_cohort(self, cohort: Dict[str, Any]) -> None:
        try:
            shard = self.run_dir / STORE_DIR / COHORTS_FILE.replace(
                ".jsonl", f".synthetic.{os.getpid()}.jsonl"
            )
            shard.parent.mkdir(parents=True, exist_ok=True)
            with shard.open("a", encoding="utf-8") as fh:
                fh.write(json.dumps(cohort, default=str) + "\n")
        except Exception:
            pass

    def _stack_mentions_goal_candidate(
        self,
        stack: Dict[str, Any],
        cand: Dict[str, Any],
    ) -> bool:
        atom = str(cand.get("atom_id") or "")
        tokens = [atom] if atom else []
        if not tokens:
            return False
        for slot, key in (("reward", "reward_id"), ("obs_schema", "obs_schema_id")):
            artifact_id = str((stack or {}).get(key) or "")
            if any(t and t in artifact_id for t in tokens):
                return True
            text = self._artifact_text(slot, artifact_id)
            if text and any(t in text for t in tokens):
                return True
        return False

    def _artifact_text(self, slot: str, artifact_id: str) -> str:
        if not artifact_id:
            return ""
        path = self.run_dir / "stacks" / slot / f"{artifact_id}.json"
        try:
            return path.read_text(encoding="utf-8", errors="ignore")[:250_000]
        except Exception:
            return ""

    @staticmethod
    def _row_scores(rows: List[Dict[str, Any]]) -> List[float]:
        vals: List[float] = []
        for row in rows or []:
            for v in (row.get("scores") or []):
                if isinstance(v, (int, float)) and v == v:
                    vals.append(float(v))
        return vals

    def _active_mode_enabled(self) -> bool:
        mode = str(self.config.get("routing_authority", "shadow")).lower()
        return mode in {"active", "active_after_shadow_audit"}

    def _route_gate_decision(
        self,
        agreement: Optional[Dict[str, Any]],
        *,
        route_mode: str,
    ) -> Dict[str, Any]:
        """Return the routing gate decision for an already-formed route.

        The V5 loop has two different kinds of authority:

        * diagnostic authority: run a controlled experiment that can falsify
          competing hypotheses; the result still has to win held-out OMR/LCB.
        * repair authority: apply a stronger rewrite after a hypothesis was
          promoted by controlled evidence.

        Legacy/V5 disagreement must not block diagnostic experiments.  Blocking
        them creates a deadlock: observational goal cohorts cannot become
        `supported` until the controlled test runs, but the controlled test
        previously required exact agreement or existing support.  The agreement
        gate is therefore retained only for non-diagnostic direct repairs.
        """

        if not self._active_mode_enabled():
            return {
                "allowed": False,
                "reason": "routing_authority_not_active",
                "route_mode": route_mode,
                "agreement": agreement,
            }
        gate = str(self.config.get("agreement_gate", "no_known_regression")).lower()
        if gate in {"off", "none"}:
            return {
                "allowed": True,
                "reason": "agreement_gate_disabled",
                "route_mode": route_mode,
                "agreement": agreement,
            }
        if route_mode in {
            "controlled_goal_interface_test",
            "scientific_hypothesis_test",
            "novelty_reprobe",
            "budget_first_deep_train",
            "evaluator_consistency_audit",
        }:
            return {
                "allowed": True,
                "reason": "diagnostic_intervention_allowed_despite_disagreement",
                "route_mode": route_mode,
                "agreement": agreement,
            }
        if not agreement or agreement.get("agree") is not False:
            return {
                "allowed": True,
                "reason": "legacy_v5_not_in_known_disagreement",
                "route_mode": route_mode,
                "agreement": agreement,
            }
        if agreement.get("v5_supported_families"):
            return {
                "allowed": True,
                "reason": "supported_v5_family_overrides_legacy_disagreement",
                "route_mode": route_mode,
                "agreement": agreement,
            }
        return {
            "allowed": False,
            "reason": "blocked_unsupported_direct_repair_on_known_disagreement",
            "route_mode": route_mode,
            "agreement": agreement,
        }

    def _routing_enabled(self, agreement: Optional[Dict[str, Any]]) -> bool:
        """Backward-compatible boolean gate for older callers/tests."""
        if not self._active_mode_enabled():
            return False
        # Do not require exact legacy agreement.  Legacy can be weaker.  The gate
        # only blocks known regressions where legacy produced a concrete family and
        # V5 has no live hypothesis in that family while no supported alternative
        # exists.  Config can disable even this conservative guard for isolated
        # live experiments.
        if str(self.config.get("agreement_gate", "no_known_regression")).lower() in {"off", "none"}:
            return True
        if not agreement or agreement.get("agree") is not False:
            return True
        if agreement.get("v5_supported_families"):
            return True
        return False

    def _active_route(
        self,
        *,
        plan: Optional[Dict[str, Any]],
        plan_origin: str,
        snapshot: Dict[str, Any],
        goal_feedback: Dict[str, Any],
        omr_diagnosis: Optional[Dict[str, Any]],
        state_like: Any,
        iter_: int,
    ) -> Optional[Dict[str, Any]]:
        agreement = self._agreement(self._legacy_summary(state_like), snapshot)

        candidates = list((goal_feedback or {}).get("candidates") or [])
        candidates = [
            c for c in candidates
            if isinstance(c, dict) and c.get("firewall_clean") is not False
        ]
        supported = set(snapshot.get("supported") or [])
        route: Optional[Dict[str, Any]] = None

        supported_candidates = [
            c for c in candidates
            if str(c.get("hypothesis_id")) in supported
        ]
        if supported_candidates:
            route = {
                "schema_version": "v5_actuator_route.v1",
                "mode": "supported_goal_rewrite",
                "directives": ["M2B", "M4"],
                "intervention_id": (
                    (plan or {}).get("intervention_id")
                    or f"v5.supported_goal.iter{int(iter_)}"
                ),
                "plan_kind": (
                    (plan or {}).get("kind") if isinstance(plan, dict)
                    else "repair_goal"
                ),
                "goal_candidates": supported_candidates[: int(self.config.get("active_goal_candidate_top_k", 12))],
                "authority_gate": "supported_controlled_intervention",
                "commit_authority": "held_out_omr_lcb_only",
                "firewall_clean": True,
            }
        elif plan and plan.get("competing_hypotheses"):
            changed_slot = str((plan.get("changed_slots") or [""])[0])
            planned_hypotheses = [
                self.ledger.get(hid)
                for hid in (plan.get("competing_hypotheses") or [])
            ]
            planned_hypotheses = [
                row for row in planned_hypotheses if isinstance(row, dict)
            ]
            evidence_levels = {
                str((row.get("scope") or {}).get("evidence_level") or "")
                for row in planned_hypotheses
                if (row.get("scope") or {}).get("evidence_level")
            }
            stage_ids = sorted({
                str(row.get("stage_id") or "") for row in planned_hypotheses
                if row.get("stage_id")
            })
            directive = {
                "reward": "M4",
                "obs_schema": "GCOS",
                "exploration": "M_EXPLORE",
                "algorithm": "M3",
                "hparams": "M3",
                "budget": "M5_EXTEND",
                "action_probe": "M_DIAGNOSE",
                "goal_interface": "M2B",
            }.get(changed_slot, "M_DIAGNOSE")
            if changed_slot == "goal_interface":
                directives = ["M2B", "M4"]
            elif evidence_levels == {"retention"}:
                directives = ["M2B", "M4"]
            elif changed_slot == "obs_schema" and stage_ids:
                directives = ["M2B", "GCOS"]
            else:
                directives = [directive]
            route = {
                "schema_version": "v5_actuator_route.v1",
                "mode": (
                    "controlled_goal_interface_test"
                    if changed_slot == "goal_interface"
                    else "scientific_hypothesis_test"
                ),
                "directives": directives,
                "intervention_id": plan.get("intervention_id"),
                "plan_kind": plan.get("kind"),
                "hypothesis_ids": list(plan.get("competing_hypotheses") or []),
                "stage_id": stage_ids[0] if len(stage_ids) == 1 else None,
                "stage_ids": stage_ids,
                "evidence_levels": sorted(evidence_levels),
                "changed_slots": list(plan.get("changed_slots") or []),
                "predicted_outcomes_by_hypothesis": dict(
                    plan.get("predicted_outcomes_by_hypothesis") or {}
                ),
                "expected_information_gain": plan.get("expected_information_gain"),
                "goal_candidates": (
                    candidates[: int(self.config.get("active_goal_candidate_top_k", 12))]
                    if changed_slot == "goal_interface"
                    else []
                ),
                "authority_gate": "discriminating_experiment_not_semantic_commit",
                "commit_authority": "held_out_omr_lcb_only",
                "firewall_clean": True,
            }
        elif (
            (goal_feedback or {}).get("status") == "needs_novelty_reprobe"
            and self._budget_starvation_signal(state_like)
        ):
            route = {
                "schema_version": "v5_actuator_route.v1",
                "mode": "budget_first_deep_train",
                "directives": ["M5_EXTEND"],
                "intervention_id": (plan or {}).get("intervention_id")
                or f"v5.budget_first.iter{int(iter_)}",
                "plan_kind": (plan or {}).get("kind") or "budget_first_success_search",
                "goal_candidates": [],
                "authority_gate": "no_success_cohort_but_dense_learning",
                "commit_authority": "held_out_omr_lcb_only",
                "firewall_clean": True,
                "request": {
                    "schema_version": "v5_budget_first_request.v1",
                    "kind": "budget_escalation",
                    "reason": (
                        "held-out OMR has no informative positive cohort yet, "
                        "but dense training signal is improving; collect first "
                        "success traces before semantic rewrites"
                    ),
                    "requested_directives": ["M5_EXTEND"],
                },
            }
        elif (
            candidates
            and (
                (plan and str(plan.get("kind")) == "alternative_goal_stage_interface")
                or str((goal_feedback or {}).get("status") or "")
                == "candidate_correlations_found"
            )
        ):
            route = {
                "schema_version": "v5_actuator_route.v1",
                "mode": "controlled_goal_interface_test",
                "directives": ["M2B", "M4"],
                "intervention_id": (
                    plan.get("intervention_id") if isinstance(plan, dict)
                    else f"v5.goal_interface.iter{int(iter_)}"
                ),
                "plan_kind": (
                    plan.get("kind") if isinstance(plan, dict)
                    else "alternative_goal_stage_interface"
                ),
                "goal_candidates": candidates[: int(self.config.get("active_goal_candidate_top_k", 12))],
                "authority_gate": "observational_candidates_require_breadth_test",
                "commit_authority": "held_out_omr_lcb_only",
                "firewall_clean": True,
            }
        elif (goal_feedback or {}).get("status") == "needs_novelty_reprobe":
            route = {
                "schema_version": "v5_actuator_route.v1",
                "mode": "novelty_reprobe",
                "directives": ["M_EXPLORE"],
                "intervention_id": (plan or {}).get("intervention_id"),
                "plan_kind": (plan or {}).get("kind") or "exploration_profile_race",
                "goal_candidates": [],
                "authority_gate": "no_informative_cohort",
                "commit_authority": "held_out_omr_lcb_only",
                "firewall_clean": True,
                "request": (goal_feedback or {}).get("request"),
            }

        if route is None:
            self._last_route_gate = {
                "allowed": False,
                "reason": "no_admissible_active_route",
                "agreement": agreement,
            }
            return None
        gate = self._route_gate_decision(agreement, route_mode=str(route.get("mode") or ""))
        self._last_route_gate = gate
        route["agreement_policy"] = {
            "legacy_exact_match_required": False,
            "agreement": agreement,
            "gate": gate,
        }
        if not bool(gate.get("allowed")):
            return None
        route["created_at_iter"] = int(iter_)
        route["plan_origin"] = plan_origin
        route["omr_diagnosis_ref"] = (
            (omr_diagnosis or {}).get("contract_ref")
            if isinstance(omr_diagnosis, dict) else None
        )
        return route

    @staticmethod
    def _budget_starvation_signal(state_like: Any) -> bool:
        try:
            from autorl.v2_runtime import _budget_starvation_signal

            return bool(_budget_starvation_signal(state_like))
        except Exception:
            return False

    @staticmethod
    def _all_below_min_rung(state_like: Any) -> bool:
        mem = getattr(state_like, "pipeline_memory", None)
        if not isinstance(mem, dict):
            return False
        asha = mem.get("last_breadth_portfolio_asha") or {}
        decisions = [d for d in (asha.get("decisions") or [])
                     if isinstance(d, dict)]
        return bool(decisions) and not any(d.get("completed_min_rung")
                                           for d in decisions)

    def _llm_review(self, iter_: int) -> Optional[Dict[str, Any]]:
        try:
            snapshot = self.ledger.snapshot()
            claims = []
            for h in self.ledger.live():
                claims.extend(self.ledger.claims_for(h["hypothesis_id"]))
            builder = CohortBuilder(self.store)
            cohorts = list(builder.all_cohorts().values())
            summaries = []
            for row in self.store.diagnostic_index(
                purpose="diagnosis:llm_summary_packet", max_rows=16
            ):
                s = self.store.load_summary(row["trace_id"])
                if s:
                    summaries.append(s)
            built = EvidencePromptBuilder(
                self.config.get("llm_evidence_budget")).build(
                ledger_snapshot=snapshot, claims=claims, cohorts=cohorts,
                summaries=summaries, snippets=[])
            raw = self.llm.call_json(
                system_prompt=("You are the V5 evidence reviewer. You propose "
                               "hypotheses and tests; you never decide faults; "
                               "held-out OMR/LCB is the only commit authority."),
                user_prompt=built["prompt"], temperature=0.2,
                purpose="arbitration.v5_evidence_review")
            review = validate_llm_proposals(raw)
            review["truncation_report"] = built["truncation_report"]
            for h in review["hypotheses"]:
                if h.get("falsification_conditions"):
                    self.ledger.create(
                        family=h["family"], statement=h["statement"],
                        challenged_slots=[h["family"]],
                        expected_trace_signatures=h["expected_trace_signatures"],
                        falsification_conditions=h["falsification_conditions"],
                        candidate_interventions=[], iter_=iter_,
                        source="llm_proposal")
            return review
        except Exception:
            return None   # LLM offline/failed: deterministic loop continues

    @staticmethod
    def _legacy_summary(state_like: Any) -> Optional[Dict[str, Any]]:
        diag = getattr(state_like, "latest_diagnosis", None)
        if diag is None:
            return None
        return {
            "status": getattr(diag, "status", None),
            "root_cause": getattr(diag, "root_cause", None),
            "confidence": getattr(diag, "confidence", None),
        }

    @staticmethod
    def _agreement(legacy: Optional[Dict[str, Any]],
                   snapshot: Dict[str, Any]) -> Optional[Dict[str, Any]]:
        if not legacy or not legacy.get("status"):
            return None
        fam = _LEGACY_STATUS_FAMILY.get(str(legacy["status"]))
        live_fams = {h["family"] for h in snapshot.get("live", [])}
        supported_ids = set(snapshot.get("supported", []))
        supported_fams = {h["family"] for h in snapshot.get("live", [])
                          if h["hypothesis_id"] in supported_ids}
        if fam is None:   # CONTINUE / COMPLETE / PARTIAL_SUCCESS
            return {"legacy_family": None,
                    "v5_live_families": sorted(live_fams),
                    "agree": None,
                    "note": "legacy verdict is not a fault — no comparison"}
        return {
            "legacy_family": fam,
            "v5_live_families": sorted(live_fams),
            "v5_supported_families": sorted(supported_fams),
            "agree": fam in live_fams,
            "agree_supported": fam in supported_fams,
        }

    def _write_report(self, report: Dict[str, Any]) -> None:
        try:
            out = self.run_dir / STORE_DIR / REPORT_FILE
            out.parent.mkdir(parents=True, exist_ok=True)
            tmp = out.with_suffix(".tmp")
            tmp.write_text(json.dumps(report, indent=2, default=str),
                           encoding="utf-8")
            os.replace(tmp, out)
        except Exception:
            pass

    @staticmethod
    def _write_pipeline_memory(state_like, report, snapshot, plan, iter_):
        mem = getattr(state_like, "pipeline_memory", None)
        if not isinstance(mem, dict):
            return
        audit = mem.setdefault("trajectory_evidence_shadow_audit", [])
        if isinstance(audit, list):
            audit.append({"iter": iter_, "agreement": report.get("agreement"),
                          "legacy": report.get("legacy_diagnosis"),
                          "n_live": len(snapshot.get("live", []))})
        mem["v5_active_hypotheses"] = snapshot.get("live", [])
        mem["v5_next_intervention"] = plan
        route = report.get("actuator_route")
        if isinstance(route, dict):
            route = dict(route)
            route["evidence_iteration"] = int(iter_)
        mem["v5_actuator_route"] = route
        mem["v5_goal_feedback"] = report.get("goal_feedback")
        if report.get("omr_diagnostic_protocol") == "unbounded_dense":
            mem["v93_trajectory_behavior_contrasts"] = list(
                report.get("trajectory_behavior_contrasts") or []
            )
        next_request = report.get("next_hypothesis_request")
        if mem.get("v9_control_active"):
            # V9 diagnostics publish proposals only.  Search Controller is the
            # sole owner of the authoritative request and its lifecycle.
            mem["trajectory_next_hypothesis_proposal"] = next_request
        else:
            previous_request = mem.get("next_hypothesis_request")
            lifecycle_history = mem.setdefault(
                "next_hypothesis_request_lifecycle_history", []
            )
            if isinstance(previous_request, dict) and previous_request.get("request_id"):
                previous_state = str(previous_request.get("lifecycle_state") or "")
                if previous_state in {"issued", "executing"}:
                    for state_name, reason in (
                        ("evaluated", "post_intervention_diagnosis_ran"),
                        ("consumed", "evidence_consumed_by_next_diagnosis"),
                    ):
                        lifecycle_history.append({
                            "request_id": previous_request.get("request_id"),
                            "intervention_id": previous_request.get("intervention_id"),
                            "state": state_name,
                            "iteration": int(iter_),
                            "reason": reason,
                        })
                elif previous_state == "proposed":
                    lifecycle_history.append({
                        "request_id": previous_request.get("request_id"),
                        "intervention_id": previous_request.get("intervention_id"),
                        "state": "consumed",
                        "iteration": int(iter_),
                        "reason": "superseded_by_fresh_diagnosis",
                    })
            mem["next_hypothesis_request"] = next_request
            if isinstance(next_request, dict) and next_request.get("request_id"):
                lifecycle_history.append({
                    "request_id": next_request.get("request_id"),
                    "intervention_id": next_request.get("intervention_id"),
                    "state": next_request.get("lifecycle_state"),
                    "iteration": int(iter_),
                    "reason": "diagnosis_emitted_request",
                })
            mem["next_hypothesis_request_lifecycle_history"] = lifecycle_history[-256:]
        mem["forbidden_hypothesis_basis_fingerprints"] = report.get(
            "forbidden_basis_fingerprints", []
        )
        mem["scientific_hypothesis_snapshot"] = snapshot
        mem["trajectory_evidence_last_report"] = report
        if report.get("actuator_route"):
            mem.setdefault("v5_active_route_history", []).append(report["actuator_route"])
            mem["v5_active_route_history"] = mem["v5_active_route_history"][-128:]
        contraction = mem.setdefault("v5_hypothesis_contraction", [])
        if isinstance(contraction, list):
            contraction.append(len(snapshot.get("live", [])))


def trusted_stage_context(state_like: Any) -> Dict[str, Any]:
    """Public deterministic V9.2 stage-plan builder.

    Both the outer diagnosis pass and the online post-trial transaction use the
    exact same planner.  This removes the former split where the evidence ledger
    advanced in-iteration but workers kept consuming a batch-frozen plan.
    """
    cfg = getattr(state_like, "pipeline_config", {}) or {}
    trajectory_cfg = (
        cfg.get("trajectory_evidence") or {}
    ) if isinstance(cfg, dict) else {}
    engine = DiagnosisEngineV5(
        Path(getattr(state_like, "run_dir", ".")),
        trajectory_cfg,
    )
    return engine._trusted_stage_context(state_like)


==> anc/FARL/autorl/trajectory_evidence/event_miner.py <==
"""V5 event and atom miner (contract §6.2).

Operates only on admissible stored evidence. Discovers change points,
action-conditioned (controllable) versus exogenous dimensions, candidate
stage orderings, and temporal precedence of events relative to aggregate-
scalar improvement (the P2 §8.2 discovery tests 1-2).

The miner never translates a semantic label into a task objective; its
outputs are SYMPTOM/feature material that adapters turn into hypotheses.
"""

from __future__ import annotations

from typing import Any, Dict, List, Optional, Sequence, Tuple

import numpy as np

from autorl.trajectory_evidence.schemas import (
    DEFAULT_CONTROLLABILITY_THRESHOLD,
    DEFAULT_MIN_SAMPLES_FOR_STATISTICS,
    DEFAULT_SCALAR_PRECEDENCE_WINDOW,
    make_hypothesis_id,
)
from autorl.trajectory_evidence.stats import change_points
from autorl.trajectory_evidence.store import TraceStore


def _atom_or_obs_columns(ep: Dict[str, Any]) -> Dict[str, np.ndarray]:
    """Named per-step series: public atoms when present, else obs_policy
    (or raw) dims indexed by position."""
    arrays = ep.get("arrays") or {}
    meta = ep.get("meta") or {}
    cols: Dict[str, np.ndarray] = {}
    if "public_atoms" in arrays and meta.get("atom_names"):
        for j, name in enumerate(meta["atom_names"]):
            cols[f"atom:{name}"] = arrays["public_atoms"][:, j]
    obs = arrays.get("obs_policy", arrays.get("obs_raw"))
    if obs is not None and obs.ndim == 2:
        for j in range(obs.shape[1]):
            cols[f"dim:{j}"] = obs[:-1, j]   # align to T steps
    return cols


def mine_events(store: TraceStore, trace_ids: List[str],
                min_samples: int = DEFAULT_MIN_SAMPLES_FOR_STATISTICS
                ) -> List[Dict[str, Any]]:
    events: List[Dict[str, Any]] = []
    for tid in trace_ids:
        ep = store.load_episode(tid)
        if not ep or not ep.get("arrays"):
            continue
        arrays = ep["arrays"]
        scalar = arrays.get("aggregate_scalar")
        if scalar is not None:
            fin = np.nan_to_num(scalar, nan=0.0)
            for cp in change_points(fin):
                events.append({"event": "scalar_change", "step": int(cp),
                               "trace_id": tid, "signal": "aggregate_scalar"})
        for name, col in _atom_or_obs_columns(ep).items():
            fin = col[np.isfinite(col)]
            if fin.size < min_samples:
                continue
            for cp in change_points(fin):
                events.append({"event": f"change:{name}", "step": int(cp),
                               "trace_id": tid, "signal": name})
        term = arrays.get("terminated")
        if term is not None and bool(np.any(term)):
            t_end = int(np.argmax(term))
            events.append({"event": "termination", "step": t_end,
                           "trace_id": tid, "signal": "terminated"})
    return events


def mine_controllability(store: TraceStore, trace_ids: List[str],
                         threshold: float = DEFAULT_CONTROLLABILITY_THRESHOLD,
                         min_samples: int = DEFAULT_MIN_SAMPLES_FOR_STATISTICS
                         ) -> Dict[str, Any]:
    """Action-conditioned association vs exogenous drift, per named series.

    controllable: |corr(||a_t||, |Δx_t|)| is meaningful AND exceeds the
    time-drift association |corr(t, x_t)| — an exogenous noisy/drifting dim
    must NOT be promoted as a controllable goal atom (acceptance §14).
    """
    assoc: Dict[str, List[float]] = {}
    drift: Dict[str, List[float]] = {}
    for tid in trace_ids:
        ep = store.load_episode(tid)
        if not ep or "actions" not in (ep.get("arrays") or {}):
            continue
        a = ep["arrays"]["actions"]
        a_norm = np.linalg.norm(np.atleast_2d(a.T).T, axis=1)
        for name, col in _atom_or_obs_columns(ep).items():
            x = np.asarray(col, dtype=np.float64)
            n = min(len(a_norm), len(x) - 1) if len(x) > 1 else 0
            if n < min_samples:
                continue
            dx = np.abs(np.diff(x))[:n]
            an = a_norm[:n]
            if np.std(dx) <= 1e-12 or np.std(an) <= 1e-12:
                assoc.setdefault(name, []).append(0.0)
            else:
                assoc.setdefault(name, []).append(
                    float(np.corrcoef(an, dx)[0, 1]))
            t = np.arange(len(x), dtype=np.float64)
            if np.std(x) <= 1e-12:
                drift.setdefault(name, []).append(0.0)
            else:
                drift.setdefault(name, []).append(
                    float(np.corrcoef(t, x)[0, 1]))
    scores: Dict[str, Dict[str, float]] = {}
    controllable: List[str] = []
    exogenous: List[str] = []
    for name in assoc:
        a_med = float(np.median([v for v in assoc[name] if np.isfinite(v)] or [0.0]))
        d_med = float(np.median([abs(v) for v in drift.get(name, [0.0])
                                 if np.isfinite(v)] or [0.0]))
        scores[name] = {"action_association": a_med, "time_drift": d_med}
        if abs(a_med) >= threshold and abs(a_med) > d_med:
            controllable.append(name)
        else:
            exogenous.append(name)
    return {"controllable": sorted(controllable),
            "exogenous": sorted(exogenous), "scores": scores}


def mine_candidate_stage_orderings(events_by_trace: Dict[str, List[Dict[str, Any]]]
                                   ) -> List[Dict[str, Any]]:
    """Recurring event-precedence pairs with cross-trace support counts."""
    pair_support: Dict[tuple, int] = {}
    for tid, events in events_by_trace.items():
        ordered = sorted(events, key=lambda e: e.get("step", 0))
        names = [e["event"] for e in ordered]
        seen_pairs = set()
        for i in range(len(names)):
            for j in range(i + 1, len(names)):
                if names[i] == names[j]:
                    continue
                pair = (names[i], names[j])
                if pair not in seen_pairs:
                    seen_pairs.add(pair)
                    pair_support[pair] = pair_support.get(pair, 0) + 1
    return [{"before": a, "after": b, "support": n}
            for (a, b), n in sorted(pair_support.items(),
                                    key=lambda kv: -kv[1]) if n >= 2]


def scalar_precedence(store: TraceStore, trace_ids: List[str], event: str,
                      window: int = DEFAULT_SCALAR_PRECEDENCE_WINDOW
                      ) -> Dict[str, Any]:
    """Does `event` PRECEDE aggregate-scalar improvement (within `window`
    steps after it) rather than follow it? P2 §8.2 test 2."""
    n_precede = 0
    n_follow = 0
    for tid in trace_ids:
        ep = store.load_episode(tid)
        if not ep or not ep.get("arrays"):
            continue
        arrays = ep["arrays"]
        scalar = arrays.get("aggregate_scalar")
        if scalar is None:
            continue
        scalar_cps = change_points(np.nan_to_num(scalar, nan=0.0))
        ev_steps = [e["step"] for e in mine_events(store, [tid])
                    if e["event"] == event]
        for es in ev_steps:
            if any(es < cp <= es + window for cp in scalar_cps):
                n_precede += 1
            elif any(cp <= es for cp in scalar_cps):
                n_follow += 1
    total = n_precede + n_follow
    return {"event": event, "n_precede": n_precede, "n_follow": n_follow,
            "fraction_precede": (n_precede / total) if total else None}


def _oracle_label_columns(ep: Dict[str, Any]) -> Tuple[List[str], Optional[np.ndarray]]:
    meta = ep.get("meta") or {}
    plane = meta.get("label_plane") or ep.get("label_plane") or {}
    if plane.get("permission") != "diagnostic_only":
        return [], None
    stage_ids = [str(x) for x in (plane.get("oracle_stage_ids") or [])]
    labels = (ep.get("arrays") or {}).get("oracle_stage_labels")
    if labels is None:
        return stage_ids, None
    arr = np.asarray(labels, dtype=np.float64)
    if arr.ndim != 2 or arr.shape[1] != len(stage_ids):
        return [], None
    return stage_ids, arr


def _transition_rows(
    store: TraceStore,
    trace_ids: Sequence[str],
    stage_id: str,
) -> Tuple[List[Dict[str, Any]], List[Dict[str, Any]]]:
    positives: List[Dict[str, Any]] = []
    negatives: List[Dict[str, Any]] = []
    for trace_id in trace_ids:
        ep = store.load_episode(str(trace_id))
        if not ep:
            continue
        stage_ids, labels = _oracle_label_columns(ep)
        arrays = ep.get("arrays") or {}
        obs = arrays.get("obs_policy", arrays.get("obs_raw"))
        if labels is None or obs is None or stage_id not in stage_ids:
            continue
        obs = np.asarray(obs, dtype=np.float64)
        if obs.ndim != 2 or obs.shape[0] < labels.shape[0] + 1:
            continue
        column = stage_ids.index(stage_id)
        series = labels[:, column]
        before_label = np.concatenate([[0.0], series[:-1]])
        flip_steps = np.flatnonzero((before_label < 0.5) & (series >= 0.5))
        for t in flip_steps:
            positives.append({
                "trace_id": str(trace_id),
                "step": int(t),
                "before": obs[t].copy(),
                "after": obs[t + 1].copy(),
                "seed": (ep.get("meta") or {}).get("seed"),
                "genome_id": (ep.get("meta") or {}).get("genome_id"),
                "checkpoint_ref": (ep.get("meta") or {}).get("checkpoint_ref"),
            })
        # Matched negatives come from the same trace/checkpoint and stay on the
        # pre-completion side.  Subsample deterministically around positive time.
        eligible = np.flatnonzero((before_label < 0.5) & (series < 0.5))
        if eligible.size:
            target = int(flip_steps[0]) if flip_steps.size else len(series) // 2
            ranked = sorted((int(t) for t in eligible), key=lambda t: (abs(t - target), t))
            for t in ranked[: max(1, len(flip_steps))]:
                negatives.append({
                    "trace_id": str(trace_id),
                    "step": int(t),
                    "before": obs[t].copy(),
                    "after": obs[t + 1].copy(),
                    "seed": (ep.get("meta") or {}).get("seed"),
                    "genome_id": (ep.get("meta") or {}).get("genome_id"),
                    "checkpoint_ref": (ep.get("meta") or {}).get("checkpoint_ref"),
                })
    return positives, negatives


def score_event_against_stage_oracle(
    event: Dict[str, Any],
    positive_transitions: Sequence[Dict[str, Any]],
    negative_transitions: Sequence[Dict[str, Any]],
) -> Dict[str, Any]:
    """Score a public transition predicate against trusted stage flips."""
    dim = int(event.get("dimension", 0) or 0)
    operator = str(event.get("operator") or "state_transition")

    def fires(row: Dict[str, Any]) -> bool:
        before = float(np.asarray(row["before"])[dim])
        after = float(np.asarray(row["after"])[dim])
        if operator == "threshold_crossing":
            threshold = float(event.get("threshold", 0.0) or 0.0)
            direction = str(event.get("direction") or "increase")
            return (
                before < threshold <= after
                if direction == "increase"
                else before > threshold >= after
            )
        if operator == "categorical_transition":
            return bool(
                np.isclose(before, float(event.get("from_value")), atol=1e-6)
                and np.isclose(after, float(event.get("to_value")), atol=1e-6)
            )
        direction = str(event.get("direction") or "increase")
        delta = after - before
        epsilon = float(event.get("epsilon", 1e-9) or 1e-9)
        return delta > epsilon if direction == "increase" else delta < -epsilon

    pos = [bool(fires(row)) for row in positive_transitions]
    neg = [bool(fires(row)) for row in negative_transitions]
    pos_rate = float(np.mean(pos)) if pos else 0.0
    neg_rate = float(np.mean(neg)) if neg else 0.0
    return {
        "positive_rate": pos_rate,
        "negative_rate": neg_rate,
        "oracle_contrast": pos_rate - neg_rate,
        "positive_support": len(pos),
        "negative_support": len(neg),
        "repeatability": pos_rate,
        "matched_within_trace": True,
    }


def mine_threshold_crossings(
    positive_transitions: Sequence[Dict[str, Any]],
    negative_transitions: Sequence[Dict[str, Any]],
    *,
    stage_id: str,
) -> List[Dict[str, Any]]:
    if not positive_transitions:
        return []
    dim_count = min(len(np.asarray(row["before"]).reshape(-1)) for row in positive_transitions)
    out: List[Dict[str, Any]] = []
    for dim in range(dim_count):
        before = np.asarray([row["before"][dim] for row in positive_transitions], dtype=float)
        after = np.asarray([row["after"][dim] for row in positive_transitions], dtype=float)
        delta = after - before
        direction = "increase" if float(np.median(delta)) >= 0.0 else "decrease"
        if float(np.max(np.abs(delta))) <= 1e-9:
            continue
        threshold = float(np.median((before + after) / 2.0))
        event = {
            "operator": "threshold_crossing",
            "dimension": dim,
            "parent_atom_ids": [f"obs.{dim}"],
            "direction": direction,
            "threshold": threshold,
            "threshold_provenance": {
                "method": "median_midpoint_of_oracle_flip_transitions",
                "stage_id": stage_id,
                "n_positive": len(positive_transitions),
            },
        }
        event.update(score_event_against_stage_oracle(
            event, positive_transitions, negative_transitions
        ))
        if event["oracle_contrast"] > 0.0:
            out.append(event)
    return out


def mine_categorical_transitions(
    positive_transitions: Sequence[Dict[str, Any]],
    negative_transitions: Sequence[Dict[str, Any]],
    *,
    stage_id: str,
    max_unique: int = 16,
) -> List[Dict[str, Any]]:
    if not positive_transitions:
        return []
    dim_count = min(len(np.asarray(row["before"]).reshape(-1)) for row in positive_transitions)
    out: List[Dict[str, Any]] = []
    for dim in range(dim_count):
        pairs = [
            (float(row["before"][dim]), float(row["after"][dim]))
            for row in positive_transitions
        ]
        values = {round(v, 8) for pair in pairs for v in pair}
        if len(values) > int(max_unique):
            continue
        quantized = all(
            np.isclose(value * 10.0, round(value * 10.0), atol=1e-6)
            for value in values
        )
        if not quantized:
            continue
        counts: Dict[Tuple[float, float], int] = {}
        for pair in pairs:
            key = (round(pair[0], 8), round(pair[1], 8))
            if key[0] != key[1]:
                counts[key] = counts.get(key, 0) + 1
        if not counts:
            continue
        pair = max(counts, key=lambda key: (counts[key], key))
        event = {
            "operator": "categorical_transition",
            "dimension": dim,
            "parent_atom_ids": [f"obs.{dim}"],
            "from_value": pair[0],
            "to_value": pair[1],
            "transition_provenance": {
                "method": "modal_oracle_flip_transition",
                "stage_id": stage_id,
                "support": counts[pair],
            },
        }
        event.update(score_event_against_stage_oracle(
            event, positive_transitions, negative_transitions
        ))
        if event["oracle_contrast"] > 0.0:
            out.append(event)
    return out


def mine_label_conditioned_transitions(
    store: TraceStore,
    trace_ids: List[str],
    *,
    stage_id: Optional[str] = None,
    min_positive_support: int = 1,
) -> List[Dict[str, Any]]:
    """Mine public transition grounding hypotheses from oracle-labelled traces."""
    stage_ids: List[str] = []
    if stage_id:
        stage_ids = [str(stage_id)]
    else:
        for trace_id in trace_ids:
            ep = store.load_episode(trace_id)
            ids, _labels = _oracle_label_columns(ep or {})
            for sid in ids:
                if sid not in stage_ids:
                    stage_ids.append(sid)
    hypotheses: List[Dict[str, Any]] = []
    for sid in stage_ids:
        positives, negatives = _transition_rows(store, trace_ids, sid)
        if len(positives) < int(min_positive_support):
            continue
        events = mine_threshold_crossings(
            positives, negatives, stage_id=sid
        ) + mine_categorical_transitions(
            positives, negatives, stage_id=sid
        )
        for event in events:
            dim = int(event.get("dimension", 0) or 0)
            operator = str(event.get("operator") or "state_transition")
            basis = {
                key: event.get(key)
                for key in (
                    "operator", "dimension", "direction", "threshold",
                    "from_value", "to_value", "parent_atom_ids",
                )
                if event.get(key) is not None
            }
            statement = (
                f"public obs.{dim} {operator} expresses trusted stage {sid}"
            )
            hypothesis = {
                "schema_version": "grounding_hypothesis.v1",
                "hypothesis_id": make_hypothesis_id("grounding", statement),
                "family": "grounding",
                "stage_id": sid,
                "claim": statement,
                "predicted_effect": (
                    f"candidate event should occur more often at {sid} oracle flips "
                    "than in matched pre-completion transitions"
                ),
                "falsification_condition": (
                    "oracle contrast is non-positive on held-out matched traces"
                ),
                "basis_fingerprint": make_hypothesis_id("grounding", str(sorted(basis.items()))),
                "candidate_atom_id": (
                    f"transition.{sid}.obs_{dim}.{operator}"
                ),
                "event": event,
                "evidence_refs": sorted({row["trace_id"] for row in positives + negatives}),
                "label_permission": "diagnostic_only",
                "reward_input_permission": "public_parent_only",
            }
            hypotheses.append(hypothesis)
    hypotheses.sort(
        key=lambda row: (
            -float((row.get("event") or {}).get("oracle_contrast", 0.0) or 0.0),
            -float((row.get("event") or {}).get("repeatability", 0.0) or 0.0),
            str(row.get("hypothesis_id")),
        )
    )
    return hypotheses


==> anc/FARL/autorl/trajectory_evidence/firewall.py <==
"""V5 persistence-time firewall.

ONE firewall principle: M2's design-plane sanitizer
(`mdp_perception._sanitize_info_dim_semantics_for_strict_design`) remains the
authority for what the DESIGN plane may see. This module enforces the
narrower persistence rule for the trajectory-evidence store: what may be
WRITTEN TO DISK as diagnostic evidence (contract §3.1 + acceptance §14).

Under P2 nothing resembling goal text, success flags, native reward
decomposition or privileged shaping fields may be persisted in
``public_info``. We are deliberately stricter than the design plane: only
numeric/bool scalars survive, and any key matching the forbidden substring
list is dropped regardless of value type. Dropped keys are RECORDED (audit,
no silent redaction).
"""

from __future__ import annotations

import glob
import json
import os
from pathlib import Path
from typing import Any, Dict, List, Tuple

from autorl.trajectory_evidence.schemas import (
    FIREWALL_AUDIT_FILE,
    FIREWALL_AUDIT_SCHEMA,
    METADATA_DIR,
    P2_FORBIDDEN_INFO_SUBSTRINGS,
    STORE_DIR,
)


def _is_scalar(v: Any) -> bool:
    if isinstance(v, bool):
        return True
    if isinstance(v, (int, float)):
        return True
    # numpy scalars expose .item(); arrays expose shape/__len__
    if hasattr(v, "item") and not hasattr(v, "__len__"):
        try:
            v.item()
            return True
        except Exception:
            return False
    return False


def _scalar(v: Any) -> float:
    if isinstance(v, bool):
        return float(v)
    if hasattr(v, "item") and not isinstance(v, (int, float)):
        return float(v.item())
    return float(v)


def sanitize_step_info(info: Any, regime: str) -> Tuple[Dict[str, float], List[str]]:
    """Return (sanitized_info, dropped_keys). Never raises.

    P2: numeric/bool scalars only AND key must not match any forbidden
    substring. P3/P1: numeric/bool scalars only (compactness; strings and
    arrays are dropped — they are not evidence-plane data).
    """
    sanitized: Dict[str, float] = {}
    dropped: List[str] = []
    if not isinstance(info, dict):
        return sanitized, dropped
    strict = (str(regime).upper() == "P2")
    for k, v in info.items():
        key = str(k)
        kl = key.lower()
        if strict and any(sub in kl for sub in P2_FORBIDDEN_INFO_SUBSTRINGS):
            dropped.append(key)
            continue
        if not _is_scalar(v):
            dropped.append(key)
            continue
        try:
            sanitized[key] = _scalar(v)
        except Exception:
            dropped.append(key)
    return sanitized, dropped


def assert_meta_clean(meta: Dict[str, Any]) -> None:
    """Persistence-time invariant: trace metadata must not smuggle forbidden
    content under P2 (atom names / info-derived names included)."""
    if str(meta.get("regime", "")).upper() != "P2":
        return
    for field in ("atom_names", "reward_term_names"):
        for name in meta.get(field, []) or []:
            nl = str(name).lower()
            for sub in ("goal_text", "task_text", "success_formula"):
                if sub in nl:
                    raise ValueError(
                        f"P2 firewall: forbidden name '{name}' in {field}")


def firewall_audit(run_dir: Path | str) -> Dict[str, Any]:
    """Aggregate per-trace dropped-key records into firewall_audit.v1.json."""
    root = Path(run_dir) / STORE_DIR
    counts: Dict[str, int] = {}
    n_traces = 0
    for mf in glob.glob(str(root / METADATA_DIR / "*.json")):
        try:
            meta = json.loads(Path(mf).read_text(encoding="utf-8")).get("meta", {})
        except Exception:
            continue
        n_traces += 1
        for k in meta.get("firewall_dropped_keys", []) or []:
            counts[k] = counts.get(k, 0) + 1
    audit = {
        "schema_version": FIREWALL_AUDIT_SCHEMA,
        "n_traces_audited": n_traces,
        "dropped_key_counts": dict(sorted(counts.items())),
        "forbidden_substrings": list(P2_FORBIDDEN_INFO_SUBSTRINGS),
    }
    out = root / FIREWALL_AUDIT_FILE
    try:
        out.parent.mkdir(parents=True, exist_ok=True)
        tmp = out.with_suffix(".tmp")
        tmp.write_text(json.dumps(audit, indent=2), encoding="utf-8")
        os.replace(tmp, out)
    except Exception:
        pass
    return audit


==> anc/FARL/autorl/trajectory_evidence/goal_feedback.py <==
"""Public-observation goal feedback for V5 active diagnosis.

This module deliberately stays on the P2-safe evidence plane: it reads only
stored public observations/actions and sanitized trace metadata.  It never reads
native reward components, raw info keys, success formulas, or task text.  The
output is candidate evidence.  It can propose a discriminating intervention, but
cannot directly rewrite M2 goals; promotion still goes through the V5 ledger's
controlled-intervention gate.
"""

from __future__ import annotations

from typing import Any, Dict, Iterable, List, Optional, Tuple

import numpy as np

from autorl.trajectory_evidence.stats import (
    bootstrap_ci_mean_diff,
    cliffs_delta,
    cross_seed_support,
)
from autorl.trajectory_evidence.store import TraceStore


MAX_COHORT_TRACES_PER_SIDE = 192


def hypothesis_payload(h: Dict[str, Any]) -> Dict[str, Any]:
    """Return the original M2 payload if present, else the hypothesis itself."""

    p = h.get("m2_payload")
    return p if isinstance(p, dict) else h


def obs_goal_atom_from_payload(h: Dict[str, Any]) -> Optional[Dict[str, Any]]:
    """Convert a goal hypothesis into a public obs atom description.

    Returns None for non-obs or malformed hypotheses.  This function performs no
    semantic name lookup; obs index + direction is the whole public contract.
    """

    p = hypothesis_payload(h)
    if str(p.get("source_type") or "obs") != "obs":
        return None
    dims = p.get("obs_indices") or []
    try:
        dim = int(dims[0] if dims else str(p.get("source", "")).split("[", 1)[1].split("]", 1)[0])
    except Exception:
        return None
    if dim < 0:
        return None
    direction = str(p.get("direction") or "change").lower()
    if direction not in {"increase", "decrease", "change"}:
        direction = "change"
    hid = str(h.get("hypothesis_id") or p.get("hypothesis_id") or f"hyp.obs_{dim}.{direction}")
    return {
        "hypothesis_id": hid,
        "atom_id": f"v5.goal.obs_{dim}.{direction}",
        "source": f"obs[{dim}]",
        "source_type": "obs",
        "obs_indices": [dim],
        "direction": direction,
        "kind": "progress",
        "semantic": f"V5 public obs goal candidate: {direction} obs[{dim}]",
        "tier": str(p.get("tier") or "INFERRED_EMPIRICAL"),
        "task_relevance": "task_primary",
        "allowed_for_m4": True,
        "controllability": (
            "observed" if (p.get("evidence") or {}).get("in_controllable_mask") else "unknown"
        ),
        "evidence_sources": ["v5.cohort_discriminant"],
        "risk_tags": ["v5_active_goal_candidate"],
    }


def _trace_value(store: TraceStore, trace_id: str, dim: int, direction: str) -> Optional[float]:
    ep = store.load_episode(trace_id)
    if not ep:
        return None
    arrays = ep.get("arrays") or {}
    obs = arrays.get("obs_policy", arrays.get("obs_raw"))
    if obs is None:
        return None
    x = np.asarray(obs, dtype=np.float64)
    if x.ndim != 2 or dim >= x.shape[1]:
        return None
    col = x[:, dim]
    col = col[np.isfinite(col)]
    if col.size == 0:
        return None
    if direction == "increase":
        return float(np.max(col))
    if direction == "decrease":
        return -float(np.min(col))
    return float(np.max(col) - np.min(col))


def _values_for_side(
    store: TraceStore,
    trace_ids: Iterable[str],
    dim: int,
    direction: str,
) -> Tuple[List[float], Dict[Any, List[float]]]:
    values: List[float] = []
    per_seed: Dict[Any, List[float]] = {}
    for tid in trace_ids:
        v = _trace_value(store, str(tid), dim, direction)
        if v is None or not np.isfinite(v):
            continue
        values.append(float(v))
        summary = store.load_summary(str(tid)) or {}
        per_seed.setdefault(summary.get("seed"), []).append(float(v))
    return values, per_seed


def _obs_array(store: TraceStore, trace_id: str) -> Optional[np.ndarray]:
    ep = store.load_episode(trace_id)
    if not ep:
        return None
    arrays = ep.get("arrays") or {}
    obs = arrays.get("obs_policy", arrays.get("obs_raw"))
    if obs is None:
        return None
    x = np.asarray(obs, dtype=np.float64)
    if x.ndim != 2 or x.shape[0] == 0 or x.shape[1] == 0:
        return None
    return x


def _cohort_obs_records(
    store: TraceStore,
    cohort: Dict[str, Any],
    *,
    max_per_side: int = MAX_COHORT_TRACES_PER_SIDE,
) -> List[Dict[str, Any]]:
    records: List[Dict[str, Any]] = []
    for side, key in (("a", "trace_ids_a"), ("b", "trace_ids_b")):
        kept = 0
        for tid in [str(x) for x in (cohort.get(key) or []) if str(x)]:
            if kept >= int(max_per_side):
                break
            ep = store.load_episode(str(tid))
            if not ep:
                continue
            arrays = ep.get("arrays") or {}
            obs = arrays.get("obs_policy", arrays.get("obs_raw"))
            if obs is None:
                continue
            x = np.asarray(obs, dtype=np.float64)
            if x.ndim != 2 or x.shape[0] == 0 or x.shape[1] == 0:
                continue
            summary = ep.get("summary") or {}
            records.append({
                "side": side,
                "trace_id": str(tid),
                "seed": summary.get("seed"),
                "obs": x,
            })
            kept += 1
    return records


def _feature_value(x: np.ndarray, dim: int, reducer: str) -> Optional[float]:
    if dim < 0 or dim >= x.shape[1]:
        return None
    col = x[:, dim]
    col = col[np.isfinite(col)]
    if col.size == 0:
        return None
    if reducer == "final":
        return float(col[-1])
    if reducer == "min":
        return float(np.min(col))
    if reducer == "max":
        return float(np.max(col))
    if reducer == "range":
        return float(np.max(col) - np.min(col))
    return float(np.mean(col))


def _values_for_obs_feature(
    store: TraceStore,
    trace_ids: Iterable[str],
    dim: int,
    reducer: str,
    sign: float,
) -> Tuple[List[float], Dict[Any, List[float]]]:
    values: List[float] = []
    per_seed: Dict[Any, List[float]] = {}
    for tid in trace_ids:
        x = _obs_array(store, str(tid))
        if x is None:
            continue
        v = _feature_value(x, int(dim), reducer)
        if v is None or not np.isfinite(v):
            continue
        sv = float(sign) * float(v)
        values.append(sv)
        summary = store.load_summary(str(tid)) or {}
        per_seed.setdefault(summary.get("seed"), []).append(sv)
    return values, per_seed


def _values_for_obs_feature_records(
    records: List[Dict[str, Any]],
    side: str,
    dim: int,
    reducer: str,
    sign: float,
) -> Tuple[List[float], Dict[Any, List[float]]]:
    values: List[float] = []
    per_seed: Dict[Any, List[float]] = {}
    for rec in records:
        if rec.get("side") != side:
            continue
        v = _feature_value(np.asarray(rec.get("obs")), int(dim), reducer)
        if v is None or not np.isfinite(v):
            continue
        sv = float(sign) * float(v)
        values.append(sv)
        per_seed.setdefault(rec.get("seed"), []).append(sv)
    return values, per_seed


def _distance_value(
    x: np.ndarray,
    lhs_start: int,
    rhs_start: int,
    reducer: str,
) -> Optional[float]:
    if lhs_start < 0 or rhs_start < 0:
        return None
    lhs_end = lhs_start + 3
    rhs_end = rhs_start + 3
    if lhs_end > x.shape[1] or rhs_end > x.shape[1]:
        return None
    if reducer == "final":
        lhs_final = x[-1, lhs_start:lhs_end]
        rhs_final = x[-1, rhs_start:rhs_end]
        if lhs_final.shape[0] != 3 or rhs_final.shape[0] != 3:
            return None
        return float(np.linalg.norm(lhs_final - rhs_final))
    lhs = x[:, lhs_start:lhs_end]
    rhs = x[:, rhs_start:rhs_end]
    if lhs.shape != rhs.shape or lhs.shape[1] != 3:
        return None
    vals = np.linalg.norm(lhs - rhs, axis=1)
    vals = vals[np.isfinite(vals)]
    if vals.size == 0:
        return None
    if reducer == "min":
        return float(np.min(vals))
    if reducer == "max":
        return float(np.max(vals))
    if reducer == "range":
        return float(np.max(vals) - np.min(vals))
    return float(np.mean(vals))


def _values_for_distance(
    store: TraceStore,
    trace_ids: Iterable[str],
    lhs_start: int,
    rhs_start: int,
    reducer: str,
    sign: float,
) -> Tuple[List[float], Dict[Any, List[float]]]:
    values: List[float] = []
    per_seed: Dict[Any, List[float]] = {}
    for tid in trace_ids:
        x = _obs_array(store, str(tid))
        if x is None:
            continue
        v = _distance_value(x, int(lhs_start), int(rhs_start), reducer)
        if v is None or not np.isfinite(v):
            continue
        sv = float(sign) * float(v)
        values.append(sv)
        summary = store.load_summary(str(tid)) or {}
        per_seed.setdefault(summary.get("seed"), []).append(sv)
    return values, per_seed


def _values_for_distance_records(
    records: List[Dict[str, Any]],
    side: str,
    lhs_start: int,
    rhs_start: int,
    reducer: str,
    sign: float,
) -> Tuple[List[float], Dict[Any, List[float]]]:
    values: List[float] = []
    per_seed: Dict[Any, List[float]] = {}
    for rec in records:
        if rec.get("side") != side:
            continue
        v = _distance_value(
            np.asarray(rec.get("obs")), int(lhs_start), int(rhs_start), reducer
        )
        if v is None or not np.isfinite(v):
            continue
        sv = float(sign) * float(v)
        values.append(sv)
        per_seed.setdefault(rec.get("seed"), []).append(sv)
    return values, per_seed


def _score_candidate(
    a: List[float],
    b: List[float],
    psa: Dict[Any, List[float]],
    psb: Dict[Any, List[float]],
) -> Optional[Dict[str, Any]]:
    if len(a) < 2 or len(b) < 2:
        return None
    eff = cliffs_delta(a, b)
    ci = bootstrap_ci_mean_diff(a, b, paired=False)
    css = cross_seed_support(psa, psb)
    abs_eff = abs(float(eff or 0.0))
    score = abs_eff
    if ci and (ci[0] > 0 or ci[1] < 0):
        score += 0.25
    score += 0.05 * float(css.get("n_agree", 0) or 0)
    return {
        "effect_size": eff,
        "confidence_interval": ci,
        "direction": (
            "a_greater" if (eff or 0.0) > 0
            else ("b_greater" if (eff or 0.0) < 0 else "tied")
        ),
        "ci_excludes_zero": bool(ci and (ci[0] > 0 or ci[1] < 0)),
        "n_a": len(a),
        "n_b": len(b),
        "score": score,
        "cross_seed_support": css,
    }


def _formula_for_distance(lhs_start: int, rhs_start: int, sign: float) -> str:
    lhs = ", ".join(f"obs[{i}]" for i in range(lhs_start, lhs_start + 3))
    rhs = ", ".join(f"obs[{i}]" for i in range(rhs_start, rhs_start + 3))
    base = f"distance([{lhs}], [{rhs}])"
    return f"-({base})" if sign < 0 else base


def _scan_public_obs_candidates(
    store: TraceStore,
    cohort: Dict[str, Any],
    *,
    top_k: int,
    records: Optional[List[Dict[str, Any]]] = None,
) -> List[Dict[str, Any]]:
    records = records if records is not None else _cohort_obs_records(store, cohort)
    obs_dim = 0
    for rec in records:
        x = rec.get("obs")
        if isinstance(x, np.ndarray):
            obs_dim = int(x.shape[1])
            break
    if obs_dim <= 0:
        return []
    out: List[Dict[str, Any]] = []
    reducers = ("final", "mean", "max", "min", "range")
    for dim in range(obs_dim):
        best: Optional[Dict[str, Any]] = None
        for reducer in reducers:
            raw_a, _ = _values_for_obs_feature_records(records, "a", dim, reducer, 1.0)
            raw_b, _ = _values_for_obs_feature_records(records, "b", dim, reducer, 1.0)
            if len(raw_a) < 2 or len(raw_b) < 2:
                continue
            sign = 1.0 if float(np.mean(raw_a)) >= float(np.mean(raw_b)) else -1.0
            a, psa = _values_for_obs_feature_records(records, "a", dim, reducer, sign)
            b, psb = _values_for_obs_feature_records(records, "b", dim, reducer, sign)
            scored = _score_candidate(a, b, psa, psb)
            if not scored:
                continue
            cand = {
                "hypothesis_id": f"hyp.v5.obs_{dim}.{reducer}.{'increase' if sign > 0 else 'decrease'}",
                "atom_id": f"v5.goal.obs_{dim}.{reducer}.{'increase' if sign > 0 else 'decrease'}",
                "source": f"obs[{dim}]",
                "source_type": "obs",
                "obs_indices": [dim],
                "direction": "increase" if sign > 0 else "decrease",
                "reward_weight_sign": sign,
                "reducer": reducer,
                "kind": "progress",
                "semantic": (
                    "V5 public obs high-vs-low held-out OMR candidate: "
                    f"{'increase' if sign > 0 else 'decrease'} {reducer}(obs[{dim}])"
                ),
                "statement": (
                    "higher held-out OMR traces separate from lower OMR traces by "
                    f"{'higher' if sign > 0 else 'lower'} {reducer}(obs[{dim}])"
                ),
                "tier": "INFERRED_EMPIRICAL",
                "task_relevance": "task_primary",
                "allowed_for_m4": True,
                "controllability": "unknown",
                "evidence_sources": ["v5.heldout_omr_rank_cohort"],
                "risk_tags": ["v5_active_goal_candidate", "public_obs_only"],
                "cohort_id": cohort.get("cohort_id"),
                "observational_effect": {k: v for k, v in scored.items() if k not in {"score", "cross_seed_support"}},
                "cross_seed_support": scored.get("cross_seed_support") or {},
                "selection_score": scored["score"],
                "firewall_clean": True,
            }
            if best is None or float(cand["selection_score"]) > float(best["selection_score"]):
                best = cand
        if best:
            out.append(best)
    out.sort(key=lambda r: float(r.get("selection_score", 0.0) or 0.0), reverse=True)
    return out[: max(1, int(top_k))]


def _scan_public_distance_candidates(
    store: TraceStore,
    cohort: Dict[str, Any],
    *,
    top_k: int,
    records: Optional[List[Dict[str, Any]]] = None,
    seed_candidates: Optional[List[Dict[str, Any]]] = None,
) -> List[Dict[str, Any]]:
    records = records if records is not None else _cohort_obs_records(store, cohort)
    obs_dim = 0
    for rec in records:
        x = rec.get("obs")
        if isinstance(x, np.ndarray):
            obs_dim = int(x.shape[1])
            break
    if obs_dim < 6 or obs_dim > 96:
        return []
    seed_dims = {
        int(i)
        for cand in (seed_candidates or [])
        for i in (cand.get("obs_indices") or [])
        if isinstance(i, (int, float)) or str(i).lstrip("-").isdigit()
    }
    starts_set = set()
    for dim in seed_dims:
        for start in (dim - 2, dim - 1, dim):
            if 0 <= start <= obs_dim - 3:
                starts_set.add(int(start))
    if obs_dim <= 64:
        starts_set.update(range(0, obs_dim - 2))
    # Fall back to a bounded stride scan only if scalar evidence is unavailable
    # on large observations.  Small robotics obs vectors can afford a full
    # terminal-distance sweep; this is what catches reach-style "arrive at the
    # target at episode end" objectives.
    if len(starts_set) < 2:
        stride = max(1, int((obs_dim - 2) / 24) or 1)
        starts_set = set(range(0, obs_dim - 2, stride))
    starts = sorted(starts_set)[:64]
    out: List[Dict[str, Any]] = []
    pair_strength: Dict[Tuple[int, int], float] = {}

    def _make_candidate(lhs: int, rhs: int, reducer: str) -> Optional[Dict[str, Any]]:
        raw_a, _ = _values_for_distance_records(records, "a", lhs, rhs, reducer, 1.0)
        raw_b, _ = _values_for_distance_records(records, "b", lhs, rhs, reducer, 1.0)
        if len(raw_a) < 2 or len(raw_b) < 2:
            return None
        # Successful traces often have smaller distances.  The sign is learned
        # from the cohort, never from env names/goals.
        sign = 1.0 if float(np.mean(raw_a)) >= float(np.mean(raw_b)) else -1.0
        a, psa = _values_for_distance_records(records, "a", lhs, rhs, reducer, sign)
        b, psb = _values_for_distance_records(records, "b", lhs, rhs, reducer, sign)
        scored = _score_candidate(a, b, psa, psb)
        if not scored:
            return None
        direction = "increase" if sign > 0 else "decrease"
        formula = _formula_for_distance(lhs, rhs, sign)
        return {
            "hypothesis_id": f"hyp.v5.dist_{lhs}_{rhs}.{reducer}.{direction}",
            "atom_id": f"v5.goal.dist_{lhs}_{rhs}.{reducer}.{direction}",
            "source": f"derived.distance(obs[{lhs}:{lhs+3}],obs[{rhs}:{rhs+3}])",
            "source_type": "derived",
            "relation_type": "distance",
            "formula": formula,
            "obs_indices": list(range(lhs, lhs + 3)) + list(range(rhs, rhs + 3)),
            "direction": direction,
            "reward_weight_sign": 1.0,
            "reducer": reducer,
            "kind": "progress",
            "semantic": (
                "V5 public derived high-vs-low held-out OMR candidate: "
                f"{direction} {reducer} distance(obs[{lhs}:{lhs+3}], obs[{rhs}:{rhs+3}])"
            ),
            "statement": (
                "higher held-out OMR traces separate from lower OMR traces by "
                f"{'larger' if sign > 0 else 'smaller'} {reducer} public distance "
                f"between obs[{lhs}:{lhs+3}] and obs[{rhs}:{rhs+3}]"
            ),
            "tier": "INFERRED_EMPIRICAL",
            "task_relevance": "task_primary",
            "allowed_for_m4": True,
            "controllability": "unknown",
            "evidence_sources": ["v5.heldout_omr_rank_cohort"],
            "risk_tags": ["v5_active_goal_candidate", "public_obs_only", "derived_distance"],
            "cohort_id": cohort.get("cohort_id"),
            "observational_effect": {k: v for k, v in scored.items() if k not in {"score", "cross_seed_support"}},
            "cross_seed_support": scored.get("cross_seed_support") or {},
            "selection_score": scored["score"],
            "firewall_clean": True,
        }

    pairs: List[Tuple[int, int]] = []
    for lhs in starts:
        for rhs in starts:
            if lhs >= rhs:
                continue
            # Skip heavily overlapping triplets; they are usually coordinate
            # aliases rather than relational geometry.
            if set(range(lhs, lhs + 3)) & set(range(rhs, rhs + 3)):
                continue
            pairs.append((lhs, rhs))
            cand = _make_candidate(lhs, rhs, "final")
            if cand:
                pair_strength[(lhs, rhs)] = float(cand.get("selection_score", 0.0) or 0.0)
                out.append(cand)
    extra_pairs = sorted(
        pairs,
        key=lambda p: float(pair_strength.get(p, 0.0)),
        reverse=True,
    )[: max(16, int(top_k) * 4)]
    for lhs, rhs in extra_pairs:
        for reducer in ("min", "mean"):
            cand = _make_candidate(lhs, rhs, reducer)
            if cand:
                out.append(cand)
    out.sort(key=lambda r: float(r.get("selection_score", 0.0) or 0.0), reverse=True)
    return out[: max(1, int(top_k))]


def rank_goal_candidates_from_cohort(
    store: TraceStore,
    cohort: Dict[str, Any],
    live_hypotheses: List[Dict[str, Any]],
    *,
    top_k: int = 12,
) -> List[Dict[str, Any]]:
    """Rank public obs hypotheses by high-vs-low OMR separation.

    The result is intentionally observational.  A caller may use it to build a
    controlled intervention, but it is not sufficient for a goal rewrite.
    """

    if not isinstance(cohort, dict) or not cohort.get("trace_ids_a") or not cohort.get("trace_ids_b"):
        return []
    out: List[Dict[str, Any]] = []
    seen = set()
    for h in live_hypotheses or []:
        atom = obs_goal_atom_from_payload(h)
        if not atom:
            continue
        dim = int(atom["obs_indices"][0])
        direction = atom["direction"]
        key = (dim, direction)
        if key in seen:
            continue
        seen.add(key)
        a, psa = _values_for_side(store, cohort.get("trace_ids_a") or [], dim, direction)
        b, psb = _values_for_side(store, cohort.get("trace_ids_b") or [], dim, direction)
        if len(a) < 2 or len(b) < 2:
            continue
        eff = cliffs_delta(a, b)
        ci = bootstrap_ci_mean_diff(a, b, paired=False)
        css = cross_seed_support(psa, psb)
        score = abs(float(eff or 0.0))
        if ci and (ci[0] > 0 or ci[1] < 0):
            score += 0.25
        score += 0.05 * float(css.get("n_agree", 0) or 0)
        out.append({
            **atom,
            "cohort_id": cohort.get("cohort_id"),
            "observational_effect": {
                "effect_size": eff,
                "confidence_interval": ci,
                "direction": "a_greater" if (eff or 0.0) > 0 else ("b_greater" if (eff or 0.0) < 0 else "tied"),
                "ci_excludes_zero": bool(ci and (ci[0] > 0 or ci[1] < 0)),
                "n_a": len(a),
                "n_b": len(b),
            },
            "cross_seed_support": css,
            "selection_score": score,
            "firewall_clean": True,
        })
    # Live M2 hypotheses are useful, but when the existing goal is wrong they
    # are precisely the narrow set we need to escape.  Scan the whole public
    # observation plane and simple public geometry as observational candidates;
    # promotion still requires a controlled interface race.
    scan_k = max(int(top_k), int(top_k) * 3)
    records = _cohort_obs_records(store, cohort)
    obs_scan = _scan_public_obs_candidates(store, cohort, top_k=scan_k, records=records)
    out.extend(obs_scan)
    out.extend(_scan_public_distance_candidates(
        store, cohort, top_k=scan_k, records=records, seed_candidates=obs_scan
    ))
    dedup: Dict[Tuple[Any, ...], Dict[str, Any]] = {}
    for cand in out:
        key = (
            cand.get("source_type"),
            tuple(cand.get("obs_indices") or []),
            cand.get("formula") or cand.get("source"),
            cand.get("direction"),
            cand.get("reducer"),
        )
        old = dedup.get(key)
        if old is None or float(cand.get("selection_score", 0.0) or 0.0) > float(old.get("selection_score", 0.0) or 0.0):
            dedup[key] = cand
    out = list(dedup.values())
    out.sort(key=lambda r: float(r.get("selection_score", 0.0) or 0.0), reverse=True)
    return out[: max(1, int(top_k))]


def novelty_intervention_request(store: TraceStore, *, reason: str) -> Dict[str, Any]:
    """Describe why V5 could not identify a goal and needs active exploration."""

    rows = store.iter_index()
    return {
        "schema_version": "v5_goal_feedback_request.v1",
        "kind": "novelty_reprobe",
        "reason": reason,
        "n_traces": len(rows),
        "firewall_clean": True,
        "requested_directives": ["M_EXPLORE"],
        "notes": [
            "no informative high-vs-low held-out OMR cohort is available",
            "route exploration-profile breadth to create a more separable cohort",
        ],
    }


==> anc/FARL/autorl/trajectory_evidence/hypothesis_ledger.py <==
"""V5 hypothesis ledger — evidence-maturity state machine (contract §5.4/5.5,
P2/P3 principles, §9.4 convergence discipline).

Key guarantees enforced HERE (not by convention):
  * a symptom creates/updates hypotheses, it never selects an actuator;
  * `supported` requires schemas.claim_can_support (matched cohort +
    family-admissible claim type + firewall-clean + cross-seed majority);
  * matched contradiction ⇒ `falsified`; test budget exceeded ⇒ `exhausted`;
  * anti-rediscovery: a hypothesis_id that was falsified/exhausted is never
    recreated under the same statement (and the content-addressed id makes a
    re-worded duplicate of the same statement collide deliberately);
  * S5 bridge: the 2026-06-11 breadth reward<->OMR anti-alignment gate becomes
    this plane's first claim producer — a K>=2 distinct-reward-family race IS
    a controlled intervention; K=1 evidence stays observational (suspected).
"""

from __future__ import annotations

import glob
import json
import os
from pathlib import Path
from typing import Any, Dict, List, Optional

from autorl.trajectory_evidence.schemas import (
    CLAIMS_FILE,
    LEDGER_FILE,
    STORE_DIR,
    claim_can_support,
    make_cohort_id,
    new_cohort,
    new_evidence_claim,
    new_hypothesis,
    transition_allowed,
    validate_claim,
    validate_hypothesis,
)


class HypothesisLedger:
    def __init__(self, run_dir: Path | str, config: Optional[Dict[str, Any]] = None):
        self.run_dir = Path(run_dir)
        self.config = dict(config or {})
        self.enabled = bool(self.config.get("enabled", False))
        self.root = self.run_dir / STORE_DIR
        from autorl.trajectory_evidence.schemas import (
            DEFAULT_MAX_TESTS_PER_HYPOTHESIS,
        )
        self.max_tests = int(self.config.get(
            "max_tests_per_hypothesis", DEFAULT_MAX_TESTS_PER_HYPOTHESIS))
        pid = os.getpid()
        self._ledger_shard = self.root / LEDGER_FILE.replace(".jsonl", f".{pid}.jsonl")
        self._claims_shard = self.root / CLAIMS_FILE.replace(".jsonl", f".{pid}.jsonl")
        self._hyps: Dict[str, Dict[str, Any]] = {}
        self._claims: Dict[str, Dict[str, Any]] = {}
        self._basis_index: Dict[str, str] = {}
        self._forbidden_basis: Dict[str, str] = {}
        if self.enabled:
            self._load()

    # ── persistence ──────────────────────────────────────────────────────
    def _load(self) -> None:
        for shard in sorted(glob.glob(str(self.root / "hypothesis_ledger.v1*.jsonl"))):
            for rec in _read_jsonl(shard):
                hid = rec.get("hypothesis_id")
                if hid:   # last record wins (append-only event log)
                    previous = self._hyps.get(hid) or {}
                    if int(rec.get("ledger_revision", 0)) < int(previous.get("ledger_revision", 0)):
                        continue
                    rec.setdefault("canonical_family", rec.get("family"))
                    rec.setdefault("basis_fingerprint", hid)
                    rec.setdefault("parent_hypothesis_ids", [])
                    rec.setdefault("next_best_test", {})
                    self._hyps[hid] = rec
                    basis = str(rec.get("basis_fingerprint") or "")
                    if basis:
                        self._basis_index[basis] = str(hid)
                        if rec.get("state") in {"falsified", "exhausted"}:
                            self._forbidden_basis[basis] = str(hid)
        for shard in sorted(glob.glob(str(self.root / "evidence_claims.v1*.jsonl"))):
            for rec in _read_jsonl(shard):
                cid = rec.get("claim_id")
                if cid:
                    self._claims[cid] = rec

    def _append_hyp(self, h: Dict[str, Any]) -> None:
        # PID shard names are not chronological (e.g. 1080000 sorts before
        # 956153). Preserve the newest state across process restarts.
        h = dict(h, ledger_revision=int((self._hyps.get(h["hypothesis_id"]) or {}).get("ledger_revision", 0)) + 1)
        self._hyps[h["hypothesis_id"]] = h
        basis = str(h.get("basis_fingerprint") or "")
        if basis:
            self._basis_index[basis] = str(h["hypothesis_id"])
            if h.get("state") in {"falsified", "exhausted"}:
                self._forbidden_basis[basis] = str(h["hypothesis_id"])
        _append_jsonl(self._ledger_shard, h)

    def attach_claim(self, claim: Dict[str, Any]) -> None:
        if not self.enabled:
            return
        validate_claim(claim)
        if claim["claim_id"] in self._claims:
            return
        self._claims[claim["claim_id"]] = claim
        _append_jsonl(self._claims_shard, claim)
        h = self._hyps.get(claim["hypothesis_id"])
        if h is not None and claim["claim_id"] not in h["evidence_claim_ids"]:
            h = dict(h)
            h["evidence_claim_ids"] = list(h["evidence_claim_ids"]) + [claim["claim_id"]]
            if claim["claim_type"] in ("counterfactual_replay",
                                       "controlled_intervention"):
                h["n_tests"] = int(h.get("n_tests", 0)) + 1
                h["last_tested_iter"] = claim.get("created_at_iter")
            self._append_hyp(h)

    # ── creation (anti-rediscovery) ──────────────────────────────────────
    def create(self, *, family: str, statement: str, challenged_slots: List[str],
               expected_trace_signatures: List[str],
               falsification_conditions: List[str],
               candidate_interventions: List[str], iter_: int,
               source: str = "symptom_adapter",
               stage_id: Optional[str] = None,
               parent_hypothesis_ids: Optional[List[str]] = None,
               predicted_effect: Optional[str] = None,
               basis_fingerprint: Optional[str] = None,
               next_best_test: Optional[Dict[str, Any]] = None,
               scope: Optional[Dict[str, Any]] = None,
               metadata: Optional[Dict[str, Any]] = None,
               hypothesis_id: Optional[str] = None) -> Optional[str]:
        if not self.enabled:
            return None
        h = new_hypothesis(
            family=family, statement=statement,
            challenged_slots=challenged_slots,
            expected_trace_signatures=expected_trace_signatures,
            falsification_conditions=falsification_conditions,
            candidate_interventions=candidate_interventions,
            created_at_iter=iter_, source=source,
            stage_id=stage_id,
            parent_hypothesis_ids=parent_hypothesis_ids,
            predicted_effect=predicted_effect,
            basis_fingerprint=basis_fingerprint,
            next_best_test=next_best_test,
            scope=scope,
            metadata=metadata,
            hypothesis_id=hypothesis_id)
        hid = h["hypothesis_id"]
        basis = str(h.get("basis_fingerprint") or "")
        if basis and basis in self._basis_index:
            # Basis identity is stronger than wording identity.  A rephrased
            # claim over the same executable basis reuses the original record;
            # terminal bases can therefore never be silently rediscovered.
            return self._basis_index[basis]
        existing = self._hyps.get(hid)
        if existing is not None:
            # §9.4: exhausted/falsified hypotheses stay dead; live ones are
            # not reset by re-observation of the same symptom.
            return hid
        validate_hypothesis(h)
        self._append_hyp(h)
        return hid

    def ingest_structured_hypotheses(
        self,
        hypotheses: List[Dict[str, Any]],
        *,
        iter_: int,
        source: str,
    ) -> List[str]:
        """Ingest M2/M4 scientific objects without weakening ledger authority."""
        if not self.enabled:
            return []
        out: List[str] = []
        for row in hypotheses or []:
            if not isinstance(row, dict):
                continue
            family = str(row.get("family") or "grounding")
            statement = str(row.get("claim") or row.get("statement") or "").strip()
            falsifier = row.get("falsification_conditions")
            if not falsifier and row.get("falsification_condition"):
                falsifier = [row.get("falsification_condition")]
            falsifier = [str(x) for x in (falsifier or []) if str(x)]
            if not statement or not falsifier:
                continue
            changed = row.get("challenged_slots") or [
                {
                    "grounding": "reward",
                    "representation": "obs_schema",
                    "reward": "reward",
                    "exploration": "exploration",
                    "algorithm": "algo",
                    "budget": "budget",
                }.get(family, family)
            ]
            next_test = dict(row.get("next_best_test") or {})
            if not next_test:
                next_test = {
                    "kind": f"test_{family}_hypothesis",
                    "changed_axis": str(changed[0] if changed else family),
                    "expected_information_gain": float(
                        (row.get("event") or {}).get("oracle_contrast", 0.5) or 0.5
                    ),
                }
            hid = self.create(
                family=family,
                statement=statement,
                challenged_slots=[str(x) for x in changed if str(x)],
                expected_trace_signatures=[str(x) for x in (
                    row.get("expected_trace_signatures")
                    or [row.get("predicted_effect") or "predicted held-out effect is observed"]
                ) if str(x)],
                falsification_conditions=falsifier,
                candidate_interventions=[str(x) for x in (
                    row.get("candidate_interventions")
                    or [next_test.get("kind")]
                ) if str(x)],
                iter_=iter_,
                source=source,
                stage_id=(
                    row.get("stage_id")
                    or next(iter(row.get("stage_ids") or []), None)
                ),
                parent_hypothesis_ids=row.get("parent_hypothesis_ids"),
                predicted_effect=row.get("predicted_effect"),
                basis_fingerprint=row.get("basis_fingerprint"),
                next_best_test=next_test,
                scope=row.get("scope"),
                metadata={
                    "source_payload": row,
                    "label_permission": row.get("label_permission"),
                    "reward_input_permission": row.get("reward_input_permission"),
                },
                hypothesis_id=row.get("hypothesis_id"),
            )
            if hid and hid not in out:
                out.append(hid)
        return out

    def mark_testing(
        self,
        hypothesis_ids: List[str],
        *,
        iter_: int,
        intervention_id: Optional[str] = None,
    ) -> List[str]:
        moved: List[str] = []
        for hid in hypothesis_ids or []:
            h = self._hyps.get(str(hid))
            if not isinstance(h, dict) or h.get("state") in {"falsified", "exhausted"}:
                continue
            if h.get("state") == "testing":
                moved.append(str(hid))
                continue
            if not transition_allowed(str(h.get("state")), "testing"):
                continue
            updated = dict(h)
            updated["maturity_state_before_test"] = str(h.get("state") or "proposed")
            updated["state"] = "testing"
            updated["last_tested_iter"] = int(iter_)
            history = list(updated.get("state_history") or [])
            history.append({
                "state": "testing",
                "iter": int(iter_),
                "reason": "selected_for_discriminating_experiment",
                "intervention_id": intervention_id,
            })
            updated["state_history"] = history
            self._append_hyp(updated)
            moved.append(str(hid))
        return moved

    def reconcile_testing(self, *, executed_ids: List[str], pending_ids: List[str], iter_: int) -> List[str]:
        """Undo legacy planning-only 'testing' markers without erasing evidence.

        A matched assignment/result or an admitted live request owns testing.
        Merely writing an intervention proposal does not. Historical claims and
        test counts are preserved; this is execution bookkeeping, not demotion.
        """
        executed, pending = set(executed_ids), set(pending_ids)
        self.mark_testing(list(executed), iter_=iter_)
        released = []
        for hid, row in list(self._hyps.items()):
            if (row.get("state") != "testing" or hid in executed | pending
                    or int(row.get("n_tests", 0)) != 0):
                continue
            history = list(row.get("state_history") or [])
            last_test = next((x for x in reversed(history) if x.get("state") == "testing"), {})
            if last_test.get("reason") != "selected_for_discriminating_experiment":
                continue
            prior = row.get("maturity_state_before_test") or "proposed"
            if prior not in {"proposed", "suspected", "supported", "weakened", "inconclusive"}:
                continue
            updated = dict(row, state=prior)
            updated["state_history"] = history + [{"state": prior, "iter": iter_,
                "reason": "unexecuted_proposal_returns_to_prior_maturity",
                "intervention_id": last_test.get("intervention_id"),
                "scientific_outcome": "not_tested"}]
            self._append_hyp(updated)
            released.append(hid)
        return released

    def mark_dormant(
        self,
        hypothesis_ids: List[str],
        *,
        iter_: int,
        reason: str,
    ) -> List[str]:
        """Preserve advisory hypotheses while removing their routing authority."""
        moved: List[str] = []
        for hid in hypothesis_ids or []:
            h = self._hyps.get(str(hid))
            if not isinstance(h, dict):
                continue
            state = str(h.get("state") or "")
            if state == "dormant":
                moved.append(str(hid))
                continue
            if not transition_allowed(state, "dormant"):
                continue
            updated = dict(h)
            updated["state"] = "dormant"
            history = list(updated.get("state_history") or [])
            history.append({
                "state": "dormant",
                "iter": int(iter_),
                "reason": str(reason),
            })
            updated["state_history"] = history
            updated["routing_authority"] = False
            self._append_hyp(updated)
            moved.append(str(hid))
        return moved

    def forbidden_basis_fingerprints(self) -> List[str]:
        from autorl.core_ablation import arm
        if arm(run_dir=self.run_dir) == "A2":
            return []
        return sorted(self._forbidden_basis)

    # ── M2 goal hypothesis ingestion ─────────────────────────────────────
    def ingest_m2_goal_hypothesis_set(self, ghs: Dict[str, Any],
                                      iter_: int, *, dormant: bool = False) -> List[str]:
        if not self.enabled or not isinstance(ghs, dict):
            return []
        out: List[str] = []
        hyps = (ghs.get("hypotheses") or ghs.get("goal_hypotheses")
                or ghs.get("hypothesis_set") or [])
        for i, gh in enumerate(hyps if isinstance(hyps, list) else []):
            stmt = (gh.get("claim") or gh.get("statement") or gh.get("description")
                    or json.dumps(gh, sort_keys=True)[:200])
            hid = self.create(
                family="goal", statement=str(stmt),
                challenged_slots=["goal"],
                expected_trace_signatures=[
                    "high-scalar traces separate from low-scalar traces on the "
                    "hypothesized atoms/events"],
                falsification_conditions=[
                    "counterexample trajectories satisfy the hypothesis while "
                    "failing held-out OMR (or vice versa)",
                    "hypothesized event is not action-controllable"],
                candidate_interventions=["alternative goal/stage interface race"],
                iter_=iter_, source="m2_goal_hypothesis_set")
            if hid:
                h = dict(self._hyps[hid])
                h.setdefault("m2_payload", gh)
                h["identifiability"] = ghs.get("identifiability")
                self._append_hyp(h)
                out.append(hid)
        if dormant and out:
            self.mark_dormant(
                out,
                iter_=iter_,
                reason="trusted_stage_frontier_requires_stage_conditioned_child",
            )
        return out

    def ingest_iteration_capsule(self, capsule: Dict[str, Any],
                                 iter_: int) -> List[str]:
        """Attach compact iteration evidence to the existing V5 state machine.

        A capsule may propose/suspect a reward lesson, but it cannot promote
        one. Promotion still requires the normal matched-cohort claim gate.
        """
        if not self.enabled or not isinstance(capsule, dict):
            return []
        alignment = ((capsule.get("outcome") or {}).get("alignment") or {})
        if alignment.get("value") != "ANTIALIGNED":
            return []
        statement = (
            "optimizing the rebuilt reward does not improve the held-out "
            "outcome (portfolio-level anti-alignment)"
        )
        hid = self.create(
            family="reward",
            statement=statement,
            challenged_slots=["reward"],
            expected_trace_signatures=[
                "training reward rises while held-out OMR stays flat or declines"
            ],
            falsification_conditions=[
                "a matched reward-family intervention improves held-out OMR"
            ],
            candidate_interventions=["distinct reward-family race"],
            iter_=iter_,
            source="iteration_capsule",
        )
        if not hid:
            return []
        h = dict(self._hyps[hid])
        h["source_regime"] = capsule.get("source_regime")
        h["firewall_clean"] = bool(capsule.get("firewall_clean", False))
        h["scope"] = {
            "regime": capsule.get("source_regime"),
            "obs_schema_id": (capsule.get("stack") or {}).get("obs_schema_id"),
            "reward_id": (capsule.get("stack") or {}).get("reward_id"),
        }
        refs = list(h.get("artifact_refs") or [])
        for ref in capsule.get("evidence_refs") or []:
            evidence_id = ref.get("evidence_id") if isinstance(ref, dict) else ref
            if evidence_id and evidence_id not in refs:
                refs.append(evidence_id)
        h["artifact_refs"] = refs
        self._append_hyp(h)
        return [hid]

    # ── symptom adapters over EXISTING artifacts ─────────────────────────
    def adapt_symptoms(self, state_like: Any, iter_: int) -> List[str]:
        """Convert legacy summaries in pipeline_memory into hypotheses+claims.
        Never routes anything; output is ledger material only."""
        if not self.enabled:
            return []
        created: List[str] = []
        mem = getattr(state_like, "pipeline_memory", None)
        mem = mem if isinstance(mem, dict) else {}

        # 1) reward<->OMR anti-alignment (S5 bridge)
        asha = mem.get("last_breadth_portfolio_asha") or {}
        if asha.get("portfolio_reward_omr_antialigned"):
            hid = self.create(
                family="reward",
                statement=("optimizing the rebuilt reward does not improve the "
                           "held-out outcome (portfolio-level anti-alignment)"),
                challenged_slots=["reward"],
                expected_trace_signatures=[
                    "training reward rises while held-out OMR stays flat or declines"],
                falsification_conditions=[
                    "a reward family whose optimization improves held-out OMR exists"],
                candidate_interventions=["distinct reward-family race"],
                iter_=iter_, source="breadth_asha_antialignment_gate")
            if hid:
                created.append(hid)
                self._attach_antialignment_claim(hid, asha, iter_)

        # 2) stage bottleneck symptom
        stage_ev = mem.get("last_stage_activation_evidence") or {}
        stuck = (stage_ev.get("stuck_at_stage")
                 or (getattr(getattr(state_like, "latest_diagnosis", None),
                             "stuck_at_stage", None)))
        if stuck:
            hid = self.create(
                family="stage",
                statement=(f"traces repeatedly reach stage '{stuck}' but not "
                           f"its predicted successor"),
                challenged_slots=["reward", "stage"],
                expected_trace_signatures=[
                    f"stage '{stuck}' activates while successor stages never do"],
                falsification_conditions=[
                    "an alternate stage graph or stage-aware reward reaches the successor"],
                candidate_interventions=["alternate stage graph intervention",
                                         "stage-aware reward intervention"],
                iter_=iter_, source="stage_activation_evidence")
            if hid:
                created.append(hid)

        # 3) exploration symptom (entropy/coverage telemetry — symptom ONLY)
        diag = getattr(state_like, "latest_diagnosis", None)
        feats = getattr(diag, "features", None) if diag is not None else None
        entropy_collapsed = bool(getattr(feats, "entropy_collapsed", False))
        if entropy_collapsed:
            hid = self.create(
                family="exploration",
                statement=("relevant states/events are not being visited "
                           "(entropy/coverage collapse symptom)"),
                challenged_slots=["exploration"],
                expected_trace_signatures=["low action entropy, low state coverage"],
                falsification_conditions=[
                    "an exploration-only intervention does not increase "
                    "coverage/events or later held-out OMR"],
                candidate_interventions=["exploration-profile race"],
                iter_=iter_, source="diagnostics_features")
            if hid:
                created.append(hid)
        return created

    def _attach_antialignment_claim(self, hid: str, asha: Dict[str, Any],
                                    iter_: int) -> None:
        """S5: K>=2 distinct completed reward families ⇒ the breadth race is a
        controlled intervention (supported-eligible). K=1 ⇒ observational."""
        decisions = [d for d in (asha.get("decisions") or [])
                     if isinstance(d, dict)]
        flagged = [d for d in decisions
                   if str(d.get("reason", "")).startswith("reward_omr_antialigned")]
        completed = [d for d in decisions if d.get("completed_min_rung")]
        # ONLY explicitly-declared reward families count toward the K>=2 race
        # test — a genome without stack.reward_id must never masquerade as a
        # distinct family via its genome_id (adversarial-review fix 2026-06-12).
        reward_ids = {str((d.get("stack") or {}).get("reward_id"))
                      for d in completed
                      if (d.get("stack") or {}).get("reward_id")}
        match_violations: List[str] = []
        for key in (
            "obs_schema_id", "algo_id", "exploration_id", "budget_id"
        ):
            values = {
                str((d.get("stack") or {}).get(key))
                for d in completed if (d.get("stack") or {}).get(key)
            }
            if len(values) > 1:
                match_violations.append(f"unmatched_{key}")
        race = (len(reward_ids) >= 2
                and bool(flagged)
                and all(d.get("completed_min_rung") for d in flagged)
                and not match_violations)
        # per-genome sign evidence: training up while omr non-positive
        per_seed = {}
        n_agree = 0
        for d in flagged:
            gid = str(d.get("genome_id"))
            scores = [s for s in (d.get("scores") or [])
                      if isinstance(s, (int, float))]
            omr_nonpos = bool(scores) and max(scores) <= 1e-6
            per_seed[gid] = 1 if omr_nonpos else -1
            n_agree += 1 if omr_nonpos else 0
        cohort_ids: List[str] = []
        if race:
            # The breadth race genuinely executed: distinct explicit reward
            # stacks, same rung, same OMR evaluation contract. Member refs are
            # TRIAL/GENOME ids (not stored trace files) — declared openly via
            # synthetic_trace_refs so auditors and loaders know not to resolve
            # them against the episode store (adversarial-review fix).
            cohort = new_cohort(
                kind="genome_a_vs_genome_b",
                trace_ids_a=[f"trial.{t}" for d in flagged
                             for t in (d.get("trial_ids") or [])],
                trace_ids_b=[f"genome.{g}" for g in sorted(reward_ids)],
                matching_policy={
                    "source": "breadth_asha_race",
                    "synthetic_trace_refs": True,
                    "distinct_explicit_reward_families": len(reward_ids),
                    "n_flagged_completed_min_rung": len(flagged),
                    "non_reward_axes_matched": True,
                    "evidence": ("V4.2 breadth executor ran distinct reward "
                                 "stacks at the same rung under the same "
                                 "held-out OMR contract"),
                },
                matched=True, match_violations=[], created_at_iter=iter_)
            self._race_cohorts = getattr(self, "_race_cohorts", {})
            self._race_cohorts[cohort["cohort_id"]] = cohort
            cohort_ids = [cohort["cohort_id"]]
        claim = new_evidence_claim(
            hypothesis_id=hid,
            claim_type=("controlled_intervention" if race else "observational"),
            prediction=("across distinct reward families, policies that "
                        "optimize their rebuilt reward fail to improve "
                        "held-out OMR"),
            observed_effect={
                "antialigned_genomes": asha.get("reward_omr_antialigned_genomes"),
                "n_distinct_reward_families": len(reward_ids),
                "match_violations": match_violations,
                "winner_withheld": asha.get("winner_genome_id") is None},
            cohort_ids=cohort_ids, effect_size=None, confidence_interval=None,
            cross_seed_support={"n_seeds": len(per_seed), "n_agree": n_agree,
                                "paired": True, "per_seed_sign": per_seed},
            firewall_clean=True, status="supports", discovery_only=False,
            artifact_refs=["pipeline_memory.last_breadth_portfolio_asha"],
            created_at_iter=iter_)
        self.attach_claim(claim)

    # ── state machine ────────────────────────────────────────────────────
    def update_states(self, cohorts_by_id: Dict[str, Dict[str, Any]]
                      ) -> List[Dict[str, Any]]:
        if not self.enabled:
            return []
        cohorts = dict(cohorts_by_id or {})
        cohorts.update(getattr(self, "_race_cohorts", {}))
        changed: List[Dict[str, Any]] = []
        for hid, h in list(self._hyps.items()):
            state = h["state"]
            if state in ("falsified", "exhausted", "dormant"):
                continue
            claims = [self._claims[c] for c in h.get("evidence_claim_ids", [])
                      if c in self._claims]
            new_state, reason, cid = self._decide(h, claims, cohorts)
            if not new_state or new_state == state:
                continue
            it = (claims[-1]["created_at_iter"] if claims
                  else h.get("created_at_iter", 0))
            # A matched intervention claim on a still-`proposed` hypothesis
            # legitimately skips the observational rung — cascade through
            # `suspected` so the maturity ladder stays auditable.
            path = ([("suspected", "auto_cascade_via_supporting_claim"),
                     (new_state, reason)]
                    if (state == "proposed" and new_state == "supported")
                    else [(new_state, reason)])
            cur = state
            h = dict(h)
            hist = list(h["state_history"])
            moved = False
            for target, why in path:
                if not transition_allowed(cur, target):
                    break
                hist.append({"state": target, "iter": it, "reason": why,
                             "claim_id": cid})
                cur = target
                moved = True
            if moved and cur != state:
                h["state"] = cur
                h["state_history"] = hist
                self._append_hyp(h)
                changed.append(h)
        return changed

    def _decide(self, h, claims, cohorts):
        # matched contradiction wins first (falsification primacy)
        for c in claims:
            if c["status"] != "contradicts":
                continue
            if c["claim_type"] == "observational":
                continue
            chs = [cohorts.get(cid) for cid in (c.get("cohort_ids") or [])]
            matched = all(ch and ch.get("matched") for ch in chs) if chs else True
            if matched and c.get("firewall_clean"):
                return "falsified", f"matched_{c['claim_type']}_contradiction", c["claim_id"]
        if h.get("state") == "supported" and any(
            c.get("status") == "contradicts" for c in claims
        ):
            cid = next(
                c.get("claim_id") for c in claims
                if c.get("status") == "contradicts"
            )
            return "weakened", "non_decisive_contradicting_evidence", cid
        for c in claims:
            ok, _reasons = claim_can_support(h, c, cohorts)
            if ok:
                return "supported", "claim_can_support_gate_passed", c["claim_id"]
        if int(h.get("n_tests", 0)) >= self.max_tests:
            return "exhausted", f"test_budget_{self.max_tests}_exceeded", None
        if h.get("state") == "testing":
            inconclusive = next(
                (
                    c for c in reversed(claims)
                    if c.get("status") == "inconclusive"
                    and c.get("claim_type") in {
                        "controlled_intervention", "counterfactual_replay", "invariant",
                    }
                ),
                None,
            )
            if inconclusive is not None:
                return "inconclusive", "executed_test_was_inconclusive", inconclusive.get("claim_id")
        if any(c["status"] == "supports" for c in claims):
            if h["state"] in {"proposed", "testing"}:
                return "suspected", "observational_support", next(
                    c["claim_id"] for c in claims if c["status"] == "supports")
        return None, None, None

    # ── views ────────────────────────────────────────────────────────────
    def live(self) -> List[Dict[str, Any]]:
        return [h for h in self._hyps.values()
                if h["state"] in ("proposed", "suspected", "testing",
                                  "supported", "weakened", "inconclusive")]

    def get(self, hid: str) -> Optional[Dict[str, Any]]:
        return self._hyps.get(hid)

    def claims_for(self, hid: str) -> List[Dict[str, Any]]:
        h = self._hyps.get(hid) or {}
        return [self._claims[c] for c in h.get("evidence_claim_ids", [])
                if c in self._claims]

    def snapshot(self) -> Dict[str, Any]:
        by_state: Dict[str, int] = {}
        for h in self._hyps.values():
            by_state[h["state"]] = by_state.get(h["state"], 0) + 1
        return {
            "n_hypotheses": len(self._hyps),
            "by_state": by_state,
            "live": [{"hypothesis_id": h["hypothesis_id"], "family": h["family"],
                      "canonical_family": h.get("canonical_family", h["family"]),
                      "state": h["state"], "statement": h["statement"][:160],
                      "stage_id": h.get("stage_id"),
                      "basis_fingerprint": h.get("basis_fingerprint"),
                      "next_best_test": h.get("next_best_test") or {},
                      "parent_hypothesis_ids": h.get("parent_hypothesis_ids") or [],
                      "n_claims": len(h.get("evidence_claim_ids", []))}
                     for h in self.live()],
            "supported": [h["hypothesis_id"] for h in self._hyps.values()
                          if h["state"] == "supported" or (
                              h["state"] == "testing"
                              and h.get("maturity_state_before_test") == "supported"
                          )],
            "falsified": [h["hypothesis_id"] for h in self._hyps.values()
                          if h["state"] == "falsified"],
            "exhausted": [h["hypothesis_id"] for h in self._hyps.values()
                          if h["state"] == "exhausted"],
            "weakened": [h["hypothesis_id"] for h in self._hyps.values()
                         if h["state"] == "weakened"],
            "testing": [h["hypothesis_id"] for h in self._hyps.values()
                        if h["state"] == "testing"],
            "forbidden_basis_fingerprints": self.forbidden_basis_fingerprints(),
        }


def _read_jsonl(path: str) -> List[Dict[str, Any]]:
    out: List[Dict[str, Any]] = []
    try:
        for line in Path(path).read_text(encoding="utf-8").splitlines():
            line = line.strip()
            if not line:
                continue
            try:
                out.append(json.loads(line))
            except Exception:
                continue
    except OSError:
        pass
    return out


def _append_jsonl(path: Path, rec: Dict[str, Any]) -> None:
    try:
        path.parent.mkdir(parents=True, exist_ok=True)
        with path.open("a", encoding="utf-8") as fh:
            fh.write(json.dumps(rec, default=str) + "\n")
    except Exception:
        pass


==> anc/FARL/autorl/trajectory_evidence/intervention_planner.py <==
"""V5 active intervention planner (contract §9).

From fault routing to experiment selection: given the LIVE hypothesis set,
select the admissible single-slot intervention that discriminates the most
uncertain live hypotheses at the lowest cost — never a fixed fault-priority
table for semantic repairs.
"""

from __future__ import annotations

from typing import Any, Dict, List, Optional

import json
import os
from pathlib import Path

from autorl.trajectory_evidence.schemas import (
    INTERVENTIONS_FILE,
    STORE_DIR,
    new_evidence_claim,
    new_intervention_plan,
)


def record_intervention(run_dir: Path | str, plan: Dict[str, Any],
                        origin: str = "planned_next") -> None:
    """Persist an intervention plan to interventions.v1.<pid>.jsonl (§15
    required artifact). Append-only pid shard, crash-tolerant; never raises."""
    if not isinstance(plan, dict) or not plan.get("intervention_id"):
        return
    try:
        shard = (Path(run_dir) / STORE_DIR / INTERVENTIONS_FILE.replace(
            ".jsonl", f".{os.getpid()}.jsonl"))
        shard.parent.mkdir(parents=True, exist_ok=True)
        with shard.open("a", encoding="utf-8") as fh:
            fh.write(json.dumps({**plan, "origin": origin}, default=str) + "\n")
    except Exception:
        pass

# Generic intervention library — contract §9.2 verbatim, domain-neutral.
INTERVENTION_LIBRARY: List[Dict[str, Any]] = [
    {"kind": "reward_term_ablation", "changed_slot": "reward",
     "families": ["reward", "stage", "grounding"],
     "answers": "which term induces the behavior", "cost_rank": 2},
    {"kind": "distinct_reward_family_race", "changed_slot": "reward",
     "families": ["reward", "goal"],
     "answers": "reward alignment versus representation dependency", "cost_rank": 4},
    {"kind": "obs_atom_mask_restore_add", "changed_slot": "obs_schema",
     "families": ["observation", "representation"],
     "answers": "representation importance/insufficiency", "cost_rank": 3},
    {"kind": "exploration_profile_race", "changed_slot": "exploration",
     "families": ["exploration"],
     "answers": "coverage failure versus reward failure", "cost_rank": 3},
    {"kind": "algorithm_family_race", "changed_slot": "algorithm",
     "families": ["algorithm", "optimizer"],
     "answers": "optimizer dynamics versus interface", "cost_rank": 4},
    {"kind": "hpo_matched_race", "changed_slot": "hparams",
     "families": ["optimizer"],
     "answers": "optimizer pathology versus reward", "cost_rank": 3},
    {"kind": "budget_extension", "changed_slot": "budget",
     "families": ["budget"],
     "answers": "right-censoring versus plateau", "cost_rank": 1},
    {"kind": "reset_state_action_perturbation", "changed_slot": "action_probe",
     "families": ["environment", "goal"],
     "answers": "causal controllability", "cost_rank": 1},
    {"kind": "alternative_goal_stage_interface", "changed_slot": "goal_interface",
     "families": ["goal", "stage"],
     "answers": "goal/stage mismatch", "cost_rank": 5,
     "coupling": "M2B+M4 under coupling contract"},
    {"kind": "adapter_replay_reproduction", "changed_slot": "environment_adapter",
     "families": ["environment"],
     "answers": "API or dynamics inconsistency", "cost_rank": 2},
]

_PREDICTION_TEMPLATES = {
    "grounding": "if this hypothesis is true, the public event predicts the trusted stage label and its reward arm improves that stage OMR",
    "representation": "if this hypothesis is true, the representation-only arm improves stage evidence under the same reward and budget",
    "reward": "if this hypothesis is true, the changed-reward arm improves held-out OMR while the control does not",
    "goal": "if this hypothesis is true, the alternative-interface arm separates on held-out OMR",
    "observation": "if this hypothesis is true, restoring/adding the atom changes learning and held-out OMR",
    "stage": "if this hypothesis is true, the alternate stage structure reaches the successor stage",
    "exploration": "if this hypothesis is true, the exploration-only arm increases coverage/events first, then held-out OMR",
    "optimizer": "if this hypothesis is true, the matched HPO/algo arm learns under the SAME interface",
    "algorithm": "if this hypothesis is true, the alternate algorithm changes learning under matched interface/budget",
    "budget": "if this hypothesis is true, the same-genome extension continues improving beyond uncertainty",
    "environment": "if this hypothesis is true, the reproduced transition mismatch persists deterministically",
    "evaluator": "invariant audit resolves this without a semantic experiment",
}


def plan_next(ledger_live: List[Dict[str, Any]], *, resources: Dict[str, Any],
              iter_: int) -> Optional[Dict[str, Any]]:
    """§9.3 selection: (1) max #live hypotheses with differing predicted
    outcomes; (2) fewest changed slots (library is single-slot by design, the
    coupled goal-interface row ranks last via cost); (3) lowest measured cost;
    slow-bloomer and firewall guards applied."""
    live = [h for h in (ledger_live or [])
            if h.get("state") in ("proposed", "suspected", "weakened", "inconclusive")]
    if not live:
        return None
    protected_families = set()
    if resources.get("all_genomes_below_min_rung"):
        # V4.2 slow-bloomer rule: don't burn slots racing interfaces that have
        # not reached their minimum trainable rung — budget probes still allowed
        protected_families = {"reward", "goal", "algorithm", "optimizer",
                              "exploration", "observation", "stage",
                              "grounding", "representation"}
    prefer_goal_interface = bool(resources.get("goal_feedback_candidates"))
    allowed_changed_slots = {
        str(value)
        for value in (resources.get("allowed_changed_slots") or [])
        if str(value)
    }
    best = None
    for item in INTERVENTION_LIBRARY:
        if (
            allowed_changed_slots
            and str(item.get("changed_slot") or "") not in allowed_changed_slots
        ):
            continue
        fams = set(item["families"])
        targets = [h for h in live if h["family"] in fams]
        if not targets:
            continue
        if prefer_goal_interface and any(h.get("family") == "goal" for h in targets):
            # A high-vs-low held-out-OMR cohort has already produced concrete
            # public-observation goal candidates. At that point the useful next
            # test is the controlled M2B+M4 interface race, not a cheaper generic
            # action perturbation. The route still remains evidence-gated: the
            # observational cohort cannot promote a goal hypothesis by itself.
            if item.get("kind") == "reset_state_action_perturbation":
                continue
        if fams & protected_families and not (fams - protected_families):
            continue
        bonus = 100 if (
            prefer_goal_interface and item.get("kind") == "alternative_goal_stage_interface"
        ) else 0
        information_gain = sum(
            float((h.get("next_best_test") or {}).get(
                "expected_information_gain", 1.0
            ) or 1.0)
            for h in targets
        )
        score = (information_gain + bonus, len(targets), -item.get("cost_rank", 5))
        if best is None or score > best[0]:
            best = (score, item, targets)
    if best is None:
        return None
    _, item, targets = best
    predicted = {h["hypothesis_id"]: _PREDICTION_TEMPLATES.get(
        h["family"], "differs from control") for h in targets}
    plan = new_intervention_plan(
        competing_hypotheses=[h["hypothesis_id"] for h in targets],
        changed_slots=[item["changed_slot"]],
        frozen_slots=sorted({"reward", "obs_schema", "algorithm", "exploration",
                             "hparams", "budget"} - {item["changed_slot"]}),
        matched_seed_policy={"seeds": "copy_control", "paired": True},
        budget_tier=str(resources.get("budget_tier", "min_trainable_rung")),
        predicted_outcomes_by_hypothesis=predicted,
        expected_information_gain=float(sum(
            float((h.get("next_best_test") or {}).get(
                "expected_information_gain", 1.0
            ) or 1.0)
            for h in targets
        )),
        estimated_cost={"cost_rank": item.get("cost_rank", 5),
                        "slots": 1},
        selected_because=(f"{item['kind']} discriminates {len(targets)} live "
                          f"hypotheses with one changed slot "
                          f"({item['answers']})"),
        created_at_iter=iter_)
    plan["kind"] = item["kind"]
    return plan


_FAMILY_REPAIR_SLOT = {
    "grounding": "reward", "representation": "obs_schema",
    "reward": "reward", "goal": "goal_interface", "observation": "obs_schema",
    "stage": "reward", "exploration": "exploration", "optimizer": "hparams",
    "algorithm": "algorithm", "budget": "budget",
    "environment": "environment_adapter",
}


def plan_repair(hypothesis: Dict[str, Any], *, iter_: int) -> Optional[Dict[str, Any]]:
    """§9.4: a SUPPORTED hypothesis may route exactly one corresponding repair.
    The repair is itself an intervention plan — its outcome is audited
    (audit_outcome) and a failed predicted repair demotes the hypothesis."""
    if hypothesis.get("state") != "supported":
        return None
    fam = hypothesis.get("family")
    slot = _FAMILY_REPAIR_SLOT.get(fam)
    if slot is None:
        return None
    hid = hypothesis["hypothesis_id"]
    plan = new_intervention_plan(
        competing_hypotheses=[hid],
        changed_slots=[slot],
        frozen_slots=sorted({"reward", "obs_schema", "algorithm", "exploration",
                             "hparams", "budget"} - {slot}),
        matched_seed_policy={"seeds": "copy_control", "paired": True},
        budget_tier="min_trainable_rung",
        predicted_outcomes_by_hypothesis={
            hid: _PREDICTION_TEMPLATES.get(fam, "repair improves held-out OMR")},
        expected_information_gain=1.0,
        estimated_cost={"cost_rank": 4, "slots": 1},
        selected_because=(f"supported {fam} hypothesis routes one repair on "
                          f"slot '{slot}' (§9.4); outcome will be audited"),
        created_at_iter=iter_)
    plan["kind"] = f"repair_{fam}"
    return plan


def to_breadth_request(plan: Dict[str, Any], base_stack: Dict[str, Any]
                       ) -> Dict[str, Any]:
    """Matched-seed intervention genome request for the V4.2 breadth seams
    (build_candidate_genomes / assign_genome_for_trial)."""
    slot = (plan.get("changed_slots") or ["reward"])[0]
    slot_to_stack_key = {
        "reward": "reward_id", "obs_schema": "obs_schema_id",
        "algorithm": "algo_id", "exploration": "exploration_id",
    }
    overrides = {}
    key = slot_to_stack_key.get(slot)
    if key:
        overrides[key] = f"intervention.{plan['kind']}.{plan['intervention_id'][-8:]}"
    return {
        "schema_version": "breadth_portfolio_intervention_request.v1",
        "intervention_id": plan["intervention_id"],
        "kind": plan.get("kind"),
        "changed_slots": plan["changed_slots"],
        "stack_overrides": overrides,
        "control_stack": dict(base_stack or {}),
        "matched_seed_policy": plan["matched_seed_policy"],
        "predicted_outcomes_by_hypothesis":
            plan["predicted_outcomes_by_hypothesis"],
    }


def audit_outcome(plan: Dict[str, Any], observed: Dict[str, Any]
                  ) -> Dict[str, Any]:
    """Expected-vs-observed effect audit (§9.4). `observed` carries at least
    {hypothesis_id, effect_size, ci_excludes_zero, direction, cohort_id,
    cross_seed_support, iter}. A failed predicted repair/effect contradicts the
    hypothesis (demotion happens in the ledger state machine)."""
    hid = observed.get("hypothesis_id")
    predicted = (plan.get("predicted_outcomes_by_hypothesis") or {}).get(hid, "")
    effect = observed.get("effect_size")
    improved = bool(observed.get("direction") == "a_greater"
                    and observed.get("ci_excludes_zero"))
    status = "supports" if improved else (
        "contradicts" if observed.get("ci_excludes_zero") or
        (effect is not None and effect <= 0) else "inconclusive")
    plan["execution_audit"] = {
        "executed": True,
        "observed_effects": {hid: {"effect_size": effect,
                                   "direction": observed.get("direction"),
                                   "ci_excludes_zero": observed.get("ci_excludes_zero")}},
        "expected_vs_observed": {"predicted": predicted, "matched": improved},
    }
    return new_evidence_claim(
        hypothesis_id=str(hid),
        claim_type="controlled_intervention",
        prediction=predicted or "intervention arm separates from control",
        observed_effect=plan["execution_audit"]["observed_effects"][hid],
        cohort_ids=[observed["cohort_id"]] if observed.get("cohort_id") else [],
        effect_size=effect,
        confidence_interval=observed.get("confidence_interval"),
        cross_seed_support=observed.get("cross_seed_support") or {},
        firewall_clean=bool(observed.get("firewall_clean", True)),
        status=status, discovery_only=False,
        artifact_refs=[plan["intervention_id"]],
        created_at_iter=int(observed.get("iter", 0)))


==> anc/FARL/autorl/trajectory_evidence/llm_evidence.py <==
"""V5 LLM evidence interface (contract §11, supplement S2).

The LLM receives SELECTED summaries and event-centered snippets under a HARD,
physically enforced budget — never replay buffers, never unbounded prompts.
Every elision is announced in the prompt itself ("no silent caps").

LLM proposes; executable evidence disposes (P5): everything the LLM returns is
downgraded to `proposed`/`inconclusive` by `validate_llm_proposals` before it
can touch the ledger.
"""

from __future__ import annotations

import json
from typing import Any, Dict, List, Optional

from autorl.trajectory_evidence.schemas import (
    DEFAULT_LLM_EVIDENCE_BUDGET,
    HYPOTHESIS_FAMILIES,
)


class EvidencePromptBuilder:
    def __init__(self, budget: Optional[Dict[str, Any]] = None):
        self.budget = dict(DEFAULT_LLM_EVIDENCE_BUDGET)
        self.budget.update(budget or {})

    def build(self, *, ledger_snapshot: Dict[str, Any],
              claims: List[Dict[str, Any]],
              cohorts: List[Dict[str, Any]],
              summaries: List[Dict[str, Any]],
              snippets: List[Dict[str, Any]]) -> Dict[str, Any]:
        b = self.budget
        trunc: Dict[str, Any] = {"elided": []}
        parts: List[str] = []

        parts.append("== UNRESOLVED HYPOTHESES (cite hypothesis_id) ==")
        live = list(ledger_snapshot.get("live") or [])
        if len(live) > int(b["max_hypotheses_in_prompt"]):
            trunc["elided"].append(
                f"hypotheses:{len(live) - int(b['max_hypotheses_in_prompt'])}")
            live = live[: int(b["max_hypotheses_in_prompt"])]
        for h in live:
            parts.append(json.dumps(h, default=str))

        parts.append("== EVIDENCE CLAIMS (cite claim_id; status is binding) ==")
        per_hyp: Dict[str, int] = {}
        kept_claims = []
        dropped_claims = 0
        for c in claims:
            hid = str(c.get("hypothesis_id"))
            if per_hyp.get(hid, 0) >= int(b["max_claims_per_hypothesis"]):
                dropped_claims += 1
                continue
            per_hyp[hid] = per_hyp.get(hid, 0) + 1
            kept_claims.append(c)
        if dropped_claims:
            trunc["elided"].append(f"claims:{dropped_claims}")
        for c in kept_claims:
            parts.append(json.dumps({k: c.get(k) for k in (
                "claim_id", "hypothesis_id", "claim_type", "prediction",
                "status", "effect_size", "confidence_interval",
                "discovery_only", "cohort_ids")}, default=str))

        parts.append("== COHORTS (matched=false cannot support) ==")
        for c in cohorts[:24]:
            parts.append(json.dumps({k: c.get(k) for k in (
                "cohort_id", "kind", "matched", "match_violations")},
                default=str))
        if len(cohorts) > 24:
            trunc["elided"].append(f"cohorts:{len(cohorts) - 24}")

        parts.append("== EPISODE SUMMARIES ==")
        for s in summaries[:16]:
            parts.append(json.dumps({k: s.get(k) for k in (
                "trace_id", "phase", "genome_id", "seed", "length",
                "termination_mode", "aggregate_scalar_return",
                "rebuilt_reward_return", "heldout_omr", "event_sequence")},
                default=str))
        if len(summaries) > 16:
            trunc["elided"].append(f"summaries:{len(summaries) - 16}")

        parts.append("== EVENT-CENTERED TRACE SNIPPETS ==")
        snips = list(snippets or [])
        if len(snips) > int(b["max_snippets"]):
            trunc["elided"].append(f"snippets:{len(snips) - int(b['max_snippets'])}")
            snips = snips[: int(b["max_snippets"])]
        for sn in snips:
            steps = list(sn.get("steps") or [])
            if len(steps) > int(b["max_steps_per_snippet"]):
                trunc["elided"].append(
                    f"snippet_steps:{len(steps) - int(b['max_steps_per_snippet'])}")
                steps = steps[: int(b["max_steps_per_snippet"])]
            parts.append(json.dumps({"trace_id": sn.get("trace_id"),
                                     "event": sn.get("event"),
                                     "steps": steps}, default=str))

        parts.append(
            "== TASK ==\n"
            "1) summarize unresolved hypotheses; 2) cite claim IDs and cohort "
            "IDs; 3) identify evidence conflicts; 4) propose missing "
            "falsification tests; 5) explain which single-slot intervention "
            "best discriminates the live hypotheses; 6) narrate any supported "
            "conclusion strictly from cited claims.\n"
            "You may PROPOSE hypotheses/tests. You may NOT mark anything "
            "supported, override invariant evidence, or pick a winner — "
            "held-out OMR/LCB is the only commit authority.\n"
            "Respond as JSON: {\"hypotheses\": [...], \"missing_tests\": [...],"
            " \"conflicts\": [...], \"intervention_rationale\": str,"
            " \"narrative\": str}")

        prompt = "\n".join(parts)
        max_chars = int(b["max_total_chars"])
        # Header-reserve finalization: the elision header is built FIRST and
        # content is cut to the REMAINING budget, so no truncation pass can
        # ever swallow an elision notice (no-silent-caps, S2).
        def _header(elided):
            return ("[evidence elided: " + ", ".join(elided) +
                    " — counts after each colon]\n") if elided else ""
        header = _header(trunc["elided"])
        if len(header) + len(prompt) > max_chars:
            tail = "\n[evidence elided: total character budget reached]"
            overflow = len(header) + len(prompt) - max_chars
            trunc["elided"] = list(trunc["elided"]) + [f"chars:{overflow}"]
            header = _header(trunc["elided"])
            content_budget = max(0, max_chars - len(header) - len(tail))
            prompt = prompt[:content_budget] + tail
        prompt = header + prompt
        assert len(prompt) <= max_chars, "evidence budget arithmetic broken"
        trunc["final_chars"] = len(prompt)
        return {"prompt": prompt, "truncation_report": trunc}


def validate_llm_proposals(raw: Any) -> Dict[str, Any]:
    """Sanitize an LLM response: proposals only, never verdicts (P5)."""
    out: Dict[str, Any] = {"hypotheses": [], "missing_tests": [],
                           "conflicts": [], "intervention_rationale": "",
                           "narrative": ""}
    if not isinstance(raw, dict):
        return out
    for h in (raw.get("hypotheses") or [])[:12]:
        if not isinstance(h, dict):
            continue
        fam = str(h.get("family", "")).strip()
        if fam not in HYPOTHESIS_FAMILIES:
            continue
        out["hypotheses"].append({
            "family": fam,
            "statement": str(h.get("statement", ""))[:400],
            "expected_trace_signatures":
                [str(s)[:200] for s in (h.get("expected_trace_signatures")
                                        or h.get("expected_signatures") or [])][:4],
            "falsification_conditions":
                [str(s)[:200] for s in (h.get("falsification_conditions") or [])][:4],
            "state": "proposed",            # forced — LLM never disposes
        })
    out["missing_tests"] = [str(t)[:300] for t in
                            (raw.get("missing_tests") or [])][:8]
    out["conflicts"] = [str(c)[:300] for c in (raw.get("conflicts") or [])][:8]
    out["intervention_rationale"] = str(
        raw.get("intervention_rationale", ""))[:800]
    out["narrative"] = str(raw.get("narrative", ""))[:2000]
    return out


==> anc/FARL/autorl/trajectory_evidence/omr_health.py <==
"""Typed OMR diagnosis with one hard joint-evaluator consistency gate.

This module answers two separate questions:

1. Is the evaluator reliable and behaviorally informative?
2. Has the interface search converged under the exercised portfolio/budget?

Constant scores remain shadow-only symptoms.  The sole active exception is an
exact same-episode contradiction between trusted final-stage completion and
held-out final OMR; that invariant blocks semantic search and routes evaluator
repair without changing or falsifying the trusted oracle.
"""

from __future__ import annotations

import json
import math
from pathlib import Path
from typing import Any, Dict, Iterable, List, Optional, Tuple

from autorl.omr_contract import validate_omr_contract
from autorl.trajectory_evidence.store import TraceStore
from autorl.v2_provenance import spec_sha


OMR_DIAGNOSIS_SCHEMA = "omr_diagnosis.v1"
OMR_REQUEST_SCHEMA = "omr_diagnostic_request.v1"


def diagnose_trusted_stage_consistency(
    alignment: Dict[str, Any],
    records: List[Dict[str, Any]],
) -> Dict[str, Any]:
    """Consume the trusted-stage consistency flag with exact joint episodes.

    M5 held-out traces already contain final OMR and diagnostic stage labels for
    the same rollout.  This audit distinguishes a true same-episode evaluator
    conflict from aggregate disagreement across two independently sampled
    rollout surfaces.  It never falsifies the trusted stage oracle.
    """
    required = bool(
        (alignment or {}).get("trusted_oracle_consistency_audit_required")
    )
    stage_ids = [
        str(value) for value in (
            (alignment or {}).get("consistency_audit_stage_ids") or []
        ) if str(value)
    ]
    final_eps = float((alignment or {}).get("final_score_eps", 1e-6) or 1e-6)
    if not required:
        return {
            "schema_version": "trusted_stage_consistency_audit.v1",
            "required": False,
            "status": "not_required",
            "stage_ids": stage_ids,
            "blocks_semantic_plan": False,
            "route_required": False,
            "joint_trace_ids": [],
        }

    joint_rows: List[Dict[str, Any]] = []
    for record in records or []:
        meta = (record or {}).get("meta") or {}
        summary = (record or {}).get("summary") or {}
        plane = meta.get("label_plane") or {}
        ids = [str(value) for value in (plane.get("oracle_stage_ids") or [])]
        steps = list(plane.get("first_completion_step") or [])
        heldout = summary.get("heldout_omr")
        if heldout is None or not ids or len(ids) != len(steps):
            continue
        try:
            final_positive = float(heldout) > final_eps
        except Exception:
            continue
        for stage_id in stage_ids:
            if stage_id not in ids:
                continue
            index = ids.index(stage_id)
            stage_complete = int(steps[index]) >= 0
            joint_rows.append({
                "trace_id": str(meta.get("trace_id") or summary.get("trace_id") or ""),
                "trial_uid": meta.get("trial_uid"),
                "checkpoint_ref": meta.get("checkpoint_ref"),
                "seed": meta.get("seed"),
                "episode_index": meta.get("episode_index"),
                "stage_id": stage_id,
                "stage_complete": bool(stage_complete),
                "final_positive": bool(final_positive),
                "heldout_omr": float(heldout),
            })

    conflicts = [
        row for row in joint_rows
        if bool(row["stage_complete"]) != bool(row["final_positive"])
    ]
    aligned_positive = [
        row for row in joint_rows
        if row["stage_complete"] and row["final_positive"]
    ]
    if not joint_rows:
        status = "insufficient_joint_evidence"
    elif conflicts:
        status = "exact_same_episode_conflict"
    elif aligned_positive:
        # The aggregate producer said final_any_positive=False.  A positive
        # joint episode therefore points to aggregation/provenance plumbing.
        status = "joint_alignment_observed_but_aggregate_disagrees"
    else:
        # The independent stage-evidence rollout completed the stage, while the
        # joint held-out batch did not.  Sampling and wrapper-surface divergence
        # remain competing explanations; do not prematurely call retention.
        status = "aggregate_only_cross_rollout_disagreement"

    trace_ids = sorted({row["trace_id"] for row in joint_rows if row["trace_id"]})
    fingerprint_payload = {
        "stage_ids": stage_ids,
        "final_scores_seen": (alignment or {}).get("final_scores_seen"),
        "stage_completion_counts": {
            sid: ((alignment or {}).get("by_stage") or {}).get(sid, {}).get(
                "stage_completed_trials"
            )
            for sid in stage_ids
        },
        "joint_trace_ids": trace_ids,
        "status": status,
    }
    blocks = status in {
        "exact_same_episode_conflict",
        "joint_alignment_observed_but_aggregate_disagrees",
    }
    return {
        "schema_version": "trusted_stage_consistency_audit.v1",
        "required": True,
        "status": status,
        "stage_ids": stage_ids,
        "final_score_eps": final_eps,
        "joint_episode_count": len(joint_rows),
        "joint_trace_ids": trace_ids,
        "same_episode_conflicts": conflicts,
        "aligned_positive_episodes": aligned_positive,
        "blocks_semantic_plan": blocks,
        "route_required": blocks,
        "recommended_directive": "OMR" if blocks else None,
        "recommended_action": (
            "audit_or_regenerate_final_evaluator_before_semantic_search"
            if blocks else
            "replicate_same_checkpoint_across_matched_rollout_surfaces"
            if status == "aggregate_only_cross_rollout_disagreement" else
            "collect_joint_stage_and_final_eval_episodes"
            if status == "insufficient_joint_evidence" else None
        ),
        "evidence_fingerprint": spec_sha(fingerprint_payload),
        "oracle_falsifiable": False,
    }


def _finite(values: Iterable[Any]) -> List[float]:
    out: List[float] = []
    for value in values:
        try:
            number = float(value)
        except Exception:
            continue
        if math.isfinite(number):
            out.append(number)
    return out


def _relative_tolerance(values: List[float]) -> float:
    scale = max([abs(v) for v in values] + [1.0])
    return max(1e-9, scale * 1e-6)


def _axis(value: str, maturity: str, evidence: List[str]) -> Dict[str, Any]:
    return {
        "value": value,
        "maturity": maturity,
        "evidence": list(evidence),
    }


def _behavior_signature(record: Dict[str, Any]) -> Tuple[Any, ...]:
    summary = record.get("summary") or {}
    action = summary.get("action_stats") or {}
    coverage = summary.get("coverage") or {}
    values = [
        summary.get("length"),
        action.get("mean_abs"),
        action.get("saturation_frac"),
        action.get("smoothness"),
        action.get("entropy_estimate"),
        action.get("effective_rank"),
        coverage.get("state_coverage_proxy"),
        coverage.get("novelty"),
    ]
    normalized = []
    for value in values:
        try:
            number = float(value)
            normalized.append(round(number, 4) if math.isfinite(number) else None)
        except Exception:
            normalized.append(None)
    return tuple(normalized)


def _behavior_diversity(records: List[Dict[str, Any]]) -> Dict[str, Any]:
    genomes = {
        str((record.get("meta") or {}).get("genome_id") or "")
        for record in records
    }
    policies = {
        str((record.get("meta") or {}).get("policy_id") or "")
        for record in records
    }
    signatures = {_behavior_signature(record) for record in records}
    sentinel_present = any(
        token in policy.lower()
        for policy in policies
        for token in ("sentinel", "random", "zero_action", "fall")
    )
    structurally_diverse = (
        len(genomes - {""}) >= 2 or sentinel_present
    )
    return {
        "distinct_genomes": len(genomes - {""}),
        "distinct_policies": len(policies - {""}),
        "distinct_behavior_signatures": len(signatures),
        "sentinel_present": sentinel_present,
        "structurally_diverse": bool(
            structurally_diverse and len(signatures) >= 2
        ),
    }


def _integrity_axis(
    contract: Dict[str, Any],
    records: List[Dict[str, Any]],
) -> Dict[str, Any]:
    if contract.get("determinism") != "deterministic_given_seed":
        return _axis(
            "UNKNOWN",
            "PROPOSED",
            ["contract does not declare deterministic_given_seed"],
        )
    groups: Dict[Tuple[str, int, int], List[float]] = {}
    for record in records:
        meta = record.get("meta") or {}
        summary = record.get("summary") or {}
        value = summary.get("heldout_omr")
        if value is None:
            continue
        key = (
            str(meta.get("policy_id") or ""),
            int(meta.get("seed", -1)),
            int(meta.get("episode_index", -1)),
        )
        groups.setdefault(key, []).extend(_finite([value]))
    repeated = [values for values in groups.values() if len(values) >= 2]
    if not repeated:
        return _axis(
            "UNKNOWN",
            "PROPOSED",
            ["no exact policy+seed+episode evaluator replay is available"],
        )
    inconsistent = []
    for values in repeated:
        if max(values) - min(values) > _relative_tolerance(values):
            inconsistent.append(values)
    if inconsistent:
        return _axis(
            "INCONSISTENT",
            "SUPPORTED",
            [
                "deterministic contract violated by exact replay",
                f"inconsistent_replay_groups={len(inconsistent)}",
            ],
        )
    return _axis(
        "CONSISTENT",
        "SUPPORTED",
        [f"exact_replay_groups_consistent={len(repeated)}"],
    )


def _preferred_bounds(contract: Dict[str, Any]) -> Tuple[Any, Any]:
    bounds = contract.get("known_bounds") or {}
    lower = bounds.get("lower")
    upper = bounds.get("upper")
    if contract.get("direction") == "minimize":
        return upper, lower
    return lower, upper


def _operating_region_axis(
    contract: Dict[str, Any],
    values: List[float],
) -> Dict[str, Any]:
    if not values:
        return _axis("UNKNOWN", "PROPOSED", ["no held-out OMR trace labels"])
    worst, best = _preferred_bounds(contract)
    if worst is None or best is None:
        return _axis(
            "UNKNOWN",
            "PROPOSED",
            ["OMR contract has no complete known bounds"],
        )
    try:
        worst_f, best_f = float(worst), float(best)
    except Exception:
        return _axis("UNKNOWN", "PROPOSED", ["OMR bounds are non-numeric"])
    tol = _relative_tolerance([worst_f, best_f, *values])
    if all(abs(value - best_f) <= tol for value in values):
        return _axis(
            "CEILING",
            "SUPPORTED",
            ["all values are at the direction-aware preferred bound"],
        )
    if all(abs(value - worst_f) <= tol for value in values):
        return _axis(
            "FLOOR",
            "SUPPORTED",
            ["all values are at the direction-aware worst bound"],
        )
    return _axis(
        "INTERIOR",
        "SUPPORTED",
        ["observed values occupy the interior of the declared bounds"],
    )


def _informativeness_axis(
    values: List[float],
    diversity: Dict[str, Any],
    operating_region: Dict[str, Any],
) -> Dict[str, Any]:
    if len(values) < 2:
        return _axis("UNKNOWN", "PROPOSED", ["fewer than two OMR labels"])
    span = max(values) - min(values)
    if span > _relative_tolerance(values):
        maturity = "SUSPECTED"
        evidence = [f"observed_omr_span={span:.6g}"]
        if diversity.get("structurally_diverse"):
            evidence.append("behaviorally diverse policies receive different scores")
        else:
            evidence.append("policy cohort lacks structural diversity")
        return _axis("INFORMATIVE", maturity, evidence)
    if diversity.get("structurally_diverse"):
        return _axis(
            "INSENSITIVE",
            "SUSPECTED",
            [
                "constant OMR across structurally diverse behavior",
                "controlled sentinel replay is still required for support",
            ],
        )
    if operating_region.get("value") == "FLOOR":
        return _axis(
            "CENSORED",
            "SUSPECTED",
            [
                "constant score at the worst declared bound",
                "cohort lacks enough behavior diversity to blame evaluator",
            ],
        )
    return _axis(
        "UNKNOWN",
        "INCONCLUSIVE",
        [
            "constant OMR without a behaviorally diverse calibration cohort",
        ],
    )


def _search_status_axis(
    search_evidence: Dict[str, Any],
    integrity: Dict[str, Any],
    informativeness: Dict[str, Any],
) -> Dict[str, Any]:
    history = _finite(search_evidence.get("best_history") or [])
    if (
        search_evidence.get("budget_fault")
        or search_evidence.get("all_genomes_below_min_rung")
    ):
        return _axis(
            "BUDGET_CENSORED",
            "SUPPORTED",
            ["minimum trustworthy training budget has not executed"],
        )
    if len(history) >= 2:
        recent = history[-4:]
        tol = _relative_tolerance(recent)
        if recent[-1] > max(recent[:-1]) + tol:
            return _axis(
                "IMPROVING",
                "SUSPECTED",
                [f"recent_best_history={recent}"],
            )
        plateau = len(recent) >= 3 and max(recent) - min(recent) <= tol
        if plateau:
            completed = int(
                search_evidence.get("completed_distinct_genomes", 0) or 0
            )
            challenge_rounds = int(
                search_evidence.get("incumbent_challenge_rounds", 0) or 0
            )
            integrity_ok = integrity.get("value") != "INCONSISTENT"
            evaluator_informative = (
                informativeness.get("value") == "INFORMATIVE"
            )
            if (
                completed >= 2
                and challenge_rounds >= 2
                and integrity_ok
                and evaluator_informative
            ):
                return _axis(
                    "SEARCH_CONVERGED",
                    "SUSPECTED",
                    [
                        f"plateau_history={recent}",
                        f"completed_distinct_genomes={completed}",
                        f"incumbent_challenge_rounds={challenge_rounds}",
                        "held-out OMR separates exercised policies",
                        "convergence remains falsifiable by any later improvement",
                    ],
                )
            blockers = []
            if completed < 2:
                blockers.append("fewer than two distinct genomes completed the minimum rung")
            if challenge_rounds < 2:
                blockers.append("incumbent has not survived two challenge rounds")
            if not integrity_ok:
                blockers.append("evaluator integrity is inconsistent")
            if not evaluator_informative:
                blockers.append("evaluator informativeness is not established")
            return _axis(
                "PLATEAU",
                "SUSPECTED",
                [
                    f"plateau_history={recent}",
                    *blockers,
                    "portfolio evidence is not mature enough for convergence",
                ],
            )
    return _axis(
        "PLATEAU" if history else "BUDGET_CENSORED",
        "PROPOSED",
        [
            "insufficient cross-iteration search history"
            if history else "no completed search history"
        ],
    )


def _task_resolution(
    *,
    regime: str,
    contract: Dict[str, Any],
    values: List[float],
    search_status: Dict[str, Any],
    integrity: Dict[str, Any],
    informativeness: Dict[str, Any],
) -> Dict[str, Any]:
    rule = contract.get("completion_rule") or {}
    kind = rule.get("kind")
    target = rule.get("value")
    supported_rule_kinds = {
        "upper_bound",
        "lower_bound",
        "threshold",
        "external_reference",
    }
    search_converged = search_status.get("value") == "SEARCH_CONVERGED"

    if regime == "P2":
        if kind not in supported_rule_kinds or target is None:
            return {
                "value": "UNIDENTIFIABLE",
                "basis": "no_verifiable_completion_rule",
                "search_solution_status": (
                    "CONVERGED_BEST" if search_converged else "SEARCHING"
                ),
                "global_optimality_claim": False,
                "task_completion_claim": False,
                "reference_match_claim": False,
            }
        if not values:
            return {
                "value": "NOT_SOLVED",
                "basis": "completion_rule_without_heldout_values",
                "completion_rule_provenance": rule.get("provenance"),
                "search_solution_status": (
                    "CONVERGED_BEST" if search_converged else "SEARCHING"
                ),
                "global_optimality_claim": False,
                "task_completion_claim": False,
                "reference_match_claim": False,
            }
        if integrity.get("value") == "INCONSISTENT":
            return {
                "value": "UNIDENTIFIABLE",
                "basis": "completion_rule_blocked_by_evaluator_inconsistency",
                "completion_rule_provenance": rule.get("provenance"),
                "search_solution_status": (
                    "CONVERGED_BEST" if search_converged else "SEARCHING"
                ),
                "global_optimality_claim": False,
                "task_completion_claim": False,
                "reference_match_claim": False,
            }

        target_f = float(target)
        current = float(sum(values) / len(values))
        tol = _relative_tolerance([target_f, *values])
        reached = (
            current >= target_f - tol
            if contract.get("direction") == "maximize"
            else current <= target_f + tol
        )
        return {
            "value": "SOLVED" if reached else "NOT_SOLVED",
            "basis": f"completion_rule:{kind}",
            "completion_rule_provenance": rule.get("provenance"),
            "completion_statistic": {
                "name": "mean_heldout_omr",
                "value": current,
                "target": target_f,
                "n": len(values),
            },
            "search_solution_status": (
                "CONVERGED_BEST" if search_converged else "SEARCHING"
            ),
            "global_optimality_claim": False,
            "task_completion_claim": bool(
                reached and kind != "external_reference"
            ),
            "reference_match_claim": bool(
                reached and kind == "external_reference"
            ),
        }

    evaluator_usable = (
        integrity.get("value") != "INCONSISTENT"
        and informativeness.get("value") == "INFORMATIVE"
    )
    if values and target is not None and kind in supported_rule_kinds:
        target_f = float(target)
        tol = _relative_tolerance([target_f, *values])
        current = max(values) if contract.get("direction") == "maximize" else min(values)
        reached = (
            current >= target_f - tol
            if contract.get("direction") == "maximize"
            else current <= target_f + tol
        )
        if reached and not evaluator_usable:
            return {
                "value": "UNIDENTIFIABLE",
                "basis": "completion_value_reached_but_evaluator_not_calibrated",
                "completion_rule_provenance": rule.get("provenance"),
                "global_optimality_claim": False,
                "task_completion_claim": False,
                "reference_match_claim": False,
            }
        return {
            "value": "SOLVED" if reached else "NOT_SOLVED",
            "basis": f"completion_rule:{kind}",
            "completion_rule_provenance": rule.get("provenance"),
            "global_optimality_claim": False,
            "task_completion_claim": bool(
                reached and kind != "external_reference"
            ),
            "reference_match_claim": bool(
                reached and kind == "external_reference"
            ),
        }
    return {
        "value": "UNIDENTIFIABLE",
        "basis": "no_completion_rule_or_external_reference",
        "global_optimality_claim": False,
        "task_completion_claim": False,
        "reference_match_claim": False,
    }


def _requested_intervention(
    integrity: Dict[str, Any],
    informativeness: Dict[str, Any],
    search_status: Dict[str, Any],
    diversity: Dict[str, Any],
) -> Optional[Dict[str, Any]]:
    kind = None
    reason = None
    if integrity.get("value") == "INCONSISTENT":
        kind = "evaluator_replay_reproduction"
        reason = "reproduce deterministic evaluator inconsistency"
    elif informativeness.get("value") in {"UNKNOWN", "INSENSITIVE"}:
        kind = "behaviorally_diverse_evaluator_calibration"
        reason = (
            "inject matched random/low-capability/high-capability sentinel "
            "policies to test evaluator responsiveness"
        )
    elif informativeness.get("value") == "CENSORED":
        kind = "same_genome_budget_extension"
        reason = "test whether additional training escapes the observed floor"
    elif search_status.get("value") == "BUDGET_CENSORED":
        kind = "same_genome_budget_extension"
        reason = "separate right-censoring from a genuine plateau"
    elif search_status.get("value") == "PLATEAU":
        kind = "cross_family_incumbent_challenge"
        reason = "test the plateau with distinct interface mechanisms"
    if kind is None:
        return None
    return {
        "schema_version": OMR_REQUEST_SCHEMA,
        "kind": kind,
        "reason": reason,
        "behavior_diversity": diversity,
        "routing_authority": "shadow_except_hard_joint_consistency_invariant",
        "execution_status": "not_executed",
    }


def diagnose_omr(
    *,
    contract: Dict[str, Any],
    records: List[Dict[str, Any]],
    search_evidence: Dict[str, Any],
    regime: str,
) -> Dict[str, Any]:
    validate_omr_contract(contract)
    valid_records = [
        record for record in records
        if (record.get("summary") or {}).get("heldout_omr") is not None
        and (
            not (record.get("meta") or {}).get("omr_contract_ref")
            or (record.get("meta") or {}).get("omr_contract_ref")
            == contract.get("contract_ref")
        )
    ]
    values = _finite(
        (record.get("summary") or {}).get("heldout_omr")
        for record in valid_records
    )
    diversity = _behavior_diversity(valid_records)
    integrity = _integrity_axis(contract, valid_records)
    operating = _operating_region_axis(contract, values)
    informative = _informativeness_axis(values, diversity, operating)
    search = _search_status_axis(search_evidence, integrity, informative)
    resolution = _task_resolution(
        regime=regime,
        contract=contract,
        values=values,
        search_status=search,
        integrity=integrity,
        informativeness=informative,
    )
    request = _requested_intervention(
        integrity, informative, search, diversity
    )
    return {
        "schema_version": OMR_DIAGNOSIS_SCHEMA,
        "contract_ref": contract.get("contract_ref"),
        "regime": regime,
        "evaluator_integrity": integrity,
        "informativeness": informative,
        "operating_region": operating,
        "search_status": search,
        "task_resolution": resolution,
        "maturity_by_axis": {
            "evaluator_integrity": integrity.get("maturity"),
            "informativeness": informative.get("maturity"),
            "operating_region": operating.get("maturity"),
            "search_status": search.get("maturity"),
        },
        "behavior_diversity": diversity,
        "n_labeled_traces": len(valid_records),
        "observed_value_summary": {
            "n": len(values),
            "min": min(values) if values else None,
            "max": max(values) if values else None,
            "span": max(values) - min(values) if values else None,
        },
        "requested_intervention": request,
        "routing_authority": "shadow_only",
    }


class OMRHealthAnalyzer:
    def __init__(
        self,
        run_dir: Path | str,
        config: Optional[Dict[str, Any]] = None,
    ):
        self.run_dir = Path(run_dir)
        self.config = dict(config or {})
        self.store = TraceStore(self.run_dir, self.config)

    def run(self, state_like: Any) -> Optional[Dict[str, Any]]:
        spec = getattr(state_like, "objective_metric_spec", {}) or {}
        contract = spec.get("omr_contract") or {}
        if not contract:
            return None
        records_by_trace_id: Dict[str, Dict[str, Any]] = {}
        purpose = "omr_health:m5_train_eval"
        for row in self.store.diagnostic_index(
            purpose=purpose, phase="m5_train_eval"
        ):
            episode = self.store.load_episode(row["trace_id"])
            if episode:
                records_by_trace_id[str(row["trace_id"])] = episode
        records = list(records_by_trace_id.values())
        sampling = self.store.diagnostic_selection_audit(purpose) or {}
        regime = str(contract.get("regime") or "P3")
        report = diagnose_omr(
            contract=contract,
            records=records,
            search_evidence=self._search_evidence(state_like),
            regime=regime,
        )
        report["diagnostic_trace_sampling"] = sampling
        report["n_population_eval_index_rows"] = int(
            sampling.get("population_index_rows", len(records))
        )
        mem = getattr(state_like, "pipeline_memory", None)
        if not isinstance(mem, dict):
            mem = {}
        alignment = mem.get("stage_final_alignment") or {}
        consistency = diagnose_trusted_stage_consistency(alignment, records)
        if sampling.get("truncated"):
            consistency["population_clearance"] = False
            consistency["sampling_limitation"] = (
                "absence of a conflict in the bounded diagnostic sample does "
                "not prove absence in the full trace population"
            )
        else:
            consistency["population_clearance"] = True
        consistency["diagnostic_trace_sampling"] = sampling
        report["trusted_stage_consistency"] = consistency
        mem["trusted_oracle_consistency_audit"] = consistency
        (self.run_dir / "trajectory_evidence" / "omr_diagnosis.v1.json").write_text(
            json.dumps(report, indent=2, sort_keys=True, default=str),
            encoding="utf-8",
        )
        request = report.get("requested_intervention")
        request_path = (
            self.run_dir
            / "trajectory_evidence"
            / "omr_diagnostic_request.v1.json"
        )
        if request:
            request_path.write_text(
                json.dumps(request, indent=2, sort_keys=True, default=str),
                encoding="utf-8",
            )
        elif request_path.exists():
            request_path.unlink()
        return report

    def _search_evidence(self, state_like: Any) -> Dict[str, Any]:
        mem = getattr(state_like, "pipeline_memory", {}) or {}
        snapshots = mem.get("hpo_iter_snapshots") or []
        history = [
            row.get("best_iqm")
            for row in snapshots
            if isinstance(row, dict) and row.get("best_iqm") is not None
        ]
        asha = mem.get("last_breadth_portfolio_asha") or {}
        if not asha:
            path = self.run_dir / "breadth_portfolio" / "asha_latest.json"
            if path.exists():
                try:
                    asha = json.loads(path.read_text(encoding="utf-8"))
                except Exception:
                    asha = {}
        decisions = [
            row for row in (asha.get("decisions") or [])
            if isinstance(row, dict)
        ]
        completed = {
            str(row.get("genome_id"))
            for row in decisions
            if row.get("completed_min_rung") and row.get("genome_id")
        }
        budget_fault = False
        budget_path = self.run_dir / "budget_audit.json"
        if budget_path.exists():
            try:
                audit = json.loads(budget_path.read_text(encoding="utf-8"))
                budget_fault = bool(
                    (audit.get("consistency") or {}).get("active_fault")
                )
            except Exception:
                pass
        return {
            "best_history": history,
            "completed_distinct_genomes": len(completed),
            "all_genomes_below_min_rung": bool(decisions) and not completed,
            "incumbent_challenge_rounds": max(0, len(history) - 1),
            "budget_fault": budget_fault,
        }


==> anc/FARL/autorl/trajectory_evidence/representation_replay.py <==
"""V5 representation replay (contract §6.4) — offline, on stored traces.

Extends the GCOS trained-policy counterfactual: mask/replace public atoms in
RECORDED observations and measure the policy's action-distribution shift (and
value/Q shift when a critic is available) — no fresh env rollouts.

Mask sensitivity alone is IMPORTANCE evidence (observational claim grade).
Observation insufficiency becomes `supported` only via a matched add/restore
intervention (schemas.FAMILY_SUPPORT_CLAIM_TYPES["observation"]).
"""

from __future__ import annotations

import json
from pathlib import Path
from typing import Any, Dict, List, Optional

import numpy as np

from autorl.trajectory_evidence.store import TraceStore


def _predict_actions(model: Any, obs: np.ndarray) -> Optional[np.ndarray]:
    try:
        actions, _ = model.predict(obs, deterministic=True)
        return np.asarray(actions, dtype=np.float64)
    except Exception:
        return None


def _values(model: Any, obs: np.ndarray, actions: np.ndarray
            ) -> Optional[np.ndarray]:
    """Value/Q estimates where available. SAC/TD3: critic(obs, act); PPO/A2C:
    policy.predict_values(obs). Lazy torch import, fully guarded."""
    try:
        import torch
        with torch.no_grad():
            dev = getattr(model, "device", "cpu")
            obs_t = torch.as_tensor(obs, dtype=torch.float32, device=dev)
            critic = getattr(model, "critic", None)
            if critic is not None:
                act_t = torch.as_tensor(actions, dtype=torch.float32, device=dev)
                q = critic(obs_t, act_t)
                q0 = q[0] if isinstance(q, (tuple, list)) else q
                return q0.detach().cpu().numpy().ravel().astype(np.float64)
            policy = getattr(model, "policy", None)
            if policy is not None and hasattr(policy, "predict_values"):
                v = policy.predict_values(obs_t)
                return v.detach().cpu().numpy().ravel().astype(np.float64)
    except Exception:
        return None
    return None


def mask_sensitivity(store: TraceStore, trace_ids: List[str], model: Any,
                     *, max_steps: int = 2048) -> Dict[str, Any]:
    """Per-dim mean-impute masking on stored policy observations."""
    obs_blocks: List[np.ndarray] = []
    names: Optional[List[str]] = None
    for tid in trace_ids:
        ep = store.load_episode(tid)
        if not ep:
            continue
        arrays = ep.get("arrays") or {}
        obs = arrays.get("obs_policy", arrays.get("obs_raw"))
        if obs is None or obs.ndim != 2:
            continue
        obs_blocks.append(obs[:-1])     # T rows (policy inputs)
        if names is None:
            meta = ep.get("meta") or {}
            atoms = meta.get("atom_names") or []
            names = ([f"atom:{a}" for a in atoms]
                     if len(atoms) == obs.shape[1] else None)
    if not obs_blocks:
        return {"per_dim": {}, "ranking": [], "n_steps": 0}
    X = np.vstack(obs_blocks).astype(np.float32)
    if X.shape[0] > max_steps:
        idx = np.linspace(0, X.shape[0] - 1, max_steps).round().astype(int)
        X = X[idx]
    base_actions = _predict_actions(model, X)
    if base_actions is None:
        return {"per_dim": {}, "ranking": [], "n_steps": int(X.shape[0]),
                "error": "model_predict_failed"}
    base_values = _values(model, X, base_actions)
    col_means = X.mean(axis=0)
    per_dim: Dict[str, Dict[str, Optional[float]]] = {}
    for j in range(X.shape[1]):
        Xm = X.copy()
        Xm[:, j] = col_means[j]
        acts = _predict_actions(model, Xm)
        if acts is None:
            continue
        action_shift = float(np.mean(np.linalg.norm(
            np.atleast_2d(acts) - np.atleast_2d(base_actions), axis=-1)))
        value_shift = None
        if base_values is not None:
            vals = _values(model, Xm, acts)
            if vals is not None and vals.shape == base_values.shape:
                value_shift = float(np.mean(np.abs(vals - base_values)))
        name = names[j] if names else f"dim:{j}"
        per_dim[name] = {"action_shift": action_shift,
                         "value_shift": value_shift}
    ranking = sorted(per_dim, key=lambda k: -(per_dim[k]["action_shift"] or 0.0))
    return {"per_dim": per_dim, "ranking": ranking, "n_steps": int(X.shape[0]),
            "evidence_grade": "importance_observational_only"}


def coordinate_consistency(store: TraceStore, trace_ids: List[str],
                           run_dir: Path | str) -> Dict[str, Any]:
    """Verify obs_policy == obs_raw[selected] on stored traces — invariant-claim
    material (a mismatch is a V4.3 coordinate-contract violation)."""
    selection: Optional[List[int]] = None
    sel_path = Path(run_dir) / "obs_selection.json"
    if sel_path.exists():
        try:
            doc = json.loads(sel_path.read_text(encoding="utf-8"))
            selection = [int(i) for i in
                         (doc.get("selected_indices") or doc.get("indices") or [])]
        except Exception:
            selection = None
    max_err = 0.0
    n_checked = 0
    for tid in trace_ids:
        ep = store.load_episode(tid)
        if not ep:
            continue
        arrays = ep.get("arrays") or {}
        if "obs_policy" not in arrays or "obs_raw" not in arrays:
            continue
        raw, pol = arrays["obs_raw"], arrays["obs_policy"]
        if selection and len(selection) == pol.shape[1] and \
                max(selection) < raw.shape[1]:
            ref = raw[:, selection]
        elif raw.shape == pol.shape:
            ref = raw
        else:
            continue   # derived atoms appended — not checkable without formulas
        n = min(ref.shape[0], pol.shape[0])
        if n == 0:
            continue
        err = float(np.max(np.abs(ref[:n] - pol[:n])))
        max_err = max(max_err, err)
        n_checked += 1
    return {"consistent": bool(n_checked > 0 and max_err <= 1e-5),
            "max_abs_err": max_err, "n_checked": n_checked,
            "selection_available": selection is not None}


==> anc/FARL/autorl/trajectory_evidence/reward_replay.py <==
"""V5 counterfactual reward replay (contract §6.3, supplement S3).

For every recorded transition, recompute executable M4 reward candidates
WITHOUT retraining — by compiling each candidate's reward-program spec with
the PRODUCTION compiler (`autorl.reward_program_compiler.compile_reward_program`)
and driving the generated wrapper over a replay environment that feeds the
stored transitions back. Zero reimplementation of reward semantics: the exact
code that would run in training runs here.

Replayability declaration (S3) — a candidate is offline-replayable iff:
  * every composition family is in the KNOWN-PURE set below (pure functions of
    (obs, action, native_reward, terminated, info) with episode-reset-only
    state — `stage_gated`'s `_stage_gate_state` resets on reset(), so it
    qualifies per episode);
  * families that read the NATIVE reward (library_default, weight_only_tune,
    constraint_penalty, multi_objective_lex) additionally require the stored
    aggregate scalar — absent under P2 blackout traces => non_replayable;
  * plain ``obs[k]`` sources are space-ambiguous when the trace's policy obs
    differs from raw obs (the builder rewrote indices at compile time);
    formulas declaring ``formula_obs_space: raw_obs`` are evaluated on the raw
    stream, which is exact. Ambiguous candidates => non_replayable (honest
    boundary, not silent wrongness).
  * opaque hand-authored reward_wrapper.py files are ALWAYS non_replayable
    (`opaque_python_wrapper`) — they can only be tested by an online race.

Offline replay may invalidate candidates (constant on trace support,
dominated by one term) and propose online races; it may NOT declare a reward
globally correct (contract §6.3) — alignment SUPPORT needs an intervention
(schemas.FAMILY_SUPPORT_CLAIM_TYPES).
"""

from __future__ import annotations

import glob
import json
import types
from pathlib import Path
from typing import Any, Dict, List, Optional

import numpy as np

from autorl.trajectory_evidence.schemas import new_evidence_claim
from autorl.trajectory_evidence.store import TraceStore

PURE_FAMILIES = {
    "dense_shaping_linear", "action_l2_penalty", "alive_bonus", "sparse_bonus",
    "stage_gated", "library_default", "weight_only_tune", "constraint_penalty",
    "multi_objective_lex",
}
NEEDS_NATIVE = {"library_default", "weight_only_tune", "constraint_penalty",
                "multi_objective_lex"}


# ──────────────────────────────────────────────────────────────────────────────
# Candidate discovery
# ──────────────────────────────────────────────────────────────────────────────
def load_reward_candidates(run_dir: Path | str) -> List[Dict[str, Any]]:
    out: List[Dict[str, Any]] = []
    root = Path(run_dir)
    for f in sorted(glob.glob(str(root / "stacks" / "reward" / "*.json"))):
        try:
            doc = json.loads(Path(f).read_text(encoding="utf-8"))
        except Exception:
            continue
        spec = ((doc.get("spec") or {}).get("reward_program")
                if isinstance(doc.get("spec"), dict) else None)
        rid = str(doc.get("id") or Path(f).stem)
        if not isinstance(spec, dict) or not spec.get("primitive_compositions"):
            out.append({"reward_id": rid, "spec": None, "replayable": False,
                        "non_replayable_reason": "no_primitive_compositions"})
            continue
        fams = {str(c.get("family")) for c in spec["primitive_compositions"]}
        unknown = fams - PURE_FAMILIES
        cand = {"reward_id": rid, "spec": spec,
                "needs_native": bool(fams & NEEDS_NATIVE),
                "has_plain_obs_sources": _has_plain_obs_sources(spec),
                "replayable": not unknown,
                "non_replayable_reason": (
                    f"unknown_families:{sorted(unknown)}" if unknown else None)}
        out.append(cand)
    # legacy opaque wrapper — declared, never executed offline
    if (root / "reward_wrapper.py").exists() and not out:
        out.append({"reward_id": "reward.legacy_wrapper", "spec": None,
                    "replayable": False,
                    "non_replayable_reason": "opaque_python_wrapper"})
    return out


def _has_plain_obs_sources(spec: Dict[str, Any]) -> bool:
    for comp in spec.get("primitive_compositions", []) or []:
        for term in comp.get("terms", []) or []:
            src = str(term.get("source") or "")
            if src.startswith("obs[") and not term.get("formula"):
                return True
        src = str(comp.get("source") or "")
        if src.startswith("obs["):
            return True
    return False


# ──────────────────────────────────────────────────────────────────────────────
# Replay engine — production compiler + replay env
# ──────────────────────────────────────────────────────────────────────────────
def _make_replay_env(obs_seq: np.ndarray, native: Optional[np.ndarray],
                     terminated: np.ndarray, truncated: np.ndarray,
                     infos: List[Dict[str, Any]]):
    """Real gymnasium.Env feeding stored transitions back through the compiled
    wrapper (gym.Wrapper asserts isinstance(env, gym.Env))."""
    import gymnasium as gym

    class _ReplayEnv(gym.Env):
        metadata: Dict[str, Any] = {}

        def __init__(self):
            super().__init__()
            dim = int(obs_seq.shape[1])
            self.observation_space = gym.spaces.Box(
                low=-np.inf, high=np.inf, shape=(dim,), dtype=np.float32)
            self.action_space = gym.spaces.Box(
                low=-np.inf, high=np.inf, shape=(1,), dtype=np.float32)
            self._t = 0

        def reset(self, *, seed=None, options=None):
            self._t = 0
            return obs_seq[0], {}

        def step(self, action):
            t = self._t
            self._t += 1
            nat = float(native[t]) if native is not None else 0.0
            return (obs_seq[t + 1], nat, bool(terminated[t]),
                    bool(truncated[t]), infos[t] or {})

    return _ReplayEnv()


def _compile_wrapper_module(spec: Dict[str, Any]):
    from autorl.reward_program_compiler import compile_reward_program
    code = compile_reward_program(spec)
    mod = types.ModuleType("v5_replay_reward")
    exec(compile(code, "<v5_reward_replay>", "exec"), mod.__dict__)
    return mod


def _episode_replay(mod, arrays: Dict[str, np.ndarray],
                    infos: List[Dict[str, Any]]) -> List[float]:
    env = _make_replay_env(
        arrays["obs_for_replay"], arrays.get("aggregate_scalar"),
        arrays["terminated"], arrays["truncated"], infos)
    wrapped = mod.wrap_env(env)
    wrapped.reset()
    rewards: List[float] = []
    actions = arrays["actions"]
    for t in range(actions.shape[0]):
        _, r, _, _, _ = wrapped.step(actions[t])
        rewards.append(float(r))
    return rewards


def _spearman(a: List[float], b: List[float]) -> Optional[float]:
    if len(a) != len(b) or len(a) < 3:
        return None
    ra = np.argsort(np.argsort(np.asarray(a, dtype=np.float64)))
    rb = np.argsort(np.argsort(np.asarray(b, dtype=np.float64)))
    if np.std(ra) <= 1e-12 or np.std(rb) <= 1e-12:
        return None
    return float(np.corrcoef(ra, rb)[0, 1])


def replay_candidates(store: TraceStore, trace_ids: List[str],
                      candidates: List[Dict[str, Any]]) -> Dict[str, Any]:
    episodes = []
    for tid in trace_ids:
        ep = store.load_episode(tid)
        if not ep or "obs_raw" not in (ep.get("arrays") or {}):
            continue
        arrays = dict(ep["arrays"])
        # info series back to per-step dicts
        info_keys = [k.split(".", 1)[1] for k in arrays if k.startswith("info.")]
        T = arrays["actions"].shape[0]
        infos = [{k: float(arrays[f"info.{k}"][t]) for k in info_keys
                  if np.isfinite(arrays[f"info.{k}"][t])} for t in range(T)]
        episodes.append({"trace_id": tid, "arrays": arrays, "infos": infos,
                         "summary": ep.get("summary") or {},
                         "policy_differs": (
                             "obs_policy" in arrays
                             and arrays["obs_policy"].shape != arrays["obs_raw"].shape)})
    result: Dict[str, Any] = {"per_candidate": {}, "n_episodes": len(episodes),
                              "trace_ids": [e["trace_id"] for e in episodes]}
    if not episodes:
        return result

    scalar_returns = [float(np.nansum(e["arrays"].get(
        "aggregate_scalar", np.asarray([np.nan]))))
        if "aggregate_scalar" in e["arrays"] else None for e in episodes]
    omr_values = [e["summary"].get("heldout_omr") for e in episodes]
    have_scalar = all(v is not None and np.isfinite(v) for v in scalar_returns)
    any_policy_differs = any(e["policy_differs"] for e in episodes)

    for cand in candidates:
        rid = cand["reward_id"]
        entry: Dict[str, Any] = {"replayable": bool(cand.get("replayable"))}
        if not cand.get("replayable"):
            entry["non_replayable_reason"] = cand.get("non_replayable_reason")
            result["per_candidate"][rid] = entry
            continue
        if cand.get("needs_native") and not have_scalar:
            entry.update(replayable=False,
                         non_replayable_reason="native_scalar_absent_in_traces")
            result["per_candidate"][rid] = entry
            continue
        if cand.get("has_plain_obs_sources") and any_policy_differs:
            entry.update(replayable=False,
                         non_replayable_reason="obs_space_ambiguous_plain_indices")
            result["per_candidate"][rid] = entry
            continue
        # info keys cited but never recorded: the compiled wrapper would
        # silently evaluate them as 0.0, corrupting every replayed value —
        # REFUSE replay instead of annotating (adversarial-review fix:
        # "never silent 0.0" must be enforced, not promised).
        cited = _cited_info_keys(cand["spec"])
        recorded = {k for e in episodes for step in e["infos"] for k in step}
        missing = sorted(cited - recorded)
        if missing:
            entry.update(
                replayable=False,
                non_replayable_reason="incomplete_info_signature",
                incomplete_info_signature=missing)
            result["per_candidate"][rid] = entry
            continue
        try:
            mod = _compile_wrapper_module(cand["spec"])
        except Exception as exc:
            entry.update(replayable=False,
                         non_replayable_reason=f"compile_failed:{type(exc).__name__}")
            result["per_candidate"][rid] = entry
            continue
        ep_returns: List[float] = []
        per_term: Dict[str, List[float]] = {}
        failed = None
        for e in episodes:
            arrays = dict(e["arrays"])
            arrays["obs_for_replay"] = arrays["obs_raw"]
            try:
                rs = _episode_replay(mod, arrays, e["infos"])
            except Exception as exc:
                failed = f"replay_failed:{type(exc).__name__}"
                break
            ep_returns.append(float(np.sum(rs)))
            # per-term decomposition: single-composition replays are EXACT
            # only when at most one stage_gated composition exists — chained
            # gates couple compositions (gate_open ANDs across them), so an
            # isolated replay would produce WRONG per-term values. Skip the
            # decomposition entirely in that case (adversarial-review fix:
            # judge BEFORE computing, never store wrong values).
            comps = cand["spec"].get("primitive_compositions", [])
            n_gated = sum(1 for c in comps if c.get("family") == "stage_gated")
            if n_gated > 1:
                entry["per_term_skipped"] = "multiple_stage_gates_chain"
            else:
                for i, comp in enumerate(comps):
                    name = str(comp.get("atom_id") or comp.get("family")) + f"#{i}"
                    sub = dict(cand["spec"])
                    sub["primitive_compositions"] = [comp]
                    try:
                        sub_mod = _compile_wrapper_module(sub)
                        term_rs = _episode_replay(sub_mod, arrays, e["infos"])
                        per_term.setdefault(name, []).append(float(np.sum(term_rs)))
                    except Exception:
                        per_term.setdefault(name, []).append(float("nan"))
        if failed:
            entry.update(replayable=False, non_replayable_reason=failed)
            result["per_candidate"][rid] = entry
            continue
        entry["episode_returns"] = ep_returns
        entry["per_term_returns"] = {k: v for k, v in per_term.items()}
        spread = (max(ep_returns) - min(ep_returns)) if ep_returns else 0.0
        entry["constant_on_support"] = bool(spread <= 1e-9)
        entry["saturation_frac"] = float(np.mean(
            [1.0 if abs(r) >= 1e6 else 0.0 for r in ep_returns])) if ep_returns else 0.0
        if have_scalar:
            entry["rank_agreement_with_scalar"] = _spearman(
                ep_returns, [float(v) for v in scalar_returns])
        omr_ok = [(r, o) for r, o in zip(ep_returns, omr_values)
                  if o is not None and np.isfinite(o)]
        if len(omr_ok) >= 3:
            entry["rank_agreement_with_omr"] = _spearman(
                [r for r, _ in omr_ok], [o for _, o in omr_ok])
        # term dominance: |term return| share of total |terms|
        if per_term:
            tot = {k: float(np.nansum(np.abs(v))) for k, v in per_term.items()}
            denom = sum(tot.values()) or 1.0
            entry["term_dominance"] = {k: v / denom for k, v in tot.items()}
        result["per_candidate"][rid] = entry

    # pairwise disagreement between replayable candidates
    ids = [r for r, e in result["per_candidate"].items()
           if e.get("episode_returns")]
    pair: Dict[str, float] = {}
    for i in range(len(ids)):
        for j in range(i + 1, len(ids)):
            a = result["per_candidate"][ids[i]]["episode_returns"]
            b = result["per_candidate"][ids[j]]["episode_returns"]
            n = min(len(a), len(b))
            if n < 2:
                continue
            ra = np.argsort(np.argsort(a[:n]))
            rb = np.argsort(np.argsort(b[:n]))
            pair[f"{ids[i]}|{ids[j]}"] = float(np.mean(ra != rb))
    result["pairwise_disagreement"] = pair
    return result


def _cited_info_keys(spec: Dict[str, Any]) -> set:
    keys: set = set()
    for comp in spec.get("primitive_compositions", []) or []:
        for field in ("info_key", "gate_info_key", "constraint_info_key"):
            if comp.get(field):
                keys.add(str(comp[field]))
        for term in comp.get("terms", []) or []:
            src = str(term.get("source") or "")
            if src.startswith("info["):
                keys.add(src.split("[", 1)[1].split("]", 1)[0].strip("'\""))
    return keys


# ──────────────────────────────────────────────────────────────────────────────
# Claims (counterfactual_replay grade)
# ──────────────────────────────────────────────────────────────────────────────
def replay_claims(replay_result: Dict[str, Any], hypotheses: List[Dict[str, Any]],
                  cohorts_by_id: Dict[str, Dict[str, Any]],
                  iter_: int,
                  dominance_threshold: float = None) -> List[Dict[str, Any]]:
    """Convert replay findings into claims. Replay may CONTRADICT/invalidate;
    reward-alignment SUPPORT requires an online race (FAMILY_SUPPORT_CLAIM_TYPES),
    so no `supports` claim for alignment is emitted here."""
    from autorl.trajectory_evidence.schemas import (
        DEFAULT_TERM_DOMINANCE_THRESHOLD,
    )
    if dominance_threshold is None:
        dominance_threshold = DEFAULT_TERM_DOMINANCE_THRESHOLD
    claims: List[Dict[str, Any]] = []
    reward_hyps = [h for h in hypotheses if h.get("family") == "reward"]
    if not reward_hyps:
        return claims
    trace_refs = [t for t in (replay_result.get("trace_ids") or [])]
    for rid, entry in (replay_result.get("per_candidate") or {}).items():
        if not entry.get("episode_returns"):
            continue
        for h in reward_hyps:
            if entry.get("constant_on_support"):
                claims.append(new_evidence_claim(
                    hypothesis_id=h["hypothesis_id"],
                    claim_type="counterfactual_replay",
                    prediction=(f"candidate {rid} provides a usable learning "
                                f"gradient on the recorded trace support"),
                    observed_effect={"constant_on_support": True,
                                     "candidate": rid},
                    cohort_ids=[], effect_size=None, confidence_interval=None,
                    cross_seed_support={}, firewall_clean=True,
                    status="contradicts", discovery_only=False,
                    artifact_refs=trace_refs, created_at_iter=iter_))
            dom = entry.get("term_dominance") or {}
            for term, share in dom.items():
                if share >= dominance_threshold and len(dom) > 1:
                    claims.append(new_evidence_claim(
                        hypothesis_id=h["hypothesis_id"],
                        claim_type="counterfactual_replay",
                        prediction=(f"no single term of {rid} dominates the "
                                    f"shaped reward on the trace support"),
                        observed_effect={"dominating_term": term,
                                         "share": share, "candidate": rid},
                        cohort_ids=[], effect_size=float(share),
                        confidence_interval=None, cross_seed_support={},
                        firewall_clean=True, status="contradicts",
                        discovery_only=False, artifact_refs=trace_refs,
                        created_at_iter=iter_))
    return claims


==> anc/FARL/autorl/trajectory_evidence/schemas.py <==
"""V5 trajectory-evidence plane — canonical data contracts.

Authoritative implementation of contracts/V4_5_TRAJECTORY_EVIDENCE_ACTIVE_DIAGNOSIS.md
(framework version name: **V5**), with the review supplements adopted on 2026-06-12:

  S1. Trace storage budget: episode-COLUMNAR physical layout (obs[T+1] derives
      next_obs — the logical TraceStep.v1 view is reconstructed, never stored
      row-wise), per-phase sampling policy, per-genome retention caps.
  S2. LLM evidence budget: hard char/snippet caps physically enforced at the
      evidence-prompt builder (see llm_evidence.py), never by convention.
  S3. Reward replayability declaration: an M4 candidate is offline-replayable
      only if it declares purity over (obs, action, next_obs) + a replayable
      stage-state machine; otherwise it is `non_replayable` and can only be
      tested by an online matched race.
  S4. Pinned statistics recipe: Cliff's delta + bootstrap CI + cross-seed sign
      agreement (stats.py). Same-seed cohorts use paired form.
  S5. Bridge to the 2026-06-11 reward<->OMR alignment gate: a K>=2
      distinct-reward-family breadth race IS a `controlled_intervention`;
      portfolio-level anti-alignment is race evidence eligible to `supported`.
      K=1 anti-alignment stays `suspected` and routes evidence collection.
  S6. Shadow migration: the V5 engine runs in shadow next to the legacy
      diagnosis until the agreement audit clears; authority flips by config.
  S7. Deployment: spawn-workers re-import code from disk, so everything here is
      a NEW package; hooks in existing modules are additive and default-OFF.

Design principles encoded here (contract §2):
  P1 hard rules guard invariants only; P2 a symptom is not a fault;
  P3 semantic conclusions have evidence maturity; P4 OMR remains commit truth;
  P5 LLM proposes, executable evidence disposes; P6 no environment-name branches.

Everything is plain dicts with explicit ``schema_version`` (codebase idiom:
jsonl append + atomic json), plus light validators. No new dependencies.
"""

from __future__ import annotations

import hashlib
import json
from typing import Any, Dict, Iterable, List, Optional

FRAMEWORK_VERSION = "V5"

# ──────────────────────────────────────────────────────────────────────────────
# Schema version strings (contract §5 names kept; package-prefixed)
# ──────────────────────────────────────────────────────────────────────────────
TRACE_META_SCHEMA = "trajectory_evidence/trace_meta.v1"
TRACE_STEP_SCHEMA = "trajectory_evidence/trace_step.v1"          # logical view
EPISODE_SUMMARY_SCHEMA = "trajectory_evidence/episode_trace_summary.v1"
COHORT_SCHEMA = "trajectory_evidence/trajectory_cohort.v1"
EVIDENCE_CLAIM_SCHEMA = "trajectory_evidence/evidence_claim.v1"
HYPOTHESIS_SCHEMA = "trajectory_evidence/diagnostic_hypothesis.v1"
INTERVENTION_SCHEMA = "trajectory_evidence/intervention_plan.v1"
DIAGNOSIS_REPORT_SCHEMA = "trajectory_evidence/diagnosis_report.v2"
FIREWALL_AUDIT_SCHEMA = "trajectory_evidence/firewall_audit.v1"

# On-disk layout under <run_dir>/trajectory_evidence/ (contract §6.1)
STORE_DIR = "trajectory_evidence"
INDEX_FILE = "index.v1.jsonl"
EPISODE_DIR = "episodes"            # <trace_id>.npz  (columnar, S1)
METADATA_DIR = "metadata"           # <trace_id>.json
COHORTS_FILE = "cohorts.v1.jsonl"
CLAIMS_FILE = "evidence_claims.v1.jsonl"
LEDGER_FILE = "hypothesis_ledger.v1.jsonl"
INTERVENTIONS_FILE = "interventions.v1.jsonl"
REPORT_FILE = "diagnosis_report.v2.json"
FIREWALL_AUDIT_FILE = "firewall_audit.v1.json"

# ──────────────────────────────────────────────────────────────────────────────
# Enumerations
# ──────────────────────────────────────────────────────────────────────────────
PHASES = ("m2_discovery", "m5_train", "m5_train_eval", "heldout_eval", "intervention")
REGIMES = ("P1", "P2", "P3")

CLAIM_TYPES = ("observational", "counterfactual_replay", "controlled_intervention", "invariant")
CLAIM_STATUSES = ("supports", "contradicts", "inconclusive")

HYPOTHESIS_FAMILIES = (
    # V8.4 canonical solver axes.
    "grounding", "representation", "reward", "exploration", "algorithm", "budget",
    # Backward-compatible diagnostic aliases retained for old artifacts.
    "goal", "observation", "stage", "optimizer", "environment", "evaluator",
)

HYPOTHESIS_FAMILY_ALIASES = {
    "goal": "grounding",
    "stage": "grounding",
    "observation": "representation",
    "optimizer": "algorithm",
    "environment": "grounding",
    "evaluator": "grounding",
}

HYPOTHESIS_STATES = (
    "proposed", "suspected", "testing", "supported", "weakened",
    "falsified", "inconclusive", "exhausted", "dormant",
)

# State machine (contract P3). `supported -> falsified` is the failed-predicted-
# repair demotion (§9.4). `exhausted` is terminal but stays in the ledger so the
# same hypothesis is never rediscovered under a new label (§9.4).
HYPOTHESIS_TRANSITIONS: Dict[str, tuple] = {
    "proposed": ("suspected", "testing", "falsified", "inconclusive", "exhausted", "dormant"),
    "suspected": ("testing", "supported", "weakened", "falsified", "inconclusive", "exhausted", "dormant"),
    "testing": ("suspected", "supported", "weakened", "falsified", "inconclusive", "exhausted", "dormant"),
    "supported": ("testing", "weakened", "falsified", "exhausted", "dormant"),
    "weakened": ("testing", "supported", "falsified", "inconclusive", "exhausted", "dormant"),
    "inconclusive": ("suspected", "testing", "supported", "weakened", "falsified", "exhausted", "dormant"),
    "falsified": (),
    "exhausted": (),
    "dormant": (),
}

# Per-family promotion requirements (contract §7 + supplement S5).
# `supported` ALWAYS requires at least one claim whose claim_type is in the
# family's allowed set, produced on a MATCHED cohort with firewall_clean=True
# and cross-seed support. Observational claims can never promote (P2 symptom
# != fault). Counterfactual replay can falsify anything it can execute, but can
# *support* only families whose quantity is directly measurable on stored
# traces (term dominance / representation sensitivity); alignment-style claims
# need a live matched race (contract §6.3 caveat).
FAMILY_SUPPORT_CLAIM_TYPES: Dict[str, tuple] = {
    "grounding": ("invariant", "controlled_intervention"),
    "representation": ("controlled_intervention",),
    "evaluator": ("invariant",),
    "environment": ("invariant", "controlled_intervention"),
    "goal": ("controlled_intervention",),
    "observation": ("controlled_intervention",),         # mask alone = importance only (§6.4)
    "reward": ("controlled_intervention",),               # incl. distinct-family race (S5)
    "stage": ("controlled_intervention",),
    "exploration": ("controlled_intervention",),
    "optimizer": ("controlled_intervention",),
    "algorithm": ("controlled_intervention",),
    "budget": ("controlled_intervention", "invariant"),   # starvation audit is invariant
}

# Cohort kinds (contract §5.3). `matched` is a property judged per-cohort by the
# matching policy, not implied by kind.
COHORT_KINDS = (
    "high_vs_low_discovery_scalar",
    "high_vs_low_heldout_omr",
    "earlier_vs_later_policy",
    "genome_a_vs_genome_b",
    "intervention_vs_control",
    "success_vs_failure",
)

# ──────────────────────────────────────────────────────────────────────────────
# S1 — Trace budget (disk) defaults. All overridable via config
# pipeline.trajectory_evidence.* ; absent config key => recording DISABLED
# entirely (S7 deployment safety).
# ──────────────────────────────────────────────────────────────────────────────
DEFAULT_TRACE_BUDGET: Dict[str, Any] = {
    # hard cap for the whole trajectory_evidence store of one run
    "max_store_bytes": 4 * 1024 ** 3,
    # per (genome_id, phase) cap on fully-recorded episodes
    "max_full_episodes_per_genome_phase": 24,
    # per-phase sampling: record_every_n=1 means every episode; >1 subsamples;
    # 0 means summary-only (no arrays persisted)
    "phase_sampling": {
        "m2_discovery": {"record_every_n": 1},
        "heldout_eval": {"record_every_n": 1},
        "intervention": {"record_every_n": 1},
        "m5_train_eval": {"record_every_n": 1},
        "m5_train": {"record_every_n": 0},   # summary-only by default (S1)
    },
    # float32 obs (replay fidelity); actions float32
    "dtype": "float32",
    # eviction order when max_store_bytes hit: traces referenced ONLY by
    # falsified/exhausted hypotheses first, then oldest unreferenced
    "eviction": "falsified_first_then_oldest_unreferenced",
}

# ──────────────────────────────────────────────────────────────────────────────
# S2 — LLM evidence budget (token-friendliness, physically enforced)
# ──────────────────────────────────────────────────────────────────────────────
DEFAULT_LLM_EVIDENCE_BUDGET: Dict[str, Any] = {
    "max_total_chars": 24_000,
    "max_snippets": 6,
    "max_steps_per_snippet": 40,
    "max_hypotheses_in_prompt": 12,
    "max_claims_per_hypothesis": 6,
    # every truncation is logged in the prompt itself + the report, so the LLM
    # and the auditor both know evidence was elided (no silent caps)
    "truncation_note_required": True,
}

# P2 firewall — keys that may NEVER appear in persisted trace info/atoms under
# regime P2 (contract §3.1: goal text, success formula, native reward
# decomposition, privileged target/contact/shaping fields). Substring match,
# lowercase. Over-redaction is SAFE under P2 (info is a privileged channel;
# the public plane is obs + the aggregate scalar), so the list errs broad.
P2_FORBIDDEN_INFO_SUBSTRINGS = (
    # success / goal / task text
    "success", "goal", "task_name", "task_text",
    # target / object / distance references
    "target_pos", "target_position", "dist_to", "goal_dist", "obj_to_target",
    "obj_pos", "object_pos", "near_object", "to_target",
    # native reward decomposition / shaping terms
    "reward_dist", "reward_ctrl", "reward_forward", "reward_survive",
    "grasp_reward", "in_place_reward", "shaping",
    # privileged manipulation / contact channels (contract: target/contact)
    "contact", "tcp", "force", "grasp", "place", "pick", "reach",
)

# ──────────────────────────────────────────────────────────────────────────────
# Named analysis thresholds (P6: no implicit magic numbers selecting behavior;
# every engine takes these as parameters with these documented defaults, all
# overridable via the pipeline trajectory_evidence config section).
# ──────────────────────────────────────────────────────────────────────────────
# |corr(||a_t||, |Δdim|)| must reach this AND exceed the time-drift association
# for a dimension to be classified controllable (event_miner).
DEFAULT_CONTROLLABILITY_THRESHOLD = 0.2
# a term whose |return| share reaches this triggers a dominance contradiction
# claim in counterfactual replay (legitimate single-bonus rewards: raise it).
DEFAULT_TERM_DOMINANCE_THRESHOLD = 0.9
# an event counts as PRECEDING scalar improvement when a scalar change point
# follows within this many steps (P2 §8.2 temporal-precedence test).
DEFAULT_SCALAR_PRECEDENCE_WINDOW = 50
# minimum finite samples in a series before statistical estimation is attempted
# (lower for sparse domains, raise for noise robustness).
DEFAULT_MIN_SAMPLES_FOR_STATISTICS = 10
# a hypothesis still unresolved after this many executed tests (replay or
# intervention claims) transitions to `exhausted` (§9.4 convergence discipline).
DEFAULT_MAX_TESTS_PER_HYPOTHESIS = 3


# ──────────────────────────────────────────────────────────────────────────────
# ID helpers (deterministic, content-addressed; no wall-clock in the hash so
# resume/replay is stable)
# ──────────────────────────────────────────────────────────────────────────────
def _sha16(payload: Any) -> str:
    blob = json.dumps(payload, sort_keys=True, default=str).encode("utf-8")
    return hashlib.sha256(blob).hexdigest()[:16]


def make_trace_id(run_id: str, phase: str, genome_id: str, policy_id: str,
                  seed: int, episode_index: int) -> str:
    return "trace." + _sha16([run_id, phase, genome_id, policy_id, seed, episode_index])


def make_cohort_id(kind: str, member_trace_ids_a: List[str],
                   member_trace_ids_b: List[str]) -> str:
    return "cohort." + _sha16([kind, sorted(member_trace_ids_a), sorted(member_trace_ids_b)])


def make_claim_id(hypothesis_id: str, claim_type: str, cohort_ids: List[str],
                  prediction: str) -> str:
    return "claim." + _sha16([hypothesis_id, claim_type, sorted(cohort_ids), prediction])


def make_hypothesis_id(family: str, statement: str) -> str:
    return f"hyp.{family}." + _sha16([family, statement])


def make_intervention_id(competing_hypotheses: List[str], changed_slots: List[str]) -> str:
    return "intervention." + _sha16([sorted(competing_hypotheses), sorted(changed_slots)])


# ──────────────────────────────────────────────────────────────────────────────
# Factories (plain dicts, codebase idiom)
# ──────────────────────────────────────────────────────────────────────────────
def new_trace_meta(*, trace_id: str, run_id: str, phase: str, regime: str,
                   genome_id: str, policy_id: str, seed: int, episode_index: int,
                   n_steps: int, obs_contract_raw: Optional[str],
                   obs_contract_policy: Optional[str],
                   omr_contract_ref: Optional[str],
                   reward_term_names: List[str], atom_names: List[str],
                   recorded_arrays: List[str], discovery_only_fields: List[str],
                   created_at: str, firewall_dropped_keys: List[str],
                   oracle_stage_ids: Optional[List[str]] = None,
                   first_completion_step: Optional[List[int]] = None,
                   label_permission: str = "none",
                   trial_uid: Optional[str] = None,
                   checkpoint_ref: Optional[str] = None,
                   hypothesis_ids: Optional[List[str]] = None) -> Dict[str, Any]:
    return {
        "schema_version": TRACE_META_SCHEMA,
        "trace_id": trace_id,
        "run_id": run_id,
        "phase": phase,
        "regime": regime,
        "genome_id": genome_id,
        "policy_id": policy_id,
        "seed": int(seed),
        "episode_index": int(episode_index),
        "n_steps": int(n_steps),
        # V4.3 coordinate-contract IDs for raw and policy spaces (contract §5.1)
        "obs_contract_raw": obs_contract_raw,
        "obs_contract_policy": obs_contract_policy,
        "omr_contract_ref": omr_contract_ref,
        "reward_term_names": list(reward_term_names),
        "atom_names": list(atom_names),
        "recorded_arrays": list(recorded_arrays),
        # report-only metrics referenced by claims must carry discovery_only
        "discovery_only_fields": list(discovery_only_fields),
        "created_at": created_at,
        "read_only": True,                       # never an M5 warm start (§5.1)
        "firewall_dropped_keys": list(firewall_dropped_keys),
        # Separate diagnostic label plane.  These ids describe columns in the
        # oracle_stage_labels array; they are intentionally not public_info or
        # reward atoms and are inaccessible to M4/M5 reward compilation.
        "label_plane": {
            "oracle_stage_ids": list(oracle_stage_ids or []),
            "first_completion_step": [int(x) for x in (first_completion_step or [])],
            "permission": str(label_permission or "none"),
            "may_be_read_by": ["transition_miner", "diagnosis", "stage_verifier"]
                if oracle_stage_ids else [],
            "must_not_be_read_by": ["reward_compiler", "m5_training_reward"]
                if oracle_stage_ids else [],
        },
        "trial_uid": trial_uid,
        "checkpoint_ref": checkpoint_ref,
        "hypothesis_ids": list(hypothesis_ids or []),
    }


def new_episode_summary(*, trace_id: str, meta: Dict[str, Any],
                        length: int, termination_mode: str,
                        aggregate_scalar_return: Optional[float],
                        aggregate_scalar_curve: Optional[List[float]],
                        rebuilt_reward_return: Optional[float],
                        reward_term_returns: Dict[str, float],
                        heldout_omr: Optional[float],
                        atom_stats: Dict[str, Dict[str, float]],
                        action_stats: Dict[str, float],
                        coverage: Dict[str, float],
                        event_sequence: List[Dict[str, Any]]) -> Dict[str, Any]:
    return {
        "schema_version": EPISODE_SUMMARY_SCHEMA,
        "trace_id": trace_id,
        "phase": meta.get("phase"),
        "regime": meta.get("regime"),
        "genome_id": meta.get("genome_id"),
        "policy_id": meta.get("policy_id"),
        "seed": meta.get("seed"),
        "length": int(length),
        "termination_mode": termination_mode,   # terminated|truncated|horizon
        "aggregate_scalar_return": aggregate_scalar_return,
        # downsampled curve (<= 64 points), not the raw series — token economy
        "aggregate_scalar_curve": aggregate_scalar_curve,
        "rebuilt_reward_return": rebuilt_reward_return,
        "reward_term_returns": dict(reward_term_returns),
        "heldout_omr": heldout_omr,
        # per-atom {start,end,min,max,n_change_points}
        "atom_stats": atom_stats,
        # {mean_abs, saturation_frac, smoothness, entropy_estimate, effective_rank}
        "action_stats": action_stats,
        # {state_coverage_proxy, controllable_subspace_coverage, novelty}
        "coverage": coverage,
        "event_sequence": list(event_sequence),
    }


def new_cohort(*, kind: str, trace_ids_a: List[str], trace_ids_b: List[str],
               matching_policy: Dict[str, Any], matched: bool,
               match_violations: List[str], created_at_iter: int) -> Dict[str, Any]:
    if kind not in COHORT_KINDS:
        raise ValueError(f"unknown cohort kind: {kind}")
    return {
        "schema_version": COHORT_SCHEMA,
        "cohort_id": make_cohort_id(kind, trace_ids_a, trace_ids_b),
        "kind": kind,
        "trace_ids_a": sorted(trace_ids_a),
        "trace_ids_b": sorted(trace_ids_b),
        # e.g. {"same_regime": true, "same_rung": true, "seed_overlap": 3,
        #        "paired_by_seed": true, "same_eval_contract": true}
        "matching_policy": dict(matching_policy),
        "matched": bool(matched),
        "match_violations": list(match_violations),
        "created_at_iter": int(created_at_iter),
    }


def new_evidence_claim(*, hypothesis_id: str, claim_type: str, prediction: str,
                       observed_effect: Dict[str, Any], cohort_ids: List[str],
                       effect_size: Optional[float],
                       confidence_interval: Optional[List[float]],
                       cross_seed_support: Dict[str, Any],
                       firewall_clean: bool, status: str,
                       discovery_only: bool,
                       artifact_refs: List[str],
                       created_at_iter: int) -> Dict[str, Any]:
    if claim_type not in CLAIM_TYPES:
        raise ValueError(f"unknown claim_type: {claim_type}")
    if status not in CLAIM_STATUSES:
        raise ValueError(f"unknown claim status: {status}")
    return {
        "schema_version": EVIDENCE_CLAIM_SCHEMA,
        "claim_id": make_claim_id(hypothesis_id, claim_type, cohort_ids, prediction),
        "hypothesis_id": hypothesis_id,
        "claim_type": claim_type,
        # the prediction MUST be stated before the effect is observed
        "prediction": prediction,
        "observed_effect": dict(observed_effect),
        "cohort_ids": sorted(cohort_ids),
        "effect_size": effect_size,              # Cliff's delta (S4)
        "confidence_interval": confidence_interval,  # bootstrap CI (S4)
        "cross_seed_support": dict(cross_seed_support),  # {n_seeds, n_agree, paired}
        "firewall_clean": bool(firewall_clean),
        "status": status,
        # P4: claims grounded in P2 report-only dense metrics carry this and can
        # never enter promotion/commit nor alone support reward alignment
        "discovery_only": bool(discovery_only),
        "artifact_refs": list(artifact_refs),
        "created_at_iter": int(created_at_iter),
    }


def new_hypothesis(*, family: str, statement: str, challenged_slots: List[str],
                   expected_trace_signatures: List[str],
                   falsification_conditions: List[str],
                   candidate_interventions: List[str],
                   created_at_iter: int,
                   source: str = "symptom_adapter",
                   stage_id: Optional[str] = None,
                   parent_hypothesis_ids: Optional[List[str]] = None,
                   predicted_effect: Optional[str] = None,
                   basis_fingerprint: Optional[str] = None,
                   next_best_test: Optional[Dict[str, Any]] = None,
                   scope: Optional[Dict[str, Any]] = None,
                   metadata: Optional[Dict[str, Any]] = None,
                   hypothesis_id: Optional[str] = None) -> Dict[str, Any]:
    if family not in HYPOTHESIS_FAMILIES:
        raise ValueError(f"unknown hypothesis family: {family}")
    if not falsification_conditions:
        # A hypothesis without an executable falsifier is not actuator-eligible
        # (contract §5.5) — refuse to create silent untestable hypotheses.
        raise ValueError("hypothesis requires at least one falsification condition")
    canonical_family = HYPOTHESIS_FAMILY_ALIASES.get(family, family)
    basis = str(
        basis_fingerprint
        or make_hypothesis_id(canonical_family, statement)
    )
    return {
        "schema_version": HYPOTHESIS_SCHEMA,
        "hypothesis_id": str(
            hypothesis_id or make_hypothesis_id(family, statement)
        ),
        "family": family,
        "canonical_family": canonical_family,
        "stage_id": str(stage_id) if stage_id else None,
        "parent_hypothesis_ids": [
            str(x) for x in (parent_hypothesis_ids or []) if str(x)
        ],
        "challenged_slots": list(challenged_slots),
        "statement": statement,
        "claim": statement,
        "predicted_effect": str(predicted_effect or ""),
        "basis_fingerprint": basis,
        "next_best_test": dict(next_best_test or {}),
        "scope": dict(scope or {}),
        "metadata": dict(metadata or {}),
        "expected_trace_signatures": list(expected_trace_signatures),
        "falsification_conditions": list(falsification_conditions),
        "candidate_interventions": list(candidate_interventions),
        "evidence_claim_ids": [],
        "state": "proposed",
        "state_history": [{"state": "proposed", "iter": int(created_at_iter),
                           "reason": f"created_by:{source}"}],
        "uncertainty": {},
        "created_at_iter": int(created_at_iter),
        "last_tested_iter": None,
        "n_tests": 0,
        "source": source,
    }


def new_intervention_plan(*, competing_hypotheses: List[str],
                          changed_slots: List[str], frozen_slots: List[str],
                          matched_seed_policy: Dict[str, Any], budget_tier: str,
                          predicted_outcomes_by_hypothesis: Dict[str, str],
                          expected_information_gain: Optional[float],
                          estimated_cost: Dict[str, Any],
                          selected_because: str,
                          created_at_iter: int) -> Dict[str, Any]:
    if len(changed_slots) > 1:
        # §5.6: multi-slot only under an explicit coupling contract — callers
        # must set it via plan["coupling_contract"] after creation; default deny
        raise ValueError(
            "InterventionPlan changes >1 slot; use make_coupled_intervention_plan "
            "with an explicit coupling contract")
    return {
        "schema_version": INTERVENTION_SCHEMA,
        "intervention_id": make_intervention_id(competing_hypotheses, changed_slots),
        "competing_hypotheses": sorted(competing_hypotheses),
        "changed_slots": list(changed_slots),
        "frozen_slots": sorted(frozen_slots),
        "matched_seed_policy": dict(matched_seed_policy),
        "budget_tier": budget_tier,
        "predicted_outcomes_by_hypothesis": dict(predicted_outcomes_by_hypothesis),
        "expected_information_gain": expected_information_gain,
        "estimated_cost": dict(estimated_cost),
        "selected_because": selected_because,
        "execution_audit": {"executed": False, "observed_effects": {},
                            "expected_vs_observed": None},
        "created_at_iter": int(created_at_iter),
    }


def make_coupled_intervention_plan(*, coupling_contract: str, **kwargs) -> Dict[str, Any]:
    """Multi-slot intervention, allowed only with an explicit coupling contract
    (contract §5.6: interface-dependency hypotheses)."""
    changed = kwargs.pop("changed_slots")
    plan = new_intervention_plan(changed_slots=changed[:1], **kwargs)
    plan["changed_slots"] = list(changed)
    plan["coupling_contract"] = coupling_contract
    plan["intervention_id"] = make_intervention_id(
        plan["competing_hypotheses"], plan["changed_slots"])
    return plan


# ──────────────────────────────────────────────────────────────────────────────
# Promotion / state-transition guards (the heart of P3 evidence maturity)
# ──────────────────────────────────────────────────────────────────────────────
def transition_allowed(current: str, target: str) -> bool:
    return target in HYPOTHESIS_TRANSITIONS.get(current, ())


def claim_can_support(hypothesis: Dict[str, Any], claim: Dict[str, Any],
                      cohorts_by_id: Dict[str, Dict[str, Any]]) -> tuple:
    """Gate for `suspected -> supported`. Returns (ok: bool, reasons: list).

    Encodes: family-allowed claim types; matched cohorts mandatory; firewall
    clean mandatory; discovery_only can never promote (P4); cross-seed support
    must show majority sign agreement.
    """
    reasons: List[str] = []
    fam = hypothesis.get("family")
    allowed = FAMILY_SUPPORT_CLAIM_TYPES.get(fam, ("controlled_intervention",))
    if claim.get("claim_type") not in allowed:
        reasons.append(f"claim_type {claim.get('claim_type')} cannot support family {fam}")
    if claim.get("status") != "supports":
        reasons.append("claim status is not 'supports'")
    if claim.get("discovery_only"):
        reasons.append("discovery_only evidence cannot promote (P4)")
    if not claim.get("firewall_clean", False):
        reasons.append("claim is not firewall_clean")
    cohort_ids = claim.get("cohort_ids") or []
    if claim.get("claim_type") != "invariant":
        if not cohort_ids:
            reasons.append("non-invariant claim has no cohorts")
        for cid in cohort_ids:
            c = cohorts_by_id.get(cid)
            if not c:
                reasons.append(f"cohort {cid} not found")
            elif not c.get("matched"):
                reasons.append(f"cohort {cid} is unmatched (suspected-grade only)")
        css = claim.get("cross_seed_support") or {}
        n = int(css.get("n_seeds", 0) or 0)
        agree = int(css.get("n_agree", 0) or 0)
        if n < 2:
            reasons.append("cross-seed support requires >=2 seeds")
        elif agree * 2 <= n:
            reasons.append(f"cross-seed sign agreement {agree}/{n} is not a majority")
    return (len(reasons) == 0, reasons)


# ──────────────────────────────────────────────────────────────────────────────
# Validators (cheap, used by smokes and at persistence boundaries)
# ──────────────────────────────────────────────────────────────────────────────
def _require(d: Dict[str, Any], keys: Iterable[str], schema: str) -> None:
    missing = [k for k in keys if k not in d]
    if missing:
        raise ValueError(f"{schema}: missing keys {missing}")


def validate_trace_meta(meta: Dict[str, Any]) -> None:
    _require(meta, ["trace_id", "phase", "regime", "genome_id", "policy_id",
                    "seed", "n_steps", "obs_contract_raw", "obs_contract_policy",
                    "read_only"], TRACE_META_SCHEMA)
    if meta["phase"] not in PHASES:
        raise ValueError(f"invalid phase {meta['phase']}")
    if meta["regime"] not in REGIMES:
        raise ValueError(f"invalid regime {meta['regime']}")
    if not meta.get("read_only"):
        raise ValueError("diagnostic traces are immutable read-only evidence")
    label_plane = meta.get("label_plane") or {}
    if label_plane.get("oracle_stage_ids"):
        if label_plane.get("permission") != "diagnostic_only":
            raise ValueError(
                "oracle stage labels require label_permission='diagnostic_only'"
            )
        forbidden = set(label_plane.get("must_not_be_read_by") or [])
        if not {"reward_compiler", "m5_training_reward"} <= forbidden:
            raise ValueError("oracle label plane must deny reward/training readers")


def validate_claim(claim: Dict[str, Any]) -> None:
    _require(claim, ["claim_id", "hypothesis_id", "claim_type", "prediction",
                     "cohort_ids", "firewall_clean", "status", "discovery_only"],
             EVIDENCE_CLAIM_SCHEMA)
    if claim["claim_type"] not in CLAIM_TYPES:
        raise ValueError(f"invalid claim_type {claim['claim_type']}")
    if claim["status"] not in CLAIM_STATUSES:
        raise ValueError(f"invalid status {claim['status']}")
    if not str(claim.get("prediction", "")).strip():
        raise ValueError("claim requires a predeclared prediction")


def validate_hypothesis(h: Dict[str, Any]) -> None:
    _require(h, ["hypothesis_id", "family", "statement", "falsification_conditions",
                 "state", "state_history"], HYPOTHESIS_SCHEMA)
    if h["family"] not in HYPOTHESIS_FAMILIES:
        raise ValueError(f"invalid family {h['family']}")
    if h["state"] not in HYPOTHESIS_STATES:
        raise ValueError(f"invalid state {h['state']}")
    if not h["falsification_conditions"]:
        raise ValueError("hypothesis without falsification conditions")


==> anc/FARL/autorl/trajectory_evidence/stats.py <==
"""V5 pinned statistics recipe (review supplement S4).

Every matched-cohort comparison in the evidence plane uses EXACTLY this recipe,
so "matched comparison" never degenerates into per-engine improvisation:

  * effect size  : Cliff's delta (unpaired) / sign-rank fraction (paired)
  * uncertainty  : deterministic bootstrap CI (fixed seed -> reproducible)
  * cross-seed   : per-seed sign agreement count {n_seeds, n_agree, paired}

Pure numpy. No scipy. Deterministic (seeded RNG) so claims are replayable.
"""

from __future__ import annotations

from typing import Any, Dict, List, Optional, Sequence, Tuple

import numpy as np

_BOOTSTRAP_SEED = 20260612  # fixed: claims must be reproducible artifacts
_N_BOOT = 2000


def cliffs_delta(a: Sequence[float], b: Sequence[float]) -> Optional[float]:
    """Cliff's delta in [-1, 1]; positive => a tends larger than b."""
    xa = np.asarray([v for v in a if np.isfinite(v)], dtype=np.float64)
    xb = np.asarray([v for v in b if np.isfinite(v)], dtype=np.float64)
    if xa.size == 0 or xb.size == 0:
        return None
    # O(n*m) is fine: cohorts are dozens of episodes, not millions
    diff = xa[:, None] - xb[None, :]
    return float((np.sum(diff > 0) - np.sum(diff < 0)) / diff.size)


def paired_sign_fraction(a: Sequence[float], b: Sequence[float]) -> Optional[float]:
    """Paired analogue in [-1, 1]: mean sign of (a_i - b_i) over matched pairs."""
    xa = np.asarray(a, dtype=np.float64)
    xb = np.asarray(b, dtype=np.float64)
    if xa.size != xb.size or xa.size == 0:
        return None
    d = xa - xb
    d = d[np.isfinite(d)]
    if d.size == 0:
        return None
    return float(np.mean(np.sign(d)))


def bootstrap_ci_mean_diff(a: Sequence[float], b: Sequence[float],
                           paired: bool = False,
                           alpha: float = 0.05) -> Optional[List[float]]:
    """Deterministic bootstrap CI of mean(a) - mean(b) (or mean(a-b) paired)."""
    xa = np.asarray([v for v in a if np.isfinite(v)], dtype=np.float64)
    xb = np.asarray([v for v in b if np.isfinite(v)], dtype=np.float64)
    if xa.size < 2 or xb.size < 2:
        return None
    rng = np.random.default_rng(_BOOTSTRAP_SEED)
    if paired and xa.size == xb.size:
        d = xa - xb
        idx = rng.integers(0, d.size, size=(_N_BOOT, d.size))
        boots = d[idx].mean(axis=1)
    else:
        ia = rng.integers(0, xa.size, size=(_N_BOOT, xa.size))
        ib = rng.integers(0, xb.size, size=(_N_BOOT, xb.size))
        boots = xa[ia].mean(axis=1) - xb[ib].mean(axis=1)
    lo, hi = np.quantile(boots, [alpha / 2.0, 1.0 - alpha / 2.0])
    return [float(lo), float(hi)]


def cross_seed_support(per_seed_a: Dict[Any, Sequence[float]],
                       per_seed_b: Dict[Any, Sequence[float]]) -> Dict[str, Any]:
    """Per-seed sign agreement: on how many shared seeds does mean(a) > mean(b)?

    Returns {n_seeds, n_agree, paired, per_seed_sign}. Promotion requires a
    majority (schemas.claim_can_support).
    """
    shared = sorted(set(per_seed_a) & set(per_seed_b), key=str)
    per_seed_sign = {}
    n_agree = 0
    for s in shared:
        ma = float(np.mean(np.asarray(per_seed_a[s], dtype=np.float64))) if len(per_seed_a[s]) else float("nan")
        mb = float(np.mean(np.asarray(per_seed_b[s], dtype=np.float64))) if len(per_seed_b[s]) else float("nan")
        if not (np.isfinite(ma) and np.isfinite(mb)):
            continue
        sign = int(np.sign(ma - mb))
        per_seed_sign[str(s)] = sign
        if sign > 0:
            n_agree += 1
    return {
        "n_seeds": len(per_seed_sign),
        "n_agree": n_agree,
        "paired": True,
        "per_seed_sign": per_seed_sign,
    }


def compare_cohort_metric(values_a: Sequence[float], values_b: Sequence[float],
                          paired: bool = False) -> Dict[str, Any]:
    """The one-call recipe used by all engines: effect size + CI + direction."""
    eff = (paired_sign_fraction(values_a, values_b) if paired
           else cliffs_delta(values_a, values_b))
    ci = bootstrap_ci_mean_diff(values_a, values_b, paired=paired)
    direction = None
    if eff is not None:
        direction = "a_greater" if eff > 0 else ("b_greater" if eff < 0 else "tied")
    significant = bool(ci is not None and (ci[0] > 0 or ci[1] < 0))
    return {
        "effect_size": eff,
        "confidence_interval": ci,
        "direction": direction,
        "ci_excludes_zero": significant,
        "paired": bool(paired),
        "n_a": int(len(values_a)),
        "n_b": int(len(values_b)),
    }


# ── trajectory descriptors used by summaries/behavior analysis ───────────────
def downsample_curve(values: Sequence[float], max_points: int = 64) -> List[float]:
    x = np.asarray(values, dtype=np.float64)
    if x.size <= max_points:
        return [float(v) for v in x]
    idx = np.linspace(0, x.size - 1, max_points).round().astype(int)
    return [float(v) for v in x[idx]]


def change_points(values: Sequence[float], z_thresh: float = 3.0,
                  min_gap: int = 5) -> List[int]:
    """Cheap deterministic change-point detector on first differences."""
    x = np.asarray(values, dtype=np.float64)
    if x.size < 2 * min_gap:
        return []
    d = np.diff(x)
    sd = float(np.std(d))
    if not np.isfinite(sd) or sd <= 1e-12:
        return []
    z = np.abs(d - float(np.mean(d))) / sd
    cps: List[int] = []
    for i in np.nonzero(z >= z_thresh)[0]:
        if not cps or int(i) - cps[-1] >= min_gap:
            cps.append(int(i))
    return cps


def action_descriptors(actions: np.ndarray,
                       action_low: Optional[np.ndarray] = None,
                       action_high: Optional[np.ndarray] = None) -> Dict[str, float]:
    """Goal-agnostic action stats: magnitude, saturation, smoothness, entropy
    estimate (per-dim histogram), effective rank."""
    a = np.asarray(actions, dtype=np.float64)
    if a.ndim == 1:
        a = a[:, None]
    elif a.ndim > 2:
        a = a.reshape(a.shape[0], -1)
    out: Dict[str, float] = {}
    out["mean_abs"] = float(np.mean(np.abs(a)))
    if action_low is not None and action_high is not None:
        lo = np.asarray(action_low, dtype=np.float64).reshape(-1)
        hi = np.asarray(action_high, dtype=np.float64).reshape(-1)
        span = np.maximum(hi - lo, 1e-12)
        frac = np.clip((a - lo) / span, 0.0, 1.0)
        out["saturation_frac"] = float(np.mean((frac < 0.01) | (frac > 0.99)))
    else:
        out["saturation_frac"] = float("nan")
    out["smoothness"] = float(np.mean(np.abs(np.diff(a, axis=0)))) if a.shape[0] > 1 else 0.0
    # histogram entropy averaged over dims, normalized to [0,1]
    ents = []
    for j in range(a.shape[1]):
        h, _ = np.histogram(a[:, j], bins=16)
        p = h / max(1, h.sum())
        p = p[p > 0]
        ents.append(float(-(p * np.log(p)).sum() / np.log(16)))
    out["entropy_estimate"] = float(np.mean(ents)) if ents else float("nan")
    if a.shape[0] > a.shape[1] >= 1:
        try:
            s = np.linalg.svd(a - a.mean(axis=0), compute_uv=False)
            s = s[s > 1e-12]
            if s.size:
                p = s / s.sum()
                out["effective_rank"] = float(np.exp(-(p * np.log(p)).sum()))
            else:
                out["effective_rank"] = 0.0
        except np.linalg.LinAlgError:
            out["effective_rank"] = float("nan")
    else:
        out["effective_rank"] = float("nan")
    return out


def coverage_descriptors(obs: np.ndarray, n_bins: int = 8) -> Dict[str, float]:
    """State-coverage proxy: mean per-dim occupied-bin fraction + novelty rate."""
    x = np.asarray(obs, dtype=np.float64)
    if x.ndim == 1:
        x = x[:, None]
    occ = []
    for j in range(x.shape[1]):
        col = x[:, j]
        col = col[np.isfinite(col)]
        if col.size == 0 or float(np.max(col) - np.min(col)) <= 1e-12:
            occ.append(1.0 / n_bins)
            continue
        h, _ = np.histogram(col, bins=n_bins)
        occ.append(float(np.count_nonzero(h)) / n_bins)
    cov = float(np.mean(occ)) if occ else float("nan")
    # novelty: fraction of steps whose nearest previous state (L_inf, coarse
    # quantization) is new
    q = np.round(x / (np.std(x, axis=0, keepdims=True) + 1e-9), 1)
    seen = set()
    novel = 0
    for row in q:
        key = row.tobytes()
        if key not in seen:
            novel += 1
            seen.add(key)
    return {"state_coverage_proxy": cov,
            "novelty": float(novel) / max(1, x.shape[0])}


==> anc/FARL/autorl/trajectory_evidence/store.py <==
"""V5 sanitized trace store — columnar, budgeted, multi-process safe.

Physical layout (review supplement S1; logical TraceStep.v1 is a VIEW):

    <run_dir>/trajectory_evidence/
        index.v1.<pid>.jsonl          # per-writer-process shard, append-only
        episodes/<trace_id>.npz       # columnar arrays (obs[T+1,D] etc.)
        metadata/<trace_id>.json      # {"meta":…, "summary":…}

``obs_raw`` is stored with T+1 rows (last row = final next_obs); next_obs is
DERIVED as obs[1:], never stored — this halves observation storage versus the
row-wise TraceStep schema while preserving the logical contract exactly.

Budget enforcement (S1): per-phase sampling, per-(genome, phase) full-episode
caps, and a store-wide byte cap with deterministic eviction
(falsified-referenced first is approximated as: traces NOT referenced by any
claim shard are evicted oldest-first; referenced traces survive).

Multi-process safety: spawn workers re-import this module and write to their
own pid-named index shard; episode/metadata files are content-addressed by
trace_id so collisions are impossible. Readers merge all shards.
"""

from __future__ import annotations

import glob
import hashlib
import heapq
import json
import os
from pathlib import Path
from typing import Any, Dict, List, Optional

import numpy as np
# pyrefly: ignore [missing-import]
import gymnasium as gym

from autorl.trajectory_evidence import firewall
from autorl.trajectory_evidence.schemas import (
    CLAIMS_FILE,
    DEFAULT_TRACE_BUDGET,
    EPISODE_DIR,
    INDEX_FILE,
    METADATA_DIR,
    PHASES,
    REGIMES,
    STORE_DIR,
    make_trace_id,
    new_episode_summary,
    new_trace_meta,
    validate_trace_meta,
)
from autorl.trajectory_evidence.stats import (
    action_descriptors,
    change_points,
    coverage_descriptors,
    downsample_curve,
)


def _merge_budget(config: Optional[Dict[str, Any]]) -> Dict[str, Any]:
    budget = json.loads(json.dumps(DEFAULT_TRACE_BUDGET))  # deep copy
    user = (config or {}).get("budget") or {}
    for k, v in user.items():
        if k == "phase_sampling" and isinstance(v, dict):
            budget["phase_sampling"].update(v)
        else:
            budget[k] = v
    return budget


class TraceStore:
    """Append-only sanitized trace store. Inert unless config['enabled']."""

    DEFAULT_MAX_DIAGNOSTIC_TRACE_ROWS = 8192
    DIAGNOSTIC_SELECTION_SCHEMA = (
        "trajectory_evidence/diagnostic_trace_selection.v1"
    )
    DIAGNOSTIC_STRATUM_FIELDS = (
        "phase",
        "regime",
        "genome_id",
        "policy_id",
        "seed",
        "trial_uid",
        "checkpoint_ref",
        "has_arrays",
    )

    def __init__(self, run_dir: Path | str, config: Optional[Dict[str, Any]]):
        self.run_dir = Path(run_dir)
        self.config = dict(config or {})
        self.enabled = bool(self.config.get("enabled", False))
        self.budget = _merge_budget(self.config)
        self.root = self.run_dir / STORE_DIR
        self._diagnostic_selection_audits: Dict[str, Dict[str, Any]] = {}
        self._diagnostic_selection_cache: Dict[str, Any] = {}
        self._retention_counts: Dict[str, int] = {}
        self._index_shard = self.root / INDEX_FILE.replace(
            ".jsonl", f".{os.getpid()}.jsonl")
        if self.enabled:
            try:
                (self.root / EPISODE_DIR).mkdir(parents=True, exist_ok=True)
                (self.root / METADATA_DIR).mkdir(parents=True, exist_ok=True)
            except Exception:
                self.enabled = False

    # ── recording ────────────────────────────────────────────────────────
    def record_episode(self, *, steps: List[Dict[str, Any]], run_id: str,
                       phase: str, regime: str, genome_id: str, policy_id: str,
                       seed: int, episode_index: int,
                       obs_contract_raw: Optional[str],
                       obs_contract_policy: Optional[str],
                       heldout_omr: Optional[float] = None,
                       omr_contract_ref: Optional[str] = None,
                       discovery_only_fields: Optional[List[str]] = None,
                       created_at: Optional[str] = None,
                       oracle_stage_labels: Optional[Any] = None,
                       oracle_stage_ids: Optional[List[str]] = None,
                       first_completion_step: Optional[List[int]] = None,
                       label_permission: str = "diagnostic_only",
                       trial_uid: Optional[str] = None,
                       checkpoint_ref: Optional[str] = None,
                       hypothesis_ids: Optional[List[str]] = None,
                       force_record_arrays: bool = False,
                       training_step: Optional[int] = None,
                       reset_context: Optional[Dict[str, Any]] = None,
                       action_space_contract: Optional[Dict[str, Any]] = None) -> Optional[str]:
        if not self.enabled or not steps:
            return None
        if phase not in PHASES or regime not in REGIMES:
            return None
        sampling = (self.budget.get("phase_sampling") or {}).get(phase) or {}
        every_n = int(sampling.get("record_every_n", 1))
        record_arrays = bool(force_record_arrays) or (
            bool(every_n) and int(episode_index) % max(1, every_n) == 0
        )
        retention = self.config.get("stratified_retention") or {}
        retention_stratum = None
        if retention.get("enabled"):
            # Fixed step windows work for both 1M and 5M without guessing an
            # episode count. Separate seed/trial quotas prevent seed0's early
            # positives from consuming the entire run's evidence capacity.
            window_steps = max(1, int(retention.get("window_steps", 100_000)))
            position = int(training_step) if training_step is not None else int(episode_index) * len(steps)
            kind = "event" if force_record_arrays else "coverage"
            retention_stratum = {
                "seed": int(seed), "trial_uid": str(trial_uid or policy_id),
                "window": max(0, position - 1) // window_steps, "window_steps": window_steps,
                "kind": kind,
            }
            quota = max(1, int(retention.get("episodes_per_kind_window", 2)))
            retention_key = json.dumps([genome_id, phase, retention_stratum], sort_keys=True)
            if retention_key not in self._retention_counts:
                self._retention_counts[retention_key] = sum(
                    r.get("retention_stratum") == retention_stratum and bool(r.get("has_arrays"))
                    for r in self._iter_index_rows(genome_id=genome_id, phase=phase))
            if self._retention_counts[retention_key] >= quota:
                record_arrays = False
        elif record_arrays and self._full_count(genome_id, phase) >= int(
                self.budget.get("max_full_episodes_per_genome_phase", 24)):
            record_arrays = False  # legacy opt-out semantics

        trace_id = make_trace_id(run_id, phase, genome_id, policy_id,
                                 int(seed), int(episode_index))
        try:
            arrays, public_info, dropped, term_names, atom_names = \
                self._columnarize(steps, regime)
        except Exception:
            return None

        stage_ids = [str(x) for x in (oracle_stage_ids or []) if str(x)]
        completion_steps: List[int] = []
        if oracle_stage_labels is not None or stage_ids:
            try:
                labels = np.asarray(oracle_stage_labels, dtype=np.float32)
                if labels.ndim == 1:
                    labels = labels[:, None]
                if labels.ndim != 2 or labels.shape[0] != len(steps):
                    raise ValueError("oracle_stage_labels must have shape [T,K]")
                if labels.shape[1] != len(stage_ids):
                    raise ValueError("oracle_stage_ids length must match label columns")
                if str(label_permission) != "diagnostic_only":
                    raise ValueError("oracle stage label plane is diagnostic_only")
                arrays["oracle_stage_labels"] = np.nan_to_num(
                    labels, nan=0.0
                ).astype(np.float32)
                if first_completion_step is None:
                    for column in range(labels.shape[1]):
                        hits = np.flatnonzero(labels[:, column] >= 0.5)
                        completion_steps.append(int(hits[0]) if hits.size else -1)
                else:
                    completion_steps = [int(x) for x in first_completion_step]
                    if len(completion_steps) != len(stage_ids):
                        raise ValueError(
                            "first_completion_step length must match oracle_stage_ids"
                        )
                arrays["oracle_stage_first_completion_step"] = np.asarray(
                    completion_steps, dtype=np.int32
                )
            except Exception:
                return None

        meta = new_trace_meta(
            trace_id=trace_id, run_id=run_id, phase=phase, regime=regime,
            genome_id=genome_id, policy_id=policy_id, seed=int(seed),
            episode_index=int(episode_index), n_steps=len(steps),
            obs_contract_raw=obs_contract_raw,
            obs_contract_policy=obs_contract_policy,
            omr_contract_ref=omr_contract_ref,
            reward_term_names=term_names, atom_names=atom_names,
            recorded_arrays=sorted(arrays.keys()) if record_arrays else [],
            discovery_only_fields=list(discovery_only_fields or []),
            created_at=created_at or "", firewall_dropped_keys=sorted(set(dropped)),
            oracle_stage_ids=stage_ids,
            first_completion_step=completion_steps,
            label_permission="diagnostic_only" if stage_ids else "none",
            trial_uid=str(trial_uid) if trial_uid else None,
            checkpoint_ref=str(checkpoint_ref) if checkpoint_ref else None,
            hypothesis_ids=[str(x) for x in (hypothesis_ids or []) if str(x)],
        )
        if retention_stratum is not None:
            meta["retention"] = {
                "schema_version": "stratified_trajectory_retention.v1",
                "stratum": retention_stratum,
                "selection": "bounded_first_eligible_per_seed_trial_step_window_event_class",
                "population_frequency_estimator": False,
                "global_byte_cap_still_applies": True,
            }
        meta["reward_named_diagnostic_names"] = sorted({str(k) for step in steps
            for k in (step.get("reward_named_diagnostics") or {})})
        if reset_context:
            meta["reset_context"] = dict(reset_context)
        if action_space_contract:
            meta["action_space"] = dict(action_space_contract)
        try:
            firewall.assert_meta_clean(meta)
            validate_trace_meta(meta)
        except Exception:
            return None

        summary = self._summarize(trace_id, meta, steps, arrays, heldout_omr)

        try:
            if record_arrays:
                npz_path = self.root / EPISODE_DIR / f"{trace_id}.npz"
                payload = dict(arrays)
                for key, series in public_info.items():
                    payload[f"info.{key}"] = series
                tmp = npz_path.with_suffix(".tmp.npz")
                np.savez_compressed(tmp, **payload)
                os.replace(tmp, npz_path)
                nbytes = npz_path.stat().st_size
            else:
                nbytes = 0
            meta_path = self.root / METADATA_DIR / f"{trace_id}.json"
            tmp = meta_path.with_suffix(".tmp")
            tmp.write_text(json.dumps({"meta": meta, "summary": summary},
                                      default=str), encoding="utf-8")
            os.replace(tmp, meta_path)
            with self._index_shard.open("a", encoding="utf-8") as fh:
                fh.write(json.dumps({
                    "trace_id": trace_id, "phase": phase, "regime": regime,
                    "genome_id": genome_id, "policy_id": policy_id,
                    "seed": int(seed), "episode_index": int(episode_index),
                    "n_steps": len(steps), "bytes": int(nbytes),
                    "has_arrays": bool(record_arrays),
                    "retention_stratum": retention_stratum,
                    "reset_origin": (reset_context or {}).get("reset_origin", "unspecified_legacy"),
                    "created_at": created_at or "",
                    "trial_uid": meta.get("trial_uid"),
                    "checkpoint_ref": meta.get("checkpoint_ref"),
                    "hypothesis_ids": meta.get("hypothesis_ids") or [],
                    "has_oracle_stage_labels": bool(stage_ids),
                    # Index-level diagnostic summaries make it possible to
                    # retain rare positives without opening every metadata
                    # document in a long-running experiment.
                    "oracle_stage_ids": stage_ids,
                    "oracle_completed_stage_ids": [
                        stage_id for stage_id, step in zip(
                            stage_ids, completion_steps
                        ) if int(step) >= 0
                    ],
                }) + "\n")
        except Exception:
            return None
        self._diagnostic_selection_cache.clear()
        if record_arrays:
            if retention_stratum is not None:
                self._retention_counts[retention_key] += 1
            self._enforce_byte_cap()
        return trace_id

    def _columnarize(self, steps: List[Dict[str, Any]], regime: str):
        T = len(steps)
        obs = np.asarray([np.ravel(np.asarray(s["obs"], dtype=np.float32))
                          for s in steps], dtype=np.float32)
        final_next = np.ravel(np.asarray(
            steps[-1].get("next_obs", steps[-1]["obs"]), dtype=np.float32))
        if final_next.shape != obs[-1].shape:
            final_next = obs[-1]
        arrays: Dict[str, np.ndarray] = {
            "obs_raw": np.vstack([obs, final_next[None, :]]),
            "actions": np.asarray(
                [np.ravel(np.asarray(s.get("action", 0.0), dtype=np.float32))
                 for s in steps], dtype=np.float32),
            "terminated": np.asarray([bool(s.get("terminated")) for s in steps]),
            "truncated": np.asarray([bool(s.get("truncated")) for s in steps]),
        }
        if any("obs_policy" in s for s in steps):
            op = np.asarray([np.ravel(np.asarray(
                s.get("obs_policy", s["obs"]), dtype=np.float32)) for s in steps],
                dtype=np.float32)
            fin = steps[-1].get("next_obs_policy")
            fin = (np.ravel(np.asarray(fin, dtype=np.float32))
                   if fin is not None else op[-1])
            if fin.shape != op[-1].shape:
                fin = op[-1]
            arrays["obs_policy"] = np.vstack([op, fin[None, :]])
        scalar = [s.get("reward") for s in steps]
        if any(v is not None for v in scalar):
            arrays["aggregate_scalar"] = np.asarray(
                [float(v) if v is not None else np.nan for v in scalar],
                dtype=np.float32)
        if any(s.get("rebuilt_reward") is not None for s in steps):
            arrays["rebuilt_reward"] = np.asarray(
                [float(s.get("rebuilt_reward") or 0.0) for s in steps],
                dtype=np.float32)
        term_names: List[str] = sorted({k for s in steps
                                        for k in (s.get("rebuilt_reward_terms") or {})})
        if term_names:
            arrays["reward_terms"] = np.asarray(
                [[float((s.get("rebuilt_reward_terms") or {}).get(n, np.nan))
                  for n in term_names] for s in steps], dtype=np.float32)
        diagnostic_names = sorted({str(k) for s in steps for k in (s.get("reward_named_diagnostics") or {})})
        if diagnostic_names:
            arrays["reward_named_diagnostics"] = np.asarray([
                [float((s.get("reward_named_diagnostics") or {}).get(k, np.nan)) for k in diagnostic_names]
                for s in steps], dtype=np.float32)
        atom_names: List[str] = sorted({k for s in steps
                                        for k in (s.get("public_atoms") or {})})
        if atom_names:
            arrays["public_atoms"] = np.asarray(
                [[float((s.get("public_atoms") or {}).get(n, np.nan))
                  for n in atom_names] for s in steps], dtype=np.float32)
        # firewall BEFORE persistence (acceptance §14)
        dropped_all: List[str] = []
        san_steps: List[Dict[str, float]] = []
        for s in steps:
            san, dropped = firewall.sanitize_step_info(s.get("info"), regime)
            san_steps.append(san)
            dropped_all.extend(dropped)
        info_keys = sorted({k for s in san_steps for k in s})
        public_info = {
            k: np.asarray([s.get(k, np.nan) for s in san_steps], dtype=np.float32)
            for k in info_keys
        }
        assert arrays["actions"].shape[0] == T
        return arrays, public_info, dropped_all, term_names, atom_names

    def _summarize(self, trace_id, meta, steps, arrays, heldout_omr):
        scalar = arrays.get("aggregate_scalar")
        scalar_list = ([float(v) for v in scalar[np.isfinite(scalar)]]
                       if scalar is not None else [])
        term_returns: Dict[str, float] = {}
        if "reward_terms" in arrays:
            sums = np.nansum(arrays["reward_terms"], axis=0)
            term_returns = {n: float(v) for n, v in
                            zip(meta["reward_term_names"], sums)}
        atom_stats: Dict[str, Dict[str, float]] = {}
        if "public_atoms" in arrays:
            for j, name in enumerate(meta["atom_names"]):
                col = arrays["public_atoms"][:, j]
                fin = col[np.isfinite(col)]
                if fin.size == 0:
                    continue
                atom_stats[name] = {
                    "start": float(fin[0]), "end": float(fin[-1]),
                    "min": float(np.min(fin)), "max": float(np.max(fin)),
                    "n_change_points": len(change_points(fin)),
                }
        events: List[Dict[str, Any]] = []
        if scalar_list:
            for cp in change_points(np.asarray(scalar_list)):
                events.append({"event": "scalar_change", "step": int(cp),
                               "signal": "aggregate_scalar"})
        term_mode = ("terminated" if bool(np.any(arrays["terminated"]))
                     else ("truncated" if bool(np.any(arrays["truncated"]))
                           else "horizon"))
        rebuilt = arrays.get("rebuilt_reward")
        summary = new_episode_summary(
            trace_id=trace_id, meta=meta, length=len(steps),
            termination_mode=term_mode,
            aggregate_scalar_return=(float(np.nansum(scalar)) if scalar is not None
                                     and np.isfinite(scalar).any() else None),
            aggregate_scalar_curve=(downsample_curve(np.nancumsum(scalar))
                                    if scalar is not None
                                    and np.isfinite(scalar).any() else None),
            rebuilt_reward_return=(float(np.nansum(rebuilt))
                                   if rebuilt is not None else None),
            reward_term_returns=term_returns,
            heldout_omr=(float(heldout_omr) if heldout_omr is not None else None),
            atom_stats=atom_stats,
            action_stats=action_descriptors(
                arrays["actions"],
                action_low=(meta.get("action_space") or {}).get("low"),
                action_high=(meta.get("action_space") or {}).get("high")),
            coverage=coverage_descriptors(arrays["obs_raw"]),
            event_sequence=events)
        if "reward_named_diagnostics" in arrays:
            diagnostic_summary = {}
            for j, name in enumerate(meta.get("reward_named_diagnostic_names") or []):
                col = arrays["reward_named_diagnostics"][:, j]
                finite = col[np.isfinite(col)]
                if finite.size:
                    diagnostic_summary[name] = {
                        "n": int(finite.size), "mean": float(np.mean(finite)),
                        "min": float(np.min(finite)), "max": float(np.max(finite)),
                        "nonzero_fraction": float(np.mean(finite != 0)),
                        "interpretation": "named_program_diagnostic_not_an_additive_reward_term",
                    }
            summary["reward_named_diagnostics"] = diagnostic_summary
        return summary

    # ── reading ──────────────────────────────────────────────────────────
    def _iter_index_rows(self, **filters):
        for shard in sorted(glob.glob(str(self.root / "index.v1.*.jsonl"))):
            try:
                with Path(shard).open("r", encoding="utf-8") as fh:
                    for line in fh:
                        line = line.strip()
                        if not line:
                            continue
                        try:
                            row = json.loads(line)
                        except Exception:
                            continue  # crash-tolerant: skip torn tail lines
                        if all(row.get(k) == v for k, v in filters.items()):
                            yield row
            except OSError:
                continue

    def iter_index(self, **filters) -> List[Dict[str, Any]]:
        """Return the complete filtered index, preserving legacy semantics."""
        rows: List[Dict[str, Any]] = []
        rows.extend(self._iter_index_rows(**filters))
        return rows

    @staticmethod
    def _stable_rank(namespace: str, value: Any) -> int:
        payload = json.dumps(
            value, sort_keys=True, separators=(",", ":"), default=str
        )
        return int.from_bytes(
            hashlib.sha256(f"{namespace}\0{payload}".encode("utf-8")).digest(),
            "big",
        )

    @staticmethod
    def _offer_bounded(
        heap: List[Any],
        row: Dict[str, Any],
        *,
        cap: int,
        namespace: str,
    ) -> None:
        """Keep the deterministically lowest-ranked ``cap`` rows."""
        trace_id = str(row.get("trace_id") or "")
        rank = TraceStore._stable_rank(namespace, trace_id)
        serialized = json.dumps(
            row, sort_keys=True, separators=(",", ":"), default=str
        )
        entry = (-rank, trace_id, serialized)
        if len(heap) < cap:
            heapq.heappush(heap, entry)
            return
        if rank < -heap[0][0]:
            heapq.heapreplace(heap, entry)

    def diagnostic_index(
        self,
        *,
        purpose: str = "generic_diagnosis",
        max_rows: Optional[int] = None,
        priority_stage_ids: Optional[List[str]] = None,
        **filters,
    ) -> List[Dict[str, Any]]:
        """Return a deterministic, stratified and explicitly audited sample.

        This is intentionally separate from :meth:`iter_index`: storage,
        accounting and exact offline analyses continue to see the full index.
        Live diagnosis uses this bounded view so a resumed controller cannot
        open hundreds of thousands of metadata documents before scheduling its
        next trials.

        Selection priority is: known oracle-positive rows (capped at half the
        budget initially), one representative from as many execution strata as
        fit, remaining known positives, array-bearing rows, then a stable hash
        sample of the population. Index shards written before positive
        summaries were introduced remain eligible, but the audit explicitly
        records that positive preservation could not be proven for those rows.
        """
        configured = (
            self.config.get("max_diagnostic_trace_rows")
            if max_rows is None else max_rows
        )
        try:
            cap = int(configured)
        except (TypeError, ValueError):
            cap = self.DEFAULT_MAX_DIAGNOSTIC_TRACE_ROWS
        if cap <= 0:
            cap = self.DEFAULT_MAX_DIAGNOSTIC_TRACE_ROWS
        priority_stages = {
            str(value) for value in (priority_stage_ids or []) if str(value)
        }
        cache_key = json.dumps(
            {
                "cap": cap,
                "filters": filters,
                "priority_stage_ids": sorted(priority_stages),
            },
            sort_keys=True,
            separators=(",", ":"),
            default=str,
        )
        cached = self._diagnostic_selection_cache.get(cache_key)
        if cached is not None:
            cached_rows, cached_audit = cached
            audit = json.loads(json.dumps(cached_audit))
            audit["purpose"] = str(purpose)
            audit["cache_reused"] = True
            self._diagnostic_selection_audits[str(purpose)] = audit
            return list(cached_rows)

        # Every candidate structure is bounded by ``cap``. Peak memory is
        # therefore tied to the diagnostic budget, not persisted episode count.
        positive_heap: List[Any] = []
        target_positive_heap: List[Any] = []
        arrays_heap: List[Any] = []
        population_heap: List[Any] = []
        coverage_heap: List[Any] = []
        coverage_rows: Dict[str, tuple[int, Dict[str, Any]]] = {}
        exact_rows: Optional[List[Dict[str, Any]]] = []
        population_hasher = hashlib.sha256()
        population_rows = 0
        annotated_rows = 0
        positive_rows = 0
        has_arrays_rows = 0
        phase_counts: Dict[str, int] = {}
        oracle_rows_by_stage: Dict[str, int] = {}
        positive_rows_by_stage: Dict[str, int] = {}
        observed_stratum_hashes: set[int] = set()
        stratum_count_truncated = False

        for row in self._iter_index_rows(**filters):
            population_rows += 1
            if exact_rows is not None:
                exact_rows.append(row)
                if len(exact_rows) > cap:
                    exact_rows = None
            canonical = json.dumps(
                row, sort_keys=True, separators=(",", ":"), default=str
            )
            population_hasher.update(canonical.encode("utf-8"))
            population_hasher.update(b"\n")

            phase = str(row.get("phase") or "")
            phase_counts[phase] = phase_counts.get(phase, 0) + 1
            has_arrays = bool(row.get("has_arrays"))
            if has_arrays:
                has_arrays_rows += 1
                self._offer_bounded(
                    arrays_heap,
                    row,
                    cap=cap,
                    namespace="diagnostic-array-v1",
                )

            oracle_stage_ids = [
                str(value) for value in (row.get("oracle_stage_ids") or [])
                if str(value)
            ]
            for stage_id in set(oracle_stage_ids):
                oracle_rows_by_stage[stage_id] = (
                    oracle_rows_by_stage.get(stage_id, 0) + 1
                )
            annotation_present = "oracle_completed_stage_ids" in row
            completed_stage_ids = [
                str(value)
                for value in (row.get("oracle_completed_stage_ids") or [])
                if str(value)
            ]
            if annotation_present:
                annotated_rows += 1
            if completed_stage_ids:
                positive_rows += 1
                for stage_id in set(completed_stage_ids):
                    positive_rows_by_stage[stage_id] = (
                        positive_rows_by_stage.get(stage_id, 0) + 1
                    )
                self._offer_bounded(
                    positive_heap,
                    row,
                    cap=cap,
                    namespace="diagnostic-positive-v1",
                )
                if priority_stages.intersection(completed_stage_ids):
                    self._offer_bounded(
                        target_positive_heap,
                        row,
                        cap=cap,
                        namespace="diagnostic-target-positive-v1",
                    )

            stratum = tuple(
                row.get(field) for field in self.DIAGNOSTIC_STRATUM_FIELDS
            )
            stratum_blob = json.dumps(
                stratum, sort_keys=True, separators=(",", ":"), default=str
            )
            stratum_rank = self._stable_rank("diagnostic-stratum-v1", stratum)
            if stratum_rank not in observed_stratum_hashes:
                if len(observed_stratum_hashes) <= cap:
                    observed_stratum_hashes.add(stratum_rank)
                else:
                    stratum_count_truncated = True
            row_rank = self._stable_rank(
                f"diagnostic-stratum-row-v1:{stratum_blob}",
                str(row.get("trace_id") or ""),
            )
            existing = coverage_rows.get(stratum_blob)
            if existing is not None:
                if row_rank < existing[0]:
                    coverage_rows[stratum_blob] = (row_rank, row)
            elif len(coverage_rows) < cap:
                coverage_rows[stratum_blob] = (row_rank, row)
                heapq.heappush(coverage_heap, (-stratum_rank, stratum_blob))
            elif stratum_rank < -coverage_heap[0][0]:
                _, evicted = heapq.heapreplace(
                    coverage_heap, (-stratum_rank, stratum_blob)
                )
                coverage_rows.pop(evicted, None)
                coverage_rows[stratum_blob] = (row_rank, row)

            self._offer_bounded(
                population_heap,
                row,
                cap=cap,
                namespace="diagnostic-population-v1",
            )

        if exact_rows is not None:
            selected = exact_rows
        else:
            selected_by_id: Dict[str, Dict[str, Any]] = {}

            def add_candidates(candidates, limit: Optional[int] = None):
                ordered = sorted(
                    candidates,
                    key=lambda entry: (-entry[0], entry[1]),
                )
                for _, trace_id, payload in ordered[:limit]:
                    if len(selected_by_id) >= cap:
                        break
                    row = (
                        json.loads(payload)
                        if isinstance(payload, str)
                        else payload
                    )
                    selected_by_id.setdefault(trace_id, row)

            # Preserve rare positives without allowing a common-positive
            # population to crowd all contrast/coverage rows out of the view.
            positive_quota = max(1, cap // 2)
            add_candidates(target_positive_heap, positive_quota)
            add_candidates(positive_heap, positive_quota)
            coverage_candidates = [
                (
                    -self._stable_rank("diagnostic-coverage-output-v1", key),
                    str(value[1].get("trace_id") or ""),
                    value[1],
                )
                for key, value in coverage_rows.items()
            ]
            add_candidates(coverage_candidates)
            add_candidates(positive_heap)
            add_candidates(arrays_heap)
            add_candidates(population_heap)
            selected = sorted(
                selected_by_id.values(),
                key=lambda row: (
                    str(row.get("phase") or ""),
                    str(row.get("genome_id") or ""),
                    str(row.get("policy_id") or ""),
                    str(row.get("trial_uid") or ""),
                    str(row.get("checkpoint_ref") or ""),
                    str(row.get("seed") or ""),
                    int(row.get("episode_index", -1) or -1),
                    str(row.get("trace_id") or ""),
                ),
            )

        selected_ids = [str(row.get("trace_id") or "") for row in selected]
        selected_positive = sum(
            bool(row.get("oracle_completed_stage_ids")) for row in selected
        )
        selected_oracle_rows_by_stage: Dict[str, int] = {}
        selected_positive_rows_by_stage: Dict[str, int] = {}
        selected_phases: Dict[str, int] = {}
        for row in selected:
            phase = str(row.get("phase") or "")
            selected_phases[phase] = selected_phases.get(phase, 0) + 1
            for stage_id in set(
                str(value) for value in (row.get("oracle_stage_ids") or [])
                if str(value)
            ):
                selected_oracle_rows_by_stage[stage_id] = (
                    selected_oracle_rows_by_stage.get(stage_id, 0) + 1
                )
            for stage_id in set(
                str(value)
                for value in (row.get("oracle_completed_stage_ids") or [])
                if str(value)
            ):
                selected_positive_rows_by_stage[stage_id] = (
                    selected_positive_rows_by_stage.get(stage_id, 0) + 1
                )
        selected_strata = {
            self._stable_rank(
                "diagnostic-stratum-v1",
                tuple(
                    row.get(field) for field in self.DIAGNOSTIC_STRATUM_FIELDS
                ),
            )
            for row in selected
        }
        annotation_coverage = (
            "complete"
            if population_rows and annotated_rows == population_rows
            else "partial"
            if annotated_rows
            else "unavailable"
        )
        audit = {
            "schema_version": self.DIAGNOSTIC_SELECTION_SCHEMA,
            "algorithm": "deterministic_stratified_positive_priority_v1",
            "purpose": str(purpose),
            "filters": dict(filters),
            "priority_stage_ids": sorted(priority_stages),
            "configured_max_rows": int(cap),
            "population_index_rows": int(population_rows),
            "sampled_rows": len(selected),
            "truncated": bool(population_rows > len(selected)),
            "sampling_fraction": (
                len(selected) / population_rows if population_rows else 1.0
            ),
            "stratum_fields": list(self.DIAGNOSTIC_STRATUM_FIELDS),
            "population_strata": (
                None if stratum_count_truncated else len(observed_stratum_hashes)
            ),
            "population_strata_lower_bound": len(observed_stratum_hashes),
            "population_strata_count_exact": not stratum_count_truncated,
            "sampled_strata": len(selected_strata),
            "stratum_coverage_fraction": (
                len(selected_strata) / len(observed_stratum_hashes)
                if observed_stratum_hashes and not stratum_count_truncated
                else 1.0
                if not observed_stratum_hashes
                else None
            ),
            "population_phase_counts": phase_counts,
            "sampled_phase_counts": selected_phases,
            "population_rows_with_arrays": int(has_arrays_rows),
            "sampled_rows_with_arrays": sum(
                bool(row.get("has_arrays")) for row in selected
            ),
            "positive_index_annotation_coverage": annotation_coverage,
            "population_annotated_rows": int(annotated_rows),
            "population_known_positive_rows": int(positive_rows),
            "sampled_known_positive_rows": int(selected_positive),
            "population_oracle_rows_by_stage": oracle_rows_by_stage,
            "population_known_positive_rows_by_stage": positive_rows_by_stage,
            "sampled_oracle_rows_by_stage": selected_oracle_rows_by_stage,
            "sampled_known_positive_rows_by_stage": (
                selected_positive_rows_by_stage
            ),
            "population_fingerprint_sha256": population_hasher.hexdigest(),
            "selection_fingerprint_sha256": hashlib.sha256(
                "\n".join(selected_ids).encode("utf-8")
            ).hexdigest(),
            "authority": "diagnostic_sample_only_not_population_metric",
            "exact_population_statistics_allowed": bool(
                population_rows <= len(selected)
            ),
            "legacy_positive_preservation_caveat": (
                annotation_coverage != "complete"
            ),
            "cache_reused": False,
        }
        self._diagnostic_selection_audits[str(purpose)] = audit
        self._diagnostic_selection_cache[cache_key] = (
            tuple(selected), json.loads(json.dumps(audit))
        )
        return selected

    def diagnostic_selection_audit(
        self, purpose: Optional[str] = None
    ) -> Any:
        """Return a JSON-safe copy of one or all diagnostic sampling audits."""
        if purpose is not None:
            audit = self._diagnostic_selection_audits.get(str(purpose))
            return json.loads(json.dumps(audit)) if audit is not None else None
        return {
            key: json.loads(json.dumps(value))
            for key, value in sorted(self._diagnostic_selection_audits.items())
        }

    def load_episode(self, trace_id: str) -> Optional[Dict[str, Any]]:
        meta_path = self.root / METADATA_DIR / f"{trace_id}.json"
        if not meta_path.exists():
            return None
        try:
            doc = json.loads(meta_path.read_text(encoding="utf-8"))
        except Exception:
            return None
        out = {"meta": doc.get("meta"), "summary": doc.get("summary"),
               "arrays": {}, "label_plane": (doc.get("meta") or {}).get("label_plane") or {}}
        npz_path = self.root / EPISODE_DIR / f"{trace_id}.npz"
        if npz_path.exists():
            try:
                with np.load(npz_path) as z:
                    out["arrays"] = {k: z[k] for k in z.files}
            except Exception:
                pass
        if "obs_raw" in out["arrays"]:
            out["arrays"]["next_obs_raw"] = out["arrays"]["obs_raw"][1:]
        if "obs_policy" in out["arrays"]:
            out["arrays"]["next_obs_policy"] = out["arrays"]["obs_policy"][1:]
        return out

    def load_summary(self, trace_id: str) -> Optional[Dict[str, Any]]:
        ep = self.load_episode(trace_id)
        return ep["summary"] if ep else None

    def store_bytes(self) -> int:
        total = 0
        for f in glob.glob(str(self.root / EPISODE_DIR / "*.npz")):
            try:
                total += os.path.getsize(f)
            except OSError:
                pass
        return total

    # ── budget internals ─────────────────────────────────────────────────
    def _full_count(self, genome_id: str, phase: str) -> int:
        return len(self.iter_index(genome_id=genome_id, phase=phase,
                                   has_arrays=True))

    def _claim_referenced_traces(self) -> set:
        refs: set = set()
        for shard in glob.glob(str(self.root / CLAIMS_FILE.replace(
                ".jsonl", "*.jsonl"))):
            try:
                for line in Path(shard).read_text(encoding="utf-8").splitlines():
                    try:
                        c = json.loads(line)
                    except Exception:
                        continue
                    for ref in (c.get("artifact_refs") or []):
                        if str(ref).startswith("trace."):
                            refs.add(str(ref))
            except OSError:
                continue
        return refs

    def _enforce_byte_cap(self) -> None:
        cap = int(self.budget.get("max_store_bytes", 0) or 0)
        if cap <= 0 or self.store_bytes() <= cap:
            return
        protected = self._claim_referenced_traces()
        rows = sorted(self.iter_index(has_arrays=True),
                      key=lambda r: (r.get("created_at") or "", r["trace_id"]))
        for row in rows:
            if self.store_bytes() <= cap:
                break
            tid = row["trace_id"]
            if tid in protected:
                continue
            try:  # evict arrays only; meta+summary survive (summary-grade)
                (self.root / EPISODE_DIR / f"{tid}.npz").unlink(missing_ok=True)
            except Exception:
                pass


class RecordingWrapper(gym.Wrapper):
    """Transparent tee for eval loops: buffers transitions, flushes one
    record_episode per episode. No-op when the store is disabled; never
    alters env behavior; never raises into the env."""

    def __init__(
        self,
        env: Any,
        store: TraceStore,
        *,
        label_plane_extractor: Optional[Any] = None,
        **meta_kwargs,
    ):
        super().__init__(env)
        self._store = store
        self._meta = dict(meta_kwargs)
        self._label_plane_extractor = label_plane_extractor
        self._buf: List[Dict[str, Any]] = []
        self._last_obs = None
        self._episode_index = int(meta_kwargs.get("episode_index_start", 0))
        self._training_step = 0
        self._episode_reset_context = {}
        from autorl.action_distribution_health import box_action_contract
        self._action_space_contract = box_action_contract(self.action_space)

    def reset(self, *args, **kwargs):
        out = self.env.reset(*args, **kwargs)
        obs = out[0] if isinstance(out, tuple) else out
        self._flush(force=False)
        try:
            self._episode_reset_context = self._reset_context()
        except Exception:
            self._episode_reset_context = {"reset_origin": "unknown", "permission": "diagnostic_only"}
        self._last_obs = obs
        return out

    def _reset_context(self):
        """Keep prefix-origin stage labels separate from learner achievements."""
        cursor, seen = self.env, set()
        while cursor is not None and id(cursor) not in seen:
            seen.add(id(cursor))
            data = vars(cursor)
            if "_autorl_frontier_audit" in data:
                audit = data["_autorl_frontier_audit"] or {}
                prefix = data.get("_autorl_last_prefix_steps") or []
                original = bool(data.get("_autorl_episode_original_reset", not prefix))
                return {"schema_version": "trajectory_reset_context.v1",
                    "reset_origin": "original_reset" if original else "source_policy_frontier",
                    "source_checkpoint_refs": list(audit.get("checkpoint_refs") or
                        (audit.get("consumption_receipt") or {}).get("checkpoint_refs") or
                        [row["checkpoint_ref"] for row in data.get("_autorl_frontier_controllers", []) if row.get("checkpoint_ref")]),
                    "source_policy_steps_in_this_successful_prefix": len(prefix),
                    "source_policy_transitions_in_learner_trace": False,
                    "stage_event_time_origin": "learner_visible_start_not_original_episode_start" if prefix else "original_reset",
                    "inherited_stage_labels_are_learner_achievements": False,
                    "permission": "diagnostic_only"}
            cursor = data.get("env", data.get("_inner"))
        return {"schema_version": "trajectory_reset_context.v1", "reset_origin": "environment_reset",
                "permission": "diagnostic_only"}

    def step(self, action):
        out = self.env.step(action)
        try:
            obs, reward, terminated, truncated, info = out
            self._training_step += 1
            if self._store.enabled and self._last_obs is not None:
                evidence = {}
                cursor, seen = self.env, set()
                while cursor is not None and id(cursor) not in seen:
                    seen.add(id(cursor))
                    evidence = getattr(cursor, "last_reward_execution_evidence", {}) or {}
                    if evidence:
                        break
                    cursor = vars(cursor).get("env", vars(cursor).get("_inner"))
                self._buf.append({
                    "obs": np.asarray(self._last_obs, dtype=np.float32).tolist(),
                    "action": np.asarray(action, dtype=np.float32).tolist(),
                    "reward": (float(reward) if reward is not None else None),
                    "next_obs": np.asarray(obs, dtype=np.float32).tolist(),
                    "terminated": bool(terminated),
                    "truncated": bool(truncated),
                    "info": info if isinstance(info, dict) else {},
                    "rebuilt_reward": evidence.get("reward"),
                    "rebuilt_reward_terms": dict(evidence.get("weighted_contributions") or {}),
                    # Returned component names are diagnostics, not implicitly
                    # additive terms; keep their distinct interpretation.
                    "reward_named_diagnostics": dict(evidence.get("named_diagnostics_not_additive_terms") or {}),
                })
            self._last_obs = obs
            if terminated or truncated:
                self._flush(force=True)
        except Exception:
            pass
        return out

    def close(self):
        self._flush(force=True)
        return self.env.close()

    def _flush(self, force: bool) -> None:
        if not self._buf:
            return
        if not force and len(self._buf) < 2:
            self._buf = []
            return
        steps, self._buf = self._buf, []
        try:
            label_plane: Dict[str, Any] = {}
            if callable(self._label_plane_extractor):
                candidate = self._label_plane_extractor(steps)
                if isinstance(candidate, dict):
                    label_plane = candidate
            completion_steps = [
                int(value)
                for value in (label_plane.get("first_completion_step") or [])
            ]
            self._store.record_episode(
                steps=steps, episode_index=self._episode_index,
                oracle_stage_labels=label_plane.get("oracle_stage_labels"),
                oracle_stage_ids=label_plane.get("oracle_stage_ids"),
                first_completion_step=completion_steps,
                label_permission="diagnostic_only",
                force_record_arrays=any(value >= 0 for value in completion_steps),
                training_step=self._training_step,
                reset_context=self._episode_reset_context,
                action_space_contract=self._action_space_contract,
                **{k: v for k, v in self._meta.items()
                   if k != "episode_index_start"})
        except Exception:
            pass
        self._episode_index += 1


==> anc/FARL/autorl/trajectory_value_alignment.py <==
"""V7 trajectory-value alignment certificates.

The certificate is not a commit metric.  It is the evidence object that lets the
controller distinguish budget insufficiency, proxy deception, grounding errors,
and exploration failure while held-out OMR remains the only success authority.
"""

from __future__ import annotations

import json
import math
from pathlib import Path
from typing import Any, Dict, Iterable, List, Optional, Sequence


ALIGNMENT_FILENAME = "trajectory_value_alignment.v1.json"
ALIGNMENT_BUNDLE_FILENAME = "trajectory_value_alignment_by_genome.v1.json"


def _jsonable(value: Any) -> Any:
    if value is None or isinstance(value, (str, int, float, bool)):
        return value
    if isinstance(value, Path):
        return str(value)
    if isinstance(value, dict):
        return {str(k): _jsonable(v) for k, v in value.items()}
    if isinstance(value, (list, tuple, set)):
        return [_jsonable(v) for v in value]
    return str(value)


def _finite(values: Iterable[Any]) -> List[float]:
    out: List[float] = []
    for v in values or []:
        try:
            x = float(v)
        except Exception:
            continue
        if math.isfinite(x):
            out.append(x)
    return out


def _mean(values: Iterable[Any]) -> Optional[float]:
    xs = _finite(values)
    return sum(xs) / len(xs) if xs else None


def _read_json(path: Path) -> Dict[str, Any]:
    try:
        data = json.loads(path.read_text(encoding="utf-8"))
        return data if isinstance(data, dict) else {}
    except Exception:
        return {}


def _score_from_stage(stage_evidence: Dict[str, Any]) -> Dict[str, Any]:
    by_atom = stage_evidence.get("by_atom") or {}
    by_stage = stage_evidence.get("by_stage") or {}
    atom_rates = _finite(
        (row or {}).get("directional_progress_rate")
        for row in by_atom.values()
        if isinstance(row, dict)
    )
    activation_rates = _finite(
        (row or {}).get("episode_activation_rate")
        for row in by_atom.values()
        if isinstance(row, dict)
    )
    stage_rates = _finite(
        (row or {}).get("completion_rate")
        for row in by_stage.values()
        if isinstance(row, dict)
    )
    activated = [
        aid for aid, row in by_atom.items()
        if isinstance(row, dict)
        and float(row.get("episode_activation_rate", 0.0) or 0.0) > 0.0
    ]
    progress_score = float(max(_mean(atom_rates) or 0.0, _mean(activation_rates) or 0.0))
    stage_completion_score = float(_mean(stage_rates) or 0.0)
    return {
        "score": float(max(progress_score, stage_completion_score)),
        "progress_score": progress_score,
        "stage_completion_score": stage_completion_score,
        "activated_atoms": activated[:64],
        "activated_stages": [
            sid for sid, row in by_stage.items()
            if isinstance(row, dict)
            and float(row.get("completion_rate", 0.0) or 0.0) > 0.0
        ][:32],
    }


def _training_reward_summary(mem: Dict[str, Any], run_dir: Path) -> Dict[str, Any]:
    vals: List[float] = []
    for row in mem.get("hpo_trial_stats") or []:
        if not isinstance(row, dict):
            continue
        v = row.get("training_reward_mean")
        if isinstance(v, (list, tuple)):
            vals.extend(_finite(v))
        else:
            vals.extend(_finite([v]))
    if not vals:
        hpo = _read_json(run_dir / "hpo_result.json")
        for t in hpo.get("trials", []) or []:
            if isinstance(t, dict):
                vals.extend(_finite([t.get("training_reward_mean")]))
    return {
        "n": len(vals),
        "mean": _mean(vals),
        "min": min(vals) if vals else None,
        "max": max(vals) if vals else None,
        "positive_mean": bool((_mean(vals) or 0.0) > 1e-9) if vals else False,
    }


def _training_reward_summary_from_exploration(explore: Dict[str, Any]) -> Dict[str, Any]:
    vals = _finite((explore or {}).get("training_reward_series") or [])
    return {
        "n": len(vals),
        "mean": _mean(vals),
        "min": min(vals) if vals else None,
        "max": max(vals) if vals else None,
        "positive_mean": bool((_mean(vals) or 0.0) > 1e-9) if vals else False,
    }


def _omr_summary(mem: Dict[str, Any], run_dir: Path, asha: Optional[Dict[str, Any]] = None) -> Dict[str, Any]:
    scores: List[float] = []
    if isinstance(asha, dict):
        for d in asha.get("decisions") or []:
            if isinstance(d, dict):
                scores.extend(_finite(d.get("scores") or []))
    if not scores:
        best = _read_json(run_dir / "best_so_far.json")
        scores.extend(_finite(best.get("best_scores") or []))
        if best.get("best_iqm") is not None and not scores:
            scores.extend(_finite([best.get("best_iqm")]))
    floor = bool(scores and max(abs(x) for x in scores) <= 1e-12)
    return {
        "n": len(scores),
        "mean": _mean(scores),
        "min": min(scores) if scores else None,
        "max": max(scores) if scores else None,
        "floor_censored": floor,
        "scores": scores[:32],
    }


def _omr_from_scores(scores: Iterable[Any]) -> Dict[str, Any]:
    xs = _finite(scores)
    floor = bool(xs and max(abs(x) for x in xs) <= 1e-12)
    return {
        "n": len(xs),
        "mean": _mean(xs),
        "min": min(xs) if xs else None,
        "max": max(xs) if xs else None,
        "floor_censored": floor,
        "scores": xs[:32],
    }


def _alignment_cert_from_summaries(
    *,
    stack: Dict[str, Any],
    omr: Dict[str, Any],
    train: Dict[str, Any],
    stage_score: Dict[str, Any],
    explore: Dict[str, Any],
    grounding: Dict[str, Any],
    evidence_scope: str = "active_stack",
    genome_id: Optional[str] = None,
    decision: Optional[Dict[str, Any]] = None,
    evidence_refs: Optional[List[Dict[str, Any]]] = None,
) -> Dict[str, Any]:
    external_series = _finite(explore.get("external_omr_series") or [])
    coverage = explore.get("coverage") if isinstance(explore.get("coverage"), dict) else {}
    failed_atoms = list(coverage.get("failed_atom_ids") or [])
    coverage_blocked = bool(coverage.get("zero_or_blocked_coverage")) or bool(failed_atoms)
    grounding_blocked = bool((grounding or {}).get("n_violations", 0))

    optimization_response = {
        "changed_behavior": bool(train.get("n")) and (
            (train.get("max") is not None and train.get("min") is not None
             and abs(float(train["max"]) - float(train["min"])) > 1e-9)
            or bool(train.get("positive_mean"))
        ),
        "training_reward": train,
    }
    controllability_alignment = {
        "score": stage_score["score"],
        "controlled_atoms": stage_score["activated_atoms"],
        "coverage_blocked": coverage_blocked,
    }
    goal_relevance = {
        "score": stage_score["score"],
        "matched_goal_atoms": stage_score["activated_atoms"],
    }
    progress_positive = float(stage_score.get("score", 0.0) or 0.0) > 1e-12
    stage_completion_positive = (
        float(stage_score.get("stage_completion_score", 0.0) or 0.0) > 1e-12
        or bool(stage_score.get("activated_stages"))
    )
    anti_proxy: List[Dict[str, Any]] = []
    if train.get("positive_mean") and (omr.get("mean") or 0.0) <= 1e-12 and not stage_completion_positive:
        anti_proxy.append({
            "proxy": "training_reward",
            "status": "proxy_suspect",
            "reason": "training_reward_improved_without_final_omr_or_stage_completion",
        })
    if (
        external_series
        and max(abs(x) for x in external_series) <= 1e-12
        and train.get("positive_mean")
        and not stage_completion_positive
    ):
        anti_proxy.append({
            "proxy": "external_omr_series",
            "status": "proxy_suspect",
            "reason": "external_omr_flat_while_training_reward_positive_without_stage_completion",
        })
    if grounding_blocked:
        alignment_state = "falsified"
        next_kind = "reward"
        next_axis = "reward"
    elif (omr.get("mean") or 0.0) > 1e-12:
        alignment_state = "f_validated"
        next_kind = "budget"
        next_axis = "budget"
    elif anti_proxy:
        alignment_state = "proxy_suspect"
        next_kind = "reward"
        next_axis = "reward"
    elif stage_completion_positive and not coverage_blocked:
        alignment_state = "promising"
        next_kind = "budget"
        next_axis = "budget"
    elif progress_positive and anti_proxy:
        alignment_state = "proxy_suspect"
        next_kind = "reward"
        next_axis = "reward"
    elif coverage_blocked:
        alignment_state = "unproven"
        next_kind = "exploration"
        next_axis = "exploration"
    else:
        alignment_state = "unproven"
        next_kind = "stressor"
        next_axis = "diagnostic"
    cert = {
        "schema_version": "trajectory_value_alignment.v1",
        "evidence_scope": str(evidence_scope),
        "genome_id": genome_id,
        "stack": stack,
        "reward_id": stack.get("reward_id"),
        "obs_schema_id": stack.get("obs_schema_id"),
        "algo_id": stack.get("algo_id"),
        "exploration_id": stack.get("exploration_id"),
        "omr_summary": omr,
        "optimization_response": optimization_response,
        "controllability_alignment": controllability_alignment,
        "goal_relevance": goal_relevance,
        "stage_progress": stage_score,
        "anti_proxy_tests": anti_proxy,
        "grounding": {
            "blocked": grounding_blocked,
            "n_violations": (grounding or {}).get("n_violations"),
        },
        "alignment_state": alignment_state,
        "next_best_test": {
            "kind": next_kind,
            "changed_axis": next_axis,
            "expected_disambiguation": [
                "budget_insufficient",
                "proxy_failure",
                "exploration_failure",
                "grounding_failure",
            ],
        },
        "commit_authority": "held_out_omr_lcb_only",
    }
    if decision is not None:
        cert["asha_decision"] = {
            key: _jsonable(decision.get(key))
            for key in (
                "decision", "reason", "completed_min_rung", "reward_omr_antialigned",
                "lcb", "scores",
            )
            if key in decision
        }
    if evidence_refs:
        cert["evidence_refs"] = evidence_refs
    return cert


def build_alignment_certificate(
    *,
    state: Any = None,
    run_dir: str | Path,
    asha_audit: Optional[Dict[str, Any]] = None,
    stage_evidence: Optional[Dict[str, Any]] = None,
    exploration_audit: Optional[Dict[str, Any]] = None,
    reward_grounding_audit: Optional[Dict[str, Any]] = None,
) -> Dict[str, Any]:
    run_dir = Path(run_dir)
    mem = getattr(state, "pipeline_memory", {}) if state is not None else {}
    if not isinstance(mem, dict):
        mem = {}
    stage = stage_evidence or _read_json(run_dir / "stage_activation_evidence.json")
    explore = exploration_audit or _read_json(run_dir / "exploration_audit.json")
    grounding = reward_grounding_audit or {}
    if not grounding:
        audit_path = run_dir / "reward_grounding_audit.v1.jsonl"
        try:
            lines = audit_path.read_text(encoding="utf-8").splitlines()
            if lines:
                grounding = json.loads(lines[-1])
        except Exception:
            grounding = {}
    stack = dict(getattr(state, "v2_active_stack", {}) or {}) if state is not None else {}
    if not stack:
        stack = (_read_json(run_dir / "active_stack.json").get("stack") or {})
    omr = _omr_summary(mem, run_dir, asha=asha_audit)
    train = _training_reward_summary(mem, run_dir)
    if not train.get("n"):
        train = _training_reward_summary_from_exploration(explore)
    stage_score = _score_from_stage(stage)
    return _alignment_cert_from_summaries(
        stack=stack,
        omr=omr,
        train=train,
        stage_score=stage_score,
        explore=explore,
        grounding=grounding,
        evidence_scope="active_stack",
        evidence_refs=[
            {"kind": "asha_audit", "path": str(run_dir / "breadth_portfolio" / "asha_latest.json")},
            {"kind": "stage_activation", "path": str(run_dir / "stage_activation_evidence.json")},
            {"kind": "exploration", "path": str(run_dir / "exploration_audit.json")},
        ],
    )


def _hpo_trials_by_genome(run_dir: Path) -> Dict[str, List[Dict[str, Any]]]:
    hpo = _read_json(run_dir / "hpo_result.json")
    rows = [t for t in (hpo.get("trials") or []) if isinstance(t, dict)]
    out: Dict[str, List[Dict[str, Any]]] = {}
    for trial in rows:
        omr_status = trial.get("omr_status") if isinstance(trial.get("omr_status"), dict) else {}
        gid = (
            trial.get("genome_id")
            or omr_status.get("genome_id")
            or trial.get("scheduled_genome_id")
        )
        if gid is None:
            continue
        out.setdefault(str(gid), []).append(trial)
    return out


def _manifest_genomes(run_dir: Path) -> Dict[str, Dict[str, Any]]:
    manifest = _read_json(run_dir / "breadth_portfolio" / "portfolio_manifest.json")
    return {
        str(g.get("genome_id")): g
        for g in (manifest.get("genomes") or [])
        if isinstance(g, dict) and g.get("genome_id") is not None
    }


def _stack_from_decision(
    decision: Dict[str, Any],
    manifest_genomes: Dict[str, Dict[str, Any]],
) -> Dict[str, Any]:
    stack = decision.get("stack") if isinstance(decision.get("stack"), dict) else {}
    if stack:
        return dict(stack)
    gid = str(decision.get("genome_id") or "")
    genome = manifest_genomes.get(gid) or {}
    stack = genome.get("stack") if isinstance(genome.get("stack"), dict) else {}
    if stack:
        return dict(stack)
    return {
        "obs_schema_id": genome.get("obs_schema_id"),
        "reward_id": genome.get("reward_id"),
        "algo_id": genome.get("algo_id"),
        "exploration_id": genome.get("exploration_id"),
    }


def _trial_scores(trials: Sequence[Dict[str, Any]]) -> List[float]:
    vals: List[float] = []
    for trial in trials:
        vals.extend(_finite(trial.get("scores") or []))
        if not trial.get("scores"):
            vals.extend(_finite([trial.get("iqm")]))
    return vals


def _training_summary_from_trials(trials: Sequence[Dict[str, Any]]) -> Dict[str, Any]:
    vals: List[float] = []
    for trial in trials:
        for key in (
            "training_reward_mean",
            "train_reward_mean",
            "episode_reward_mean",
            "mean_reward",
        ):
            vals.extend(_finite([trial.get(key)]))
        omr_status = trial.get("omr_status") if isinstance(trial.get("omr_status"), dict) else {}
        vals.extend(_finite([omr_status.get("training_reward_mean")]))
    return {
        "n": len(vals),
        "mean": _mean(vals),
        "min": min(vals) if vals else None,
        "max": max(vals) if vals else None,
        "positive_mean": bool((_mean(vals) or 0.0) > 1e-9) if vals else False,
    }


def _stage_score_from_trials(trials: Sequence[Dict[str, Any]]) -> Dict[str, Any]:
    scores: List[float] = []
    progress_scores: List[float] = []
    completion_scores: List[float] = []
    atoms: List[str] = []
    stages: List[str] = []
    for trial in trials:
        ev = trial.get("stage_activation_evidence")
        if not isinstance(ev, dict):
            omr_status = trial.get("omr_status") if isinstance(trial.get("omr_status"), dict) else {}
            ev = omr_status.get("stage_activation_evidence") if isinstance(omr_status.get("stage_activation_evidence"), dict) else {}
        if not isinstance(ev, dict):
            continue
        scored = _score_from_stage(ev)
        scores.extend(_finite([scored.get("score")]))
        progress_scores.extend(_finite([scored.get("progress_score")]))
        completion_scores.extend(_finite([scored.get("stage_completion_score")]))
        atoms.extend(str(x) for x in (scored.get("activated_atoms") or []))
        stages.extend(str(x) for x in (scored.get("activated_stages") or []))
    return {
        "score": max(scores) if scores else 0.0,
        "progress_score": max(progress_scores) if progress_scores else 0.0,
        "stage_completion_score": max(completion_scores) if completion_scores else 0.0,
        "activated_atoms": sorted(set(atoms))[:64],
        "activated_stages": sorted(set(stages))[:32],
    }


def _stage_score_from_decision(decision: Dict[str, Any]) -> Dict[str, Any]:
    progress = decision.get("stage_progress")
    if not isinstance(progress, dict):
        return {
            "score": 0.0,
            "progress_score": 0.0,
            "stage_completion_score": 0.0,
            "activated_atoms": [],
            "activated_stages": [],
        }
    activated_stages = [str(x) for x in (progress.get("activated_stages") or [])][:32]
    return {
        "score": float(progress.get("score", 0.0) or 0.0),
        "progress_score": float(progress.get("progress_score", progress.get("score", 0.0)) or 0.0),
        "stage_completion_score": float(
            progress.get("stage_completion_score", 1.0 if activated_stages else 0.0) or 0.0
        ),
        "activated_atoms": [str(x) for x in (progress.get("activated_atoms") or [])][:64],
        "activated_stages": activated_stages,
        "target_stage_id": progress.get("target_stage_id"),
    }


def _latest_grounding_audit(run_dir: Path) -> Dict[str, Any]:
    try:
        lines = (run_dir / "reward_grounding_audit.v1.jsonl").read_text(
            encoding="utf-8"
        ).splitlines()
        for line in reversed(lines):
            data = json.loads(line)
            if isinstance(data, dict):
                return data
    except Exception:
        pass
    return {}


def _grounding_for_reward(
    grounding: Dict[str, Any],
    reward_id: Optional[str],
) -> Dict[str, Any]:
    if not isinstance(grounding, dict) or not grounding:
        return {}
    gid = str(reward_id or "")
    audit_id = str(grounding.get("reward_id") or "")
    if not gid or not audit_id or gid == audit_id:
        return grounding
    return {}


def build_alignment_bundle(
    *,
    state: Any = None,
    run_dir: str | Path,
    asha_audit: Optional[Dict[str, Any]] = None,
    stage_evidence: Optional[Dict[str, Any]] = None,
    exploration_audit: Optional[Dict[str, Any]] = None,
    reward_grounding_audit: Optional[Dict[str, Any]] = None,
) -> Dict[str, Any]:
    run_dir = Path(run_dir)
    asha = asha_audit if isinstance(asha_audit, dict) else _read_json(
        run_dir / "breadth_portfolio" / "asha_latest.json"
    )
    explore = exploration_audit or _read_json(run_dir / "exploration_audit.json")
    grounding = reward_grounding_audit or _latest_grounding_audit(run_dir)
    active = build_alignment_certificate(
        state=state,
        run_dir=run_dir,
        asha_audit=asha,
        stage_evidence=stage_evidence,
        exploration_audit=explore,
        reward_grounding_audit=grounding,
    )
    trials_by_gid = _hpo_trials_by_genome(run_dir)
    manifest_genomes = _manifest_genomes(run_dir)
    per_genome: List[Dict[str, Any]] = []
    for decision in (asha.get("decisions") or []):
        if not isinstance(decision, dict):
            continue
        gid = str(decision.get("genome_id") or "")
        stack = _stack_from_decision(decision, manifest_genomes)
        trials = trials_by_gid.get(gid, [])
        scores = _finite(decision.get("scores") or [])
        if not scores:
            scores = _trial_scores(trials)
        train = _training_summary_from_trials(trials)
        stage_score = _stage_score_from_trials(trials)
        if float(stage_score.get("score", 0.0) or 0.0) <= 0.0:
            stage_score = _stage_score_from_decision(decision)
        cert = _alignment_cert_from_summaries(
            stack=stack,
            omr=_omr_from_scores(scores),
            train=train,
            stage_score=stage_score,
            explore=explore,
            grounding=_grounding_for_reward(grounding, stack.get("reward_id")),
            evidence_scope="genome",
            genome_id=gid or None,
            decision=decision,
            evidence_refs=[
                {"kind": "asha_decision", "path": str(run_dir / "breadth_portfolio" / "asha_latest.json"), "genome_id": gid},
                {"kind": "hpo_trials", "path": str(run_dir / "hpo_result.json"), "genome_id": gid},
            ],
        )
        per_genome.append(cert)
    counts: Dict[str, int] = {}
    for cert in per_genome:
        state_name = str(cert.get("alignment_state") or "unknown")
        counts[state_name] = counts.get(state_name, 0) + 1
    return {
        "schema_version": "trajectory_value_alignment_bundle.v1",
        "active": active,
        "per_genome": per_genome,
        "summary": {
            "n_genomes": len(per_genome),
            "alignment_state_counts": counts,
        },
        "commit_authority": "held_out_omr_lcb_only",
    }


def persist_alignment_bundle(
    *,
    state: Any = None,
    run_dir: str | Path,
    asha_audit: Optional[Dict[str, Any]] = None,
    stage_evidence: Optional[Dict[str, Any]] = None,
    exploration_audit: Optional[Dict[str, Any]] = None,
    reward_grounding_audit: Optional[Dict[str, Any]] = None,
) -> Dict[str, Any]:
    run_dir = Path(run_dir)
    bundle = build_alignment_bundle(
        state=state,
        run_dir=run_dir,
        asha_audit=asha_audit,
        stage_evidence=stage_evidence,
        exploration_audit=exploration_audit,
        reward_grounding_audit=reward_grounding_audit,
    )
    try:
        (run_dir / ALIGNMENT_BUNDLE_FILENAME).write_text(
            json.dumps(_jsonable(bundle), indent=2, sort_keys=True),
            encoding="utf-8",
        )
        (run_dir / ALIGNMENT_FILENAME).write_text(
            json.dumps(_jsonable(bundle.get("active") or {}), indent=2, sort_keys=True),
            encoding="utf-8",
        )
    except Exception:
        pass
    mem = getattr(state, "pipeline_memory", None) if state is not None else None
    if isinstance(mem, dict):
        mem["trajectory_value_alignment"] = bundle.get("active") or {}
        mem["trajectory_value_alignment_bundle"] = bundle
        mem["trajectory_value_alignment_by_genome"] = list(bundle.get("per_genome") or [])
        mem.setdefault("trajectory_value_alignment_history", []).append(bundle.get("active") or {})
    return bundle


def persist_alignment_certificate(
    *,
    state: Any = None,
    run_dir: str | Path,
    asha_audit: Optional[Dict[str, Any]] = None,
    stage_evidence: Optional[Dict[str, Any]] = None,
    exploration_audit: Optional[Dict[str, Any]] = None,
    reward_grounding_audit: Optional[Dict[str, Any]] = None,
) -> Dict[str, Any]:
    run_dir = Path(run_dir)
    cert = build_alignment_certificate(
        state=state,
        run_dir=run_dir,
        asha_audit=asha_audit,
        stage_evidence=stage_evidence,
        exploration_audit=exploration_audit,
        reward_grounding_audit=reward_grounding_audit,
    )
    try:
        (run_dir / ALIGNMENT_FILENAME).write_text(
            json.dumps(_jsonable(cert), indent=2, sort_keys=True),
            encoding="utf-8",
        )
    except Exception:
        pass
    mem = getattr(state, "pipeline_memory", None) if state is not None else None
    if isinstance(mem, dict):
        mem["trajectory_value_alignment"] = cert
        mem.setdefault("trajectory_value_alignment_history", []).append(cert)
    return cert


==> anc/FARL/autorl/v2_provenance.py <==
"""AutoRL v2 provenance core.

This module is intentionally small and dependency-light: it gives the v1
pipeline a v2-compatible audit spine without forcing the whole scheduler
rewrite in one step.
"""

from __future__ import annotations

import hashlib
import json
import os
import platform
import shutil
import subprocess
import sys
import time
from dataclasses import asdict, is_dataclass
from datetime import datetime, timezone
from pathlib import Path
from typing import Any, Dict, Iterable, Optional


STACK_SLOTS = (
    "goal_id",
    "omr_id",
    "task_structure_id",
    "obs_schema_id",
    "reward_id",
    "algo_id",
    "hpo_id",
    "budget_id",
    "exploration_id",
    "env_adapter_id",
)


def utc_now() -> str:
    return datetime.now(timezone.utc).isoformat()


def slug(text: Any, fallback: str = "default") -> str:
    raw = str(text or fallback).lower()
    out = []
    for ch in raw:
        if ch.isalnum():
            out.append(ch)
        elif ch in (" ", "-", "_", "/", ":"):
            out.append("_")
    s = "_".join("".join(out).split("_"))
    return (s[:48] or fallback).strip("_") or fallback


def sha256_bytes(data: bytes) -> str:
    return "sha256:" + hashlib.sha256(data).hexdigest()


def sha256_file(path: Path) -> Optional[str]:
    if not path.exists():
        return None
    h = hashlib.sha256()
    with path.open("rb") as f:
        for chunk in iter(lambda: f.read(1024 * 1024), b""):
            h.update(chunk)
    return "sha256:" + h.hexdigest()


def canonical_json(data: Any) -> bytes:
    return json.dumps(_jsonable(data), sort_keys=True, separators=(",", ":")).encode("utf-8")


def spec_sha(data: Any) -> str:
    return sha256_bytes(canonical_json(data))


def atomic_write_json(path: Path, data: Dict[str, Any]) -> None:
    path.parent.mkdir(parents=True, exist_ok=True)
    tmp = path.with_suffix(path.suffix + ".tmp")
    tmp.write_text(json.dumps(_jsonable(data), indent=2, sort_keys=True), encoding="utf-8")
    os.replace(tmp, path)


def _jsonable(x: Any) -> Any:
    if is_dataclass(x):
        return _jsonable(asdict(x))
    if isinstance(x, Path):
        return str(x)
    if isinstance(x, dict):
        return {str(k): _jsonable(v) for k, v in x.items()}
    if isinstance(x, (list, tuple, set)):
        return [_jsonable(v) for v in x]
    if isinstance(x, (str, int, float, bool)) or x is None:
        return x
    return str(x)


def relpath(path: Optional[str | Path], run_dir: Path) -> Optional[str]:
    if not path:
        return None
    p = Path(path)
    try:
        return str(p.resolve().relative_to(run_dir.resolve()))
    except Exception:
        return str(p)


def current_git_commit(run_dir: Path) -> str:
    repo_dir = Path(__file__).resolve().parents[1]
    try:
        out = subprocess.check_output(
            ["git", "rev-parse", "HEAD"],
            cwd=str(repo_dir),
            stderr=subprocess.DEVNULL,
            text=True,
        ).strip()
        diff = subprocess.check_output(
            ["git", "diff", "--stat"],
            cwd=str(repo_dir),
            stderr=subprocess.DEVNULL,
        )
        if diff:
            return f"{out}+dirty.{hashlib.sha256(diff).hexdigest()[:12]}"
        return out
    except Exception:
        return "unknown"


def pip_freeze_sha() -> str:
    try:
        out = subprocess.check_output(
            [sys.executable, "-m", "pip", "freeze"],
            stderr=subprocess.DEVNULL,
        )
        return sha256_bytes(out)
    except Exception:
        return "sha256:unavailable"


def derive_seed(global_seed: int, subsystem: str) -> int:
    payload = f"{int(global_seed)}::{subsystem}".encode("utf-8")
    return int(hashlib.sha256(payload).hexdigest()[:8], 16)


def build_stack_tuple(state: Any, hyperparams: Optional[Dict[str, Any]] = None,
                      total_timesteps: Optional[int] = None) -> Dict[str, str]:
    run_dir = Path(state.run_dir)
    env_id = getattr(getattr(state, "manifest", None), "env_id", "env")
    goal = getattr(getattr(state, "goal_spec", None), "primary_goal", "goal")
    omr_spec = getattr(state, "objective_metric_spec", None) or {}
    metric_name = omr_spec.get("metric_name") or omr_spec.get("metric_type") or "objective"
    ts = getattr(getattr(state, "goal_spec", None), "task_structure", None)
    ts_name = getattr(ts, "type", None) or "single"
    selected = getattr(state, "selected_obs_indices", None) or []
    obs_name = "raw" if not selected else f"gcos_subset_{len(selected)}dim"
    rc = getattr(state, "reward_config", None)
    provenance = getattr(getattr(state, "manifest", None), "env_provenance", None)
    is_raw_sim = bool(getattr(provenance, "is_raw_sim_env", False))
    # An active-stack id is an executable pointer, not a permission hint.  A
    # known-library environment may admit native reward, but it is not active
    # until M4 registers and materializes the corresponding reward program.
    reward_name = (
        "pending_public_reconstruction"
        if is_raw_sim else "pending_native_admission"
    )
    if rc is not None and getattr(rc, "components", None):
        reward_name = slug("_".join(getattr(c, "name", "component") for c in rc.components), "reward")
    algo = getattr(getattr(state, "algorithm_config", None), "algorithm_name", "algo")
    hp_hash = hashlib.sha256(canonical_json(hyperparams or {})).hexdigest()[:8]
    budget = f"steps_{int(total_timesteps or 0)}"
    stack = {
        "goal_id": f"goal.{slug(goal)}.v1",
        "omr_id": f"omr.{slug(metric_name)}.v1",
        "task_structure_id": f"task_structure.{slug(ts_name)}.v1",
        "obs_schema_id": f"obs_schema.{slug(obs_name)}.v1",
        "reward_id": f"reward.{slug(reward_name)}.v1",
        "algo_id": f"algo.{slug(algo)}.v1",
        "hpo_id": f"hpo.optuna_{hp_hash}.v1",
        "budget_id": f"budget.{slug(budget)}.v1",
        "exploration_id": "exploration.entropy_auto.v1",
        "env_adapter_id": f"env_adapter.{slug(env_id)}.v1",
    }
    active = getattr(state, "v2_active_stack", None)
    if isinstance(active, dict):
        stack.update({k: v for k, v in active.items() if k in STACK_SLOTS and v})
    return stack


def _slot_name(stack_key: str) -> str:
    return stack_key[:-3] if stack_key.endswith("_id") else stack_key


def _artifact_candidates(state: Any, model_path: Optional[str | Path] = None) -> Dict[str, Optional[Path]]:
    run_dir = Path(state.run_dir)
    return {
        "model": Path(model_path) if model_path else None,
        "env_adapter_py": run_dir / "env_adapter.py",
        "task_data_csv": run_dir / "task_data.csv",
        "task_data_json": run_dir / "task_data.json",
        "reward_wrapper_py": run_dir / "reward_wrapper.py",
        "reward_config_json": run_dir / "reward_config.json",
        "objective_metric_py": Path(getattr(state, "objective_metric_path", "") or run_dir / "objective_metric.py"),
        "obs_selection_json": run_dir / "obs_selection.json",
        "obs_coord_map_json": run_dir / "obs_coord_map.json",
        "goal_spec_json": run_dir / "goal_spec.json",
        "algorithm_config_json": run_dir / "algorithm_config.json",
        "manifest_json": run_dir / "manifest.json",
    }


def register_stack_snapshots(state: Any, stack: Dict[str, str],
                             created_by: Optional[Dict[str, Any]] = None) -> Dict[str, str]:
    """Write stack snapshot registry files and return spec hashes by slot."""
    run_dir = Path(state.run_dir)
    created_by = created_by or {}
    artifacts = _artifact_candidates(state)
    stack_hashes: Dict[str, str] = {}
    for key, artifact_id in stack.items():
        slot = _slot_name(key)
        registry_path = run_dir / "stacks" / slot / f"{artifact_id}.json"
        if registry_path.exists():
            try:
                existing = json.loads(registry_path.read_text(encoding="utf-8"))
                if "spec" in existing:
                    stack_hashes[slot] = existing.get("spec_sha") or spec_sha(existing["spec"])
                    continue
            except Exception:
                pass
        slot_dir = run_dir / "stacks" / slot / artifact_id
        files: Dict[str, str] = {}
        for name, src in artifacts.items():
            if src is None or not src.exists():
                continue
            if slot in name or (slot == "env_adapter" and name == "env_adapter_py") or (
                slot == "env_adapter" and name.startswith("task_data_")
            ) or (
                slot == "goal" and name == "goal_spec_json"
            ) or (slot == "algo" and name == "algorithm_config_json") or (
                slot == "obs_schema" and name in ("obs_selection_json", "obs_coord_map_json")
            ) or (slot == "reward" and name in ("reward_wrapper_py", "reward_config_json")) or (
                slot == "omr" and name == "objective_metric_py"
            ):
                dst = slot_dir / src.name
                dst.parent.mkdir(parents=True, exist_ok=True)
                try:
                    shutil.copy2(src, dst)
                    files[src.name] = relpath(dst, run_dir) or str(dst)
                except Exception:
                    pass
        spec = {
            "id": artifact_id,
            "slot": slot,
            "created_at": utc_now(),
            "created_by": created_by,
            "files": files,
            "live_artifact_hashes": {
                name: sha256_file(src) for name, src in artifacts.items()
                if src is not None and src.exists()
            },
        }
        digest = spec_sha(spec)
        spec["spec_sha"] = digest
        atomic_write_json(registry_path, spec)
        stack_hashes[slot] = digest
    return stack_hashes


def write_trial_provenance(
    state: Any,
    *,
    trial_id: int,
    seed: int,
    model_path: str,
    hyperparams: Dict[str, Any],
    requested_steps: int,
    actual_steps: int,
    scores: Dict[str, Any],
    started_at: Optional[float] = None,
    finished_at: Optional[float] = None,
) -> Path:
    run_dir = Path(state.run_dir)
    finished_at = finished_at or time.time()
    stack = build_stack_tuple(state, hyperparams, requested_steps)
    stack_hashes = register_stack_snapshots(
        state, stack,
        created_by={
            "module": "hpo",
            "controller_iter": int(getattr(state, "pipeline_iteration", 0) or 0),
            "trial_id": int(trial_id),
            "seed": int(seed),
        },
    )
    artifact_paths = {
        name: relpath(path, run_dir)
        for name, path in _artifact_candidates(state, model_path).items()
        if path is not None and path.exists()
    }
    uid_src = f"{state.run_dir}:{state.pipeline_iteration}:{trial_id}:{seed}:{model_path}:{scores}"
    trial_uid = f"iter{int(getattr(state, 'pipeline_iteration', 0))}_trial{trial_id}_seed{seed}_{hashlib.sha256(uid_src.encode()).hexdigest()[:10]}"
    manifest = {
        "schema_version": "trial_provenance.v1",
        "trial_uid": trial_uid,
        "controller_iter": int(getattr(state, "pipeline_iteration", 0) or 0),
        "hpo_trial": int(trial_id),
        "seed": int(seed),
        "started_at": datetime.fromtimestamp(started_at or finished_at, timezone.utc).isoformat(),
        "finished_at": datetime.fromtimestamp(finished_at, timezone.utc).isoformat(),
        "wall_clock_seconds": max(0.0, finished_at - (started_at or finished_at)),
        "stack": stack,
        "stack_hashes": stack_hashes,
        "artifact_paths": artifact_paths,
        "hyperparams": _jsonable(hyperparams),
        "training_budget": {
            "requested_steps": int(requested_steps),
            "actual_steps": int(actual_steps),
        },
        "llm_calls": _collect_llm_call_refs(run_dir),
        "seeds": {
            "global": int(seed),
            "env": derive_seed(seed, "env"),
            "model": derive_seed(seed, "model"),
            "data_loader": derive_seed(seed, "data_loader"),
        },
        "python_env": {
            "python_version": platform.python_version(),
            "platform": platform.platform(),
            "pip_freeze_sha": pip_freeze_sha(),
        },
        "git_commit": current_git_commit(run_dir),
        "scores": _jsonable(scores),
    }
    try:
        from autorl.runtime_interface_contract import (
            load_runtime_interface_contract,
        )

        _runtime_receipt = load_runtime_interface_contract(run_dir)
        manifest["canonical_interface_hash"] = _runtime_receipt.get(
            "canonical_interface_hash"
        )
        manifest["runtime_interface_contract"] = {
            "schema_version": _runtime_receipt.get("schema_version"),
            "canonical_interface_hash": _runtime_receipt.get(
                "canonical_interface_hash"
            ),
            "adapter_sha256": _runtime_receipt.get("adapter_sha256"),
            "observation_space": _runtime_receipt.get("observation_space"),
            "action_space": _runtime_receipt.get("action_space"),
        }
    except Exception:
        manifest["canonical_interface_hash"] = None
    path = run_dir / "provenance" / f"trial_{manifest['controller_iter']}_{trial_id}_{seed}.json"
    atomic_write_json(path, manifest)
    try:
        from autorl.hypothesis_bank import HypothesisBank

        bank = HypothesisBank(run_dir)
        bank.ensure_from_stack(stack, stack_hashes, created_by="trial_provenance")
        bank.attach_evidence(stack, float(scores.get("external_score", float("nan"))),
                             bool(scores.get("objective_valid", False)),
                             relpath(path, run_dir) or str(path))
    except Exception:
        pass
    return path


def _collect_llm_call_refs(run_dir: Path) -> Iterable[Dict[str, Any]]:
    calls = run_dir / "llm_calls.jsonl"
    if not calls.exists():
        return []
    refs = []
    try:
        for line in calls.read_text(encoding="utf-8").splitlines()[-20:]:
            digest = sha256_bytes(line.encode("utf-8"))
            refs.append({"jsonl_sha": digest})
    except Exception:
        return []
    return refs


def write_champion_pointer(state: Any, provenance_path: Optional[str | Path],
                           reason: str = "best_omr_score") -> None:
    run_dir = Path(state.run_dir)
    stack: Dict[str, str]
    prov_rel = relpath(provenance_path, run_dir) if provenance_path else None
    if provenance_path and Path(provenance_path).exists():
        try:
            data = json.loads(Path(provenance_path).read_text(encoding="utf-8"))
            stack = data.get("stack", {})
        except Exception:
            stack = build_stack_tuple(state)
    else:
        stack = build_stack_tuple(state)
    old_history = []
    ptr = run_dir / "champion.json"
    if ptr.exists():
        try:
            old_history = json.loads(ptr.read_text(encoding="utf-8")).get("promotion_history", [])
        except Exception:
            old_history = []
    old_history.append({
        "at": utc_now(),
        "reason": reason,
        "best_provenance_ref": prov_rel,
    })
    atomic_write_json(ptr, {
        "schema_version": "champion.v1",
        "updated_at": utc_now(),
        "stack": stack,
        "best_provenance_ref": prov_rel,
        "promotion_history": old_history[-50:],
    })


==> anc/FARL/autorl/v2_reporting.py <==
"""Debug/report artifacts for AutoRL v2 Phase 6."""

from __future__ import annotations

import json
import math
from pathlib import Path
from typing import Any, Dict, List, Optional

from autorl.v2_provenance import atomic_write_json, utc_now


def write_v2_dashboard(state: Any) -> None:
    run_dir = Path(state.run_dir)
    hypotheses: List[Dict[str, Any]] = []
    lineage_edges: List[Dict[str, Any]] = []
    lifecycle_events: List[Dict[str, Any]] = []
    for p in (run_dir / "hypotheses").glob("*/*.json"):
        try:
            d = json.loads(p.read_text(encoding="utf-8"))
        except Exception:
            continue
        ev = d.get("evidence", {}) or {}
        hypotheses.append({
            "id": d.get("id"),
            "type": d.get("type"),
            "slot": d.get("slot"),
            "status": d.get("status"),
            "tier": d.get("tier"),
            "n_trials": ev.get("n_trials", 0),
            "n_valid": ev.get("omr_scores_n_valid", 0),
            "mean": ev.get("omr_scores_mean"),
            "ci95": ev.get("confidence_interval_95"),
            "p_better_than_bank_median": (
                ev.get("posterior_summary", {}) or {}
            ).get("p_better_than_bank_median"),
            "spec_ref": d.get("spec_ref"),
            "parent_id": d.get("parent_id"),
        })
        if d.get("parent_id"):
            lineage_edges.append({
                "slot": d.get("slot"),
                "parent": d.get("parent_id"),
                "child": d.get("id"),
            })
        for evnt in d.get("lifecycle_events", []) or []:
            lifecycle_events.append({
                "slot": d.get("slot"),
                "id": d.get("id"),
                **evnt,
            })
    by_type: Dict[str, int] = {}
    status_counts: Dict[str, int] = {}
    for h in hypotheses:
        by_type[h["type"]] = by_type.get(h["type"], 0) + 1
        status = str(h.get("status") or "unknown")
        status_counts[status] = status_counts.get(status, 0) + 1
    llm_summary = _llm_call_summary(run_dir)
    framework_metrics = _framework_metrics(hypotheses, lifecycle_events)
    framework_metrics.update({
        "llm_calls_logged": llm_summary.get("n_calls", 0),
        "llm_input_tokens": llm_summary.get("input_tokens"),
        "llm_output_tokens": llm_summary.get("output_tokens"),
    })
    dashboard = {
        "schema_version": "v2_dashboard.v1",
        "computed_at": utc_now(),
        "run_dir": str(run_dir),
        "active_stack": _read_json(run_dir / "active_stack.json"),
        "champion": _read_json(run_dir / "champion.json"),
        "hypothesis_counts": by_type,
        "hypothesis_status_counts": status_counts,
        "framework_metrics": framework_metrics,
        "hypotheses": sorted(hypotheses, key=lambda x: (str(x["type"]), str(x["id"]))),
        "lineage_edges": lineage_edges,
        "lifecycle_events_tail": lifecycle_events[-200:],
        "budget_decisions": _read_json(run_dir / "budget_decision_log.json"),
        "coverage": _coverage_summary(run_dir),
        "llm_calls": llm_summary,
        "kb_warm_start": _read_json(run_dir / "kb_warm_start.json"),
        "task_resolution": _read_json(run_dir / "task_resolution.json"),
        "artifact_index": _artifact_index(run_dir),
    }
    atomic_write_json(run_dir / "v2_dashboard.json", dashboard)
    _write_markdown_dashboard(run_dir, dashboard)


def _framework_metrics(hypotheses: List[Dict[str, Any]],
                       events: List[Dict[str, Any]]) -> Dict[str, Any]:
    slots = {h.get("slot") for h in hypotheses if h.get("slot")}
    evaluated = [
        h for h in hypotheses
        if int(h.get("n_trials") or 0) > 0 or int(h.get("n_valid") or 0) > 0
    ]
    pruned = [h for h in hypotheses if h.get("status") == "pruned"]
    promoted_events = [e for e in events if str(e.get("event", "")).startswith("promot")]
    revive_events = [e for e in events if e.get("event") in ("revived", "active")]
    return {
        "hypothesis_diversity": len(hypotheses),
        "slots_with_candidates": sorted(slots),
        "evaluated_hypotheses": len(evaluated),
        "pruned_hypotheses": len(pruned),
        "promote_events": len(promoted_events),
        "revive_events": len(revive_events),
    }


def write_benchmark_table(pool_dir: str | Path, out_path: str | Path) -> Dict[str, Any]:
    """Aggregate cross-run experience records into paper-ready tables.

    Writes both Markdown and CSV. `out_path` may end in `.md`; the sibling
    `.csv` is always emitted for LaTeX / spreadsheet workflows.
    """
    pool = Path(pool_dir)
    out = Path(out_path)
    rows_by_env: Dict[str, List[Dict[str, Any]]] = {}
    for p in sorted(pool.glob("*.json")):
        rec = _read_json(p)
        if not rec:
            continue
        sig = rec.get("env_signature", {}) or {}
        env_id = str(sig.get("env_id") or sig.get("env_source") or "unknown")
        rows_by_env.setdefault(env_id, []).append(rec)
    summary_rows = []
    for env_id, records in sorted(rows_by_env.items()):
        vals = []
        for r in records:
            try:
                v = float(r.get("best_iqm"))
                if math.isfinite(v):
                    vals.append(v)
            except Exception:
                pass
        mean = sum(vals) / len(vals) if vals else None
        std = (
            math.sqrt(sum((x - mean) ** 2 for x in vals) / max(1, len(vals) - 1))
            if vals and mean is not None else None
        )
        summary_rows.append({
            "env_id": env_id,
            "n_runs": len(records),
            "n_valid": len(vals),
            "best_iqm_mean": mean,
            "best_iqm_std": std,
            "success_records": sum(1 for r in records if r.get("outcome_label") == "success"),
        })
    out.parent.mkdir(parents=True, exist_ok=True)
    md_lines = [
        "| env_id | n_runs | n_valid | best_iqm_mean | best_iqm_std | success_records |",
        "|---|---:|---:|---:|---:|---:|",
    ]
    for r in summary_rows:
        md_lines.append(
            f"| {r['env_id']} | {r['n_runs']} | {r['n_valid']} | "
            f"{_fmt(r['best_iqm_mean'])} | {_fmt(r['best_iqm_std'])} | "
            f"{r['success_records']} |"
        )
    out.write_text("\n".join(md_lines) + "\n", encoding="utf-8")
    csv_path = out.with_suffix(".csv")
    csv_lines = ["env_id,n_runs,n_valid,best_iqm_mean,best_iqm_std,success_records"]
    for r in summary_rows:
        csv_lines.append(
            f"{r['env_id']},{r['n_runs']},{r['n_valid']},"
            f"{'' if r['best_iqm_mean'] is None else r['best_iqm_mean']},"
            f"{'' if r['best_iqm_std'] is None else r['best_iqm_std']},"
            f"{r['success_records']}"
        )
    csv_path.write_text("\n".join(csv_lines) + "\n", encoding="utf-8")
    payload = {
        "schema_version": "benchmark_table.v1",
        "computed_at": utc_now(),
        "pool_dir": str(pool),
        "markdown_path": str(out),
        "csv_path": str(csv_path),
        "rows": summary_rows,
    }
    atomic_write_json(out.with_suffix(".json"), payload)
    return payload


def _coverage_summary(run_dir: Path) -> Dict[str, Any]:
    targets = _read_json(run_dir / "coverage_targets_validated.json")
    evidence_tail = []
    path = run_dir / "coverage_evidence.jsonl"
    if path.exists():
        try:
            for line in path.read_text(encoding="utf-8").splitlines()[-20:]:
                evidence_tail.append(json.loads(line))
        except Exception:
            pass
    latest = evidence_tail[-1] if evidence_tail else {}
    return {
        "targets": targets.get("targets", []),
        "latest_coverage_score": latest.get("coverage_score"),
        "evidence_tail": evidence_tail,
    }


def _llm_call_summary(run_dir: Path) -> Dict[str, Any]:
    path = run_dir / "llm_calls.jsonl"
    summary: Dict[str, Any] = {
        "path": str(path),
        "n_calls": 0,
        "input_tokens": 0,
        "output_tokens": 0,
        "by_purpose": {},
        "by_model": {},
    }
    if not path.exists():
        return summary
    for line in path.read_text(encoding="utf-8").splitlines():
        try:
            rec = json.loads(line)
        except Exception:
            continue
        summary["n_calls"] += 1
        for key, out_key in (("n_input_tokens", "input_tokens"), ("n_output_tokens", "output_tokens")):
            try:
                summary[out_key] += int(rec.get(key) or 0)
            except Exception:
                pass
        purpose = str(rec.get("purpose") or "unknown")
        model = str(rec.get("model") or "unknown")
        summary["by_purpose"][purpose] = summary["by_purpose"].get(purpose, 0) + 1
        summary["by_model"][model] = summary["by_model"].get(model, 0) + 1
    return summary


def _artifact_index(run_dir: Path) -> Dict[str, Any]:
    important = [
        "active_stack.json",
        "champion.json",
        "budget_decision_log.json",
        "hypothesis_bank_state.json",
        "lifecycle_log.jsonl",
        "kb_warm_start.json",
        "coverage_targets.json",
        "coverage_targets_validated.json",
        "coverage_evidence.jsonl",
        "task_resolution.json",
    ]
    return {name: str(run_dir / name) for name in important if (run_dir / name).exists()}


def _write_markdown_dashboard(run_dir: Path, dashboard: Dict[str, Any]) -> None:
    metrics = dashboard.get("framework_metrics", {})
    task = dashboard.get("task_resolution", {})
    lines = [
        "# AutoRL v2 Dashboard",
        "",
        f"- Run: `{run_dir}`",
        f"- Task resolution: `{task.get('level', 'unknown')}`",
        f"- Hypotheses: `{metrics.get('hypothesis_diversity', 0)}`",
        f"- Evaluated hypotheses: `{metrics.get('evaluated_hypotheses', 0)}`",
        f"- Pruned hypotheses: `{metrics.get('pruned_hypotheses', 0)}`",
        f"- LLM calls: `{metrics.get('llm_calls_logged', 0)}`",
        f"- Active policy: `{(dashboard.get('budget_decisions') or {}).get('policy', 'n/a')}`",
        "",
        "## Slots",
    ]
    for slot, count in sorted((dashboard.get("hypothesis_counts") or {}).items()):
        lines.append(f"- `{slot}`: {count}")
    lines.extend(["", "## Artifact Index"])
    for name, path in sorted((dashboard.get("artifact_index") or {}).items()):
        lines.append(f"- `{name}`: `{path}`")
    (run_dir / "v2_dashboard.md").write_text("\n".join(lines) + "\n", encoding="utf-8")


def _fmt(x: Optional[float]) -> str:
    if x is None:
        return ""
    try:
        return f"{float(x):.4f}"
    except Exception:
        return str(x)


def _read_json(path: Path) -> Dict[str, Any]:
    if not path.exists():
        return {}
    try:
        return json.loads(path.read_text(encoding="utf-8"))
    except Exception:
        return {}


def summarize_budget_progression(
    state: Any,
    pipeline_exc: Optional[BaseException] = None,
) -> Dict[str, Any]:
    """B7 fix (2026-05-28): observability for result.json.

    Returns a dict the driver can merge into result.json that says HOW FAR
    along the v2 ASHA tier ladder the run actually got. Without this,
    raw IQM numbers across runs are non-comparable — e.g. "ant_rawsim 990"
    on a tier-0 5k-step probe vs "ant_rawsim 5013" on a tier-3 1M-step
    long run look like a regression when in reality the budget differed
    by 200x.

    Fields:
        tier_reached         — max tier the scheduler ever allocated this run
        last_tier_seen       — the tier of the last scheduler decision
        allocated_steps_final — last v2_allocated_budget_steps
        allocated_seeds_final / allocated_trials_final
        tier_history         — list of {iter, tier, steps} from trial_history
        early_exit_reason    — coarse classification of why the run stopped
                                  one of: COMPLETED / LLM_CONNECTION_ERROR /
                                  LLM_AUTH_ERROR / BUDGET_EXHAUSTED /
                                  OMR_FAULT / OTHER_ERROR / NOT_STARTED
        controller_iters     — how many controller loops fired
    """
    sched_decision = getattr(state, "v2_scheduler_decision", {}) or {}
    last_tier = int(sched_decision.get("selected_tier", 0) or 0)
    rung = sched_decision.get("selected_rung", {}) or {}
    allocated_steps = int(getattr(state, "v2_allocated_budget_steps", 0) or 0)
    allocated_seeds = int(getattr(state, "v2_allocated_seeds", 0) or 0)
    allocated_trials = int(getattr(state, "v2_allocated_n_trials", 0) or 0)

    # Walk trial_history (set by pipeline._snapshot_trial_to_memory) to
    # reconstruct the tier progression. Tier isn't stored directly today,
    # so derive it from the scheduler decision recorded per iter (when
    # present) or fall back to last_tier for all entries.
    pipeline_memory = getattr(state, "pipeline_memory", {}) or {}
    raw_history = pipeline_memory.get("trial_history") or []
    tier_history: List[Dict[str, Any]] = []
    max_tier = last_tier
    for rec in raw_history:
        if not isinstance(rec, dict):
            continue
        m5 = rec.get("m5_snapshot") or {}
        iter_tier = rec.get("budget_tier")
        if iter_tier is None:
            iter_tier = (m5.get("budget", {}) or {}).get("tier")
        try:
            iter_tier_i = int(iter_tier) if iter_tier is not None else last_tier
        except Exception:
            iter_tier_i = last_tier
        max_tier = max(max_tier, iter_tier_i)
        tier_history.append({
            "iter":  rec.get("controller_iter"),
            "tier":  iter_tier_i,
            "steps": rec.get("budget_steps") or allocated_steps,
        })

    # Classify exit reason.
    exit_reason = "COMPLETED"
    if pipeline_exc is not None:
        msg = str(pipeline_exc)
        msg_lc = msg.lower()
        exc_name = type(pipeline_exc).__name__
        if "llm call failed permanently (auth" in msg_lc or exc_name == "AuthenticationError":
            exit_reason = "LLM_AUTH_ERROR"
        elif "llm call failed" in msg_lc or "connection error" in msg_lc:
            exit_reason = "LLM_CONNECTION_ERROR"
        elif "budget" in msg_lc and "exhaust" in msg_lc:
            exit_reason = "BUDGET_EXHAUSTED"
        elif "omr" in msg_lc:
            exit_reason = "OMR_FAULT"
        else:
            exit_reason = "OTHER_ERROR"
    else:
        # Even on a clean exit, look for soft signals.
        tr = getattr(state, "task_resolution", None) or {}
        level = (tr or {}).get("level") or ""
        if "NOT_VERIFIED" in str(level):
            exit_reason = "NOT_VERIFIED"
        elif not raw_history:
            exit_reason = "NOT_STARTED"

    return {
        "tier_reached":          int(max_tier),
        "last_tier_seen":        int(last_tier),
        "last_tier_name":        rung.get("name"),
        "allocated_steps_final": allocated_steps,
        "allocated_seeds_final": allocated_seeds,
        "allocated_trials_final": allocated_trials,
        "tier_history":          tier_history,
        "early_exit_reason":     exit_reason,
        "controller_iters":      int(getattr(state, "pipeline_iteration", 0) or 0),
    }


==> anc/FARL/autorl/v2_runtime.py <==
"""Runtime helpers for AutoRL v2 candidate-first execution."""

from __future__ import annotations

import copy
import json
import os
import re
import shutil
from dataclasses import asdict, is_dataclass
from pathlib import Path
from typing import Any, Dict, Iterable, List, Optional

from autorl.hypothesis_bank import HypothesisBank
from autorl.v2_provenance import (
    atomic_write_json,
    build_stack_tuple,
    relpath,
    slug,
    spec_sha,
    utc_now,
)


def jsonable(x: Any) -> Any:
    if is_dataclass(x):
        return jsonable(asdict(x))
    if isinstance(x, Path):
        return str(x)
    if isinstance(x, dict):
        return {str(k): jsonable(v) for k, v in x.items()}
    if isinstance(x, (list, tuple, set)):
        return [jsonable(v) for v in x]
    if isinstance(x, (str, int, float, bool)) or x is None:
        return x
    return str(x)


def ensure_active_stack(state: Any) -> Dict[str, str]:
    base = build_stack_tuple(state)
    if getattr(state, "v2_active_stack", None):
        base.update(state.v2_active_stack)
    state.v2_active_stack = base
    write_active_stack(state)
    return base


def write_active_stack(state: Any) -> None:
    stack = getattr(state, "v2_active_stack", None)
    if not stack:
        return
    atomic_write_json(Path(state.run_dir) / "active_stack.json", {
        "schema_version": "active_stack.v1",
        "updated_at": utc_now(),
        "stack": stack,
    })


def stack_spec_path(run_dir: str | Path, slot: str, artifact_id: str) -> Path:
    return Path(run_dir) / "stacks" / slot / f"{artifact_id}.json"


def register_candidate(
    state: Any,
    *,
    slot: str,
    artifact_id: str,
    spec: Dict[str, Any],
    files: Optional[Dict[str, str | Path]] = None,
    parent_id: Optional[str] = None,
    make_active: bool = False,
    created_by: Optional[Dict[str, Any]] = None,
) -> Dict[str, Any]:
    """Register a stack artifact + typed hypothesis without mutating champion."""
    run_dir = Path(state.run_dir)
    created_by = created_by or {}
    files = files or {}
    spec = copy.deepcopy(spec)
    if slot in {"obs_schema", "reward"}:
        from autorl.semantic_execution_contract import (
            SemanticExecutionViolation, audit_candidate, record_audit,
        )
        semantic_receipt = audit_candidate(run_dir, slot, spec)
        record_audit(state, artifact_id, semantic_receipt)
        if not semantic_receipt["valid"]:
            raise SemanticExecutionViolation(semantic_receipt)
    if slot == "obs_schema":
        # Candidate creation is the earliest common mechanical boundary for
        # selection and derived-representation hypotheses. Reject interface
        # faults here; they are invalid measurements, not low-scoring trials.
        from autorl.obs_space_contract import (
            validate_observation_spec_against_runtime_interface,
        )
        from autorl.runtime_interface_contract import (
            load_runtime_interface_contract,
        )
        from autorl.runtime_information_policy import (
            merge_runtime_information_policy,
        )

        policy = merge_runtime_information_policy(
            spec.get("observation_information_policy") or {}, state
        )
        spec["observation_information_policy"] = policy
        receipt = load_runtime_interface_contract(run_dir)
        if receipt:
            validate_observation_spec_against_runtime_interface(
                spec, receipt, information_policy=policy
            )
    elif slot == "reward":
        # M4 validates generated source before registration. Keep this common
        # boundary fail-closed as well so restored/imported candidates cannot
        # bypass current-generation existence, side, or evaluation-plane rules.
        from autorl.reward_program_compiler import (
            validate_reward_against_runtime_interface,
        )
        from autorl.runtime_interface_contract import (
            load_runtime_interface_contract,
        )
        from autorl.runtime_information_policy import (
            merge_runtime_information_policy,
        )

        nested_key = (
            "reward_program" if isinstance(spec.get("reward_program"), dict)
            else "program" if isinstance(spec.get("program"), dict)
            else None
        )
        program = spec.get(nested_key) if nested_key else spec
        if isinstance(program, dict) and "primitive_compositions" in program:
            policy = merge_runtime_information_policy(
                program.get("reward_information_policy") or {}, state
            )
            program["reward_information_policy"] = policy
            if nested_key:
                spec[nested_key] = program
            receipt = load_runtime_interface_contract(run_dir)
            if receipt:
                validate_reward_against_runtime_interface(
                    program, receipt, reward_information_policy=policy
                )
    desired_sha = spec_sha(jsonable(spec))
    artifact_id = _auto_bump_id(run_dir, slot, artifact_id, desired_sha)
    bank = HypothesisBank(run_dir)
    generation_id, interface_hash = bank.current_generation_contract()
    artifact_dir = run_dir / "stacks" / slot / artifact_id
    copied: Dict[str, str] = {}
    for name, src in files.items():
        p = Path(src)
        if p.exists():
            dst = artifact_dir / name
            dst.parent.mkdir(parents=True, exist_ok=True)
            try:
                if p.resolve() != dst.resolve():
                    shutil.copy2(p, dst)
            except FileNotFoundError:
                shutil.copy2(p, dst)
            copied[name] = relpath(dst, run_dir) or str(dst)

    payload = {
        "schema_version": "stack_artifact.v1",
        "id": artifact_id,
        "slot": slot,
        "created_at": utc_now(),
        "created_by": created_by,
        "spec": jsonable(spec),
        "files": copied,
        "parent_id": parent_id,
        "lineage": [parent_id] if parent_id else [],
        "promoted": False,
        "archived_at": None,
        "outcome": {},
        "generation_id": generation_id,
        "canonical_interface_hash": interface_hash,
    }
    payload["spec_sha"] = spec_sha(payload["spec"])
    atomic_write_json(stack_spec_path(run_dir, slot, artifact_id), payload)
    bank.spawn(
        slot=slot,
        hyp_id=artifact_id,
        spec_ref=f"stacks/{slot}/{artifact_id}.json",
        spec_sha=payload["spec_sha"],
        created_by=created_by,
        parent_id=parent_id,
        if_missing=True,
        generation_id=generation_id,
        canonical_interface_hash=interface_hash,
    )
    # _auto_bump_id may intentionally resolve to an immutable artifact from an
    # older generation.  It is current only because this module explicitly
    # re-materialized the exact spec; rebase it with evidence isolation.
    bank.rebase_candidate_to_current_generation(slot, artifact_id)
    if not hasattr(state, "v2_candidate_stacks") or state.v2_candidate_stacks is None:
        state.v2_candidate_stacks = []
    state.v2_candidate_stacks.append({
        "slot": slot,
        "id": artifact_id,
        "spec_ref": f"stacks/{slot}/{artifact_id}.json",
        "created_by": created_by,
    })
    if make_active:
        stack = ensure_active_stack(state)
        stack[f"{slot}_id"] = artifact_id
        state.v2_active_stack = stack
        write_active_stack(state)
    return payload


def _auto_bump_id(run_dir: Path, slot: str, artifact_id: str, desired_sha: str) -> str:
    """If id exists with a different spec, bump trailing .vN."""
    from autorl.core_ablation import arm
    random_bank = arm(run_dir=run_dir) == "A3"

    def reusable(identifier: str) -> bool:
        if not random_bank:
            return True
        row = _read_json(run_dir / "hypotheses" / slot / f"{identifier}.json")
        return row.get("status") not in {"pruned", "archived", "falsified"}

    path = stack_spec_path(run_dir, slot, artifact_id)
    if not path.exists():
        return artifact_id
    try:
        existing = json.loads(path.read_text(encoding="utf-8"))
        if existing.get("spec_sha") == desired_sha and reusable(artifact_id):
            return artifact_id
    except Exception:
        pass
    if ".v" in artifact_id:
        base, ver = artifact_id.rsplit(".v", 1)
        try:
            start = int(ver) + 1
        except Exception:
            base, start = artifact_id, 2
    else:
        base, start = artifact_id, 2
    n = start
    while True:
        candidate = f"{base}.v{n}"
        cpath = stack_spec_path(run_dir, slot, candidate)
        if not cpath.exists():
            return candidate
        try:
            existing = json.loads(cpath.read_text(encoding="utf-8"))
            if existing.get("spec_sha") == desired_sha and reusable(candidate):
                return candidate
        except Exception:
            pass
        n += 1


def choose_least_evaluated_candidate(run_dir: Path, slot: str) -> Optional[str]:
    root = run_dir / "hypotheses" / slot
    if not root.exists():
        return None
    best = None
    best_key = None
    for p in root.glob("*.json"):
        try:
            d = json.loads(p.read_text(encoding="utf-8"))
        except Exception:
            continue
        if d.get("status", "active") not in ("active", "champion"):
            continue
        ev = d.get("evidence", {}) or {}
        n_valid = int(ev.get("omr_scores_n_valid", 0) or 0)
        n_trials = int(ev.get("n_trials", 0) or 0)
        key = (n_valid, n_trials, d.get("created_at", ""))
        if best is None or key < best_key:
            best = d.get("id")
            best_key = key
    return best


DEFAULT_AUTONOMOUS_RUNGS = [
    {"tier": 0, "name": "probe", "steps": 5_000, "seeds": 1, "trials": 3},
    {"tier": 1, "name": "short", "steps": 50_000, "seeds": 2, "trials": 6},
    {"tier": 2, "name": "medium", "steps": 300_000, "seeds": 3, "trials": 9},
    {"tier": 3, "name": "long", "steps": 1_000_000, "seeds": 5, "trials": 12},
    {"tier": 4, "name": "deep", "steps": 3_000_000, "seeds": 5, "trials": 18},
    {"tier": 5, "name": "frontier", "steps": 10_000_000, "seeds": 7, "trials": 27},
]

ALL_STACK_SLOTS = (
    "goal",
    "omr",
    "task_structure",
    "obs_schema",
    "reward",
    "algo",
    "hpo",
    "budget",
    "exploration",
    "env_adapter",
)

AXIS_TO_SLOTS = {
    "goal_omr": ("goal", "omr"),
    "goal": ("goal",),
    "omr": ("omr",),
    "representation": ("obs_schema",),
    "obs_schema": ("obs_schema",),
    "reward": ("reward",),
    "interface": ("obs_schema", "reward"),
    "algorithm": ("algo",),
    "algo": ("algo",),
    "algo_budget": ("algo", "budget"),
    "budget": ("budget",),
    "hpo": ("hpo",),
    "exploration": ("exploration",),
    "env_adapter": ("env_adapter",),
}


def _normalize_allowed_slots(
    allowed_slots: Optional[Iterable[str]],
    active_axis: Optional[str] = None,
) -> Optional[List[str]]:
    slots: List[str] = []
    if allowed_slots is None and active_axis:
        allowed_slots = AXIS_TO_SLOTS.get(str(active_axis), None)
    if allowed_slots is None:
        return None
    for raw in allowed_slots:
        slot = str(raw)
        if slot not in ALL_STACK_SLOTS:
            continue
        if slot not in slots:
            slots.append(slot)
    return slots


def _active_axis_from_state(state: Any, explicit: Optional[str] = None) -> str:
    if explicit:
        return str(explicit)
    mem = getattr(state, "pipeline_memory", {}) or {}
    if isinstance(mem, dict):
        axis = mem.get("active_axis")
        if axis:
            return str(axis)
    return "unscoped"


def _current_rung_from_stack(state: Any, cfg: Dict[str, Any]) -> Dict[str, Any]:
    try:
        rung = (getattr(state, "v2_scheduler_decision", {}) or {}).get("selected_rung", {}) or {}
        if rung:
            return _rung_for_tier(int(rung.get("tier", 0) or 0), cfg)
    except Exception:
        pass
    return _rung_for_tier(_current_budget_tier(state), cfg)


def _action_dim(state: Any) -> int:
    dims = getattr(getattr(state, "manifest", None), "action_dims", None)
    if isinstance(dims, dict) and dims:
        vals = []
        for v in dims.values():
            try:
                vals.append(int(v))
            except Exception:
                pass
        if vals:
            return max(vals)
    fp = getattr(getattr(state, "mdp_report", None), "fingerprint", None)
    try:
        return int(getattr(fp, "act_dim", 0) or 0)
    except Exception:
        return 0


def _exploration_difficulty(state: Any) -> str:
    return str(getattr(getattr(state, "mdp_report", None), "exploration_difficulty", "") or "").lower()


def _algorithm_rows(state: Any) -> List[Dict[str, Any]]:
    try:
        return _candidate_rows(Path(state.run_dir), "algo")
    except Exception:
        return []


def _has_offpolicy_replay_candidate(state: Any) -> bool:
    offpolicy_names = {"SAC", "TD3", "DDPG", "DQN"}
    for row in _algorithm_rows(state):
        name = _algo_family_key(row)
        family = str(row.get("algorithm_family") or "").lower()
        if name in offpolicy_names or "off" in family or "actor_critic" in family:
            return True
    return False


def _budget_starvation_signal(state: Any, min_iters: int = 3) -> bool:
    """Generic, env-agnostic budget-starvation detector.

    True when, over the last `min_iters` diagnosed iterations, the dense
    (M4-designed) training reward is RISING while the sparse terminal OMR metric
    stays FLAT with no new high — i.e. the agent is demonstrably learning but the
    training horizon is too short to reach task success. Lets horizon escalation
    EMERGE from behavior, instead of being gated behind a difficulty/action_dim
    label a moderate-but-genuinely-hard task (action_dim=4 pick-place) narrowly
    misses.

    Reads state.diagnostic_memory — the only place training_reward_mean and
    external_objective_iqm are persisted. Requires a COMPLETE window of valid
    dense rewards AND valid (non-OMR-faulted) sparse metrics, so an OMR-fault
    loop (sparse == None, e.g. the reach infra failure) does NOT trigger it:
    that is an infra bug, not a budget problem.
    """
    mem = list(getattr(state, "diagnostic_memory", []) or [])
    if len(mem) < int(min_iters):
        return False
    recent = mem[-int(min_iters):]
    dense = []
    sparse = []
    for m in recent:
        tr = m.get("training_reward_mean")
        if isinstance(tr, (list, tuple)) and tr:
            try:
                tr = sum(float(x) for x in tr) / len(tr)
            except (TypeError, ValueError):
                return False
        try:
            dense.append(float(tr))
        except (TypeError, ValueError):
            return False
        try:
            sparse.append(float(m.get("external_objective_iqm")))
        except (TypeError, ValueError):
            return False        # OMR-faulted / missing metric → not a budget issue
    rising_dense = dense[-1] > dense[0]
    no_new_high = sparse[-1] <= max(sparse[:-1])   # sparse plateau: no improvement
    return bool(rising_dense and no_new_high)


def _fair_horizon_min_tier(state: Any, active_axis: str) -> int:
    cfg = getattr(state, "pipeline_config", {}) or {}
    coord = cfg.get("coordinate_search", {}) or {}
    min_tiers = coord.get("fair_horizon_min_tiers") or {}
    action_dim = _action_dim(state)
    difficulty = _exploration_difficulty(state)
    offpolicy_replay = _has_offpolicy_replay_candidate(state)
    needs_warmup_window = bool(
        offpolicy_replay
        and (
            action_dim >= int(coord.get("high_action_dim_threshold", 8) or 8)
            or difficulty in {"hard", "very_hard"}
        )
    )
    defaults = {
        "algorithm": 2 if needs_warmup_window else 1,
        "algo": 2 if needs_warmup_window else 1,
        "algo_budget": 2 if needs_warmup_window else 1,
        "reward": 0,
        "representation": 0,
        "obs_schema": 0,
        "interface": 0,
        "budget": 0,
    }
    key = str(active_axis or "unscoped")
    try:
        floor = max(0, int(min_tiers.get(key, defaults.get(key, 0)) or 0))
    except Exception:
        floor = int(defaults.get(key, 0) or 0)
    # Budget-starvation escalation on the algorithm axis: lift the floor one tier
    # above the current rung when the agent is learning (dense reward rising) but
    # the sparse metric is flat. Sustained starvation then climbs MONOTONICALLY
    # via fair_min_tier (consumed at the selected_tier = max(...) site below),
    # so a moderate-but-hard task escapes the tier-1 trap instead of being gated
    # behind a difficulty/action_dim label. Additive and behavior-emergent:
    # door/ant keep improving their sparse metric, so the signal is False and the
    # floor is unchanged (no regression to working envs).
    if key in ("algorithm", "algo", "algo_budget") and _budget_starvation_signal(state):
        floor = max(floor, _current_budget_tier(state) + 1)
    return floor


def _append_axis_delta(
    state: Any,
    *,
    reason: str,
    active_axis: str,
    allowed_slots: List[str],
    before: Dict[str, Any],
    after: Dict[str, Any],
    slot_decisions: List[Dict[str, Any]],
    selected_rung: Dict[str, Any],
    fair_horizon: Dict[str, Any],
) -> None:
    changed_keys = sorted(k for k in set(before) | set(after) if before.get(k) != after.get(k))
    changed_slots = []
    for key in changed_keys:
        if key.endswith("_id"):
            slot = key[:-3]
            if slot not in changed_slots:
                changed_slots.append(slot)
    violations = [slot for slot in changed_slots if slot not in set(allowed_slots)]
    event = {
        "schema_version": "coordinate_search_delta.v1",
        "timestamp": utc_now(),
        "iteration": int(getattr(state, "pipeline_iteration", 0) or 0),
        "reason": reason,
        "active_axis": active_axis,
        "allowed_slots": list(allowed_slots),
        "changed_slots": changed_slots,
        "axis_isolation_violation": bool(violations),
        "violating_slots": violations,
        "stack_before": before,
        "stack_after": after,
        "slot_decisions": slot_decisions,
        "selected_rung": selected_rung,
        "fair_horizon": fair_horizon,
    }
    try:
        run_dir = Path(state.run_dir)
        path = run_dir / "coordinate_search_ledger.v1.jsonl"
        path.parent.mkdir(parents=True, exist_ok=True)
        with path.open("a", encoding="utf-8") as f:
            f.write(json.dumps(jsonable(event), sort_keys=True, default=str) + "\n")
    except Exception:
        pass
    mem = getattr(state, "pipeline_memory", None)
    if isinstance(mem, dict):
        mem.setdefault("axis_delta_history", []).append(event)
        mem["last_axis_delta"] = event


def _scheduler_cfg(state: Any = None) -> Dict[str, Any]:
    cfg = getattr(state, "pipeline_config", {}) or {}
    sched = cfg.get("anytime_scheduler", {}) or {}
    return {
        "eta": int(sched.get("eta", 3)),
        "min_population": int(sched.get("min_population", 2)),
        "revive_k": int(sched.get("revive_k", 2)),
        "rungs": sched.get("rungs") or DEFAULT_AUTONOMOUS_RUNGS,
        "unbounded_growth_factor": float(sched.get("unbounded_growth_factor", 2.0)),
        "max_rung_steps": sched.get("max_rung_steps", None),
        "max_trials_per_hpo": sched.get("max_trials_per_hpo", None),
        "max_seeds_per_trial": sched.get("max_seeds_per_trial", None),
        "interface_obs_candidate_limit": sched.get("interface_obs_candidate_limit", 4),
        "interface_reward_candidate_limit": sched.get("interface_reward_candidate_limit", 6),
        "interface_portfolio_k": sched.get("interface_portfolio_k", 4),
        "global_parallel_genome_limit": sched.get("global_parallel_genome_limit", 4),
    }


def _rung_for_tier(tier: int, cfg: Dict[str, Any]) -> Dict[str, Any]:
    if cfg.get("core_hard_max_tier") is not None:
        tier = min(int(tier), int(cfg["core_hard_max_tier"]))
    tier = max(0, int(tier))
    rungs = list(cfg.get("rungs") or DEFAULT_AUTONOMOUS_RUNGS)
    if tier < len(rungs):
        rung = dict(rungs[tier])
        rung["tier"] = tier
    else:
        last = dict(rungs[-1])
        factor = max(1.0, float(cfg.get("unbounded_growth_factor", 2.0)))
        extra = tier - len(rungs) + 1
        steps = int(float(last.get("steps", 10_000_000)) * (factor ** extra))
        trials = int(float(last.get("trials", 24)) * (factor ** min(extra, 3)))
        rung = {
            "tier": tier,
            "name": f"autonomous_tier_{tier}",
            "steps": steps,
            "seeds": int(last.get("seeds", 7)),
            "trials": trials,
        }
    max_steps = cfg.get("max_rung_steps")
    if max_steps not in (None, "", 0, "none", "None"):
        rung["steps"] = min(int(rung["steps"]), int(max_steps))
    max_trials = cfg.get("max_trials_per_hpo")
    if max_trials not in (None, "", 0, "none", "None"):
        rung["trials"] = min(int(rung.get("trials", 1)), int(max_trials))
    max_seeds = cfg.get("max_seeds_per_trial")
    if max_seeds not in (None, "", 0, "none", "None"):
        rung["seeds"] = min(int(rung.get("seeds", 1)), int(max_seeds))
    rung["steps"] = max(1, int(rung.get("steps", 1)))
    rung["seeds"] = max(1, int(rung.get("seeds", 1)))
    rung["trials"] = max(1, int(rung.get("trials", 1)))
    return rung


def _read_json(path: Path) -> Dict[str, Any]:
    try:
        return json.loads(path.read_text(encoding="utf-8"))
    except Exception:
        return {}


def _set_hypothesis_tier(run_dir: Path, slot: str, hyp_id: str, tier: int,
                         reason: str) -> Optional[Dict[str, Any]]:
    bank = HypothesisBank(run_dir)
    path = bank.hypothesis_path(slot, hyp_id)
    d = _read_json(path)
    if not d:
        return None
    old_tier = int(d.get("tier", 0) or 0)
    tier = max(old_tier, int(tier))
    if tier == old_tier:
        return d
    d["tier"] = tier
    d.setdefault("lifecycle_events", []).append({
        "at": utc_now(),
        "event": "promoted_to_next_tier",
        "from_tier": old_tier,
        "to_tier": tier,
        "reason": reason,
    })
    atomic_write_json(path, d)
    bank.write_state()
    return d


def _current_budget_tier(state: Any) -> int:
    try:
        rung = (getattr(state, "v2_scheduler_decision", {}) or {}).get("selected_rung", {}) or {}
        if "tier" in rung:
            return int(rung.get("tier") or 0)
    except Exception:
        pass
    stack = getattr(state, "v2_active_stack", {}) or {}
    budget_id = str(stack.get("budget_id", ""))
    m = re.search(r"tier_(\d+)", budget_id)
    return int(m.group(1)) if m else 0


def _forced_min_tier(state: Any) -> int:
    forced = (getattr(state, "pipeline_memory", {}) or {}).pop(
        "force_min_budget_tier", None
    )
    forced_val = 0
    try:
        forced_val = int(forced) if forced is not None else 0
    except Exception:
        forced_val = 0
    diag = getattr(state, "latest_diagnosis", None)
    if getattr(diag, "status", None) == "BUDGET_FAULT":
        forced_val = max(forced_val, _current_budget_tier(state) + 1)
    return forced_val


def _candidate_rows(run_dir: Path, slot: str) -> List[Dict[str, Any]]:
    rows: List[Dict[str, Any]] = []
    forbidden_bases = _forbidden_scientific_bases(run_dir)
    root = run_dir / "hypotheses" / slot
    if not root.exists():
        return rows
    for p in sorted(root.glob("*.json")):
        d = _read_json(p)
        if not d:
            continue
        status = d.get("status", "active")
        if status not in ("active", "champion"):
            continue
        ev = d.get("evidence", {}) or {}
        artifact = _read_json(stack_spec_path(run_dir, slot, d.get("id", "")))
        spec = artifact.get("spec", {}) or {}
        artifact_bases = _scientific_bases(spec)
        if forbidden_bases & artifact_bases:
            continue
        kb_transfer = spec.get("kb_transfer", {}) or {}
        rows.append({
            "id": d.get("id"),
            "status": status,
            "tier": int(d.get("tier", 0) or 0),
            "n_trials": int(ev.get("n_trials", 0) or 0),
            "n_valid": int(ev.get("omr_scores_n_valid", 0) or 0),
            "mean": ev.get("omr_scores_mean"),
            "created_at": d.get("created_at", ""),
            "algorithm_name": spec.get("algorithm_name"),
            "algorithm_family": spec.get("algorithm_family"),
            "eligible": bool(spec.get("eligible", True)),
            "profile_type": spec.get("profile_type"),
            "rank": spec.get("rank"),
            "requires_tier0_sanity": bool(kb_transfer.get("requires_tier0_sanity", False)),
            "scientific_basis_fingerprints": sorted(artifact_bases),
            "p_better": (ev.get("posterior_summary", {}) or {}).get(
                "p_better_than_bank_median", 0.5
            ),
        })
    return rows


def _archived_rows(run_dir: Path, slot: str) -> List[Dict[str, Any]]:
    rows: List[Dict[str, Any]] = []
    forbidden_bases = _forbidden_scientific_bases(run_dir)
    root = run_dir / "hypotheses" / slot
    if not root.exists():
        return rows
    for p in sorted(root.glob("*.json")):
        d = _read_json(p)
        if not d or d.get("status") not in ("archived", "pruned"):
            continue
        ev = d.get("evidence", {}) or {}
        artifact = _read_json(stack_spec_path(run_dir, slot, d.get("id", "")))
        artifact_bases = _scientific_bases(artifact.get("spec", {}) or {})
        if forbidden_bases & artifact_bases:
            continue
        rows.append({
            "id": d.get("id"),
            "status": d.get("status"),
            "tier": int(d.get("tier", 0) or 0),
            "n_valid": int(ev.get("omr_scores_n_valid", 0) or 0),
            "mean": ev.get("omr_scores_mean"),
            "p_better": (ev.get("posterior_summary", {}) or {}).get(
                "p_better_than_bank_median", 0.5
            ),
            "scientific_basis_fingerprints": sorted(artifact_bases),
        })
    rows.sort(key=lambda r: (
        -float(r["p_better"] or 0.5),
        -float(r["mean"] if r["mean"] is not None else -1e18),
        -int(r["n_valid"] or 0),
    ))
    return rows


def _scientific_bases(value: Any) -> set:
    out = set()
    if isinstance(value, dict):
        basis = value.get("basis_fingerprint")
        if basis:
            out.add(str(basis))
        for child in value.values():
            out.update(_scientific_bases(child))
    elif isinstance(value, (list, tuple)):
        for child in value:
            out.update(_scientific_bases(child))
    return out


def _forbidden_scientific_bases(run_dir: Path) -> set:
    from autorl.core_ablation import arm
    if arm(run_dir=run_dir) == "A2":
        return set()
    out = set()
    root = run_dir / "trajectory_evidence"
    if not root.exists():
        return out
    for path in sorted(root.glob("hypothesis_ledger.v1*.jsonl")):
        try:
            lines = path.read_text(encoding="utf-8").splitlines()
        except OSError:
            continue
        latest: Dict[str, Dict[str, Any]] = {}
        for line in lines:
            try:
                row = json.loads(line)
            except Exception:
                continue
            if isinstance(row, dict) and row.get("hypothesis_id"):
                latest[str(row["hypothesis_id"])] = row
        for row in latest.values():
            if row.get("state") in {"falsified", "exhausted"} and row.get(
                "basis_fingerprint"
            ):
                out.add(str(row["basis_fingerprint"]))
    return out


def _revive_from_archived(run_dir: Path, slot: str, min_population: int = 2,
                          k: int = 2) -> List[Dict[str, Any]]:
    from autorl.core_ablation import arm
    if arm(run_dir=run_dir) == "A3":
        return []
    rows = _candidate_rows(run_dir, slot)
    if len(rows) >= min_population:
        return []
    bank = HypothesisBank(run_dir)
    revived = []
    for r in _archived_rows(run_dir, slot)[: max(0, k)]:
        bank.revive(
            slot,
            r["id"],
            reason="archived_pool_repopulation",
            new_budget_tier=0,
        )
        revived.append({"id": r["id"], "from_status": r["status"], "decision": "revive"})
        if len(rows) + len(revived) >= min_population:
            break
    return revived


def _algo_family_key(row: Dict[str, Any]) -> str:
    name = str(row.get("algorithm_name") or "").strip().upper()
    if name:
        return name
    hid = str(row.get("id") or "").lower()
    m = re.match(r"algo\.([a-z0-9_]+?)(?:_rank|\.)", hid)
    return (m.group(1).upper() if m else hid.upper())


def _algo_rank(row: Dict[str, Any]) -> int:
    try:
        return int(row.get("rank") or 99)
    except Exception:
        hid = str(row.get("id") or "")
        m = re.search(r"_rank(\d+)", hid)
        return int(m.group(1)) if m else 99


def _reward_program_from_row(run_dir: Path, row: Dict[str, Any]) -> Dict[str, Any]:
    artifact = _read_json(stack_spec_path(run_dir, "reward", str(row.get("id") or "")))
    spec = artifact.get("spec", {}) or {}
    if "reward_program" in spec:
        return spec.get("reward_program", {}) or {}
    return (spec.get("reward_program") or spec.get("program") or {})


def _reward_family_signature(run_dir: Path, row: Dict[str, Any]) -> Dict[str, Any]:
    program = _reward_program_from_row(run_dir, row)
    comps = [
        c for c in (program.get("primitive_compositions") or [])
        if isinstance(c, dict)
    ]
    terms = []
    for comp in comps:
        terms.extend([
            t for t in (comp.get("terms") or [])
            if isinstance(t, dict)
        ])
    families = {str(c.get("family") or "") for c in comps}
    atom_ids = " ".join(str(t.get("atom_id") or "") for t in terms)
    formulas = " ".join(str(t.get("formula") or "") for t in terms)
    text = " ".join([str(row.get("id") or ""), atom_ids, formulas]).lower()
    relation_count = sum(
        1 for token in ("agent_to_goal", "agent_to_object", "object_to_goal", "object_to_target")
        if token in text
    )
    return {
        "families": sorted(f for f in families if f),
        "term_count": len(terms),
        "relation_count": relation_count,
        "has_stage": "stage_gated" in families or "stage" in text,
        "has_sparse": "sparse_bonus" in families,
        "has_regularizer": any(f in families for f in ("action_l2_penalty", "alive_bonus")),
        "is_single_public": (
            "public_interface" in str(row.get("id") or "")
            and len(terms) <= 1
        ),
    }


def _obs_family_signature(row: Dict[str, Any]) -> Dict[str, Any]:
    hid = str(row.get("id") or "").lower()
    raw = (
        "raw_only" in hid
        or hid.endswith(".raw.v1")
        or "obs_schema.raw" in hid
        or hid in {"obs.raw", "repr.raw"}
    )
    semantic = any(tok in hid for tok in ("semantic", "typed", "hybrid", "minimal", "combinator"))
    return {
        "is_raw": raw,
        "is_semantic": semantic,
    }


def _task_interface_complexity(state: Any) -> Dict[str, Any]:
    """Return task-structure hints without naming any benchmark family."""
    graph = {}
    try:
        graph_obj = getattr(state, "task_causal_graph", None)
        graph = graph_obj.to_dict() if hasattr(graph_obj, "to_dict") else (graph_obj or {})
    except Exception:
        graph = {}
    if not graph:
        try:
            goal = getattr(state, "goal_spec", None)
            graph = getattr(goal, "task_causal_graph", {}) or {}
        except Exception:
            graph = {}
    objective_type = ""
    stages = []
    atoms = []
    if isinstance(graph, dict):
        objective_type = str((graph.get("goal") or {}).get("objective_type") or "").lower()
        stages = list(graph.get("stages") or [])
        atoms = list(graph.get("atoms") or [])
        dag = graph.get("typed_subgoal_dag") or (graph.get("goal") or {}).get("typed_subgoal_dag") or {}
    else:
        dag = {}
    dag_nodes = list(dag.get("nodes") or []) if isinstance(dag, dict) else []
    dag_type = str(dag.get("type") or "").lower() if isinstance(dag, dict) else ""
    relation_atoms = [
        a for a in atoms
        if isinstance(a, dict) and (
            a.get("relation_type")
            or "distance" in str(a.get("atom_id") or "").lower()
            or "object" in str(a.get("atom_id") or "").lower()
        )
    ]
    is_multi = (
        objective_type in {"multi", "parallel"}
        or len(stages) >= 2
        or len(dag_nodes) >= 2
    )
    return {
        "objective_type": objective_type or "unknown",
        "n_stages": len(stages),
        "n_typed_subgoals": len(dag_nodes),
        "typed_subgoal_dag_type": dag_type or "unknown",
        "n_relation_atoms": len(relation_atoms),
        "is_multi_or_staged": bool(is_multi),
    }


def _pair_history_stats(state: Any) -> Dict[str, Dict[str, Any]]:
    stats: Dict[str, Dict[str, Any]] = {}
    mem = getattr(state, "pipeline_memory", {}) or {}
    for event in list(mem.get("interface_pair_history") or []):
        if not isinstance(event, dict):
            continue
        pair_id = str(event.get("pair_id") or "")
        if "::" not in pair_id:
            pair = event.get("pair") or {}
            pair_id = f"{pair.get('obs_schema_id')}::{pair.get('reward_id')}"
        if not pair_id or pair_id == "None::None":
            continue
        row = stats.setdefault(pair_id, {"n": 0, "best": None})
        if str(event.get("phase") or "") in {
            "m5_external_evaluated",
            "pair_commit_decided",
            "smoke_pair",
        }:
            row["n"] += 1
        val = event.get("external_metric")
        try:
            if val is not None:
                fval = float(val)
                row["best"] = fval if row["best"] is None else max(float(row["best"]), fval)
        except Exception:
            pass
    return stats


def _select_interface_pair(
    state: Any,
    run_dir: Path,
    cfg: Dict[str, Any],
) -> Dict[str, Any]:
    """Select an obs_schema+reward pair as one hypothesis.

    This is deliberately bounded: it does not enumerate an unbounded Cartesian
    product.  It first covers diverse reward families and non-raw observation
    schemas, then lets the same external OMR evidence promote/prune the
    underlying slot hypotheses.
    """
    obs_rows = _candidate_rows(run_dir, "obs_schema")
    reward_rows = _candidate_rows(run_dir, "reward")
    if not obs_rows or not reward_rows:
        return {
            "slot": "interface",
            "selected": None,
            "reason": "missing_obs_or_reward_candidates",
            "obs_candidates": len(obs_rows),
            "reward_candidates": len(reward_rows),
        }

    complexity = _task_interface_complexity(state)
    pair_stats = _pair_history_stats(state)
    obs_limit = int(cfg.get("interface_obs_candidate_limit", 4) or 4)
    reward_limit = int(cfg.get("interface_reward_candidate_limit", 6) or 6)

    def obs_key(row: Dict[str, Any]) -> tuple:
        sig = _obs_family_signature(row)
        return (
            int(row.get("n_valid", 0) or 0),
            int(row.get("n_trials", 0) or 0),
            1 if sig["is_raw"] else 0,
            0 if sig["is_semantic"] else 1,
            int(row.get("tier", 0) or 0),
            str(row.get("created_at") or ""),
            str(row.get("id") or ""),
        )

    def reward_key(row: Dict[str, Any]) -> tuple:
        sig = _reward_family_signature(run_dir, row)
        simple_penalty = 1 if (
            complexity["is_multi_or_staged"] and sig["is_single_public"]
        ) else 0
        richness_bonus = (
            int(sig["has_stage"])
            + int(sig["has_sparse"])
            + int(sig["has_regularizer"])
            + min(3, int(sig["relation_count"]))
        )
        return (
            int(row.get("n_valid", 0) or 0),
            int(row.get("n_trials", 0) or 0),
            simple_penalty,
            -richness_bonus,
            int(row.get("tier", 0) or 0),
            -float(row.get("p_better") or 0.5),
            -float(row["mean"] if row.get("mean") is not None else -1e18),
            str(row.get("created_at") or ""),
            str(row.get("id") or ""),
        )

    obs_pool = sorted(obs_rows, key=obs_key)[:max(1, obs_limit)]
    reward_pool = sorted(reward_rows, key=reward_key)[:max(1, reward_limit)]
    pair_candidates = []
    for obs in obs_pool:
        osig = _obs_family_signature(obs)
        for reward in reward_pool:
            rsig = _reward_family_signature(run_dir, reward)
            pair_id = f"{obs.get('id')}::{reward.get('id')}"
            pst = pair_stats.get(pair_id, {})
            richness = (
                int(osig["is_semantic"])
                + int(rsig["has_stage"])
                + int(rsig["has_sparse"])
                + int(rsig["has_regularizer"])
                + min(3, int(rsig["relation_count"]))
            )
            simple_penalty = 1 if (
                complexity["is_multi_or_staged"]
                and osig["is_raw"]
                and rsig["is_single_public"]
            ) else 0
            pair_candidates.append((
                (
                    int(pst.get("n", 0) or 0),
                    simple_penalty,
                    -richness,
                    int(obs.get("n_valid", 0) or 0) + int(reward.get("n_valid", 0) or 0),
                    -float(pst["best"] if pst.get("best") is not None else -1e18),
                    str(obs.get("created_at") or ""),
                    str(reward.get("created_at") or ""),
                    pair_id,
                ),
                obs,
                reward,
                {
                    "pair_id": pair_id,
                    "obs_signature": osig,
                    "reward_signature": rsig,
                    "pair_history": pst,
                    "richness": richness,
                    "simple_penalty": simple_penalty,
                },
            ))
    pair_candidates.sort(key=lambda x: x[0])
    portfolio_k = max(1, int(cfg.get("interface_portfolio_k", 4) or 4))
    global_k = max(1, int(cfg.get("global_parallel_genome_limit", portfolio_k) or portfolio_k))
    portfolio_k = min(portfolio_k, global_k)
    portfolio_genomes = []
    for rank, (_key, obs_row, reward_row, meta_row) in enumerate(pair_candidates[:portfolio_k], start=1):
        pair_id = str(meta_row["pair_id"])
        portfolio_genomes.append({
            "genome_id": "genome." + spec_sha({
                "obs_schema_id": obs_row.get("id"),
                "reward_id": reward_row.get("id"),
                "axis": "interface",
            }).split(":", 1)[-1][:16],
            "rank": rank,
            "obs_schema_id": obs_row.get("id"),
            "reward_id": reward_row.get("id"),
            "pair_id": pair_id,
            "budget_tier": max(int(obs_row.get("tier", 0) or 0), int(reward_row.get("tier", 0) or 0)),
            "replay_buffer_namespace": "isolated_by_genome_id",
            "selection_metadata": meta_row,
        })

    _, obs, reward, meta = pair_candidates[0]
    tier = max(int(obs.get("tier", 0) or 0), int(reward.get("tier", 0) or 0))
    decision = {
        "slot": "interface",
        "selected": meta["pair_id"],
        "selected_obs_schema": obs.get("id"),
        "selected_reward": reward.get("id"),
        "selected_tier": tier,
        "budget": _rung_for_tier(tier, cfg),
        "policy": "bounded_interface_pair_portfolio",
        "task_complexity": complexity,
        "pair_metadata": meta,
        "obs_pool": [r.get("id") for r in obs_pool],
        "reward_pool": [r.get("id") for r in reward_pool],
        "portfolio_genomes": portfolio_genomes,
        "portfolio_k": portfolio_k,
        "global_parallel_genome_limit": global_k,
    }
    _write_interface_portfolio_manifest(state, run_dir, decision)
    return decision


def _write_interface_portfolio_manifest(
    state: Any,
    run_dir: Path,
    decision: Dict[str, Any],
) -> None:
    try:
        manifest = {
            "schema_version": "interface_portfolio_manifest.v1",
            "timestamp": utc_now(),
            "iteration": int(getattr(state, "pipeline_iteration", 0) or 0),
            "policy": decision.get("policy"),
            "selected_pair_id": decision.get("selected"),
            "selected_obs_schema": decision.get("selected_obs_schema"),
            "selected_reward": decision.get("selected_reward"),
            "portfolio_k": decision.get("portfolio_k"),
            "global_parallel_genome_limit": decision.get("global_parallel_genome_limit"),
            "compute_gate": {
                "bounded": True,
                "parallel_processes_started_here": False,
                "reason": "manifested bounded genomes; HPO dispatch remains scheduler-controlled",
            },
            "buffer_isolation": "replay buffers must match active genome_id",
            "genomes": decision.get("portfolio_genomes") or [],
            "omr_primary_invariant": (
                "portfolio metadata ranks candidates for training; held-out OMR "
                "remains the promotion/commit truth"
            ),
        }
        root = run_dir / "interface_search"
        root.mkdir(parents=True, exist_ok=True)
        atomic_write_json(root / "interface_portfolio_manifest.json", manifest)
        atomic_write_json(
            root / f"interface_portfolio_manifest_iter{manifest['iteration']}.json",
            manifest,
        )
        mem = getattr(state, "pipeline_memory", None)
        if isinstance(mem, dict):
            mem["last_interface_portfolio_manifest"] = manifest
            mem.setdefault("interface_portfolio_manifests", []).append(manifest)
    except Exception:
        pass


def _select_algo_family_candidate(rows: List[Dict[str, Any]]) -> tuple[Dict[str, Any], Dict[str, Any]]:
    """Pick an algorithm candidate by family coverage first.

    Generic artifact-level least-evidence selection can starve SAC/TD3 when M3
    repeatedly emits fresh PPO variants.  Algorithm is a typed actuator face:
    first cover algorithm families, then pick a concrete candidate inside the
    selected family.
    """
    family_rows: Dict[str, List[Dict[str, Any]]] = {}
    for r in rows:
        family_rows.setdefault(_algo_family_key(r), []).append(r)
    family_stats = []
    for fam, fam_rows in family_rows.items():
        total_valid = sum(int(r.get("n_valid", 0) or 0) for r in fam_rows)
        total_trials = sum(int(r.get("n_trials", 0) or 0) for r in fam_rows)
        best_rank = min(_algo_rank(r) for r in fam_rows)
        best_p = max(float(r.get("p_better") or 0.5) for r in fam_rows)
        best_mean = max(
            float(r["mean"]) if r.get("mean") is not None else -1e18
            for r in fam_rows
        )
        family_stats.append({
            "family": fam,
            "total_valid": total_valid,
            "total_trials": total_trials,
            "best_rank": best_rank,
            "best_p_better": best_p,
            "best_mean": None if best_mean <= -1e17 else best_mean,
            "candidate_ids": [r.get("id") for r in fam_rows],
        })
    family_stats.sort(key=lambda s: (
        int(s["total_valid"]),
        int(s["total_trials"]),
        int(s["best_rank"]),
        -float(s["best_p_better"] or 0.5),
        -float(s["best_mean"] if s["best_mean"] is not None else -1e18),
        str(s["family"]),
    ))
    chosen_family = str(family_stats[0]["family"])
    candidates = list(family_rows[chosen_family])
    candidates.sort(key=lambda r: (
        int(r.get("tier", 0) or 0),
        int(r.get("n_valid", 0) or 0),
        int(r.get("n_trials", 0) or 0),
        _algo_rank(r),
        -float(r.get("p_better") or 0.5),
        -float(r["mean"] if r.get("mean") is not None else -1e18),
        str(r.get("created_at") or ""),
        str(r.get("id") or ""),
    ))
    return candidates[0], {
        "policy": "algo_family_coverage_bandit",
        "selected_family": chosen_family,
        "family_stats": family_stats,
    }


def _select_for_slot(run_dir: Path, slot: str, cfg: Dict[str, Any],
                     force_min_tier: int = 0) -> Dict[str, Any]:
    bank = HypothesisBank(run_dir)
    rows = _candidate_rows(run_dir, slot)
    eta = max(2, int(cfg.get("eta", 3)))
    revive_decisions = _revive_from_archived(
        run_dir, slot,
        min_population=max(1, int(cfg.get("min_population", 2))),
        k=max(0, int(cfg.get("revive_k", 2))),
    )
    if revive_decisions:
        rows = _candidate_rows(run_dir, slot)
    if slot == "exploration":
        rows = [r for r in rows if bool(r.get("eligible", True))]
    if not rows:
        return {"slot": slot, "selected": None, "reason": "no_candidates"}
    decisions = []
    # Per-candidate promotion: a single candidate that has consumed the
    # required number of OMR-valid evals at its current tier can move up.
    # Multi-candidate halving below is still used to prune relative losers.
    completed_by_tier: Dict[int, List[Dict[str, Any]]] = {}
    for r in rows:
        tier = int(r["tier"])
        required = int(_rung_for_tier(tier, cfg).get("trials", 1))
        if int(r["n_valid"]) >= required:
            completed_by_tier.setdefault(tier, []).append(r)
    for r in list(rows):
        tier = int(r["tier"])
        required = int(_rung_for_tier(tier, cfg).get("trials", 1))
        if r.get("requires_tier0_sanity") and tier == 0 and int(r["n_valid"]) < 1:
            decisions.append({
                "id": r["id"],
                "decision": "hold_for_tier0_sanity",
                "tier": tier,
                "n_valid": int(r["n_valid"]),
            })
            continue
        # If enough candidates completed the same rung, ASHA halving below
        # will promote only the winners and prune losers. If this candidate is
        # alone (or population is too small), promote it individually so the
        # scheduler cannot deadlock waiting for nonexistent competitors.
        if int(r["n_valid"]) >= required and len(completed_by_tier.get(tier, [])) < eta:
            _set_hypothesis_tier(
                run_dir, slot, r["id"], tier + 1,
                reason=f"candidate_completed_tier_{tier}_required_{required}",
            )
            decisions.append({
                "id": r["id"],
                "decision": "promote_tier",
                "from_tier": tier,
                "to_tier": tier + 1,
                "n_valid": int(r["n_valid"]),
                "required_n_valid": required,
            })
    if decisions:
        rows = _candidate_rows(run_dir, slot)

    # Apply ASHA-style halving whenever a rung has enough evaluated candidates.
    max_seen_tier = max([int(r.get("tier", 0) or 0) for r in rows] + [0])
    for tier in range(max_seen_tier + 1):
        required = int(_rung_for_tier(tier, cfg).get("trials", 1))
        rung = [
            r for r in rows
            if r["tier"] == tier and r["n_valid"] >= required and r["mean"] is not None
        ]
        if len(rung) >= eta:
            rung.sort(key=lambda r: float(r["mean"]), reverse=True)
            keep = max(1, len(rung) // eta)
            for r in rung[:keep]:
                if r.get("requires_tier0_sanity") and int(r["tier"]) == 0 and int(r["n_valid"]) < 1:
                    decisions.append({
                        "id": r["id"],
                        "decision": "hold_for_tier0_sanity",
                        "tier": tier,
                    })
                    continue
                hid = r["id"]
                _set_hypothesis_tier(
                    run_dir, slot, hid, tier + 1,
                    reason="asha_top_rung",
                )
                decisions.append({"id": hid, "decision": "promote_tier", "from_tier": tier, "to_tier": tier + 1})
            for r in rung[keep:]:
                bank.prune(slot, r["id"], reason=f"asha_pruned_tier_{tier}")
                decisions.append({"id": r["id"], "decision": "prune", "tier": tier})
            bank.write_state()
            rows = _candidate_rows(run_dir, slot)
    # Select lowest tier with least evidence; tie-break by posterior/mean.
    bandit_decision = None
    if slot == "algo":
        chosen, bandit_decision = _select_algo_family_candidate(rows)
    else:
        rows.sort(key=lambda r: (
            r["tier"],
            r["n_valid"],
            r["n_trials"],
            -float(r["p_better"] or 0.5),
            -float(r["mean"] if r["mean"] is not None else -1e18),
        ))
        chosen = rows[0]
    if force_min_tier and int(chosen["tier"]) < int(force_min_tier):
        _set_hypothesis_tier(
            run_dir, slot, chosen["id"], int(force_min_tier),
            reason="budget_fault_force_promote",
        )
        chosen["tier"] = int(force_min_tier)
        decisions.append({
            "id": chosen["id"],
            "decision": "force_promote_tier",
            "to_tier": int(force_min_tier),
            "reason": "BUDGET_FAULT",
        })
    rung = _rung_for_tier(int(chosen["tier"]), cfg)
    return {
        "slot": slot,
        "selected": chosen["id"],
        "selected_tier": chosen["tier"],
        "budget": rung,
        "rung_decisions": decisions,
        "revive_decisions": revive_decisions,
        "bandit_decision": bandit_decision,
    }


def allocate_next_stack(
    state: Any,
    reason: str = "phase4_asha_allocator",
    *,
    allowed_slots: Optional[Iterable[str]] = None,
    active_axis: Optional[str] = None,
) -> Dict[str, str]:
    """ASHA-style v2 budget allocator.

    The allocator prunes/promotes candidate hypotheses by rung evidence and
    dispatches a concrete stack tuple. It is intentionally deterministic so a
    provenance manifest can explain exactly why a trial got budget.

    V4 coordinate-search contract: callers should pass ``allowed_slots``.
    Only those slots may change. Budget is also a slot; it is not silently
    escalated while testing reward/obs/algo unless explicitly allowed or a
    fair-horizon rule requires it.
    """
    stack = ensure_active_stack(state)
    before_stack = dict(stack)
    run_dir = Path(state.run_dir)
    cfg = _scheduler_cfg(state)
    active_axis_name = _active_axis_from_state(state, active_axis)
    normalized = _normalize_allowed_slots(allowed_slots, active_axis_name)
    if normalized is None:
        # Legacy compatibility for unmanaged bootstrap callers. New V4 call
        # sites pass allowed_slots explicitly; this fallback is intentionally
        # recorded as unscoped so smoke/fresh runs can spot it.
        normalized = list(ALL_STACK_SLOTS)
    allowed = list(normalized)
    fair_min_tier = _fair_horizon_min_tier(state, active_axis_name)
    budget_allowed = "budget" in allowed
    current_rung = _current_rung_from_stack(state, cfg)
    force_min_tier = _forced_min_tier(state) if budget_allowed else 0
    slot_decisions = []
    from autorl.core_ablation import arm, rng
    if arm(state) == "A3":
        # Candidate-bank elimination is owned by the completed Final OMR
        # cohort.  The allocator draws current live artifacts without a second
        # per-family bandit, coverage debt, or historical per-gene ASHA pass.
        for slot in allowed:
            if slot == "budget":
                continue
            rows = _candidate_rows(run_dir, slot)
            if slot == "exploration":
                rows = [row for row in rows if row.get("eligible", True)]
            chosen = rng(state, f"active_slot:{slot}").choice(rows) if rows else {}
            cid = chosen.get("id")
            slot_decisions.append({
                "slot": slot, "selected": cid,
                "selected_tier": int(chosen.get("tier", 0) or 0),
                "policy": "A3_random_live_candidate_no_family_coverage",
                "rung_decisions": [], "revive_decisions": [],
            })
            if cid:
                stack[f"{slot}_id"] = cid
    elif (
        active_axis_name == "interface"
        and "obs_schema" in allowed
        and "reward" in allowed
    ):
        decision = _select_interface_pair(state, run_dir, cfg)
        slot_decisions.append(decision)
        if decision.get("selected_obs_schema"):
            stack["obs_schema_id"] = str(decision["selected_obs_schema"])
        if decision.get("selected_reward"):
            stack["reward_id"] = str(decision["selected_reward"])
    else:
        for slot in allowed:
            if slot == "budget":
                continue
            decision = _select_for_slot(run_dir, slot, cfg, force_min_tier=0)
            slot_decisions.append(decision)
            cid = decision.get("selected")
            if cid:
                stack[f"{slot}_id"] = cid
    selected_tier = (
        max(
            int(d.get("selected_tier", 0) or 0)
            for d in slot_decisions
            if d.get("selected") is not None
        )
        if slot_decisions else _current_budget_tier(state)
    )
    if budget_allowed or not stack.get("budget_id"):
        selected_tier = max(int(selected_tier), int(force_min_tier), int(fair_min_tier))
        rung = _rung_for_tier(selected_tier, cfg)
    else:
        rung = current_rung
    from autorl.bounded_training_protocol import candidate_rung
    bounded_rung = candidate_rung(state)
    phase_override = None
    if bounded_rung:
        rung = bounded_rung
        selected_tier = int(rung["tier"])
        budget_allowed = True
        from autorl.adaptive_exploration_protocol import settings as adaptive_settings
        if adaptive_settings(state) and int(force_min_tier) > selected_tier:
            phase_override = {
                "requested_force_min_tier": int(force_min_tier),
                "effective_candidate_tier": selected_tier,
                "reason": "declared_1M_exploration_phase_depth_request_deferred_to_final_review",
                "requested_depth_was_executed": False,
            }
            force_min_tier = selected_tier
    state.v2_allocated_budget_steps = int(rung["steps"])
    state.v2_allocated_seeds = int(rung["seeds"])
    state.v2_allocated_n_trials = int(rung.get("trials", 1))
    state.v2_scheduler_decision = {
        "policy": "coordinate_asha_anytime",
        "reason": reason,
        "active_axis": active_axis_name,
        "allowed_slots": allowed,
        "selected_rung": rung,
        "selected_tier": selected_tier,
        "force_min_tier": force_min_tier,
        "declared_phase_fidelity_override": phase_override,
        "fair_horizon_min_tier": fair_min_tier,
        "budget_allowed": budget_allowed,
        "slot_decisions": slot_decisions,
        "scheduler_config": cfg,
    }
    budget_id = f"budget.tier_{rung['tier']}_{rung['name']}_{rung['steps']}steps_{rung.get('trials', 1)}trials.v1"
    if budget_allowed or not stack.get("budget_id"):
        registered_budget = register_candidate(
            state,
            slot="budget",
            artifact_id=budget_id,
            spec={"rung": rung, "allocator": "coordinate_asha_anytime"},
            make_active=False,
            created_by={
                "module": "v2_asha_allocator",
                "active_axis": active_axis_name,
                "allowed_slots": allowed,
            },
        )
        stack["budget_id"] = registered_budget["id"]
    state.v2_active_stack = stack
    atomic_write_json(run_dir / "budget_decision_log.json", {
        "schema_version": "budget_decision_log.v1",
        "updated_at": utc_now(),
        "reason": reason,
        "active_axis": active_axis_name,
        "allowed_slots": allowed,
        "selected_stack": stack,
        "policy": "coordinate_asha_anytime",
        "selected_rung": rung,
        "allocated_steps": state.v2_allocated_budget_steps,
        "allocated_seeds": state.v2_allocated_seeds,
        "allocated_n_trials": state.v2_allocated_n_trials,
        "force_min_tier": force_min_tier,
        "declared_phase_fidelity_override": phase_override,
        "fair_horizon_min_tier": fair_min_tier,
        "budget_allowed": budget_allowed,
        "slot_decisions": slot_decisions,
        "scheduler_config": cfg,
    })
    write_active_stack(state)
    _append_axis_delta(
        state,
        reason=reason,
        active_axis=active_axis_name,
        allowed_slots=allowed,
        before=before_stack,
        after=dict(stack),
        slot_decisions=slot_decisions,
        selected_rung=rung,
        fair_horizon={
            "min_tier": fair_min_tier,
            "budget_allowed": budget_allowed,
            "force_min_tier": force_min_tier,
        },
    )
    return stack


def conservative_id(slot: str, name: str = "default") -> str:
    return f"{slot}.{slug(name)}.v1"


==> anc/FARL/autorl/v92_stage_loop.py <==
"""V9.2 event-driven stage closed-loop control.

This module is the single control-plane owner for the stage experiment lane.
It deliberately contains no environment-specific stage names.  A trial is
scheduled from typed reward/stage contracts, receives an immutable experiment
claim, and returns an evidence receipt.  Checkpoint handoff, cold-start
consolidation, and final confirmation are therefore selected by observed state
transitions rather than by a frozen Cartesian batch.
"""

from __future__ import annotations

import copy
import hashlib
import itertools
import json
from datetime import datetime, timezone
from pathlib import Path
from typing import Any, Dict, Iterable, List, Optional, Sequence, Tuple


ARCHITECTURE_VERSION = "V9.5"
CONTROL_SCHEMA = "v9.5.stage_closed_loop_control.v1"


def _utc_now() -> str:
    return datetime.now(timezone.utc).isoformat(timespec="seconds")


def _unique_strings(values: Iterable[Any]) -> List[str]:
    out: List[str] = []
    for value in values or []:
        text = str(value or "").strip()
        if text and text not in out:
            out.append(text)
    return out


def _reward_program(value: Any) -> Dict[str, Any]:
    """Resolve a reward program from an artifact, spec, or program payload."""
    row = value if isinstance(value, dict) else {}
    if isinstance(row.get("spec"), dict):
        spec = row["spec"]
        if isinstance(spec.get("reward_program"), dict):
            return dict(spec["reward_program"])
    if isinstance(row.get("reward_program"), dict):
        return dict(row["reward_program"])
    if any(
        key in row
        for key in (
            "primitive_compositions",
            "stage_omr_contract",
            "reward_hypothesis",
            "hypothesis_contract",
            "aggregation_contract",
        )
    ):
        return dict(row)
    return {}


def canonical_reward_stage_contract(value: Any) -> Dict[str, Any]:
    """Normalize every historical reward-stage schema into one V9.2 contract.

    V9 used three producers with partially overlapping field names while the
    scheduler and HPO consumer each read a different subset.  This reader is
    intentionally liberal about legacy input and strict about its output.
    """
    program = _reward_program(value)
    stage_ids: List[str] = []
    sources: List[str] = []

    def add(source: str, raw: Any) -> None:
        values = raw if isinstance(raw, (list, tuple, set)) else [raw]
        before = len(stage_ids)
        for text in _unique_strings(values):
            if text not in stage_ids:
                stage_ids.append(text)
        if len(stage_ids) > before and source not in sources:
            sources.append(source)

    contracts = (
        ("stage_omr_contract", program.get("stage_omr_contract") or {}),
        ("reward_hypothesis", program.get("reward_hypothesis") or {}),
        ("hypothesis_contract", program.get("hypothesis_contract") or {}),
        ("aggregation_contract", program.get("aggregation_contract") or {}),
    )
    for source, raw_contract in contracts:
        contract = raw_contract if isinstance(raw_contract, dict) else {}
        for key in (
            "stage_id",
            "stage_ids",
            "target_stage_id",
            "target_stage_ids",
            "prefix_stage_ids",
            "covered_stage_ids",
        ):
            if contract.get(key) is not None:
                add(f"{source}.{key}", contract.get(key))

    return {
        "schema_version": "v9.2.canonical_reward_stage_contract.v1",
        "stage_ids": stage_ids,
        "typed": bool(stage_ids),
        "sources": sources,
        "legacy_schemas_normalized": bool(sources),
    }


def ordered_stage_ids(state: Any) -> List[str]:
    """Return the trusted ordered stage DAG without guessing from names."""
    candidates: List[Any] = []
    ledger = getattr(state, "stage_omr_ledger", None)
    if isinstance(ledger, dict):
        candidates = list(ledger.get("stages") or [])
    if not candidates:
        graph = getattr(state, "task_causal_graph", None)
        if hasattr(graph, "to_dict"):
            graph = graph.to_dict()
        if isinstance(graph, dict):
            candidates = list(
                (graph.get("stage_omr_ledger") or {}).get("stages")
                or graph.get("stages")
                or []
            )
    if not candidates:
        goal = getattr(state, "goal_spec", None)
        graph = getattr(goal, "task_causal_graph", {}) if goal is not None else {}
        if isinstance(graph, dict):
            candidates = list(
                (graph.get("stage_omr_ledger") or {}).get("stages")
                or graph.get("stages")
                or []
            )
    rows = [
        row for row in candidates
        if isinstance(row, dict) and row.get("stage_id")
    ]
    rows.sort(key=lambda row: int(row.get("order", 0) or 0))
    return _unique_strings(row.get("stage_id") for row in rows)


def plan_fingerprint(plan: Any) -> str:
    row = plan if isinstance(plan, dict) else {}
    material = {
        "mode": row.get("mode"),
        "source_stage_id": row.get("source_stage_id"),
        "target_stage_id": row.get("target_stage_id"),
        "required_prefix_stage_ids": list(
            row.get("required_prefix_stage_ids") or []
        ),
        "checkpoint_refs": sorted(
            str(value) for value in (row.get("checkpoint_refs") or []) if value
        ),
        "effective_obs_contract_digest": row.get(
            "effective_obs_contract_digest"
        ),
    }
    digest = hashlib.sha256(
        json.dumps(material, sort_keys=True, default=str).encode("utf-8")
    ).hexdigest()
    return f"stage-plan:{digest[:20]}"


def current_stage_plan(state: Any) -> Dict[str, Any]:
    mem = getattr(state, "pipeline_memory", {}) or {}
    from autorl.core_ablation import arm
    if arm(state) == "A2":
        request = mem.get("next_hypothesis_request") or {}
        if request.get("evidence_access") != "basic_feedback_only":
            return {}
        return dict(request.get("training_initialization_plan") or {})
    context = (
        mem.get("trusted_stage_diagnostic_context")
        if isinstance(mem, dict) else {}
    ) or {}
    return dict(
        context.get("training_initialization_plan") or {}
    ) if isinstance(context, dict) else {}


def _native_or_end_to_end_genome(genome: Dict[str, Any]) -> bool:
    stack = genome.get("stack") or {}
    reward_id = str(genome.get("reward_id") or stack.get("reward_id") or "")
    signature = (genome.get("signatures") or {}).get("reward") or {}
    return bool(
        signature.get("uses_native_prior")
        or "active_native" in reward_id.lower()
        or "library_default" in reward_id.lower()
    )


def _stage_family_key(genome: Dict[str, Any], slot: str) -> str:
    """Return a structural family identity without interpreting its semantics."""
    signature = (genome.get("signatures") or {}).get(slot)
    if isinstance(signature, dict) and signature:
        digest = hashlib.sha256(
            json.dumps(
                signature, sort_keys=True, separators=(",", ":"), default=str
            ).encode("utf-8")
        ).hexdigest()
        return f"sig:{digest[:16]}"
    stack = genome.get("stack") or {}
    return str(
        genome.get(f"{slot}_id")
        or stack.get(f"{slot}_id")
        or ""
    )


def _stage_cover_tokens(genome: Dict[str, Any]) -> set[Tuple[str, ...]]:
    """Describe generic marginal and pairwise distinctions for one genome."""
    slots = ("algo", "reward", "exploration", "obs_schema")
    families = {
        slot: _stage_family_key(genome, slot)
        for slot in slots
        if _stage_family_key(genome, slot)
    }
    tokens: set[Tuple[str, ...]] = {
        ("marginal", slot, family)
        for slot, family in families.items()
    }
    for left, right in itertools.combinations(families, 2):
        tokens.add((
            "pair",
            left,
            families[left],
            right,
            families[right],
        ))
    return tokens


def _diagnostic_type_cover(
    state: Any,
    eligible: Sequence[str],
    by_id: Dict[str, Dict[str, Any]],
    *,
    protected_prefix: Sequence[str] = (),
) -> Tuple[List[str], Dict[str, Any]]:
    """Build a deterministic, rotating marginal/pairwise execution cover.

    The admitted Cartesian population remains available, but a stage wave is
    no longer a rank-prefix of six genomes.  It executes the smallest greedy
    cover that preserves every structural family and every observable pairwise
    contrast.  Ties prefer families with the least completed historical
    evidence, so successive waves rotate rather than restarting at index zero.
    """
    mem = getattr(state, "pipeline_memory", {}) or {}
    history = (
        mem.get("v95_stage_execution_ledger")
        if isinstance(mem, dict) else []
    ) or []
    historical_counts: Dict[Tuple[str, ...], int] = {}
    for row in history:
        if not isinstance(row, dict) or not row.get("completed"):
            continue
        for token in row.get("cover_tokens") or []:
            key = tuple(str(value) for value in (token or []))
            if key:
                historical_counts[key] = historical_counts.get(key, 0) + 1

    falsified = {
        str(value)
        for value in (
            mem.get("v95_falsified_genome_ids", [])
            if isinstance(mem, dict) else []
        )
        if value
    }
    candidates = [
        str(genome_id)
        for genome_id in eligible
        if str(genome_id) in by_id
        and (
            str(genome_id) not in falsified
            or str(genome_id) in set(protected_prefix)
        )
    ]
    token_map = {
        genome_id: _stage_cover_tokens(by_id[genome_id])
        for genome_id in candidates
    }
    universe: set[Tuple[str, ...]] = set()
    for tokens in token_map.values():
        universe.update(tokens)

    selected: List[str] = []
    selected_ids: set[str] = set()
    for genome_id in protected_prefix:
        text = str(genome_id)
        if text in token_map:
            selected.append(text)
            selected_ids.add(text)
    covered: set[Tuple[str, ...]] = set()
    for genome_id in selected_ids:
        covered.update(token_map.get(genome_id, set()))

    rank = {genome_id: index for index, genome_id in enumerate(candidates)}
    while universe - covered:
        best_id = ""
        best_key: Optional[Tuple[int, int, int, int]] = None
        uncovered = universe - covered
        for genome_id in candidates:
            if genome_id in selected_ids:
                continue
            tokens = token_map.get(genome_id, set())
            gain_tokens = tokens & uncovered
            if not gain_tokens:
                continue
            unseen_gain = sum(
                1 for token in gain_tokens
                if historical_counts.get(token, 0) == 0
            )
            evidence_load = sum(
                historical_counts.get(token, 0) for token in tokens
            )
            # min(tuple): maximize unseen and total gain, then prefer the
            # least-tested family bundle and finally preserve stable rank.
            key = (
                -unseen_gain,
                -len(gain_tokens),
                evidence_load,
                rank.get(genome_id, 0),
            )
            if best_key is None or key < best_key:
                best_id = genome_id
                best_key = key
        if not best_id:
            break
        selected.append(best_id)
        selected_ids.add(best_id)
        covered.update(token_map.get(best_id, set()))

    marginal = {token for token in universe if token and token[0] == "marginal"}
    pairwise = {token for token in universe if token and token[0] == "pair"}
    return selected, {
        "schema_version": "v9.5.stage_execution_type_cover.v1",
        "candidate_count": len(candidates),
        "selected_count": len(selected),
        "falsified_candidate_count": len(
            [genome_id for genome_id in eligible if genome_id in falsified]
        ),
        "marginal_types_total": len(marginal),
        "marginal_types_covered": len(marginal & covered),
        "pairwise_types_total": len(pairwise),
        "pairwise_types_covered": len(pairwise & covered),
        "complete": bool(universe <= covered),
        "policy": (
            "least_executed_rotating_complete_marginal_and_pairwise_"
            "structural_type_cover"
        ),
        "environment_specific_selection": False,
    }


def build_stage_wave_schedule(
    state: Any,
    genomes: Sequence[Dict[str, Any]],
    default_schedule: Sequence[str],
    scientific_intervention_schedule: Optional[Dict[str, Any]] = None,
) -> Tuple[List[str], Dict[str, Any]]:
    """Contract a frozen portfolio into one executable stage experiment wave."""
    from autorl.core_ablation import arm, rng
    ablation = arm(state)
    request = (getattr(state, "pipeline_memory", {}) or {}).get("next_hypothesis_request") or {}
    if ablation == "A2" and request.get("evidence_access") != "basic_feedback_only":
        return list(default_schedule), {"active": False, "reason": "A2_execution_evidence_not_supplied_to_diagnosis"}
    plan = current_stage_plan(state)
    mode = str(plan.get("mode") or "")
    if mode not in {
        "stage_local_discovery_cold_start",
        "bounded_stage_frontier_policy_probe",
        "stage_frontier_policy_continuation",
        "prefix_consolidation_cold_start",
        "final_full_task_cold_start",
    }:
        return list(default_schedule), {
            "schema_version": "v9.2.stage_wave_schedule.v1",
            "active": False,
            "mode": mode or None,
        }

    cfg = getattr(state, "pipeline_config", {}) or {}
    trajectory_cfg = (
        cfg.get("trajectory_evidence") or {}
    ) if isinstance(cfg, dict) else {}
    all_stage_ids = ordered_stage_ids(state)
    target = str(plan.get("target_stage_id") or "")
    required_prefix = _unique_strings(
        plan.get("required_prefix_stage_ids") or []
    )
    if mode == "prefix_consolidation_cold_start" and not required_prefix:
        if target in all_stage_ids:
            required_prefix = all_stage_ids[: all_stage_ids.index(target) + 1]

    by_id = {
        str(genome.get("genome_id") or ""): genome
        for genome in genomes
        if isinstance(genome, dict) and genome.get("genome_id")
    }
    scientific = (
        scientific_intervention_schedule
        if isinstance(scientific_intervention_schedule, dict) else {}
    )
    scientific_control_id = str(scientific.get("control_genome_id") or "")
    scientific_trial_slots = [
        row for row in (scientific.get("trial_slots") or [])
        if isinstance(row, dict) and row.get("genome_id")
    ]
    scientific_prefix = [
        str(row.get("genome_id"))
        for row in sorted(
            scientific_trial_slots,
            key=lambda row: int(row.get("trial_offset", 0) or 0),
        )
    ]
    mem = getattr(state, "pipeline_memory", {}) or {}
    recovery_marker = (
        mem.get("completed_boundary_resource_refresh")
        if isinstance(mem, dict) else None
    )
    completed_boundary_scientific_prefix = bool(
        isinstance(recovery_marker, dict)
        and recovery_marker.get("applied")
        and scientific_prefix
    )
    scientific_prefix_ids = set(scientific_prefix)
    eligible: List[str] = []
    rejected: Dict[str, str] = {}
    for genome_id in default_schedule:
        genome = by_id.get(str(genome_id))
        if genome is None or str(genome_id) in eligible:
            continue
        reward_contract = (
            (genome.get("signatures") or {}).get("reward") or {}
        )
        reward_stage_ids = set(
            _unique_strings(reward_contract.get("stage_ids") or [])
        )
        native = _native_or_end_to_end_genome(genome)
        lane = genome.get("stage_frontier_continuation_lane") or {}

        accepted = False
        reason = "does_not_match_active_stage_phase"
        if mode == "stage_local_discovery_cold_start":
            accepted = bool(
                target and target in reward_stage_ids
                or (
                    scientific_control_id
                    and str(genome_id) == scientific_control_id
                )
                or (
                    completed_boundary_scientific_prefix
                    and str(genome_id) in scientific_prefix_ids
                )
            )
            reason = (
                (
                    "completed_boundary_matched_scientific_prefix"
                    if completed_boundary_scientific_prefix
                    and str(genome_id) in scientific_prefix_ids
                    and target not in reward_stage_ids
                    else "matched_scientific_control_for_typed_stage_children"
                    if str(genome_id) == scientific_control_id
                    and target not in reward_stage_ids
                    else "typed_stage_local_cold_start"
                )
                if accepted else "missing_typed_stage_local_target"
            )
        elif mode in {
            "bounded_stage_frontier_policy_probe",
            "stage_frontier_policy_continuation",
        }:
            accepted = bool(
                target
                and target in reward_stage_ids
                and isinstance(lane, dict)
                and str(lane.get("target_stage_id") or "") == target
                and lane.get("eligible_seed_ids")
            )
            reason = (
                "typed_target_with_executable_prefix_lane"
                if accepted else "missing_typed_target_or_prefix_lane"
            )
        elif mode == "prefix_consolidation_cold_start":
            accepted = bool(
                native
                or (
                    required_prefix
                    and set(required_prefix).issubset(reward_stage_ids)
                )
            )
            reason = (
                "cumulative_prefix_or_end_to_end_cold_start"
                if accepted else "reward_does_not_cover_required_prefix"
            )
        elif mode == "final_full_task_cold_start":
            accepted = bool(
                native
                or (
                    all_stage_ids
                    and set(all_stage_ids).issubset(reward_stage_ids)
                )
            )
            reason = (
                "full_task_aggregate_or_native_cold_start"
                if accepted else "reward_does_not_cover_full_stage_dag"
            )
        if accepted:
            eligible.append(str(genome_id))
        else:
            rejected[str(genome_id)] = reason

    limit_defaults = {
        "stage_local_discovery_cold_start": int(
            trajectory_cfg.get("stage_local_discovery_max_trials", 6) or 6
        ),
        "bounded_stage_frontier_policy_probe": int(plan.get("max_trials", 2) or 2),
        "stage_frontier_policy_continuation": int(
            trajectory_cfg.get("stage_frontier_experiment_max_trials", 6) or 6
        ),
        "prefix_consolidation_cold_start": int(
            trajectory_cfg.get("stage_prefix_consolidation_max_trials", 6) or 6
        ),
        "final_full_task_cold_start": int(
            trajectory_cfg.get("stage_final_confirmation_max_trials", 6) or 6
        ),
    }
    max_trials = max(1, int(limit_defaults[mode]))
    schedule: List[str] = []
    type_cover: Dict[str, Any] = {}
    if eligible:
        execution_cover_enabled = bool(
            trajectory_cfg.get("stage_execution_type_cover", True)
        )
        if ablation == "A3":
            # Stage eligibility and a declared matched experiment remain part
            # of the shared evidence-driven protocol.  Remaining slots are
            # independent random draws, with no structural coverage floor.
            schedule = [gid for gid in scientific_prefix if gid in set(eligible)]
            max_trials = max(max_trials, len(schedule))
            schedule.extend(rng(state, "stage_wave").choices(
                eligible, k=max_trials - len(schedule)
            ))
            type_cover = {"enabled": False, "policy": "A3_random_no_coverage"}
        elif execution_cover_enabled:
            covered_ids, type_cover = _diagnostic_type_cover(
                state,
                eligible,
                by_id,
                protected_prefix=scientific_prefix,
            )
            # The scientific transaction retains its declared repeat order;
            # ordinary coverage candidates are unique additions after it.
            schedule.extend([
                genome_id for genome_id in scientific_prefix
                if genome_id in set(eligible)
            ])
            scheduled_set = set(schedule)
            schedule.extend([
                genome_id for genome_id in covered_ids
                if genome_id not in scheduled_set
            ])
            max_trials = max(max_trials, len(schedule))
        else:
            index = 0
            while len(schedule) < max_trials:
                schedule.append(eligible[index % len(eligible)])
                index += 1
        # A diagnostic minimum is a floor, never a diversity cap.
        index = 0
        while schedule and len(schedule) < max_trials:
            schedule.append(schedule[index % len(schedule)])
            index += 1

    expected_scientific = [
        (index, genome_id)
        for index, genome_id in enumerate(scientific_prefix)
    ]
    actual_scientific = [
        (index, genome_id)
        for index, genome_id in enumerate(schedule[: len(scientific_prefix)])
    ]
    scientific_atomic = (
        not expected_scientific
        or expected_scientific == actual_scientific
    )

    audit = {
        "schema_version": "v9.5.stage_wave_schedule.v1",
        "architecture_version": ARCHITECTURE_VERSION,
        "active": True,
        "plan_id": plan_fingerprint(plan),
        "mode": mode,
        "source_stage_id": plan.get("source_stage_id"),
        "target_stage_id": plan.get("target_stage_id"),
        "required_prefix_stage_ids": required_prefix,
        "all_stage_ids": all_stage_ids,
        "eligible_genome_ids": eligible,
        "rejected_genome_reasons": rejected,
        "max_trials": max_trials,
        "trial_schedule": schedule,
        "type_cover": type_cover,
        "scientific_intervention_declared": bool(scientific_prefix),
        "completed_boundary_scientific_prefix_preserved": (
            completed_boundary_scientific_prefix
        ),
        "scientific_intervention_atomic_schedule": scientific_atomic,
        "executable": bool(schedule),
        "failure": (
            "scientific_intervention_not_scheduled_atomically"
            if schedule and not scientific_atomic
            else (
                None if schedule
                else "no_executable_genome_for_stage_phase"
            )
        ),
        "policy": (
            "A3_random_eligible_candidates_with_atomic_intervention"
            if ablation == "A3" else
            "one_event_driven_stage_phase_with_atomic_intervention_and_"
            "rotating_structural_type_cover_then_refresh_diagnosis"
        ),
    }
    return schedule, audit


def attach_stage_experiment_claim(
    state: Any,
    event: Dict[str, Any],
) -> Dict[str, Any]:
    """Attach a parent-owned claim; counts experiments, never global trial ids."""
    plan = current_stage_plan(state)
    mode = str(plan.get("mode") or "")
    plan_id = plan_fingerprint(plan)
    lane = event.get("stage_frontier_continuation_lane") or {}
    target = str(plan.get("target_stage_id") or "")
    accepted = True
    reason = "stage_phase_does_not_require_bounded_claim"

    mem = getattr(state, "pipeline_memory", None)
    if not isinstance(mem, dict):
        return {}
    ledger = mem.setdefault("v92_stage_experiment_claim_ledger", {})
    plan_ledger = ledger.setdefault(plan_id, {
        "schema_version": "v9.2.stage_experiment_claim_ledger.v1",
        "plan_id": plan_id,
        "mode": mode,
        "source_stage_id": plan.get("source_stage_id"),
        "target_stage_id": plan.get("target_stage_id"),
        "claims": [],
    })
    active_modes = {
        "stage_local_discovery_cold_start",
        "bounded_stage_frontier_policy_probe",
        "stage_frontier_policy_continuation",
        "prefix_consolidation_cold_start",
        "final_full_task_cold_start",
    }
    if mode in active_modes:
        cfg = getattr(state, "pipeline_config", {}) or {}
        trajectory_cfg = (
            cfg.get("trajectory_evidence") or {}
        ) if isinstance(cfg, dict) else {}
        defaults = {
            "stage_local_discovery_cold_start": int(
                trajectory_cfg.get("stage_local_discovery_max_trials", 6) or 6
            ),
            "bounded_stage_frontier_policy_probe": int(
                plan.get("max_trials", 2) or 2
            ),
            "stage_frontier_policy_continuation": int(
                trajectory_cfg.get("stage_frontier_experiment_max_trials", 6) or 6
            ),
            "prefix_consolidation_cold_start": int(
                trajectory_cfg.get("stage_prefix_consolidation_max_trials", 6) or 6
            ),
            "final_full_task_cold_start": int(
                trajectory_cfg.get("stage_final_confirmation_max_trials", 6) or 6
            ),
        }
        max_trials = max(1, int(defaults[mode]))
        framework = (
            (cfg.get("framework") or {}) if isinstance(cfg, dict) else {}
        )
        if str(
            cfg.get("architecture_version")
            or framework.get("architecture_version")
            or ""
        ).upper() == "V9.5":
            max_trials = max(
                max_trials,
                int(getattr(state, "v2_allocated_n_trials", 0) or 0),
            )
        reward_stage_ids = set(_unique_strings(event.get("reward_stage_ids") or []))
        valid_lane = bool(
            isinstance(lane, dict)
            and str(lane.get("target_stage_id") or "") == target
            and lane.get("eligible_seed_ids")
        )
        existing = {
            int(row.get("trial_id"))
            for row in (plan_ledger.get("claims") or [])
            if isinstance(row, dict) and row.get("accepted")
        }
        raw_trial_id = event.get("trial_id")
        trial_id = int(raw_trial_id) if raw_trial_id is not None else -1
        scientific_matched_claim = bool(
            event.get("scientific_intervention_id")
            and event.get("scientific_match_group") is not None
            and str(event.get("scientific_intervention_role") or "") in {
                "matched_control", "changed_axis_child",
            }
        )
        if mode in {
            "bounded_stage_frontier_policy_probe",
            "stage_frontier_policy_continuation",
        } and not valid_lane:
            accepted = False
            reason = "frontier_trial_has_no_executable_typed_prefix_lane"
        elif (
            mode == "stage_local_discovery_cold_start"
            and (not target or target not in reward_stage_ids)
            and not (
                scientific_matched_claim
                and str(
                    event.get("scientific_intervention_role") or ""
                ) == "matched_control"
            )
        ):
            accepted = False
            reason = "stage_local_trial_has_no_typed_target"
        elif (
            trial_id not in existing
            and len(existing) >= max_trials
            and not scientific_matched_claim
        ):
            accepted = False
            reason = (
                "bounded_probe_experiment_claims_exhausted"
                if mode == "bounded_stage_frontier_policy_probe"
                else "stage_plan_experiment_claims_exhausted"
            )
        else:
            accepted = True
            reason = "stage_plan_experiment_claimed"

    claim = {
        "schema_version": "v9.2.stage_experiment_claim.v1",
        "architecture_version": ARCHITECTURE_VERSION,
        "plan_id": plan_id,
        "mode": mode,
        "source_stage_id": plan.get("source_stage_id"),
        "target_stage_id": plan.get("target_stage_id"),
        "trial_id": (
            int(event.get("trial_id"))
            if event.get("trial_id") is not None
            else -1
        ),
        "genome_id": event.get("genome_id"),
        "scientific_intervention_id": event.get(
            "scientific_intervention_id"
        ),
        "scientific_match_group": event.get("scientific_match_group"),
        "scientific_intervention_role": event.get(
            "scientific_intervention_role"
        ),
        "accepted": bool(accepted),
        "reason": reason,
        "claimed_at": _utc_now(),
    }
    event["stage_experiment_claim"] = claim
    if not any(
        isinstance(row, dict)
        and (
            int(row.get("trial_id"))
            if row.get("trial_id") is not None
            else -2
        ) == claim["trial_id"]
        for row in (plan_ledger.get("claims") or [])
    ):
        plan_ledger.setdefault("claims", []).append(copy.deepcopy(claim))
    return claim


def final_commit_eligibility_receipt(
    *,
    plan: Any,
    handoff: Any,
    handoff_rejection: Any,
    replay_warmstart: Any,
    parameter_warmstart: Any = None,
    whole_task_evaluation: Any = None,
) -> Dict[str, Any]:
    """Derive commit eligibility from what actually initialized the learner.

    A rejected handoff is an ordinary original-reset cold start and its held-out
    Final OMR must remain usable.  Conversely, a successful prefix-controller
    handoff is stage-local discovery evidence and cannot commit the full task.
    """
    actual_handoff = isinstance(handoff, dict) and bool(handoff)
    replay_reused = replay_warmstart is not None
    parameters_reused = isinstance(parameter_warmstart, dict) and bool(
        parameter_warmstart.get("applied")
    )
    eligible = bool(not actual_handoff and not replay_reused and not parameters_reused)
    from autorl.frontier_exploration import EXPLORATORY_MODE, whole_task_evaluation_valid

    consolidated = bool(
        actual_handoff
        and handoff.get("initialization_mode") == EXPLORATORY_MODE
        and (handoff.get("curriculum_receipt") or {}).get("root_only_tail_steps", 0)
        >= max(1, int((handoff.get("curriculum_receipt") or {}).get("minimum_root_only_tail_steps", 1)))
        and whole_task_evaluation_valid(whole_task_evaluation)
        and not replay_reused and not parameters_reused
    )
    if consolidated:
        eligible = True
        reason = "exploratory_training_consolidated_and_single_policy_original_reset_evaluated"
    elif actual_handoff:
        reason = "prefix_conditioned_training_requires_cold_start_confirmation"
    elif replay_reused:
        reason = "replay_warmstart_requires_fresh_confirmation"
    elif parameters_reused:
        reason = "champion_parameter_warmstart_requires_fresh_confirmation"
    elif isinstance(handoff_rejection, dict) and handoff_rejection:
        reason = "handoff_rejected_actual_original_reset_cold_start"
    else:
        reason = "fresh_original_reset_no_parameter_or_replay_transfer"
    return {
        "schema_version": "v9.2.final_commit_eligibility_receipt.v1",
        "architecture_version": ARCHITECTURE_VERSION,
        "eligible": eligible,
        "reason": reason,
        "planned_mode": (plan or {}).get("mode") if isinstance(plan, dict) else None,
        "actual_checkpoint_handoff": actual_handoff,
        "handoff_rejected": bool(handoff_rejection),
        "replay_reused": replay_reused,
        "champion_parameters_reused": parameters_reused,
        "whole_task_evaluation_receipt": copy.deepcopy(whole_task_evaluation),
        "exploration_consolidation_verified": consolidated,
        "authority": "actual_training_initialization_receipt_not_planned_mode",
    }


def _checkpoint_ref(value: Any) -> str:
    text = str(value or "").strip()
    if not text:
        return ""
    try:
        return str(Path(text).resolve())
    except Exception:
        return text


def _prefix_score_for_provenance(
    provenance: Dict[str, Any], prefix_stage_ids: Sequence[str]
) -> float:
    by_stage = (provenance.get("stage_omr") or {}).get("by_stage") or {}
    rates = [
        float(
            ((by_stage.get(stage_id) or {}).get("completion_rate", 0.0) or 0.0)
        )
        for stage_id in prefix_stage_ids
    ]
    return min(rates) if rates else 0.0


def _prune_revoked_prefix_variant(
    value: Any, revoked_refs: set[str]
) -> Optional[Dict[str, Any]]:
    row = copy.deepcopy(value) if isinstance(value, dict) else {}
    prefix_stage_ids = _unique_strings(row.get("prefix_stage_ids") or [])
    provenance = [
        dict(item) for item in (row.get("seed_provenance") or [])
        if isinstance(item, dict)
        and _checkpoint_ref(item.get("checkpoint_ref")) not in revoked_refs
    ]
    if not provenance:
        return None
    row["seed_provenance"] = provenance
    row["checkpoint_refs"] = sorted({
        str(item.get("checkpoint_ref")) for item in provenance
        if item.get("checkpoint_ref")
    })
    scores = [
        _prefix_score_for_provenance(item, prefix_stage_ids)
        for item in provenance
    ]
    row["completion_rate"] = (
        float(sum(scores) / len(scores)) if scores else 0.0
    )
    row["score_tuple"] = [
        row["completion_rate"],
        len({
            int(item.get("seed")) for item in provenance
            if item.get("seed") is not None
        }),
        len(provenance),
    ]
    row["revoked_checkpoint_refs_excluded"] = sorted(revoked_refs)
    row.pop("effective_obs_contract_variants", None)
    return row


def apply_checkpoint_handoff_failures(
    state: Any,
    trial_omr_status: Dict[Any, Dict[str, Any]],
) -> Dict[str, Any]:
    """Revoke runtime-falsified prefix checkpoints before routing another wave.

    A checkpoint that cannot reproduce its claimed prefix from fresh resets is
    negative evidence about that checkpoint/frontier.  It is neither an OMR
    outage nor permission to keep retrying the same stale plan.  Revocation is
    checkpoint-scoped; historical stage-local evidence remains available for
    diagnosis, while executable cumulative-prefix registries are rebuilt from
    the surviving independently evaluated checkpoints only.
    """
    mem = getattr(state, "pipeline_memory", None)
    if not isinstance(mem, dict):
        return {"active": False, "reason": "pipeline_memory_unavailable"}
    processed = set(mem.get("v92_processed_checkpoint_handoff_fault_ids") or [])
    new_faults: List[Dict[str, Any]] = []
    for trial_id, status in (trial_omr_status or {}).items():
        if not isinstance(status, dict):
            continue
        for raw in status.get("checkpoint_handoff_faults") or []:
            if not isinstance(raw, dict):
                continue
            refs = sorted({
                _checkpoint_ref(ref) for ref in (raw.get("checkpoint_refs") or [])
                if _checkpoint_ref(ref)
            })
            if not refs or not raw.get("revokes_frontier_qualification"):
                continue
            identity_material = {
                "trial_id": int(status.get("trial_id", trial_id) or 0),
                "seed": raw.get("seed"),
                "checkpoint_refs": refs,
                "reason": raw.get("reason"),
                "plan": raw.get("initialization_plan") or {},
            }
            fault_id = "handoff-fault:" + hashlib.sha256(
                json.dumps(
                    identity_material, sort_keys=True, default=str
                ).encode("utf-8")
            ).hexdigest()[:20]
            if fault_id in processed:
                continue
            event = copy.deepcopy(raw)
            event.update({
                "fault_id": fault_id,
                "trial_id": identity_material["trial_id"],
                "checkpoint_refs": refs,
                "recorded_at": _utc_now(),
                "routing_authority": "checkpoint_consumption_evidence",
                "not_an_omr_fault": True,
            })
            new_faults.append(event)
            processed.add(fault_id)

    if not new_faults:
        return {"active": False, "new_faults": [], "revoked_checkpoint_refs": []}

    revocation_ledger = mem.setdefault("v92_revoked_stage_checkpoints", {})
    for event in new_faults:
        for ref in event["checkpoint_refs"]:
            revocation_ledger[ref] = {
                "checkpoint_ref": ref,
                "fault_id": event["fault_id"],
                "source_stage_id": event.get("source_stage_id"),
                "target_stage_id": event.get("target_stage_id"),
                "seed": event.get("seed"),
                "reason": event.get("reason"),
                "revoked_at": event["recorded_at"],
                "qualification": "revoked_runtime_not_consumable",
            }
    revoked_refs = set(revocation_ledger)
    prefix_history = mem.get("trusted_stage_prefix_best") or {}
    rebuilt: Dict[str, Dict[str, Any]] = {}
    if isinstance(prefix_history, dict):
        for stage_id, raw_branch in prefix_history.items():
            if not isinstance(raw_branch, dict):
                continue
            candidates: List[Dict[str, Any]] = []
            primary = _prune_revoked_prefix_variant(raw_branch, revoked_refs)
            if primary is not None:
                candidates.append(primary)
            variants = raw_branch.get("effective_obs_contract_variants") or {}
            surviving_variants: Dict[str, Dict[str, Any]] = {}
            if isinstance(variants, dict):
                for digest, raw_variant in variants.items():
                    variant = _prune_revoked_prefix_variant(
                        raw_variant, revoked_refs
                    )
                    if variant is not None:
                        surviving_variants[str(digest)] = variant
                        candidates.append(variant)
            if candidates:
                best = max(
                    candidates,
                    key=lambda item: tuple(
                        item.get("score_tuple") or (-1.0, -1, -1)
                    ),
                )
                rebuilt[str(stage_id)] = copy.deepcopy(best)
                rebuilt[str(stage_id)][
                    "effective_obs_contract_variants"
                ] = surviving_variants
    mem["trusted_stage_prefix_best"] = rebuilt
    mem["v92_processed_checkpoint_handoff_fault_ids"] = sorted(processed)
    mem.setdefault("v92_checkpoint_handoff_fault_history", []).extend(new_faults)
    result = {
        "active": True,
        "schema_version": "v9.2.checkpoint_frontier_revocation.v1",
        "new_faults": new_faults,
        "revoked_checkpoint_refs": sorted({
            ref for event in new_faults for ref in event["checkpoint_refs"]
        }),
        "remaining_prefix_stage_ids": sorted(rebuilt),
        "required_next_phase": "original_reset_prefix_requalification",
        "omr_regeneration_allowed": False,
    }
    mem["v92_last_checkpoint_frontier_revocation"] = result
    return result


def refresh_after_trial(
    state: Any,
    trial_omr_status: Dict[Any, Dict[str, Any]],
) -> Dict[str, Any]:
    """Close one evidence transaction and refresh the next stage phase online."""
    mem = getattr(state, "pipeline_memory", None)
    if not isinstance(mem, dict):
        return {}
    from autorl.core_ablation import arm

    rich_evidence_allowed = arm(state) != "A2"
    before_context = (
        copy.deepcopy(mem.get("trusted_stage_diagnostic_context") or {})
        if rich_evidence_allowed else {
            "training_initialization_plan": current_stage_plan(state),
            "evidence_access": "basic_feedback_only",
        }
    )
    before_plan = (
        before_context.get("training_initialization_plan")
        if isinstance(before_context, dict) else {}
    ) or {}
    before_id = plan_fingerprint(before_plan)

    revocation = apply_checkpoint_handoff_failures(state, trial_omr_status)
    ledger_refreshed = False
    ledger_payload_returned = False
    refresh_availability: Dict[str, Any] = {}
    refresh_status = "A2_rich_stage_refresh_disabled"
    refresh_error = None
    try:
        from autorl.task_theory import refresh_stage_ledger_from_evidence

        if rich_evidence_allowed:
            payload = refresh_stage_ledger_from_evidence(state)
            ledger_payload_returned = bool(payload)
            # A payload may preserve a last-known-good ledger after a missing
            # or quarantined wave. That is not a successful evidence refresh.
            # Read the receipt returned by THIS call, not stale memory.
            refresh_availability = dict(
                ((payload.get("task_theory") or {}).get("current_evidence") or {})
            ) if isinstance(payload, dict) else {}
            current_iteration = int(getattr(state, "pipeline_iteration", 0) or 0)
            ledger_refreshed = bool(
                ledger_payload_returned
                and refresh_availability.get("status") == "scientific_valid"
                and refresh_availability.get("frontier_update_allowed") is True
                and refresh_availability.get("iteration") == current_iteration
            )
            refresh_status = (
                "scientific_valid" if ledger_refreshed
                else "current_evidence_unavailable" if refresh_availability
                else "refresh_availability_receipt_missing"
            )
    except Exception as exc:
        refresh_status = "refresh_failed"
        refresh_error = f"{type(exc).__name__}: {exc}"

    try:
        from autorl.trajectory_evidence.diagnosis_engine import (
            trusted_stage_context,
        )

        after_context = (
            trusted_stage_context(state) if rich_evidence_allowed else {
                "training_initialization_plan": current_stage_plan(state),
                "evidence_access": "basic_feedback_only",
            }
        )
    except Exception:
        after_context = before_context
    if rich_evidence_allowed and isinstance(after_context, dict) and after_context:
        mem["trusted_stage_diagnostic_context"] = after_context
    after_plan = (
        after_context.get("training_initialization_plan")
        if isinstance(after_context, dict) else {}
    ) or {}
    after_id = plan_fingerprint(after_plan)

    completed_claims = []
    for trial_id, status in (trial_omr_status or {}).items():
        if not isinstance(status, dict):
            continue
        assignment = status.get("breadth_assignment") or {}
        claim = assignment.get("stage_experiment_claim") or {}
        if isinstance(claim, dict) and claim.get("accepted"):
            completed_claims.append({
                "trial_id": int(status.get("trial_id", trial_id) or 0),
                "genome_id": status.get("genome_id"),
                "plan_id": claim.get("plan_id"),
            })

    changed = bool(before_plan and after_plan and before_id != after_id)
    revoked = bool(revocation.get("active"))
    receipt = {
        "schema_version": CONTROL_SCHEMA,
        "architecture_version": ARCHITECTURE_VERSION,
        "timestamp": _utc_now(),
        "iteration": int(getattr(state, "pipeline_iteration", 0) or 0),
        "before_plan_id": before_id,
        "after_plan_id": after_id,
        "before_mode": before_plan.get("mode"),
        "after_mode": after_plan.get("mode"),
        "before_frontier_stage_id": before_context.get("stage_id")
        if isinstance(before_context, dict) else None,
        "after_frontier_stage_id": after_context.get("stage_id")
        if isinstance(after_context, dict) else None,
        "ledger_refreshed": ledger_refreshed,
        "ledger_payload_returned": ledger_payload_returned,
        "ledger_refresh_status": refresh_status,
        "ledger_refresh_availability": refresh_availability,
        "ledger_refresh_error": refresh_error,
        "checkpoint_frontier_revocation": revocation,
        "completed_stage_experiment_claims": completed_claims,
        "plan_changed": changed,
        "stop_current_wave": bool(changed or revoked),
        "stop_reason": (
            "checkpoint_frontier_revoked_after_failed_consumption"
            if revoked else (
                "stage_control_plan_changed_after_evidence" if changed else None
            )
        ),
        "transaction": [
            "hypothesis",
            "experiment_claim",
            "heldout_evidence",
            "diagnosis",
            "hypothesis_contraction",
            "frontier_or_phase_refresh",
        ],
    }
    mem["architecture_version"] = ARCHITECTURE_VERSION
    mem["v92_last_stage_control_receipt"] = receipt
    mem.setdefault("v92_stage_control_history", []).append(receipt)
    try:
        from autorl.v2_provenance import atomic_write_json

        root = Path(getattr(state, "run_dir", ".")) / "v92_stage_loop"
        root.mkdir(parents=True, exist_ok=True)
        atomic_write_json(root / "latest_control_receipt.json", receipt)
        atomic_write_json(
            root / "control_history.json",
            {"schema_version": CONTROL_SCHEMA, "receipts": mem[
                "v92_stage_control_history"
            ][-512:]},
        )
    except Exception:
        pass
    return receipt


==> anc/FARL/autorl/v93_unbounded_omr.py <==
"""V9.3 typed diagnostics for unbounded dense Final OMRs.

This module owns *interpretation*, not a parallel training pipeline.  The same
held-out Final OMR, HPO trials, ASHA rows, trajectory store, and hypothesis
ledger used by bounded tasks flow through this module when the preregistered
OMR contract declares an unbounded continuous scalar with no completion rule.
"""

from __future__ import annotations

import math
from statistics import median
from typing import Any, Dict, Iterable, List, Optional, Sequence, Tuple

from autorl.trajectory_evidence.stats import bootstrap_ci_mean_diff


BOUNDED_SUCCESS = "bounded_success"
UNBOUNDED_DENSE = "unbounded_dense"
UNKNOWN = "unknown"

MANAGED_STACK_KEYS = (
    "obs_schema_id",
    "reward_id",
    "algo_id",
    "exploration_id",
    "budget_id",
)

UNBOUNDED_GENERATION_RESET_MIN_STEPS = 1_000_000
UNBOUNDED_GENERATION_RESET_MIN_TRANSACTIONS = 2
UNBOUNDED_GENERATION_RESET_MIN_AXES = 2


def _finite(values: Any) -> List[float]:
    if isinstance(values, (int, float)):
        values = [values]
    out: List[float] = []
    for value in values or []:
        try:
            number = float(value)
        except (TypeError, ValueError):
            continue
        if math.isfinite(number):
            out.append(number)
    return out


def contract_from_state(state: Any) -> Dict[str, Any]:
    spec = getattr(state, "objective_metric_spec", {}) or {}
    contract = spec.get("omr_contract") or {}
    if isinstance(contract, dict) and contract:
        return dict(contract)
    frozen = (
        (getattr(state, "pipeline_memory", {}) or {}).get(
            "frozen_final_metric_contract"
        )
        or {}
    )
    return dict(frozen) if isinstance(frozen, dict) else {}


def diagnostic_protocol(contract_or_spec: Any) -> str:
    payload = contract_or_spec or {}
    if not isinstance(payload, dict):
        return UNKNOWN
    contract = payload.get("omr_contract") or payload
    if not isinstance(contract, dict):
        return UNKNOWN
    semantics = str(contract.get("value_semantics") or "").lower()
    bounds = contract.get("known_bounds") or {}
    completion = contract.get("completion_rule") or {}
    completion_kind = str(completion.get("kind") or "none").lower()
    lower = bounds.get("lower")
    upper = bounds.get("upper")
    bounded_unit = False
    try:
        bounded_unit = (
            lower is not None
            and upper is not None
            and abs(float(lower)) <= 1e-12
            and abs(float(upper) - 1.0) <= 1e-12
        )
    except (TypeError, ValueError):
        bounded_unit = False
    if (
        semantics
        in {"binary", "declared_success", "threshold_success", "success_rate"}
        or bounded_unit
        or completion_kind not in {"", "none"}
    ):
        return BOUNDED_SUCCESS
    if semantics in {
        "unbounded_continuous",
        "unbounded_dense",
        "continuous_unbounded",
    }:
        return UNBOUNDED_DENSE
    return UNKNOWN


def protocol_from_state(state: Any) -> str:
    return diagnostic_protocol(contract_from_state(state))


def direction_from_contract(contract: Dict[str, Any]) -> str:
    return (
        "minimize"
        if str(contract.get("direction") or "maximize").lower() == "minimize"
        else "maximize"
    )


def _direction_sign(direction: str) -> float:
    return -1.0 if str(direction).lower() == "minimize" else 1.0


def training_curve_signal(curves: Any) -> Dict[str, Any]:
    """Scale-free within-reward learning evidence.

    Each curve is normalized by its own robust magnitude.  Values from distinct
    reward programs are never compared to one another.
    """
    if not isinstance(curves, (list, tuple)):
        curves = []
    if curves and all(isinstance(x, (int, float)) for x in curves):
        curves = [curves]
    normalized: List[float] = []
    boundary_active: List[bool] = []
    for curve in curves:
        values = _finite(curve)
        if len(values) < 4:
            continue
        cut = max(1, len(values) // 4)
        head = values[:cut]
        tail = values[-cut:]
        delta = (sum(tail) / len(tail)) - (sum(head) / len(head))
        center = median(values)
        mad = median(abs(v - center) for v in values)
        scale = max(mad, abs(center) * 1e-6, 1e-9)
        normalized.append(float(delta / scale))
        prev = values[-2 * cut : -cut] if len(values) >= 2 * cut else head
        tail_delta = (sum(tail) / len(tail)) - (sum(prev) / len(prev))
        boundary_active.append(abs(tail_delta) > max(mad * 0.1, 1e-9))
    if not normalized:
        return {
            "available": False,
            "state": "INCONCLUSIVE",
            "normalized_deltas": [],
            "boundary_active": False,
        }
    positive = sum(1 for value in normalized if value > 0.0)
    negative = sum(1 for value in normalized if value < 0.0)
    state = (
        "IMPROVING"
        if positive * 2 > len(normalized)
        else "REGRESSING"
        if negative * 2 > len(normalized)
        else "FLAT_OR_CONFLICTING"
    )
    return {
        "available": True,
        "state": state,
        "normalized_deltas": normalized,
        "median_normalized_delta": float(median(normalized)),
        "boundary_active": bool(sum(boundary_active) * 2 > len(boundary_active)),
        "curve_count": len(normalized),
    }


def compare_samples(
    candidate_scores: Sequence[Any],
    control_scores: Sequence[Any],
    *,
    direction: str = "maximize",
    matched: bool = True,
) -> Dict[str, Any]:
    """Classify a relative Final-OMR effect without absolute thresholds."""
    candidate = _finite(candidate_scores)
    control = _finite(control_scores)
    n = min(len(candidate), len(control))
    if n < 2:
        return {
            "schema_version": "v9.3.relative_omr_evidence.v1",
            "state": "INCONCLUSIVE",
            "matched": bool(matched),
            "reason": "fewer_than_two_comparable_samples",
            "n_pairs": n,
        }
    sign = _direction_sign(direction)
    a = [sign * value for value in candidate[:n]]
    b = [sign * value for value in control[:n]]
    deltas = [x - y for x, y in zip(a, b)]
    ci = bootstrap_ci_mean_diff(a, b, paired=bool(matched))
    mean_delta = float(sum(deltas) / len(deltas))
    med_delta = float(median(deltas))
    agree = sum(1 for value in deltas if value > 0.0)
    disagree = sum(1 for value in deltas if value < 0.0)
    center = median(deltas)
    mad = median(abs(value - center) for value in deltas)
    scale_tol = max(
        1e-9,
        1e-6 * max([abs(value) for value in a + b] + [1.0]),
        0.05 * mad,
    )
    state = "INCONCLUSIVE"
    reason = "confidence_interval_overlaps_zero_or_seed_signs_conflict"
    if not matched:
        reason = "unmatched_comparison_is_observational_only"
    elif ci is not None and ci[0] > scale_tol and agree * 2 > n:
        state = "SUPPORTED_IMPROVEMENT"
        reason = "paired_ci_above_zero_with_majority_seed_support"
    elif ci is not None and ci[1] < -scale_tol and disagree * 2 > n:
        state = "REGRESSION"
        reason = "paired_ci_below_zero_with_majority_seed_support"
    elif abs(mean_delta) <= scale_tol and abs(med_delta) <= scale_tol:
        state = "PLATEAU"
        reason = "paired_effect_within_observed_noise_tolerance"
    return {
        "schema_version": "v9.3.relative_omr_evidence.v1",
        "state": state,
        "matched": bool(matched),
        "direction": str(direction),
        "n_pairs": n,
        "candidate_scores": candidate[:n],
        "control_scores": control[:n],
        "direction_adjusted_deltas": deltas,
        "mean_delta": mean_delta,
        "median_delta": med_delta,
        "confidence_interval": ci,
        "n_agree": agree,
        "n_disagree": disagree,
        "noise_tolerance": scale_tol,
        "reason": reason,
        "absolute_score_sign_used": False,
    }


def _stack_diff(a: Dict[str, Any], b: Dict[str, Any]) -> List[str]:
    return [key for key in MANAGED_STACK_KEYS if str(a.get(key)) != str(b.get(key))]


def _seed_ids(row: Dict[str, Any]) -> List[int]:
    direct = row.get("valid_seed_ids") or row.get("requested_seed_ids") or []
    if direct:
        try:
            return [int(value) for value in direct]
        except (TypeError, ValueError):
            pass
    out: List[int] = []
    for prov in row.get("seed_provenance") or []:
        if not isinstance(prov, dict) or prov.get("seed") is None:
            continue
        try:
            out.append(int(prov["seed"]))
        except (TypeError, ValueError):
            continue
    return out


def _paired_score_vectors(
    candidate_row: Dict[str, Any],
    control_row: Dict[str, Any],
) -> Tuple[List[float], List[float]]:
    candidate_scores = _finite(
        candidate_row.get("EXTERNAL_objective_scores")
        or candidate_row.get("external_scores")
        or []
    )
    control_scores = _finite(
        control_row.get("EXTERNAL_objective_scores")
        or control_row.get("external_scores")
        or []
    )
    candidate_seeds = _seed_ids(candidate_row)
    control_seeds = _seed_ids(control_row)
    if (
        len(candidate_seeds) == len(candidate_scores)
        and len(control_seeds) == len(control_scores)
    ):
        candidate_by_seed = dict(zip(candidate_seeds, candidate_scores))
        control_by_seed = dict(zip(control_seeds, control_scores))
        ordered = sorted(set(candidate_by_seed) & set(control_by_seed))
        if ordered:
            return (
                [candidate_by_seed[seed] for seed in ordered],
                [control_by_seed[seed] for seed in ordered],
            )
    return candidate_scores, control_scores


def _counterfactual_row_verdict(
    state: Any,
    row: Dict[str, Any],
    *,
    request_id: str = "",
) -> Dict[str, Any]:
    """Admit only current-interface, paid, request-bound trial evidence."""

    from autorl.evidence_validity import (
        current_interface_identity,
        scientific_validity_verdict,
    )

    generation, interface_hash = current_interface_identity(state)
    verdict = scientific_validity_verdict(
        row,
        expected_generation_id=generation,
        expected_interface_hash=interface_hash,
        required_request_id=request_id or None,
        require_positive_steps=True,
        require_objective=True,
        allow_legacy_unspecified=False,
    )
    reasons = list(verdict.get("reasons") or [])
    generations = list(verdict.get("interface_generation_ids") or [])
    hashes = list(verdict.get("canonical_interface_hashes") or [])
    # For causal comparison, merely having no contradictory identity is not
    # enough: both arms must positively prove membership in the current
    # immutable interface generation.
    if generation is None or not interface_hash:
        reasons.append("current_interface_identity_unavailable")
    else:
        if generations != [int(generation)]:
            reasons.append("missing_or_ambiguous_current_interface_generation")
        if hashes != [str(interface_hash)]:
            reasons.append("missing_or_ambiguous_current_interface_hash")
    result = dict(verdict)
    result["valid"] = not reasons
    result["reasons"] = sorted(set(reasons))
    return result


def _bound_counterfactual_schedule(
    state: Any,
    *,
    request_id: str,
    intervention_id: str,
) -> Tuple[Dict[str, Any], List[str]]:
    """Return the exact candidate/role/group schedule for one request."""

    mem = getattr(state, "pipeline_memory", {}) or {}
    manifest = mem.get("last_breadth_portfolio_manifest") or {}
    schedule = (
        manifest.get("scientific_intervention_schedule")
        if isinstance(manifest, dict) else {}
    ) or {}
    reasons: List[str] = []
    if not isinstance(schedule, dict) or not schedule:
        return {}, ["missing_scientific_intervention_schedule"]
    if str(schedule.get("request_id") or "") != request_id:
        reasons.append("schedule_request_identity_mismatch")
    if str(schedule.get("intervention_id") or "") != intervention_id:
        reasons.append("schedule_intervention_identity_mismatch")
    if schedule.get("executed") is not True:
        reasons.append("schedule_not_executed")
    slots = [
        dict(slot) for slot in (schedule.get("trial_slots") or [])
        if isinstance(slot, dict) and slot.get("genome_id")
    ]
    if not slots:
        reasons.append("schedule_has_no_candidate_slots")
    result = dict(schedule)
    result["trial_slots"] = slots
    return result, sorted(set(reasons))


def pending_diagnostic_proposal(state: Any, *, include_bounded: bool = False) -> Optional[Dict[str, Any]]:
    """Read a proposal without granting execution or changing outcome semantics.

    The joint controller also consumes bounded-stage proposals. Callers doing
    unbounded-only analysis retain their original default protocol boundary.
    """
    protocol = protocol_from_state(state)
    if protocol != UNBOUNDED_DENSE and not (include_bounded and protocol == BOUNDED_SUCCESS):
        return None
    mem = getattr(state, "pipeline_memory", {}) or {}
    proposal = mem.get("trajectory_next_hypothesis_proposal")
    if not isinstance(proposal, dict):
        return None
    if not proposal.get("selected"):
        return None
    if str(proposal.get("lifecycle_state") or "") != "proposed":
        return None
    executable = {
        "reward", "obs_schema", "exploration", "algorithm", "algo",
    }
    changed = {
        str(value) for value in (
            proposal.get("required_changed_slots") or []
        ) if str(value)
    }
    if not changed or not changed <= executable:
        return None
    return dict(proposal)


def generation_exhaustion_evidence(
    state: Any,
    *,
    min_fidelity_steps: int = UNBOUNDED_GENERATION_RESET_MIN_STEPS,
    min_transactions: int = UNBOUNDED_GENERATION_RESET_MIN_TRANSACTIONS,
    min_axes: int = UNBOUNDED_GENERATION_RESET_MIN_AXES,
) -> Dict[str, Any]:
    """Return conservative evidence that one unbounded generation is exhausted.

    A low absolute score is never evidence here.  Reset becomes eligible only
    after execution debt is paid and a diverse set of matched interventions has
    reached the long rung without producing any supported relative improvement.
    """
    protocol = protocol_from_state(state)
    payload: Dict[str, Any] = {
        "schema_version": "v9.3.unbounded_generation_exhaustion.v1",
        "protocol": protocol,
        "eligible": False,
        "min_fidelity_steps": int(min_fidelity_steps),
        "min_transactions": int(min_transactions),
        "min_axes": int(min_axes),
        "absolute_score_sign_used": False,
    }
    if protocol != UNBOUNDED_DENSE:
        payload["reason"] = "not_unbounded_dense"
        return payload

    mem = getattr(state, "pipeline_memory", {}) or {}
    debt = mem.get("v9_execution_debt_receipt") or {}
    if debt.get("paid") is not True or debt.get("unpaid_genome_ids"):
        payload["reason"] = "execution_debt_unpaid"
        return payload

    control = mem.get("v9_joint_search") or {}
    generation = int(control.get("generation_id", 0) or 0)
    generation_token = f"search_request.g{generation}."
    high_fidelity: List[Dict[str, Any]] = []
    for audit in mem.get("controller_effect_history") or []:
        if not isinstance(audit, dict):
            continue
        request_id = str(audit.get("request_id") or "")
        if generation_token not in request_id:
            continue
        try:
            executed_fidelity = int(
                ((audit.get("after") or {}).get("allocated_budget_steps"))
                or audit.get("selected_fidelity", 0)
                or 0
            )
        except (TypeError, ValueError):
            continue
        if executed_fidelity < int(min_fidelity_steps):
            continue
        if (
            audit.get("effect_passed") is not True
            or audit.get("matched_schedule_executed") is not True
            or audit.get("training_evidence_produced") is not True
        ):
            continue
        high_fidelity.append(audit)

    payload["generation_id"] = generation
    payload["high_fidelity_transaction_count"] = len(high_fidelity)
    if len(high_fidelity) < int(min_transactions):
        payload["reason"] = "insufficient_high_fidelity_transactions"
        return payload

    supported_request_ids: List[str] = []
    nonimproving_request_ids: List[str] = []
    changed_axes: set[str] = set()
    for audit in high_fidelity:
        outcome = audit.get("unbounded_relative_outcome") or {}
        arm_outcomes = [
            arm for arm in (outcome.get("arm_outcomes") or [])
            if isinstance(arm, dict)
        ]
        arm_states = [
            str((arm.get("relative_effect") or {}).get("state") or "INCONCLUSIVE")
            for arm in arm_outcomes
        ]
        if (
            str(outcome.get("state") or "") == "SUPPORTED_IMPROVEMENT"
            or "SUPPORTED_IMPROVEMENT" in arm_states
        ):
            supported_request_ids.append(str(audit.get("request_id") or ""))
            continue
        valid_nonimproving = bool(arm_states) and all(
            state_value in {"PLATEAU", "REGRESSION"}
            for state_value in arm_states
        ) and all(
            not (arm.get("match_violations") or [])
            for arm in arm_outcomes
        )
        if not valid_nonimproving:
            continue
        nonimproving_request_ids.append(str(audit.get("request_id") or ""))
        changed_axes.update(
            str(value) for value in (
                audit.get("expected_changed_slots") or []
            ) if str(value)
        )

    payload["supported_request_ids"] = supported_request_ids
    payload["nonimproving_request_ids"] = nonimproving_request_ids
    payload["changed_axes"] = sorted(changed_axes)
    if supported_request_ids:
        payload["reason"] = "supported_relative_progress_exists"
        return payload
    if (
        len(nonimproving_request_ids) < int(min_transactions)
        or len(nonimproving_request_ids) != len(high_fidelity)
    ):
        payload["reason"] = "matched_high_fidelity_evidence_not_uniformly_nonimproving"
        return payload
    if len(changed_axes) < int(min_axes):
        payload["reason"] = "insufficient_hypothesis_axis_diversity"
        return payload

    payload["eligible"] = True
    payload["reason"] = (
        "paid_generation_has_diverse_matched_long_rung_evidence_"
        "without_supported_relative_improvement"
    )
    return payload


def matched_intervention_outcome(
    state: Any,
    request: Dict[str, Any],
) -> Dict[str, Any]:
    """Evaluate one bound V9.3 matched race without absolute score semantics."""
    if protocol_from_state(state) != UNBOUNDED_DENSE:
        return {"state": "NOT_APPLICABLE", "absolute_score_sign_used": False}
    intervention_id = str(request.get("intervention_id") or "")
    request_id = str(request.get("request_id") or "")
    if not request_id or not intervention_id:
        return {
            "state": "INCONCLUSIVE",
            "reason": "missing_request_or_intervention_id",
            "absolute_score_sign_used": False,
        }
    mem = getattr(state, "pipeline_memory", {}) or {}
    schedule, schedule_violations = _bound_counterfactual_schedule(
        state,
        request_id=request_id,
        intervention_id=intervention_id,
    )
    if schedule_violations:
        return {
            "schema_version": "v9.3.matched_intervention_outcome.v1",
            "state": "INCONCLUSIVE",
            "reason": "matched_schedule_contract_violation",
            "request_id": request_id,
            "intervention_id": intervention_id,
            "schedule_violations": schedule_violations,
            "arm_outcomes": [],
            "absolute_score_sign_used": False,
        }
    expected_slots = {
        (
            int(slot.get("match_group", -1)),
            str(slot.get("role") or ""),
            str(slot.get("genome_id") or ""),
        )
        for slot in schedule.get("trial_slots") or []
    }
    rows: List[Dict[str, Any]] = []
    rejected_rows: List[Dict[str, Any]] = []
    for row in mem.get("hpo_trial_stats") or []:
        if not isinstance(row, dict):
            continue
        assignment = dict(row.get("breadth_assignment") or {})
        if str(assignment.get("scientific_intervention_id") or "") != intervention_id:
            continue
        if str(assignment.get("scientific_request_id") or "") != request_id:
            continue
        try:
            slot_key = (
                int(assignment.get("scientific_match_group", -1)),
                str(assignment.get("scientific_intervention_role") or ""),
                str(row.get("genome_id") or ""),
            )
        except (TypeError, ValueError):
            slot_key = (-1, "", str(row.get("genome_id") or ""))
        verdict = _counterfactual_row_verdict(
            state, row, request_id=request_id
        )
        reasons = list(verdict.get("reasons") or [])
        if slot_key not in expected_slots:
            reasons.append("candidate_role_or_match_group_not_in_schedule")
        if reasons:
            rejected_rows.append({
                "trial_id": row.get("trial_id"),
                "genome_id": row.get("genome_id"),
                "slot_key": list(slot_key),
                "reasons": sorted(set(reasons)),
            })
            continue
        rows.append(row)
    controls: Dict[int, List[Dict[str, Any]]] = {}
    children: Dict[int, List[Dict[str, Any]]] = {}
    for row in rows:
        assignment = dict(row.get("breadth_assignment") or {})
        group = assignment.get("scientific_match_group")
        if group is None:
            continue
        group = int(group)
        role = str(assignment.get("scientific_intervention_role") or "")
        if role == "matched_control":
            controls.setdefault(group, []).append(row)
        elif role == "changed_axis_child":
            children.setdefault(group, []).append(row)
    arm_outcomes: List[Dict[str, Any]] = []
    direction = direction_from_contract(contract_from_state(state))
    changed_slot_to_stack_key = {
        "obs_schema": "obs_schema_id",
        "reward": "reward_id",
        "algo": "algo_id",
        "algorithm": "algo_id",
        "exploration": "exploration_id",
        "budget": "budget_id",
    }
    declared_changed_keys = {
        changed_slot_to_stack_key.get(str(slot), str(slot))
        for slot in (schedule.get("changed_slots") or [])
        if str(slot)
    }
    expected_groups = sorted({slot[0] for slot in expected_slots})
    for group in expected_groups:
        expected_control_ids = {
            genome_id for match_group, role, genome_id in expected_slots
            if match_group == group and role == "matched_control"
        }
        expected_child_ids = {
            genome_id for match_group, role, genome_id in expected_slots
            if match_group == group and role == "changed_axis_child"
        }
        control_rows = controls.get(group) or []
        child_rows = children.get(group) or []
        group_violations: List[str] = []
        if len(control_rows) != 1:
            group_violations.append("expected_exactly_one_control_trial")
        if {str(row.get("genome_id") or "") for row in control_rows} != expected_control_ids:
            group_violations.append("scheduled_control_candidate_missing_or_duplicated")
        if {str(row.get("genome_id") or "") for row in child_rows} != expected_child_ids:
            group_violations.append("scheduled_child_candidate_missing_or_duplicated")
        if not child_rows:
            group_violations.append("no_changed_axis_child_trial")
        if group_violations:
            arm_outcomes.append({
                "match_group": group,
                "candidate_genome_id": None,
                "control_genome_id": None,
                "changed_axis_keys": [],
                "match_violations": sorted(set(group_violations)),
                "relative_effect": {
                    "state": "INCONCLUSIVE",
                    "reason": "matched_candidate_cohort_incomplete",
                    "absolute_score_sign_used": False,
                },
            })
            continue
        control = control_rows[0]
        for child in child_rows:
            changed = _stack_diff(
                dict(child.get("active_stack") or {}),
                dict(control.get("active_stack") or {}),
            )
            violations: List[str] = []
            if len(changed) != 1:
                violations.append("not_exactly_one_changed_axis")
            elif not declared_changed_keys or changed[0] not in declared_changed_keys:
                violations.append("changed_axis_not_declared_by_schedule")
            child_budget = child.get("requested_timesteps")
            control_budget = control.get("requested_timesteps")
            try:
                budgets_valid = (
                    int(child_budget) > 0
                    and int(control_budget) > 0
                    and int(child_budget) == int(control_budget)
                )
            except (TypeError, ValueError):
                budgets_valid = False
            if not budgets_valid:
                violations.append("unmatched_requested_timesteps")
            child_seeds = sorted(_seed_ids(child))
            control_seeds = sorted(_seed_ids(control))
            if (
                not child_seeds
                or not control_seeds
                or len(child_seeds) != len(set(child_seeds))
                or len(control_seeds) != len(set(control_seeds))
                or child_seeds != control_seeds
            ):
                violations.append("unmatched_seed_sets")
            candidate_scores, control_scores = _paired_score_vectors(child, control)
            if (
                not child_seeds
                or len(candidate_scores) != len(child_seeds)
                or len(control_scores) != len(control_seeds)
            ):
                violations.append("matched_seed_score_vector_incomplete")
            relative = (
                compare_samples(
                    candidate_scores,
                    control_scores,
                    direction=direction,
                    matched=True,
                )
                if not violations
                else {
                    "state": "INCONCLUSIVE",
                    "reason": "matched_contract_violation",
                    "absolute_score_sign_used": False,
                }
            )
            arm_outcomes.append({
                "match_group": group,
                "candidate_genome_id": child.get("genome_id"),
                "control_genome_id": control.get("genome_id"),
                "seed_ids": child_seeds,
                "requested_timesteps": child_budget,
                "changed_axis_keys": changed,
                "match_violations": violations,
                "relative_effect": relative,
            })
    states = [
        str((row.get("relative_effect") or {}).get("state") or "INCONCLUSIVE")
        for row in arm_outcomes
    ]
    if rejected_rows:
        state_value = "INCONCLUSIVE"
        reason = "bound_cohort_contains_rejected_scientific_rows"
    elif "SUPPORTED_IMPROVEMENT" in states and "REGRESSION" not in states:
        state_value = "SUPPORTED_IMPROVEMENT"
        reason = "at_least_one_bound_arm_improved_without_contradictory_arm"
    elif states and all(value == "REGRESSION" for value in states):
        state_value = "REGRESSION"
        reason = "all_bound_arms_regressed"
    elif states and all(value == "PLATEAU" for value in states):
        state_value = "PLATEAU"
        reason = "all_bound_arms_plateaued"
    else:
        state_value = "INCONCLUSIVE"
        reason = "bound_arm_evidence_mixed_or_immature"
    return {
        "schema_version": "v9.3.matched_intervention_outcome.v1",
        "state": state_value,
        "reason": reason,
        "intervention_id": intervention_id,
        "request_id": request_id or None,
        "schedule_violations": [],
        "rejected_rows": rejected_rows[:64],
        "arm_outcomes": arm_outcomes,
        "match_contract_valid": bool(
            arm_outcomes
            and not rejected_rows
            and all(not (arm.get("match_violations") or []) for arm in arm_outcomes)
        ),
        "absolute_score_sign_used": False,
    }


def find_matched_control(
    state: Any,
    recent_stats: Dict[str, Any],
) -> Tuple[Optional[Dict[str, Any]], List[str]]:
    """Find a prior same-rung, same-seed, one-axis control.

    Missing proof never degrades to an approximate causal match.
    """
    mem = getattr(state, "pipeline_memory", {}) or {}
    history = [
        row for row in (mem.get("hpo_trial_stats") or [])
        if isinstance(row, dict)
    ]
    current_trial = recent_stats.get("trial_id")
    iteration = int(getattr(state, "pipeline_iteration", 0) or 0)
    current_stack = dict(recent_stats.get("active_stack") or {})
    current_assignment = dict(recent_stats.get("breadth_assignment") or {})
    current_budget = recent_stats.get("requested_timesteps")
    current_seeds = list(
        recent_stats.get("valid_seed_ids")
        or recent_stats.get("requested_seed_ids")
        or []
    )
    intervention_id = current_assignment.get("scientific_intervention_id")
    request_id = current_assignment.get("scientific_request_id")
    match_group = current_assignment.get("scientific_match_group")
    current_role = str(
        current_assignment.get("scientific_intervention_role") or ""
    )
    if not request_id or not intervention_id or match_group is None:
        return None, ["missing_bound_request_intervention_or_match_group"]
    schedule, schedule_violations = _bound_counterfactual_schedule(
        state,
        request_id=str(request_id),
        intervention_id=str(intervention_id),
    )
    if schedule_violations:
        return None, schedule_violations
    expected_slots = {
        (
            int(slot.get("match_group", -1)),
            str(slot.get("role") or ""),
            str(slot.get("genome_id") or ""),
        )
        for slot in schedule.get("trial_slots") or []
    }
    try:
        current_group = int(match_group)
    except (TypeError, ValueError):
        return None, ["invalid_scientific_match_group"]
    current_slot = (
        current_group,
        current_role,
        str(recent_stats.get("genome_id") or ""),
    )
    if current_slot not in expected_slots:
        return None, ["current_candidate_role_or_group_not_in_schedule"]
    current_scientific_row = dict(recent_stats)
    if "objective_valid" not in current_scientific_row:
        current_scientific_row["objective_valid"] = bool(
            current_scientific_row.get("trial_objective_valid")
        )
    current_verdict = _counterfactual_row_verdict(
        state,
        current_scientific_row,
        request_id=str(request_id),
    )
    if not current_verdict.get("valid"):
        return None, list(current_verdict.get("reasons") or [])
    changed_slot_to_stack_key = {
        "obs_schema": "obs_schema_id",
        "reward": "reward_id",
        "algo": "algo_id",
        "algorithm": "algo_id",
        "exploration": "exploration_id",
        "budget": "budget_id",
    }
    declared_changed_keys = {
        changed_slot_to_stack_key.get(str(slot), str(slot))
        for slot in (schedule.get("changed_slots") or [])
        if str(slot)
    }
    candidates: List[Tuple[int, Dict[str, Any], List[str]]] = []
    rejected: List[str] = []
    for row in history:
        if row.get("trial_id") == current_trial:
            continue
        try:
            row_iteration = int(row.get("pipeline_iteration", -1))
        except (TypeError, ValueError):
            row_iteration = -1
        if row_iteration != iteration:
            continue
        assignment = dict(row.get("breadth_assignment") or {})
        if (
            str(assignment.get("scientific_request_id") or "")
            != str(request_id)
            or str(assignment.get("scientific_intervention_id") or "")
            != str(intervention_id)
        ):
            continue
        try:
            row_group = int(assignment.get("scientific_match_group", -1))
        except (TypeError, ValueError):
            rejected.append("invalid_scientific_match_group")
            continue
        row_role = str(
            assignment.get("scientific_intervention_role") or ""
        )
        row_slot = (
            row_group,
            row_role,
            str(row.get("genome_id") or ""),
        )
        if row_slot not in expected_slots or row_group != current_group:
            rejected.append("candidate_role_or_group_not_in_schedule")
            continue
        if row_role == current_role:
            continue
        if {row_role, current_role} != {
            "matched_control", "changed_axis_child"
        }:
            rejected.append("roles_do_not_form_control_child_pair")
            continue
        verdict = _counterfactual_row_verdict(
            state, row, request_id=str(request_id)
        )
        if not verdict.get("valid"):
            rejected.extend(verdict.get("reasons") or [])
            continue
        row_stack = dict(row.get("active_stack") or {})
        diff = _stack_diff(current_stack, row_stack)
        if (
            len(diff) != 1
            or not declared_changed_keys
            or diff[0] not in declared_changed_keys
        ):
            rejected.append("not_exactly_the_declared_changed_axis")
            continue
        try:
            if (
                int(current_budget) <= 0
                or int(row.get("requested_timesteps")) <= 0
                or int(row.get("requested_timesteps")) != int(current_budget)
            ):
                rejected.append("unmatched_requested_timesteps")
                continue
        except (TypeError, ValueError):
            rejected.append("unmatched_requested_timesteps")
            continue
        row_seeds = _seed_ids(row)
        if (
            not current_seeds
            or not row_seeds
            or len(current_seeds) != len(set(map(int, current_seeds)))
            or len(row_seeds) != len(set(row_seeds))
            or sorted(map(int, current_seeds)) != sorted(row_seeds)
        ):
            rejected.append("unmatched_seed_sets")
            continue
        candidates.append((0, row, diff))
    if not candidates:
        return None, sorted(set(rejected or ["no_same_rung_one_axis_control"]))
    candidates.sort(key=lambda item: (item[0], -int(item[1].get("trial_id", -1))))
    _, selected, changed = candidates[0]
    selected = dict(selected)
    selected["matched_changed_axis_keys"] = changed
    return selected, []


def build_trial_evidence(state: Any, recent_stats: Dict[str, Any]) -> Dict[str, Any]:
    contract = contract_from_state(state)
    protocol = diagnostic_protocol(contract)
    payload: Dict[str, Any] = {
        "schema_version": "v9.3.unbounded_trial_diagnosis.v1",
        "protocol": protocol,
        "absolute_score_sign_has_success_semantics": False,
        "task_completion_claim": False,
    }
    if protocol != UNBOUNDED_DENSE:
        payload.update({"search_state": "NOT_APPLICABLE", "route": None})
        return payload
    control, violations = find_matched_control(state, recent_stats)
    training = training_curve_signal(
        recent_stats.get("training_reward_curves")
        or recent_stats.get("training_reward_curve")
        or []
    )
    payload["training_signal"] = training
    execution_rows = [
        row for row in (recent_stats.get("training_execution_stats") or [])
        if isinstance(row, dict)
    ]
    requested = _finite(row.get("requested_steps") for row in execution_rows)
    learner = _finite(row.get("learner_steps") for row in execution_rows)
    no_learner_updates = bool(
        requested and max(requested) > 0.0 and learner and max(learner) <= 0.0
    )
    optimizer_rows = [
        row for row in (recent_stats.get("secondary_optimizer_metrics") or [])
        if isinstance(row, dict)
    ]
    nonfinite_optimizer_fields: List[str] = []
    for index, row in enumerate(optimizer_rows):
        for key, value in row.items():
            if not isinstance(value, (int, float)):
                continue
            if not math.isfinite(float(value)):
                nonfinite_optimizer_fields.append(f"seed{index}.{key}")
    payload["training_execution"] = {
        "rows": execution_rows,
        "no_learner_updates": no_learner_updates,
    }
    payload["optimizer_health"] = {
        "nonfinite_fields": sorted(nonfinite_optimizer_fields),
        "hard_invariant_fault": bool(nonfinite_optimizer_fields),
    }
    payload["heldout_evaluation_trace_ids"] = [
        str(value) for value in (recent_stats.get("evaluation_trace_ids") or [])
        if str(value)
    ]
    mem = getattr(state, "pipeline_memory", {}) or {}
    current_genome = str(recent_stats.get("genome_id") or "")
    current_budget = recent_stats.get("requested_timesteps")
    current_seeds = sorted(_seed_ids(recent_stats))
    current_retention_row = dict(recent_stats)
    if "objective_valid" not in current_retention_row:
        current_retention_row["objective_valid"] = bool(
            current_retention_row.get("trial_objective_valid")
        )
    current_retention_valid = bool(
        _counterfactual_row_verdict(
            state, current_retention_row
        ).get("valid")
    )
    prior_fidelity_rows: List[Dict[str, Any]] = []
    for row in mem.get("hpo_trial_stats") or []:
        if not isinstance(row, dict) or not current_retention_valid:
            continue
        if not _counterfactual_row_verdict(state, row).get("valid"):
            continue
        if str(row.get("genome_id") or "") != current_genome:
            continue
        if row.get("trial_id") == recent_stats.get("trial_id") and int(
            row.get("pipeline_iteration", -1)
        ) == int(getattr(state, "pipeline_iteration", 0) or 0):
            continue
        row_budget = row.get("requested_timesteps")
        if current_budget is not None and row_budget is not None:
            if int(row_budget) >= int(current_budget):
                continue
        row_seeds = sorted(_seed_ids(row))
        if (
            not current_seeds
            or not row_seeds
            or current_seeds != row_seeds
        ):
            continue
        prior_fidelity_rows.append(row)
    if prior_fidelity_rows:
        prior = max(
            prior_fidelity_rows,
            key=lambda row: int(row.get("requested_timesteps", 0) or 0),
        )
        current_vector, prior_vector = _paired_score_vectors(
            recent_stats, prior
        )
        payload["cross_fidelity_retention"] = compare_samples(
            current_vector,
            prior_vector,
            direction=direction_from_contract(contract),
            matched=True,
        )
        payload["cross_fidelity_retention"]["prior_requested_timesteps"] = (
            prior.get("requested_timesteps")
        )
        payload["cross_fidelity_retention"]["current_requested_timesteps"] = (
            current_budget
        )
    else:
        payload["cross_fidelity_retention"] = {
            "state": "INCONCLUSIVE",
            "reason": "no_same_genome_lower_fidelity_matched_evidence",
        }
    if nonfinite_optimizer_fields:
        payload.update({
            "search_state": "INCONCLUSIVE",
            "relative_effect": {
                "state": "INCONCLUSIVE",
                "reason": "optimizer_nonfinite_hard_invariant",
            },
            "matched_control": None,
            "fault_attribution_allowed": True,
            "hard_fault": "OPTIMIZER_FAULT",
            "route": "optimizer",
        })
        return payload
    if no_learner_updates:
        payload.update({
            "search_state": "BUDGET_CENSORED",
            "relative_effect": {
                "state": "INCONCLUSIVE",
                "reason": "allocated_trial_produced_no_learner_updates",
            },
            "matched_control": None,
            "fault_attribution_allowed": True,
            "hard_fault": "INSUFFICIENT_BUDGET_FAULT",
            "route": "budget_or_learning_start",
        })
        return payload
    if control is None:
        payload.update({
            "search_state": "INCONCLUSIVE",
            "relative_effect": {
                "state": "INCONCLUSIVE",
                "matched": False,
                "reason": "matched_control_unavailable",
                "match_violations": violations,
            },
            "matched_control": None,
            "fault_attribution_allowed": False,
            "route": "schedule_matched_discriminating_intervention",
        })
        return payload
    candidate_scores, control_scores = _paired_score_vectors(
        recent_stats, control
    )
    if not control_scores:
        control_scores = _finite([control.get("external_iqm")])
    relative = compare_samples(
        candidate_scores,
        control_scores,
        direction=direction_from_contract(contract),
        matched=True,
    )
    changed = list(control.get("matched_changed_axis_keys") or [])
    search_state = str(relative.get("state") or "INCONCLUSIVE")
    if search_state == "PLATEAU" and training.get("boundary_active"):
        search_state = "BUDGET_CENSORED"
    route = None
    fault_allowed = search_state in {"REGRESSION", "PLATEAU"} and len(changed) == 1
    if search_state == "BUDGET_CENSORED":
        route = "deepen_same_hypothesis"
    elif search_state == "SUPPORTED_IMPROVEMENT":
        route = "retain_and_test_at_higher_fidelity"
    elif fault_allowed:
        route = {
            "reward_id": "reward",
            "obs_schema_id": "obs_schema",
            "algo_id": "algorithm",
            "exploration_id": "exploration",
            "budget_id": "budget",
        }.get(changed[0], "matched_axis")
    else:
        route = "schedule_matched_discriminating_intervention"
    payload.update({
        "search_state": search_state,
        "relative_effect": relative,
        "matched_control": {
            "trial_id": control.get("trial_id"),
            "genome_id": control.get("genome_id"),
            "changed_axis_keys": changed,
            "external_scores": _finite(control_scores),
        },
        "fault_attribution_allowed": bool(fault_allowed),
        "route": route,
    })
    return payload


def competitive_frontier(rows: Iterable[Dict[str, Any]]) -> Dict[str, Any]:
    """Return the scale-free LCB/UCB non-inferiority frontier."""
    eligible: List[Dict[str, Any]] = []
    for row in rows or []:
        if not row.get("completed_min_rung") or not row.get("scores"):
            continue
        try:
            commit = float((row.get("lcb") or {}).get("commit_score"))
            ucb = float(row.get("ucb_commit_score"))
        except (TypeError, ValueError):
            continue
        if math.isfinite(commit) and math.isfinite(ucb):
            eligible.append(row)
    if not eligible:
        return {
            "schema_version": "v9.3.relative_competitive_frontier.v1",
            "incumbent_genome_id": None,
            "states": {},
            "competitive_genome_ids": [],
            "reason": "no_completed_valid_rows",
        }
    incumbent = max(
        eligible,
        key=lambda row: float((row.get("lcb") or {}).get("commit_score")),
    )
    best_lcb = float((incumbent.get("lcb") or {}).get("commit_score"))
    incumbent_id = str(incumbent.get("genome_id") or "")
    states: Dict[str, str] = {}
    competitive: List[str] = []
    inferior: List[str] = []
    for row in eligible:
        gid = str(row.get("genome_id") or "")
        if not gid:
            continue
        if gid == incumbent_id:
            state = "INCUMBENT"
        elif not bool((row.get("lcb") or {}).get("sigma_reliable")):
            state = "UNCERTAINTY_RETAINED"
        elif float(row.get("ucb_commit_score")) >= best_lcb:
            state = "COMPETITIVE_NONINFERIOR"
        else:
            state = "STATISTICALLY_INFERIOR"
        states[gid] = state
        if state in {
            "INCUMBENT", "COMPETITIVE_NONINFERIOR", "UNCERTAINTY_RETAINED",
        }:
            competitive.append(gid)
        else:
            inferior.append(gid)
    return {
        "schema_version": "v9.3.relative_competitive_frontier.v1",
        "incumbent_genome_id": incumbent_id,
        "incumbent_lcb": best_lcb,
        "states": states,
        "competitive_genome_ids": sorted(competitive),
        "inferior_genome_ids": sorted(inferior),
        "policy": "ucb_overlaps_current_best_lcb_no_absolute_score_threshold",
        "absolute_score_sign_used": False,
    }


==> anc/FARL/autorl/v94_stage_diagnostics.py <==
"""V9.4 bounded-stage learning dynamics and qualification evidence.

The module is deliberately environment agnostic.  It reads only the isolated
diagnostic label plane already persisted by the trajectory evidence store and
never exposes those labels to a reward, policy, replay buffer, or global commit
rule.

V9.4 separates three questions that older stage logic conflated:

* discovery: did the stage occur at all?
* learning dynamics: is repeatable completion rising, flat, collapsing, or
  still statistically unresolved across training?
* execution: is a frozen prefix reliable enough to be used for many resets?

Only the first two questions are answered here.  Executable-prefix reliability
is checked by the cumulative-prefix ledger using independent held-out episodes.
"""

from __future__ import annotations

import json
import math
from pathlib import Path
from statistics import NormalDist
from typing import Any, Dict, Iterable, List, Mapping, Optional


SCHEMA_VERSION = "v9.4.stage_learning_dynamics.v1"
VALID_STATES = {
    "RISING",
    "PLATEAU",
    "COLLAPSE",
    "HIGH_VARIANCE",
    "INCONCLUSIVE",
}


def _finite(value: Any) -> Optional[float]:
    try:
        result = float(value)
    except (TypeError, ValueError):
        return None
    return result if math.isfinite(result) else None


def wilson_interval(
    successes: int,
    episodes: int,
    *,
    confidence: float = 0.95,
) -> tuple[float, float]:
    """Wilson score interval without scipy."""
    n = max(0, int(episodes))
    k = min(n, max(0, int(successes)))
    if n == 0:
        return 0.0, 1.0
    clipped = min(0.999999, max(0.500001, float(confidence)))
    z = NormalDist().inv_cdf(0.5 + clipped / 2.0)
    p = k / n
    denom = 1.0 + z * z / n
    centre = (p + z * z / (2.0 * n)) / denom
    radius = (
        z
        * math.sqrt((p * (1.0 - p) + z * z / (4.0 * n)) / n)
        / denom
    )
    return max(0.0, centre - radius), min(1.0, centre + radius)


def _difference_interval(
    head_successes: int,
    head_n: int,
    tail_successes: int,
    tail_n: int,
    *,
    confidence: float,
) -> tuple[float, float, float]:
    if head_n <= 0 or tail_n <= 0:
        return 0.0, -1.0, 1.0
    head = head_successes / head_n
    tail = tail_successes / tail_n
    delta = tail - head
    clipped = min(0.999999, max(0.500001, float(confidence)))
    z = NormalDist().inv_cdf(0.5 + clipped / 2.0)
    variance = (
        head * (1.0 - head) / head_n
        + tail * (1.0 - tail) / tail_n
    )
    radius = z * math.sqrt(max(0.0, variance))
    return delta, max(-1.0, delta - radius), min(1.0, delta + radius)


def classify_binary_curve(
    completions: Iterable[Any],
    *,
    min_episodes: int = 40,
    min_window_episodes: int = 10,
    practical_delta: float = 0.05,
    confidence: float = 0.95,
    stable_rate: float = 0.98,
) -> Dict[str, Any]:
    """Classify one seed's ordered stage-completion sequence."""
    values = [1 if bool(value) else 0 for value in completions]
    n = len(values)
    successes = sum(values)
    discovery = successes > 0
    if n == 0:
        return {
            "state": "INCONCLUSIVE",
            "reason": "no_training_episode_stage_labels",
            "episodes": 0,
            "successes": 0,
            "completion_rate": None,
            "discovery": False,
        }

    width = max(int(min_window_episodes), n // 4)
    width = min(width, max(1, n // 2))
    head = values[:width]
    tail = values[-width:]
    head_successes = sum(head)
    tail_successes = sum(tail)
    delta, delta_low, delta_high = _difference_interval(
        head_successes,
        len(head),
        tail_successes,
        len(tail),
        confidence=confidence,
    )
    overall_low, overall_high = wilson_interval(
        successes, n, confidence=confidence
    )
    tail_low, tail_high = wilson_interval(
        tail_successes, len(tail), confidence=confidence
    )

    if n < int(min_episodes):
        state = "INCONCLUSIVE"
        reason = "validity_probe_has_insufficient_learning_horizon"
    elif delta_low > float(practical_delta):
        state = "RISING"
        reason = "late_window_completion_exceeds_early_window_with_confidence"
    elif delta_high < -float(practical_delta):
        state = "COLLAPSE"
        reason = "late_window_completion_regressed_with_confidence"
    elif (
        abs(delta) <= float(practical_delta)
        and delta_low <= 0.0 <= delta_high
    ):
        state = "PLATEAU"
        reason = (
            "stage_completion_is_statistically_flat_at_allocated_boundary"
        )
    else:
        state = "INCONCLUSIVE"
        reason = "directional_effect_is_underpowered_or_between_classes"

    return {
        "state": state,
        "reason": reason,
        "episodes": n,
        "successes": successes,
        "completion_rate": successes / n,
        "completion_rate_ci": [overall_low, overall_high],
        "discovery": discovery,
        "window_episodes": width,
        "early": {
            "successes": head_successes,
            "episodes": len(head),
            "rate": head_successes / len(head),
        },
        "late": {
            "successes": tail_successes,
            "episodes": len(tail),
            "rate": tail_successes / len(tail),
            "rate_ci": [tail_low, tail_high],
        },
        "late_minus_early": delta,
        "late_minus_early_ci": [delta_low, delta_high],
        "stable_policy_evidence": bool(tail_low >= float(stable_rate)),
        "stable_rate_threshold": float(stable_rate),
        "interpretation": {
            "acquisition": (
                "observed" if discovery else "not_observed_in_training_episodes"
            ),
            "retention_across_training": (
                "improving"
                if state == "RISING"
                else "regressing"
                if state == "COLLAPSE"
                else "not_improving"
                if state == "PLATEAU"
                else "unresolved"
            ),
            "within_episode_maintenance": (
                "defined_by_the_preregistered_stage_detector; no_extra_"
                "environment_semantics_inferred"
            ),
        },
    }


def _iter_trial_metadata(
    store_root: Path,
    *,
    trial_uid: str,
    seed: Optional[int],
) -> Iterable[Dict[str, Any]]:
    metadata_root = store_root / "metadata"
    if not metadata_root.exists():
        return
    rows: List[tuple[int, str]] = []
    for shard in sorted(store_root.glob("index.v1.*.jsonl")):
        try:
            with shard.open("r", encoding="utf-8") as handle:
                for line in handle:
                    try:
                        row = json.loads(line)
                    except Exception:
                        continue
                    if str(row.get("phase") or "") != "m5_train":
                        continue
                    if str(row.get("trial_uid") or "") != str(trial_uid):
                        continue
                    if seed is not None and int(row.get("seed", -1)) != int(seed):
                        continue
                    trace_id = str(row.get("trace_id") or "")
                    if trace_id:
                        rows.append((int(row.get("episode_index", 0) or 0), trace_id))
        except OSError:
            continue
    for _, trace_id in sorted(rows):
        path = metadata_root / f"{trace_id}.json"
        try:
            payload = json.loads(path.read_text(encoding="utf-8"))
        except Exception:
            continue
        if isinstance(payload, dict):
            yield payload


def analyze_trial_stage_learning(
    store_root: str | Path,
    *,
    trial_uid: str,
    seed: Optional[int],
    config: Optional[Mapping[str, Any]] = None,
) -> Dict[str, Any]:
    """Build ordered per-stage learning curves for one executed trial/seed."""
    cfg = dict(config or {})
    stage_values: Dict[str, List[int]] = {}
    first_completion: Dict[str, List[int]] = {}
    episode_count = 0
    for payload in _iter_trial_metadata(
        Path(store_root), trial_uid=trial_uid, seed=seed
    ):
        meta = payload.get("meta") if isinstance(payload.get("meta"), dict) else {}
        plane = meta.get("label_plane") if isinstance(meta.get("label_plane"), dict) else {}
        if str(plane.get("permission") or "") != "diagnostic_only":
            continue
        stage_ids = [str(value) for value in (plane.get("oracle_stage_ids") or [])]
        completion_steps = list(plane.get("first_completion_step") or [])
        if not stage_ids or len(stage_ids) != len(completion_steps):
            continue
        episode_count += 1
        for stage_id, raw_step in zip(stage_ids, completion_steps):
            try:
                step = int(raw_step)
            except (TypeError, ValueError):
                step = -1
            stage_values.setdefault(stage_id, []).append(1 if step >= 0 else 0)
            if step >= 0:
                first_completion.setdefault(stage_id, []).append(step)

    by_stage: Dict[str, Any] = {}
    for stage_id, values in stage_values.items():
        row = classify_binary_curve(
            values,
            min_episodes=int(cfg.get("min_episodes", 40) or 40),
            min_window_episodes=int(
                cfg.get("min_window_episodes", 10) or 10
            ),
            practical_delta=float(cfg.get("practical_delta", 0.05) or 0.05),
            confidence=float(cfg.get("confidence", 0.95) or 0.95),
            stable_rate=float(cfg.get("stable_rate", 0.98) or 0.98),
        )
        steps = sorted(first_completion.get(stage_id) or [])
        row["first_completion_step"] = {
            "observed_count": len(steps),
            "median": (
                steps[len(steps) // 2] if steps else None
            ),
            "min": min(steps) if steps else None,
            "max": max(steps) if steps else None,
        }
        by_stage[stage_id] = row

    return {
        "schema_version": SCHEMA_VERSION,
        "trial_uid": str(trial_uid),
        "seed": seed,
        "source": "isolated_m5_train_stage_label_plane",
        "label_permission": "diagnostic_only",
        "reward_access": False,
        "global_commit_authority": False,
        "episodes_with_stage_labels": episode_count,
        "by_stage": by_stage,
    }


def aggregate_trial_stage_learning(
    reports: Iterable[Any],
    *,
    config: Optional[Mapping[str, Any]] = None,
) -> Dict[str, Any]:
    """Aggregate seed reports while retaining disagreement as evidence."""
    cfg = dict(config or {})
    by_stage_seed: Dict[str, List[Dict[str, Any]]] = {}
    for report in reports or []:
        if not isinstance(report, dict):
            continue
        for stage_id, row in (report.get("by_stage") or {}).items():
            if isinstance(row, dict):
                by_stage_seed.setdefault(str(stage_id), []).append(row)

    high_variance_delta = float(
        cfg.get("high_variance_rate_range", 0.35) or 0.35
    )
    aggregate: Dict[str, Any] = {}
    for stage_id, rows in by_stage_seed.items():
        states = [str(row.get("state") or "INCONCLUSIVE") for row in rows]
        rates = [
            value
            for value in (_finite(row.get("completion_rate")) for row in rows)
            if value is not None
        ]
        state_counts = {state: states.count(state) for state in sorted(set(states))}
        majority = max(state_counts.values()) if state_counts else 0
        if (
            len(rates) >= 2
            and max(rates) - min(rates) >= high_variance_delta
        ):
            state = "HIGH_VARIANCE"
            reason = "cross_seed_stage_completion_range_is_large"
        elif state_counts.get("COLLAPSE", 0) > len(rows) / 2:
            state = "COLLAPSE"
            reason = "majority_of_seeds_show_late_regression"
        elif state_counts.get("RISING", 0) > len(rows) / 2:
            state = "RISING"
            reason = "majority_of_seeds_show_confident_improvement"
        elif state_counts.get("PLATEAU", 0) > len(rows) / 2:
            state = "PLATEAU"
            reason = "majority_of_seeds_are_flat_at_the_budget_boundary"
        else:
            state = "INCONCLUSIVE"
            reason = "seed_directions_do_not_identify_one_mechanism"
        aggregate[stage_id] = {
            "state": state,
            "reason": reason,
            "seed_count": len(rows),
            "state_counts": state_counts,
            "majority_count": majority,
            "completion_rate_mean": (
                sum(rates) / len(rates) if rates else None
            ),
            "completion_rate_range": (
                [min(rates), max(rates)] if rates else None
            ),
            "discovery_seed_count": sum(
                1 for row in rows if bool(row.get("discovery"))
            ),
            "all_seeds_stable": bool(
                rows and all(row.get("stable_policy_evidence") for row in rows)
            ),
            "seed_reports": rows,
        }

    return {
        "schema_version": "v9.4.stage_learning_dynamics_aggregate.v1",
        "states": sorted(VALID_STATES),
        "by_stage": aggregate,
        "policy": (
            "ordered_training_windows_plus_uncertainty_and_cross_seed_"
            "agreement; stage_labels_remain_diagnostic_only"
        ),
    }


def target_stage_state(
    aggregate: Any,
    target_stage_id: Optional[str],
) -> str:
    if not isinstance(aggregate, dict):
        return "INCONCLUSIVE"
    by_stage = aggregate.get("by_stage") or {}
    if target_stage_id and isinstance(by_stage.get(target_stage_id), dict):
        return str(by_stage[target_stage_id].get("state") or "INCONCLUSIVE")
    ordered = [
        str(row.get("state") or "INCONCLUSIVE")
        for _, row in sorted(by_stage.items())
        if isinstance(row, dict)
    ]
    return ordered[0] if ordered else "INCONCLUSIVE"


def merge_aggregate_stage_learning(
    aggregates: Iterable[Any],
) -> Dict[str, Any]:
    """Merge trial-level aggregates into one genome-level diagnostic view."""
    by_stage: Dict[str, List[Dict[str, Any]]] = {}
    for aggregate in aggregates or []:
        if not isinstance(aggregate, dict):
            continue
        for stage_id, row in (aggregate.get("by_stage") or {}).items():
            if isinstance(row, dict):
                by_stage.setdefault(str(stage_id), []).append(row)
    merged: Dict[str, Any] = {}
    priority = {
        "COLLAPSE": 5,
        "HIGH_VARIANCE": 4,
        "RISING": 3,
        "PLATEAU": 2,
        "INCONCLUSIVE": 1,
    }
    for stage_id, rows in by_stage.items():
        states = [str(row.get("state") or "INCONCLUSIVE") for row in rows]
        counts = {state: states.count(state) for state in sorted(set(states))}
        max_count = max(counts.values()) if counts else 0
        modal = [
            state for state, count in counts.items() if count == max_count
        ]
        state = max(modal, key=lambda value: priority.get(value, 0))
        merged[stage_id] = {
            "state": state,
            "trial_count": len(rows),
            "state_counts": counts,
            "discovery": any(
                int(row.get("discovery_seed_count", 0) or 0) > 0
                for row in rows
            ),
            "all_trials_all_seeds_stable": bool(
                rows and all(row.get("all_seeds_stable") for row in rows)
            ),
            "trial_reports": rows,
        }
    return {
        "schema_version": "v9.4.stage_learning_dynamics_genome.v1",
        "by_stage": merged,
    }


==> anc/FARL/autorl/video.py <==
"""AutoRL-X — Policy video / GIF recording.

Produces a short deterministic-eval GIF of a policy on its env. Used to give
the paper *visual evidence* alongside the numerical IQM tables: a reader can
see the agent's behaviour go from random flailing → competent locomotion as
HPO / closed-loop iterations progress.

Design choices:
  - Renders via `gymnasium`'s `render_mode='rgb_array'` (offscreen,
    headless-safe on Mac + Docker with libosmesa).
  - Encodes to GIF via PIL (already a Pillow dep through matplotlib;
    no new package).
  - Never raises — recording failure is logged and returns None so a flaky
    renderer can't break training.
  - Storage discipline: callers decide WHEN to record (typically seed 0
    only) to bound disk usage.
"""

import logging
from pathlib import Path
from typing import Any, Callable, Optional, Union

logger = logging.getLogger("autorl.video")


def _render_rgb_array(env: Any) -> Any:
    """Render one RGB frame across Gymnasium and simulator-native APIs."""
    render = getattr(env, "render", None)
    if render is None:
        return None
    attempts = (
        lambda: render(),
        lambda: render(mode="rgb_array"),
        lambda: render("rgb_array"),
    )
    last_err = None
    for attempt in attempts:
        try:
            return attempt()
        except TypeError as e:
            last_err = e
            continue
        except Exception as e:
            last_err = e
            continue
    if last_err is not None:
        raise last_err
    return None


def record_policy_gif(
    env_factory: Callable[[], Any],
    policy: Optional[Any],
    out_path: Union[str, Path],
    max_steps: int = 300,
    fps: int = 30,
    deterministic: bool = True,
    seed: int = 0,
) -> Optional[Path]:
    """Run one eval episode and save it as a GIF.

    Args:
        env_factory: callable returning a fresh env with
            `render_mode='rgb_array'` already set.
        policy: any object with a `.predict(obs, deterministic=...)` method
            (an SB3 model), OR `None` to use a random policy (for the
            "before training" baseline shot).
        out_path: where to write the GIF.
        max_steps: cap on episode length (in case the env never terminates).
        fps: GIF playback speed.
        deterministic: passed to `policy.predict`.
        seed: env reset seed (set to 0 for visual reproducibility across
            paper iterations).

    Returns:
        Path to the written GIF, or `None` on any failure (logged).
    """
    try:
        from PIL import Image
    except ImportError as e:
        logger.warning(f"PIL not available, cannot record GIF: {e}")
        return None

    try:
        env = env_factory()
    except Exception as e:
        logger.warning(f"env_factory() failed for video recording: {e}")
        return None

    try:
        try:
            obs, _ = env.reset(seed=seed)
        except TypeError:
            # Some non-gym envs don't accept seed kwarg
            obs, _ = env.reset()

        frames = []
        for _ in range(max_steps):
            if policy is None:
                action = env.action_space.sample()
            else:
                action, _ = policy.predict(obs, deterministic=deterministic)
            obs, reward, terminated, truncated, info = env.step(action)

            try:
                frame = _render_rgb_array(env)
            except Exception as e:
                logger.warning(f"env.render() failed mid-episode: {e}")
                break

            if frame is not None:
                frames.append(Image.fromarray(frame))
            if terminated or truncated:
                break

        if not frames:
            logger.warning(f"no frames captured for {out_path}; render_mode misconfigured?")
            return None

        out_path = Path(out_path)
        out_path.parent.mkdir(parents=True, exist_ok=True)
        duration_ms = int(1000 / fps)
        frames[0].save(
            out_path,
            format="GIF",
            save_all=True,
            append_images=frames[1:],
            duration=duration_ms,
            loop=0,
            optimize=True,
        )
        logger.info(
            f"recorded GIF: {out_path} ({len(frames)} frames, "
            f"{out_path.stat().st_size / 1024:.1f} KB)"
        )
        return out_path

    except Exception as e:
        # Never let video recording break training
        logger.warning(f"GIF recording failed for {out_path}: {e}")
        return None
    finally:
        try:
            env.close()
        except Exception:
            pass


def make_render_env_factory(env_id_or_callable, **render_kwargs) -> Callable[[], Any]:
    """Build a thin factory for `record_policy_gif`.

    Args:
        env_id_or_callable: either a gymnasium env_id string (e.g. "Ant-v4")
            or a zero-arg callable that returns an env (used when our
            adapter-based path needs to be respected).
        render_kwargs: forwarded to `gym.make` (e.g. width, height).

    Returns:
        A no-arg callable that produces a fresh env with
        `render_mode='rgb_array'` set.
    """
    if callable(env_id_or_callable):
        return env_id_or_callable

    import gymnasium as gym

    def _factory():
        return gym.make(
            env_id_or_callable,
            render_mode="rgb_array",
            **render_kwargs,
        )

    return _factory


==> anc/FARL/config/ai_coding.yaml <==
provider: openai
model: gpt-5.4
api_key: ''
api_key_env: OPENAI_API_KEY
base_url: https://api.openai.com/v1
temperature: 0.2
max_tokens: 8192
timeout: 180
context_window_tokens: 128000
prompt_safety_reserve_tokens: 8000
prompt_chars_per_token: 3.0
max_retries: 5
retry_delay: 3


==> anc/FARL/config/core_ablations/ant_A1.yaml <==
pipeline:
  log_level: INFO
  output_dir: outputs
  wall_clock_budget_hours: 48
  autonomous_anytime:
    enabled: false
  anytime_scheduler:
    eta: 3
    min_population: 2
    revive_k: 2
    rungs:
    - tier: 0
      name: bounded_5000
      steps: 5000
      seeds: 1
      trials: 12
    - tier: 1
      name: bounded_100000
      steps: 100000
      seeds: 2
      trials: 12
    - tier: 2
      name: bounded_500000
      steps: 500000
      seeds: 3
      trials: 12
    - tier: 3
      name: bounded_1000000
      steps: 1000000
      seeds: 3
      trials: 12
    unbounded_growth_factor: 1.0
    max_rung_steps: 1000000
    max_trials_per_hpo: 12
    max_seeds_per_trial: 3
    core_hard_max_tier: 3
  env_synthesis:
    sanity_check_episodes: 3
    max_code_fix_attempts: 3
    single_agent_api: gymnasium
    multi_agent_api: pettingzoo
  trajectory_evidence:
    enabled: true
    llm_review: false
    budget:
      max_store_bytes: 1073741824
      max_full_episodes_per_genome_phase: 16
  breadth_portfolio:
    configured_safety_cap: 2
    min_trials_per_genome: 1
    include_obs_reward_pairs: true
    lcb_min_samples: 3
    screen_first_rung_max_tier: 1
    screen_cap_min_population: 6
    breadth_deep_train_max_tier: 3
    workers_per_gpu: 2
    population_max_genomes: 12
    max_total_trials_per_hpo: 12
    initial_population_probe_tier: 0
    resource_probe_limits_concurrency_only: true
  diagnostics:
    stage_transition_min_source_trials: 2
  mdp_perception:
    p2_feedback_mode: none
    probe_total_steps: 5000
    max_probe_iterations: 1
    sanity_check_episodes: 2
    enable_mini_rl_warmup: true
    mini_rl_warmup_steps: 50000
    sparse_density_threshold: 0.3
    sparse_success_threshold: 0.05
    action_probe_steps_per_mode: 60
  algorithm_selector:
    knn_neighbors: 5
    single_agent_candidates:
    - PPO
    - SAC
    - TD3
    multi_agent_candidates:
    - MAPPO
    - QMIX
    candidates:
    - PPO
  reward_designer:
    skip: false
    weight_update_interval_steps: 1000
    reward_normalization: running_mean_std
    max_reward_rewrite_attempts: 3
    context_memory:
      context_window_tokens: 128000
      output_reserve_tokens: 16000
      safety_reserve_tokens: 8000
      target_prompt_tokens: 12000
      chars_per_token: 3.0
      max_atoms_in_m4_prompt: 28
  hpo:
    optimizer: optuna
    sampler: TPE
    watchdog:
      heartbeat_interval_seconds: 60
      max_seed_seconds: 0
    n_trials: 4
    seeds_per_trial: 1
    objective_metric: IQM
    max_timesteps_per_trial: 1000000
    budget_refund:
      enabled: false
    breadth_process_runner:
      enabled: true
      allow_serial: true
      workers_per_gpu: 2
      max_tasks_per_child: 1
  outcome_evaluator:
    enabled: true
    n_random_episodes: 50
    n_minirl_episodes: 50
    n_challenger_episodes: 50
    competent_multiplier: 2.0
    sig_threshold: 0.05
    fallback_tolerance: 0.1
    baseline_seed: 0
  pipeline_controller:
    min_acceptable_iqm: null
    min_goal_confidence: 0.5
    anytime_mode: false
    max_feedback_iterations: 6
  architecture_version: V9.5
  core_ablation:
    schema_version: core_ablation.launch.v1
    arm: A1
    task: ant
    seed: 0
    max_steps_per_seed: 1000000
    max_search_training_steps: 12000000
    max_seeds_per_trial: 3
    ledger_dir: ./outputs/core_ablations_20260907/ant/A1/control
    fixed_stack:
      algorithm: PPO
      hidden_layers:
      - 64
      - 64
      hyperparams:
        learning_rate: 0.0003
        n_steps: 2048
        batch_size: 64
        n_epochs: 10
        gamma: 0.99
        gae_lambda: 0.95
        clip_range: 0.2
        ent_coef: 0.0
        vf_coef: 0.5
        max_grad_norm: 0.5
    allowed_gpus:
    - '0'
    - '3'
    - '4'
    budget_basis: deadline-limited 1M comparison point; unbounded OMR has no solved
      threshold
    budget_accounting: M5 plus M2/representation learner probes; failed reservations
      not recycled; held-out evaluations logged separately
    search_repeat_count: 1
    warm_start: false


==> anc/FARL/config/core_ablations/ant_A2.yaml <==
pipeline:
  log_level: INFO
  output_dir: outputs
  wall_clock_budget_hours: 48
  autonomous_anytime:
    enabled: false
  anytime_scheduler:
    eta: 3
    min_population: 2
    revive_k: 2
    rungs:
    - tier: 0
      name: bounded_5000
      steps: 5000
      seeds: 1
      trials: 12
    - tier: 1
      name: bounded_100000
      steps: 100000
      seeds: 2
      trials: 12
    - tier: 2
      name: bounded_500000
      steps: 500000
      seeds: 3
      trials: 12
    - tier: 3
      name: bounded_1000000
      steps: 1000000
      seeds: 3
      trials: 12
    unbounded_growth_factor: 1.0
    max_rung_steps: 1000000
    max_trials_per_hpo: 12
    max_seeds_per_trial: 3
    core_hard_max_tier: 3
  env_synthesis:
    sanity_check_episodes: 3
    max_code_fix_attempts: 3
    single_agent_api: gymnasium
    multi_agent_api: pettingzoo
  trajectory_evidence:
    enabled: true
    llm_review: false
    budget:
      max_store_bytes: 1073741824
      max_full_episodes_per_genome_phase: 16
    active_diagnosis: false
  breadth_portfolio:
    configured_safety_cap: 2
    min_trials_per_genome: 1
    include_obs_reward_pairs: true
    lcb_min_samples: 3
    screen_first_rung_max_tier: 1
    screen_cap_min_population: 6
    breadth_deep_train_max_tier: 3
    workers_per_gpu: 2
    population_max_genomes: 12
    max_total_trials_per_hpo: 12
    initial_population_probe_tier: 0
    resource_probe_limits_concurrency_only: true
  diagnostics:
    stage_transition_min_source_trials: 2
  mdp_perception:
    p2_feedback_mode: none
    probe_total_steps: 5000
    max_probe_iterations: 1
    sanity_check_episodes: 2
    enable_mini_rl_warmup: true
    mini_rl_warmup_steps: 50000
    sparse_density_threshold: 0.3
    sparse_success_threshold: 0.05
    action_probe_steps_per_mode: 60
  algorithm_selector:
    knn_neighbors: 5
    single_agent_candidates:
    - PPO
    - SAC
    - TD3
    multi_agent_candidates:
    - MAPPO
    - QMIX
  reward_designer:
    skip: false
    weight_update_interval_steps: 1000
    reward_normalization: running_mean_std
    max_reward_rewrite_attempts: 3
    context_memory:
      context_window_tokens: 128000
      output_reserve_tokens: 16000
      safety_reserve_tokens: 8000
      target_prompt_tokens: 12000
      chars_per_token: 3.0
      max_atoms_in_m4_prompt: 28
  hpo:
    optimizer: optuna
    sampler: TPE
    watchdog:
      heartbeat_interval_seconds: 60
      max_seed_seconds: 0
    n_trials: 4
    seeds_per_trial: 1
    objective_metric: IQM
    max_timesteps_per_trial: 1000000
    budget_refund:
      enabled: false
    breadth_process_runner:
      enabled: true
      allow_serial: true
      workers_per_gpu: 2
      max_tasks_per_child: 1
  outcome_evaluator:
    enabled: true
    n_random_episodes: 50
    n_minirl_episodes: 50
    n_challenger_episodes: 50
    competent_multiplier: 2.0
    sig_threshold: 0.05
    fallback_tolerance: 0.1
    baseline_seed: 0
  pipeline_controller:
    min_acceptable_iqm: null
    min_goal_confidence: 0.5
    anytime_mode: false
    max_feedback_iterations: 6
  architecture_version: V9.5
  core_ablation:
    schema_version: core_ablation.launch.v1
    arm: A2
    task: ant
    seed: 0
    max_steps_per_seed: 1000000
    max_search_training_steps: 12000000
    max_seeds_per_trial: 3
    ledger_dir: ./outputs/core_ablations_20260907/ant/A2/control
    fixed_stack:
      algorithm: PPO
      hidden_layers:
      - 64
      - 64
      hyperparams:
        learning_rate: 0.0003
        n_steps: 2048
        batch_size: 64
        n_epochs: 10
        gamma: 0.99
        gae_lambda: 0.95
        clip_range: 0.2
        ent_coef: 0.0
        vf_coef: 0.5
        max_grad_norm: 0.5
    allowed_gpus:
    - '0'
    - '3'
    - '4'
    budget_basis: deadline-limited 1M comparison point; unbounded OMR has no solved
      threshold
    budget_accounting: M5 plus M2/representation learner probes; failed reservations
      not recycled; held-out evaluations logged separately
    search_repeat_count: 1
    warm_start: false


==> anc/FARL/config/core_ablations/ant_A3.yaml <==
pipeline:
  log_level: INFO
  output_dir: outputs
  wall_clock_budget_hours: 48
  autonomous_anytime:
    enabled: false
  anytime_scheduler:
    eta: 3
    min_population: 1
    revive_k: 0
    rungs:
    - tier: 0
      name: bounded_5000
      steps: 5000
      seeds: 1
      trials: 12
    - tier: 1
      name: bounded_100000
      steps: 100000
      seeds: 2
      trials: 12
    - tier: 2
      name: bounded_500000
      steps: 500000
      seeds: 3
      trials: 12
    - tier: 3
      name: bounded_1000000
      steps: 1000000
      seeds: 3
      trials: 12
    unbounded_growth_factor: 1.0
    max_rung_steps: 1000000
    max_trials_per_hpo: 12
    max_seeds_per_trial: 3
    core_hard_max_tier: 3
  env_synthesis:
    sanity_check_episodes: 3
    max_code_fix_attempts: 3
    single_agent_api: gymnasium
    multi_agent_api: pettingzoo
  trajectory_evidence:
    enabled: true
    llm_review: false
    budget:
      max_store_bytes: 1073741824
      max_full_episodes_per_genome_phase: 16
  breadth_portfolio:
    configured_safety_cap: 2
    min_trials_per_genome: 1
    include_obs_reward_pairs: true
    lcb_min_samples: 3
    screen_first_rung_max_tier: 1
    screen_cap_min_population: 6
    breadth_deep_train_max_tier: 3
    workers_per_gpu: 2
    population_max_genomes: 12
    max_total_trials_per_hpo: 12
    initial_population_probe_tier: 0
    resource_probe_limits_concurrency_only: true
    population_mode: random_candidate_bank
    require_execution_debt_receipt: false
    evidence_driven_first_rung_settlement: false
    v9_structured_lanes: false
  diagnostics:
    stage_transition_min_source_trials: 2
  mdp_perception:
    p2_feedback_mode: none
    probe_total_steps: 5000
    max_probe_iterations: 1
    sanity_check_episodes: 2
    enable_mini_rl_warmup: true
    mini_rl_warmup_steps: 50000
    sparse_density_threshold: 0.3
    sparse_success_threshold: 0.05
    action_probe_steps_per_mode: 60
  algorithm_selector:
    knn_neighbors: 5
    single_agent_candidates:
    - PPO
    - SAC
    - TD3
    multi_agent_candidates:
    - MAPPO
    - QMIX
  reward_designer:
    skip: false
    weight_update_interval_steps: 1000
    reward_normalization: running_mean_std
    max_reward_rewrite_attempts: 3
    context_memory:
      context_window_tokens: 128000
      output_reserve_tokens: 16000
      safety_reserve_tokens: 8000
      target_prompt_tokens: 12000
      chars_per_token: 3.0
      max_atoms_in_m4_prompt: 28
  hpo:
    optimizer: optuna
    sampler: TPE
    watchdog:
      heartbeat_interval_seconds: 60
      max_seed_seconds: 0
    n_trials: 4
    seeds_per_trial: 1
    objective_metric: IQM
    max_timesteps_per_trial: 1000000
    budget_refund:
      enabled: false
    breadth_process_runner:
      enabled: true
      allow_serial: true
      workers_per_gpu: 2
      max_tasks_per_child: 1
  outcome_evaluator:
    enabled: true
    n_random_episodes: 50
    n_minirl_episodes: 50
    n_challenger_episodes: 50
    competent_multiplier: 2.0
    sig_threshold: 0.05
    fallback_tolerance: 0.1
    baseline_seed: 0
  pipeline_controller:
    min_acceptable_iqm: null
    min_goal_confidence: 0.5
    anytime_mode: false
    max_feedback_iterations: 6
  architecture_version: V9.5
  core_ablation:
    schema_version: core_ablation.launch.v1
    arm: A3
    task: ant
    seed: 0
    max_steps_per_seed: 1000000
    max_search_training_steps: 12000000
    max_seeds_per_trial: 3
    ledger_dir: ./outputs/core_ablations_20260907/ant/A3/control
    fixed_stack:
      algorithm: PPO
      hidden_layers:
      - 64
      - 64
      hyperparams:
        learning_rate: 0.0003
        n_steps: 2048
        batch_size: 64
        n_epochs: 10
        gamma: 0.99
        gae_lambda: 0.95
        clip_range: 0.2
        ent_coef: 0.0
        vf_coef: 0.5
        max_grad_norm: 0.5
    allowed_gpus:
    - '0'
    - '3'
    - '4'
    budget_basis: deadline-limited 1M comparison point; unbounded OMR has no solved
      threshold
    budget_accounting: M5 plus M2/representation learner probes; failed reservations
      not recycled; held-out evaluations logged separately
    search_repeat_count: 1
    warm_start: false


==> anc/FARL/config/core_ablations/doorkey_A1.yaml <==
pipeline:
  architecture_version: V9.5
  log_level: INFO
  output_dir: outputs
  wall_clock_budget_hours: 24
  autonomous_anytime:
    enabled: false
  model_router:
    enabled: true
    config_path: config/llm_v7_budget.yaml
  anytime_scheduler:
    eta: 3
    min_population: 2
    revive_k: 2
    rungs:
    - tier: 0
      name: bounded_5000
      steps: 5000
      seeds: 1
      trials: 12
    - tier: 1
      name: bounded_100000
      steps: 100000
      seeds: 2
      trials: 12
    - tier: 2
      name: bounded_300000
      steps: 300000
      seeds: 3
      trials: 12
    unbounded_growth_factor: 1.0
    max_rung_steps: 300000
    max_trials_per_hpo: 12
    max_seeds_per_trial: 3
    core_hard_max_tier: 2
  env_synthesis:
    sanity_check_episodes: 1
    max_code_fix_attempts: 3
    single_agent_api: gymnasium
  trajectory_evidence:
    enabled: true
    routing_authority: active
    agreement_gate: no_known_regression
    active_goal_candidate_top_k: 12
    llm_review: false
    stage_frontier_experiment_max_trials: 6
    stage_prefix_consolidation_max_trials: 6
    stage_final_confirmation_max_trials: 6
    stage_frontier_branch_probe_max_trials: 2
    stage_frontier_completion_threshold: 0.5
    stage_frontier_min_completed_trials: 2
    stage_frontier_min_distinct_seeds: 2
    stage_frontier_checkpoint_completion_threshold: 0.98
    stage_frontier_checkpoint_min_eval_episodes: 300
    stage_frontier_checkpoint_min_wilson_lcb: 0.98
    stage_frontier_checkpoint_max_failures: 0
    stage_frontier_checkpoint_min_distinct_seeds: 3
    stage_frontier_checkpoint_planned_reset_failure_budget: 0.01
    budget:
      max_store_bytes: 536870912
      max_full_episodes_per_genome_phase: 16
  breadth_portfolio:
    configured_safety_cap: 1
    workers_per_gpu: 1
    min_trials_per_genome: 1
    population_mode: balanced_pairwise_type_cover
    population_max_genomes: 12
    resource_probe_limits_concurrency_only: true
    require_execution_debt_receipt: true
    lcb_min_samples: 3
    screen_first_rung_max_tier: 1
    validity_only_max_tier: 0
    evidence_driven_first_rung_settlement: false
    screen_cap_min_population: 2
    deep_survivor_floor: 5
    deep_survivor_eta: 3
    breadth_deep_train_max_tier: 2
    v9_structured_lanes: true
    max_total_trials_per_hpo: 12
    initial_population_probe_tier: 0
  diagnostics:
    stage_transition_min_source_trials: 2
  mdp_perception:
    p2_feedback_mode: none
    probe_total_steps: 2000
    max_probe_iterations: 1
    sanity_check_episodes: 1
    enable_mini_rl_warmup: true
    mini_rl_warmup_steps: 20000
    sparse_density_threshold: 0.3
    sparse_success_threshold: 0.05
    action_probe_steps_per_mode: 40
  algorithm_selector:
    knn_neighbors: 5
    single_agent_candidates:
    - PPO
    - DQN
    candidates:
    - PPO
  reward_designer:
    skip: false
    v9_reward_family_discovery:
      enabled: true
      batch_target: 6
      max_rounds: 1
      novelty_patience: 2
    v9_candidate_repair_attempts: 1
    v9_legacy_reward_mode: audit_only
    max_reward_rewrite_attempts: 3
    context_memory:
      context_window_tokens: 128000
      output_reserve_tokens: 16000
      safety_reserve_tokens: 8000
      target_prompt_tokens: 12000
      chars_per_token: 3.0
      max_atoms_in_m4_prompt: 32
  hpo:
    optimizer: optuna
    sampler: TPE
    n_trials: 3
    seeds_per_trial: 1
    objective_metric: IQM
    max_timesteps_per_trial: 300000
    first_light_threshold: 0.0
    stage_evidence_episodes: 5
    stage_evidence_episodes_by_tier:
      0: 3
      1: 30
      2: 100
      3: 300
      4: 300
      5: 300
    stage_frontier_prefix_max_attempts: 3
    stage_learning_diagnostics:
      min_episodes: 40
      min_window_episodes: 10
      practical_delta: 0.05
      confidence: 0.95
      stable_rate: 0.98
      high_variance_rate_range: 0.35
    budget_refund:
      enabled: false
    breadth_process_runner:
      enabled: true
      allow_serial: true
      workers_per_gpu: 1
      max_tasks_per_child: 1
  outcome_evaluator:
    enabled: true
    n_random_episodes: 30
    n_minirl_episodes: 30
    n_challenger_episodes: 30
    competent_multiplier: 2.0
    sig_threshold: 0.05
    fallback_tolerance: 0.1
    baseline_seed: 0
  obs_selection:
    force_enable: true
    prescreen_steps: 1000
    screen_steps: 1500
    redundancy_threshold: 0.97
    min_reward_std: 0.0
    rerun_eval_eps: 3
  pipeline_controller:
    min_acceptable_iqm: 1.0
    min_goal_confidence: 0.45
    anytime_mode: false
    max_feedback_iterations: 6
  joint_search_controller:
    enabled: true
    first_light_threshold: 0.0
    meaningful_fidelity_fraction: 0.1
  core_ablation:
    schema_version: core_ablation.launch.v1
    arm: A1
    task: doorkey
    seed: 0
    max_steps_per_seed: 300000
    max_search_training_steps: 6000000
    max_seeds_per_trial: 3
    ledger_dir: ./outputs/core_ablations_20260907/doorkey/A1/control
    fixed_stack:
      algorithm: PPO
      hidden_layers:
      - 64
      - 64
      hyperparams:
        learning_rate: 0.0003
        n_steps: 2048
        batch_size: 64
        n_epochs: 10
        gamma: 0.99
        gae_lambda: 0.95
        clip_range: 0.2
        ent_coef: 0.0
        vf_coef: 0.5
        max_grad_norm: 0.5
    allowed_gpus:
    - '0'
    - '3'
    - '4'
    budget_basis: Full DoorKey 300k promotion seeds 100-104 all Final OMR 1.0
    budget_accounting: M5 plus M2/representation learner probes; failed reservations
      not recycled; held-out evaluations logged separately
    search_repeat_count: 1
    warm_start: false


==> anc/FARL/config/core_ablations/doorkey_A2.yaml <==
pipeline:
  architecture_version: V9.5
  log_level: INFO
  output_dir: outputs
  wall_clock_budget_hours: 24
  autonomous_anytime:
    enabled: false
  model_router:
    enabled: true
    config_path: config/llm_v7_budget.yaml
  anytime_scheduler:
    eta: 3
    min_population: 2
    revive_k: 2
    rungs:
    - tier: 0
      name: bounded_5000
      steps: 5000
      seeds: 1
      trials: 12
    - tier: 1
      name: bounded_100000
      steps: 100000
      seeds: 2
      trials: 12
    - tier: 2
      name: bounded_300000
      steps: 300000
      seeds: 3
      trials: 12
    unbounded_growth_factor: 1.0
    max_rung_steps: 300000
    max_trials_per_hpo: 12
    max_seeds_per_trial: 3
    core_hard_max_tier: 2
  env_synthesis:
    sanity_check_episodes: 1
    max_code_fix_attempts: 3
    single_agent_api: gymnasium
  trajectory_evidence:
    enabled: true
    routing_authority: active
    agreement_gate: no_known_regression
    active_goal_candidate_top_k: 12
    llm_review: false
    stage_frontier_experiment_max_trials: 6
    stage_prefix_consolidation_max_trials: 6
    stage_final_confirmation_max_trials: 6
    stage_frontier_branch_probe_max_trials: 2
    stage_frontier_completion_threshold: 0.5
    stage_frontier_min_completed_trials: 2
    stage_frontier_min_distinct_seeds: 2
    stage_frontier_checkpoint_completion_threshold: 0.98
    stage_frontier_checkpoint_min_eval_episodes: 300
    stage_frontier_checkpoint_min_wilson_lcb: 0.98
    stage_frontier_checkpoint_max_failures: 0
    stage_frontier_checkpoint_min_distinct_seeds: 3
    stage_frontier_checkpoint_planned_reset_failure_budget: 0.01
    budget:
      max_store_bytes: 536870912
      max_full_episodes_per_genome_phase: 16
    active_diagnosis: false
  breadth_portfolio:
    configured_safety_cap: 1
    workers_per_gpu: 1
    min_trials_per_genome: 1
    population_mode: balanced_pairwise_type_cover
    population_max_genomes: 12
    resource_probe_limits_concurrency_only: true
    require_execution_debt_receipt: true
    lcb_min_samples: 3
    screen_first_rung_max_tier: 1
    validity_only_max_tier: 0
    evidence_driven_first_rung_settlement: false
    screen_cap_min_population: 2
    deep_survivor_floor: 5
    deep_survivor_eta: 3
    breadth_deep_train_max_tier: 2
    v9_structured_lanes: true
    max_total_trials_per_hpo: 12
    initial_population_probe_tier: 0
  diagnostics:
    stage_transition_min_source_trials: 2
  mdp_perception:
    p2_feedback_mode: none
    probe_total_steps: 2000
    max_probe_iterations: 1
    sanity_check_episodes: 1
    enable_mini_rl_warmup: true
    mini_rl_warmup_steps: 20000
    sparse_density_threshold: 0.3
    sparse_success_threshold: 0.05
    action_probe_steps_per_mode: 40
  algorithm_selector:
    knn_neighbors: 5
    single_agent_candidates:
    - PPO
    - DQN
  reward_designer:
    skip: false
    v9_reward_family_discovery:
      enabled: true
      batch_target: 6
      max_rounds: 1
      novelty_patience: 2
    v9_candidate_repair_attempts: 1
    v9_legacy_reward_mode: audit_only
    max_reward_rewrite_attempts: 3
    context_memory:
      context_window_tokens: 128000
      output_reserve_tokens: 16000
      safety_reserve_tokens: 8000
      target_prompt_tokens: 12000
      chars_per_token: 3.0
      max_atoms_in_m4_prompt: 32
  hpo:
    optimizer: optuna
    sampler: TPE
    n_trials: 3
    seeds_per_trial: 1
    objective_metric: IQM
    max_timesteps_per_trial: 300000
    first_light_threshold: 0.0
    stage_evidence_episodes: 5
    stage_evidence_episodes_by_tier:
      0: 3
      1: 30
      2: 100
      3: 300
      4: 300
      5: 300
    stage_frontier_prefix_max_attempts: 3
    stage_learning_diagnostics:
      min_episodes: 40
      min_window_episodes: 10
      practical_delta: 0.05
      confidence: 0.95
      stable_rate: 0.98
      high_variance_rate_range: 0.35
    budget_refund:
      enabled: false
    breadth_process_runner:
      enabled: true
      allow_serial: true
      workers_per_gpu: 1
      max_tasks_per_child: 1
  outcome_evaluator:
    enabled: true
    n_random_episodes: 30
    n_minirl_episodes: 30
    n_challenger_episodes: 30
    competent_multiplier: 2.0
    sig_threshold: 0.05
    fallback_tolerance: 0.1
    baseline_seed: 0
  obs_selection:
    force_enable: true
    prescreen_steps: 1000
    screen_steps: 1500
    redundancy_threshold: 0.97
    min_reward_std: 0.0
    rerun_eval_eps: 3
  pipeline_controller:
    min_acceptable_iqm: 1.0
    min_goal_confidence: 0.45
    anytime_mode: false
    max_feedback_iterations: 6
  joint_search_controller:
    enabled: true
    first_light_threshold: 0.0
    meaningful_fidelity_fraction: 0.1
  core_ablation:
    schema_version: core_ablation.launch.v1
    arm: A2
    task: doorkey
    seed: 0
    max_steps_per_seed: 300000
    max_search_training_steps: 6000000
    max_seeds_per_trial: 3
    ledger_dir: ./outputs/core_ablations_20260907/doorkey/A2/control
    fixed_stack:
      algorithm: PPO
      hidden_layers:
      - 64
      - 64
      hyperparams:
        learning_rate: 0.0003
        n_steps: 2048
        batch_size: 64
        n_epochs: 10
        gamma: 0.99
        gae_lambda: 0.95
        clip_range: 0.2
        ent_coef: 0.0
        vf_coef: 0.5
        max_grad_norm: 0.5
    allowed_gpus:
    - '0'
    - '3'
    - '4'
    budget_basis: Full DoorKey 300k promotion seeds 100-104 all Final OMR 1.0
    budget_accounting: M5 plus M2/representation learner probes; failed reservations
      not recycled; held-out evaluations logged separately
    search_repeat_count: 1
    warm_start: false


==> anc/FARL/config/core_ablations/doorkey_A3.yaml <==
pipeline:
  architecture_version: V9.5
  log_level: INFO
  output_dir: outputs
  wall_clock_budget_hours: 24
  autonomous_anytime:
    enabled: false
  model_router:
    enabled: true
    config_path: config/llm_v7_budget.yaml
  anytime_scheduler:
    eta: 3
    min_population: 1
    revive_k: 0
    rungs:
    - tier: 0
      name: bounded_5000
      steps: 5000
      seeds: 1
      trials: 12
    - tier: 1
      name: bounded_100000
      steps: 100000
      seeds: 2
      trials: 12
    - tier: 2
      name: bounded_300000
      steps: 300000
      seeds: 3
      trials: 12
    unbounded_growth_factor: 1.0
    max_rung_steps: 300000
    max_trials_per_hpo: 12
    max_seeds_per_trial: 3
    core_hard_max_tier: 2
  env_synthesis:
    sanity_check_episodes: 1
    max_code_fix_attempts: 3
    single_agent_api: gymnasium
  trajectory_evidence:
    enabled: true
    routing_authority: active
    agreement_gate: no_known_regression
    active_goal_candidate_top_k: 12
    llm_review: false
    stage_frontier_experiment_max_trials: 6
    stage_prefix_consolidation_max_trials: 6
    stage_final_confirmation_max_trials: 6
    stage_frontier_branch_probe_max_trials: 2
    stage_frontier_completion_threshold: 0.5
    stage_frontier_min_completed_trials: 2
    stage_frontier_min_distinct_seeds: 2
    stage_frontier_checkpoint_completion_threshold: 0.98
    stage_frontier_checkpoint_min_eval_episodes: 300
    stage_frontier_checkpoint_min_wilson_lcb: 0.98
    stage_frontier_checkpoint_max_failures: 0
    stage_frontier_checkpoint_min_distinct_seeds: 3
    stage_frontier_checkpoint_planned_reset_failure_budget: 0.01
    budget:
      max_store_bytes: 536870912
      max_full_episodes_per_genome_phase: 16
  breadth_portfolio:
    configured_safety_cap: 1
    workers_per_gpu: 1
    min_trials_per_genome: 1
    population_mode: random_candidate_bank
    population_max_genomes: 12
    resource_probe_limits_concurrency_only: true
    require_execution_debt_receipt: false
    lcb_min_samples: 3
    screen_first_rung_max_tier: 1
    validity_only_max_tier: 0
    evidence_driven_first_rung_settlement: false
    screen_cap_min_population: 2
    deep_survivor_floor: 5
    deep_survivor_eta: 3
    breadth_deep_train_max_tier: 2
    v9_structured_lanes: false
    max_total_trials_per_hpo: 12
    initial_population_probe_tier: 0
  diagnostics:
    stage_transition_min_source_trials: 2
  mdp_perception:
    p2_feedback_mode: none
    probe_total_steps: 2000
    max_probe_iterations: 1
    sanity_check_episodes: 1
    enable_mini_rl_warmup: true
    mini_rl_warmup_steps: 20000
    sparse_density_threshold: 0.3
    sparse_success_threshold: 0.05
    action_probe_steps_per_mode: 40
  algorithm_selector:
    knn_neighbors: 5
    single_agent_candidates:
    - PPO
    - DQN
  reward_designer:
    skip: false
    v9_reward_family_discovery:
      enabled: true
      batch_target: 6
      max_rounds: 1
      novelty_patience: 2
    v9_candidate_repair_attempts: 1
    v9_legacy_reward_mode: audit_only
    max_reward_rewrite_attempts: 3
    context_memory:
      context_window_tokens: 128000
      output_reserve_tokens: 16000
      safety_reserve_tokens: 8000
      target_prompt_tokens: 12000
      chars_per_token: 3.0
      max_atoms_in_m4_prompt: 32
  hpo:
    optimizer: optuna
    sampler: TPE
    n_trials: 3
    seeds_per_trial: 1
    objective_metric: IQM
    max_timesteps_per_trial: 300000
    first_light_threshold: 0.0
    stage_evidence_episodes: 5
    stage_evidence_episodes_by_tier:
      0: 3
      1: 30
      2: 100
      3: 300
      4: 300
      5: 300
    stage_frontier_prefix_max_attempts: 3
    stage_learning_diagnostics:
      min_episodes: 40
      min_window_episodes: 10
      practical_delta: 0.05
      confidence: 0.95
      stable_rate: 0.98
      high_variance_rate_range: 0.35
    budget_refund:
      enabled: false
    breadth_process_runner:
      enabled: true
      allow_serial: true
      workers_per_gpu: 1
      max_tasks_per_child: 1
  outcome_evaluator:
    enabled: true
    n_random_episodes: 30
    n_minirl_episodes: 30
    n_challenger_episodes: 30
    competent_multiplier: 2.0
    sig_threshold: 0.05
    fallback_tolerance: 0.1
    baseline_seed: 0
  obs_selection:
    force_enable: true
    prescreen_steps: 1000
    screen_steps: 1500
    redundancy_threshold: 0.97
    min_reward_std: 0.0
    rerun_eval_eps: 3
  pipeline_controller:
    min_acceptable_iqm: 1.0
    min_goal_confidence: 0.45
    anytime_mode: false
    max_feedback_iterations: 6
  joint_search_controller:
    enabled: true
    first_light_threshold: 0.0
    meaningful_fidelity_fraction: 0.1
  core_ablation:
    schema_version: core_ablation.launch.v1
    arm: A3
    task: doorkey
    seed: 0
    max_steps_per_seed: 300000
    max_search_training_steps: 6000000
    max_seeds_per_trial: 3
    ledger_dir: ./outputs/core_ablations_20260907/doorkey/A3/control
    fixed_stack:
      algorithm: PPO
      hidden_layers:
      - 64
      - 64
      hyperparams:
        learning_rate: 0.0003
        n_steps: 2048
        batch_size: 64
        n_epochs: 10
        gamma: 0.99
        gae_lambda: 0.95
        clip_range: 0.2
        ent_coef: 0.0
        vf_coef: 0.5
        max_grad_norm: 0.5
    allowed_gpus:
    - '0'
    - '3'
    - '4'
    budget_basis: Full DoorKey 300k promotion seeds 100-104 all Final OMR 1.0
    budget_accounting: M5 plus M2/representation learner probes; failed reservations
      not recycled; held-out evaluations logged separately
    search_repeat_count: 1
    warm_start: false


==> anc/FARL/config/core_ablations/first_batch.json <==
{
  "schema_version": "core_ablation.batch.v1",
  "training_started": false,
  "output_root": "./outputs/core_ablations_20260907",
  "configurations": [
    "./config/core_ablations/doorkey_A1.yaml",
    "./config/core_ablations/doorkey_A2.yaml",
    "./config/core_ablations/doorkey_A3.yaml",
    "./config/core_ablations/ant_A1.yaml",
    "./config/core_ablations/ant_A2.yaml",
    "./config/core_ablations/ant_A3.yaml"
  ],
  "config_sha256": {
    "./config/core_ablations/doorkey_A1.yaml": "6d0e38309e9398a48c0d48ed2833b96aa843369047165b70261e8581a2c7bdc5",
    "./config/core_ablations/doorkey_A2.yaml": "56451d17901cf9517aeae5c7a42963c7e5fdf100419f338f22314442c3c60823",
    "./config/core_ablations/doorkey_A3.yaml": "f3a8ef86476a0414c82e74f95c26136e327d7f3f178b7f389864df0a1b2b9d31",
    "./config/core_ablations/ant_A1.yaml": "e8a2fe2ebb41a7506bfdb510529f4f6f53ad7b086384d18a9423fb44c3d046b1",
    "./config/core_ablations/ant_A2.yaml": "38f8e4ea1fdc6c9b004e0996a8e5e37efa91c0af371cb6e1cf8a9c8e8083d0a0",
    "./config/core_ablations/ant_A3.yaml": "62794a3cb018fc3227e9abf96d49936ec9aa90541c3bed11581f921a814a6fb9"
  },
  "first_batch": [
    {
      "task": "ant",
      "arm": "A1",
      "gpu": "3",
      "workers": 2
    },
    {
      "task": "ant",
      "arm": "A2",
      "gpu": "4",
      "workers": 2
    },
    {
      "task": "doorkey",
      "arm": "A1",
      "gpu": "0",
      "workers": 1
    },
    {
      "task": "doorkey",
      "arm": "A2",
      "gpu": "0",
      "workers": 1
    }
  ],
  "total_new_training_workers": 6,
  "deferred": [
    "doorkey/A3",
    "ant/A3"
  ]
}

==> anc/FARL/config/core_ablations/verification.json <==
{
  "prepared_at": "2026-09-07T17:29:54.870230",
  "training_started": false,
  "real_llm_calls": 0,
  "gpu_training_runs": 0,
  "pytest_passed": 78,
  "environment_reset_step": {
    "MiniGrid-DoorKey-5x5-v0": "passed",
    "Ant-v4": "passed"
  },
  "shell_syntax": "passed",
  "diff_check": "passed",
  "resource_snapshot": {
    "gpus": {
      "0": {
        "name": "NVIDIA GeForce RTX 3090",
        "total_mib": 24576,
        "used_mib": 6,
        "util_percent": 0
      },
      "1": {
        "name": "NVIDIA GeForce RTX 3090",
        "total_mib": 24576,
        "used_mib": 18572,
        "util_percent": 0
      },
      "2": {
        "name": "NVIDIA GeForce RTX 3090",
        "total_mib": 24576,
        "used_mib": 18110,
        "util_percent": 0
      },
      "3": {
        "name": "NVIDIA GeForce RTX 3090",
        "total_mib": 24576,
        "used_mib": 6,
        "util_percent": 0
      },
      "4": {
        "name": "NVIDIA GeForce RTX 3090",
        "total_mib": 24576,
        "used_mib": 6,
        "util_percent": 0
      }
    },
    "host_available_gib": 231.2,
    "logical_cpus": 96
  },
  "source_sha256": {
    "autorl/core_ablation.py": "f14e182325e0c82ca9258742c5b0e9c4a46c79d1d68998fdfb7ad20dec302ee0",
    "autorl/pipeline.py": "da0eb382a9f154b56ee549c589e527bd1a447c47a4d11bac17ab337fc307e93e",
    "autorl/modules/hpo.py": "19de3a234e16458b558ae4f819ecff20fad2139610b616c5635db24f9e015269",
    "autorl/breadth_portfolio.py": "61dbbcbe46ef4023b4fc24cd8ca5471a9c8627cd357c643ce86bf8a7258f0dd6",
    "autorl/context_memory.py": "0306ea730aa6c0ac0673b9b9a64755fa008862f20dca18c5d07a6059378ce02c",
    "autorl/modules/algorithm_selector.py": "8524117913aa5f7b8241040f578b712fe9e9c8d44cc1ddd6f803531ede6fb349",
    "autorl/modules/diagnostics.py": "42744a1a73a5110dc6d5286399648af8e9a23db5e1c3ea676f57512a7e46c419",
    "autorl/modules/mdp_perception.py": "6ca3258a5bd97d4d5fa65bf3bcc4b9b27c74d4bda5d0e9df0e0124e674f4998f",
    "autorl/exploration_profiles.py": "8997864aa32b9fd381212b7aa42e921c7be8a0fd423e0af586c89ed6c88d21ff",
    "autorl/joint_search_controller.py": "8fa11ed551d673318dfe63dc93c733b9ed900f29d836c8490fa2760e91a30b89",
    "autorl/diagnostic_arbitrator.py": "e0b0d999a293bc4fa8c39c5650060af75a9a9c66669df788f243e6955ac394a8",
    "autorl/hypothesis_bank.py": "4058adb29ff362469dac1afb02991dccfb6548e761c212a51a13a9c72418227d",
    "autorl/hypothesis_memory.py": "e11dd3557a8ef93279b77abdf3c677011eb53302fafef954de4ec5c41f3a14a4",
    "autorl/v2_runtime.py": "8134e5f076adcf27309c9dd46058726e3d5cfbe2dc156b2f3c11b2017ac8ce7c",
    "autorl/v92_stage_loop.py": "8850e19ea007d6b936cba2dbdd1b48611f4c6ea5c53ddcc0337c3f1240d96142",
    "autorl/representation_objective.py": "471dc4af925b2388f46038aa8d78566667ac2c7edbfb5331a7330a3671286b70",
    "autorl/trajectory_evidence/hypothesis_ledger.py": "5487fea8d8d5dcae243113e0f0b61758a993f389d08acb66409809267fd5870e",
    "autorl/llm/client.py": "879e425e93c79ab220f2a91269869c7cc4cd140c274a783c4c3a1837947869bf",
    "evaluation/experiments/core_ablation_launch.py": "ca54239b228be3f26f8a9612536c1145b7558b5efe5e936f522c9281fea6853b",
    "evaluation/experiments/exp_p2_mujoco_rawsim_full_auto.py": "dba298b8f4369c39a0cd730d78fc6ce978fcb6f01eff2b056a53c9e0872ab587"
  },
  "pending": "user confirmation for first batch; real proposal/training/Final OMR integration validation after launch"
}

==> anc/FARL/config/core_full_controls/protocol_20260910.yaml <==
schema_version: core_full_control.defaults.v1
search_steps:
  doorkey: 30000000
  ant: 60000000
search_hours: 48
drain_hours: 24
queue_hours: 72
workers_per_task: 1
final_validation_seeds:
- 200
- 201
- 202
allowed_gpus:
- '0'
- '3'
- '4'
full_replacement_native_gpus:
- '0'
- '3'
full_gpu_slot: 2


==> anc/FARL/config/known_envs.yaml <==
environments:
  mujoco_ant:
    keywords:
    - ant
    - mujoco ant
    - ant-v4
    - four-legged
    - quadruped mujoco
    library: gymnasium
    make_call: gymnasium.make('Ant-v4')
    agent_type: single
    action_type: continuous
  mujoco_humanoid:
    keywords:
    - humanoid
    - mujoco humanoid
    - humanoid-v4
    - biped mujoco
    library: gymnasium
    make_call: gymnasium.make('Humanoid-v4')
    agent_type: single
    action_type: continuous
  mujoco_halfcheetah:
    keywords:
    - half cheetah
    - halfcheetah
    - halfcheetah-v4
    - cheetah
    library: gymnasium
    make_call: gymnasium.make('HalfCheetah-v4')
    agent_type: single
    action_type: continuous
  mujoco_hopper:
    keywords:
    - hopper
    - mujoco hopper
    - hopper-v4
    library: gymnasium
    make_call: gymnasium.make('Hopper-v4')
    agent_type: single
    action_type: continuous
  mujoco_walker:
    keywords:
    - walker
    - walker2d
    - walker2d-v4
    library: gymnasium
    make_call: gymnasium.make('Walker2d-v4')
    agent_type: single
    action_type: continuous
  cartpole:
    keywords:
    - cartpole
    - cart pole
    - pole balancing
    - inverted pendulum
    library: gymnasium
    make_call: gymnasium.make('CartPole-v1')
    agent_type: single
    action_type: discrete
  mountaincar_continuous:
    keywords:
    - mountain car continuous
    - mountaincarcontinuous
    - continuous mountain
    library: gymnasium
    make_call: gymnasium.make('MountainCarContinuous-v0')
    agent_type: single
    action_type: continuous
  pendulum:
    keywords:
    - pendulum
    - pendulum-v1
    - swing up pendulum
    library: gymnasium
    make_call: gymnasium.make('Pendulum-v1')
    agent_type: single
    action_type: continuous
  metaworld_reach:
    keywords:
    - metaworld reach
    - meta-world reach
    - reach-v3
    - sawyer reach
    - robot arm reach target
    library: metaworld
    make_call: 'import metaworld

      env_key = ''reach-v3-goal-observable''

      env_cls = metaworld.ALL_V3_ENVIRONMENTS_GOAL_OBSERVABLE[env_key]

      env = env_cls()

      '
    agent_type: single
    action_type: continuous
  metaworld_push:
    keywords:
    - metaworld push
    - meta-world push
    - push-v3
    - sawyer push puck
    library: metaworld
    make_call: 'import metaworld

      env_key = ''push-v3-goal-observable''

      env_cls = metaworld.ALL_V3_ENVIRONMENTS_GOAL_OBSERVABLE[env_key]

      env = env_cls()

      '
    agent_type: single
    action_type: continuous
  metaworld_door_open:
    keywords:
    - metaworld door open
    - door-open-v3
    - open door
    - sawyer door handle
    library: metaworld
    make_call: 'import metaworld

      env_key = ''door-open-v3-goal-observable''

      env_cls = metaworld.ALL_V3_ENVIRONMENTS_GOAL_OBSERVABLE[env_key]

      env = env_cls()

      '
    agent_type: single
    action_type: continuous
  metaworld_drawer_open:
    keywords:
    - metaworld drawer
    - drawer-open-v3
    - open drawer
    - pull drawer handle
    library: metaworld
    make_call: 'import metaworld

      env_key = ''drawer-open-v3-goal-observable''

      env_cls = metaworld.ALL_V3_ENVIRONMENTS_GOAL_OBSERVABLE[env_key]

      env = env_cls()

      '
    agent_type: single
    action_type: continuous
  metaworld_button_press:
    keywords:
    - metaworld button
    - button-press-topdown-v3
    - press button
    library: metaworld
    make_call: 'import metaworld

      env_key = ''button-press-topdown-v3-goal-observable''

      env_cls = metaworld.ALL_V3_ENVIRONMENTS_GOAL_OBSERVABLE[env_key]

      env = env_cls()

      '
    agent_type: single
    action_type: continuous
  metaworld_window_open:
    keywords:
    - metaworld window
    - window-open-v3
    - open window
    - slide window
    library: metaworld
    make_call: 'import metaworld

      env_key = ''window-open-v3-goal-observable''

      env_cls = metaworld.ALL_V3_ENVIRONMENTS_GOAL_OBSERVABLE[env_key]

      env = env_cls()

      '
    agent_type: single
    action_type: continuous
  metaworld_pick_place:
    keywords:
    - metaworld pick place
    - pick-place-v3
    - pick and place
    - sawyer pick object
    library: metaworld
    make_call: 'import metaworld

      env_key = ''pick-place-v3-goal-observable''

      env_cls = metaworld.ALL_V3_ENVIRONMENTS_GOAL_OBSERVABLE[env_key]

      env = env_cls()

      '
    agent_type: single
    action_type: continuous
  smac_2m_vs_1z:
    keywords:
    - smac
    - starcraft
    - 2m_vs_1z
    - 2 marines
    - starcraft multiagent
    library: smac
    make_call: 'from smac.env import StarCraft2Env

      env = StarCraft2Env(map_name=''2m_vs_1z'')

      '
    agent_type: multi
    action_type: discrete
    cooperation_type: cooperative
  smac_3m:
    keywords:
    - smac 3m
    - starcraft 3 marines
    - 3m map
    library: smac
    make_call: 'from smac.env import StarCraft2Env

      env = StarCraft2Env(map_name=''3m'')

      '
    agent_type: multi
    action_type: discrete
    cooperation_type: cooperative
  cityflow:
    keywords:
    - cityflow
    - city flow
    - traffic signal
    - traffic light control
    - intersection
    library: cityflow
    make_call: 'import cityflow

      eng = cityflow.Engine(config_file=''cityflow_config.json'', thread_num=4)

      '
    agent_type: multi
    action_type: discrete
    cooperation_type: cooperative


==> anc/FARL/config/llm.yaml <==
provider: openai
model: gpt-5.4
api_key: ''
api_key_env: OPENAI_API_KEY
base_url: https://api.openai.com/v1
temperature: 0.7
max_tokens: 4096
timeout: 120
context_window_tokens: 128000
prompt_safety_reserve_tokens: 8000
prompt_chars_per_token: 3.0
max_retries: 5
retry_delay: 2


==> anc/FARL/config/llm_v7_budget.yaml <==
model_router:
  enabled: true
  mode: budget
  default_role: routine_reasoning
  critical_role: critical_arbitration
  manual_flagship_enabled: false
  roles:
    bulk:
      provider: openai
      model: gpt-5.4
      temperature: 0.2
      max_tokens: 4096
    routine_reasoning:
      provider: openai
      model: gpt-5.4
      temperature: 0.3
      max_tokens: 8192
    critical_arbitration:
      provider: openai
      model: gpt-5.4
      temperature: 0.2
      max_tokens: 8192
    manual_flagship_audit:
      provider: openai
      model: gpt-5.4
      temperature: 0.1
      max_tokens: 12000
      manual_approval_required: true
  purpose_to_role:
    context_memory: bulk
    memory: bulk
    artifact_summary: bulk
    m1.raw_sim: critical_arbitration
    raw_sim: critical_arbitration
    env_classifier: critical_arbitration
    topology: critical_arbitration
    m2.representation_proposer: critical_arbitration
    m2.bottleneck: critical_arbitration
    m2.goal: critical_arbitration
    m2: critical_arbitration
    m3: routine_reasoning
    m4.reward_dsl: critical_arbitration
    m4.reward_design: critical_arbitration
    m4.weight_tuning: critical_arbitration
    m4: critical_arbitration
    reward: critical_arbitration
    obs.semantic: critical_arbitration
    obs.gcos: critical_arbitration
    obs.addback: critical_arbitration
    obs: critical_arbitration
    hpo.search_space: critical_arbitration
    coverage_targets: critical_arbitration
    coding: routine_reasoning
    code_generation: routine_reasoning
    diagnostic: critical_arbitration
    arbitration: critical_arbitration
    next_best_test: critical_arbitration
    task_theory: critical_arbitration
    stage_omr: critical_arbitration
    frontier: critical_arbitration
    omr.classify: critical_arbitration
    paper_audit: manual_flagship_audit


==> anc/FARL/config/meta_kb.json <==
[
  {
    "env_id": "cartpole",
    "algo_name": "PPO",
    "best_hyperparams": {
      "learning_rate": 0.0008706020878304854,
      "gamma": 0.9907896893992206,
      "clip_range": 0.14246782213565523,
      "n_steps": 512,
      "ent_coef": 0.003752055855124282,
      "gae_lambda": 0.9388750516777904,
      "n_epochs": 10
    },
    "best_iqm": 198.21480057835578,
    "fingerprint_vector": [
      4.0,
      2.0,
      0.0,
      1.0,
      0.0,
      1.0,
      21.507246376811594,
      10.259846014616706,
      0.0,
      1.0,
      0.0,
      0.0
    ]
  },
  {
    "env_id": "mujoco_halfcheetah",
    "algo_name": "SAC",
    "best_hyperparams": {
      "learning_rate": 5.6115164153345e-05,
      "gamma": 0.9965850010140859,
      "tau": 0.007587945476302646,
      "batch_size": 128,
      "buffer_size": 1000000,
      "ent_coef": 0.2
    },
    "best_iqm": 1857.3459605627693,
    "fingerprint_vector": [
      17.0,
      6.0,
      1.0,
      1.0,
      -0.14608020609071737,
      0.358,
      1000.0,
      0.0,
      1.0,
      1.0,
      0.0,
      0.0
    ]
  }
]

==> anc/FARL/config/pipeline.yaml <==
pipeline:
  log_level: INFO
  output_dir: outputs
  wall_clock_budget_hours: 0
  autonomous_anytime:
    enabled: true
  model_router:
    enabled: true
    config_path: config/llm_v7_budget.yaml
  anytime_scheduler:
    eta: 3
    min_population: 2
    revive_k: 2
    rungs:
    - tier: 0
      name: probe
      steps: 5000
      seeds: 1
      trials: 3
    - tier: 1
      name: short
      steps: 50000
      seeds: 2
      trials: 6
    - tier: 2
      name: medium
      steps: 300000
      seeds: 3
      trials: 9
    - tier: 3
      name: long
      steps: 1000000
      seeds: 5
      trials: 12
    - tier: 4
      name: deep
      steps: 3000000
      seeds: 5
      trials: 18
    - tier: 5
      name: frontier
      steps: 10000000
      seeds: 7
      trials: 27
    unbounded_growth_factor: 2.0
    max_rung_steps: null
    max_trials_per_hpo: null
    max_seeds_per_trial: null
  env_synthesis:
    sanity_check_episodes: 5
    max_code_fix_attempts: 3
    single_agent_api: gymnasium
    multi_agent_api: pettingzoo
  mdp_perception:
    probe_algorithm: PPO
    probe_total_steps: 10000
    max_probe_iterations: 3
    marl_probing:
      marginal_contribution_episodes: 50
      coupling_estimation_method: ablation
  algorithm_selector:
    meta_kb_path: data/meta_kb.json
    knn_neighbors: 5
    fingerprint_normalize: true
    single_agent_candidates:
    - PPO
    - SAC
    - TD3
    multi_agent_candidates:
    - MAPPO
    - QMIX
    - VDN
    - MADDPG
  reward_designer:
    weight_update_interval_steps: 1000
    reward_normalization: running_mean_std
    hack_detection:
      action_entropy_threshold: 0.1
      coverage_decay_ratio: 0.1
      reward_task_divergence_ratio: 1.5
    max_reward_rewrite_attempts: 3
  hpo:
    optimizer: optuna
    sampler: TPE
    n_trials: 3
    seeds_per_trial: 2
    objective_metric: IQM
    max_timesteps_per_trial: null
    budget_refund:
      enabled: true
      max_refund_ratio: 4.0
    early_stop:
      patience: 3
      min_improvement: 0.01
  outcome_evaluator:
    enabled: true
    n_random_episodes: 50
    n_minirl_episodes: 50
    n_challenger_episodes: 50
    competent_multiplier: 2.0
    sig_threshold: 0.05
    fallback_tolerance: 0.1
    baseline_seed: 0
  pipeline_controller:
    anytime_mode: true
    max_feedback_iterations: 50
    min_acceptable_iqm: null
    min_goal_confidence: 0.5
  evaluation:
    n_seeds: 10
    metric: IQM
    confidence_level: 0.95
    significance_test: mann_whitney_u
    significance_threshold: 0.05


==> anc/FARL/config/pipeline_a1.yaml <==
pipeline:
  log_level: INFO
  output_dir: outputs
  wall_clock_budget_hours: 0
  env_synthesis:
    sanity_check_episodes: 3
    max_code_fix_attempts: 3
    single_agent_api: gymnasium
    multi_agent_api: pettingzoo
  mdp_perception:
    probe_total_steps: 2000
    max_probe_iterations: 1
    sanity_check_episodes: 2
  algorithm_selector:
    knn_neighbors: 5
    single_agent_candidates:
    - PPO
    - SAC
    - TD3
    multi_agent_candidates:
    - MAPPO
    - QMIX
  reward_designer:
    skip: true
    weight_update_interval_steps: 1000
    reward_normalization: running_mean_std
    max_reward_rewrite_attempts: 3
  hpo:
    optimizer: optuna
    sampler: TPE
    n_trials: 2
    seeds_per_trial: 1
    objective_metric: IQM
    max_timesteps_per_trial: null
    budget_refund:
      enabled: true
      max_refund_ratio: 4.0
  outcome_evaluator:
    enabled: true
    n_random_episodes: 50
    n_minirl_episodes: 50
    n_challenger_episodes: 50
    competent_multiplier: 2.0
    sig_threshold: 0.05
    fallback_tolerance: 0.1
    baseline_seed: 0
  pipeline_controller:
    min_acceptable_iqm: null
    min_goal_confidence: 0.5
    max_feedback_iterations: 0


==> anc/FARL/config/pipeline_a2.yaml <==
pipeline:
  log_level: INFO
  output_dir: outputs
  wall_clock_budget_hours: 0
  env_synthesis:
    sanity_check_episodes: 3
    max_code_fix_attempts: 3
    single_agent_api: gymnasium
    multi_agent_api: pettingzoo
  mdp_perception:
    probe_total_steps: 2000
    max_probe_iterations: 1
    sanity_check_episodes: 2
  algorithm_selector:
    knn_neighbors: 5
    single_agent_candidates:
    - PPO
    - SAC
    - TD3
    multi_agent_candidates:
    - MAPPO
    - QMIX
  reward_designer:
    skip: false
    weight_update_interval_steps: 1000
    reward_normalization: running_mean_std
    max_reward_rewrite_attempts: 3
  hpo:
    optimizer: optuna
    sampler: TPE
    n_trials: 2
    seeds_per_trial: 1
    objective_metric: IQM
    max_timesteps_per_trial: null
    budget_refund:
      enabled: true
      max_refund_ratio: 4.0
  outcome_evaluator:
    enabled: true
    n_random_episodes: 50
    n_minirl_episodes: 50
    n_challenger_episodes: 50
    competent_multiplier: 2.0
    sig_threshold: 0.05
    fallback_tolerance: 0.1
    baseline_seed: 0
  pipeline_controller:
    min_acceptable_iqm: null
    min_goal_confidence: 0.5
    max_feedback_iterations: 0


==> anc/FARL/config/pipeline_a3.yaml <==
pipeline:
  log_level: INFO
  output_dir: outputs
  wall_clock_budget_hours: 0
  autonomous_anytime:
    enabled: true
  anytime_scheduler:
    eta: 3
    min_population: 2
    revive_k: 2
    rungs:
    - tier: 0
      name: probe
      steps: 5000
      seeds: 1
      trials: 3
    - tier: 1
      name: short
      steps: 50000
      seeds: 2
      trials: 6
    - tier: 2
      name: medium
      steps: 300000
      seeds: 3
      trials: 9
    - tier: 3
      name: long
      steps: 1000000
      seeds: 5
      trials: 12
    - tier: 4
      name: deep
      steps: 3000000
      seeds: 5
      trials: 18
    - tier: 5
      name: frontier
      steps: 10000000
      seeds: 7
      trials: 27
    unbounded_growth_factor: 2.0
    max_rung_steps: null
    max_trials_per_hpo: null
    max_seeds_per_trial: null
  env_synthesis:
    sanity_check_episodes: 3
    max_code_fix_attempts: 3
    single_agent_api: gymnasium
    multi_agent_api: pettingzoo
  trajectory_evidence:
    enabled: true
    llm_review: false
    budget:
      max_store_bytes: 1073741824
      max_full_episodes_per_genome_phase: 16
  breadth_portfolio:
    configured_safety_cap: 5
    min_trials_per_genome: 1
    include_obs_reward_pairs: true
    lcb_min_samples: 3
    screen_first_rung_max_tier: 1
    screen_cap_min_population: 6
    breadth_deep_train_max_tier: 3
  diagnostics:
    stage_transition_min_source_trials: 2
  mdp_perception:
    p2_feedback_mode: scalar
    probe_total_steps: 5000
    max_probe_iterations: 1
    sanity_check_episodes: 2
    enable_mini_rl_warmup: true
    mini_rl_warmup_steps: 50000
    sparse_density_threshold: 0.3
    sparse_success_threshold: 0.05
    action_probe_steps_per_mode: 60
  algorithm_selector:
    knn_neighbors: 5
    single_agent_candidates:
    - PPO
    - SAC
    - TD3
    multi_agent_candidates:
    - MAPPO
    - QMIX
  reward_designer:
    skip: false
    weight_update_interval_steps: 1000
    reward_normalization: running_mean_std
    max_reward_rewrite_attempts: 3
    context_memory:
      context_window_tokens: 128000
      output_reserve_tokens: 16000
      safety_reserve_tokens: 8000
      target_prompt_tokens: 12000
      chars_per_token: 3.0
      max_atoms_in_m4_prompt: 28
  hpo:
    optimizer: optuna
    sampler: TPE
    watchdog:
      heartbeat_interval_seconds: 60
      max_seed_seconds: 0
    n_trials: 4
    seeds_per_trial: 1
    objective_metric: IQM
    max_timesteps_per_trial: null
    budget_refund:
      enabled: true
      max_refund_ratio: 4.0
  outcome_evaluator:
    enabled: true
    n_random_episodes: 50
    n_minirl_episodes: 50
    n_challenger_episodes: 50
    competent_multiplier: 2.0
    sig_threshold: 0.05
    fallback_tolerance: 0.1
    baseline_seed: 0
  pipeline_controller:
    min_acceptable_iqm: null
    min_goal_confidence: 0.5
    anytime_mode: true
    max_feedback_iterations: 50


==> anc/FARL/config/pipeline_a3_smoke.yaml <==
pipeline:
  log_level: INFO
  output_dir: outputs
  wall_clock_budget_hours: 0.5
  env_synthesis:
    sanity_check_episodes: 2
    max_code_fix_attempts: 3
    single_agent_api: gymnasium
    multi_agent_api: pettingzoo
  mdp_perception:
    probe_total_steps: 1000
    max_probe_iterations: 1
    sanity_check_episodes: 2
  algorithm_selector:
    knn_neighbors: 5
    single_agent_candidates:
    - PPO
    - SAC
    - TD3
    multi_agent_candidates:
    - MAPPO
    - QMIX
  reward_designer:
    skip: false
    weight_update_interval_steps: 1000
    reward_normalization: running_mean_std
    max_reward_rewrite_attempts: 3
  hpo:
    optimizer: optuna
    sampler: TPE
    n_trials: 2
    seeds_per_trial: 1
    objective_metric: IQM
    max_timesteps_per_trial: 20000
    budget_refund:
      enabled: true
      max_refund_ratio: 4.0
  outcome_evaluator:
    enabled: true
    n_random_episodes: 3
    n_minirl_episodes: 3
    n_challenger_episodes: 3
    competent_multiplier: 2.0
    sig_threshold: 0.05
    fallback_tolerance: 0.1
    baseline_seed: 0
  pipeline_controller:
    min_acceptable_iqm: null
    min_goal_confidence: 0.5
    max_feedback_iterations: 2


==> anc/FARL/config/pipeline_a3_v5shadow.yaml <==
pipeline:
  log_level: INFO
  output_dir: outputs
  wall_clock_budget_hours: 0
  autonomous_anytime:
    enabled: true
  anytime_scheduler:
    eta: 3
    min_population: 2
    revive_k: 2
    rungs:
    - tier: 0
      name: probe
      steps: 5000
      seeds: 1
      trials: 3
    - tier: 1
      name: short
      steps: 50000
      seeds: 2
      trials: 6
    - tier: 2
      name: medium
      steps: 300000
      seeds: 3
      trials: 9
    - tier: 3
      name: long
      steps: 1000000
      seeds: 5
      trials: 12
    - tier: 4
      name: deep
      steps: 3000000
      seeds: 5
      trials: 18
    - tier: 5
      name: frontier
      steps: 10000000
      seeds: 7
      trials: 27
    unbounded_growth_factor: 2.0
    max_rung_steps: null
    max_trials_per_hpo: null
    max_seeds_per_trial: null
  env_synthesis:
    sanity_check_episodes: 3
    max_code_fix_attempts: 3
    single_agent_api: gymnasium
    multi_agent_api: pettingzoo
  trajectory_evidence:
    enabled: true
    llm_review: true
    budget:
      max_store_bytes: 1073741824
      max_full_episodes_per_genome_phase: 16
  breadth_portfolio:
    configured_safety_cap: 2
    min_trials_per_genome: 1
    include_obs_reward_pairs: true
    lcb_min_samples: 3
  diagnostics:
    stage_transition_min_source_trials: 2
  mdp_perception:
    p2_feedback_mode: scalar
    probe_total_steps: 5000
    max_probe_iterations: 1
    sanity_check_episodes: 2
    enable_mini_rl_warmup: true
    mini_rl_warmup_steps: 50000
    sparse_density_threshold: 0.3
    sparse_success_threshold: 0.05
    action_probe_steps_per_mode: 60
  algorithm_selector:
    knn_neighbors: 5
    single_agent_candidates:
    - PPO
    - SAC
    - TD3
    multi_agent_candidates:
    - MAPPO
    - QMIX
  reward_designer:
    skip: false
    weight_update_interval_steps: 1000
    reward_normalization: running_mean_std
    max_reward_rewrite_attempts: 3
    context_memory:
      context_window_tokens: 128000
      output_reserve_tokens: 16000
      safety_reserve_tokens: 8000
      target_prompt_tokens: 12000
      chars_per_token: 3.0
      max_atoms_in_m4_prompt: 28
  hpo:
    optimizer: optuna
    sampler: TPE
    n_trials: 4
    seeds_per_trial: 1
    objective_metric: IQM
    max_timesteps_per_trial: null
    budget_refund:
      enabled: true
      max_refund_ratio: 4.0
  outcome_evaluator:
    enabled: true
    n_random_episodes: 50
    n_minirl_episodes: 50
    n_challenger_episodes: 50
    competent_multiplier: 2.0
    sig_threshold: 0.05
    fallback_tolerance: 0.1
    baseline_seed: 0
  pipeline_controller:
    min_acceptable_iqm: null
    min_goal_confidence: 0.5
    anytime_mode: true
    max_feedback_iterations: 50


==> anc/FARL/config/pipeline_ant_p3_v9_4.yaml <==
pipeline:
  architecture_version: V9.4
  strict_contracts: true
  log_level: INFO
  output_dir: outputs
  wall_clock_budget_hours: 0
  autonomous_anytime:
    enabled: true
  model_router:
    enabled: true
    config_path: config/llm_v7_budget.yaml
  anytime_scheduler:
    eta: 3
    min_population: 2
    revive_k: 2
    rungs:
    - tier: 0
      name: validity_probe
      steps: 5000
      seeds: 1
      trials: 3
    - tier: 1
      name: wide
      steps: 100000
      seeds: 2
      trials: 6
    - tier: 2
      name: medium
      steps: 500000
      seeds: 3
      trials: 9
    - tier: 3
      name: long
      steps: 1000000
      seeds: 5
      trials: 12
    - tier: 4
      name: deep
      steps: 3000000
      seeds: 5
      trials: 18
    - tier: 5
      name: frontier
      steps: 10000000
      seeds: 7
      trials: 27
    unbounded_growth_factor: 2.0
    max_rung_steps: null
    max_trials_per_hpo: null
    max_seeds_per_trial: null
  env_synthesis:
    sanity_check_episodes: 2
    max_code_fix_attempts: 3
    single_agent_api: gymnasium
  trajectory_evidence:
    enabled: true
    routing_authority: active
    agreement_gate: no_known_regression
    active_goal_candidate_top_k: 12
    llm_review: false
    budget:
      max_store_bytes: 1073741824
      max_full_episodes_per_genome_phase: 16
  breadth_portfolio:
    configured_safety_cap: 4
    workers_per_gpu: 2
    min_trials_per_genome: 1
    population_mode: balanced_pairwise_type_cover
    population_max_genomes: 840
    resource_probe_limits_concurrency_only: true
    require_execution_debt_receipt: true
    lcb_min_samples: 3
    initial_population_probe_tier: 0
    screen_first_rung_max_tier: 1
    screen_cap_min_population: 2
    breadth_deep_train_max_tier: 5
    v9_structured_lanes: true
    p3_native_ceiling_min_tier: 4
    p3_native_ceiling_frontload_trials: 1
    native_deep_control_after_wide_tier: 1
  diagnostics:
    stage_transition_min_source_trials: 2
  mdp_perception:
    p2_feedback_mode: scalar
    probe_total_steps: 5000
    max_probe_iterations: 1
    sanity_check_episodes: 2
    enable_mini_rl_warmup: true
    mini_rl_warmup_steps: 50000
    sparse_density_threshold: 0.3
    sparse_success_threshold: 0.05
    action_probe_steps_per_mode: 60
  algorithm_selector:
    knn_neighbors: 5
    single_agent_candidates:
    - PPO
    - SAC
    - TD3
  reward_designer:
    skip: false
    v9_reward_family_discovery:
      enabled: true
      batch_target: 8
      max_rounds: 3
      novelty_patience: 2
    v9_candidate_repair_attempts: 1
    max_reward_rewrite_attempts: 3
    reward_normalization: running_mean_std
    context_memory:
      context_window_tokens: 128000
      output_reserve_tokens: 16000
      safety_reserve_tokens: 8000
      target_prompt_tokens: 20000
      chars_per_token: 3.0
      max_atoms_in_m4_prompt: 32
      max_memory_packet_tokens: 6000
  hpo:
    optimizer: optuna
    sampler: TPE
    watchdog:
      heartbeat_interval_seconds: 60
      max_seed_seconds: 0
    n_trials: 3
    seeds_per_trial: 1
    objective_metric: IQM
    max_timesteps_per_trial: null
    breadth_process_runner:
      enabled: true
      allow_serial: true
      max_tasks_per_child: 1
    objective_eval_episodes: 3
    coverage_eval_episodes: 1
    stage_evidence_episodes: 1
    report_only_eval_episodes: 1
    budget_refund:
      enabled: true
      max_refund_ratio: 4.0
  outcome_evaluator:
    enabled: true
    n_random_episodes: 20
    n_minirl_episodes: 20
    n_challenger_episodes: 20
    competent_multiplier: 2.0
    sig_threshold: 0.05
    fallback_tolerance: 0.1
    baseline_seed: 0
  obs_selection:
    force_enable: true
    prescreen_steps: 500
    screen_steps: 1000
    redundancy_threshold: 0.97
    min_reward_std: 0.0
    rerun_eval_eps: 3
  pipeline_controller:
    min_acceptable_iqm: null
    min_goal_confidence: 0.45
    anytime_mode: true
    max_feedback_iterations: 50


==> anc/FARL/config/pipeline_games_p2.yaml <==
pipeline:
  architecture_version: V9.4
  log_level: INFO
  output_dir: outputs
  wall_clock_budget_hours: 0
  autonomous_anytime:
    enabled: true
  model_router:
    enabled: true
    config_path: config/llm_v7_budget.yaml
  anytime_scheduler:
    eta: 3
    min_population: 2
    revive_k: 2
    rungs:
    - tier: 0
      name: validity_probe
      steps: 5000
      seeds: 1
      trials: 3
    - tier: 1
      name: wide
      steps: 100000
      seeds: 2
      trials: 6
    - tier: 2
      name: medium
      steps: 500000
      seeds: 3
      trials: 9
    - tier: 3
      name: long
      steps: 1000000
      seeds: 5
      trials: 12
    - tier: 4
      name: deep
      steps: 3000000
      seeds: 5
      trials: 18
    - tier: 5
      name: frontier
      steps: 10000000
      seeds: 7
      trials: 27
    unbounded_growth_factor: 2.0
    max_rung_steps: null
    max_trials_per_hpo: null
    max_seeds_per_trial: null
  env_synthesis:
    sanity_check_episodes: 1
    max_code_fix_attempts: 3
    single_agent_api: gymnasium
  trajectory_evidence:
    enabled: true
    routing_authority: active
    agreement_gate: no_known_regression
    active_goal_candidate_top_k: 12
    llm_review: false
    stage_frontier_experiment_max_trials: 6
    stage_prefix_consolidation_max_trials: 6
    stage_final_confirmation_max_trials: 6
    stage_frontier_branch_probe_max_trials: 2
    stage_frontier_completion_threshold: 0.5
    stage_frontier_min_completed_trials: 2
    stage_frontier_min_distinct_seeds: 2
    stage_frontier_checkpoint_completion_threshold: 0.98
    stage_frontier_checkpoint_min_eval_episodes: 300
    stage_frontier_checkpoint_min_wilson_lcb: 0.98
    stage_frontier_checkpoint_max_failures: 0
    stage_frontier_checkpoint_min_distinct_seeds: 3
    stage_frontier_checkpoint_planned_reset_failure_budget: 0.01
    budget:
      max_store_bytes: 536870912
      max_full_episodes_per_genome_phase: 16
  breadth_portfolio:
    configured_safety_cap: 4
    workers_per_gpu: 2
    min_trials_per_genome: 1
    population_mode: balanced_pairwise_type_cover
    population_max_genomes: 840
    resource_probe_limits_concurrency_only: true
    require_execution_debt_receipt: true
    lcb_min_samples: 3
    screen_first_rung_max_tier: 1
    validity_only_max_tier: 0
    evidence_driven_first_rung_settlement: false
    screen_cap_min_population: 2
    deep_survivor_floor: 5
    deep_survivor_eta: 3
    breadth_deep_train_max_tier: 4
    v9_structured_lanes: true
  diagnostics:
    stage_transition_min_source_trials: 2
  mdp_perception:
    p2_feedback_mode: scalar
    probe_total_steps: 2000
    max_probe_iterations: 1
    sanity_check_episodes: 1
    enable_mini_rl_warmup: true
    mini_rl_warmup_steps: 20000
    sparse_density_threshold: 0.3
    sparse_success_threshold: 0.05
    action_probe_steps_per_mode: 40
  algorithm_selector:
    knn_neighbors: 5
    single_agent_candidates:
    - PPO
    - DQN
  reward_designer:
    skip: false
    v9_reward_family_discovery:
      enabled: true
      batch_target: 6
      max_rounds: 1
      novelty_patience: 2
    v9_candidate_repair_attempts: 1
    v9_legacy_reward_mode: audit_only
    max_reward_rewrite_attempts: 3
    context_memory:
      context_window_tokens: 128000
      output_reserve_tokens: 16000
      safety_reserve_tokens: 8000
      target_prompt_tokens: 12000
      chars_per_token: 3.0
      max_atoms_in_m4_prompt: 32
  hpo:
    optimizer: optuna
    sampler: TPE
    n_trials: 3
    seeds_per_trial: 1
    objective_metric: IQM
    max_timesteps_per_trial: null
    first_light_threshold: 0.0
    stage_evidence_episodes: 5
    stage_evidence_episodes_by_tier:
      0: 3
      1: 30
      2: 100
      3: 300
      4: 300
      5: 300
    stage_frontier_prefix_max_attempts: 3
    stage_learning_diagnostics:
      min_episodes: 40
      min_window_episodes: 10
      practical_delta: 0.05
      confidence: 0.95
      stable_rate: 0.98
      high_variance_rate_range: 0.35
    budget_refund:
      enabled: true
      max_refund_ratio: 4.0
  outcome_evaluator:
    enabled: true
    n_random_episodes: 30
    n_minirl_episodes: 30
    n_challenger_episodes: 30
    competent_multiplier: 2.0
    sig_threshold: 0.05
    fallback_tolerance: 0.1
    baseline_seed: 0
  obs_selection:
    force_enable: true
    prescreen_steps: 1000
    screen_steps: 1500
    redundancy_threshold: 0.97
    min_reward_std: 0.0
    rerun_eval_eps: 3
  pipeline_controller:
    min_acceptable_iqm: null
    min_goal_confidence: 0.45
    anytime_mode: true
    max_feedback_iterations: 40
  joint_search_controller:
    enabled: true
    first_light_threshold: 0.0
    meaningful_fidelity_fraction: 0.1


==> anc/FARL/config/pipeline_games_p3.yaml <==
pipeline:
  log_level: INFO
  output_dir: outputs
  wall_clock_budget_hours: 0
  autonomous_anytime:
    enabled: true
  model_router:
    enabled: true
    config_path: config/llm_v7_budget.yaml
  anytime_scheduler:
    eta: 3
    min_population: 2
    revive_k: 2
    rungs:
    - tier: 0
      name: probe
      steps: 2000
      seeds: 1
      trials: 3
    - tier: 1
      name: short
      steps: 20000
      seeds: 2
      trials: 6
    - tier: 2
      name: medium
      steps: 100000
      seeds: 3
      trials: 9
    - tier: 3
      name: long
      steps: 300000
      seeds: 5
      trials: 12
    - tier: 4
      name: deep
      steps: 1000000
      seeds: 5
      trials: 18
    unbounded_growth_factor: 2.0
    max_rung_steps: null
    max_trials_per_hpo: null
    max_seeds_per_trial: null
  env_synthesis:
    sanity_check_episodes: 1
    max_code_fix_attempts: 3
    single_agent_api: gymnasium
  trajectory_evidence:
    enabled: true
    routing_authority: active
    agreement_gate: no_known_regression
    active_goal_candidate_top_k: 12
    llm_review: false
    budget:
      max_store_bytes: 536870912
      max_full_episodes_per_genome_phase: 16
  breadth_portfolio:
    configured_safety_cap: 5
    min_trials_per_genome: 1
    population_mode: complete_typed_compatible_cross_product
    resource_probe_limits_concurrency_only: true
    require_execution_debt_receipt: true
    lcb_min_samples: 3
    screen_first_rung_max_tier: 1
    screen_cap_min_population: 2
    deep_survivor_floor: 5
    deep_survivor_eta: 3
    breadth_deep_train_max_tier: 4
    v9_structured_lanes: true
    p3_native_ceiling_min_tier: 3
    p3_native_ceiling_frontload_trials: 1
  diagnostics:
    stage_transition_min_source_trials: 2
  mdp_perception:
    probe_total_steps: 2000
    max_probe_iterations: 1
    sanity_check_episodes: 1
    enable_mini_rl_warmup: true
    mini_rl_warmup_steps: 20000
    sparse_density_threshold: 0.3
    sparse_success_threshold: 0.05
    action_probe_steps_per_mode: 40
  algorithm_selector:
    knn_neighbors: 5
    single_agent_candidates:
    - PPO
    - DQN
  reward_designer:
    skip: false
    v9_reward_family_discovery:
      enabled: true
      batch_target: 6
      max_rounds: 1
      novelty_patience: 2
    v9_candidate_repair_attempts: 1
    v9_legacy_reward_mode: audit_only
    max_reward_rewrite_attempts: 3
    context_memory:
      context_window_tokens: 128000
      output_reserve_tokens: 16000
      safety_reserve_tokens: 8000
      target_prompt_tokens: 20000
      chars_per_token: 3.0
      max_atoms_in_m4_prompt: 32
      max_memory_packet_tokens: 6000
  hpo:
    optimizer: optuna
    sampler: TPE
    n_trials: 3
    seeds_per_trial: 1
    objective_metric: IQM
    max_timesteps_per_trial: null
    budget_refund:
      enabled: true
      max_refund_ratio: 4.0
  outcome_evaluator:
    enabled: true
    n_random_episodes: 30
    n_minirl_episodes: 30
    n_challenger_episodes: 30
    competent_multiplier: 2.0
    sig_threshold: 0.05
    fallback_tolerance: 0.1
    baseline_seed: 0
  obs_selection:
    force_enable: true
    prescreen_steps: 1000
    screen_steps: 1500
    redundancy_threshold: 0.97
    min_reward_std: 0.0
    rerun_eval_eps: 3
  pipeline_controller:
    min_acceptable_iqm: null
    min_goal_confidence: 0.45
    anytime_mode: true
    max_feedback_iterations: 40
  joint_search_controller:
    enabled: true
    first_light_threshold: 0.0
    meaningful_fidelity_fraction: 0.1


==> anc/FARL/config/pipeline_metaworld_e2e.yaml <==
pipeline:
  log_level: INFO
  output_dir: outputs
  wall_clock_budget_hours: 0
  autonomous_anytime:
    enabled: true
  model_router:
    enabled: true
    config_path: config/llm_v7_budget.yaml
  anytime_scheduler:
    eta: 3
    min_population: 2
    revive_k: 2
    rungs:
    - tier: 0
      name: probe
      steps: 5000
      seeds: 1
      trials: 3
    - tier: 1
      name: short
      steps: 50000
      seeds: 2
      trials: 6
    - tier: 2
      name: medium
      steps: 300000
      seeds: 3
      trials: 9
    - tier: 3
      name: long
      steps: 1000000
      seeds: 5
      trials: 12
    - tier: 4
      name: deep
      steps: 3000000
      seeds: 5
      trials: 18
    - tier: 5
      name: frontier
      steps: 10000000
      seeds: 7
      trials: 27
    unbounded_growth_factor: 2.0
    max_rung_steps: null
    max_trials_per_hpo: null
    max_seeds_per_trial: null
  env_synthesis:
    sanity_check_episodes: 1
    max_code_fix_attempts: 3
    single_agent_api: gymnasium
  trajectory_evidence:
    enabled: true
    routing_authority: active
    agreement_gate: no_known_regression
    active_goal_candidate_top_k: 12
    llm_review: false
    budget:
      max_store_bytes: 1073741824
      max_full_episodes_per_genome_phase: 16
  breadth_portfolio:
    configured_safety_cap: 5
    min_trials_per_genome: 1
    population_mode: complete_typed_compatible_cross_product
    resource_probe_limits_concurrency_only: true
    require_execution_debt_receipt: true
    lcb_min_samples: 3
    screen_first_rung_max_tier: 1
    screen_cap_min_population: 2
    deep_survivor_floor: 5
    deep_survivor_eta: 3
    breadth_deep_train_max_tier: 5
    p3_native_ceiling_min_tier: 4
    p3_native_ceiling_frontload_trials: 1
  diagnostics:
    stage_transition_min_source_trials: 2
  mdp_perception:
    p2_feedback_mode: scalar
    probe_total_steps: 2000
    max_probe_iterations: 1
    sanity_check_episodes: 1
    enable_mini_rl_warmup: true
    mini_rl_warmup_steps: 50000
    sparse_density_threshold: 0.3
    sparse_success_threshold: 0.05
    action_probe_steps_per_mode: 60
  algorithm_selector:
    knn_neighbors: 5
    single_agent_candidates:
    - SAC
    - TD3
    - PPO
  reward_designer:
    skip: false
    v9_reward_family_discovery:
      enabled: true
      batch_target: 8
      max_rounds: 3
      novelty_patience: 2
    v9_candidate_repair_attempts: 1
    max_reward_rewrite_attempts: 3
    context_memory:
      context_window_tokens: 128000
      output_reserve_tokens: 16000
      safety_reserve_tokens: 8000
      target_prompt_tokens: 12000
      chars_per_token: 3.0
      max_atoms_in_m4_prompt: 28
  hpo:
    optimizer: optuna
    sampler: TPE
    n_trials: 3
    seeds_per_trial: 1
    objective_metric: IQM
    max_timesteps_per_trial: null
    budget_refund:
      enabled: true
      max_refund_ratio: 4.0
  outcome_evaluator:
    enabled: true
    n_random_episodes: 50
    n_minirl_episodes: 50
    n_challenger_episodes: 50
    competent_multiplier: 2.0
    sig_threshold: 0.05
    fallback_tolerance: 0.1
    baseline_seed: 0
  obs_selection:
    force_enable: false
    prescreen_steps: 1500
    screen_steps: 2000
    redundancy_threshold: 0.97
    min_reward_std: 0.5
    rerun_eval_eps: 3
  pipeline_controller:
    min_acceptable_iqm: null
    min_goal_confidence: 0.5
    anytime_mode: true
    max_feedback_iterations: 50


==> anc/FARL/config/pipeline_metaworld_e2e_reach_p2_coldstart.yaml <==
pipeline:
  log_level: INFO
  output_dir: outputs
  wall_clock_budget_hours: 0
  autonomous_anytime:
    enabled: true
  model_router:
    enabled: true
    config_path: config/llm_v7_budget.yaml
  anytime_scheduler:
    eta: 3
    min_population: 2
    revive_k: 2
    rungs:
    - tier: 0
      name: probe
      steps: 5000
      seeds: 1
      trials: 3
    - tier: 1
      name: short
      steps: 50000
      seeds: 2
      trials: 6
    - tier: 2
      name: medium
      steps: 300000
      seeds: 3
      trials: 9
    - tier: 3
      name: long
      steps: 1000000
      seeds: 5
      trials: 12
    - tier: 4
      name: deep
      steps: 3000000
      seeds: 5
      trials: 18
    - tier: 5
      name: frontier
      steps: 10000000
      seeds: 7
      trials: 27
    unbounded_growth_factor: 2.0
    max_rung_steps: null
    max_trials_per_hpo: null
    max_seeds_per_trial: null
  env_synthesis:
    sanity_check_episodes: 1
    max_code_fix_attempts: 3
    single_agent_api: gymnasium
  trajectory_evidence:
    enabled: true
    routing_authority: active
    agreement_gate: no_known_regression
    active_goal_candidate_top_k: 12
    llm_review: false
    budget:
      max_store_bytes: 1073741824
      max_full_episodes_per_genome_phase: 16
  breadth_portfolio:
    configured_safety_cap: 2
    min_trials_per_genome: 1
    population_mode: complete_typed_compatible_cross_product
    resource_probe_limits_concurrency_only: true
    require_execution_debt_receipt: true
    lcb_min_samples: 3
    screen_first_rung_max_tier: 1
    screen_cap_min_population: 2
    deep_survivor_floor: 5
    deep_survivor_eta: 3
    v5_goal_candidate_reward_cap: 6
    breadth_deep_train_max_tier: 5
    p3_native_ceiling_min_tier: 4
    p3_native_ceiling_frontload_trials: 1
  diagnostics:
    stage_transition_min_source_trials: 2
  mdp_perception:
    p2_feedback_mode: scalar
    probe_total_steps: 2000
    max_probe_iterations: 1
    sanity_check_episodes: 1
    enable_mini_rl_warmup: true
    mini_rl_warmup_steps: 50000
    sparse_density_threshold: 0.3
    sparse_success_threshold: 0.05
    action_probe_steps_per_mode: 60
  algorithm_selector:
    knn_neighbors: 5
    single_agent_candidates:
    - SAC
    - TD3
    - PPO
  reward_designer:
    skip: false
    v9_reward_family_discovery:
      enabled: true
      batch_target: 8
      max_rounds: 3
      novelty_patience: 2
    v9_candidate_repair_attempts: 1
    max_reward_rewrite_attempts: 3
    context_memory:
      context_window_tokens: 128000
      output_reserve_tokens: 16000
      safety_reserve_tokens: 8000
      target_prompt_tokens: 12000
      chars_per_token: 3.0
      max_atoms_in_m4_prompt: 28
  hpo:
    optimizer: optuna
    sampler: TPE
    n_trials: 3
    seeds_per_trial: 1
    objective_metric: IQM
    max_timesteps_per_trial: null
    budget_refund:
      enabled: true
      max_refund_ratio: 4.0
  outcome_evaluator:
    enabled: true
    n_random_episodes: 50
    n_minirl_episodes: 50
    n_challenger_episodes: 50
    competent_multiplier: 2.0
    sig_threshold: 0.05
    fallback_tolerance: 0.1
    baseline_seed: 0
  obs_selection:
    force_enable: false
    prescreen_steps: 1500
    screen_steps: 2000
    redundancy_threshold: 0.97
    min_reward_std: 0.5
    rerun_eval_eps: 3
  pipeline_controller:
    min_acceptable_iqm: null
    min_goal_confidence: 0.5
    anytime_mode: true
    max_feedback_iterations: 50


==> anc/FARL/config/pipeline_multigrid_e2e.yaml <==
pipeline:
  log_level: INFO
  output_dir: outputs
  env_synthesis:
    sanity_check_episodes: 1
    max_code_fix_attempts: 3
    single_agent_api: gymnasium
  mdp_perception:
    probe_total_steps: 1500
    max_probe_iterations: 1
    sanity_check_episodes: 1
  algorithm_selector:
    knn_neighbors: 5
    single_agent_candidates:
    - PPO
    - DQN
  reward_designer:
    skip: false
    max_reward_rewrite_attempts: 3
  hpo:
    optimizer: optuna
    sampler: TPE
    n_trials: 2
    seeds_per_trial: 1
    max_timesteps_per_trial: 20000
    record_video: false
  obs_selection:
    force_enable: true
    prescreen_steps: 1500
    screen_steps: 2000
    redundancy_threshold: 0.97
    min_reward_std: 0.5
    rerun_eval_eps: 3
    rerun_rel_drop_threshold: 0.03
  pipeline_controller:
    min_acceptable_iqm: null
    min_goal_confidence: 0.5
    max_feedback_iterations: 4


==> anc/FARL/config/pipeline_p1_benchmarks.yaml <==
pipeline:
  architecture_version: V9.5
  log_level: INFO
  output_dir: outputs
  wall_clock_budget_hours: 0
  autonomous_anytime:
    enabled: true
  model_router:
    enabled: true
    config_path: config/llm_v7_budget.yaml
  anytime_scheduler:
    eta: 3
    min_population: 2
    revive_k: 2
    rungs:
    - tier: 0
      name: validity_probe
      steps: 5000
      seeds: 1
      trials: 3
    - tier: 1
      name: wide
      steps: 100000
      seeds: 2
      trials: 6
    - tier: 2
      name: medium
      steps: 500000
      seeds: 3
      trials: 9
    - tier: 3
      name: long
      steps: 1000000
      seeds: 5
      trials: 12
    - tier: 4
      name: deep
      steps: 3000000
      seeds: 5
      trials: 18
    - tier: 5
      name: frontier
      steps: 10000000
      seeds: 7
      trials: 27
    unbounded_growth_factor: 2.0
    max_rung_steps: null
    max_trials_per_hpo: null
    max_seeds_per_trial: null
  env_synthesis:
    sanity_check_episodes: 1
    max_code_fix_attempts: 3
    single_agent_api: gymnasium
  trajectory_evidence:
    enabled: true
    routing_authority: active
    agreement_gate: no_known_regression
    active_goal_candidate_top_k: 12
    llm_review: false
    stage_execution_type_cover: true
    stage_frontier_experiment_max_trials: 6
    stage_local_discovery_max_trials: 6
    stage_prefix_consolidation_max_trials: 6
    stage_final_confirmation_max_trials: 6
    stage_frontier_branch_probe_max_trials: 2
    stage_frontier_completion_threshold: 0.5
    stage_frontier_min_completed_trials: 2
    stage_frontier_min_distinct_seeds: 2
    stage_frontier_checkpoint_completion_threshold: 0.98
    stage_frontier_checkpoint_min_eval_episodes: 300
    stage_frontier_checkpoint_min_wilson_lcb: 0.98
    stage_frontier_checkpoint_max_failures: 0
    stage_frontier_checkpoint_min_distinct_seeds: 3
    stage_frontier_checkpoint_planned_reset_failure_budget: 0.01
    budget:
      max_store_bytes: 1073741824
      max_full_episodes_per_genome_phase: 16
  breadth_portfolio:
    configured_safety_cap: 5
    workers_per_gpu: 1
    min_trials_per_genome: 1
    scientific_intervention_min_repeats: 2
    population_mode: balanced_pairwise_type_cover
    population_max_genomes: 256
    resource_probe_limits_concurrency_only: true
    require_execution_debt_receipt: true
    lcb_min_samples: 3
    initial_population_probe_tier: 0
    staged_wide_screen_min_tier: 1
    screen_first_rung_max_tier: 1
    validity_only_max_tier: 0
    evidence_driven_first_rung_settlement: false
    screen_cap_min_population: 2
    training_signal_relative_epsilon: 0.001
    reward_omr_antialignment_min_tier: 2
    breadth_deep_train_max_tier: 5
    deep_survivor_diversity_policy: nonfalsified_marginal_pairwise_cover
    v9_structured_lanes: true
    p3_native_ceiling_min_tier: 4
    p3_native_ceiling_frontload_trials: 1
    native_deep_control_after_wide_tier: 1
  diagnostics:
    stage_transition_min_source_trials: 2
    min_llm_trial_steps: 100000
    low_fidelity_llm_review_enabled: true
    low_fidelity_llm_review_interval_trials: 20
    low_fidelity_llm_max_reviews_per_iteration: 8
  mdp_perception:
    probe_total_steps: 5000
    max_probe_iterations: 1
    sanity_check_episodes: 1
    enable_mini_rl_warmup: true
    mini_rl_warmup_steps: 50000
    sparse_density_threshold: 0.3
    sparse_success_threshold: 0.05
    action_probe_steps_per_mode: 32
  algorithm_selector:
    knn_neighbors: 5
    single_agent_candidates:
    - PPO
    - DQN
    - SAC
    - TD3
  reward_designer:
    skip: false
    v9_reward_family_discovery:
      enabled: true
      batch_target: 8
      max_rounds: 3
      novelty_patience: 2
    v9_candidate_repair_attempts: 1
    max_reward_rewrite_attempts: 3
    context_memory:
      context_window_tokens: 128000
      output_reserve_tokens: 16000
      safety_reserve_tokens: 8000
      target_prompt_tokens: 20000
      section_token_caps:
        P5_background: 1600
      chars_per_token: 3.0
      max_atoms_in_m4_prompt: 32
      max_memory_packet_tokens: 6000
  hpo:
    optimizer: optuna
    sampler: TPE
    watchdog:
      heartbeat_interval_seconds: 60
      max_seed_seconds: 0
    n_trials: 3
    seeds_per_trial: 1
    objective_metric: IQM
    max_timesteps_per_trial: null
    breadth_process_runner:
      enabled: true
      allow_serial: true
      max_tasks_per_child: 1
    objective_eval_episodes: 3
    coverage_eval_episodes: 1
    stage_evidence_episodes: 5
    stage_evidence_episodes_by_tier:
      0: 3
      1: 30
      2: 100
      3: 300
      4: 300
      5: 300
    stage_frontier_prefix_max_attempts: 3
    stage_learning_diagnostics:
      min_episodes: 40
      min_window_episodes: 10
      practical_delta: 0.05
      confidence: 0.95
      stable_rate: 0.98
      high_variance_rate_range: 0.35
    report_only_eval_episodes: 1
    budget_refund:
      enabled: true
      max_refund_ratio: 4.0
  outcome_evaluator:
    enabled: true
    n_random_episodes: 20
    n_minirl_episodes: 20
    n_challenger_episodes: 20
    competent_multiplier: 2.0
    sig_threshold: 0.05
    fallback_tolerance: 0.1
    baseline_seed: 0
  obs_selection:
    force_enable: true
    prescreen_steps: 500
    screen_steps: 1000
    redundancy_threshold: 0.97
    min_reward_std: 0.0
    rerun_eval_eps: 3
  pipeline_controller:
    min_acceptable_iqm: null
    min_goal_confidence: 0.45
    anytime_mode: true
    max_feedback_iterations: 50


==> anc/FARL/config/pipeline_p1_smoke.yaml <==
pipeline:
  log_level: INFO
  output_dir: outputs
  wall_clock_budget_hours: 0.5
  env_synthesis:
    sanity_check_episodes: 2
    max_code_fix_attempts: 1
    single_agent_api: gymnasium
    multi_agent_api: pettingzoo
  mdp_perception:
    probe_total_steps: 500
    max_probe_iterations: 1
    sanity_check_episodes: 2
  obs_selection:
    min_obs_dim: 9999
  algorithm_selector:
    tsp_recommended_timesteps: 4000
    knn_neighbors: 5
    single_agent_candidates:
    - PPO
    - DQN
    multi_agent_candidates:
    - MAPPO
    - QMIX
  reward_designer:
    skip: false
    weight_update_interval_steps: 1000
    reward_normalization: running_mean_std
    max_reward_rewrite_attempts: 1
    sandbox_short_train:
      enabled: true
      timesteps: 500
      eval_steps: 50
  hpo:
    optimizer: optuna
    sampler: TPE
    n_trials: 1
    seeds_per_trial: 1
    objective_metric: IQM
    max_timesteps_per_trial: 4000
    budget_refund:
      enabled: true
      max_refund_ratio: 4.0
    record_video: false
  outcome_evaluator:
    enabled: true
    n_random_episodes: 3
    n_minirl_episodes: 3
    n_challenger_episodes: 3
    competent_multiplier: 2.0
    sig_threshold: 0.05
    fallback_tolerance: 0.1
    baseline_seed: 0
  pipeline_controller:
    min_acceptable_iqm: null
    min_goal_confidence: 0.5
    max_feedback_iterations: 0


==> anc/FARL/config/pipeline_smoke.yaml <==
pipeline:
  log_level: INFO
  output_dir: outputs
  env_synthesis:
    sanity_check_episodes: 2
    max_code_fix_attempts: 3
    single_agent_api: gymnasium
    multi_agent_api: pettingzoo
  mdp_perception:
    probe_algorithm: PPO
    probe_total_steps: 1500
    max_probe_iterations: 2
    sanity_check_episodes: 2
  algorithm_selector:
    meta_kb_path: data/meta_kb.json
    knn_neighbors: 5
    fingerprint_normalize: true
    single_agent_candidates:
    - PPO
    - DQN
    multi_agent_candidates:
    - MAPPO
    - QMIX
  reward_designer:
    weight_update_interval_steps: 1000
    reward_normalization: running_mean_std
    max_reward_rewrite_attempts: 3
  hpo:
    optimizer: optuna
    sampler: TPE
    n_trials: 2
    seeds_per_trial: 1
    objective_metric: IQM
    max_timesteps_per_trial: 4000
  pipeline_controller:
    min_acceptable_iqm: 480.0
    min_goal_confidence: 0.5
    max_feedback_iterations: 1


==> anc/FARL/config/pipeline_smoke_grid.yaml <==
pipeline:
  log_level: INFO
  output_dir: outputs
  env_synthesis:
    sanity_check_episodes: 2
    max_code_fix_attempts: 3
    single_agent_api: gymnasium
    multi_agent_api: pettingzoo
  mdp_perception:
    probe_algorithm: PPO
    probe_total_steps: 2000
    max_probe_iterations: 2
    sanity_check_episodes: 2
  algorithm_selector:
    meta_kb_path: data/meta_kb.json
    knn_neighbors: 5
    fingerprint_normalize: true
    single_agent_candidates:
    - PPO
    - DQN
    multi_agent_candidates:
    - MAPPO
    - QMIX
  reward_designer:
    weight_update_interval_steps: 1000
    reward_normalization: running_mean_std
    max_reward_rewrite_attempts: 3
  hpo:
    optimizer: optuna
    sampler: TPE
    n_trials: 2
    seeds_per_trial: 1
    objective_metric: IQM
    max_timesteps_per_trial: 8000
  pipeline_controller:
    min_acceptable_iqm: null
    min_goal_confidence: 0.5
    max_feedback_iterations: 2


==> anc/FARL/config/pipeline_v2_autonomous.yaml <==
pipeline:
  log_level: INFO
  output_dir: outputs
  wall_clock_budget_hours: 0
  autonomous_anytime:
    enabled: true
  anytime_scheduler:
    eta: 3
    min_population: 2
    revive_k: 2
    rungs:
    - tier: 0
      name: probe
      steps: 5000
      seeds: 1
      trials: 3
    - tier: 1
      name: short
      steps: 50000
      seeds: 2
      trials: 6
    - tier: 2
      name: medium
      steps: 300000
      seeds: 3
      trials: 9
    - tier: 3
      name: long
      steps: 1000000
      seeds: 5
      trials: 12
    - tier: 4
      name: deep
      steps: 3000000
      seeds: 5
      trials: 18
    - tier: 5
      name: frontier
      steps: 10000000
      seeds: 7
      trials: 27
    unbounded_growth_factor: 2.0
    max_rung_steps: 10000000
    max_trials_per_hpo: 27
    max_seeds_per_trial: 7
  env_synthesis:
    sanity_check_episodes: 3
    max_code_fix_attempts: 3
    single_agent_api: gymnasium
    multi_agent_api: pettingzoo
  mdp_perception:
    probe_total_steps: 5000
    max_probe_iterations: 1
    sanity_check_episodes: 2
    enable_mini_rl_warmup: true
    mini_rl_warmup_steps: 50000
    sparse_density_threshold: 0.3
    sparse_success_threshold: 0.05
    action_probe_steps_per_mode: 60
  algorithm_selector:
    knn_neighbors: 5
    single_agent_candidates:
    - PPO
    - SAC
    - TD3
    multi_agent_candidates:
    - MAPPO
    - QMIX
  reward_designer:
    skip: false
    weight_update_interval_steps: 1000
    reward_normalization: running_mean_std
    max_reward_rewrite_attempts: 3
  hpo:
    optimizer: optuna
    sampler: TPE
    n_trials: 4
    seeds_per_trial: 1
    objective_metric: IQM
    max_timesteps_per_trial: null
    budget_refund:
      enabled: true
      max_refund_ratio: 4.0
  outcome_evaluator:
    enabled: true
    n_random_episodes: 50
    n_minirl_episodes: 50
    n_challenger_episodes: 50
    competent_multiplier: 2.0
    sig_threshold: 0.05
    fallback_tolerance: 0.1
    baseline_seed: 0
  pipeline_controller:
    min_acceptable_iqm: null
    min_goal_confidence: 0.5
    anytime_mode: true
    max_feedback_iterations: 50


==> anc/FARL/config/pipeline_v4_shortrun_validation.yaml <==
pipeline:
  log_level: INFO
  output_dir: outputs
  wall_clock_budget_hours: 0.75
  autonomous_anytime:
    enabled: true
  anytime_scheduler:
    eta: 3
    min_population: 2
    revive_k: 2
    rungs:
    - tier: 0
      name: probe
      steps: 5000
      seeds: 1
      trials: 3
    - tier: 1
      name: short
      steps: 50000
      seeds: 2
      trials: 6
    - tier: 2
      name: medium
      steps: 300000
      seeds: 3
      trials: 9
    - tier: 3
      name: long
      steps: 1000000
      seeds: 5
      trials: 12
    - tier: 4
      name: deep
      steps: 3000000
      seeds: 5
      trials: 18
    - tier: 5
      name: frontier
      steps: 10000000
      seeds: 7
      trials: 27
    unbounded_growth_factor: 2.0
    max_rung_steps: 10000000
    max_trials_per_hpo: 27
    max_seeds_per_trial: 7
  env_synthesis:
    sanity_check_episodes: 3
    max_code_fix_attempts: 3
    single_agent_api: gymnasium
    multi_agent_api: pettingzoo
  mdp_perception:
    probe_total_steps: 5000
    max_probe_iterations: 1
    sanity_check_episodes: 2
    enable_mini_rl_warmup: true
    mini_rl_warmup_steps: 50000
    sparse_density_threshold: 0.3
    sparse_success_threshold: 0.05
    action_probe_steps_per_mode: 60
  algorithm_selector:
    knn_neighbors: 5
    single_agent_candidates:
    - PPO
    - SAC
    - TD3
    multi_agent_candidates:
    - MAPPO
    - QMIX
  reward_designer:
    skip: false
    weight_update_interval_steps: 1000
    reward_normalization: running_mean_std
    max_reward_rewrite_attempts: 3
  hpo:
    optimizer: optuna
    sampler: TPE
    n_trials: 4
    seeds_per_trial: 1
    objective_metric: IQM
    max_timesteps_per_trial: null
    budget_refund:
      enabled: true
      max_refund_ratio: 4.0
  outcome_evaluator:
    enabled: true
    n_random_episodes: 50
    n_minirl_episodes: 50
    n_challenger_episodes: 50
    competent_multiplier: 2.0
    sig_threshold: 0.05
    fallback_tolerance: 0.1
    baseline_seed: 0
  pipeline_controller:
    min_acceptable_iqm: null
    min_goal_confidence: 0.5
    anytime_mode: true
    max_feedback_iterations: 5


==> anc/FARL/contracts/__init__.py <==
"""AutoRL-X module contracts (paper methodology source-of-truth).

Per-module specifications live as Markdown next to this file; the Python
module is reserved for the validation layer (`schemas.py`).
"""


==> anc/FARL/contracts/schemas.py <==
"""AutoRL-X — Module-boundary invariants (the structural-integrity layer)
=========================================================================
Each module contract declares an *output* contract that the `PipelineState`
must satisfy after that module runs. We encode those contracts here as
stage-keyed invariants: `(name, predicate, error message)` triples.

The pipeline calls `validate(state, "after_mX")` once each module returns.
Default mode is warn-only (the violation is logged but the run continues);
experiments can pass `strict=True` to make a violation raise immediately
at the exact module boundary where it occurred.

Why hand-written rather than pydantic
-------------------------------------
~7/8 of our checks are stage-conditional, cross-module, or filesystem-level
(e.g. "after M2A, env_adapter.py must exist on disk"; "after M5,
state.hpo_result must be numeric — possibly -inf if all trials were
pruned"). These do not map cleanly to pydantic's per-instance, type-bound
validation. The remaining per-object structural checks (numeric ranges,
non-empty strings) are cheap to spell out manually and keep the validation
layer free of any new dependency.
"""

import logging
from dataclasses import dataclass
from pathlib import Path
from typing import Any, Callable, Dict, List

from autorl.data_types import PipelineState

logger = logging.getLogger("autorl.contracts")


class ContractViolation(Exception):
    """Raised by `validate(..., strict=True)` when one or more invariants fail."""


@dataclass
class Invariant:
    name: str                                   # e.g. "m1.manifest_set"
    check: Callable[[PipelineState], bool]      # returns True iff invariant holds
    message: str                                # human-readable error message


# ----------------------------------------------------------------
# Predicate helpers (kept small to keep invariants readable inline)
# ----------------------------------------------------------------

def _has(obj: Any, *attrs: str) -> bool:
    """True iff `obj` is not None and `obj.attr1.attr2...` exists and is
    not None at every step."""
    cur = obj
    for a in attrs:
        if cur is None:
            return False
        cur = getattr(cur, a, None)
    return cur is not None


def _file_in_run(state: PipelineState, name: str) -> bool:
    return (Path(state.run_dir) / name).exists()


def _v2_reward_program_set(state: PipelineState) -> bool:
    stack = getattr(state, "v2_active_stack", {}) or {}
    rid = stack.get("reward_id")
    if not rid:
        return False
    path = Path(state.run_dir) / "stacks" / "reward" / f"{rid}.json"
    if not path.exists():
        return False
    try:
        import json

        data = json.loads(path.read_text(encoding="utf-8"))
        spec = data.get("spec", {}) or {}
        return bool((spec.get("reward_program", {}) or {}).get("primitive_compositions"))
    except Exception:
        return False


# ----------------------------------------------------------------
# Stage-keyed invariants
# ----------------------------------------------------------------

_INVARIANTS: Dict[str, List[Invariant]] = {

    "after_m1": [
        Invariant(
            "m1.manifest_set",
            lambda s: s.manifest is not None,
            "M1 must populate state.manifest",
        ),
        Invariant(
            "m1.env_runnable",
            lambda s: s.env is not None and hasattr(s.env, "step"),
            "state.env must be a runnable gym-like environment",
        ),
        Invariant(
            "m1.adapter_file_written",
            lambda s: _file_in_run(s, "env_adapter.py"),
            "M1 must write env_adapter.py to run_dir",
        ),
        Invariant(
            "m1.shell_file_preserved",
            lambda s: _file_in_run(s, "env_shell.py"),
            "M1 must write env_shell.py (pristine copy used by closed-loop M2A redesign)",
        ),
    ],

    "after_m2": [
        Invariant(
            "m2.goal_spec_set",
            lambda s: _has(s, "goal_spec", "primary_goal")
                      and bool(s.goal_spec.primary_goal),
            "M2 Phase B must populate a non-empty goal_spec.primary_goal",
        ),
        Invariant(
            "m2.confidence_in_range",
            lambda s: s.goal_spec is None
                      or 0.0 <= s.goal_spec.confidence <= 1.0,
            "GoalSpec.confidence must be in [0, 1]",
        ),
        Invariant(
            "m2.mdp_report_set",
            lambda s: s.mdp_report is not None,
            "M2 Phase B must populate state.mdp_report",
        ),
        Invariant(
            "m2.needs_mdp_cleared_if_synth",
            # If M1 said this env needs MDP design (synth path), then after
            # M2 Phase A the flag must be cleared.
            lambda s: (not s.original_needs_mdp_design)
                      or s.manifest.needs_mdp_design is False,
            "after Phase A on a synth env, manifest.needs_mdp_design must be False",
        ),
    ],

    "after_m3": [
        Invariant(
            "m3.algorithm_config_set",
            lambda s: s.algorithm_config is not None,
            "M3 must populate state.algorithm_config",
        ),
        Invariant(
            "m3.algorithm_name_non_empty",
            lambda s: bool(getattr(s.algorithm_config, "algorithm_name", "")),
            "AlgorithmConfig.algorithm_name must be non-empty",
        ),
    ],

    "after_m4": [
        Invariant(
            "m4.reward_config_set",
            lambda s: s.reward_config is not None,
            "M4 must populate state.reward_config",
        ),
        Invariant(
            "m4.wrapper_path_set",
            lambda s: s.reward_wrapper_path is not None
                      or _v2_reward_program_set(s),
            "M4 must set state.reward_wrapper_path or register a v2 reward program",
        ),
        Invariant(
            "m4.wrapper_file_exists",
            lambda s: _file_in_run(s, "reward_wrapper.py")
                      or _v2_reward_program_set(s),
            "M4 must write reward_wrapper.py or register a v2 stack reward program",
        ),
        Invariant(
            "m4.env_not_noneified",
            # M4 must NOT mutate state.env into None. (Full no-mutation can't
            # be detected cheaply; this catches accidental teardown.)
            lambda s: s.env is not None,
            "state.env must remain set after M4 — M4 must not mutate it away",
        ),
    ],

    "after_m5": [
        Invariant(
            "m5.hpo_result_set",
            lambda s: s.hpo_result is not None,
            "M5 must populate state.hpo_result",
        ),
        Invariant(
            "m5.best_iqm_numeric",
            lambda s: isinstance(
                getattr(s.hpo_result, "best_iqm", None), (int, float)
            ),
            "HPOResult.best_iqm must be numeric (may be -inf if all trials pruned)",
        ),
    ],

    # Diagnostics runs per-trial inside M5; this checks the *latest* report
    # at the end of M5. Honours the v1.1 CONTINUE-as-default + ≥2 evidence
    # discipline (already enforced inside diagnostics.evaluate()).
    "after_diagnostics": [
        Invariant(
            "dg.evidence_sufficient_for_fault",
            lambda s: (
                s.latest_diagnosis is None
                or s.latest_diagnosis.status in ("CONTINUE", "COMPLETE")
                or len(getattr(s.latest_diagnosis, "supporting_evidence", [])) >= 2
            ),
            "non-CONTINUE/COMPLETE diagnosis must cite ≥2 supporting_evidence items",
        ),
        Invariant(
            "dg.confidence_in_range",
            lambda s: (
                s.latest_diagnosis is None
                or 0.0 <= s.latest_diagnosis.confidence <= 1.0
            ),
            "DiagnosticReport.confidence must be in [0, 1]",
        ),
    ],

    "after_pipeline": [
        Invariant(
            "pipeline.controller_history_written",
            lambda s: _file_in_run(s, "controller_history.json"),
            "controller_history.json must be written on pipeline exit",
        ),
    ],
}


# ----------------------------------------------------------------
# Entry point
# ----------------------------------------------------------------

def validate(state: PipelineState, after_stage: str,
             strict: bool = False) -> bool:
    """Validate every invariant for the given pipeline stage.

    Args:
        state: the current `PipelineState`.
        after_stage: one of the keys in `_INVARIANTS`
            (e.g. ``"after_m1"``, ``"after_m2"``, ..., ``"after_pipeline"``).
        strict: if True, raise `ContractViolation` on the first violation;
            if False, log a warning per violation and return False.

    Returns:
        True iff every invariant holds.
    """
    if after_stage not in _INVARIANTS:
        raise ValueError(
            f"Unknown pipeline stage: {after_stage!r}. "
            f"Valid stages: {list(_INVARIANTS)}"
        )

    violations: List[Invariant] = []
    for inv in _INVARIANTS[after_stage]:
        try:
            ok = bool(inv.check(state))
        except Exception as e:
            ok = False
            logger.warning(
                f"  Invariant {inv.name} check raised "
                f"{type(e).__name__}: {e}"
            )
        if not ok:
            violations.append(inv)

    if violations:
        msg = "\n".join(f"  [{v.name}] {v.message}" for v in violations)
        if strict:
            raise ContractViolation(
                f"Contract violations after {after_stage}:\n{msg}"
            )
        logger.warning(f"Contract violations after {after_stage}:\n{msg}")
        return False

    logger.info(
        f"Contract OK after {after_stage} "
        f"({len(_INVARIANTS[after_stage])} invariants checked)"
    )
    return True


==> anc/FARL/evaluation/__init__.py <==
"""AutoRL-X evaluation package: GT references, test corpora, oracles,
metrics, experiment drivers, and result artifacts.

This package is the measurement substrate for the paper. Kept strictly
separate from the framework (`autorl/`) and from per-run artifacts
(`outputs/`); see `evaluation/README.md`."""


==> anc/FARL/evaluation/baselines/ant_p3_support.py <==
"""Shared full-information admission contract for formal Ant P3 runs."""

from __future__ import annotations

import copy
import json


ANT_P3_TASK_DESCRIPTION = (
    "Gymnasium MuJoCo Ant-v4: learn a policy that maximizes signed forward "
    "root displacement over a fixed 1000-step episode using the canonical "
    "27-dimensional observation and 8-dimensional continuous torque action. "
    "This is one simultaneous continuous-control objective with no Stage OMR. "
    "P3 full information admits the canonical environment implementation, "
    "MuJoCo model/state semantics, native reward scalar, and native reward "
    "decomposition as training-design inputs."
)


ANT_P3_FINAL_METRIC_CONTRACT = {
    "schema_version": "frozen_final_metric.v1",
    "metric_type": "spec_derived",
    "metric_name": "1000-step signed root displacement",
    "value_semantics": "unbounded_continuous",
    "diagnostic_protocol": "unbounded_dense",
    "strict_outcome_family": "fixed_horizon_signed_root_displacement",
    "horizon_steps": 1000,
    "aggregation": "mean",
    "higher_is_better": True,
    "selection_role": "primary_commit_heldout_final_metric",
    "training_role": "task_intent_known_but_evaluator_rollouts_held_out",
    "allow_auxiliary_evaluator_metrics": False,
    "completion_rule_provenance": "collaborator_frozen_ant_protocol_2026_07_21",
    "native_reward_used_by_final_metric": False,
}


ANT_P3_ADMISSION_CONTRACT = {
    "schema_version": "ant_p3_full_information_admission.v1",
    "task": "Ant-v4",
    "information_regime": "P3_FULL_INFORMATION",
    "task_structure": "single_stage_continuous_control",
    "stage_omr_applicability": "not_applicable",
    "stage_omr_oracle_supplied": False,
    "policy_observation": {
        "shape": [27],
        "source": "canonical Gymnasium Ant-v4 observation",
        "root_xy_excluded": True,
    },
    "policy_action": {
        "shape": [8],
        "type": "continuous_box",
        "semantics": "canonical Ant-v4 actuator torques",
    },
    "training_design_information": {
        "canonical_environment_source": True,
        "mujoco_model_and_state_semantics": True,
        "joint_body_geom_and_actuator_names": True,
        "native_reward_scalar": True,
        "native_reward_implementation": True,
        "native_reward_decomposition": [
            "forward velocity",
            "healthy/survival reward",
            "control cost",
            "contact cost when enabled",
        ],
        "transition_info": True,
    },
    "method_parity_rule": (
        "ASPIRE and Eureka receive the same categories of environment, task, "
        "native-reward, observation, action, and evaluator information; their "
        "internal search algorithms remain method-specific."
    ),
    "final_metric": ANT_P3_FINAL_METRIC_CONTRACT,
}


def ant_p3_contract() -> dict:
    return copy.deepcopy(ANT_P3_ADMISSION_CONTRACT)


def ant_p3_prompt_context(environment_source: str) -> str:
    """Render the P3 admission packet plus canonical environment source."""
    return (
        "FORMAL ANT P3 FULL-INFORMATION CONTRACT:\n"
        + json.dumps(ant_p3_contract(), indent=2, sort_keys=True)
        + "\n\nCANONICAL ANT-V4 ENVIRONMENT IMPLEMENTATION:\n"
        + str(environment_source)
    )


==> anc/FARL/evaluation/baselines/eurekaP3/Eureka_mujoco/LICENSE <==
MIT License

Copyright (c) 2023 Eureka Team

Permission is hereby granted, free of charge, to any person obtaining a copy
of this software and associated documentation files (the "Software"), to deal
in the Software without restriction, including without limitation the rights
to use, copy, modify, merge, publish, distribute, sublicense, and/or sell
copies of the Software, and to permit persons to whom the Software is
furnished to do so, subject to the following conditions:

The above copyright notice and this permission notice shall be included in all
copies or substantial portions of the Software.

THE SOFTWARE IS PROVIDED "AS IS", WITHOUT WARRANTY OF ANY KIND, EXPRESS OR
IMPLIED, INCLUDING BUT NOT LIMITED TO THE WARRANTIES OF MERCHANTABILITY,
FITNESS FOR A PARTICULAR PURPOSE AND NONINFRINGEMENT. IN NO EVENT SHALL THE
AUTHORS OR COPYRIGHT HOLDERS BE LIABLE FOR ANY CLAIM, DAMAGES OR OTHER
LIABILITY, WHETHER IN AN ACTION OF CONTRACT, TORT OR OTHERWISE, ARISING FROM,
OUT OF OR IN CONNECTION WITH THE SOFTWARE OR THE USE OR OTHER DEALINGS IN THE
SOFTWARE.


==> anc/FARL/evaluation/baselines/eurekaP3/Eureka_mujoco/eureka/cfg/config.yaml <==
defaults:
- _self_
- env: ant
- override hydra/launcher: basic
- override hydra/output: default
hydra:
  job:
    chdir: true
model: gpt-4o-2024-08-06
temperature: 1.0
suffix: GPT
iteration: 5
sample: 16
max_iterations: 1000000
num_eval: 5
n_envs: 8
information_regime: p3
use_wandb: false
wandb_username: ''
wandb_project: ''


==> anc/FARL/evaluation/baselines/eurekaP3/Eureka_mujoco/eureka/cfg/env/ant.yaml <==
task: Ant
env_name: ant_v4
description: to make the ant run forward as fast as possible
env_parent: mujoco


==> anc/FARL/evaluation/baselines/eurekaP3/Eureka_mujoco/eureka/cfg/env/door.yaml <==
task: Door
env_name: sawyer_door_v3
description: to open a door by grasping its handle and pulling it open
env_parent: metaworld


==> anc/FARL/evaluation/baselines/eurekaP3/Eureka_mujoco/eureka/cfg/env/doorkey.yaml <==
task: DoorKey
env_name: MiniGrid-DoorKey-5x5-v0
description: use the key to unlock and open the door, then reach the level exit
env_parent: minigrid


==> anc/FARL/evaluation/baselines/eurekaP3/Eureka_mujoco/eureka/cfg/env/hand.yaml <==
task: Hand
env_name: adroit_hand_relocate_p1
description: shared ASPIRE P1 Adroit Hand Relocate task contract
env_parent: adroit


==> anc/FARL/evaluation/baselines/eurekaP3/Eureka_mujoco/eureka/cfg/env/pick.yaml <==
task: Pick
env_name: sawyer_pick_place_v3
description: to pick up an object and place it at a target position
env_parent: metaworld


==> anc/FARL/evaluation/baselines/eurekaP3/Eureka_mujoco/eureka/cfg/env/reacher.yaml <==
task: Reacher
env_name: reach-v3
description: to move the robot hand to the target position as quickly and accurately
  as possible
env_parent: metaworld


==> anc/FARL/evaluation/baselines/eurekaP3/Eureka_mujoco/eureka/cfg/env/walker.yaml <==
task: Walker
env_name: walker2d_v4
description: to make the walker run forward as fast as possible while staying upright
env_parent: mujoco


==> anc/FARL/evaluation/baselines/eurekaP3/Eureka_mujoco/eureka/continuous_final.py <==
"""Continuous held-out Final metric bridge for Eureka locomotion tasks."""

from __future__ import annotations

import json
from pathlib import Path

import numpy as np


def passive_eval_path_from_tensorboard(tensorboard_logdir: str) -> Path:
    return Path(tensorboard_logdir).resolve().parent / "candidate_final_eval.v1.json"


def continuous_candidate_metric(
    tensorboard_logdir: str, interface_type: str, information_regime: str
) -> tuple[str, float] | None:
    """Read the shared continuous Final metric and fail closed for formal Ant."""
    if not (
        information_regime in {"p2", "p3"}
        and interface_type == "ant"
    ):
        return None
    path = passive_eval_path_from_tensorboard(tensorboard_logdir)
    if not path.exists():
        raise RuntimeError(f"Ant passive Final metric missing: {path}")
    payload = json.loads(path.read_text(encoding="utf-8"))
    contract = payload.get("evaluation_contract") or {}
    expected = "1000-step signed root displacement"
    if payload.get("final_metric_name") != expected or contract.get("metric") != expected:
        raise RuntimeError(f"Ant Final metric contract mismatch: {path}")
    if contract.get("native_reward_used_by_final_metric") is not False:
        raise RuntimeError(f"Ant Final metric used native reward: {path}")
    value = float(payload["final_metric_value"])
    if not np.isfinite(value):
        raise RuntimeError(f"Ant Final metric is non-finite: {path}")
    return expected, value


==> anc/FARL/evaluation/baselines/eurekaP3/Eureka_mujoco/eureka/envs/adroit/hand_relocate_p1.py <==
"""Prompt-facing declaration for the shared P1 Hand adapter.

Runtime construction imports ASPIRE's exact adapter source through
``eureka.p1_hand_bridge``; this file exists only as an auditable interface
pointer for collaborator tooling.
"""

from eureka.p1_hand_bridge import make_p1_hand_env, p1_hand_contract


TASK_CONTRACT = p1_hand_contract()


def make_env(seed: int = 0):
    return make_p1_hand_env(seed=seed)


==> anc/FARL/evaluation/baselines/eurekaP3/Eureka_mujoco/eureka/envs/metaworld/sawyer_door_v3.py <==
from __future__ import annotations

from typing import Any

import numpy as np
import numpy.typing as npt
from gymnasium.spaces import Box
from scipy.spatial.transform import Rotation

from metaworld.asset_path_utils import full_V3_path_for
from metaworld.sawyer_xyz_env import RenderMode, SawyerXYZEnv
from metaworld.types import InitConfigDict
from metaworld.utils import reward_utils


class SawyerDoorEnvV3(SawyerXYZEnv):
    def __init__(
        self,
        render_mode: RenderMode | None = None,
        camera_name: str | None = None,
        camera_id: int | None = None,
        reward_function_version: str = "v2",
        height: int = 480,
        width: int = 480,
    ) -> None:
        hand_low = (-0.5, 0.40, 0.05)
        hand_high = (0.5, 1, 0.5)
        obj_low = (0.0, 0.85, 0.15)
        obj_high = (0.1, 0.95, 0.15)
        goal_low = (-0.3, 0.4, 0.1499)
        goal_high = (-0.2, 0.5, 0.1501)

        super().__init__(
            hand_low=hand_low,
            hand_high=hand_high,
            render_mode=render_mode,
            camera_name=camera_name,
            camera_id=camera_id,
            height=height,
            width=width,
        )
        self.reward_function_version = reward_function_version

        self.init_config: InitConfigDict = {
            "obj_init_angle": 0.3,
            "obj_init_pos": np.array([0.1, 0.95, 0.15]),
            "hand_init_pos": np.array([0, 0.6, 0.2]),
        }

        self.goal = np.array([-0.2, 0.7, 0.15])
        self.obj_init_pos = self.init_config["obj_init_pos"]
        self.obj_init_angle = self.init_config["obj_init_angle"]
        self.hand_init_pos = self.init_config["hand_init_pos"]

        self.door_qpos_adr = self.model.joint("doorjoint").qposadr.item()
        self.door_qvel_adr = self.model.joint("doorjoint").dofadr.item()

        self._random_reset_space = Box(
            np.array(obj_low), np.array(obj_high), dtype=np.float64
        )
        self.goal_space = Box(np.array(goal_low), np.array(goal_high), dtype=np.float64)

    @property
    def model_name(self) -> str:
        return full_V3_path_for("sawyer_xyz/sawyer_door_pull.xml")

    @SawyerXYZEnv._Decorators.assert_task_is_set
    def evaluate_state(
        self, obs: npt.NDArray[np.float64], action: npt.NDArray[np.float32]
    ) -> tuple[float, dict[str, Any]]:
        assert self._target_pos is not None
        (
            reward,
            reward_grab,
            reward_ready,
            reward_success,
        ) = self.compute_reward(action, obs)

        success = float(abs(obs[4] - self._target_pos[0]) <= 0.08)

        info = {
            "success": success,
            "near_object": reward_ready,
            "grasp_success": reward_grab >= 0.5,
            "grasp_reward": reward_grab,
            "in_place_reward": reward_success,
            "obj_to_target": 0,
            "unscaled_reward": reward,
        }

        return reward, info

    @property
    def _target_site_config(self) -> list[tuple[str, npt.NDArray[Any]]]:
        return []

    def _get_pos_objects(self) -> npt.NDArray[Any]:
        return self.data.geom("handle").xpos.copy()

    def _get_quat_objects(self) -> npt.NDArray[Any]:
        return Rotation.from_matrix(
            self.data.geom("handle").xmat.reshape(3, 3)
        ).as_quat()

    def _set_obj_xyz(self, pos: npt.NDArray[Any]) -> None:
        qpos = self.data.qpos.copy()
        qvel = self.data.qvel.copy()
        qpos[self.door_qpos_adr] = pos
        qvel[self.door_qvel_adr] = 0
        self.set_state(qpos.flatten(), qvel.flatten())

    def reset_model(self) -> npt.NDArray[np.float64]:
        self._reset_hand()
        self.objHeight = self.data.geom("handle").xpos[2]

        self.obj_init_pos = self._get_state_rand_vec()
        self._target_pos = self.obj_init_pos + np.array([-0.3, -0.45, 0.0])

        self.model.body("door").pos = self.obj_init_pos
        self.model.site("goal").pos = self._target_pos
        self._set_obj_xyz(np.array(0))
        assert self._target_pos is not None
        self.maxPullDist = np.linalg.norm(
            self.data.geom("handle").xpos[:-1] - self._target_pos[:-1]
        )
        self.target_reward = 1000 * self.maxPullDist + 1000 * 2
        self.model.site("goal").pos = self._target_pos
        return self._get_obs()

    @staticmethod
    def _reward_grab_effort(actions: npt.NDArray[Any]) -> float:
        return float((np.clip(actions[3], -1, 1) + 1.0) / 2.0)

    @staticmethod
    def _reward_pos(obs: npt.NDArray[Any], theta: float) -> tuple[float, float]:
        hand = obs[:3]
        door = obs[4:7] + np.array([-0.05, 0, 0])

        threshold = 0.12
        # floor is a 3D funnel centered on the door handle
        radius = np.linalg.norm(hand[:2] - door[:2])
        if radius <= threshold:
            floor = 0.0
        else:
            floor = 0.04 * np.log(radius - threshold) + 0.4
        # prevent the hand from running into the handle prematurely by keeping
        # it above the "floor"
        above_floor = (
            1.0
            if hand[2] >= floor
            else reward_utils.tolerance(
                floor - hand[2],
                bounds=(0.0, 0.01),
                margin=floor / 2.0,
                sigmoid="long_tail",
            )
        )
        # move the hand to a position between the handle and the main door body
        in_place = reward_utils.tolerance(
            float(np.linalg.norm(hand - door - np.array([0.05, 0.03, -0.01]))),
            bounds=(0, threshold / 2.0),
            margin=0.5,
            sigmoid="long_tail",
        )
        ready_to_open = reward_utils.hamacher_product(above_floor, in_place)

        # now actually open the door
        door_angle = -theta
        a = 0.2  # Relative importance of just *trying* to open the door at all
        b = 0.8  # Relative importance of fully opening the door
        opened = a * float(theta < -np.pi / 90.0) + b * reward_utils.tolerance(
            np.pi / 2.0 + np.pi / 6 - door_angle,
            bounds=(0, 0.5),
            margin=np.pi / 3.0,
            sigmoid="long_tail",
        )

        return ready_to_open, opened

    def compute_reward(
        self, actions: npt.NDArray[Any], obs: npt.NDArray[np.float64]
    ) -> tuple[float, float, float, float]:
        assert (
            self._target_pos is not None
        ), "`reset_model()` must be called before `compute_reward()`."
        if self.reward_function_version == "v2":
            theta = float(self.data.joint("doorjoint").qpos.item())

            reward_grab = SawyerDoorEnvV3._reward_grab_effort(actions)
            reward_steps = SawyerDoorEnvV3._reward_pos(obs, theta)

            reward = sum(
                (
                    2.0 * reward_utils.hamacher_product(reward_steps[0], reward_grab),
                    8.0 * reward_steps[1],
                )
            )

            # Override reward on success flag
            if abs(obs[4] - self._target_pos[0]) <= 0.08:
                reward = 10.0

            val1, val2 = reward_steps

            return reward, reward_grab, val1, val2
        else:
            del actions
            objPos = obs[4:7]

            rightFinger, leftFinger = self._get_site_pos(
                "rightEndEffector"
            ), self._get_site_pos("leftEndEffector")
            fingerCOM = (rightFinger + leftFinger) / 2

            pullGoal = self._target_pos

            pullDist = np.linalg.norm(objPos[:-1] - pullGoal[:-1])
            reachDist = np.linalg.norm(objPos - fingerCOM)
            reachRew = -reachDist

            self.reachCompleted = reachDist < 0.05

            c1 = 1000
            c2 = 0.01
            c3 = 0.001

            if self.reachCompleted:
                pullRew = 1000 * (self.maxPullDist - pullDist) + c1 * (
                    np.exp(-(pullDist**2) / c2) + np.exp(-(pullDist**2) / c3)
                )
                pullRew = max(pullRew, 0)
            else:
                pullRew = 0

            reward = reachRew + pullRew

            return reward, 0.0, 0.0, 0.0


==> anc/FARL/evaluation/baselines/eurekaP3/Eureka_mujoco/eureka/envs/metaworld/sawyer_pick_place_v3.py <==
from __future__ import annotations

from typing import Any

import numpy as np
import numpy.typing as npt
from gymnasium.spaces import Box
from scipy.spatial.transform import Rotation

from metaworld.asset_path_utils import full_V3_path_for
from metaworld.sawyer_xyz_env import RenderMode, SawyerXYZEnv
from metaworld.types import InitConfigDict
from metaworld.utils import reward_utils


class SawyerPickPlaceEnvV3(SawyerXYZEnv):
    """SawyerPickPlaceEnv.

    Motivation for V3:
        V1 was very difficult to solve because the observation didn't say where
        to move after picking up the puck.
    Changelog from V1 to V3:
        - (7/7/20) Removed 3 element vector. Replaced with 3 element position
            of the goal (for consistency with other environments)
        - (6/15/20) Added a 3 element vector to the observation. This vector
            points from the end effector to the goal coordinate.
            i.e. (self._target_pos - pos_hand)
        - (6/15/20) Separated reach-push-pick-place into 3 separate envs.
    """

    def __init__(
        self,
        render_mode: RenderMode | None = None,
        camera_name: str | None = None,
        camera_id: int | None = None,
        reward_function_version: str = "v2",
        height: int = 480,
        width: int = 480,
    ) -> None:
        goal_low = (-0.1, 0.8, 0.05)
        goal_high = (0.1, 0.9, 0.3)
        hand_low = (-0.5, 0.40, 0.05)
        hand_high = (0.5, 1, 0.5)
        obj_low = (-0.1, 0.6, 0.02)
        obj_high = (0.1, 0.7, 0.02)

        super().__init__(
            hand_low=hand_low,
            hand_high=hand_high,
            render_mode=render_mode,
            camera_name=camera_name,
            camera_id=camera_id,
            height=height,
            width=width,
        )
        self.reward_function_version = reward_function_version

        self.init_config: InitConfigDict = {
            "obj_init_angle": 0.3,
            "obj_init_pos": np.array([0, 0.6, 0.02]),
            "hand_init_pos": np.array([0, 0.6, 0.2]),
        }

        self.goal = np.array([0.1, 0.8, 0.2])

        self.obj_init_angle = self.init_config["obj_init_angle"]
        self.obj_init_pos = self.init_config["obj_init_pos"]
        self.hand_init_pos = self.init_config["hand_init_pos"]

        self._random_reset_space = Box(
            np.hstack((obj_low, goal_low)),
            np.hstack((obj_high, goal_high)),
            dtype=np.float64,
        )
        self.goal_space = Box(np.array(goal_low), np.array(goal_high), dtype=np.float64)

        self.num_resets = 0
        self.obj_init_pos = None

    @property
    def model_name(self) -> str:
        return full_V3_path_for("sawyer_xyz/sawyer_pick_place_v3.xml")

    @SawyerXYZEnv._Decorators.assert_task_is_set
    def evaluate_state(
        self, obs: npt.NDArray[np.float64], action: npt.NDArray[np.float32]
    ) -> tuple[float, dict[str, Any]]:
        obj = obs[4:7]

        (
            reward,
            tcp_to_obj,
            tcp_open,
            obj_to_target,
            grasp_reward,
            in_place_reward,
        ) = self.compute_reward(action, obs)
        success = float(obj_to_target <= 0.07)
        near_object = float(tcp_to_obj <= 0.03)
        assert self.obj_init_pos is not None
        grasp_success = float(
            self.touching_main_object
            and (tcp_open > 0)
            and (obj[2] - 0.02 > self.obj_init_pos[2])
        )
        info = {
            "success": success,
            "near_object": near_object,
            "grasp_success": grasp_success,
            "grasp_reward": grasp_reward,
            "in_place_reward": in_place_reward,
            "obj_to_target": obj_to_target,
            "unscaled_reward": reward,
        }

        return reward, info

    def _get_id_main_object(self) -> int:
        return self.data.geom("objGeom").id

    def _get_pos_objects(self) -> npt.NDArray[Any]:
        return self.get_body_com("obj")

    def _get_quat_objects(self) -> npt.NDArray[Any]:
        return Rotation.from_matrix(
            self.data.geom("objGeom").xmat.reshape(3, 3)
        ).as_quat()

    def fix_extreme_obj_pos(self, orig_init_pos: npt.NDArray[Any]) -> npt.NDArray[Any]:
        # This is to account for meshes for the geom and object are not
        # aligned. If this is not done, the object could be initialized in an
        # extreme position
        diff = self.get_body_com("obj")[:2] - self.get_body_com("obj")[:2]
        adjusted_pos = orig_init_pos[:2] + diff
        # The convention we follow is that body_com[2] is always 0,
        # and geom_pos[2] is the object height
        return np.array(
            [adjusted_pos[0], adjusted_pos[1], self.get_body_com("obj")[-1]]
        )

    def reset_model(self) -> npt.NDArray[np.float64]:
        self._reset_hand()
        self._target_pos = self.goal.copy()
        self.obj_init_pos = self.fix_extreme_obj_pos(self.init_config["obj_init_pos"])
        self.obj_init_angle = self.init_config["obj_init_angle"]

        goal_pos = self._get_state_rand_vec()
        self._target_pos = goal_pos[3:]
        while np.linalg.norm(goal_pos[:2] - self._target_pos[:2]) < 0.15:
            goal_pos = self._get_state_rand_vec()
            self._target_pos = goal_pos[3:]
        self._target_pos = goal_pos[-3:]
        self.obj_init_pos = goal_pos[:3]
        self.init_tcp = self.tcp_center
        self.init_left_pad = self.get_body_com("leftpad")
        self.init_right_pad = self.get_body_com("rightpad")

        self._set_obj_xyz(self.obj_init_pos)
        self.model.site("goal").pos = self._target_pos

        self.objHeight = self.data.geom("objGeom").xpos[2]
        self.heightTarget = self.objHeight + 0.04

        self.maxPlacingDist = (
            np.linalg.norm(
                np.array(
                    [self.obj_init_pos[0], self.obj_init_pos[1], self.heightTarget]
                )
                - np.array(self._target_pos)
            )
            + self.heightTarget
        )

        self.maxPushDist = np.linalg.norm(
            self.obj_init_pos[:2] - np.array(self._target_pos)[:2]
        )

        return self._get_obs()

    def _gripper_caging_reward(
        self,
        action: npt.NDArray[np.float32],
        obj_pos: npt.NDArray[Any],
        obj_radius: float = 0,  # All of these args are unused, just here to match
        pad_success_thresh: float = 0,  # the parent's type signature
        object_reach_radius: float = 0,
        xz_thresh: float = 0,
        desired_gripper_effort: float = 1.0,
        high_density: bool = False,
        medium_density: bool = False,
    ) -> float:
        pad_success_margin = 0.05
        x_z_success_margin = 0.005
        obj_radius = 0.015
        tcp = self.tcp_center
        left_pad = self.get_body_com("leftpad")
        right_pad = self.get_body_com("rightpad")
        delta_object_y_left_pad = left_pad[1] - obj_pos[1]
        delta_object_y_right_pad = obj_pos[1] - right_pad[1]
        right_caging_margin = abs(
            abs(obj_pos[1] - self.init_right_pad[1]) - pad_success_margin
        )
        left_caging_margin = abs(
            abs(obj_pos[1] - self.init_left_pad[1]) - pad_success_margin
        )

        right_caging = reward_utils.tolerance(
            delta_object_y_right_pad,
            bounds=(obj_radius, pad_success_margin),
            margin=right_caging_margin,
            sigmoid="long_tail",
        )
        left_caging = reward_utils.tolerance(
            delta_object_y_left_pad,
            bounds=(obj_radius, pad_success_margin),
            margin=left_caging_margin,
            sigmoid="long_tail",
        )

        y_caging = reward_utils.hamacher_product(left_caging, right_caging)

        # compute the tcp_obj distance in the x_z plane
        tcp_xz = tcp + np.array([0.0, -tcp[1], 0.0])
        obj_position_x_z = np.copy(obj_pos) + np.array([0.0, -obj_pos[1], 0.0])
        tcp_obj_norm_x_z = float(np.linalg.norm(tcp_xz - obj_position_x_z, ord=2))

        # used for computing the tcp to object object margin in the x_z plane
        assert self.obj_init_pos is not None
        init_obj_x_z = self.obj_init_pos + np.array([0.0, -self.obj_init_pos[1], 0.0])
        init_tcp_x_z = self.init_tcp + np.array([0.0, -self.init_tcp[1], 0.0])
        tcp_obj_x_z_margin = (
            np.linalg.norm(init_obj_x_z - init_tcp_x_z, ord=2) - x_z_success_margin
        )

        x_z_caging = reward_utils.tolerance(
            tcp_obj_norm_x_z,
            bounds=(0, x_z_success_margin),
            margin=tcp_obj_x_z_margin,
            sigmoid="long_tail",
        )

        gripper_closed = min(max(0, action[-1]), 1)
        caging = reward_utils.hamacher_product(y_caging, x_z_caging)

        gripping = gripper_closed if caging > 0.97 else 0.0
        caging_and_gripping = reward_utils.hamacher_product(caging, gripping)
        caging_and_gripping = (caging_and_gripping + caging) / 2
        return caging_and_gripping

    def compute_reward(
        self, action: npt.NDArray[Any], obs: npt.NDArray[np.float64]
    ) -> tuple[float, float, float, float, float, float]:
        assert self._target_pos is not None and self.obj_init_pos is not None
        if self.reward_function_version == "v2":
            _TARGET_RADIUS: float = 0.05
            tcp = self.tcp_center
            obj = obs[4:7]
            tcp_opened = obs[3]
            target = self._target_pos

            obj_to_target = float(np.linalg.norm(obj - target))
            tcp_to_obj = float(np.linalg.norm(obj - tcp))
            in_place_margin = np.linalg.norm(self.obj_init_pos - target)

            in_place = reward_utils.tolerance(
                obj_to_target,
                bounds=(0, _TARGET_RADIUS),
                margin=in_place_margin,
                sigmoid="long_tail",
            )

            object_grasped = self._gripper_caging_reward(action, obj)
            in_place_and_object_grasped = reward_utils.hamacher_product(
                object_grasped, in_place
            )
            reward = in_place_and_object_grasped

            if (
                tcp_to_obj < 0.02
                and (tcp_opened > 0)
                and (obj[2] - 0.01 > self.obj_init_pos[2])
            ):
                reward += 1.0 + 5.0 * in_place
            if obj_to_target < _TARGET_RADIUS:
                reward = 10.0
            return (
                reward,
                tcp_to_obj,
                tcp_opened,
                obj_to_target,
                object_grasped,
                in_place,
            )
        else:
            objPos = obs[4:7]

            rightFinger, leftFinger = self._get_site_pos(
                "rightEndEffector"
            ), self._get_site_pos("leftEndEffector")
            fingerCOM = (rightFinger + leftFinger) / 2

            heightTarget = self.heightTarget
            goal = self._target_pos
            del obs

            reachDist = np.linalg.norm(objPos - fingerCOM)
            placingDist = np.linalg.norm(objPos - goal)
            assert np.all(goal == self._get_site_pos("goal"))

            reachRew = -reachDist
            reachDistxy = np.linalg.norm(objPos[:-1] - fingerCOM[:-1])
            zRew = np.linalg.norm(fingerCOM[-1] - self.init_tcp[-1])

            if reachDistxy < 0.05:
                reachRew = -reachDist
            else:
                reachRew = -reachDistxy - 2 * zRew

            # incentive to close fingers when reachDist is small
            if reachDist < 0.05:
                reachRew = -reachDist + max(action[-1], 0) / 50
            tolerance = 0.01
            if objPos[2] >= (heightTarget - tolerance):
                self.pickCompleted = True
            else:
                self.pickCompleted = False

            objDropped = (
                (objPos[2] < (self.objHeight + 0.005))
                and (placingDist > 0.02)
                and (reachDist > 0.02)
            )
            # Object on the ground, far away from the goal, and from the gripper
            # Can tweak the margin limits

            hScale = 100
            if self.pickCompleted and not (objDropped):
                pickRew = hScale * heightTarget
            elif (reachDist < 0.1) and (objPos[2] > (self.objHeight + 0.005)):
                pickRew = hScale * min(heightTarget, objPos[2])
            else:
                pickRew = 0

            c1 = 1000
            c2 = 0.01
            c3 = 0.001
            objDropped = (
                (objPos[2] < (self.objHeight + 0.005))
                and (placingDist > 0.02)
                and (reachDist > 0.02)
            )

            cond = self.pickCompleted and (reachDist < 0.1) and not (objDropped)
            if cond:
                placeRew = 1000 * (self.maxPlacingDist - placingDist) + c1 * (
                    np.exp(-(placingDist**2) / c2) + np.exp(-(placingDist**2) / c3)
                )
                placeRew = max(placeRew, 0)
            else:
                placeRew = 0

            assert (placeRew >= 0) and (pickRew >= 0)
            reward = reachRew + pickRew + placeRew

            return float(reward), 0.0, 0.0, float(placingDist), 0.0, 0.0


==> anc/FARL/evaluation/baselines/eurekaP3/Eureka_mujoco/eureka/envs/metaworld/sawyer_reach_v3.py <==
from __future__ import annotations

from typing import Any

import numpy as np
import numpy.typing as npt
from gymnasium.spaces import Box
from scipy.spatial.transform import Rotation

from metaworld.asset_path_utils import full_V3_path_for
from metaworld.sawyer_xyz_env import RenderMode, SawyerXYZEnv
from metaworld.types import InitConfigDict
from metaworld.utils import reward_utils


class SawyerReachEnvV3(SawyerXYZEnv):
    """SawyerReachEnv.

    Motivation for V3:
        V1 was very difficult to solve because the observation didn't say where
        to move (where to reach).
    Changelog from V1 to V3:
        - (7/7/20) Removed 3 element vector. Replaced with 3 element position
            of the goal (for consistency with other environments)
        - (6/15/20) Added a 3 element vector to the observation. This vector
            points from the end effector to the goal coordinate.
            i.e. (self._target_pos - pos_hand)
        - (6/15/20) Separated reach-push-pick-place into 3 separate envs.
    """

    def __init__(
        self,
        render_mode: RenderMode | None = None,
        camera_name: str | None = None,
        camera_id: int | None = None,
        reward_function_version: str = "v2",
        height: int = 480,
        width: int = 480,
    ) -> None:
        goal_low = (-0.1, 0.8, 0.05)
        goal_high = (0.1, 0.9, 0.3)
        hand_low = (-0.5, 0.40, 0.05)
        hand_high = (0.5, 1, 0.5)
        obj_low = (-0.1, 0.6, 0.02)
        obj_high = (0.1, 0.7, 0.02)

        super().__init__(
            hand_low=hand_low,
            hand_high=hand_high,
            render_mode=render_mode,
            camera_name=camera_name,
            camera_id=camera_id,
            height=height,
            width=width,
        )
        self.reward_function_version = reward_function_version

        self.init_config: InitConfigDict = {
            "obj_init_angle": 0.3,
            "obj_init_pos": np.array([0.0, 0.6, 0.02]),
            "hand_init_pos": np.array([0.0, 0.6, 0.2]),
        }

        self.goal = np.array([-0.1, 0.8, 0.2])

        self.obj_init_angle = self.init_config["obj_init_angle"]
        self.obj_init_pos = self.init_config["obj_init_pos"]
        self.hand_init_pos = self.init_config["hand_init_pos"]

        self._random_reset_space = Box(
            np.hstack((obj_low, goal_low)),
            np.hstack((obj_high, goal_high)),
            dtype=np.float64,
        )
        self.goal_space = Box(np.array(goal_low), np.array(goal_high), dtype=np.float64)

    @property
    def model_name(self) -> str:
        return full_V3_path_for("sawyer_xyz/sawyer_reach_v3.xml")

    @SawyerXYZEnv._Decorators.assert_task_is_set
    def evaluate_state(
        self, obs: npt.NDArray[np.float64], action: npt.NDArray[np.float32]
    ) -> tuple[float, dict[str, Any]]:
        reward, reach_dist, in_place = self.compute_reward(action, obs)
        success = float(reach_dist <= 0.05)

        info = {
            "success": success,
            "near_object": reach_dist,
            "grasp_success": 1.0,
            "grasp_reward": reach_dist,
            "in_place_reward": in_place,
            "obj_to_target": reach_dist,
            "unscaled_reward": reward,
        }

        return reward, info

    def _get_pos_objects(self) -> npt.NDArray[Any]:
        return self.get_body_com("obj")

    def _get_quat_objects(self) -> npt.NDArray[Any]:
        geom_xmat = self.data.geom("objGeom").xmat.reshape(3, 3)
        return Rotation.from_matrix(geom_xmat).as_quat()

    def fix_extreme_obj_pos(self, orig_init_pos: npt.NDArray[Any]) -> npt.NDArray[Any]:
        # This is to account for meshes for the geom and object are not
        # aligned. If this is not done, the object could be initialized in an
        # extreme position
        diff = self.get_body_com("obj")[:2] - self.get_body_com("obj")[:2]
        adjusted_pos = orig_init_pos[:2] + diff
        # The convention we follow is that body_com[2] is always 0,
        # and geom_pos[2] is the object height
        return np.array(
            [adjusted_pos[0], adjusted_pos[1], self.get_body_com("obj")[-1]]
        )

    def reset_model(self) -> npt.NDArray[np.float64]:
        self._reset_hand()
        self._target_pos = self.goal.copy()
        self.obj_init_pos = self.fix_extreme_obj_pos(self.init_config["obj_init_pos"])
        self.obj_init_angle = self.init_config["obj_init_angle"]

        goal_pos = self._get_state_rand_vec()
        self._target_pos = goal_pos[3:]
        while np.linalg.norm(goal_pos[:2] - self._target_pos[:2]) < 0.15:
            goal_pos = self._get_state_rand_vec()
            self._target_pos = goal_pos[3:]
        self._target_pos = goal_pos[-3:]
        self.obj_init_pos = goal_pos[:3]
        self._set_obj_xyz(self.obj_init_pos)

        self.model.site("goal").pos = self._target_pos

        self.maxReachDist = np.linalg.norm(self.init_tcp - np.array(self._target_pos))

        return self._get_obs()

    def compute_reward(
        self, actions: npt.NDArray[Any], obs: npt.NDArray[np.float64]
    ) -> tuple[float, float, float]:
        assert self._target_pos is not None
        if self.reward_function_version == "v2":
            _TARGET_RADIUS: float = 0.05
            tcp = self.tcp_center
            # obj = obs[4:7]
            # tcp_opened = obs[3]
            target = self._target_pos

            tcp_to_target = float(np.linalg.norm(tcp - target))
            # obj_to_target = float(np.linalg.norm(obj - target))

            in_place_margin = float(np.linalg.norm(self.hand_init_pos - target))
            in_place = reward_utils.tolerance(
                tcp_to_target,
                bounds=(0, _TARGET_RADIUS),
                margin=in_place_margin,
                sigmoid="long_tail",
            )

            return (10 * in_place, tcp_to_target, in_place)
        else:
            rightFinger, leftFinger = self._get_site_pos(
                "rightEndEffector"
            ), self._get_site_pos("leftEndEffector")
            fingerCOM = (rightFinger + leftFinger) / 2
            goal = self._target_pos

            del actions
            del obs

            c1 = 1000
            c2 = 0.01
            c3 = 0.001
            reachDist = np.linalg.norm(fingerCOM - goal)
            reachRew = c1 * (self.maxReachDist - reachDist) + c1 * (
                np.exp(-(reachDist**2) / c2) + np.exp(-(reachDist**2) / c3)
            )
            reachRew = max(reachRew, 0)
            reward = reachRew
            return float(reward), float(reachDist), float(0.0)


==> anc/FARL/evaluation/baselines/eurekaP3/Eureka_mujoco/eureka/envs/minigrid/doorkey.py <==
"""Pillar-3 full-information context for MiniGrid-DoorKey-5x5-v0.

The policy observes the canonical 83D vector: the complete 5x5 grid encoded as
25 (object, color, state) triples, agent x/y and direction, the carried object's
object/color/state triple, normalized time, and a constant bias coordinate.

The generated reward receives the fully unwrapped environment. Useful expert
attributes include env.grid, env.agent_pos, env.agent_dir, env.carrying,
env.step_count, env.max_steps, env.width, env.height, and env.mission. Grid
objects expose .type, .color and, for the door, .is_open and .is_locked.

Action semantics for Discrete(7): 0 left, 1 right, 2 forward, 3 pickup,
4 drop, 5 toggle/open, 6 done. The ordered task is: pick up the yellow key,
unlock/open the yellow door, then enter the green goal tile.

The native transition reward is explicitly passed as ``native_reward``. It is
zero except on successful goal entry, where MiniGrid computes
``1 - 0.9 * step_count / max_steps``. Timeout or other transitions return zero.
Pillar 3 permits this native reward and all full-state attributes as reward
inputs. Final scientific success is still determined by reporting-only held-out
episodes rather than by a training-curve peak.
"""


==> anc/FARL/evaluation/baselines/eurekaP3/Eureka_mujoco/eureka/envs/mujoco/ant_v4.py <==
import numpy as np

from gymnasium import utils
from gymnasium.envs.mujoco import MujocoEnv
from gymnasium.spaces import Box


DEFAULT_CAMERA_CONFIG = {
    "distance": 4.0,
}


class AntEnv(MujocoEnv, utils.EzPickle):
    metadata = {
        "render_modes": [
            "human",
            "rgb_array",
            "depth_array",
            "rgbd_tuple",
        ],
        "render_fps": 20,
    }

    def __init__(
        self,
        xml_file="ant.xml",
        ctrl_cost_weight=0.5,
        use_contact_forces=False,
        contact_cost_weight=5e-4,
        healthy_reward=1.0,
        terminate_when_unhealthy=True,
        healthy_z_range=(0.2, 1.0),
        contact_force_range=(-1.0, 1.0),
        reset_noise_scale=0.1,
        exclude_current_positions_from_observation=True,
        **kwargs,
    ):
        utils.EzPickle.__init__(
            self,
            xml_file,
            ctrl_cost_weight,
            use_contact_forces,
            contact_cost_weight,
            healthy_reward,
            terminate_when_unhealthy,
            healthy_z_range,
            contact_force_range,
            reset_noise_scale,
            exclude_current_positions_from_observation,
            **kwargs,
        )

        self._ctrl_cost_weight = ctrl_cost_weight
        self._contact_cost_weight = contact_cost_weight

        self._healthy_reward = healthy_reward
        self._terminate_when_unhealthy = terminate_when_unhealthy
        self._healthy_z_range = healthy_z_range

        self._contact_force_range = contact_force_range

        self._reset_noise_scale = reset_noise_scale

        self._use_contact_forces = use_contact_forces

        self._exclude_current_positions_from_observation = (
            exclude_current_positions_from_observation
        )

        obs_shape = 27
        if not exclude_current_positions_from_observation:
            obs_shape += 2
        if use_contact_forces:
            obs_shape += 84

        observation_space = Box(
            low=-np.inf, high=np.inf, shape=(obs_shape,), dtype=np.float64
        )

        MujocoEnv.__init__(
            self,
            xml_file,
            5,
            observation_space=observation_space,
            default_camera_config=DEFAULT_CAMERA_CONFIG,
            **kwargs,
        )

    @property
    def healthy_reward(self):
        return (
            float(self.is_healthy or self._terminate_when_unhealthy)
            * self._healthy_reward
        )

    def control_cost(self, action):
        control_cost = self._ctrl_cost_weight * np.sum(np.square(action))
        return control_cost

    @property
    def contact_forces(self):
        raw_contact_forces = self.data.cfrc_ext
        min_value, max_value = self._contact_force_range
        contact_forces = np.clip(raw_contact_forces, min_value, max_value)
        return contact_forces

    @property
    def contact_cost(self):
        contact_cost = self._contact_cost_weight * np.sum(
            np.square(self.contact_forces)
        )
        return contact_cost

    @property
    def is_healthy(self):
        state = self.state_vector()
        min_z, max_z = self._healthy_z_range
        is_healthy = np.isfinite(state).all() and min_z <= state[2] <= max_z
        return is_healthy

    @property
    def terminated(self):
        terminated = not self.is_healthy if self._terminate_when_unhealthy else False
        return terminated

    def step(self, action):
        xy_position_before = self.get_body_com("torso")[:2].copy()
        self.do_simulation(action, self.frame_skip)
        xy_position_after = self.get_body_com("torso")[:2].copy()

        xy_velocity = (xy_position_after - xy_position_before) / self.dt
        x_velocity, y_velocity = xy_velocity

        forward_reward = x_velocity
        healthy_reward = self.healthy_reward

        rewards = forward_reward + healthy_reward

        costs = ctrl_cost = self.control_cost(action)

        terminated = self.terminated
        observation = self._get_obs()
        info = {
            "reward_forward": forward_reward,
            "reward_ctrl": -ctrl_cost,
            "reward_survive": healthy_reward,
            "x_position": xy_position_after[0],
            "y_position": xy_position_after[1],
            "distance_from_origin": np.linalg.norm(xy_position_after, ord=2),
            "x_velocity": x_velocity,
            "y_velocity": y_velocity,
            "forward_reward": forward_reward,
        }
        if self._use_contact_forces:
            contact_cost = self.contact_cost
            costs += contact_cost
            info["reward_ctrl"] = -contact_cost

        reward = rewards - costs

        if self.render_mode == "human":
            self.render()
        # truncation=False as the time limit is handled by the `TimeLimit` wrapper added during `make`
        return observation, reward, terminated, False, info

    def _get_obs(self):
        position = self.data.qpos.flat.copy()
        velocity = self.data.qvel.flat.copy()

        if self._exclude_current_positions_from_observation:
            position = position[2:]

        if self._use_contact_forces:
            contact_force = self.contact_forces.flat.copy()
            return np.concatenate((position, velocity, contact_force))
        else:
            return np.concatenate((position, velocity))

    def reset_model(self):
        noise_low = -self._reset_noise_scale
        noise_high = self._reset_noise_scale

        qpos = self.init_qpos + self.np_random.uniform(
            low=noise_low, high=noise_high, size=self.model.nq
        )
        qvel = (
            self.init_qvel
            + self._reset_noise_scale * self.np_random.standard_normal(self.model.nv)
        )
        self.set_state(qpos, qvel)

        observation = self._get_obs()

        return observation


==> anc/FARL/evaluation/baselines/eurekaP3/Eureka_mujoco/eureka/envs/mujoco/walker2d_v4.py <==
import numpy as np

from gymnasium import utils
from gymnasium.envs.mujoco import MujocoEnv
from gymnasium.spaces import Box


DEFAULT_CAMERA_CONFIG = {
    "trackbodyid": 2,
    "distance": 4.0,
    "lookat": np.array((0.0, 0.0, 1.15)),
    "elevation": -20.0,
}


class Walker2dEnv(MujocoEnv, utils.EzPickle):
    metadata = {
        "render_modes": [
            "human",
            "rgb_array",
            "depth_array",
            "rgbd_tuple",
        ],
        "render_fps": 125,
    }

    def __init__(
        self,
        forward_reward_weight=1.0,
        ctrl_cost_weight=1e-3,
        healthy_reward=1.0,
        terminate_when_unhealthy=True,
        healthy_z_range=(0.8, 2.0),
        healthy_angle_range=(-1.0, 1.0),
        reset_noise_scale=5e-3,
        exclude_current_positions_from_observation=True,
        **kwargs,
    ):
        utils.EzPickle.__init__(
            self,
            forward_reward_weight,
            ctrl_cost_weight,
            healthy_reward,
            terminate_when_unhealthy,
            healthy_z_range,
            healthy_angle_range,
            reset_noise_scale,
            exclude_current_positions_from_observation,
            **kwargs,
        )

        self._forward_reward_weight = forward_reward_weight
        self._ctrl_cost_weight = ctrl_cost_weight

        self._healthy_reward = healthy_reward
        self._terminate_when_unhealthy = terminate_when_unhealthy

        self._healthy_z_range = healthy_z_range
        self._healthy_angle_range = healthy_angle_range

        self._reset_noise_scale = reset_noise_scale

        self._exclude_current_positions_from_observation = (
            exclude_current_positions_from_observation
        )

        if exclude_current_positions_from_observation:
            observation_space = Box(
                low=-np.inf, high=np.inf, shape=(17,), dtype=np.float64
            )
        else:
            observation_space = Box(
                low=-np.inf, high=np.inf, shape=(18,), dtype=np.float64
            )

        MujocoEnv.__init__(
            self,
            "walker2d.xml",
            4,
            observation_space=observation_space,
            default_camera_config=DEFAULT_CAMERA_CONFIG,
            **kwargs,
        )

    @property
    def healthy_reward(self):
        return (
            float(self.is_healthy or self._terminate_when_unhealthy)
            * self._healthy_reward
        )

    def control_cost(self, action):
        control_cost = self._ctrl_cost_weight * np.sum(np.square(action))
        return control_cost

    @property
    def is_healthy(self):
        z, angle = self.data.qpos[1:3]

        min_z, max_z = self._healthy_z_range
        min_angle, max_angle = self._healthy_angle_range

        healthy_z = min_z < z < max_z
        healthy_angle = min_angle < angle < max_angle
        is_healthy = healthy_z and healthy_angle

        return is_healthy

    @property
    def terminated(self):
        terminated = not self.is_healthy if self._terminate_when_unhealthy else False
        return terminated

    def _get_obs(self):
        position = self.data.qpos.flat.copy()
        velocity = np.clip(self.data.qvel.flat.copy(), -10, 10)

        if self._exclude_current_positions_from_observation:
            position = position[1:]

        observation = np.concatenate((position, velocity)).ravel()
        return observation

    def step(self, action):
        x_position_before = self.data.qpos[0]
        self.do_simulation(action, self.frame_skip)
        x_position_after = self.data.qpos[0]
        x_velocity = (x_position_after - x_position_before) / self.dt

        ctrl_cost = self.control_cost(action)

        forward_reward = self._forward_reward_weight * x_velocity
        healthy_reward = self.healthy_reward

        rewards = forward_reward + healthy_reward
        costs = ctrl_cost

        observation = self._get_obs()
        reward = rewards - costs
        terminated = self.terminated
        info = {
            "x_position": x_position_after,
            "x_velocity": x_velocity,
        }

        if self.render_mode == "human":
            self.render()
        # truncation=False as the time limit is handled by the `TimeLimit` wrapper added during `make`
        return observation, reward, terminated, False, info

    def reset_model(self):
        noise_low = -self._reset_noise_scale
        noise_high = self._reset_noise_scale

        qpos = self.init_qpos + self.np_random.uniform(
            low=noise_low, high=noise_high, size=self.model.nq
        )
        qvel = self.init_qvel + self.np_random.uniform(
            low=noise_low, high=noise_high, size=self.model.nv
        )

        self.set_state(qpos, qvel)

        observation = self._get_obs()
        return observation


==> anc/FARL/evaluation/baselines/eurekaP3/Eureka_mujoco/eureka/eureka_mujoco.py <==
"""EUREKA main loop, adapted for SB3 + gymnasium MuJoCo + MetaWorld.

Differences from the original IsaacGym eureka.py:
  - No `self.rew_buf` injection — LLM reward is written as a standalone .py
    file with a top-level `compute_reward(env, obs, action)` and passed to
    train_mujoco.py via --gpt_reward_module.
  - RL backend is `rl/train_mujoco.py` (SB3 PPO), not isaacgymenvs/train.py.
  - Task-specific observation context is provided via explicit `*_obs.py`
    files so locomotion / manipulation / geometric-control tasks do not share
    the wrong interface semantics.
"""
import hydra
import json
import logging
import matplotlib.pyplot as plt
import numpy as np
import openai
import os
from pathlib import Path
import re
import shutil
import subprocess
import sys
import time

sys.path.insert(0, str(Path(__file__).resolve().parents[1]))
sys.path.insert(0, str(Path(__file__).resolve().parents[5]))

from task_interfaces import get_task_interface
from evaluation.baselines.ant_p3_support import (
    ANT_P3_TASK_DESCRIPTION,
    ant_p3_contract,
    ant_p3_prompt_context,
)
try:
    from utils.extract_task_code import get_function_signature, file_to_string
    from utils.file_utils import load_tensorboard_logs
    from utils.misc import block_until_training, filter_traceback, set_freest_gpu
    from p2_bridge import p2_contract, p2_prompt_context, validate_p2_source
    from continuous_final import continuous_candidate_metric
    from p1_hand_bridge import (
        p1_hand_contract,
        p1_hand_prompt_context,
        validate_p1_hand_reward_source,
    )
except ModuleNotFoundError:  # Package import used by offline contract tests.
    from eureka.utils.extract_task_code import (
        get_function_signature,
        file_to_string,
    )
    from eureka.utils.file_utils import load_tensorboard_logs
    from eureka.utils.misc import (
        block_until_training,
        filter_traceback,
        set_freest_gpu,
    )
    from eureka.p2_bridge import (
        p2_contract,
        p2_prompt_context,
        validate_p2_source,
    )
    from eureka.continuous_final import continuous_candidate_metric
    from eureka.p1_hand_bridge import (
        p1_hand_contract,
        p1_hand_prompt_context,
        validate_p1_hand_reward_source,
    )

EUREKA_ROOT_DIR = os.getcwd()
RL_ROOT_DIR = f"{EUREKA_ROOT_DIR}/../rl"


def _wait_for_rl_slot(runs):
    """Bound GPU process concurrency without changing Eureka's search budget."""
    try:
        cap = max(1, int(os.getenv("EUREKA_MAX_PARALLEL_RL", "1")))
    except ValueError:
        cap = 1
    while True:
        active = [
            process for process in runs
            if process is not None and process.poll() is None
        ]
        if len(active) < cap:
            return
        active[0].wait()


def _write_passive_unified_report(workspace_dir: Path) -> None:
    """Index passive evaluator artifacts without feeding them to Eureka."""
    rows = []
    patterns = (
        ("search_candidate", "tb_iter*_response*/candidate_final_eval.v1.json"),
        ("final_retrain", "tb_eval*/candidate_final_eval.v1.json"),
    )
    for phase, pattern in patterns:
        for path in sorted(workspace_dir.glob(pattern)):
            try:
                payload = json.loads(path.read_text(encoding="utf-8"))
            except Exception:
                continue
            rows.append({
                "phase": phase,
                "artifact": str(path.relative_to(workspace_dir)),
                "training_seed": payload.get("candidate_training_seed"),
                "reward_sha256": payload.get("candidate_reward_sha256"),
                "checkpoint": payload.get("candidate_checkpoint"),
                "checkpoint_sha256": payload.get("candidate_checkpoint_sha256"),
                "episodes": (payload.get("evaluation_contract") or {}).get("episodes"),
                "stage_omr_raw_completion_rate": payload.get("stage_omr_raw_completion_rate") or {},
                "final_success_rate": float(payload.get("final_success_rate") or 0.0),
                "final_metric_name": payload.get("final_metric_name"),
                "final_metric_value": payload.get("final_metric_value"),
                "final_metric_std": payload.get("final_metric_std"),
            })

    search_rows = [row for row in rows if row["phase"] == "search_candidate"]
    stage_ids = sorted({
        stage_id
        for row in search_rows
        for stage_id in row["stage_omr_raw_completion_rate"]
    })
    stage_envelope = {}
    for stage_id in stage_ids:
        winner = max(
            search_rows,
            key=lambda row: float(row["stage_omr_raw_completion_rate"].get(stage_id, 0.0)),
        )
        stage_envelope[stage_id] = {
            "rate": float(winner["stage_omr_raw_completion_rate"].get(stage_id, 0.0)),
            "artifact": winner["artifact"],
            "episodes": winner["episodes"],
            "training_seed": winner["training_seed"],
        }
    final_winner = max(
        search_rows,
        key=lambda row: (
            float(row["final_metric_value"])
            if row.get("final_metric_value") is not None
            else row["final_success_rate"]
        ),
        default=None,
    )
    continuous = bool(
        final_winner is not None and final_winner.get("final_metric_value") is not None
    )
    report = {
        "schema_version": "eureka_unified_capability_report.v1",
        "reporting_only": True,
        "consumed_by_eureka_controller": False,
        "primary_metric": (
            final_winner.get("final_metric_name")
            if continuous else "best_over_search_candidates_per_stage_raw_completion_rate"
        ),
        "completed_search_candidates": len(search_rows),
        "completed_final_retrains": len(rows) - len(search_rows),
        "candidate_space_single_stage_best": stage_envelope,
        "candidate_space_final_success_best": (
            {
                "rate": final_winner["final_success_rate"],
                "artifact": final_winner["artifact"],
                "episodes": final_winner["episodes"],
                "training_seed": final_winner["training_seed"],
            }
            if final_winner is not None and not continuous else None
        ),
        "candidate_space_continuous_final_best": (
            {
                "metric_name": final_winner["final_metric_name"],
                "value": float(final_winner["final_metric_value"]),
                "std": final_winner.get("final_metric_std"),
                "artifact": final_winner["artifact"],
                "episodes": final_winner["episodes"],
                "training_seed": final_winner["training_seed"],
            }
            if continuous else None
        ),
        "candidates": rows,
    }
    path = workspace_dir / "unified_capability_report.v1.json"
    tmp = path.with_suffix(path.suffix + ".tmp")
    tmp.write_text(json.dumps(report, indent=2, sort_keys=True), encoding="utf-8")
    os.replace(tmp, path)

PROMPT_BUNDLE_BY_INTERFACE = {
    "walker": {
        "initial_system": "initial_system_walker.txt",
        "reward_signature": "reward_signature_walker.txt",
        "policy_feedback": "policy_feedback_locomotion.txt",
    },
    "ant": {
        "initial_system": "initial_system_ant.txt",
        "reward_signature": "reward_signature_ant.txt",
        "policy_feedback": "policy_feedback_locomotion.txt",
    },
    "reach": {
        "initial_system": "initial_system_reach.txt",
        "reward_signature": "reward_signature_reach.txt",
        "policy_feedback": "policy_feedback_manipulation.txt",
    },
    "pick": {
        "initial_system": "initial_system_pick.txt",
        "reward_signature": "reward_signature_pick.txt",
        "policy_feedback": "policy_feedback_manipulation.txt",
    },
    "door": {
        "initial_system": "initial_system_door.txt",
        "reward_signature": "reward_signature_door.txt",
        "policy_feedback": "policy_feedback_manipulation.txt",
    },
    "doorkey": {
        # P2 replaces this bundle completely. P3 uses the collaborator-native
        # DoorKey surface plus our explicit full-information/native-reward grant.
        "initial_system": "initial_system_doorkey.txt",
        "reward_signature": "reward_signature_doorkey.txt",
        "policy_feedback": "policy_feedback_doorkey.txt",
    },
    "hand": {
        "initial_system": "initial_system_hand.txt",
        "reward_signature": "reward_signature_hand.txt",
        "policy_feedback": "policy_feedback_manipulation.txt",
    },
}


def _p1_hand_frontier_score(tensorboard_logs):
    """Lexicographic Stage feedback for Eureka search, never policy reward."""
    stages = p1_hand_contract()["stage_omr_scaffold"]["stages"]
    rates = {}
    score = 0.0
    for index, stage in enumerate(stages):
        stage_id = str(stage["stage_id"])
        values = tensorboard_logs.get(f"stage_omr__{stage_id}") or []
        rate = float(np.mean(np.asarray(values[-100:], dtype=np.float64))) \
            if values else 0.0
        rates[stage_id] = rate
        score += (2.0 ** index) * rate
    final_values = tensorboard_logs.get("consecutive_successes") or []
    final_rate = float(max(final_values)) if final_values else 0.0
    # Any official Final OMR success outranks every proper Stage prefix.
    score += 100.0 * final_rate
    return score, rates, final_rate


@hydra.main(config_path="cfg", config_name="config", version_base="1.1")
def main(cfg):
    workspace_dir = Path.cwd()
    logging.info(f"Workspace: {workspace_dir}")
    logging.info(f"Project Root: {EUREKA_ROOT_DIR}")

    api_key = os.getenv("OPENAI_API_KEY")
    api_base = os.getenv("OPENAI_API_BASE", "https://api.chatanywhere.tech/v1")
    if not api_key:
        raise ValueError("OPENAI_API_KEY is required")
    llm_client = openai.OpenAI(api_key=api_key, base_url=api_base)

    task = cfg.env.task
    task_description = cfg.env.description
    suffix = cfg.suffix
    model = cfg.model
    env_parent = cfg.env.env_parent
    env_name = cfg.env.env_name
    task_interface = get_task_interface(task)
    interface_type = task_interface.interface_type
    score_display_name = task_interface.score_display_name
    information_regime = str(cfg.information_regime).lower()
    p2_task_by_eureka = {
        "Ant": "ant-v4",
        "Door": "door-open-v3",
        "Reacher": "reach-v3",
        "DoorKey": "minigrid-doorkey",
    }
    if information_regime == "p2" and task not in p2_task_by_eureka:
        raise ValueError("unsupported Eureka P2 task")
    if information_regime == "p1" and task != "Hand":
        raise ValueError("unsupported Eureka P1 task")

    logging.info(f"Using LLM: {model}")
    logging.info(f"Task: {task}{suffix} (parent={env_parent}, env_name={env_name}, interface={interface_type})")
    logging.info(f"Task description: {task_description}")

    task_file = f"{EUREKA_ROOT_DIR}/envs/{env_parent}/{env_name}.py"
    if information_regime == "p2":
        p2_task = p2_task_by_eureka[task]
        p2_context = p2_prompt_context(p2_task, "eureka")
        task_description = p2_contract(p2_task)["terminal_intent"]
        task_obs_code_string = p2_context
    elif information_regime == "p1":
        shared_contract = p1_hand_contract()
        task_description = shared_contract["task_description"]
        task_obs_code_string = p1_hand_prompt_context()
    else:
        obs_context_file = Path(EUREKA_ROOT_DIR) / task_interface.obs_context_relpath
        if obs_context_file.exists():
            environment_source = file_to_string(str(obs_context_file))
        else:
            environment_source = file_to_string(task_file)
        if information_regime == "p3" and interface_type == "ant":
            task_description = ANT_P3_TASK_DESCRIPTION
            task_obs_code_string = ant_p3_prompt_context(environment_source)
            admission = ant_p3_contract()
            admission.update({
                "method": "Eureka",
                "framework_release": "native_eureka_with_shared_p3_contract",
                "generated_reward_signature": (
                    "compute_reward(env, obs, action, native_reward)"
                ),
                "controller_selection_metric": (
                    "1000-step signed root displacement"
                ),
            })
            (workspace_dir / "ant_p3_admission.v1.json").write_text(
                json.dumps(admission, indent=2, sort_keys=True),
                encoding="utf-8",
            )
        else:
            task_obs_code_string = environment_source

    prompt_dir = Path(EUREKA_ROOT_DIR) / "utils" / "prompts"
    bundle = PROMPT_BUNDLE_BY_INTERFACE[interface_type]
    initial_system = file_to_string(str(prompt_dir / bundle["initial_system"]))
    reward_signature = file_to_string(str(prompt_dir / bundle["reward_signature"]))
    policy_feedback = file_to_string(str(prompt_dir / bundle["policy_feedback"]))
    code_output_tip = file_to_string(str(prompt_dir / "code_output_tip.txt"))
    code_feedback = file_to_string(str(prompt_dir / "code_feedback.txt"))
    initial_user = file_to_string(str(prompt_dir / "initial_user.txt"))
    execution_error_feedback = file_to_string(str(prompt_dir / "execution_error_feedback.txt"))

    if information_regime == "p2":
        initial_system = (
            "You are an expert reinforcement-learning reward engineer. Design only "
            "a NumPy-compatible function compute_reward(state, action, next_state). "
            "State exposes only .observation and .step_fraction. Return either a "
            "finite scalar or (finite scalar, component dictionary). Do not import "
            "or access environments, simulator state, native rewards, info, success "
            "labels, or oracle values. Output one Python code fence."
        )
        initial_user = f"Task: {task_description}\n\n{task_obs_code_string}"
        policy_feedback = policy_feedback.replace(
            "only uses `env`, `obs`, `action` as inputs",
            "only uses `state`, `action`, `next_state` as inputs",
        ).replace(
            "Only use attributes exposed on the provided reward view — do not introduce new state, do not assign attributes to `env`, and do not rely on values persisted across calls.",
            "Only use state.observation, state.step_fraction, next_state.observation, next_state.step_fraction, and action; do not rely on values persisted across calls.",
        )
    else:
        initial_system = initial_system.format(task_reward_signature_string=reward_signature) + code_output_tip
        initial_user = initial_user.format(
            task_obs_code_string=task_obs_code_string,
            task_description=task_description,
        )
    messages = [
        {"role": "system", "content": initial_system},
        {"role": "user", "content": initial_user},
    ]

    DUMMY_FAILURE = -10000.0
    max_task_scores = []
    max_task_scores_reward_correlation = []
    execute_rates = []
    best_code_paths = []
    max_task_score_overall = DUMMY_FAILURE
    max_task_score_reward_correlation_overall = DUMMY_FAILURE
    max_reward_code_path = None

    for iter in range(cfg.iteration):
        responses = []
        response_cur = None
        total_samples = 0
        total_token = 0
        total_completion_token = 0
        chunk_size = cfg.sample if "gpt-3.5" in model else 4

        logging.info(f"Iteration {iter}: Generating {cfg.sample} samples with {cfg.model}")

        while True:
            if total_samples >= cfg.sample:
                break
            for attempt in range(1000):
                try:
                    request = {
                        "model": model,
                        "messages": messages,
                        "n": chunk_size,
                    }
                    if not model.lower().startswith(("gpt-5", "o1", "o3", "o4")):
                        request["temperature"] = cfg.temperature
                    raw_response = llm_client.chat.completions.create(**request)
                    response_cur = {
                        "choices": [
                            {"message": {"content": choice.message.content or ""}}
                            for choice in raw_response.choices
                        ],
                        "usage": {
                            "prompt_tokens": int(getattr(raw_response.usage, "prompt_tokens", 0) or 0),
                            "completion_tokens": int(getattr(raw_response.usage, "completion_tokens", 0) or 0),
                            "total_tokens": int(getattr(raw_response.usage, "total_tokens", 0) or 0),
                        },
                    }
                    total_samples += chunk_size
                    break
                except Exception as e:
                    if attempt >= 10:
                        chunk_size = max(int(chunk_size / 2), 1)
                        logging.info(f"Current Chunk Size {chunk_size}")
                    logging.info(f"Attempt {attempt + 1} failed with error: {e}")
                    time.sleep(1)
            if response_cur is None:
                logging.info("Code terminated due to too many failed attempts!")
                raise SystemExit(1)

            responses.extend(response_cur["choices"])
            prompt_tokens = response_cur["usage"]["prompt_tokens"]
            total_completion_token += response_cur["usage"]["completion_tokens"]
            total_token += response_cur["usage"]["total_tokens"]

        if cfg.sample == 1:
            logging.info(f"Iteration {iter}: GPT Output:\n " + responses[0]["message"]["content"] + "\n")

        logging.info(
            f"Iteration {iter}: Prompt Tokens: {prompt_tokens}, Completion Tokens: {total_completion_token}, Total Tokens: {total_token}"
        )

        code_runs = []
        rl_runs = []
        for response_id in range(cfg.sample):
            response_cur = responses[response_id]["message"]["content"]
            logging.info(f"Iteration {iter}: Processing Code Run {response_id}")

            patterns = [
                r"```python(.*?)```",
                r"```(.*?)```",
                r'"""(.*?)"""',
                r'""(.*?)""',
                r'"(.*?)"',
            ]
            code_string = None
            for pattern in patterns:
                m = re.search(pattern, response_cur, re.DOTALL)
                if m is not None:
                    code_string = m.group(1).strip()
                    break
            code_string = response_cur if not code_string else code_string

            lines = code_string.split("\n")
            for i, line in enumerate(lines):
                if line.strip().startswith("def "):
                    code_string = "\n".join(lines[i:])
                    break

            try:
                get_function_signature(code_string)
                if information_regime == "p2":
                    validate_p2_source(code_string, "eureka")
                elif information_regime == "p1":
                    validate_p1_hand_reward_source(code_string)
            except Exception as e:
                logging.info(f"Iteration {iter}: Code Run {response_id} cannot parse function signature! err={e!r}")
                try:
                    with open(f"env_iter{iter}_response{response_id}_raw.txt", "w") as fdbg:
                        fdbg.write(response_cur)
                    with open(f"env_iter{iter}_response{response_id}_extracted.py", "w") as fdbg:
                        fdbg.write(code_string)
                except Exception:
                    pass
                code_runs.append("")
                rl_runs.append(None)
                continue

            code_runs.append(code_string)

            gpt_reward_path = str(Path(workspace_dir) / f"gpt_reward_iter{iter}_response{response_id}.py")
            with open(gpt_reward_path, "w") as f:
                f.write("import math\n")
                f.write("import numpy as np\n")
                f.write(code_string + "\n")

            with open(f"env_iter{iter}_response{response_id}_rewardonly.py", "w") as f:
                f.write(code_string + "\n")
            shutil.copy(gpt_reward_path, f"env_iter{iter}_response{response_id}.py")

            _wait_for_rl_slot(rl_runs)
            set_freest_gpu()
            tb_logdir = str(Path(workspace_dir) / f"tb_iter{iter}_response{response_id}")
            rl_filepath = f"env_iter{iter}_response{response_id}.txt"
            command = [
                sys.executable,
                "-u",
                f"{RL_ROOT_DIR}/train_mujoco.py",
                f"--task={task}{suffix}",
                f"--max_iterations={cfg.max_iterations}",
                f"--seed={iter * cfg.sample + response_id}",
                f"--gpt_reward_module={gpt_reward_path}",
                f"--logdir={tb_logdir}",
                f"--n_envs={cfg.n_envs}",
                f"--information_regime={information_regime}",
            ]
            if cfg.use_wandb:
                command.extend(
                    [
                        "--use_wandb",
                        f"--wandb_project={cfg.wandb_project}",
                        f"--wandb_entity={cfg.wandb_username}",
                        f"--wandb_group={workspace_dir.name}",
                        f"--wandb_run_name=iter{iter}_response{response_id}",
                        f"--wandb_job_type=eureka_rl",
                        f"--wandb_tags=eureka,{env_name},iter{iter}",
                    ]
                )
            with open(rl_filepath, "w") as f:
                process = subprocess.Popen(command, stdout=f, stderr=f)
            block_until_training(rl_filepath, log_status=True, iter_num=iter, response_id=response_id)
            rl_runs.append(process)

        contents = []
        task_scores = []
        reward_correlations = []
        code_paths = []
        executed_flags = []

        exec_success = False
        for response_id, rl_run in enumerate(rl_runs):
            code_paths.append(f"env_iter{iter}_response{response_id}.py")
            if rl_run is None:
                content = execution_error_feedback.format(
                    traceback_msg="Code Run cannot be executed due to function signature error! Please re-write an entirely new reward function!"
                )
                content += code_output_tip
                contents.append(content)
                task_scores.append(DUMMY_FAILURE)
                reward_correlations.append(DUMMY_FAILURE)
                executed_flags.append(False)
                continue

            rl_run.communicate()
            rl_filepath = f"env_iter{iter}_response{response_id}.txt"
            try:
                with open(rl_filepath, "r") as f:
                    stdout_str = f.read()
            except Exception:
                content = execution_error_feedback.format(
                    traceback_msg="Code Run cannot be executed due to function signature error! Please re-write an entirely new reward function!"
                )
                content += code_output_tip
                contents.append(content)
                task_scores.append(DUMMY_FAILURE)
                reward_correlations.append(DUMMY_FAILURE)
                executed_flags.append(False)
                continue

            content = ""
            traceback_msg = filter_traceback(stdout_str)
            if traceback_msg != "":
                task_scores.append(DUMMY_FAILURE)
                reward_correlations.append(DUMMY_FAILURE)
                executed_flags.append(False)
                content += execution_error_feedback.format(traceback_msg=traceback_msg)
                content += code_output_tip
                contents.append(content)
                continue

            exec_success = True
            lines = stdout_str.split("\n")
            tensorboard_logdir = None
            for line in lines:
                if line.startswith("Tensorboard Directory:"):
                    tensorboard_logdir = line.split(":", 1)[-1].strip()
                    break
            if tensorboard_logdir is None:
                content = execution_error_feedback.format(traceback_msg="Tensorboard log directory missing from RL stdout.")
                content += code_output_tip
                contents.append(content)
                task_scores.append(DUMMY_FAILURE)
                reward_correlations.append(DUMMY_FAILURE)
                executed_flags.append(False)
                continue

            tensorboard_logs = load_tensorboard_logs(tensorboard_logdir)
            try:
                continuous_metric = continuous_candidate_metric(
                    tensorboard_logdir, interface_type, information_regime
                )
            except Exception as exc:
                content = execution_error_feedback.format(traceback_msg=str(exc))
                content += code_output_tip
                contents.append(content)
                task_scores.append(DUMMY_FAILURE)
                reward_correlations.append(DUMMY_FAILURE)
                executed_flags.append(False)
                continue
            if continuous_metric is None and "consecutive_successes" not in tensorboard_logs and "gt_reward" not in tensorboard_logs:
                content = execution_error_feedback.format(traceback_msg="Neither " + '"consecutive_successes"' + " nor " + '"gt_reward"' + " was present in Tensorboard logs. Please check whether the RL environment logged a ground-truth task metric.")
                content += code_output_tip
                contents.append(content)
                task_scores.append(DUMMY_FAILURE)
                reward_correlations.append(DUMMY_FAILURE)
                executed_flags.append(False)
                continue

            executed_flags.append(True)
            primary_metric_key = (
                "consecutive_successes" if "consecutive_successes" in tensorboard_logs
                else "gt_reward"
            )
            max_iterations_log = np.array(tensorboard_logs[primary_metric_key]).shape[0]
            epoch_freq = max(int(max_iterations_log // 10), 1)
            content += policy_feedback.format(epoch_freq=epoch_freq)

            reward_correlation = DUMMY_FAILURE
            if information_regime != "p2" and "gt_reward" in tensorboard_logs and "gpt_reward" in tensorboard_logs:
                gt_reward = np.array(tensorboard_logs["gt_reward"])
                gpt_reward = np.array(tensorboard_logs["gpt_reward"])
                if len(gt_reward) > 1 and len(gpt_reward) > 1:
                    reward_correlation = float(np.corrcoef(gt_reward[: len(gpt_reward)], gpt_reward[: len(gt_reward)])[0, 1])
            reward_correlations.append(reward_correlation)

            score_logged = continuous_metric is not None
            if continuous_metric is not None:
                metric_name, metric_value = continuous_metric
                task_scores.append(metric_value)
                content += (
                    f"held-out {metric_name}: {metric_value:.6f} "
                    "(candidate ranking authority; higher is better)\n"
                )
            elif information_regime == "p1" and interface_type == "hand":
                frontier_score, stage_rates, final_rate = _p1_hand_frontier_score(
                    tensorboard_logs
                )
                task_scores.append(frontier_score)
                score_logged = True
                content += (
                    "held-out official final success: "
                    f"{final_rate:.6f}; ordered diagnostic Stage OMR rates: "
                    f"{stage_rates}; controller frontier score: "
                    f"{frontier_score:.6f}. Stage labels are feedback only and "
                    "must not be used in compute_reward.\n"
                )
            for metric, values in tensorboard_logs.items():
                if "/" in metric:
                    continue
                if information_regime == "p2" and metric not in {
                    "consecutive_successes", "task_score"
                } and not metric.startswith("stage_omr__"):
                    continue
                if continuous_metric is not None:
                    # Ant P2 has no Stage/success curve.  The evaluator-owned
                    # 1k displacement above is its sole ranking and feedback
                    # metric; do not leak per-step x_velocity/task_score.
                    continue
                metric_cur = [f"{x:.2f}" for x in values[::epoch_freq]]
                metric_cur_max = max(values)
                metric_cur_mean = sum(values) / len(values)
                metric_cur_min = min(values)

                if metric == "consecutive_successes":
                    if not (
                        information_regime == "p1"
                        and interface_type == "hand"
                    ):
                        task_scores.append(metric_cur_max)
                    score_logged = True
                    content += f"task_score: {metric_cur}, Max: {metric_cur_max:.2f}, Mean: {metric_cur_mean:.2f}, Min: {metric_cur_min:.2f} \n"
                    continue
                if metric == "gt_reward":
                    if "consecutive_successes" not in tensorboard_logs:
                        task_scores.append(metric_cur_max)
                        score_logged = True
                        content += f"ground-truth score: {metric_cur}, Max: {metric_cur_max:.2f}, Mean: {metric_cur_mean:.2f}, Min: {metric_cur_min:.2f} \n"
                    continue
                if metric == "gpt_reward":
                    continue
                content += f"{metric}: {metric_cur}, Max: {metric_cur_max:.2f}, Mean: {metric_cur_mean:.2f}, Min: {metric_cur_min:.2f} \n"

            if not score_logged:
                task_scores.append(DUMMY_FAILURE)
            content += code_feedback
            content += code_output_tip
            contents.append(content)

        if not exec_success and cfg.sample != 1:
            execute_rates.append(0.0)
            max_task_scores.append(DUMMY_FAILURE)
            max_task_scores_reward_correlation.append(DUMMY_FAILURE)
            best_code_paths.append(None)
            logging.info("All code generation failed! Repeat this iteration from the current message checkpoint!")
            continue

        try:
            _write_passive_unified_report(workspace_dir)
        except Exception as exc:
            logging.warning("Passive unified report indexing failed (non-fatal): %r", exc)

        while len(contents) < cfg.sample:
            contents.append(execution_error_feedback.format(
                traceback_msg="Code Run did not produce usable feedback. Please re-write an entirely new reward function!"
            ) + code_output_tip)
        while len(task_scores) < cfg.sample:
            task_scores.append(DUMMY_FAILURE)
            reward_correlations.append(DUMMY_FAILURE)
            executed_flags.append(False)

        best_sample_idx = int(np.argmax(np.array(task_scores)))
        best_content = contents[best_sample_idx]
        max_task_score = task_scores[best_sample_idx]
        max_task_score_reward_correlation = reward_correlations[best_sample_idx]
        execute_rate = float(np.mean(np.array(executed_flags, dtype=np.float64)))

        if max_task_score > max_task_score_overall:
            max_task_score_overall = max_task_score
            max_task_score_reward_correlation_overall = max_task_score_reward_correlation
            max_reward_code_path = code_paths[best_sample_idx]

        execute_rates.append(execute_rate)
        max_task_scores.append(max_task_score)
        max_task_scores_reward_correlation.append(max_task_score_reward_correlation)
        best_code_paths.append(code_paths[best_sample_idx])

        logging.info(
            f"Iteration {iter}: Max Task Score: {max_task_score}, Execute Rate: {execute_rate}, Reward Correlation: {max_task_score_reward_correlation}"
        )
        logging.info(f"Iteration {iter}: Best Generation ID: {best_sample_idx}")
        logging.info(f"Iteration {iter}: GPT Output Content:\n" + responses[best_sample_idx]["message"]["content"] + "\n")
        logging.info(f"Iteration {iter}: User Content:\n" + best_content + "\n")

        fig, axs = plt.subplots(2, figsize=(6, 6))
        fig.suptitle(f"{cfg.env.task}")
        x_axis = np.arange(len(max_task_scores))
        axs[0].plot(x_axis, np.array(max_task_scores))
        axs[0].set_title("Max Task Score")
        axs[0].set_xlabel("Iteration")
        axs[1].plot(x_axis, np.array(execute_rates))
        axs[1].set_title("Execute Rate")
        axs[1].set_xlabel("Iteration")
        fig.tight_layout(pad=3.0)
        plt.savefig("summary.png")
        plt.close(fig)
        np.savez(
            "summary.npz",
            max_task_scores=max_task_scores,
            execute_rates=execute_rates,
            best_code_paths=best_code_paths,
            max_task_scores_reward_correlation=max_task_scores_reward_correlation,
        )

        if len(messages) == 2:
            messages += [{"role": "assistant", "content": responses[best_sample_idx]["message"]["content"]}]
            messages += [{"role": "user", "content": best_content}]
        else:
            assert len(messages) == 4
            messages[-2] = {"role": "assistant", "content": responses[best_sample_idx]["message"]["content"]}
            messages[-1] = {"role": "user", "content": best_content}

        with open("messages.json", "w") as f:
            json.dump(messages, f, indent=4)

    if max_reward_code_path is None:
        logging.info("All iterations of code generation failed, aborting...")
        raise SystemExit(1)

    logging.info(
        f"Task: {task}, Max Training Task Score {max_task_score_overall}, Correlation {max_task_score_reward_correlation_overall}, Best Reward Code Path: {max_reward_code_path}"
    )
    logging.info(f"Evaluating best reward code {cfg.num_eval} times")

    eval_runs = []
    for i in range(cfg.num_eval):
        _wait_for_rl_slot(eval_runs)
        set_freest_gpu()
        tb_logdir = str(Path(workspace_dir) / f"tb_eval{i}")
        rl_filepath = f"reward_code_eval{i}.txt"
        with open(rl_filepath, "w") as f:
            process = subprocess.Popen(
                [
                    sys.executable,
                    "-u",
                    f"{RL_ROOT_DIR}/train_mujoco.py",
                    f"--task={task}{suffix}",
                    f"--max_iterations={cfg.max_iterations}",
                    f"--seed={i}",
                    f"--gpt_reward_module={max_reward_code_path}",
                    f"--logdir={tb_logdir}",
                    f"--n_envs={cfg.n_envs}",
                    f"--information_regime={information_regime}",
                ],
                stdout=f,
                stderr=f,
            )
        block_until_training(rl_filepath)
        eval_runs.append(process)

    reward_code_final_scores = []
    reward_code_correlations_final = []
    reward_code_env_returns_final = []
    reward_code_env_episode_returns_final = []
    for i, rl_run in enumerate(eval_runs):
        rl_run.communicate()
        rl_filepath = f"reward_code_eval{i}.txt"
        with open(rl_filepath, "r") as f:
            stdout_str = f.read()
        lines = stdout_str.split("\n")
        tb_logdir = None
        for line in lines:
            if line.startswith("Tensorboard Directory:"):
                tb_logdir = line.split(":", 1)[-1].strip()
                break
        if tb_logdir is None:
            continue

        tensorboard_logs = load_tensorboard_logs(tb_logdir)
        continuous_metric = continuous_candidate_metric(
            tb_logdir, interface_type, information_regime
        )
        if continuous_metric is not None:
            reward_code_final_scores.append(continuous_metric[1])
        elif "consecutive_successes" in tensorboard_logs:
            reward_code_final_scores.append(max(tensorboard_logs["consecutive_successes"]))
        elif "gt_reward" in tensorboard_logs:
            reward_code_final_scores.append(max(tensorboard_logs["gt_reward"]))
        if "env_reward" in tensorboard_logs:
            reward_code_env_returns_final.append(max(tensorboard_logs["env_reward"]))
        if "env_episode_return" in tensorboard_logs:
            reward_code_env_episode_returns_final.append(tensorboard_logs["env_episode_return"][-1])
        if "gt_reward" in tensorboard_logs and "gpt_reward" in tensorboard_logs:
            gt = np.array(tensorboard_logs["gt_reward"])
            gp = np.array(tensorboard_logs["gpt_reward"])
            if len(gt) > 1 and len(gp) > 1:
                reward_code_correlations_final.append(float(np.corrcoef(gt[: len(gp)], gp[: len(gt)])[0, 1]))

    logging.info(
        f"Final Task Score Mean: {np.mean(reward_code_final_scores) if reward_code_final_scores else float('nan')}, "
        f"Std: {np.std(reward_code_final_scores) if reward_code_final_scores else float('nan')}, Raw: {reward_code_final_scores}"
    )
    logging.info(
        f"Final Env Reward Mean: {np.mean(reward_code_env_returns_final) if reward_code_env_returns_final else float('nan')}, "
        f"Std: {np.std(reward_code_env_returns_final) if reward_code_env_returns_final else float('nan')}, Raw: {reward_code_env_returns_final}"
    )
    logging.info(
        f"Final Env Episode Return Mean: {np.mean(reward_code_env_episode_returns_final) if reward_code_env_episode_returns_final else float('nan')}, "
        f"Std: {np.std(reward_code_env_episode_returns_final) if reward_code_env_episode_returns_final else float('nan')}, Raw: {reward_code_env_episode_returns_final}"
    )
    logging.info(
        f"Final Correlation Mean: {np.mean(reward_code_correlations_final) if reward_code_correlations_final else float('nan')}, "
        f"Std: {np.std(reward_code_correlations_final) if reward_code_correlations_final else float('nan')}, Raw: {reward_code_correlations_final}"
    )
    np.savez(
        "final_eval.npz",
        reward_code_final_scores=reward_code_final_scores,
        reward_code_env_returns_final=reward_code_env_returns_final,
        reward_code_env_episode_returns_final=reward_code_env_episode_returns_final,
        reward_code_correlations_final=reward_code_correlations_final,
    )
    try:
        _write_passive_unified_report(workspace_dir)
    except Exception as exc:
        logging.warning("Final passive unified report indexing failed (non-fatal): %r", exc)


if __name__ == "__main__":
    main()


==> anc/FARL/evaluation/baselines/eurekaP3/Eureka_mujoco/eureka/p1_hand_bridge.py <==
"""Shared ASPIRE/Eureka contract bridge for the Hand Relocate P1 task.

The environment source and task/scaffold inputs are imported from the ASPIRE
P1 experiment definition.  Eureka therefore sees the same 84-D policy
observation, native reward, benchmark state, time, non-evaluator info, Stage
OMR labels, and official Final OMR.  The last two remain evaluator/controller
signals and are rejected from generated reward code.
"""

from __future__ import annotations

import ast
import copy
import json
from pathlib import Path
import sys
from typing import Any, Dict


def _install_autorl_root() -> Path:
    for parent in Path(__file__).resolve().parents:
        target = parent / "evaluation" / "experiments" / "exp_p1_benchmark_full_info.py"
        if target.is_file():
            if str(parent) not in sys.path:
                sys.path.insert(0, str(parent))
            return parent
    raise RuntimeError("cannot locate the shared ASPIRE P1 experiment source")


_install_autorl_root()

from evaluation.experiments.exp_p1_benchmark_full_info import (  # noqa: E402
    TASKS,
    _adapter_code,
)


ASPIRE_TASK_ID = "adroit-hand-relocate"
EUREKA_ENV_ID = "AdroitHandRelocate-v2"


def p1_hand_contract() -> Dict[str, Any]:
    spec = copy.deepcopy(TASKS[ASPIRE_TASK_ID])
    return {
        "schema_version": "shared_p1_hand_contract.v1",
        "source": "evaluation.experiments.exp_p1_benchmark_full_info.TASKS",
        "aspire_task_id": ASPIRE_TASK_ID,
        "env_id": spec["env_id"],
        "task_description": spec["task_description"],
        "description": spec["description"],
        "final_metric_contract": spec["final_metric_contract"],
        "stage_omr_scaffold": spec["stage_omr_scaffold"],
        "information_regime": {
            "policy_observation": "shared_84d_p1_adapter_observation",
            "native_reward_admissible": True,
            "full_benchmark_state_admissible": True,
            "action_and_time_admissible": True,
            "non_evaluator_info_admissible": True,
            "stage_omr_diagnostic_only": True,
            "final_omr_diagnostic_only": True,
        },
    }


def make_p1_hand_env(seed: int = 0):
    """Materialize the exact deterministic adapter source used by ASPIRE."""
    spec = TASKS[ASPIRE_TASK_ID]
    namespace: Dict[str, Any] = {
        "__name__": "_shared_p1_hand_adapter",
        "__file__": "<shared_p1_hand_adapter>",
    }
    source = _adapter_code(ASPIRE_TASK_ID, spec)
    exec(compile(source, "<shared_p1_hand_adapter>", "exec"), namespace)
    return namespace["make_env"](seed=int(seed))


def p1_hand_prompt_context() -> str:
    contract = p1_hand_contract()
    return (
        "The following JSON is the exact shared P1 task and information "
        "contract supplied to both ASPIRE and this Eureka baseline. Stage OMR "
        "and Final OMR describe diagnostic feedback only and MUST NOT be read "
        "or reconstructed inside compute_reward. The reward receives the full "
        "84-D observation, the underlying published benchmark environment, "
        "action, canonical native reward, step_fraction, and a public_info dict "
        "from which evaluator keys have been removed.\n\n"
        + json.dumps(contract, indent=2, sort_keys=True)
    )


def stage_omr_values(info: Dict[str, Any]) -> Dict[str, float]:
    out: Dict[str, float] = {}
    for stage in p1_hand_contract()["stage_omr_scaffold"]["stages"]:
        out[str(stage["stage_id"])] = float(
            float(info.get(str(stage["oracle_info_key"]), 0.0) or 0.0) >= 0.5
        )
    return out


def public_training_info(info: Dict[str, Any]) -> Dict[str, Any]:
    forbidden = {
        "success",
        "public_success",
        *[
            str(stage["oracle_info_key"])
            for stage in p1_hand_contract()["stage_omr_scaffold"]["stages"]
        ],
    }
    return {
        str(key): value for key, value in dict(info or {}).items()
        if str(key) not in forbidden
    }


def validate_p1_hand_reward_source(source: str) -> None:
    """Fail closed if generated reward code reads the held-out label plane."""
    tree = ast.parse(source)
    functions = [
        node for node in tree.body
        if isinstance(node, (ast.FunctionDef, ast.AsyncFunctionDef))
        and node.name == "compute_reward"
    ]
    if len(functions) != 1:
        raise ValueError("P1 Hand reward must define exactly one compute_reward")
    args = [arg.arg for arg in functions[0].args.args]
    required = [
        "env", "obs", "action", "native_reward", "step_fraction", "public_info"
    ]
    if args != required:
        raise ValueError(
            "P1 Hand reward signature must be compute_reward(" + ", ".join(required) + ")"
        )
    forbidden_tokens = (
        "oracle", "success", "_stage", "_last_info", "_last_metrics"
    )
    def _forbidden(value: Any) -> bool:
        return any(
            token in str(value).lower() for token in forbidden_tokens
        )

    for node in ast.walk(tree):
        value = None
        if isinstance(node, ast.Name):
            value = node.id
        elif isinstance(node, ast.Attribute):
            value = node.attr
        if value is not None and _forbidden(value):
            raise ValueError(
                "P1 Hand generated reward may not read Stage/Final OMR labels"
            )
        # String literals in comments/docstrings are harmless. Reject them
        # only when used as an actual mapping key (`info['success']`) or a
        # lookup argument (`info.get('oracle_stage_*')`).
        key = None
        if isinstance(node, ast.Subscript):
            raw_slice = node.slice
            if isinstance(raw_slice, ast.Constant):
                key = raw_slice.value
        elif (
            isinstance(node, ast.Call)
            and isinstance(node.func, ast.Attribute)
            and node.func.attr in {"get", "pop", "setdefault"}
            and node.args
            and isinstance(node.args[0], ast.Constant)
        ):
            key = node.args[0].value
        if isinstance(key, str) and _forbidden(key):
            raise ValueError(
                "P1 Hand generated reward may not read Stage/Final OMR labels"
            )


==> anc/FARL/evaluation/baselines/eurekaP3/Eureka_mujoco/eureka/p2_bridge.py <==
"""Bridge from collaborator Eureka code to AutoRL's shared P2 contract."""

from pathlib import Path
import sys


def _install_autorl_root() -> None:
    for parent in Path(__file__).resolve().parents:
        if (parent / "evaluation" / "baselines" / "p2_support.py").is_file():
            if str(parent) not in sys.path:
                sys.path.insert(0, str(parent))
            return
    raise RuntimeError("cannot locate AutoRL root containing evaluation/baselines/p2_support.py")


_install_autorl_root()

from evaluation.baselines.p2_support import (  # noqa: E402,F401
    P2FirewallViolation,
    make_public_state,
    p2_contract,
    p2_prompt_context,
    stage_omr_values,
    validate_p2_source,
)


==> anc/FARL/evaluation/baselines/eurekaP3/Eureka_mujoco/eureka/utils/create_task.py <==
import yaml

# # Load the YAML file
# task = 'Cartpole'
# suffix = 'GPT'

def create_task(root_dir, task, env_name, suffix):
    # Create task YAML file 
    input_file = f"{root_dir}/cfg/task/{task}.yaml"
    output_file = f"{root_dir}/cfg/task/{task}{suffix}.yaml"
    with open(input_file, 'r') as yamlfile:
        data = yaml.safe_load(yamlfile)

    # Modify the "name" field
    data['name'] = f'{task}{suffix}'
    data['env']['env_name'] = f'{env_name}{suffix}'
    
    # Write the new YAML file
    with open(output_file, 'w') as new_yamlfile:
        yaml.safe_dump(data, new_yamlfile)

    # Create training YAML file
    input_file = f"{root_dir}/cfg/train/{task}PPO.yaml"
    output_file = f"{root_dir}/cfg/train/{task}{suffix}PPO.yaml"

    with open(input_file, 'r') as yamlfile:
        data = yaml.safe_load(yamlfile)

    # Modify the "name" field
    data['params']['config']['name'] = data['params']['config']['name'].replace(task, f'{task}{suffix}')

    # Write the new YAML file
    with open(output_file, 'w') as new_yamlfile:
        yaml.safe_dump(data, new_yamlfile)

==> anc/FARL/evaluation/baselines/eurekaP3/Eureka_mujoco/eureka/utils/extract_task_code.py <==
import re 

def file_to_string(filename):
    with open(filename, 'r') as file:
        return file.read()
    
def extract_task_code(filename):
    in_code = False
    in_task = False
    task_string = ''
    reward_string = ''
    with open(filename, 'r') as file:
        for line in file:
            # Skip leading comments (lines starting with '#')
            if not in_code and line.lstrip().startswith('#'):
                continue
            
            # Start adding lines to code_string once we've found a non-commented line
            if not in_code and not line.lstrip().startswith('#'):
                in_code = True
                in_task = True
            # Stop adding lines once we've found a line with multiple '#'
            if in_code and line.count('#') > 1:
                in_task = False
                continue
                # reward_string += line
                # break
            
            # Add line to code_string
            if in_code and in_task:
                task_string += line
            else:
                reward_string += line    
    return task_string, reward_string

def extract_observation_code(filename):
    with open(filename, 'r') as f:
        lines = f.readlines()

    function_code = ''
    function_started = False

    for line in lines:
        if re.match(r'def .+observations.+\(.*\):', line):
            function_started = True
            print(line)
        if function_started:
            function_code += line

            if line.strip() == '':
                function_started = False

    return function_code

def extract_observation_functions(filename, task='ant'):
    with open(filename, 'r') as f:
        lines = f.readlines()

    functions = []
    function_lines = []
    indent = 0

    for line in lines:
        stripped_line = line.lstrip()
        current_indent = len(line) - len(stripped_line)

        if current_indent < indent:  # if the indent decreases, we've left the function
            if function_lines:  # if there are lines saved, we save the function
                functions.append(''.join(function_lines))
                function_lines = []  # clear function lines

        if re.match(r'def .+ant_observations.+\(.*\):', stripped_line):
            indent = current_indent
            function_lines.append(line)  # save function line
        elif function_lines:  # if we're in the function, save lines
            function_lines.append(line)

    # handle case where the file ends but we're still in a function
    if function_lines:
        functions.append(''.join(function_lines))

    return '\n'.join(functions)

import ast

def get_function_signature(code_string):
    # Parse the code string into an AST
    module = ast.parse(code_string)

    # Find the function definitions
    function_defs = [node for node in module.body if isinstance(node, ast.FunctionDef)]

    # If there are no function definitions, return None
    if not function_defs:
        return None

    # For simplicity, we'll just return the signature of the first function definition
    function_def = function_defs[0]

    input_lst = []
    # Construct the function signature (within object class)
    signature = function_def.name + '(self.' + ', self.'.join(arg.arg for arg in function_def.args.args) + ')'
    for arg in function_def.args.args:
        input_lst.append(arg.arg)
    return signature, input_lst



==> anc/FARL/evaluation/baselines/eurekaP3/Eureka_mujoco/eureka/utils/file_utils.py <==
import os
from tensorboard.backend.event_processing.event_accumulator import EventAccumulator
from collections import defaultdict

def find_files_with_substring(directory, substring):
    matches = []
    for root, dirs, files in os.walk(directory):
        for file in files:
            if substring in file:
                matches.append(os.path.join(root, file))
    return matches

def load_tensorboard_logs(path):
    data = defaultdict(list)
    event_acc = EventAccumulator(path)
    event_acc.Reload()  # Load all data written so far

    for tag in event_acc.Tags()["scalars"]:
        events = event_acc.Scalars(tag)
        for event in events:
            data[tag].append(event.value)
    
    return data

import importlib.util

def import_class_from_file(file_path, function_name):
    spec = importlib.util.spec_from_file_location("module.name", file_path)
    module = importlib.util.module_from_spec(spec)
    spec.loader.exec_module(module)
    
    function = getattr(module, function_name)
    return function

==> anc/FARL/evaluation/baselines/eurekaP3/Eureka_mujoco/eureka/utils/misc.py <==
import subprocess
import os
import json
import logging

try:
    from utils.extract_task_code import file_to_string
except ModuleNotFoundError:  # Package import used by offline firewall tests.
    from .extract_task_code import file_to_string

_GPU_ROTATION_INDEX = 0


def set_freest_gpu():
    """Select one allowed physical GPU without parallel launch races.

    With multiple RL slots, choosing by instantaneous memory can assign two
    freshly spawned workers to the same GPU before the first process allocates
    CUDA memory.  Rotate deterministically across an explicit allow-list in
    that case; retain least-memory selection for the legacy single-slot path.
    """
    global _GPU_ROTATION_INDEX
    allowlist = [
        int(value.strip())
        for value in os.getenv('EUREKA_GPU_ALLOWLIST', '').split(',')
        if value.strip()
    ]
    try:
        parallel_slots = max(1, int(os.getenv('EUREKA_MAX_PARALLEL_RL', '1')))
    except ValueError:
        parallel_slots = 1
    if parallel_slots > 1 and len(allowlist) > 1:
        gpu = allowlist[_GPU_ROTATION_INDEX % len(allowlist)]
        _GPU_ROTATION_INDEX += 1
    else:
        gpu = get_freest_gpu()
    os.environ['CUDA_VISIBLE_DEVICES'] = str(gpu)
    return gpu

def get_freest_gpu():
    allowlist_raw = os.getenv('EUREKA_GPU_ALLOWLIST', '').strip()
    allowlist = None
    if allowlist_raw:
        allowlist = {
            int(value.strip())
            for value in allowlist_raw.split(',')
            if value.strip()
        }
        if not allowlist:
            raise RuntimeError('EUREKA_GPU_ALLOWLIST contains no GPU indices')
    try:
        sp = subprocess.run(
            ['gpustat', '--json'], check=True,
            stdout=subprocess.PIPE, stderr=subprocess.PIPE, text=True,
        )
        gpustats = json.loads(sp.stdout)
        candidates = [
            row for row in gpustats['gpus']
            if allowlist is None or int(row['index']) in allowlist
        ]
        if not candidates:
            raise RuntimeError(
                'no GPU from EUREKA_GPU_ALLOWLIST was reported by gpustat'
            )
        return min(candidates, key=lambda x: x['memory.used'])['index']
    except (FileNotFoundError, subprocess.CalledProcessError, KeyError, ValueError):
        # The collaborator server used gpustat.  nvidia-smi exposes the same
        # memory-used ordering and is available on the experiment server.
        sp = subprocess.run(
            [
                'nvidia-smi', '--query-gpu=index,memory.used',
                '--format=csv,noheader,nounits',
            ],
            check=True, stdout=subprocess.PIPE, stderr=subprocess.PIPE, text=True,
        )
        rows = []
        for line in sp.stdout.splitlines():
            index, used = (int(x.strip()) for x in line.split(',', 1))
            if allowlist is not None and index not in allowlist:
                continue
            rows.append((used, index))
        if not rows:
            raise RuntimeError(
                'no allowed NVIDIA GPUs reported by nvidia-smi'
            )
        return min(rows)[1]

def filter_traceback(s):
    lines = s.split('\n')
    filtered_lines = []
    for i, line in enumerate(lines):
        if line.startswith('Traceback'):
            for j in range(i, len(lines)):
                if "Set the environment variable HYDRA_FULL_ERROR=1" in lines[j]:
                    break
                filtered_lines.append(lines[j])
            return '\n'.join(filtered_lines)
    return ''  # Return an empty string if no Traceback is found

def block_until_training(rl_filepath, log_status=False, iter_num=-1, response_id=-1):
    # Ensure that the RL training has started before moving on
    while True:
        rl_log = file_to_string(rl_filepath)
        if "fps step:" in rl_log or "Traceback" in rl_log:
            if log_status and "fps step:" in rl_log:
                logging.info(f"Iteration {iter_num}: Code Run {response_id} successfully training!")
            if log_status and "Traceback" in rl_log:
                logging.info(f"Iteration {iter_num}: Code Run {response_id} execution error!")
            break

if __name__ == "__main__":
    print(get_freest_gpu())


==> anc/FARL/evaluation/baselines/eurekaP3/Eureka_mujoco/eureka/utils/prompts/code_feedback.txt <==
Please carefully analyze the policy feedback and provide a new, improved reward function that can better solve the task. Some helpful tips for analyzing the policy feedback:
    (1) If the success rates are always near zero, then you must rewrite the entire reward function
    (2) If the values for a certain reward component are near identical throughout, then this means RL is not able to optimize this component as it is written. You may consider
        (a) Changing its scale or the value of its temperature parameter
        (b) Re-writing the reward component 
        (c) Discarding the reward component
    (3) If some reward components' magnitude is significantly larger, then you must re-scale its value to a proper range
Please analyze each existing reward component in the suggested manner above first, and then write the reward function code. 

==> anc/FARL/evaluation/baselines/eurekaP3/Eureka_mujoco/eureka/utils/prompts/code_output_tip.txt <==
The output of the reward function should consist of two items:
    (1) the total reward (a single Python float),
    (2) a dictionary of each individual reward component (string -> float).
The code output should be formatted as a Python code string: "```python ... ```".

Some helpful tips for writing the reward function code:
    (1) You may find it helpful to normalize a reward component by applying a transformation like `np.exp(x / T)` where T is a temperature.
    (2) If you choose to transform a reward component, you must also introduce a temperature parameter inside the transformation function; this parameter must be a named variable in the reward function and it must not be an input variable. Each transformed reward component should have its own temperature variable.
    (3) Make sure your `compute_reward` is a top-level function and only uses `env`, `obs`, `action` as inputs. Do not introduce new input arguments.
    (4) Only use attributes exposed on the provided reward view — do not introduce new state, do not assign attributes to `env`, and do not rely on values persisted across calls.


==> anc/FARL/evaluation/baselines/eurekaP3/Eureka_mujoco/eureka/utils/prompts/execution_error_feedback.txt <==
Executing the reward function code above has the following error: {traceback_msg}. Please fix the bug and provide a new, improved reward function!


==> anc/FARL/evaluation/baselines/eurekaP3/Eureka_mujoco/eureka/utils/prompts/initial_system_ant.txt <==
You are a reward engineer trying to write reward functions to solve reinforcement learning tasks as effective as possible.
Your goal is to write a reward function for the environment that will help the agent learn the task described in text.
Your reward function should use useful variables from the environment as inputs. As an example,
the reward function signature can be: {task_reward_signature_string}
The reward function is plain Python + NumPy (no torch, no torch.jit.script). Make sure any array you introduce is a NumPy array.


==> anc/FARL/evaluation/baselines/eurekaP3/Eureka_mujoco/eureka/utils/prompts/initial_system_door.txt <==
You are a reward engineer trying to write reward functions to solve reinforcement learning tasks as effective as possible.
Your goal is to write a reward function for the environment that will help the agent learn the task described in text.
Your reward function should use useful variables from the environment as inputs. As an example,
the reward function signature can be: {task_reward_signature_string}
The reward function is plain Python + NumPy (no torch, no torch.jit.script). Make sure any array you introduce is a NumPy array.


==> anc/FARL/evaluation/baselines/eurekaP3/Eureka_mujoco/eureka/utils/prompts/initial_system_doorkey.txt <==
You are a reward engineer designing the training reward for a fully informed Pillar-3 DoorKey task.
You may inspect the complete unwrapped environment, the privileged 83D full-state policy observation, the action, and the environment's native transition reward. The native reward is a permitted expert candidate: you may copy it, combine it with shaping, or ignore it. Return plain Python + NumPy code only; do not use torch or persistent global state.
Your reward function signature is: {task_reward_signature_string}


==> anc/FARL/evaluation/baselines/eurekaP3/Eureka_mujoco/eureka/utils/prompts/initial_system_hand.txt <==
You are an expert reinforcement-learning reward engineer. Design a plain Python + NumPy reward for the exact P1 information contract supplied below.

The function signature is: {task_reward_signature_string}

Stage OMR and official Final OMR are held-out diagnostic/controller labels. They must never be read, queried, reconstructed by label name, or returned as the training reward. You may use the published full observation, underlying benchmark state, action, canonical native reward, time, and non-evaluator public_info supplied to the function.


==> anc/FARL/evaluation/baselines/eurekaP3/Eureka_mujoco/eureka/utils/prompts/initial_system_pick.txt <==
You are a reward engineer trying to write reward functions to solve reinforcement learning tasks as effective as possible.
Your goal is to write a reward function for the environment that will help the agent learn the task described in text.
Your reward function should use useful variables from the environment as inputs. As an example,
the reward function signature can be: {task_reward_signature_string}
The reward function is plain Python + NumPy (no torch, no torch.jit.script). Make sure any array you introduce is a NumPy array.


==> anc/FARL/evaluation/baselines/eurekaP3/Eureka_mujoco/eureka/utils/prompts/initial_system_reach.txt <==
You are a reward engineer trying to write reward functions to solve reinforcement learning tasks as effective as possible.
Your goal is to write a reward function for the environment that will help the agent learn the task described in text.
Your reward function should use useful variables from the environment as inputs. As an example,
the reward function signature can be: {task_reward_signature_string}
The reward function is plain Python + NumPy (no torch, no torch.jit.script). Make sure any array you introduce is a NumPy array.


==> anc/FARL/evaluation/baselines/eurekaP3/Eureka_mujoco/eureka/utils/prompts/initial_system_walker.txt <==
You are a reward engineer trying to write reward functions to solve reinforcement learning tasks as effective as possible.
Your goal is to write a reward function for the environment that will help the agent learn the task described in text.
Your reward function should use useful variables from the environment as inputs. As an example,
the reward function signature can be: {task_reward_signature_string}
The reward function is plain Python + NumPy (no torch, no torch.jit.script). Make sure any array you introduce is a NumPy array.


==> anc/FARL/evaluation/baselines/eurekaP3/Eureka_mujoco/eureka/utils/prompts/initial_user.txt <==
The Python context below is {task_obs_code_string}. Write a reward function for the following task: {task_description}.


==> anc/FARL/evaluation/baselines/eurekaP3/Eureka_mujoco/eureka/utils/prompts/paraphrase.py <==

import sys
import argparse
from pathlib import Path
import openai

def paraphrase(string, num=1):
    messages = [
        {"role": "system", "content": "Please paraphrase the following instructions while preserving their meaning. Any words surrounded by {} should also appear in your result with a similar context."},
        {"role": "user", "content": string}
    ]
    responses = openai.ChatCompletion.create(
        model="gpt-3.5-turbo-16k-0613",
        messages=messages,
        temperature=0.7,
        n=num,
    )
    return [choice["message"]["content"] for choice in responses["choices"]]

if __name__ == "__main__":
    """
    Example usage:
    python paraphrase.py initial_system.txt -n 3
    """
    parser = argparse.ArgumentParser()
    parser.add_argument("filename", type=str, help="Path to file containing content to paraphrase")
    parser.add_argument("-n", "--num", type=int, default=1, help="Number of paraphrases to generate")
    args = parser.parse_args()
    filename, num = Path(args.filename), args.num

    with open(filename, "r") as f:
        responses = paraphrase(f.read(), num)
    for i, response in enumerate(responses):
        with open(filename.parent / Path(str(filename.stem) + f"-{i}" + str(filename.suffix)), "w") as f:
            f.write(response)

==> anc/FARL/evaluation/baselines/eurekaP3/Eureka_mujoco/eureka/utils/prompts/policy_feedback_doorkey.txt <==
We trained PPO using the proposed reward. The following curves include reward components, native reward, ordered Stage OMR diagnostics, task success, and episode statistics every {epoch_freq} epochs, followed by their maximum, mean, and minimum values:


==> anc/FARL/evaluation/baselines/eurekaP3/Eureka_mujoco/eureka/utils/prompts/policy_feedback_locomotion.txt <==
We trained a RL policy using the provided reward function code and tracked the values of the individual components in the reward function as well as global policy metrics such as success rates and episode lengths after every {epoch_freq} epochs and the maximum, mean, minimum values encountered:


==> anc/FARL/evaluation/baselines/eurekaP3/Eureka_mujoco/eureka/utils/prompts/policy_feedback_manipulation.txt <==
We trained a RL policy using the provided reward function code and tracked the values of the individual components in the reward function as well as global policy metrics such as success rates and episode lengths after every {epoch_freq} epochs and the maximum, mean, minimum values encountered:


==> anc/FARL/evaluation/baselines/eurekaP3/Eureka_mujoco/eureka/utils/prompts/reward_signature_ant.txt <==
def compute_reward(env, obs: "np.ndarray", action: "np.ndarray", native_reward: float) -> "Tuple[float, Dict[str, float]]":
    ...
    return reward, {}


==> anc/FARL/evaluation/baselines/eurekaP3/Eureka_mujoco/eureka/utils/prompts/reward_signature_door.txt <==
def compute_reward(env, obs: "np.ndarray", action: "np.ndarray") -> "Tuple[float, Dict[str, float]]":
    ...
    return reward, {}


==> anc/FARL/evaluation/baselines/eurekaP3/Eureka_mujoco/eureka/utils/prompts/reward_signature_doorkey.txt <==
def compute_reward(env, obs: "np.ndarray", action: "int", native_reward: "float") -> "Tuple[float, Dict[str, float]]":
    ...
    return reward, {}


==> anc/FARL/evaluation/baselines/eurekaP3/Eureka_mujoco/eureka/utils/prompts/reward_signature_hand.txt <==
def compute_reward(env, obs: "np.ndarray", action: "np.ndarray", native_reward: float, step_fraction: float, public_info: "dict") -> "Tuple[float, Dict[str, float]]":
    ...
    return reward, components


==> anc/FARL/evaluation/baselines/eurekaP3/Eureka_mujoco/eureka/utils/prompts/reward_signature_pick.txt <==
def compute_reward(env, obs: "np.ndarray", action: "np.ndarray") -> "Tuple[float, Dict[str, float]]":
    ...
    return reward, {}


==> anc/FARL/evaluation/baselines/eurekaP3/Eureka_mujoco/eureka/utils/prompts/reward_signature_reach.txt <==
def compute_reward(env, obs: "np.ndarray", action: "np.ndarray") -> "Tuple[float, Dict[str, float]]":
    ...
    return reward, {}


==> anc/FARL/evaluation/baselines/eurekaP3/Eureka_mujoco/eureka/utils/prompts/reward_signature_walker.txt <==
def compute_reward(env, obs: "np.ndarray", action: "np.ndarray") -> "Tuple[float, Dict[str, float]]":
    ...
    return reward, {}


==> anc/FARL/evaluation/baselines/eurekaP3/Eureka_mujoco/rl/ant_native_reward.py <==
"""Ant-v4 native reward module for PPO baseline.

Matches the reward used by `eureka/envs/mujoco/ant_v4.py`:
    reward = x_velocity + healthy_reward - control_cost

The first argument is the raw MuJoCo AntEnv (post-`unwrapped`), matching the
raw-env contract used by RewardOverrideWrapper.
"""


def compute_reward(env, obs, action):
    # Ant-v4 exposes x_velocity via the step()-produced info dict, not as an
    # attribute; the wrapper also mirrors it via qvel[0] on the raw env.
    x_velocity = float(env.data.qvel[0])
    healthy_reward = float(env.healthy_reward)
    control_cost = float(env.control_cost(action))
    reward = x_velocity + healthy_reward - control_cost
    return reward, {
        "forward_reward": x_velocity,
        "healthy_reward": healthy_reward,
        "control_cost": -control_cost,
    }


==> anc/FARL/evaluation/baselines/eurekaP3/Eureka_mujoco/rl/train_mujoco.py <==
"""SB3 PPO training script — drop-in replacement for IsaacGym's train.py."""
from __future__ import annotations

import argparse
from collections import deque
import hashlib
import importlib.util
import json
import os
import sys
import time
from pathlib import Path

import gymnasium as gym
import numpy as np
import torch
from stable_baselines3 import PPO
from stable_baselines3.common.callbacks import BaseCallback
from stable_baselines3.common.monitor import Monitor
from stable_baselines3.common.vec_env import DummyVecEnv, SubprocVecEnv


def env_flag(name: str, default: bool = False) -> bool:
    value = os.getenv(name)
    if value is None:
        return default
    return value.strip().lower() in {"1", "true", "yes", "on"}


_RL_ROOT = Path(__file__).resolve().parent
sys.path.insert(0, str(_RL_ROOT.parent))
from rl.wrappers.reward_override_wrapper import RewardOverrideWrapper
from rl.wrappers.ground_truth_reward import GT_REWARD_REGISTRY
from rl.wrappers.metaworld_to_gym import make_metaworld_env
from task_interfaces import get_task_interface


TASK_TO_ENV_ID = {
    "AntGPT": ("Ant-v4", False),
    "WalkerGPT": ("Walker2d-v4", False),
    "ReacherGPT": ("reach-v3", True),
    "DoorGPT": ("door-open-v3", True),
    "PickGPT": ("pick-place-v3", True),
    "DoorKeyGPT": ("MiniGrid-DoorKey-5x5-v0", False),
    "HandGPT": ("AdroitHandRelocate-v2", False),
}


class P2DoorKeyPublicWrapper(gym.Wrapper):
    """Expose exactly the main DoorKey-P2 public 148D observation surface."""

    def __init__(self, env):
        super().__init__(env)
        image_shape = tuple(env.observation_space["image"].shape)
        self.observation_space = gym.spaces.Box(
            low=0.0, high=1.0,
            shape=(int(np.prod(image_shape)) + 1,), dtype=np.float32,
        )

    @staticmethod
    def _public_obs(obs):
        image = np.asarray(obs["image"], dtype=np.float32).reshape(-1) / 10.0
        direction = np.asarray([float(obs["direction"]) / 3.0], dtype=np.float32)
        return np.concatenate([image, direction]).astype(np.float32)

    def _label_plane(self, native_reward, terminated):
        carrying = self.unwrapped.carrying
        has_key = bool(
            carrying is not None
            and getattr(carrying, "type", None) == "key"
            and getattr(carrying, "color", None) == "yellow"
        )
        door_open = False
        grid = getattr(self.unwrapped, "grid", None)
        for cell in getattr(grid, "grid", []) if grid is not None else []:
            if getattr(cell, "type", None) == "door" and bool(
                getattr(cell, "is_open", False)
            ):
                door_open = True
                break
        return {
            "public_stage_has_key": float(has_key),
            "public_stage_door_open": float(door_open),
            "public_terminal_success": float(
                bool(terminated) and float(native_reward) > 0.0
            ),
        }

    def reset(self, **kwargs):
        obs, info = self.env.reset(**kwargs)
        info = dict(info or {})
        info.update(self._label_plane(0.0, False))
        return self._public_obs(obs), info

    def step(self, action):
        obs, reward, terminated, truncated, info = self.env.step(action)
        info = dict(info or {})
        info.update(self._label_plane(reward, terminated))
        return self._public_obs(obs), reward, terminated, truncated, info


class P3DoorKeyFullStateWrapper(gym.Wrapper):
    """Canonical 83D DoorKey P3 policy surface used by the main experiment."""

    def __init__(self, env):
        super().__init__(env)
        from minigrid.core.constants import COLOR_TO_IDX, OBJECT_TO_IDX, STATE_TO_IDX

        self._color_to_idx = COLOR_TO_IDX
        self._object_to_idx = OBJECT_TO_IDX
        self._state_to_idx = STATE_TO_IDX
        base = env.unwrapped
        self._width = int(base.width)
        self._height = int(base.height)
        self._grid_dim = self._width * self._height * 3
        self.observation_space = gym.spaces.Box(
            low=0.0, high=1.0, shape=(self._grid_dim + 8,), dtype=np.float32
        )

    @staticmethod
    def _norm(value, denom):
        return float(value) / max(float(denom), 1.0)

    def _full_obs(self):
        base = self.env.unwrapped
        grid = np.asarray(base.grid.encode(), dtype=np.float32)
        encoded = np.zeros_like(grid, dtype=np.float32)
        encoded[..., 0] = grid[..., 0] / max(float(len(self._object_to_idx) - 1), 1.0)
        encoded[..., 1] = grid[..., 1] / max(float(len(self._color_to_idx) - 1), 1.0)
        encoded[..., 2] = grid[..., 2] / max(float(len(self._state_to_idx) - 1), 1.0)
        ax, ay = (int(v) for v in base.agent_pos)
        agent = np.asarray([
            self._norm(ax, self._width - 1),
            self._norm(ay, self._height - 1),
            self._norm(base.agent_dir, 3),
        ], dtype=np.float32)
        carrying = base.carrying
        if carrying is None:
            carried = np.zeros(3, dtype=np.float32)
        else:
            carried = np.asarray([
                self._norm(self._object_to_idx.get(getattr(carrying, "type", ""), 0), len(self._object_to_idx) - 1),
                self._norm(self._color_to_idx.get(getattr(carrying, "color", ""), 0), len(self._color_to_idx) - 1),
                self._norm(getattr(carrying, "state", 0) or 0, len(self._state_to_idx) - 1),
            ], dtype=np.float32)
        time_state = np.asarray([
            self._norm(base.step_count, base.max_steps), 1.0
        ], dtype=np.float32)
        return np.concatenate([encoded.reshape(-1), agent, carried, time_state]).astype(np.float32)

    def _label_plane(self, native_reward, terminated):
        base = self.env.unwrapped
        carrying = base.carrying
        has_key = bool(carrying is not None and getattr(carrying, "type", None) == "key")
        door_open = any(
            getattr(cell, "type", None) == "door" and bool(getattr(cell, "is_open", False))
            for cell in getattr(base.grid, "grid", [])
            if cell is not None
        )
        return {
            "public_stage_has_key": float(has_key),
            "public_stage_door_open": float(door_open),
            "public_terminal_success": float(bool(terminated) and float(native_reward) > 0.0),
        }

    def reset(self, **kwargs):
        _obs, info = self.env.reset(**kwargs)
        info = dict(info or {})
        info.update(self._label_plane(0.0, False))
        return self._full_obs(), info

    def step(self, action):
        _obs, reward, terminated, truncated, info = self.env.step(action)
        info = dict(info or {})
        info.update(self._label_plane(reward, terminated))
        return self._full_obs(), float(reward), terminated, truncated, info


def load_gpt_reward(module_path: str, information_regime: str = "p3"):
    if information_regime.lower() == "p2":
        from eureka.p2_bridge import validate_p2_source

        validate_p2_source(Path(module_path).read_text(), "eureka")
    elif information_regime.lower() == "p1":
        from eureka.p1_hand_bridge import validate_p1_hand_reward_source

        validate_p1_hand_reward_source(Path(module_path).read_text())
    spec = importlib.util.spec_from_file_location("_gpt_reward_module", module_path)
    module = importlib.util.module_from_spec(spec)
    spec.loader.exec_module(module)
    if not hasattr(module, "compute_reward"):
        raise RuntimeError(f"GPT reward module {module_path} has no top-level `compute_reward` function")
    return module.compute_reward


def make_env_factory(task: str, env_id: str, is_metaworld: bool, gpt_reward_fn, gt_reward_fn, seed: int,
                     information_regime: str = "p3"):
    env_family = get_task_interface(task).interface_type

    def _thunk():
        if information_regime.lower() == "p1" and env_id == "AdroitHandRelocate-v2":
            from eureka.p1_hand_bridge import make_p1_hand_env

            env = make_p1_hand_env(seed=seed)
        elif is_metaworld:
            env = make_metaworld_env(env_id, seed=seed)
        else:
            if env_id.startswith("MiniGrid-"):
                import minigrid  # noqa: F401 - register Gymnasium ids
            env = gym.make(env_id)
            if information_regime.lower() == "p2" and env_id == "MiniGrid-DoorKey-5x5-v0":
                env = P2DoorKeyPublicWrapper(env)
            elif information_regime.lower() == "p3" and env_id == "MiniGrid-DoorKey-5x5-v0":
                env = P3DoorKeyFullStateWrapper(env)
        p2_task = env_id if env_id == "MiniGrid-DoorKey-5x5-v0" else (
            env_id if information_regime.lower() == "p2" else None
        )
        env = RewardOverrideWrapper(
            env, gpt_reward_fn, gt_reward_fn, env_family=env_family,
            information_regime=information_regime, p2_task=p2_task,
        )
        env = Monitor(env, info_keywords=())
        env.reset(seed=seed)
        return env

    return _thunk


def make_passive_eval_env(env_id: str, is_metaworld: bool, seed: int,
                          information_regime: str = "p3"):
    """Build an observation-identical env without the generated reward wrapper.

    The frozen policy sees the same observation surface it saw during training,
    while evaluator-owned labels remain in ``info`` and are never policy inputs.
    This path is reporting-only and cannot influence Eureka selection.
    """
    if information_regime.lower() == "p1" and env_id == "AdroitHandRelocate-v2":
        from eureka.p1_hand_bridge import make_p1_hand_env

        env = make_p1_hand_env(seed=seed)
    elif is_metaworld:
        env = make_metaworld_env(env_id, seed=seed)
    else:
        if env_id.startswith("MiniGrid-"):
            import minigrid  # noqa: F401 - register Gymnasium ids
        env = gym.make(env_id)
        if information_regime.lower() == "p2" and env_id == "MiniGrid-DoorKey-5x5-v0":
            env = P2DoorKeyPublicWrapper(env)
        elif information_regime.lower() == "p3" and env_id == "MiniGrid-DoorKey-5x5-v0":
            env = P3DoorKeyFullStateWrapper(env)
    env.reset(seed=seed)
    return env


def _sha256(path: Path) -> str:
    h = hashlib.sha256()
    with path.open("rb") as f:
        for block in iter(lambda: f.read(1024 * 1024), b""):
            h.update(block)
    return "sha256:" + h.hexdigest()


def final_success_from_stage_hits(
    stage_hits: dict[str, float], terminal_stage_id: str | None
) -> float:
    """Return the evaluator-owned terminal Stage result for one episode."""
    if terminal_stage_id is None:
        return 0.0
    return float(stage_hits.get(terminal_stage_id, 0.0))


def continuous_final_metric_contract(env_id: str) -> dict | None:
    """Return the frozen continuous Final contract, if this task has one."""
    if str(env_id) == "Ant-v4":
        return {
            "metric_name": "1000-step signed root displacement",
            "metric_key": "final_metric_value",
            "horizon_steps": 1000,
            "higher_is_better": True,
        }
    return None


def root_x_position(env) -> float:
    """Read evaluator-owned MuJoCo root x without using native reward/info."""
    data = getattr(getattr(env, "unwrapped", env), "data", None)
    qpos = np.asarray(getattr(data, "qpos"), dtype=np.float64).reshape(-1)
    if qpos.size < 1 or not np.isfinite(qpos[0]):
        raise RuntimeError("continuous Final evaluator cannot read finite root qpos[0]")
    return float(qpos[0])


def signed_root_displacement(start_x: float, final_x: float) -> float:
    value = float(final_x) - float(start_x)
    if not np.isfinite(value):
        raise RuntimeError("continuous Final evaluator produced non-finite displacement")
    return value


def run_passive_unified_eval(model, args, env_id: str, is_metaworld: bool) -> dict:
    """Evaluate a frozen candidate under the shared cumulative Stage contract.

    This function runs only after learning is complete.  It writes per-episode
    evidence and aggregate ``raw_completion_rate`` values, but returns nothing
    to Eureka's candidate ranking or LLM feedback loop.
    """
    if args.information_regime == "p1" and env_id == "AdroitHandRelocate-v2":
        from eureka.p1_hand_bridge import stage_omr_values as _p1_stage_values

        stage_values = lambda info: _p1_stage_values(info)
    else:
        from eureka.p2_bridge import stage_omr_values as _p2_stage_values

        stage_values = lambda info: _p2_stage_values(env_id, info)

    eval_seeds = [
        int(token.strip())
        for token in str(args.audit_eval_seeds).split(",")
        if token.strip()
    ]
    if not eval_seeds:
        raise ValueError("passive audit requires at least one evaluator seed")
    episodes_per_seed = int(args.audit_episodes_per_seed)
    if episodes_per_seed <= 0:
        raise ValueError("audit_episodes_per_seed must be positive")

    metric_contract = continuous_final_metric_contract(env_id)
    records = []
    stage_ids: set[str] = set()
    for eval_seed in eval_seeds:
        env = make_passive_eval_env(
            env_id, is_metaworld, eval_seed,
            information_regime=args.information_regime,
        )
        try:
            for episode_index in range(episodes_per_seed):
                obs, info = env.reset()
                start_x = root_x_position(env) if metric_contract else None
                done = False
                episode_steps = 0
                native_return = 0.0 if metric_contract is None else None
                official_success_hit = 0.0
                official_success_streak = 0
                official_success_sustained5 = False
                stage_hits: dict[str, float] = {}
                terminal_stage_id: str | None = None
                horizon = int(metric_contract["horizon_steps"]) if metric_contract else 100000
                while not done and episode_steps < horizon:
                    action, _ = model.predict(obs, deterministic=True)
                    env_action = int(np.asarray(action).item()) if np.asarray(action).size == 1 else action
                    obs, native_reward, terminated, truncated, info = env.step(env_action)
                    if native_return is not None:
                        native_return += float(native_reward)
                    episode_steps += 1
                    current_info = dict(info or {})
                    official_success_hit = max(
                        official_success_hit,
                        float(current_info.get("success", 0.0) or 0.0),
                    )
                    if (
                        args.information_regime == "p1"
                        and env_id == "AdroitHandRelocate-v2"
                    ):
                        official_success_streak = (
                            official_success_streak + 1
                            if float(current_info.get("success", 0.0) or 0.0) >= 0.5
                            else 0
                        )
                        official_success_sustained5 = (
                            official_success_sustained5
                            or official_success_streak >= 5
                        )
                    episode_stage_values = stage_values(current_info)
                    if episode_stage_values:
                        # The shared Stage contract is ordered; its final row is
                        # the evaluator-owned terminal task criterion.  This is
                        # reporting-only and never reaches the reward/controller.
                        terminal_stage_id = next(reversed(episode_stage_values))
                    for stage_id, value in episode_stage_values.items():
                        stage_ids.add(stage_id)
                        stage_hits[stage_id] = max(
                            stage_hits.get(stage_id, 0.0), float(value)
                        )
                    done = bool(terminated or truncated)
                final_metric_value = None
                final_success = None
                if metric_contract:
                    final_metric_value = signed_root_displacement(
                        start_x, root_x_position(env)
                    )
                else:
                    final_success = (
                        float(official_success_sustained5)
                        if (
                            args.information_regime == "p1"
                            and env_id == "AdroitHandRelocate-v2"
                        )
                        else float(official_success_hit >= 0.5)
                        if args.information_regime == "p1"
                        else final_success_from_stage_hits(
                            stage_hits, terminal_stage_id
                        )
                    )
                record = {
                    "eval_seed": eval_seed,
                    "episode_index": episode_index,
                    "steps": episode_steps,
                    "native_return": native_return,
                    "final_success": final_success,
                    "stage_raw_completion": dict(sorted(stage_hits.items())),
                }
                if metric_contract:
                    record["final_metric_value"] = final_metric_value
                records.append(record)
        finally:
            env.close()

    denominator = len(records)
    stage_best = {
        stage_id: sum(
            float(row["stage_raw_completion"].get(stage_id, 0.0))
            for row in records
        ) / denominator
        for stage_id in sorted(stage_ids)
    }
    final_success_rate = (
        None if metric_contract else
        sum(float(row["final_success"]) for row in records) / denominator
    )
    final_values = [
        float(row["final_metric_value"])
        for row in records if row.get("final_metric_value") is not None
    ]
    payload = {
        "schema_version": "eureka_passive_unified_eval.v2",
        "method": "eureka",
        "task": env_id,
        "information_regime": args.information_regime,
        "candidate_training_seed": args.seed,
        "candidate_reward_module": str(Path(args.gpt_reward_module).resolve()),
        "candidate_reward_sha256": _sha256(Path(args.gpt_reward_module)),
        "evaluation_contract": {
            "metric": (
                metric_contract["metric_name"]
                if metric_contract else "best_over_candidates_per_stage_raw_completion_rate"
            ),
            "stage_semantics": (
                "not_applicable_single_stage_continuous_control"
                if metric_contract else "ordered_unconditional_from_reset_episode_completion"
            ),
            "final_semantics": (
                "signed_root_displacement_over_at_most_1000_control_steps"
                if metric_contract
                else "heldout_official_success_sustained5_latched"
                if (
                    args.information_regime == "p1"
                    and env_id == "AdroitHandRelocate-v2"
                )
                else "heldout_native_terminal_success"
            ),
            "deterministic_policy": True,
            "eval_seeds": eval_seeds,
            "episodes_per_seed": episodes_per_seed,
            "episodes": denominator,
            "labels_visible_to_policy": False,
            "labels_visible_to_generated_reward": False,
            "consumed_by_eureka_controller": bool(metric_contract),
            "metric_feedback_visible_to_eureka_search": bool(metric_contract),
            "native_reward_used_by_final_metric": False,
        },
        "stage_omr_raw_completion_rate": stage_best,
        "final_success_rate": final_success_rate,
        "episodes": records,
    }
    if metric_contract:
        payload.update({
            "final_metric_name": metric_contract["metric_name"],
            "final_metric_value": float(np.mean(final_values)),
            "final_metric_std": float(np.std(final_values)),
            "final_metric_higher_is_better": True,
            "final_metric_horizon_steps": int(metric_contract["horizon_steps"]),
        })
    return payload


class PerComponentRewardCallback(BaseCallback):
    def __init__(self, verbose: int = 0):
        super().__init__(verbose)
        self._component_keys: set[str] = set()
        self._episodic_successes = deque(maxlen=100)

    def _on_step(self) -> bool:
        infos = self.locals.get("infos", [])
        env_vals, env_ep_returns, gpt_vals, gt_vals, task_vals, cs_vals, fitness_vals = [], [], [], [], [], [], []
        comp_vals: dict[str, list[float]] = {}
        stage_vals: dict[str, list[float]] = {}
        for info in infos:
            if not isinstance(info, dict):
                continue
            if "env_reward" in info:
                env_vals.append(info["env_reward"])
            if "env_episode_return" in info:
                env_ep_returns.append(info["env_episode_return"])
            if "gpt_reward" in info:
                gpt_vals.append(info["gpt_reward"])
            if "gt_reward" in info:
                gt_vals.append(info["gt_reward"])
            if "task_score" in info:
                task_vals.append(info["task_score"])
            if "consecutive_successes" in info:
                cs_vals.append(info["consecutive_successes"])
            if "fitness" in info:
                fitness_vals.append(info["fitness"])
            if "episode_success" in info:
                self._episodic_successes.append(float(info["episode_success"]))
            for k, v in info.items():
                if k.startswith("stage_omr__") and isinstance(v, (int, float, np.floating)):
                    stage_vals.setdefault(k, []).append(float(v))
                if k.startswith("reward_") and isinstance(v, (int, float, np.floating)):
                    comp_vals.setdefault(k, []).append(float(v))
                    self._component_keys.add(k)
        if env_vals:
            self.logger.record("env_reward", float(np.mean(env_vals)))
        if env_ep_returns:
            self.logger.record("env_episode_return", float(np.mean(env_ep_returns)))
        if gpt_vals:
            self.logger.record("gpt_reward", float(np.mean(gpt_vals)))
        if gt_vals:
            self.logger.record("gt_reward", float(np.mean(gt_vals)))
        if task_vals:
            self.logger.record("task_score", float(np.mean(task_vals)))
        if cs_vals:
            self.logger.record("consecutive_successes", float(np.mean(cs_vals)))
        elif self._episodic_successes:
            self.logger.record(
                "consecutive_successes",
                float(np.mean(self._episodic_successes)),
            )
        if fitness_vals:
            self.logger.record("fitness", float(np.mean(fitness_vals)))
        for k, vs in comp_vals.items():
            self.logger.record(k, float(np.mean(vs)))
        for k, vs in stage_vals.items():
            self.logger.record(k, float(np.mean(vs)))
        return True


def maybe_init_wandb(args, env_id: str):
    if not args.use_wandb:
        return None
    try:
        import wandb
    except Exception as exc:
        raise RuntimeError(
            "WandB logging was requested, but the `wandb` package could not be imported. Install it in the `eureka_mujoco` environment first."
        ) from exc

    project = args.wandb_project or os.getenv("WANDB_PROJECT")
    entity = args.wandb_entity or os.getenv("WANDB_ENTITY")
    if not project:
        raise RuntimeError("WandB logging was requested, but no project was provided.")

    tags = [tag for tag in args.wandb_tags.split(",") if tag]
    run = wandb.init(
        project=project,
        entity=entity or None,
        name=args.wandb_run_name or Path(args.logdir).name,
        group=args.wandb_group or None,
        job_type=args.wandb_job_type or "ppo",
        dir=args.logdir,
        sync_tensorboard=True,
        config={
            "task": args.task,
            "env_id": env_id,
            "max_iterations": args.max_iterations,
            "seed": args.seed,
            "n_envs": args.n_envs,
            "reward_module": args.gpt_reward_module,
        },
        tags=tags,
        reinit=True,
    )
    return run


def main():
    parser = argparse.ArgumentParser()
    parser.add_argument("--task", required=True, choices=list(TASK_TO_ENV_ID.keys()))
    parser.add_argument("--max_iterations", type=int, default=1_000_000, help="Total PPO timesteps.")
    parser.add_argument("--seed", type=int, default=0)
    parser.add_argument("--gpt_reward_module", required=True, help="Path to a generated reward module (P3 DoorKey additionally receives native_reward).")
    parser.add_argument("--logdir", required=True, help="Tensorboard log directory.")
    parser.add_argument("--n_envs", type=int, default=8)
    parser.add_argument("--device", default="cuda" if torch.cuda.is_available() else "cpu")
    parser.add_argument(
        "--information_regime", choices=["p1", "p2", "p3"], default="p3"
    )
    parser.add_argument("--use_wandb", action="store_true", default=env_flag("USE_WANDB"))
    parser.add_argument("--wandb_entity", default=os.getenv("WANDB_ENTITY", ""))
    parser.add_argument("--wandb_project", default=os.getenv("WANDB_PROJECT", ""))
    parser.add_argument("--wandb_group", default="")
    parser.add_argument("--wandb_run_name", default="")
    parser.add_argument("--wandb_job_type", default="ppo")
    parser.add_argument("--wandb_tags", default="")
    parser.add_argument(
        "--audit_eval_seeds",
        default=os.getenv("EUREKA_AUDIT_EVAL_SEEDS", "10000,10001,10002,10003,10004"),
        help="Reporting-only evaluator seeds; never consumed by Eureka selection.",
    )
    parser.add_argument(
        "--audit_episodes_per_seed",
        type=int,
        default=int(os.getenv("EUREKA_AUDIT_EPISODES_PER_SEED", "5")),
    )
    parser.add_argument(
        "--disable_passive_audit",
        action="store_true",
        help="Disable reporting-only checkpoint and per-episode evaluation.",
    )
    args = parser.parse_args()

    env_id, is_metaworld = TASK_TO_ENV_ID[args.task]
    gpt_reward_fn = load_gpt_reward(args.gpt_reward_module, args.information_regime)
    gt_reward_fn = GT_REWARD_REGISTRY[args.task]

    os.makedirs(args.logdir, exist_ok=True)
    tb_logdir_abs = str((Path(args.logdir) / "run_1").resolve())
    print(f"Tensorboard Directory: {tb_logdir_abs}", flush=True)

    factories = [
        make_env_factory(
            args.task, env_id, is_metaworld, gpt_reward_fn, gt_reward_fn,
            seed=args.seed + i, information_regime=args.information_regime,
        )
        for i in range(args.n_envs)
    ]
    vec_cls = DummyVecEnv if args.n_envs == 1 else SubprocVecEnv
    vec_env = vec_cls(factories)

    wandb_run = maybe_init_wandb(args, env_id)

    model = PPO(
        "MlpPolicy",
        vec_env,
        verbose=1,
        seed=args.seed,
        device=args.device,
        tensorboard_log=args.logdir,
    )

    callback = PerComponentRewardCallback()
    t0 = time.time()
    try:
        print("fps step: 0", flush=True)
        model.learn(total_timesteps=args.max_iterations, callback=callback, tb_log_name="run")
        print(f"[train_mujoco] done. wall={time.time() - t0:.1f}s", flush=True)
        if not args.disable_passive_audit:
            checkpoint_stem = Path(args.logdir) / "candidate_final_model"
            model.save(str(checkpoint_stem))
            checkpoint_path = checkpoint_stem.with_suffix(".zip")
            audit = run_passive_unified_eval(model, args, env_id, is_metaworld)
            audit["candidate_checkpoint"] = str(checkpoint_path.resolve())
            audit["candidate_checkpoint_sha256"] = _sha256(checkpoint_path)
            audit_path = Path(args.logdir) / "candidate_final_eval.v1.json"
            tmp_path = audit_path.with_suffix(audit_path.suffix + ".tmp")
            tmp_path.write_text(
                json.dumps(audit, indent=2, sort_keys=True), encoding="utf-8"
            )
            os.replace(tmp_path, audit_path)
            print(
                "[passive_unified_eval] "
                f"stage={audit['stage_omr_raw_completion_rate']} "
                f"final={audit.get('final_metric_value', audit.get('final_success_rate'))} "
                f"episodes={len(audit['episodes'])} path={audit_path}",
                flush=True,
            )
    finally:
        vec_env.close()
        if wandb_run is not None:
            wandb_run.finish()


if __name__ == "__main__":
    main()


==> anc/FARL/evaluation/baselines/eurekaP3/Eureka_mujoco/rl/walker_native_reward.py <==
"""Walker2d-v4 native reward module for PPO baseline.

Matches the reward used by `eureka/envs/mujoco/walker2d_v4.py`:
    reward = x_velocity + healthy_reward - control_cost

The first argument is the raw MuJoCo Walker2dEnv (post-`unwrapped`), matching
the raw-env contract used by RewardOverrideWrapper.
"""


def compute_reward(env, obs, action):
    x_velocity = float(env.data.qvel[0])
    healthy_reward = float(env.healthy_reward)
    control_cost = float(env.control_cost(action))
    reward = x_velocity + healthy_reward - control_cost
    return reward, {
        "forward_reward": x_velocity,
        "healthy_reward": healthy_reward,
        "control_cost": -control_cost,
    }


==> anc/FARL/evaluation/baselines/eurekaP3/Eureka_mujoco/rl/wrappers/ground_truth_reward.py <==
"""Per-task ground-truth (sparse / paper metric) reward functions.

These are the EUREKA "consecutive_successes" / "gt_reward" signals — the metric
the evolutionary loop uses to pick the best LLM reward. They are NOT what the
RL policy optimizes; the policy optimizes the LLM-generated `compute_reward`.

Convention: gt_reward_fn(env, obs, action, info, env_reward) -> float
- env is the unwrapped gym env
- info is the dict the env returned from step (pre-wrapper modification)
- env_reward is the env's native reward (useful for locomotion: forward velocity)
"""
import numpy as np


def ant_gt_reward(env, obs, action, info, env_reward):
    # Paper metric for Ant locomotion: forward velocity (x direction).
    # AntEnv-v4 puts x_velocity in info.
    return float(info.get("x_velocity", 0.0))


def walker2d_gt_reward(env, obs, action, info, env_reward):
    return float(info.get("x_velocity", 0.0))


def reacher_gt_reward(env, obs, action, info, env_reward):
    # Reacher metric: negative distance from fingertip to target.
    try:
        vec = env.get_body_com("fingertip") - env.get_body_com("target")
        return float(-np.linalg.norm(vec))
    except Exception:
        return float(info.get("reward_dist", 0.0))


def metaworld_gt_reward(env, obs, action, info, env_reward):
    # MetaWorld tasks return info['success'] (0/1) — paper metric.
    return float(info.get("success", 0.0))


def doorkey_gt_reward(env, obs, action, info, env_reward):
    # MiniGrid emits its positive terminal reward only upon reaching the goal.
    # This is held-out final OMR and is never passed to generated reward code.
    return float(float(env_reward) > 0.0)


def hand_relocate_gt_reward(env, obs, action, info, env_reward):
    del env, obs, action, env_reward
    return float(float(info.get("success", 0.0) or 0.0) >= 0.5)


GT_REWARD_REGISTRY = {
    "AntGPT": ant_gt_reward,
    "WalkerGPT": walker2d_gt_reward,
    "ReacherGPT": metaworld_gt_reward,
    "DoorGPT": metaworld_gt_reward,
    "PickGPT": metaworld_gt_reward,
    "DoorKeyGPT": doorkey_gt_reward,
    "HandGPT": hand_relocate_gt_reward,
}

GROUND_TRUTH_REWARD_FNS = GT_REWARD_REGISTRY


==> anc/FARL/evaluation/baselines/eurekaP3/Eureka_mujoco/rl/wrappers/metaworld_to_gym.py <==
"""Helper to instantiate Farama MetaWorld V3 tasks as gymnasium envs.

`gym.make("Meta-World/MT1", env_name="door-open-v3", seed=...)` returns
a gym.Env-compatible env. This module just centralizes the call and
fixes the per-episode task sampling (MT1 returns a task pool — we sample
one new task per reset for variety, matching MetaWorld single-task RL).
"""
from __future__ import annotations

import gymnasium as gym
import numpy as np
import metaworld  # noqa: F401  — registers the `Meta-World/MT1` namespace


def _relax_target_bounds_if_needed(env: gym.Env) -> gym.Env:
    chain = []
    cur = env
    while True:
        chain.append(cur)
        if not hasattr(cur, "env"):
            break
        cur = cur.env

    template_space = None
    for wrapped_env in chain:
        space = getattr(wrapped_env, "observation_space", None)
        if not isinstance(space, gym.spaces.Box):
            continue
        if space.shape != (39,):
            continue
        low = np.array(space.low, copy=True)
        high = np.array(space.high, copy=True)
        if np.all(low[-3:] == 0.0) and np.all(high[-3:] == 0.0):
            low[-3:] = -np.inf
            high[-3:] = np.inf
            template_space = gym.spaces.Box(low=low, high=high, dtype=space.dtype)
            break

    if template_space is None:
        return env

    for wrapped_env in chain:
        space = getattr(wrapped_env, "observation_space", None)
        if isinstance(space, gym.spaces.Box) and space.shape == (39,):
            wrapped_env.observation_space = template_space
    return env


def make_metaworld_env(env_name: str, seed: int = 0):
    """Returns a gymnasium-compatible MetaWorld env."""
    env = gym.make("Meta-World/MT1", env_name=env_name, seed=seed)
    return _relax_target_bounds_if_needed(env)


==> anc/FARL/evaluation/baselines/eurekaP3/Eureka_mujoco/rl/wrappers/reward_override_wrapper.py <==
"""Wrap a gym env and replace its native reward with a user-supplied
`compute_reward(env, obs, action) -> (reward, component_dict)`.

Records ground-truth reward, GPT reward, task_score, and per-component values to
`info` so SB3 Monitor + a callback can log them to tensorboard.
"""
from __future__ import annotations

import gymnasium as gym
import numpy as np


class RewardOverrideWrapper(gym.Wrapper):
    def __init__(self, env, gpt_reward_fn, gt_reward_fn, env_family: str = "ant",
                 information_regime: str = "p3", p2_task: str | None = None):
        super().__init__(env)
        if env_family not in {
            "walker", "ant", "reach", "pick", "door", "doorkey", "hand"
        }:
            raise ValueError(f"unknown env_family={env_family!r}")
        self._env_family = env_family
        self._gpt_reward_fn = gpt_reward_fn
        self._gt_reward_fn = gt_reward_fn
        self._information_regime = information_regime.lower()
        self._p2_task = p2_task
        self._last_obs = None
        self._last_x = None
        self._native_env_return = 0.0
        self._episode_forward_displacement = 0.0
        self._episode_step = 0
        self._stage_hits = {}
        self._episode_horizon = int(
            getattr(env.unwrapped, "max_path_length", 0)
            or getattr(env.unwrapped, "_max_episode_steps", 0)
            or getattr(getattr(env, "spec", None), "max_episode_steps", 0)
            or 500
        )

    def reset(self, **kwargs):
        obs, info = self.env.reset(**kwargs)
        self._last_obs = obs
        try:
            self._last_x = float(self.env.unwrapped.data.qpos[0])
        except Exception:
            self._last_x = None
        self._native_env_return = 0.0
        self._episode_forward_displacement = 0.0
        self._episode_step = 0
        self._stage_hits = {}
        return obs, info

    def step(self, action):
        obs, env_reward, terminated, truncated, info = self.env.step(action)
        self._episode_step += 1
        self._native_env_return += float(env_reward)

        if self._env_family in {"walker", "ant"}:
            prev_x = self._last_x
        else:
            prev_x = None

        # For all five tasks, the LLM reward function receives the raw MuJoCo /
        # MetaWorld env directly, mirroring the original Eureka behaviour where
        # the reward function sees the full env class.
        unwrapped = self.env.unwrapped

        if prev_x is None and self._env_family in {"walker", "ant"}:
            x_velocity = float(getattr(unwrapped, "x_velocity", info.get("x_velocity", 0.0)))
            dt = float(getattr(unwrapped, "dt", 1.0))
            self._episode_forward_displacement += x_velocity * dt
        elif prev_x is not None:
            cur_x = float(unwrapped.data.qpos[0])
            self._episode_forward_displacement += cur_x - prev_x
            self._last_x = cur_x

        try:
            if self._information_regime == "p2":
                from eureka.p2_bridge import make_public_state

                prev_state = make_public_state(
                    self._last_obs,
                    (self._episode_step - 1) / max(self._episode_horizon, 1),
                )
                next_state = make_public_state(
                    obs, self._episode_step / max(self._episode_horizon, 1)
                )
                result = self._gpt_reward_fn(prev_state, np.asarray(action), next_state)
                if isinstance(result, tuple):
                    gpt_reward, reward_dict = result
                else:
                    gpt_reward, reward_dict = result, {}
            elif (
                self._information_regime == "p3"
                and self._env_family == "ant"
            ):
                # Formal Ant P3 admits the complete native transition scalar in
                # addition to the canonical environment/model/observation
                # surface. The held-out 1k displacement evaluator remains
                # separate and is never passed here.
                result = self._gpt_reward_fn(
                    unwrapped,
                    np.asarray(obs),
                    np.asarray(action),
                    float(env_reward),
                )
                if isinstance(result, tuple):
                    gpt_reward, reward_dict = result
                else:
                    gpt_reward, reward_dict = result, {}
            elif self._env_family == "doorkey":
                # Pillar 3 explicitly admits the native transition reward.  It
                # remains an input to Eureka's generated reward, not an
                # evaluator label, and may be copied, ignored, or reshaped.
                gpt_reward, reward_dict = self._gpt_reward_fn(
                    unwrapped, obs, action, float(env_reward)
                )
            elif self._information_regime == "p1" and self._env_family == "hand":
                from eureka.p1_hand_bridge import public_training_info

                # The exact ASPIRE adapter owns evaluator latches, so generated
                # reward receives its underlying published Adroit environment
                # plus the full legal P1 transition surface, never the wrapper's
                # Stage/Final label state.
                reward_env = getattr(unwrapped, "_raw", unwrapped)
                result = self._gpt_reward_fn(
                    reward_env,
                    np.asarray(obs),
                    np.asarray(action),
                    float(env_reward),
                    self._episode_step / max(self._episode_horizon, 1),
                    public_training_info(dict(info or {})),
                )
                if isinstance(result, tuple):
                    gpt_reward, reward_dict = result
                else:
                    gpt_reward, reward_dict = result, {}
            else:
                gpt_reward, reward_dict = self._gpt_reward_fn(unwrapped, obs, action)
        except Exception as e:
            raise RuntimeError(f"GPT reward function crashed: {e!r}") from e

        gt_reward = self._gt_reward_fn(unwrapped, obs, action, info, env_reward)

        info = dict(info) if info is not None else {}
        info["env_reward"] = float(env_reward)
        if terminated or truncated:
            info["env_episode_return"] = float(self._native_env_return)
            info["fitness"] = float(self._episode_forward_displacement)
        info["gpt_reward"] = float(gpt_reward)
        info["gt_reward"] = float(gt_reward)
        info["task_score"] = float(gt_reward)
        if self._env_family in {"reach", "pick", "door"}:
            info["consecutive_successes"] = float(gt_reward)
        elif (
            self._env_family == "hand"
            and self._information_regime != "p1"
        ):
            info["consecutive_successes"] = float(gt_reward)
        elif self._env_family == "doorkey" and (terminated or truncated):
            # Callback converts these terminal labels into a rolling episodic
            # success rate, matching Eureka's candidate-ranking semantics.
            info["episode_success"] = float(gt_reward)
        if self._p2_task:
            from eureka.p2_bridge import stage_omr_values

            for stage_id, value in stage_omr_values(self._p2_task, info).items():
                self._stage_hits[stage_id] = max(
                    self._stage_hits.get(stage_id, 0.0), float(value)
                )
            if terminated or truncated:
                for stage_id, value in self._stage_hits.items():
                    info[f"stage_omr__{stage_id}"] = value
        elif self._information_regime == "p1" and self._env_family == "hand":
            from eureka.p1_hand_bridge import stage_omr_values

            current_stage_values = stage_omr_values(info)
            for stage_id, value in current_stage_values.items():
                self._stage_hits[stage_id] = max(
                    self._stage_hits.get(stage_id, 0.0), float(value)
                )
            if terminated or truncated:
                for stage_id, value in self._stage_hits.items():
                    info[f"stage_omr__{stage_id}"] = value
                terminal_stage_id = (
                    next(reversed(current_stage_values))
                    if current_stage_values else None
                )
                # Eureka's controller consumes TensorBoard
                # `consecutive_successes`.  Emit one episode-level label here;
                # the callback maps it to that legacy key without exposing it
                # to the generated reward or changing the training MDP.
                info["episode_success"] = float(
                    self._stage_hits.get(terminal_stage_id, 0.0)
                    if terminal_stage_id is not None else 0.0
                )

        if isinstance(reward_dict, dict):
            for k, v in reward_dict.items():
                try:
                    info[f"reward_{k}"] = float(np.asarray(v).item())
                except Exception:
                    pass

        self._last_obs = obs
        return obs, float(gpt_reward), terminated, truncated, info


==> anc/FARL/evaluation/baselines/eurekaP3/Eureka_mujoco/scripts/run_ant.sh <==
#!/usr/bin/env bash
# Launch a full Eureka Ant run.
# Ant is a MuJoCo locomotion task; per-sample PPO budget is 5M steps.
# Usage: ./scripts/run_ant.sh [sample] [iteration]
set -euo pipefail

SAMPLE=${1:-16}
ITER=${2:-5}
MAX_ITER=5000000

cd "$(dirname "$0")/.."
./run_eureka_mujoco.sh ant "$SAMPLE" "$ITER" "$MAX_ITER"


==> anc/FARL/evaluation/baselines/eurekaP3/Eureka_mujoco/scripts/run_ant_p2.sh <==
#!/usr/bin/env bash
# Collaborator Eureka Ant protocol under the strict P2 public transition plane.
set -euo pipefail

cd "$(dirname "$0")/.."
EUREKA_ENV_FILE=/dev/null EUREKA_MODEL=${EUREKA_MODEL:-gpt-5.4} \
  ./run_eureka_mujoco.sh ant 16 5 5000000 p2


==> anc/FARL/evaluation/baselines/eurekaP3/Eureka_mujoco/scripts/run_ant_p3_formal.sh <==
#!/usr/bin/env bash
set -euo pipefail

cd "$(dirname "$0")/.."

ROOT="./evaluation/results/baselines_p3_ant_eureka_20260724_r1"
export CUDA_DEVICE_ORDER="PCI_BUS_ID"
export CUDA_VISIBLE_DEVICES="2,3"
export EUREKA_GPU_ALLOWLIST="2,3"
export EUREKA_MAX_PARALLEL_RL="4"
export EUREKA_RUN_ROOT="${ROOT}/eureka"
export EUREKA_LOG_ROOT="${ROOT}/logs"
export EUREKA_MODEL="gpt-5.4"
export EUREKA_ENV_FILE="/dev/null"
export EUREKA_AUDIT_EVAL_SEEDS="10000,10001,10002,10003,10004"
export EUREKA_AUDIT_EPISODES_PER_SEED="5"
export PYTHONUNBUFFERED=1
mkdir -p "${EUREKA_RUN_ROOT}" "${EUREKA_LOG_ROOT}"

# Formal full-budget Eureka search: 16 candidates x 5 outer iterations,
# 5M policy steps per candidate, four concurrent RL workers on two GPUs.
exec ./run_eureka_mujoco.sh ant 16 5 5000000 p3


==> anc/FARL/evaluation/baselines/eurekaP3/Eureka_mujoco/scripts/run_door.sh <==
#!/usr/bin/env bash
# Launch a full Eureka Door run (MetaWorld door-open-v3).
# Door is a MetaWorld manipulation task; per-sample PPO budget is 10M steps.
# Usage: ./scripts/run_door.sh [sample] [iteration]
set -euo pipefail

SAMPLE=${1:-16}
ITER=${2:-5}
MAX_ITER=10000000

cd "$(dirname "$0")/.."
./run_eureka_mujoco.sh door "$SAMPLE" "$ITER" "$MAX_ITER"


==> anc/FARL/evaluation/baselines/eurekaP3/Eureka_mujoco/scripts/run_door_p2.sh <==
#!/usr/bin/env bash
# Collaborator Eureka protocol with only the P2 information plane changed.
set -euo pipefail

cd "$(dirname "$0")/.."
EUREKA_ENV_FILE=/dev/null EUREKA_MODEL=${EUREKA_MODEL:-gpt-5.4} \
  ./run_eureka_mujoco.sh door 16 5 10000000 p2


==> anc/FARL/evaluation/baselines/eurekaP3/Eureka_mujoco/scripts/run_doorkey_p2.sh <==
#!/usr/bin/env bash
# Collaborator Eureka reward-only search on the shared DoorKey-P2 public plane.
set -euo pipefail

cd "$(dirname "$0")/.."
EUREKA_ENV_FILE=/dev/null EUREKA_MODEL=${EUREKA_MODEL:-gpt-5.4} \
  ./run_eureka_mujoco.sh doorkey 16 5 1000000 p2


==> anc/FARL/evaluation/baselines/eurekaP3/Eureka_mujoco/scripts/run_hand_p1.sh <==
#!/usr/bin/env bash
# Eureka reward-only baseline on the exact shared ASPIRE Hand P1 input contract.
set -euo pipefail

cd "$(dirname "$0")/.."
EUREKA_ENV_FILE=/dev/null EUREKA_MODEL=${EUREKA_MODEL:-gpt-5.4} \
  ./run_eureka_mujoco.sh hand 16 5 1000000 p1


==> anc/FARL/evaluation/baselines/eurekaP3/Eureka_mujoco/scripts/run_pick.sh <==
#!/usr/bin/env bash
# Launch a full Eureka Pick run (MetaWorld pick-place-v3).
# Pick is a MetaWorld manipulation task; per-sample PPO budget is 10M steps.
# Usage: ./scripts/run_pick.sh [sample] [iteration]
set -euo pipefail

SAMPLE=${1:-16}
ITER=${2:-5}
MAX_ITER=10000000

cd "$(dirname "$0")/.."
./run_eureka_mujoco.sh pick "$SAMPLE" "$ITER" "$MAX_ITER"


==> anc/FARL/evaluation/baselines/eurekaP3/Eureka_mujoco/scripts/run_reach.sh <==
#!/usr/bin/env bash
# Launch a full Eureka Reach run (MetaWorld reach-v3).
# Reach is a MetaWorld manipulation task; per-sample PPO budget is 10M steps.
# Usage: ./scripts/run_reach.sh [sample] [iteration]
set -euo pipefail

SAMPLE=${1:-16}
ITER=${2:-5}
MAX_ITER=10000000

cd "$(dirname "$0")/.."
./run_eureka_mujoco.sh reacher "$SAMPLE" "$ITER" "$MAX_ITER"


==> anc/FARL/evaluation/baselines/eurekaP3/Eureka_mujoco/scripts/run_reach_p2.sh <==
#!/usr/bin/env bash
# Collaborator Eureka protocol with only the P2 information plane changed.
set -euo pipefail

cd "$(dirname "$0")/.."
EUREKA_ENV_FILE=/dev/null EUREKA_MODEL=${EUREKA_MODEL:-gpt-5.4} \
  ./run_eureka_mujoco.sh reacher 16 5 10000000 p2


==> anc/FARL/evaluation/baselines/eurekaP3/Eureka_mujoco/scripts/run_walker.sh <==
#!/usr/bin/env bash
# Launch a full Eureka Walker2d run.
# Walker is a MuJoCo locomotion task; per-sample PPO budget is 5M steps.
# Usage: ./scripts/run_walker.sh [sample] [iteration]
set -euo pipefail

SAMPLE=${1:-16}
ITER=${2:-5}
MAX_ITER=5000000

cd "$(dirname "$0")/.."
./run_eureka_mujoco.sh walker "$SAMPLE" "$ITER" "$MAX_ITER"


==> anc/FARL/evaluation/baselines/eurekaP3/Eureka_mujoco/task_interfaces.py <==
from __future__ import annotations

from dataclasses import dataclass


@dataclass(frozen=True)
class TaskInterface:
    interface_type: str
    score_display_name: str
    score_description: str
    obs_context_relpath: str
    uses_success_semantics: bool


TASK_INTERFACES = {
    "Ant": TaskInterface(
        interface_type="ant",
        score_display_name="forward_score",
        score_description="forward_score is the ground-truth locomotion metric based on forward velocity along the x-axis. Higher is better.",
        obs_context_relpath="envs/mujoco/ant_v4.py",
        uses_success_semantics=False,
    ),
    "Walker": TaskInterface(
        interface_type="walker",
        score_display_name="forward_score",
        score_description="forward_score is the ground-truth locomotion metric based on forward velocity along the x-axis while staying upright. Higher is better.",
        obs_context_relpath="envs/mujoco/walker2d_v4.py",
        uses_success_semantics=False,
    ),
    "Reacher": TaskInterface(
        interface_type="reach",
        score_display_name="success_rate",
        score_description="success_rate is the ground-truth manipulation metric. Higher is better, with 1 meaning the task succeeded on that step.",
        obs_context_relpath="envs/metaworld/sawyer_reach_v3.py",
        uses_success_semantics=True,
    ),
    "Pick": TaskInterface(
        interface_type="pick",
        score_display_name="success_rate",
        score_description="success_rate is the ground-truth manipulation metric. Higher is better, with 1 meaning the task succeeded on that step.",
        obs_context_relpath="envs/metaworld/sawyer_pick_place_v3.py",
        uses_success_semantics=True,
    ),
    "Door": TaskInterface(
        interface_type="door",
        score_display_name="success_rate",
        score_description="success_rate is the ground-truth manipulation metric. Higher is better, with 1 meaning the task succeeded on that step.",
        obs_context_relpath="envs/metaworld/sawyer_door_v3.py",
        uses_success_semantics=True,
    ),
    "DoorKey": TaskInterface(
        interface_type="doorkey",
        score_display_name="success_rate",
        score_description="success_rate is the held-out fraction of episodes reaching the exit after opening the door.",
        obs_context_relpath="envs/minigrid/doorkey.py",
        uses_success_semantics=True,
    ),
    "Hand": TaskInterface(
        interface_type="hand",
        score_display_name="official_success_with_stage_frontier_feedback",
        score_description=(
            "Official info['success'] is the final metric; ordered Stage OMR "
            "is diagnostic/controller feedback only."
        ),
        obs_context_relpath="envs/adroit/hand_relocate_p1.py",
        uses_success_semantics=True,
    ),
}


def get_task_interface(task_name: str) -> TaskInterface:
    base_name = task_name[:-3] if task_name.endswith("GPT") else task_name
    if base_name not in TASK_INTERFACES:
        raise KeyError(f"unknown task interface for {task_name!r}")
    return TASK_INTERFACES[base_name]


==> anc/FARL/evaluation/baselines/p2_support.py <==
"""Shared P2 contract and generated-program firewall for external baselines.

This module deliberately imports the public input plane and trusted Stage-OMR
scaffold from the main experiment.  It contains no baseline search/training
logic: Eureka and LiMEN continue to use their collaborator-provided engines.
"""

from __future__ import annotations

import ast
import copy
import hashlib
import json
from typing import Any, Dict, NamedTuple

import numpy as np

from evaluation.experiments.exp_p3_metaworld_full_auto import (
    P2_METAWORLD_PUBLIC_SPEC,
    P2_METAWORLD_STAGE_OMR_ORACLES,
    P2_TERMINAL_INTENTS,
)
from evaluation.experiments.exp_p2_games_intent_rawsim import (
    STAGE_OMR_ORACLE_SCAFFOLDS as P2_GAMES_STAGE_OMR_ORACLES,
    TASKS as P2_GAMES_TASKS,
)
from evaluation.experiments.exp_p2_mujoco_rawsim_full_auto import (
    ANT_FINAL_METRIC_CONTRACT,
    P2_MUJOCO_PUBLIC_SPEC,
    TASK_HINTS as P2_MUJOCO_TASK_HINTS,
)


DOORKEY_TASK = "minigrid-doorkey"
ANT_TASK = "ant-v4"
SUPPORTED_TASKS = ("door-open-v3", "reach-v3", DOORKEY_TASK, ANT_TASK)


def normalize_p2_task(task: str) -> str:
    """Map engine-specific environment identifiers to the shared P2 task id."""
    value = str(task).strip()
    aliases = {
        "MiniGrid-DoorKey-5x5-v0": DOORKEY_TASK,
        "minigrid/MiniGrid-DoorKey-5x5-v0": DOORKEY_TASK,
        "minigrid/door-key-5x5": DOORKEY_TASK,
        "Ant-v4": ANT_TASK,
        "Gymnasium MuJoCo Ant-v4": ANT_TASK,
    }
    if value.startswith("metaworld/"):
        value = value.removeprefix("metaworld/")
    return aliases.get(value, value)


class P2FirewallViolation(ValueError):
    """A generated program attempted to leave the public P2 plane."""


class PublicState(NamedTuple):
    """The complete state surface visible to a P2 generated program."""

    observation: Any
    step_fraction: Any


def make_public_state(observation: Any, step_fraction: float, *, jax: bool = False) -> PublicState:
    """Build a defensive NumPy state or a JAX-pytree-compatible public state."""
    if jax:
        import jax.numpy as jnp

        return PublicState(
            jnp.asarray(observation, dtype=jnp.float32).reshape(-1),
            jnp.asarray(np.clip(step_fraction, 0.0, 1.0), dtype=jnp.float32),
        )
    array = np.asarray(observation, dtype=np.float32).reshape(-1).copy()
    if not np.all(np.isfinite(array)):
        raise ValueError("public observation contains non-finite values")
    array.setflags(write=False)
    return PublicState(array, np.float32(np.clip(step_fraction, 0.0, 1.0)))


def p2_contract(task: str) -> Dict[str, Any]:
    """Return the exact main-framework P2 input and diagnostic contract."""
    task = normalize_p2_task(task)
    if task not in SUPPORTED_TASKS:
        raise ValueError(f"unsupported P2 task {task!r}")
    if task == DOORKEY_TASK:
        task_spec = P2_GAMES_TASKS[task]
        terminal_intent = task_spec["intent"]
        public_spec = task_spec["public_spec"]
        stage_scaffold = P2_GAMES_STAGE_OMR_ORACLES[task]
        observation_summary = "public 148D flattened 7x7x3 partial-view grid plus direction"
        action_summary = "public Discrete(7) action"
    elif task == ANT_TASK:
        terminal_intent = P2_MUJOCO_TASK_HINTS["Ant-v4"]
        public_spec = P2_MUJOCO_PUBLIC_SPEC
        stage_scaffold = {
            "schema_version": "stage_omr_not_applicable.v1",
            "applicability": "not_applicable_single_stage_continuous_control",
            "stages": [],
        }
        observation_summary = "public 27D Ant-v4 observation vector"
        action_summary = "public Box(8) joint-torque action"
    else:
        terminal_intent = P2_TERMINAL_INTENTS[task]
        public_spec = P2_METAWORLD_PUBLIC_SPEC
        stage_scaffold = P2_METAWORLD_STAGE_OMR_ORACLES[task]
        observation_summary = "public 39D goal-observable state vector"
        action_summary = "public Box(4) action"
    payload: Dict[str, Any] = {
        "schema_version": "baseline_p2_shared_contract.v3",
        "regime": "P2",
        "task": task,
        "terminal_intent": terminal_intent,
        "public_spec": copy.deepcopy(public_spec),
        "stage_omr_scaffold": copy.deepcopy(stage_scaffold),
        "runtime_surface": {
            "observation": observation_summary,
            "action": action_summary,
            "time": "normalized public episode time",
        },
        "permissions": {
            "candidate_inputs": [
                "public observation vector",
                "public action",
                "public transition",
                "normalized episode time",
            ],
            "native_reward": "forbidden",
            "raw_info": "evaluator label plane only",
            "stage_omr": "aggregate diagnostic feedback only; zero ranking weight",
            "ranking": (
                "1000-step signed root displacement only"
                if task == ANT_TASK else "final OMR only"
            ),
            "expert_trajectory": "forbidden",
        },
    }
    if task == ANT_TASK:
        payload["final_metric_contract"] = copy.deepcopy(
            ANT_FINAL_METRIC_CONTRACT
        )
    if task == DOORKEY_TASK:
        payload["runtime_encoding"] = {
            "image_channels": "all MiniGrid image channel values are divided by 10.0",
            "object_examples": {
                "door": 0.4,
                "key": 0.5,
                "goal": 0.8,
            },
            "door_state_examples": {
                "open": 0.0,
                "closed": 0.1,
                "locked": 0.2,
            },
            "direction": "the final direction scalar is divided by 3.0",
        }
    canonical = json.dumps(payload, sort_keys=True, separators=(",", ":"))
    payload["contract_sha256"] = hashlib.sha256(canonical.encode()).hexdigest()
    return payload


def p2_prompt_context(task: str, baseline: str) -> str:
    """Render the shared contract without exposing environment implementation."""
    contract = p2_contract(task)
    axis = "observation and reward" if baseline.lower() == "limen" else "reward only"
    surface = contract["runtime_surface"]
    return (
        "P2 PUBLIC INPUT CONTRACT\n"
        f"You may design {axis}. State values expose exactly two fields: "
        f"state.observation ({surface['observation']}) and state.step_fraction "
        f"({surface['time']}). The action is the {surface['action']}.\n"
        "The following JSON is evaluator-supplied. Stage OMR rows are aggregate "
        "diagnostics only and must never be referenced as program inputs or used "
        "as reward/ranking values. The evaluator-owned Final metric alone ranks "
        "candidates.\n"
        + json.dumps(contract, indent=2, sort_keys=True)
    )


def stage_omr_values(task: str, info: Dict[str, Any]) -> Dict[str, float]:
    """Compute evaluator-owned Stage OMR labels from withheld ``info``."""
    task = normalize_p2_task(task)
    if task == ANT_TASK:
        return {}
    if task == DOORKEY_TASK:
        rows = P2_GAMES_STAGE_OMR_ORACLES[task]["stages"]
    else:
        rows = P2_METAWORLD_STAGE_OMR_ORACLES[task]["stages"]
    values: Dict[str, float] = {}
    for row in rows:
        raw = float(info.get(row["oracle_info_key"], 0.0))
        threshold = float(row["oracle_threshold"])
        values[row["stage_id"]] = float(raw >= threshold)
    return values


_BANNED_NAMES = {
    "env", "environment", "info", "raw_info", "native_reward", "env_reward",
    "unscaled_reward", "in_place_reward", "near_object", "grasp_reward",
    "grasp_success", "success", "oracle", "stage_oracle", "sim", "model",
    "data", "unwrapped", "mujoco", "metaworld", "exec", "eval",
    "compile", "globals", "locals", "setattr", "vars", "dir",
    "__import__", "breakpoint", "input",
}

_FORBIDDEN_NODES = (
    ast.AsyncFunctionDef, ast.Await, ast.ClassDef, ast.Delete, ast.Global,
    ast.ImportFrom, ast.Lambda, ast.Nonlocal, ast.Raise, ast.Try, ast.While,
    ast.With, ast.Yield, ast.YieldFrom,
)

_SAFE_MODULE_ROOTS = {
    "eureka": {"np", "math"},
    "limen": {"jax", "jnp"},
}


class _P2Validator(ast.NodeVisitor):
    def __init__(self, baseline: str):
        self.baseline = baseline
        self.functions: set[str] = set()

    def fail(self, node: ast.AST, message: str) -> None:
        raise P2FirewallViolation(f"line {getattr(node, 'lineno', '?')}: {message}")

    def visit_Module(self, node: ast.Module) -> None:
        self.functions = {x.name for x in ast.walk(node) if isinstance(x, ast.FunctionDef)}
        required = {"compute_reward"}
        if self.baseline == "limen":
            required.add("get_observation")
        missing = required - self.functions
        if missing:
            self.fail(node, f"missing required function(s): {sorted(missing)}")
        if self.baseline == "eureka" and "get_observation" in self.functions:
            self.fail(node, "Eureka is reward-only in P2")
        for statement in node.body:
            if isinstance(statement, (ast.FunctionDef, ast.Assign, ast.AnnAssign, ast.Import)):
                continue
            if isinstance(statement, ast.Expr) and isinstance(statement.value, ast.Constant) and isinstance(statement.value.value, str):
                continue
            self.fail(statement, "top-level executable statements are forbidden")
        self.generic_visit(node)

    def generic_visit(self, node: ast.AST) -> None:
        if isinstance(node, _FORBIDDEN_NODES):
            self.fail(node, f"{type(node).__name__} is forbidden")
        super().generic_visit(node)

    def visit_Import(self, node: ast.Import) -> None:
        allowed = {"numpy", "math"} if self.baseline == "eureka" else {"jax", "jax.numpy"}
        for alias in node.names:
            if alias.name not in allowed:
                self.fail(node, f"import {alias.name!r} is outside the numeric allow-list")
            if alias.name == "numpy" and alias.asname not in (None, "np"):
                self.fail(node, "NumPy may only be imported as np")
            if alias.name == "jax.numpy" and alias.asname != "jnp":
                self.fail(node, "jax.numpy must be imported as jnp")

    def visit_FunctionDef(self, node: ast.FunctionDef) -> None:
        if node.name.startswith("__") or node.decorator_list:
            self.fail(node, "dunder functions and decorators are forbidden")
        args = [arg.arg for arg in node.args.args]
        expected = {
            "get_observation": ["state"],
            "compute_reward": ["state", "action", "next_state"],
        }.get(node.name)
        if expected is not None and args != expected:
            self.fail(node, f"{node.name} must have signature ({', '.join(expected)})")
        if node.args.vararg or node.args.kwarg or node.args.kwonlyargs:
            self.fail(node, "variadic and keyword-only arguments are forbidden")
        self.generic_visit(node)

    def visit_Name(self, node: ast.Name) -> None:
        if node.id.startswith("__") or node.id.lower() in _BANNED_NAMES:
            self.fail(node, f"identifier {node.id!r} is outside the P2 public plane")
        self.generic_visit(node)

    def visit_Attribute(self, node: ast.Attribute) -> None:
        if node.attr.startswith("_") or node.attr.lower() in _BANNED_NAMES:
            self.fail(node, f"attribute {node.attr!r} is outside the P2 public plane")
        root = node
        while isinstance(root, ast.Attribute):
            root = root.value
        if isinstance(root, ast.Name):
            if (
                root.id in {"state", "next_state"}
                and isinstance(node.value, ast.Name)
                and node.attr not in {"observation", "step_fraction"}
            ):
                self.fail(node, f"PublicState exposes no field {node.attr!r}")
            # Local aliases such as ``s = state`` and methods on local NumPy
            # arrays/dicts are safe.  The attribute-name deny-list above still
            # rejects simulator/native/oracle access, and PublicState itself
            # exposes only observation and step_fraction at runtime.
        self.generic_visit(node)

    def visit_Call(self, node: ast.Call) -> None:
        if isinstance(node.func, ast.Name):
            if node.func.id == "getattr":
                if not (2 <= len(node.args) <= 3):
                    self.fail(node, "getattr requires a public state, literal field, and optional default")
                owner, field = node.args[0], node.args[1]
                if not isinstance(owner, ast.Name) or owner.id not in {"state", "next_state"}:
                    self.fail(node, "getattr owner must be state or next_state")
                if not isinstance(field, ast.Constant) or field.value not in {"observation", "step_fraction"}:
                    self.fail(node, "getattr field must be a literal PublicState field")
                self.generic_visit(node)
                return
            # Pure local constructors/reductions do not broaden the information
            # plane.  Keeping them out would discard valid baseline samples for
            # syntax reasons unrelated to P2.
            safe = {
                "abs", "all", "any", "bool", "dict", "enumerate", "float",
                "int", "isinstance", "len", "list", "max", "min", "range",
                "round", "set", "sorted", "str", "sum", "tuple", "zip",
            } | self.functions
            if node.func.id not in safe:
                self.fail(node, f"indirect/non-numeric call {node.func.id!r} is forbidden")
        elif not isinstance(node.func, ast.Attribute):
            self.fail(node, "indirect calls are forbidden")
        self.generic_visit(node)


def validate_p2_source(source: str, baseline: str) -> ast.Module:
    """Validate a generated Eureka or LiMEN program before any import."""
    name = baseline.lower().strip()
    if name not in _SAFE_MODULE_ROOTS:
        raise ValueError("baseline must be eureka or limen")
    if not source.strip() or len(source.encode()) > 32 * 1024:
        raise P2FirewallViolation("candidate source is empty or exceeds 32 KiB")
    try:
        tree = ast.parse(source)
    except SyntaxError as exc:
        raise P2FirewallViolation(f"syntax error: {exc}") from exc
    _P2Validator(name).visit(tree)
    return tree


==> anc/FARL/evaluation/baselines/run_with_framework_llm.py <==
#!/usr/bin/env python3
"""Exec a baseline with credentials from AutoRL's existing LLM config.

The credential is placed only in the child environment.  It is never copied to
a baseline config, command-line argument, manifest, or stdout.
"""

from __future__ import annotations

import argparse
import os
from pathlib import Path

import yaml


def load_llm_environment(config_path: Path, environ=None):
    env = dict(os.environ if environ is None else environ)
    payload = yaml.safe_load(config_path.read_text(encoding="utf-8")) or {}
    key = payload.get("api_key")
    base = payload.get("base_url") or payload.get("api_base")
    if not env.get("OPENAI_API_KEY") and key:
        env["OPENAI_API_KEY"] = str(key)
    if not env.get("OPENAI_API_BASE") and base:
        env["OPENAI_API_BASE"] = str(base)
    if not env.get("OPENAI_API_KEY"):
        raise RuntimeError("OPENAI_API_KEY is absent from both environment and LLM config")
    return env


def main() -> None:
    parser = argparse.ArgumentParser()
    parser.add_argument("--config", type=Path, required=True)
    parser.add_argument("command", nargs=argparse.REMAINDER)
    args = parser.parse_args()
    command = args.command[1:] if args.command[:1] == ["--"] else args.command
    if not command:
        raise SystemExit("a command is required after --")
    env = load_llm_environment(args.config)
    os.execvpe(command[0], command, env)


if __name__ == "__main__":
    main()


==> anc/FARL/evaluation/experiments/README.md <==
# Experiments

One driver script per paper experiment. Each script is **independently
runnable**, **seeded**, **config-snapshotted**, and writes its outputs to
`evaluation/results/{experiment_name}/`. Scripts must not contain inline
metric computation — all metrics come from `evaluation/metrics/`.

## Planned scripts (by phase)

### Pillar 3 (W7–W15)
- `exp_a0_a4_ablation.py` — A0–A4 staircase on MuJoCo Ant / Hopper / HalfCheetah
- `exp_c1_fidelity_ant.py` — L0–L3 fidelity, the headline degradation-curve figure
- `exp_mpe_multi_agent.py` — MPE Simple Spread / Simple Reference subset of A0/A2/A4

### Pillar 2 (W20–W23)
- `exp_m1_5_field_selection_ant.py` — main experiment: Ant + noise injection, P/R + performance retention curves
- `exp_m1_5_nethack.py` — real-complexity validation
- `exp_m1_5_ablation.py` — M1.5 on vs M1.5 off (= all obs passed through)

### Pillar 1 (W23–W28)
- `exp_co_tsp.py` — full baseline ladder on TSP-20 / TSP-50

### Diagnostics / robustness (W6–W7, then re-runs in W28–W30)
- `exp_c5_fault_injection.py` — diagnostic confusion matrix + recovery metrics
- `exp_m1_classification.py` — M1 classifier accuracy on labelled NL corpus
- `exp_m1_repair.py` — M1 self-repair recovery rate under fault injection
- `exp_m4_hack_detection.py` — M4 anti-hacking precision/recall
- `exp_m2b_goal_accuracy.py` — M2 Phase B goal-discovery accuracy

### Cross-cutting (W28–W31)
- `exp_llm_robustness.py` — re-run core experiments under ≥2 LLM providers
- `exp_prompt_paraphrase.py` — prompt-variant sensitivity
- `exp_pipeline_variance.py` — ×N full-pipeline runs, outcome distribution
- `exp_cost_pareto.py` — token + compute + wall-clock breakdown

## Required CLI conventions

Every script must accept at minimum:
```
--seed <int>            (default: derived from experiment name)
--output-root <path>    (default: ../results/{this_experiment}/)
--llm-config <yaml>     (passes through to the framework)
--module-mode <spec>    (e.g. "m3=oracle,m4=real" — passed to oracles registry)
--n-seeds <int>         (statistical N, default: 10)
```

Every script must write at least:
- `results/{exp}/config.yaml` — frozen snapshot of all flags + framework config
- `results/{exp}/raw.csv` — one row per (seed × condition)
- `results/{exp}/summary.json` — IQM + CI + significance test outputs
- `results/{exp}/figures/` — PNG + PDF + SVG for paper-figure candidates


==> anc/FARL/evaluation/experiments/adaptive_boundary_evidence.py <==
"""Rehydrate completed measurements without replaying M5 or controller choices.

Only the passed state's memory changes. Worker outcomes, payloads, capsules and
content-addressed historical snapshots are read-only source evidence. Missing or
contradictory authority aborts before any memory change.
"""
from __future__ import annotations

from copy import deepcopy
import hashlib
import json
from pathlib import Path
import re

from evaluation.experiments.adaptive_restart_state import validate_hpo_boundary
from evaluation.experiments.bounded_champion_final import load_payload, valid_result
from evaluation.experiments.p2_breadth_resume import P2ResumeError


def _read(path: Path) -> dict:
    try:
        data = json.loads(path.read_text())
    except (OSError, ValueError) as exc:
        raise P2ResumeError(f"completed evidence source unavailable: {path}") from exc
    if not isinstance(data, dict):
        raise P2ResumeError(f"completed evidence is not an object: {path}")
    return data


def _sha(path: Path) -> str:
    return hashlib.sha256(path.read_bytes()).hexdigest()


def _canonical(value) -> bytes:
    return json.dumps(value, sort_keys=True, separators=(",", ":"), ensure_ascii=True).encode()


def _object(root: Path, ref: dict) -> tuple[dict, dict]:
    identity = str(ref.get("evidence_id") or "")
    if not re.fullmatch(r"ev\.[0-9a-f]{20}", identity):
        raise P2ResumeError("invalid content-addressed snapshot reference")
    path = root / "context_memory/evidence" / (identity + ".json")
    data = _read(path)
    raw = path.read_bytes()
    envelope = {"kind": ref["kind"], "payload_sha256": hashlib.sha256(raw).hexdigest(),
                "source_regime": ref["source_regime"], "firewall_clean": bool(ref["firewall_clean"]),
                "allowed_consumers": sorted(set(ref["allowed_consumers"]))}
    if ("ev." + hashlib.sha256(_canonical(envelope)).hexdigest()[:20] != identity
            or len(raw) != ref.get("n_bytes")):
        raise P2ResumeError("content-addressed HPO snapshot was changed: " + str(path))
    return data, {"path": str(path), "sha256": _sha(path), "evidence_ref": deepcopy(ref)}


def _snapshots(root: Path, wanted: set[int]) -> dict:
    found = {}
    for path in (root / "context_memory/iteration_capsules").glob("*.json"):
        capsule = _read(path)
        iteration = int(capsule.get("controller_iter", -1))
        if iteration not in wanted:
            continue
        self_refs = [r for r in capsule.get("evidence_refs") or [] if r.get("kind") == "iteration_capsule"]
        if len(self_refs) != 1:
            raise P2ResumeError("iteration capsule lacks its immutable source reference")
        original_capsule, _ = _object(root, self_refs[0])
        without_self = deepcopy(capsule)
        without_self["evidence_refs"] = [r for r in capsule["evidence_refs"] if r.get("kind") != "iteration_capsule"]
        if original_capsule != without_self:
            raise P2ResumeError("iteration capsule content differs from its immutable source")
        refs = [r for r in capsule.get("evidence_refs") or [] if r.get("kind") == "hpo_iteration_snapshot.full"]
        if len(refs) != 1:
            raise P2ResumeError("iteration capsule lacks one exact HPO snapshot")
        snapshot, source = _object(root, refs[0])
        if snapshot.get("controller_iter") != iteration:
            raise P2ResumeError("capsule/snapshot iteration disagreement")
        if iteration in found and found[iteration][0] != snapshot:
            raise P2ResumeError("conflicting saved HPO snapshots for one iteration")
        found[iteration] = (snapshot, capsule, {**source, "capsule_path": str(path), "capsule_sha256": _sha(path)})
    if wanted - set(found):
        raise P2ResumeError("missing source-bound completed HPO snapshot iterations: " + str(sorted(wanted - set(found))))
    return found


def _trial_stats(iteration: int, payload: dict, result: dict, status: dict, binding: dict) -> dict:
    # These are the production parallel result consumer's measurement fields,
    # projected directly from frozen metrics. No controller/diagnosis execution.
    from autorl.modules.hpo import HPOModule
    metrics = result["metrics_list"]
    scores = deepcopy(status.get("valid_scores_used_for_iqm") or [])
    return {
        "schema_version": "hpo_trial_stats.v1", "pipeline_iteration": iteration,
        "trial_id": int(payload["trial_id"]), "genome_id": payload["genome_id"],
        "external_iqm": HPOModule._compute_iqm(None, scores), "external_scores": scores,
        "training_reward_mean": [m.get("train_ep_rew_mean") for m in metrics],
        "training_reward_curves": [deepcopy(m.get("train_ep_rew_curve")) for m in metrics],
        "training_episode_stats": [{k: m.get(k) for k in ("train_num_episodes", "train_ep_len_mean")} for m in metrics],
        "training_execution_stats": [{k: m.get(k) for k in ("requested_steps", "actual_steps", "learner_steps", "prefix_controller_steps", "seed")} for m in metrics],
        "optimizer_metrics": [deepcopy(m.get("optimizer_metrics")) for m in metrics],
        "stage_learning_dynamics": deepcopy(status.get("stage_learning_dynamics")),
        "requested_timesteps": payload["total_timesteps"], "requested_seed_ids": deepcopy(payload["seed_ids"]),
        "valid_seed_ids": deepcopy(status.get("valid_seed_ids")),
        "evaluation_trace_ids": [str(tid) for m in metrics for tid in (m.get("v5_m5_eval_trace_recording") or {}).get("trace_ids") or []],
        "report_native_episode_return_mean": status.get("report_native_episode_return_mean"),
        "report_only_selection_role": status.get("report_only_selection_role"),
        "objective_valid": status.get("objective_valid"), "final_commit_eligible": status.get("final_commit_eligible"),
        "breadth_assignment": deepcopy(result.get("assignment")),
        "optuna_param_namespace": payload.get("optuna_param_namespace"),
        "search_space_params": deepcopy(payload.get("search_space_params")),
        "active_stack": deepcopy(result["active_stack"]),
        **{key: deepcopy(status.get(key)) for key in ("parallel_worker", "typed_failure_summary", "omr_health", "trial_uid", "hypothesis_ids", "seed_provenance")},
        "restored_evidence_binding": binding,
    }


def restore_completed_evidence(state, inv, *, allow_unarchived_history=False) -> dict:
    """Refresh stale memory from hash-bound completed waves, transactionally.

    The latest wave must have a parent-committed HPO result and complete worker
    inventory. Older missing trials require saved result/payload hashes in the
    candidate archive. Existing older measurements and decisions are preserved.
    """
    root = Path(inv.run_dir).resolve()
    if Path(state.run_dir).resolve() != root or inv.problems or any(row.status != "completed" for row in inv.trials.values()):
        raise P2ResumeError("completed-evidence restore requires the same validated completed run")
    boundary = validate_hpo_boundary(inv)
    hpo = _read(root / "hpo_result.json")
    latest = int(inv.iteration)
    memory = getattr(state, "pipeline_memory", {}) or {}
    previous_rows = list(memory.get("hpo_trial_stats") or [])
    existing = {(int(row.get("pipeline_iteration", -1)), int(row.get("trial_id", -1))): row for row in previous_rows if isinstance(row, dict)}
    archive_path = root / "adaptive_protocol/candidate_archive.v1.json"
    archive = _read(archive_path) if archive_path.is_file() else {}
    archived = {(int(r.get("pipeline_iteration", -1)), int(r.get("trial_id", -1))): r for r in (archive.get("entries") or {}).values()}
    receipts = {}
    wanted = {latest}
    partial_sources = []
    for path in (root / "adaptive_protocol/candidate_payloads").glob("iter*_trial*.json"):
        match = re.fullmatch(r"iter(\d+)_trial(\d+)\.json", path.name)
        if not match:
            continue
        key = tuple(map(int, match.groups()))
        if key[0] <= latest and (key not in existing or key[0] == latest):
            if key[0] < latest:
                meta = _read(path)
                worker_dir = Path(meta.get("worker_run_dir") or "").resolve()
                if not worker_dir.is_relative_to(root / "breadth_portfolio/workers"):
                    raise P2ResumeError("historical payload receipt has no run-bound worker")
                result_path = worker_dir / "worker_result.json"
                result = _read(result_path) if result_path.is_file() else {}
                known = archived.get(key) or {}
                if (not result or result.get("status") != "completed" or known.get("complete_valid") is False):
                    if known.get("complete_valid") is True:
                        raise P2ResumeError("previously completed archive lost its worker result")
                    if _sha(path.with_suffix(".pickle")) != meta.get("sha256"):
                        raise P2ResumeError("partial historical payload digest changed")
                    partial_sources.append({"iteration": key[0], "trial_id": key[1],
                        "payload_receipt": str(path), "payload_sha256": meta["sha256"],
                        "result_path": str(result_path), "result_sha256": _sha(result_path) if result else None,
                        "preserved_status": result.get("status", "incomplete_no_result"),
                        "restored_as_completed": False, "cost_ledger_unchanged": True})
                    continue
            receipts[key] = path
            wanted.add(key[0])
    if {key[1] for key in receipts if key[0] == latest} != set(inv.trials):
        raise P2ResumeError("current committed wave lacks exact archived payload receipts")
    snapshots = _snapshots(root, wanted)
    current_snapshot = snapshots[latest][0]
    if (current_snapshot.get("best_iqm") != hpo.get("best_iqm")
            or current_snapshot.get("best_hyperparams") != hpo.get("best_hyperparams")
            or set(map(int, current_snapshot.get("trial_omr_status", {}))) != set(inv.trials)):
        raise P2ResumeError("latest saved snapshot is not the committed HPO wave")
    additions, bindings, recovered = [], [], {}
    saved_hpo_trials = {int(r["trial_id"]): r for r in hpo["trials"]}
    for key, receipt_path in sorted(receipts.items()):
        iteration, trial_id = key
        receipt = _read(receipt_path)
        payload = load_payload(receipt_path)
        worker = Path(payload["worker_run_dir"]).resolve()
        if (not worker.is_relative_to(root / "breadth_portfolio/workers")
                or Path(payload["parent_run_dir"]).resolve() != root
                or int(payload.get("pipeline_iteration", -1)) != iteration
                or int(payload.get("trial_id", -1)) != trial_id):
            raise P2ResumeError("archived payload does not belong to the requested source wave")
        result_path = worker / "worker_result.json"
        result = _read(result_path)
        if (not valid_result(result, steps=payload["total_timesteps"], seed_ids=payload["seed_ids"])
                or result.get("genome_id") != payload.get("genome_id")
                or result.get("active_stack") != payload.get("active_stack")
                or result.get("hyperparams") != payload.get("hyperparams")
                or (result.get("assignment") or {}).get("pipeline_iteration") != iteration):
            raise P2ResumeError("completed worker does not match its immutable payload")
        binding = {"iteration": iteration, "trial_id": trial_id, "genome_id": payload["genome_id"],
                   "payload_receipt": str(receipt_path), "payload_receipt_sha256": _sha(receipt_path),
                   "payload_sha256": receipt["sha256"], "result_path": str(result_path), "result_sha256": _sha(result_path)}
        old = archived.get(key)
        if old:
            if any(old.get(k) != binding[k] for k in ("genome_id", "payload_receipt_sha256", "payload_sha256", "result_sha256")):
                raise P2ResumeError("archived completed source hash changed")
        elif iteration != latest:
            if not allow_unarchived_history:
                raise P2ResumeError("older missing measurement lacks a saved result hash")
            # Evidence-only restarts may revalidate legacy completed workers
            # against their immutable payload and snapshot below. This digest
            # is measured now; it is not a claimed historical attestation.
            binding["result_hash_provenance"] = "measured_at_evidence_restart"
        if iteration == latest and result != inv.trials[trial_id].complete_result:
            raise P2ResumeError("worker result changed after boundary inventory validation")
        status = snapshots[iteration][0].get("trial_omr_status", {}).get(str(trial_id))
        if not isinstance(status, dict):
            raise P2ResumeError("saved snapshot lacks the exact completed trial status")
        if (status.get("genome_id") != payload.get("genome_id")
                or status.get("active_stack") != result.get("active_stack")
                or status.get("hyperparams") != result.get("hyperparams")
                or status.get("valid_scores_used_for_iqm") != result.get("scores")
                or (status.get("breadth_assignment") or {}).get("pipeline_iteration") != iteration
                or (iteration == latest and status != saved_hpo_trials[trial_id].get("omr_status"))):
            raise P2ResumeError("snapshot trial evidence disagrees with the actual completed worker")
        row = _trial_stats(iteration, payload, result, status, binding)
        if key in existing:
            if (existing[key].get("genome_id") != row["genome_id"]
                    or existing[key].get("external_scores") != row["external_scores"]):
                raise P2ResumeError("existing same-wave statistics conflict with completed evidence")
        else:
            additions.append(row)
        recovered[key] = row
        bindings.append(binding)
    new_snapshots = list(memory.get("hpo_iter_snapshots") or [])
    seen_iterations = {int(s.get("controller_iter", -1)) for s in new_snapshots if isinstance(s, dict)}
    corrections = []
    for iteration in sorted(wanted):
        if iteration in seen_iterations:
            continue
        snapshot, capsule, source = snapshots[iteration]
        snapshot = deepcopy(snapshot)
        best = recovered.get((iteration, int(snapshot.get("best_trial_id", -1))))
        if best and snapshot.get("training_reward_mean") != best["training_reward_mean"]:
            correction = {"iteration": iteration, "field": "training_reward_mean",
                          "recorded_value": deepcopy(snapshot.get("training_reward_mean")),
                          "corrected_value": deepcopy(best["training_reward_mean"]),
                          "reason": "same_iteration_same_trial_worker_measurement",
                          "original_snapshot_source": source, "worker_source": best["restored_evidence_binding"]}
            corrections.append(correction)
            snapshot["training_reward_mean"] = deepcopy(best["training_reward_mean"])
            snapshot["restored_measurement_corrections"] = [correction]
        new_snapshots.append(snapshot)
    best_id = current_snapshot.get("best_trial_id")
    best_status = current_snapshot["trial_omr_status"].get(str(best_id)) or {}
    statuses = deepcopy(current_snapshot["trial_omr_status"])
    faults = [deepcopy(f) for s in statuses.values() for f in s.get("checkpoint_handoff_faults") or []]
    total_seeds = sum(int(s.get("total_seed_count", 0)) for s in statuses.values())
    last = {"controller_iter": latest, "all_omr_failed": hpo["all_omr_failed"],
            "n_omr_valid_trials": hpo["n_omr_valid_trials"], "n_omr_failed_trials": hpo["n_omr_failed_trials"],
            "n_total_trials": len(hpo["trials"]), "best_trial_id": best_id,
            "best_trial_final_commit_eligible": best_status.get("final_commit_eligible"),
            "best_iqm": hpo["best_iqm"], "checkpoint_handoff_faults": faults,
            "all_failed_due_to_checkpoint_handoff": bool(hpo["all_omr_failed"] and total_seeds > 0 and len(faults) >= total_seeds),
            "final_first_light": bool(best_status.get("final_commit_eligible") and hpo["best_iqm"] is not None
                and hpo["best_iqm"] > float((getattr(state, "pipeline_config", {}) or {}).get("hpo", {}).get("first_light_threshold", 0.0))),
            "restored_from_committed_boundary": boundary}
    if _sha(root / "hpo_result.json") != boundary["hpo_result_sha256"]:
        raise P2ResumeError("parent committed HPO result changed during evidence restoration")
    latest_capsule = deepcopy(snapshots[latest][1])
    refs = list(memory.get("iteration_capsule_refs") or [])
    for _, capsule, _ in snapshots.values():
        for ref in capsule.get("evidence_refs") or []:
            if ref.get("kind") == "iteration_capsule" and ref not in refs:
                refs.append(deepcopy(ref))
    receipt = {"schema_version": "adaptive_completed_evidence_restore.v1", "completed_iteration": latest,
               "appended_trial_keys": [[r["pipeline_iteration"], r["trial_id"], r["genome_id"]] for r in additions],
               "appended_snapshot_iterations": sorted(wanted - seen_iterations),
               "measurement_corrections": corrections, "worker_sources": bindings,
               "preserved_partial_sources": partial_sources,
               "snapshot_sources": [source for _, _, source in snapshots.values()],
               "hpo_result_source": boundary, "historical_stats_preserved": True,
               "controller_decisions_replayed": False, "new_training_or_evaluation": False,
               "disk_artifacts_modified": False}
    # No writes before all source checks pass. Do not overwrite the incumbent,
    # promotion reference, policies, budget totals, or historical decisions.
    updated = dict(memory)
    updated.update(hpo_trial_stats=previous_rows + additions, hpo_iter_snapshots=new_snapshots,
                   last_hpo_omr_status=last, last_trial_omr_status=statuses,
                   last_stage_activation_evidence=deepcopy(hpo.get("stage_activation_evidence") or {}),
                   latest_iteration_capsule=latest_capsule, iteration_capsule_refs=refs,
                   completed_boundary_evidence_restore=receipt)
    state.pipeline_memory = updated
    return receipt


==> anc/FARL/evaluation/experiments/adaptive_champion_final.py <==
"""Validate one approved immutable recipe, with no selection or search here."""
from __future__ import annotations

import argparse
import copy
import json
import multiprocessing
import os
import pickle
import sys
from concurrent.futures import ProcessPoolExecutor, as_completed
from pathlib import Path
from types import SimpleNamespace

PROJECT_ROOT = Path(__file__).resolve().parents[2]
sys.path.insert(0, str(PROJECT_ROOT))

from autorl.adaptive_exploration_protocol import AdaptiveProtocolError, settings
from autorl.bounded_training_protocol import configure as configure_bounded
from autorl.v2_provenance import atomic_write_json, utc_now
from evaluation.experiments.bounded_champion_final import (
    file_hash, load_payload, prepare_final_payload, stage_rows, summarize, valid_result,
)


def approved_source(run_dir: Path) -> tuple[dict, dict, dict]:
    """Verify approval and all bound artifacts; never re-rank candidates."""
    run_dir = run_dir.resolve()
    path = run_dir / "adaptive_protocol/final_selection.v1.json"
    selection = json.loads(path.read_text())
    approval = selection.get("approval") or {}
    if not selection.get("fixed_before_final"):
        raise AdaptiveProtocolError("source-bound final promotion approval required")
    selected = selection.get("selected") or {}
    if selected.get("eligible") is not True or selected.get("whole_task_eligible") is not True:
        raise AdaptiveProtocolError("selected candidate lacks complete-policy eligibility")
    receipt_path = Path(selected["payload_receipt"]).resolve()
    result_path = Path(selected["result_path"]).resolve()
    try:
        receipt_path.relative_to(run_dir)
        result_path.relative_to(run_dir)
    except ValueError as exc:
        raise AdaptiveProtocolError("selection artifact outside the approved run") from exc
    if file_hash(receipt_path) != selected.get("payload_receipt_sha256"):
        raise AdaptiveProtocolError("approved payload receipt digest mismatch")
    receipt = json.loads(receipt_path.read_text())
    if receipt.get("sha256") != selected.get("payload_sha256"):
        raise AdaptiveProtocolError("approved payload digest mismatch")
    if file_hash(result_path) != selected.get("result_sha256"):
        raise AdaptiveProtocolError("approved result digest mismatch")
    source = load_payload(receipt_path)
    result = json.loads(result_path.read_text())
    if selected.get("official_task_evaluation_identity"):
        from autorl.adaptive_exploration_protocol import _official_task_evaluation_identity
        from autorl.modules.hpo import _hpo_parallel_state_from_payload

        current_source_identity = _official_task_evaluation_identity(_hpo_parallel_state_from_payload(source))
        if not current_source_identity["known"] or current_source_identity["digest"] != selected["official_task_evaluation_identity"].get("digest"):
            raise AdaptiveProtocolError("approved source task/evaluator implementation changed")
    config = settings(source["pipeline_config"])
    if not config:
        raise AdaptiveProtocolError("selection was not produced by the adaptive discovery protocol")
    manual = approval.get("approved") is True and approval.get("evidence_digest") == selection.get("evidence_digest")
    retained = selection.get("source_bound_approval_receipt") or {}
    if (approval.get("approved") is True and retained.get("approved") is True
            and retained.get("authority") == "revalidated_retained_candidate"
            and retained.get("candidate_evidence_digest") == selected.get("candidate_evidence_digest")
            and selected.get("candidate_evidence_digest")
            and retained.get("current_review_evidence_digest") == selection.get("evidence_digest")
            and retained.get("original_approval_evidence_digest") == approval.get("evidence_digest")):
        retained_review_path = retained.get("approved_review_path")
        if retained_review_path:
            approved_review = Path(retained_review_path).resolve()
            try:
                approved_review.relative_to(run_dir)
            except ValueError as exc:
                raise AdaptiveProtocolError("retained approval review outside run") from exc
            if not approved_review.is_file() or file_hash(approved_review) != retained.get("approved_review_sha256"):
                raise AdaptiveProtocolError("retained approval review digest mismatch")
            old_review = json.loads(approved_review.read_text())
            manual = bool(old_review.get("evidence_digest") == approval.get("evidence_digest")
                          and (((old_review.get("decision") or {}).get("selected") or {}).get("candidate_evidence_digest")) == selected["candidate_evidence_digest"])
        else:
            manual = approval.get("candidate_evidence_digest") == selected["candidate_evidence_digest"]
    automatic = False
    admission = selection.get("rule_admission") or {}
    if (selection.get("promotion_mode") == "predeclared_rule"
            and config.get("promotion_approval_required") is False
            and admission.get("admitted") is True
            and admission.get("authority") == "predeclared_source_payload_protocol"
            and admission.get("evidence_digest") == selection.get("evidence_digest")):
        review_path = Path(str(admission.get("review_path") or "")).resolve()
        try:
            review_path.relative_to(run_dir)
        except ValueError as exc:
            raise AdaptiveProtocolError("automatic admission review outside the approved run") from exc
        if not review_path.is_file() or file_hash(review_path) != admission.get("review_sha256"):
            raise AdaptiveProtocolError("automatic admission review digest mismatch")
        review = json.loads(review_path.read_text())
        automatic = bool(review.get("evidence_digest") == selection.get("evidence_digest")
                         and (review.get("decision") or {}).get("ready_for_promotion_review") is True
                         and (review.get("decision") or {}).get("selected") == selected)
    if not manual and not automatic:
        raise AdaptiveProtocolError("source-bound final promotion approval required")
    if not valid_result(result, steps=config["candidate_rung"]["steps"], seed_ids=config["candidate_seed_ids"]):
        raise AdaptiveProtocolError("approved candidate result incomplete")
    if source.get("active_stack") != result.get("active_stack") or source.get("hyperparams") != result.get("hyperparams"):
        raise AdaptiveProtocolError("approved recipe and result disagree")
    return source, result, selection


def fixed_final_source(source: dict) -> dict:
    """Freeze the same training recipe, changing only fidelity and seed cohort."""
    out = copy.deepcopy(source)
    adaptive = settings(out["pipeline_config"])
    if not adaptive:
        raise AdaptiveProtocolError("adaptive source configuration missing")
    final = copy.deepcopy(adaptive["final_rung"])
    seeds = list(adaptive["final_seed_ids"])
    out["pipeline_config"]["adaptive_exploration_protocol"]["enabled"] = False
    bounded = configure_bounded(
        out["pipeline_config"], candidate_iteration=int(source["pipeline_iteration"]),
        trials=3, seeds=len(seeds), candidate_steps=int(adaptive["candidate_rung"]["steps"]),
        final_steps=int(final["steps"]),
    )
    bounded["seed_ids"] = seeds
    bounded["candidate_rung"] = copy.deepcopy(adaptive["candidate_rung"])
    bounded["final_rung"] = final
    bounded["kind"] = "adaptive_fixed_validation"
    bounded["selection_already_frozen"] = True
    memory = out.setdefault("pipeline_memory", {})
    memory["adaptive_exploration_phase"] = "final_training"
    memory.pop("champion_parameter_warm_start", None)
    out["pipeline_config"].setdefault("pipeline_controller", {})["anytime_mode"] = False
    # Preserve the exact optional guide + withdrawal recipe. The HPO wrapper
    # scales its frozen fractions to 5M; held-out evaluation disables guides.
    out.setdefault("assignment", {})["final_recipe_frozen_no_search"] = True
    return out


def prepare(run_dir: Path, *, gpu_tokens: list[str]) -> dict:
    if not gpu_tokens:
        raise AdaptiveProtocolError("explicit final GPU tokens required")
    source, _, selection = approved_source(run_dir)
    root = run_dir / "adaptive_protocol"
    selection_path = root / "final_selection.v1.json"
    target = root / "final_plan.v1.json"
    if target.exists():
        plan = json.loads(target.read_text())
        if plan.get("selection_sha256") != file_hash(selection_path):
            raise AdaptiveProtocolError("immutable prepared selection changed")
        for row in plan["jobs"]:
            if file_hash(Path(row["payload_path"])) != row["payload_sha256"]:
                raise AdaptiveProtocolError("prepared final payload changed")
        return plan
    fixed = fixed_final_source(source)
    protocol = fixed["pipeline_config"]["bounded_training_protocol"]
    jobs = []
    for index, seed in enumerate(protocol["seed_ids"]):
        payload = prepare_final_payload(fixed, final_root=root / "final_workers", seed=seed,
                                        gpu=str(gpu_tokens[index % len(gpu_tokens)]))
        payload["pipeline_memory"]["adaptive_final_selection"] = {
            "path": str(selection_path), "sha256": file_hash(selection_path),
            "evidence_digest": selection["evidence_digest"],
        }
        payload_path = Path(payload["worker_run_dir"]) / "fixed_final_payload.pickle"
        with payload_path.open("xb") as handle:
            pickle.dump(payload, handle)
        jobs.append({"seed": seed, "worker_run_dir": payload["worker_run_dir"],
                     "payload_path": str(payload_path), "payload_sha256": file_hash(payload_path),
                     "gpu": payload["cuda_visible_devices"], "steps": payload["total_timesteps"]})
    plan = {"schema_version": "adaptive_fixed_final_plan.v1", "prepared_at": utc_now(),
            "selection_path": str(selection_path), "selection_sha256": file_hash(selection_path),
            "jobs": jobs, "protocol": protocol, "search_enabled": False,
            "extra_cold_qualification": False, "single_policy_original_reset_evaluation": True,
            "training_curriculum": copy.deepcopy((fixed.get("assignment") or {}).get("frontier_exploration_plan")),
            "training_started": False}
    atomic_write_json(target, plan)
    atomic_write_json(root / "final_status.v1.json", {"status": "prepared_not_started", "updated_at": utc_now()})
    return plan


def _valid_final(result: dict, job: dict) -> bool:
    metrics = result.get("metrics_list") or []
    return bool(valid_result(result, steps=job["total_timesteps"], seed_ids=job["seed_ids"])
                and result.get("active_stack") == job.get("active_stack")
                and result.get("hyperparams") == job.get("hyperparams")
                and all(int(row.get("learner_steps", 0)) >= job["total_timesteps"]
                        and row.get("final_commit_eligible") is True
                        and (row.get("final_commit_eligibility_receipt") or {}).get("eligible") is True
                        for row in metrics))


def execute(run_dir: Path, *, gpu_tokens: list[str]) -> dict:
    """Explicit operational entry point. Never called by preparation or tests."""
    from autorl.modules.hpo import HPOModule, _hpo_parallel_trial_worker

    source, candidate_result, _ = approved_source(run_dir)
    root = run_dir / "adaptive_protocol"
    freeze_path = root / "EXPERIMENT_FROZEN.v1.json"
    if freeze_path.exists():
        raise AdaptiveProtocolError("final experiment already frozen; no additional training")
    status_path = root / "final_status.v1.json"
    previous = json.loads(status_path.read_text()) if status_path.exists() else {}
    if previous.get("status") == "final_training" and previous.get("pid"):
        try:
            os.kill(int(previous["pid"]), 0)
        except ProcessLookupError:
            pass
        else:
            raise AdaptiveProtocolError("final process is already running")
    plan = prepare(run_dir, gpu_tokens=gpu_tokens)
    jobs = []
    for row in plan["jobs"]:
        with Path(row["payload_path"]).open("rb") as handle:
            jobs.append(pickle.load(handle))  # Same-run content hash checked by prepare.
    state = SimpleNamespace(run_dir=run_dir, pipeline_memory={}, pipeline_config=jobs[0]["pipeline_config"],
                            pipeline_iteration=jobs[0]["pipeline_iteration"])
    hpo = HPOModule(None, {})
    results, pending = [], []
    for job in jobs:
        result_path = Path(job["worker_run_dir"]) / "worker_result.json"
        if result_path.exists():
            result = json.loads(result_path.read_text())
            fence = hpo._parallel_result_interface_generation_fence(state, result=result, payload=job)
            if not _valid_final(result, job) or not fence.get("valid"):
                raise AdaptiveProtocolError("existing incomplete final seed requires explicit recovery, not automatic extra training")
            results.append(result)
        else:
            pending.append(job)
    atomic_write_json(status_path, {"status": "final_training", "pid": os.getpid(), "updated_at": utc_now()})
    try:
        if pending:
            with ProcessPoolExecutor(max_workers=len(pending), mp_context=multiprocessing.get_context("spawn")) as executor:
                futures = {executor.submit(_hpo_parallel_trial_worker, job): job for job in pending}
                for future in as_completed(futures):
                    job = futures[future]
                    result = future.result()
                    fence = hpo._parallel_result_interface_generation_fence(state, result=result, payload=job)
                    if not _valid_final(result, job) or not fence.get("valid"):
                        raise AdaptiveProtocolError(f"invalid fixed final seed: {job['worker_run_dir']}")
                    results.append(result)
                    atomic_write_json(root / "final_progress.v1.json", {
                        "completed_seeds": sorted(seed for item in results for seed in item["seed_ids"]),
                        "updated_at": utc_now()})
    except Exception:
        atomic_write_json(status_path, {"status": "final_evidence_incomplete", "automatic_extra_training": False,
                                       "updated_at": utc_now()})
        raise
    rows = sorted([row for item in results for row in stage_rows(item)], key=lambda row: row["seed"])
    frozen = {"schema_version": "adaptive_experiment_frozen.v1", "status": "frozen", "frozen_at": utc_now(),
              "source_release": source["pipeline_config"].get("continuation_source_release"),
              "selection_sha256": plan["selection_sha256"], "protocol": plan["protocol"],
              "candidate_1M_rows": stage_rows(candidate_result), "final_5M_rows": rows,
              "final_stage_profile": summarize(rows), "automatic_next_iteration": False,
              "freeze_condition": "declared_final_cohort_complete_regardless_of_success_rate",
              "aggregation": "raw_stage_rates_equal_weight_seed_mean_sample_std_no_added_prefix_filter",
              "result_files": [{"path": str(Path(job["worker_run_dir"]) / "worker_result.json"),
                                "sha256": file_hash(Path(job["worker_run_dir"]) / "worker_result.json")} for job in jobs]}
    atomic_write_json(freeze_path, frozen)
    atomic_write_json(status_path, {"status": "frozen", "receipt": str(freeze_path), "updated_at": utc_now()})
    return frozen


def main():
    parser = argparse.ArgumentParser(description=__doc__)
    parser.add_argument("--run-dir", type=Path, required=True)
    parser.add_argument("--gpu", action="append", required=True)
    parser.add_argument("--execute", action="store_true")
    args = parser.parse_args()
    result = execute(args.run_dir, gpu_tokens=args.gpu) if args.execute else prepare(args.run_dir, gpu_tokens=args.gpu)
    print(json.dumps(result, indent=2))


if __name__ == "__main__":
    main()


==> anc/FARL/evaluation/experiments/adaptive_dispatch_failure_restart.py <==
"""Source-bound restart after pre-learn dispatch rejection, without M3/M4 replay.

Inspection reads only. Restoration changes only the supplied in-memory state;
callers own archival, process retirement, immutable release and new dispatch.
An invalid terminal worker is not a completed scientific trial. All old files
remain evidence of their original iteration, including paid partial learning.
"""
from copy import deepcopy
import hashlib
import json
from pathlib import Path
import pickle

from evaluation.experiments.p2_breadth_resume import P2ResumeError, load_resume_inventory


def _read(path):
    try:
        value = json.loads(Path(path).read_text())
    except (OSError, ValueError) as exc:
        raise P2ResumeError("dispatch restart source unavailable: " + str(path)) from exc
    if not isinstance(value, dict):
        raise P2ResumeError("dispatch restart requires an object: " + str(path))
    return value


def _sha(path):
    return hashlib.sha256(Path(path).read_bytes()).hexdigest()


def _bind(root, path, sources):
    path = Path(path)
    if path.is_symlink() or not path.is_file() or not path.resolve().is_relative_to(root):
        raise P2ResumeError("dispatch restart source outside owned run or missing: " + str(path))
    sources[str(path)] = _sha(path)
    return path


def _materialized_payload(payload, sources):
    """Validate actual selected programs and bind their immutable artifacts."""
    from autorl.evidence_faults import audit_candidate_information
    from autorl.modules.hpo import _hpo_parallel_state_from_payload
    root, worker = Path(payload["parent_run_dir"]).resolve(), Path(payload["worker_run_dir"])
    for slot in ("reward", "obs_schema", "algo"):
        artifact = payload["active_stack"].get(slot + "_id")
        if not artifact:
            raise P2ResumeError("missing materialized " + slot)
        relative = Path("stacks") / slot / (artifact + ".json")
        parent_path = _bind(root, root / relative, sources)
        worker_path = _bind(root, worker / relative, sources)
        if _read(parent_path).get("spec") != _read(worker_path).get("spec"):
            raise P2ResumeError("selected worker artifact differs from retained parent construction")
        for ref in (_read(worker_path).get("files") or {}).values():
            _bind(root, worker / ref, sources)
    for name in ("env_adapter.py", "active_stack.json", "runtime_interface_contract.v1.json"):
        path = worker / name
        if path.exists():
            _bind(root, path, sources)
    audit = audit_candidate_information(_hpo_parallel_state_from_payload(payload))
    if audit.get("status") != "clean":
        raise P2ResumeError("retained materialized programs do not pass complete information audit")
    return {"status": "materialized_programs_reaudited", "audit_id": audit["audit_id"],
            "binding": audit["binding"], "new_m3_m4_repair_claim": False}


def inspect_dispatch_failure_boundary(run_dir):
    root = Path(run_dir).resolve()
    from autorl.core_ablation import arm
    if arm(run_dir=root):
        raise P2ResumeError("cannot alter a frozen core ablation")
    for name in ("bounded_protocol/EXPERIMENT_FROZEN.v1.json", "adaptive_protocol/EXPERIMENT_FROZEN.v1.json", "adaptive_protocol/final_selection.v1.json"):
        if (root / name).exists():
            raise P2ResumeError("search closed by " + name)
    inv = load_resume_inventory(root)
    if not inv.trials or all(row.status == "completed" for row in inv.trials.values()):
        raise P2ResumeError("dispatch restart requires an incomplete scientific wave")
    sources = {}
    def read(relative):
        return _read(_bind(root, root / relative, sources))
    origin = read("adaptive_protocol/continuation.latest.v1.json")
    read("hpo_result.json")
    if (Path(origin.get("run_dir", "")).resolve() != root
            or str(origin.get("hpo_result_sha256", "")).removeprefix("sha256:") != sources[str(root / "hpo_result.json")]
            or origin.get("next_iteration") != inv.iteration
            or origin.get("completed_iteration") != inv.iteration - 1):
        raise P2ResumeError("retained completed HPO does not bind this immediate interrupted wave")
    protocol = read("adaptive_protocol/protocol.v1.json")
    rung = protocol.get("candidate_rung") or {}
    if (not protocol.get("enabled") or rung.get("steps") != inv.total_timesteps
            or rung.get("seeds") != inv.seeds_per_trial or rung.get("trials") != len(inv.schedule)):
        raise P2ResumeError("interrupted dispatch exceeds or differs from declared protocol")
    portfolio = read(str(inv.manifest_path.relative_to(root)))
    read(str(inv.runner_manifest_path.relative_to(root)))
    active = read("active_stack.json").get("stack") or {}
    memory = read("pipeline_memory.json")
    interface = read("interface_search/interface_portfolio_manifest.json")
    effective = read("breadth_portfolio/effective_breadth_ledger.v1.json")
    if any(view.get("iteration") != inv.iteration for view in (portfolio, interface, effective)):
        raise P2ResumeError("current construction control views do not share the dispatched iteration")
    rows, payloads, permitted_problems = [], [], []
    for tid, row in sorted(inv.trials.items()):
        receipt_path = root / f"adaptive_protocol/candidate_payloads/iter{inv.iteration}_trial{tid}.json"
        payload_receipt = _read(_bind(root, receipt_path, sources))
        payload_path = _bind(root, receipt_path.with_suffix(".pickle"), sources)
        if payload_receipt.get("sha256") != sources[str(payload_path)] or Path(payload_receipt.get("path", "")) != payload_path:
            raise P2ResumeError("candidate payload receipt hash or path mismatch")
        payload = pickle.loads(payload_path.read_bytes())  # Only hash-verified, owned experiment payloads.
        if (payload.get("pipeline_iteration") != inv.iteration or payload.get("trial_id") != tid
                or payload.get("genome_id") != row.genome_id or Path(payload.get("parent_run_dir", "")).resolve() != root
                or Path(payload.get("worker_run_dir", "")) != row.worker_dir
                or payload.get("total_timesteps") != inv.total_timesteps
                or payload.get("seed_ids") != list(range(inv.seeds_per_trial))):
            raise P2ResumeError("candidate payload differs from frozen dispatched identity or fidelity")
        materialization = _materialized_payload(payload, sources)
        payloads.append(payload)
        result_path, heartbeat_path = row.worker_dir / "worker_result.json", row.worker_dir / "heartbeat.v1.json"
        result = _read(_bind(root, result_path, sources)) if result_path.exists() else None
        heartbeat = _read(_bind(root, heartbeat_path, sources)) if heartbeat_path.exists() else {}
        if result is not None and (result.get("trial_id") != tid or result.get("genome_id") != row.genome_id
                                  or result.get("hyperparams") != payload.get("hyperparams")
                                  or result.get("active_stack") != payload.get("active_stack")):
            raise P2ResumeError("terminal result does not match its immutable payload")
        metrics = (result or {}).get("metrics_list") or []
        zero_rejected = bool(result and result.get("status") == "completed"
            and result.get("seed_ids") == payload["seed_ids"] and len(metrics) == inv.seeds_per_trial
            and not row.complete_seeds and all(
                metric.get("actual_steps") == 0 and metric.get("learner_steps", 0) == 0
                and metric.get("objective_valid") is False
                and metric.get("objective_eval_source") == "not_evaluated_invalid_learner_config"
                and (metric.get("learner_execution_receipt") or {}).get("status") == "rejected"
                and (metric.get("learner_execution_receipt") or {}).get("requested") == payload.get("hyperparams")
                and bool((metric.get("learner_execution_receipt") or {}).get("rejected_parameters"))
                and (metric.get("training_failure") or {}).get("type") == "LearnerExecutionContractError"
                and (metric.get("training_failure") or {}).get("stage") == "learner_execution_contract"
                for metric in metrics))
        if zero_rejected:
            permitted_problems.append(f"trial {tid} has an incomplete/invalid completed result")
            if heartbeat.get("learner_steps", heartbeat.get("num_timesteps", 0)) or heartbeat.get("prefix_controller_steps", 0):
                raise P2ResumeError("zero-step rejection conflicts with a training heartbeat")
            kind, learner, prefix = "zero_step_learner_configuration_rejected", 0, 0
        elif row.status == "completed":
            kind = "completed_original_candidate_not_new_replication"
            learner = sum(int(m.get("learner_steps", m.get("actual_steps", 0))) for m in metrics)
            prefix = sum(int(m.get("prefix_controller_steps", 0)) for m in metrics)
        elif result is None and heartbeat and not row.complete_seeds:
            if (heartbeat.get("iter") != inv.iteration or heartbeat.get("trial") != tid
                    or heartbeat.get("seed") not in payload["seed_ids"]):
                raise P2ResumeError("partial heartbeat identity mismatch")
            learner = int(heartbeat.get("learner_steps", heartbeat.get("num_timesteps", 0)))
            prefix = heartbeat.get("prefix_controller_steps")
            if learner <= 0 or learner > inv.total_timesteps or (prefix is not None and prefix < 0):
                raise P2ResumeError("partial heartbeat is not a valid observed lower-bound cost")
            kind = "partial_learning_paid_not_completed_or_resumable"
        else:
            raise P2ResumeError("missing or unexplained worker artifacts; not a dispatch-only restart")
        rows.append({"trial_id": tid, "genome_id": row.genome_id, "worker_dir": str(row.worker_dir),
            "classification": kind, "payload_path": str(payload_path), "payload_sha256": sources[str(payload_path)],
            "learner_steps_lower_bound": learner, "prefix_steps_lower_bound": prefix,
            "materialization": materialization, "promotable_as_new_wave": False})
    if not permitted_problems or sorted(inv.problems) != sorted(permitted_problems):
        raise P2ResumeError("inventory includes failures other than source-bound pre-learn configuration rejection")
    request_id = (portfolio.get("scientific_intervention_schedule") or {}).get("request_id")
    journal_path = _bind(root, root / "joint_search_decisions.v1.jsonl", sources)
    decisions = [json.loads(line) for line in journal_path.read_text().splitlines() if line.strip()]
    matches = [x for x in decisions if (x.get("hypothesis_operation") or {}).get("request_id") == request_id]
    if not request_id or not matches:
        raise P2ResumeError("materialized schedule lacks its exact persisted scientific request")
    decision = matches[-1]
    request = deepcopy(decision["hypothesis_operation"])
    if request.get("diagnostic_packet_sha256") != decision.get("diagnostic_packet_sha256"):
        raise P2ResumeError("scientific request diagnostic binding mismatch")
    champion = read(f"stack_champions/pre_iter{inv.iteration}.json")
    if champion.get("iteration") != inv.iteration or not champion.get("stack"):
        raise P2ResumeError("missing current source-bound pre-construction control stack")
    request.update(control_stack=champion["stack"], control_captured_at_iteration=inv.iteration,
                   resume_pending_transaction=True)
    hypotheses = [read("hypotheses/search/" + hid + ".json") for hid in request.get("hypothesis_ids") or []]
    if not hypotheses or any((hyp.get("created_by") or {}).get("request_id") != request_id for hyp in hypotheses):
        raise P2ResumeError("scientific hypothesis sources do not bind the retained request")
    request["control_generation_id"] = hypotheses[0].get("generation_id")
    request["control_canonical_interface_hash"] = hypotheses[0].get("canonical_interface_hash")
    current_ids = {key: value for key, value in active.items() if key.endswith("_id")}
    if not any(current_ids == {k: v for k, v in payload["active_stack"].items() if k.endswith("_id")} for payload in payloads):
        raise P2ResumeError("current active construction is not one of the materialized dispatched candidates")
    inherited = {}
    for key in ("p1_full_info_contract", "p3_full_info_contract", "trusted_stage_frontier_best", "trusted_stage_prefix_best",
                "frontier_exploratory_sources", "frontier_readiness_contracts", "trusted_stage_diagnostic_context",
                "champion_parameter_warm_start", "optimizer_health_repair_request"):
        values = [p.get("pipeline_memory", {}).get(key) for p in payloads]
        if any(value != values[0] for value in values):
            raise P2ResumeError("worker snapshots disagree on shared control memory: " + key)
        if values[0] is not None:
            inherited[key] = deepcopy(values[0])
    inventory_report = inv.to_report()
    # Relative heartbeat ages depend on inspection time, not source evidence.
    def stable(value):
        if isinstance(value, dict):
            return {key: stable(item) for key, item in value.items()
                    if key not in {"heartbeat_age_seconds", "recently_active_trials", "recently_active_trial_ids"}}
        return [stable(item) for item in value] if isinstance(value, list) else value
    return {"schema_version": "adaptive_dispatch_failure_boundary.v1", "run_dir": str(root),
        "completed_iteration": origin["completed_iteration"], "interrupted_iteration": inv.iteration,
        "next_iteration": inv.iteration + 1, "reference": origin["reference"], "inventory": stable(inventory_report),
        "hpo_result_sha256": origin["hpo_result_sha256"], "historical_boundary_cost": origin["historical_boundary_cost"],
        "source_hashes": sources, "rows": rows, "interrupted_candidate_cost": {
            "learner_steps_lower_bound": sum(row["learner_steps_lower_bound"] for row in rows),
            "prefix_steps_lower_bound": sum(row["prefix_steps_lower_bound"] for row in rows) if all(row["prefix_steps_lower_bound"] is not None for row in rows) else None,
            "evaluation_steps": None, "unknown_cost_is_not_zero": True, "rows": rows},
        "restored_control": {"active_stack": active, "request": request, "joint_search_decision": decision,
            "inherited_worker_memory": inherited,
            "last_breadth_portfolio_manifest": portfolio, "last_interface_portfolio_manifest": interface,
            "last_effective_breadth_ledger": effective},
        "inspection_only": True, "old_scores_and_models_unchanged": True, "exact_mid_seed_resume": False,
        "partial_wave_promotion_allowed": False, "skip_completed_diagnosis_and_construction": True,
        "retirement_required_before_execute": True, "new_m3_m4_repair_transaction_created": False,
        "live_processes": _live_processes(root)}


def _live_processes(root):
    # Late import avoids the resume entrypoint's inspection-branch import cycle.
    from evaluation.experiments.resume_adaptive_exploration import matching_live_processes
    return matching_live_processes(root)


def restore_dispatch_failure_memory(state, receipt):
    """Revalidate source bytes, preserve old health/history, resume a NEW M5 wave."""
    root = Path(state.run_dir).resolve()
    if receipt.get("schema_version") != "adaptive_dispatch_failure_boundary.v1" or str(root) != receipt.get("run_dir"):
        raise P2ResumeError("dispatch restart receipt belongs to another source/run")
    for path, expected in receipt["source_hashes"].items():
        if _sha(path) != expected:
            raise P2ResumeError("dispatch restart source changed before memory restoration: " + path)
    controls = receipt["restored_control"]
    memory = deepcopy(state.pipeline_memory)
    memory.update(deepcopy(controls["inherited_worker_memory"]))
    for key in ("last_breadth_portfolio_manifest", "last_interface_portfolio_manifest", "last_effective_breadth_ledger"):
        memory[key] = deepcopy(controls[key])
    memory["next_hypothesis_request"] = deepcopy(controls["request"])
    memory["joint_search_decision"] = deepcopy(controls["joint_search_decision"])
    memory["adaptive_dispatch_failure_restart"] = deepcopy(receipt)
    memory["adaptive_exploration_phase"] = "candidate_exploration"
    state.pipeline_memory = memory
    state.v2_active_stack = deepcopy(controls["active_stack"])
    state.pipeline_iteration = receipt["next_iteration"]
    from autorl.scientific_execution_contract import reconcile_pending_scientific_execution
    normalized = reconcile_pending_scientific_execution(state)
    return {"schema_version": "adaptive_dispatch_failure_memory_restore.v1",
            "interrupted_iteration": receipt["interrupted_iteration"], "next_iteration": receipt["next_iteration"],
            "source_file_count": len(receipt["source_hashes"]), "prior_training_health_preserved": True,
            "original_results_and_costs_unchanged": True, "new_m3_m4_repair_transaction_created": False,
            "scientific_execution_reconciliation": normalized}


==> anc/FARL/evaluation/experiments/adaptive_dispatch_source_upgrade.py <==
"""Explicit retirement of a paused, source-bound configuration-failed wave.

This is not completed-wave recovery: incomplete learner costs are retained and
the next execution gets a new iteration. Never overwrite the failed outcomes.
"""
from __future__ import annotations

import argparse
import hashlib
import json
import os
from pathlib import Path
import signal
import subprocess
import sys
import time

from autorl.v2_provenance import atomic_write_json
from evaluation.experiments.adaptive_legacy_boundary_guard import parent_identity
from evaluation.experiments.p2_breadth_resume import P2ResumeError
from evaluation.experiments.resume_adaptive_exploration import matching_live_processes, verify_source_release
from evaluation.experiments.resume_semantic_repair_boundary import process_is_live


def _process(pid: int) -> dict:
    path = Path('/proc') / str(pid)
    fields = (path / 'stat').read_text().rsplit(')', 1)[1].split()
    args = (path / 'cmdline').read_bytes()
    return {'pid': pid, 'parent_pid': int(fields[1]), 'state': fields[0],
            'start_ticks': fields[19], 'cmdline_sha256': hashlib.sha256(args).hexdigest()}


def _validate_paused(root: Path, paused: dict) -> set[int]:
    parent = paused['parent']
    pid = int(parent['pid'])
    if parent_identity(pid, root) != parent or _process(pid)['state'] not in {'T', 't'}:
        raise P2ResumeError('configuration-failure parent is no longer the exact paused process')
    children = paused.get('children') or []
    expected = {int(row['pid']) for row in children}
    if len(expected) != len(children) or pid in expected:
        raise P2ResumeError('invalid child identity inventory')
    actual = set()
    for path in Path('/proc').iterdir():
        if not path.name.isdigit():
            continue
        try:
            observed = _process(int(path.name))
            if observed['parent_pid'] == pid and observed['state'] != 'Z':
                actual.add(observed['pid'])
        except (FileNotFoundError, ProcessLookupError):
            continue
    if actual != expected:
        raise P2ResumeError('paused process family changed')
    for row in children:
        observed = _process(row['pid'])
        if (observed['state'] not in {'T', 't'} or observed['parent_pid'] != pid
                or any(observed[key] != row[key] for key in ('start_ticks', 'cmdline_sha256'))):
            raise P2ResumeError('child identity or suspension changed')
        path = Path('/proc') / str(row['pid'])
        args = (path / 'cmdline').read_bytes()
        if (not (path / 'exe').resolve().name.startswith('python')
                or not any(marker in args for marker in (b'multiprocessing.spawn', b'multiprocessing.resource_tracker'))):
            raise P2ResumeError('unexpected process in failed-wave inventory')
    owned = {pid, *expected}
    if any(row['pid'] not in owned for row in matching_live_processes(root)):
        raise P2ResumeError('other run-bound process remains; refuse duplicate launch')
    return owned


def launch_dispatch_upgrade(pause_receipt: Path, release: Path, *, execute=False) -> dict:
    from evaluation.experiments.adaptive_dispatch_failure_restart import inspect_dispatch_failure_boundary

    raw_pause = Path(pause_receipt).read_bytes()
    paused = json.loads(raw_pause)
    if paused.get('schema_version') != 'adaptive_dispatch_failure_pause.v1':
        raise P2ResumeError('requires explicit configuration-failure pause receipt')
    root, release = Path(paused['run_dir']).resolve(), Path(release).resolve()
    owned = _validate_paused(root, paused)
    boundary = inspect_dispatch_failure_boundary(root)
    if (boundary['interrupted_iteration'] != paused['interrupted_iteration']
            or boundary['completed_iteration'] != paused['complete_evidence_iteration']):
        raise P2ResumeError('paused wave differs from verified dispatch-failure boundary')
    for row in paused.get('partial_heartbeats') or []:
        path = Path(row['path']).resolve()
        if (not path.is_relative_to(root / 'breadth_portfolio/workers')
                or hashlib.sha256(path.read_bytes()).hexdigest() != row['sha256']):
            raise P2ResumeError('paused partial-cost evidence changed')
    source = verify_source_release(release)
    pid = paused['parent']['pid']
    proc = Path('/proc') / str(pid)
    old_args = [a.decode() for a in (proc / 'cmdline').read_bytes().split(b'\0') if a]
    command = [sys.executable, '-B', '-u',
               str(release / 'evaluation/experiments/resume_adaptive_exploration.py'),
               '--execute', '--restart-dispatch-failures', '--run-dir', str(root),
               '--retired-pids', *map(str, sorted(owned))]
    for option in ('--pipeline-config', '--llm-config', '--ai-coding-config',
                   '--workers', '--workers-per-gpu', '--candidate-seeds', '--final-seeds'):
        if option not in old_args:
            raise P2ResumeError('missing explicit original option: ' + option)
        value = old_args[old_args.index(option) + 1]
        if option.endswith('-config'):
            path = Path(value)
            path = ((proc / 'cwd').resolve() / path).resolve() if not path.is_absolute() else path.resolve()
            if not path.is_file() or not os.access(path, os.R_OK):
                raise P2ResumeError('unreadable inherited configuration: ' + str(path))
            value = str(path)
        command.extend([option, value])
    target, log_path = release / 'dispatch_source_upgrade_launch.v1.json', release / 'controller_adaptive.log'
    if target.exists() or log_path.exists():
        raise P2ResumeError('release already used for a launch')
    receipt = {'schema_version': 'adaptive_dispatch_source_upgrade.v1', 'run_dir': str(root),
               'pause_receipt': str(Path(pause_receipt).resolve()),
               'pause_receipt_sha256': hashlib.sha256(raw_pause).hexdigest(),
               'source_release': source, 'boundary': boundary, 'retired_pids': sorted(owned),
               'command': command, 'inspection_only': not execute,
               'old_completed_seed_retrained': False, 'partial_wave_retained_as_paid_evidence': True,
               'exact_mid_seed_resume': False, 'learner_dispatch_verified': False}
    if not execute:
        return receipt
    env = dict(part.decode().split('=', 1) for part in (proc / 'environ').read_bytes().split(b'\0') if part)
    env.update(PYTHONPATH=str(release), PYTHONDONTWRITEBYTECODE='1')
    if (_validate_paused(root, paused) != owned
            or inspect_dispatch_failure_boundary(root) != boundary
            or Path(pause_receipt).read_bytes() != raw_pause):
        raise P2ResumeError('failed-wave evidence changed before retirement')
    atomic_write_json(target, {**receipt, 'status': 'retiring_verified_failed_wave'})
    tracker_ids = []
    # The parent remains stopped while workers are retired: it cannot consume
    # failed futures as new scientific observations or dispatch another wave.
    for child in paused['children']:
        child_id = child['pid']
        observed = _process(child_id)
        if any(observed[k] != child[k] for k in ('start_ticks', 'cmdline_sha256')):
            raise P2ResumeError('child changed immediately before retirement')
        if b'multiprocessing.resource_tracker' in (Path('/proc') / str(child_id) / 'cmdline').read_bytes():
            tracker_ids.append(child_id)
        else:
            os.kill(child_id, signal.SIGTERM)
            os.kill(child_id, signal.SIGCONT)
    if parent_identity(pid, root) != paused['parent']:
        raise P2ResumeError('parent changed immediately before retirement')
    os.kill(pid, signal.SIGTERM)
    os.kill(pid, signal.SIGCONT)
    for child_id in tracker_ids:
        os.kill(child_id, signal.SIGCONT)
    deadline = time.monotonic() + 30
    while any(process_is_live(p) for p in owned) and time.monotonic() < deadline:
        time.sleep(.1)
    if any(process_is_live(p) for p in owned) or matching_live_processes(root):
        raise P2ResumeError('old process family did not retire; new controller not launched')
    after = inspect_dispatch_failure_boundary(root)
    if {k: v for k, v in after.items() if k != 'live_processes'} != {k: v for k, v in boundary.items() if k != 'live_processes'}:
        raise P2ResumeError('failed-wave evidence changed during retirement')
    with log_path.open('xb') as log:
        process = subprocess.Popen(command, cwd=release, env=env, stdin=subprocess.DEVNULL,
                                   stdout=log, stderr=subprocess.STDOUT, start_new_session=True)
    receipt.update(status='new_controller_launched', parent_pid=process.pid,
                   launched_at_unix=time.time(), log_path=str(log_path))
    atomic_write_json(target, receipt)
    return receipt


if __name__ == '__main__':
    parser = argparse.ArgumentParser(description=__doc__)
    parser.add_argument('--pause-receipt', required=True, type=Path)
    parser.add_argument('--release', required=True, type=Path)
    parser.add_argument('--execute', action='store_true')
    args = parser.parse_args()
    print(json.dumps(launch_dispatch_upgrade(args.pause_receipt, args.release, execute=args.execute), indent=2))


==> anc/FARL/evaluation/experiments/adaptive_legacy_boundary_guard.py <==
"""Explicit one-shot pause for a legacy controller without a boundary hook.

Never interrupts learner work. After a specified wave is committed in HPO and
either complete current-wave memory or the completed review/cost ledger,
suspend only the exact inventoried parent, then recheck
the boundary. The operator can snapshot/retire it and resume a new release.
On failed validation the same parent is immediately continued. This is not a
training deadline and it never stops unrelated processes or deletes evidence.
"""
from __future__ import annotations

import argparse
import fcntl
import hashlib
import json
import os
from pathlib import Path
import signal
import sys
import time

ROOT = Path(__file__).resolve().parents[2]
if str(ROOT) not in sys.path:
    sys.path.insert(0, str(ROOT))

from autorl.v2_provenance import atomic_write_json
from evaluation.experiments.adaptive_restart_state import validate_hpo_boundary
from evaluation.experiments.p2_breadth_resume import load_resume_inventory, P2ResumeError


def parent_identity(pid: int, root: Path) -> dict:
    proc = Path('/proc') / str(pid)
    args = (proc / 'cmdline').read_bytes().split(b'\0')
    argv = [part.decode() for part in args if part]
    if (not (proc / 'exe').resolve().name.lower().startswith('python')
            or '--run-dir' not in argv
            or Path(argv[argv.index('--run-dir') + 1]).resolve() != root
            or not any(arg.endswith('/resume_adaptive_exploration.py') for arg in argv)):
        raise P2ResumeError('parent PID is not the exact requested adaptive run')
    stat = (proc / 'stat').read_text().rsplit(')', 1)[1].split()
    return {'pid': pid, 'start_ticks': stat[19],
            'cmdline_sha256': hashlib.sha256((proc / 'cmdline').read_bytes()).hexdigest()}


def _persisted_wave_costs(memory: dict, inv) -> dict | None:
    """Match complete persisted M5 evidence to verified worker results.

This is an execution boundary, not a claim that controller diagnosis/promotion
review finished. Read-only costs remain recoverable even when the old parent
has not yet appended this wave to its adaptive ledger.
"""
    history = [r for r in memory.get('trial_history') or [] if isinstance(r, dict)]
    if not history or max(r.get('controller_iter', -1) for r in history) != inv.iteration:
        return None
    records = [r for r in memory.get('hpo_trial_stats') or []
               if isinstance(r, dict) and r.get('pipeline_iteration') == inv.iteration]
    if len(records) != len(inv.trials):
        return None
    by_trial = {r.get('trial_id'): r for r in records}
    if len(by_trial) != len(records) or set(by_trial) != set(inv.trials):
        return None
    costs = []
    for tid, worker in sorted(inv.trials.items()):
        record, result = by_trial[tid], worker.complete_result or {}
        seeds, metrics = result.get('seed_ids') or [], result.get('metrics_list') or []
        if (record.get('schema_version') != 'hpo_trial_stats.v1'
                or record.get('genome_id') != worker.genome_id
                or record.get('external_scores') != result.get('scores')
                or len(seeds) != inv.seeds_per_trial or len(set(seeds)) != len(seeds)
                or record.get('requested_seed_ids') != seeds
                or record.get('valid_seed_ids') != seeds
                or len(metrics) != len(seeds)):
            return None
        observed = record.get('training_execution_stats') or []
        if len(observed) != len(seeds) or any(not isinstance(r, dict) for r in observed):
            return None
        observed_by_seed = {r.get('seed'): r for r in observed}
        if set(observed_by_seed) != set(seeds):
            return None
        seen = set()
        for metric in metrics:
            seed = metric.get('seed')
            if seed not in observed_by_seed or seed in seen:
                return None
            seen.add(seed)
            saved = observed_by_seed[seed]
            for key in ('learner_steps', 'prefix_controller_steps', 'actual_steps', 'requested_steps'):
                value = metric.get(key)
                if type(value) is not int or value < 0 or saved.get(key) != value:
                    return None
            if (metric['learner_steps'] < inv.total_timesteps
                    or metric['actual_steps'] != metric['learner_steps'] + metric['prefix_controller_steps']):
                return None
            costs.append({'trial_id': tid, 'genome_id': worker.genome_id, 'seed': seed,
                'learner_steps': metric['learner_steps'], 'prefix_controller_steps': metric['prefix_controller_steps'],
                'actual_steps': metric['actual_steps'], 'evaluation_steps': None,
                'source_path': str(worker.worker_dir / 'worker_result.json')})
    return {'schema_version': 'completed_m5_boundary_cost.v1', 'read_only': True,
        'scope': 'verified_current_completed_wave_not_historical_total',
        'learner_steps': sum(r['learner_steps'] for r in costs),
        'prefix_controller_steps': sum(r['prefix_controller_steps'] for r in costs),
        'evaluation_steps': None, 'unknown_cost_is_not_zero': True, 'per_seed': costs}


def boundary_ready(root: Path, iteration: int) -> dict | None:
    runner_path = root / 'breadth_portfolio/process_runner_manifest.json'
    runner = json.loads(runner_path.read_text())
    if int(runner.get('iteration', -1)) > iteration:
        raise P2ResumeError('requested boundary has passed; no later learner will be interrupted')
    if runner.get('iteration') != iteration:
        return None
    review_path = root / f'adaptive_protocol/review_iter{iteration}.json'
    review = json.loads(review_path.read_text()) if review_path.is_file() else {}
    memory_path = root / 'pipeline_memory.json'
    memory_raw = memory_path.read_bytes() if memory_path.is_file() else b'{}'
    memory = json.loads(memory_raw)
    has_saved_wave = any(isinstance(r, dict) and r.get('controller_iter') == iteration
                        for r in memory.get('trial_history') or [])
    if review.get('iteration') != iteration and not has_saved_wave:
        return None
    inv = load_resume_inventory(root)
    if inv.iteration > iteration:
        raise P2ResumeError('next portfolio already exists; no incomplete wave will be discarded')
    if (inv.iteration != iteration or inv.problems or not inv.trials
            or any(row.status != 'completed' for row in inv.trials.values())):
        return None
    committed = validate_hpo_boundary(inv)
    common = {**committed, 'pipeline_memory_sha256': hashlib.sha256(memory_raw).hexdigest(),
        'runner_manifest_sha256': hashlib.sha256(runner_path.read_bytes()).hexdigest(),
        'worker_results': [{'trial_id': tid, 'path': str(row.worker_dir / 'worker_result.json'),
            'sha256': hashlib.sha256((row.worker_dir / 'worker_result.json').read_bytes()).hexdigest()}
            for tid, row in sorted(inv.trials.items())]}
    costs = _persisted_wave_costs(memory, inv)
    if costs is not None:
        return {**common, 'boundary_stage': 'post_m5_pre_review',
            'promotion_review_completed_claim': False,
            'current_wave_cost_receipt': costs,
            'legacy_memory_may_precede_review': True}
    if review.get('iteration') != iteration:
        return None
    ledger_path = root / 'adaptive_protocol/interaction_ledger.v1.json'
    if not ledger_path.is_file():
        return None
    ledger = json.loads(ledger_path.read_text())
    reviewed = {row['trial_id']: row for row in review.get('candidates') or []
                if row.get('pipeline_iteration') == iteration and row.get('complete_valid')}
    if set(reviewed) != set(inv.trials):
        return None
    for tid, row in reviewed.items():
        cost = (ledger.get('jobs') or {}).get(row.get('payload_sha256')) or {}
        if (cost.get('iteration') != iteration or cost.get('trial_id') != tid
                or cost.get('learner_steps', 0) < inv.total_timesteps * inv.seeds_per_trial):
            return None
    return {**common, 'boundary_stage': 'post_review_and_ledger',
            'review_sha256': hashlib.sha256(review_path.read_bytes()).hexdigest(),
            'interaction_ledger_sha256': hashlib.sha256(ledger_path.read_bytes()).hexdigest(),
            'legacy_memory_may_precede_review': True}


def _parent_state(pid: int) -> str:
    return (Path('/proc') / str(pid) / 'stat').read_text().rsplit(')', 1)[1].split()[0]


def _existing_pause(root: Path, pid: int, iteration: int, original: dict, target: Path) -> dict | None:
    """Idempotent preflight: an existing pause is never ours to undo."""
    if not target.exists():
        return None
    try:
        receipt = json.loads(target.read_text())
        valid = (receipt.get('schema_version') == 'adaptive_legacy_boundary_pause.v1'
                 and receipt.get('status') == 'parent_suspended_at_committed_boundary'
                 and Path(receipt.get('run_dir', '')).resolve() == root
                 and receipt.get('parent') == original
                 and receipt.get('completed_iteration') == iteration
                 and _parent_state(pid) in {'T', 't'})
    except (OSError, ValueError, TypeError, AttributeError):
        valid = False
    if not valid:
        raise P2ResumeError('existing pause receipt is not a verified currently paused parent; no signal sent')
    current = boundary_ready(root, iteration)
    if not current or current != receipt.get('boundary'):
        raise P2ResumeError('existing paused boundary changed; no signal sent')
    return {**receipt, 'receipt_path': str(target), 'already_paused': True,
            'signals_sent_by_this_invocation': False}


def _pause_at_boundary_unlocked(root: Path, pid: int, iteration: int, *, execute=False,
                                timeout_seconds=7200., poll_seconds=.5) -> dict:
    root = root.resolve()
    original = parent_identity(pid, root)
    target = root / 'adaptive_restart' / f'legacy_boundary_pause_iter{iteration}_pid{pid}.v1.json'
    existing = _existing_pause(root, pid, iteration, original, target)
    if existing:
        return {**existing, 'inspection_only': not execute}
    if not execute:
        return {'inspection_only': True, 'parent': original,
                'boundary': boundary_ready(root, iteration)}
    deadline = time.monotonic() + timeout_seconds
    while time.monotonic() < deadline:
        if parent_identity(pid, root) != original:
            raise P2ResumeError('parent process identity changed while waiting')
        existing = _existing_pause(root, pid, iteration, original, target)
        if existing:
            return existing
        try:
            before = boundary_ready(root, iteration)
        except json.JSONDecodeError:
            before = None  # Legacy full-memory/HPO files are not atomic.
        if before:
            # Another invocation may have paused/persisted while this one was
            # reading the large legacy memory file. Never take ownership of an
            # already stopped process, even if its receipt is not yet written.
            existing = _existing_pause(root, pid, iteration, original, target)
            if existing:
                return existing
            if _parent_state(pid) in {'T', 't'}:
                raise P2ResumeError('parent was already paused before this invocation; no signal sent')
            stopped_by_this_invocation = False
            try:
                os.kill(pid, signal.SIGSTOP)
                stopped_by_this_invocation = True
                # Signal delivery is asynchronous; wait for kernel confirmation.
                for _ in range(100):
                    state = _parent_state(pid)
                    if state in {'T', 't'}:
                        break
                    time.sleep(.01)
                else:
                    raise P2ResumeError('parent did not acknowledge suspension')
                if parent_identity(pid, root) != original:
                    raise P2ResumeError('parent changed during suspension')
                after = boundary_ready(root, iteration)
                if not after or after['hpo_result_sha256'] != before['hpo_result_sha256']:
                    raise P2ResumeError('committed wave changed during suspension')
                receipt = {'schema_version': 'adaptive_legacy_boundary_pause.v1',
                    'run_dir': str(root), 'parent': original, 'completed_iteration': iteration,
                    'status': 'parent_suspended_at_committed_boundary',
                    'created_at_unix': time.time(), 'boundary': after,
                    'signal': 'SIGSTOP_parent_only', 'learner_training_interrupted': False,
                    'next_action': 'snapshot_verify_then_explicit_retirement_and_source_upgrade'}
                if target.exists():
                    raise P2ResumeError('refusing to overwrite an existing boundary pause receipt')
                atomic_write_json(target, receipt)
                return {**receipt, 'receipt_path': str(target)}
            except BaseException:
                if stopped_by_this_invocation:
                    try:
                        if parent_identity(pid, root) == original:
                            os.kill(pid, signal.SIGCONT)
                    except (OSError, ValueError, P2ResumeError):
                        pass
                raise
        time.sleep(poll_seconds)
    return {'status': 'monitor_timeout_no_process_stopped', 'parent': original,
            'training_budget_or_deadline_changed': False}


def pause_at_boundary(root: Path, pid: int, iteration: int, *, execute=False,
                      timeout_seconds=7200., poll_seconds=.5) -> dict:
    if not execute:
        return _pause_at_boundary_unlocked(root, pid, iteration, execute=False,
            timeout_seconds=timeout_seconds, poll_seconds=poll_seconds)
    # Serialize the running→stopped ownership transition between new guards.
    # Lock the existing directory FD, not a mutable lock file or broad process
    # group. Inspection and ordinary learner/controller I/O are unaffected.
    fd = os.open(root.resolve(), os.O_RDONLY)
    try:
        try:
            fcntl.flock(fd, fcntl.LOCK_EX | fcntl.LOCK_NB)
        except BlockingIOError as exc:
            raise P2ResumeError('another boundary guard owns this run; no signal sent') from exc
        return _pause_at_boundary_unlocked(root, pid, iteration, execute=True,
            timeout_seconds=timeout_seconds, poll_seconds=poll_seconds)
    finally:
        os.close(fd)


def main():
    parser = argparse.ArgumentParser(description=__doc__)
    parser.add_argument('--run-dir', type=Path, required=True)
    parser.add_argument('--parent-pid', type=int, required=True)
    parser.add_argument('--iteration', type=int, required=True)
    parser.add_argument('--execute', action='store_true')
    parser.add_argument('--timeout-seconds', type=float, default=7200.)
    args = parser.parse_args()
    print(json.dumps(pause_at_boundary(args.run_dir, args.parent_pid, args.iteration,
                                      execute=args.execute, timeout_seconds=args.timeout_seconds),
                     indent=2), flush=True)


if __name__ == '__main__':
    main()


==> anc/FARL/evaluation/experiments/adaptive_restart_state.py <==
"""Preserve scientific protocol and memory across an explicit source upgrade.

These helpers do not train, signal processes, or rewrite historical outcomes.
They distinguish reconstructed current artifact pointers from persistent search
history, and never reset the promotion reference to the latest weak wave.
"""
from __future__ import annotations

from copy import deepcopy
import hashlib
import json
from pathlib import Path
import shutil

from autorl.adaptive_exploration_protocol import configure
from evaluation.experiments.p2_breadth_resume import P2ResumeError


def _read(path: Path) -> dict:
    value = json.loads(path.read_text())
    if not isinstance(value, dict):
        raise P2ResumeError(f"expected object in continuation state: {path}")
    return value


def _sha(path: Path) -> str:
    return hashlib.sha256(path.read_bytes()).hexdigest()


def restore_protocol(config: dict, root: Path, *, candidate_seeds: int,
                     final_seeds: int, initial_reference: list) -> tuple[dict, dict]:
    """An existing protocol is immutable authority, not an initialization hint."""
    path = root / "adaptive_protocol/protocol.v1.json"
    if not path.exists():
        value = configure(config, candidate_seeds=candidate_seeds,
                          final_seeds=final_seeds, baseline_scores=initial_reference)
        return value, {"status": "first_adaptive_protocol", "preserved_existing": False}
    prior = _read(path)
    candidate, final = prior.get("candidate_rung") or {}, prior.get("final_rung") or {}
    if (prior.get("schema_version") != "adaptive_exploration_protocol.v1"
            or prior.get("enabled") is not True
            or candidate.get("seeds") != candidate_seeds
            or final.get("seeds") != final_seeds
            or not isinstance(candidate.get("trials"), int) or candidate["trials"] < 1
            or final.get("trials") != 1
            or prior.get("candidate_seed_ids") != list(range(candidate_seeds))
            or prior.get("final_seed_ids") != list(range(final_seeds))):
        raise P2ResumeError("restart must preserve the existing adaptive protocol and seed cohorts")
    if (any(prior.get(key) is not None for key in (
            "total_search_steps_limit", "total_search_iterations_limit",
            "prefix_fraction_budget_limit", "search_wall_clock_stop_hours"))
            or prior.get("additional_cold_qualification") is not False
            or prior.get("final_search_enabled") is not False):
        raise P2ResumeError("source upgrade cannot silently change search or qualification rules")
    configure(config, candidate_seeds=candidate_seeds, final_seeds=final_seeds,
              candidate_steps=candidate["steps"], final_steps=final["steps"],
              baseline_scores=prior.get("baseline_scores"),
              approval_required=prior["promotion_approval_required"], candidate_trials=candidate["trials"])
    # Keep thresholds, review timing, seed IDs and every other frozen field.
    config["adaptive_exploration_protocol"] = deepcopy(prior)
    config["anytime_scheduler"]["rungs"][-1] = deepcopy(candidate)
    return deepcopy(prior), {"status": "existing_protocol_preserved", "preserved_existing": True,
        "path": str(path), "sha256": _sha(path),
        "baseline_scores": prior.get("baseline_scores"),
        "latest_wave_reference_is_not_promotion_baseline": True}


def archive_adaptive_control(root: Path, destination: Path) -> None:
    """Archive mutable control views, leaving source payloads/models in place."""
    source = root / "adaptive_protocol"
    if not source.is_dir():
        return
    destination.mkdir(parents=True, exist_ok=False)
    for path in source.iterdir():
        if path.is_file() and path.suffix == ".json":
            shutil.copy2(path, destination / path.name)
    if (source / "approved_reviews").is_dir():
        shutil.copytree(source / "approved_reviews", destination / "approved_reviews")


def consume_acknowledged_pause(root: Path, destination: Path, *, completed_iteration: int) -> dict:
    """Retire only a fully acknowledged old-release maintenance request.

    Move the exact original receipts to the already-authorized restart archive;
    an unacknowledged/mismatched request is not permission to resume search.
    """
    request_path = root / "adaptive_protocol/REQUEST_BOUNDARY_STOP.v1.json"
    ack_path = root / "adaptive_protocol/BOUNDARY_STOP_ACK.v1.json"
    if not request_path.exists():
        return {"status": "no_native_pause_request"}
    request, ack = _read(request_path), _read(ack_path)
    sha = _sha(request_path)
    if (ack.get("complete") is not True or ack.get("status") != "paused_for_restart"
            or ack.get("iteration") != completed_iteration
            or ack.get("request_sha256") != sha
            or (ack.get("request") or {}).get("request_sha256") != sha
            or Path(ack.get("run_dir", "")).resolve() != root.resolve()
            or Path(request.get("run_dir", "")).resolve() != root.resolve()):
        raise P2ResumeError("maintenance pause request is not acknowledged at this exact boundary")
    for raw_path, expected in (ack.get("persisted_sha256") or {}).items():
        path = Path(raw_path).resolve()
        if not path.is_relative_to(root.resolve()) or not path.is_file() or _sha(path) != expected:
            raise P2ResumeError("acknowledged boundary source changed: " + raw_path)
    if not ack.get("persisted_sha256"):
        raise P2ResumeError("maintenance pause acknowledgement has no persisted evidence")
    destination.mkdir(parents=True, exist_ok=True)
    targets = [destination / ("consumed_" + path.name) for path in (request_path, ack_path)]
    if any(path.exists() for path in targets):
        raise P2ResumeError("maintenance receipt archive already exists")
    for source, target in zip((request_path, ack_path), targets):
        source.rename(target)
    return {"status": "acknowledged_old_release_pause_consumed", "request_sha256": sha,
            "request_path": str(targets[0]), "ack_path": str(targets[1]),
            "completed_iteration": completed_iteration, "receipts_deleted": False}


# These fields were reconstructed from the validated boundary's concrete
# artifacts. Empty dataclass defaults must NOT erase unrelated saved history.
_REBUILT_FIELDS = {
    "framework_generation", "omr_diagnostic_protocol", "stage_omr_applicability",
    "last_breadth_portfolio_manifest", "last_breadth_portfolio_asha",
    "stage_final_alignment", "stage_final_alignment_fault",
    "frozen_final_metric_contract", "best_so_far", "p1_full_info_contract",
    "public_task_theory_scaffold",
    "resume_controller_packet_authority",
}


def restore_memory(state, root: Path, *, completed_iteration: int, protocol: dict) -> dict:
    """Restore search history and advisory clocks, without restoring RL state."""
    path = root / "pipeline_memory.json"
    persisted = _read(path) if path.is_file() else {}
    rebuilt = deepcopy(state.pipeline_memory)
    memory = deepcopy(persisted)
    for key, value in rebuilt.items():
        if key not in memory or key in _REBUILT_FIELDS:
            memory[key] = value
    state.pipeline_memory = memory
    sources = []
    # Older releases persisted pipeline memory before the boundary review. Replay
    # only later *saved* reviews to recover the exact advisory timer history.
    # These old eligibility labels never grant new candidate admission.
    tracking = deepcopy(memory.get("adaptive_exploration_tracking") or {})
    reviews = []
    for source in (root / "adaptive_protocol").glob("review_iter*.json"):
        review = _read(source)
        iteration = int(review.get("iteration", -1))
        if 0 <= iteration <= completed_iteration:
            reviews.append((iteration, source, review))
    for iteration, source, review in sorted(reviews, key=lambda item: item[0]):
        now = review.get("created_at_unix")
        if not isinstance(now, (int, float)):
            raise P2ResumeError("saved adaptive review has no recoverable clock")
        if not tracking:
            tracking = {"started_at": now, "last_review_at": now,
                        "stagnant_waves": 0, "best_score": None}
        if iteration <= int(tracking.get("last_counted_iteration", -1)):
            continue
        rows = review.get("candidates") or []
        if any(int(row.get("pipeline_iteration", iteration)) == iteration for row in rows):
            best = max((row["statistics"]["commit_score"] for row in rows
                        if row.get("eligible") and row.get("statistics")), default=None)
            improved = best is not None and (tracking.get("best_score") is None
                                            or best > tracking["best_score"])
            tracking["stagnant_waves"] = 0 if improved else tracking.get("stagnant_waves", 0) + 1
            if improved:
                tracking["best_score"] = best
            tracking["last_counted_iteration"] = iteration
        if now - tracking["last_review_at"] >= float(protocol["review_every_hours"]) * 3600:
            tracking["last_review_at"] = now
        sources.append({"path": str(source), "sha256": _sha(source), "iteration": iteration})
    if tracking:
        memory["adaptive_exploration_tracking"] = tracking
        state.wall_clock_start = tracking["started_at"]
    controller_path = root / "controller_history.json"
    controller = _read(controller_path) if controller_path.is_file() else {}
    state.controller_history = deepcopy([
        row for row in controller.get("history") or []
        if int(row.get("iteration", -1)) <= completed_iteration])
    count_sources = []
    if isinstance(controller.get("fault_counts"), dict) and int(controller.get("iterations_used", -1)) <= completed_iteration:
        count_sources.append((int(controller.get("iterations_used", -1)),
                              controller["fault_counts"], str(controller_path)))
    for record in memory.get("trial_history") or []:
        iteration = int(record.get("controller_iter", -1))
        if iteration <= completed_iteration and isinstance(record.get("fault_counts"), dict):
            count_sources.append((iteration, record["fault_counts"], str(path)))
    counts_at, counts, counts_path = max(count_sources, key=lambda row: row[0]) if count_sources else (-1, {}, None)
    state.fault_counts = deepcopy(counts)
    budget_path = root / "budget_usage.json"
    if budget_path.is_file():
        saved_budget = _read(budget_path)
        state.budget_usage = deepcopy(saved_budget.get("budget_usage", saved_budget))
    receipt = {"schema_version": "adaptive_state_inheritance.v1",
        "memory_path": str(path) if path.is_file() else None,
        "memory_sha256": _sha(path) if path.is_file() else None,
        "persisted_keys_retained": sorted(set(persisted) - _REBUILT_FIELDS),
        "source_bound_keys_refreshed": sorted(_REBUILT_FIELDS & set(rebuilt)),
        "tracking": deepcopy(tracking), "later_saved_review_sources": sources,
        "controller_history_path": str(controller_path) if controller_path.is_file() else None,
        "fault_counts_source_path": counts_path, "fault_counts_source_iteration": counts_at,
        "legacy_transient_controller_counts_fully_recoverable": counts_at == completed_iteration,
        "unpersisted_counts_not_invented_from_number_of_waves": True,
        "budget_usage_path": str(budget_path) if budget_path.is_file() else None,
        "missing_legacy_budget_usage_is_not_zero_cost": True,
        "candidate_archive_and_cost_ledger_preserved_on_disk": True,
        "historical_eligibility_is_not_current_admission": True,
        "learner_weights_or_replay_restored": False}
    memory["adaptive_state_inheritance"] = receipt
    return receipt


def validate_hpo_boundary(inv) -> dict:
    """Completed worker files alone do not prove their parent committed this wave."""
    hpo = _read(inv.run_dir / "hpo_result.json")
    trials = {int(row["trial_id"]): row for row in hpo.get("trials") or []}
    if set(trials) != set(inv.trials):
        raise P2ResumeError("completed workers do not match the committed HPO trial cohort")
    for trial_id, worker in inv.trials.items():
        saved, result = trials[trial_id], worker.complete_result or {}
        status = saved.get("omr_status") or {}
        assignment = status.get("breadth_assignment") or {}
        if (assignment.get("pipeline_iteration") != inv.iteration
                or status.get("genome_id") != worker.genome_id
                or saved.get("hyperparams") != result.get("hyperparams")
                or saved.get("scores") != result.get("scores")):
            raise P2ResumeError("HPO result is stale or not bound to the complete worker wave")
    return {"iteration": inv.iteration, "hpo_result_sha256": _sha(inv.run_dir / "hpo_result.json"),
            "all_worker_results_committed": True, "trial_ids": sorted(trials)}


==> anc/FARL/evaluation/experiments/adaptive_source_upgrade.py <==
"""Retire a verified paused legacy parent and launch its completed-wave upgrade.

Explicit execution only. The old process environment stays in memory (never in
receipts), and no worker is killed to create an artificial complete boundary.
"""
from __future__ import annotations

import argparse
import json
import os
from pathlib import Path
import signal
import subprocess
import sys
import time

ROOT = Path(__file__).resolve().parents[2]
if str(ROOT) not in sys.path:
    sys.path.insert(0, str(ROOT))

from autorl.v2_provenance import atomic_write_json
from evaluation.experiments.adaptive_legacy_boundary_guard import boundary_ready, parent_identity
from evaluation.experiments.p2_breadth_resume import P2ResumeError
from evaluation.experiments.resume_adaptive_exploration import inspect_boundary, verify_source_release
from evaluation.experiments.resume_semantic_repair_boundary import process_is_live


def launch_upgrade(pause_receipt: Path, release: Path, *, execute=False) -> dict:
    paused = json.loads(pause_receipt.read_text())
    root, release = Path(paused['run_dir']).resolve(), release.resolve()
    if paused.get('status') != 'parent_suspended_at_committed_boundary':
        raise P2ResumeError('upgrade requires a verified completed-boundary pause')
    pid, iteration = paused['parent']['pid'], paused['completed_iteration']
    if parent_identity(pid, root) != paused['parent']:
        raise P2ResumeError('paused parent identity changed')
    proc = Path('/proc') / str(pid)
    if proc.joinpath('stat').read_text().rsplit(')', 1)[1].split()[0] not in {'T', 't'}:
        raise P2ResumeError('parent is no longer paused')
    current = boundary_ready(root, iteration)
    if not current or current != paused['boundary']:
        raise P2ResumeError('paused boundary evidence changed')
    source = verify_source_release(release)
    boundary = inspect_boundary(root)
    children = []
    for directory in Path('/proc').iterdir():
        if not directory.name.isdigit():
            continue
        try:
            stat = (directory / 'stat').read_text().rsplit(')', 1)[1].split()
            if int(stat[1]) != pid or stat[0] == 'Z':
                continue
            argv = (directory / 'cmdline').read_bytes().decode(errors='replace')
            if 'multiprocessing.resource_tracker' not in argv:
                raise P2ResumeError('parent still owns a learner or unjoined process; refusing retirement')
            children.append(int(directory.name))
        except (FileNotFoundError, ProcessLookupError):
            continue
    owned = {pid, *children}
    others = [row for row in boundary['live_processes'] if row['pid'] not in owned]
    if others:
        raise P2ResumeError('another run-owned Python process remains; refusing duplicate controller')
    command = [sys.executable, '-B', '-u',
        str(release / 'evaluation/experiments/resume_adaptive_exploration.py'),
        '--execute', '--run-dir', str(root),
        '--pipeline-config', '', '--llm-config', '', '--ai-coding-config', '',
        '--retired-pids', *map(str, sorted(owned)), '--workers', '3',
        '--workers-per-gpu', '1', '--candidate-seeds', '2', '--final-seeds', '3']
    # The launcher keeps configuration paths from the inventoried process; no
    # environment-name branch chooses scientific protocol or candidate design.
    old_args = [a.decode() for a in proc.joinpath('cmdline').read_bytes().split(b'\0') if a]
    for option in ('--pipeline-config', '--llm-config', '--ai-coding-config',
                   '--workers', '--workers-per-gpu', '--candidate-seeds', '--final-seeds'):
        if option not in old_args:
            raise P2ResumeError('old launch lacks explicit continuation option: ' + option)
        command[command.index(option) + 1] = old_args[old_args.index(option) + 1]
    old_cwd = proc.joinpath('cwd').resolve()
    for option in ('--pipeline-config', '--llm-config', '--ai-coding-config'):
        value = Path(command[command.index(option) + 1])
        value = (old_cwd / value).resolve() if not value.is_absolute() else value.resolve()
        if not value.is_file() or not os.access(value, os.R_OK):
            raise P2ResumeError('inherited configuration is not readable: ' + str(value))
        command[command.index(option) + 1] = str(value)
    target = release / 'source_upgrade_launch.v1.json'
    log_path = release / 'controller_adaptive.log'
    if target.exists() or log_path.exists():
        raise P2ResumeError('target release already has an upgrade launch or controller log')
    receipt = {'schema_version': 'adaptive_source_upgrade.v1', 'run_dir': str(root),
        'completed_iteration': iteration, 'next_iteration': iteration + 1,
        'pause_receipt': str(pause_receipt.resolve()), 'source_release': source,
        'retired_pids': sorted(owned), 'command': command,
        'old_wave_retrained': False, 'interrupted_learner_steps': 0,
        'inspection_only': not execute}
    if not execute:
        return receipt
    env = dict(part.decode().split('=', 1) for part in proc.joinpath('environ').read_bytes().split(b'\0') if part)
    env['PYTHONPATH'] = str(release)
    env['PYTHONDONTWRITEBYTECODE'] = '1'
    receipt['status'] = 'retiring_verified_parent'
    atomic_write_json(target, receipt)
    if (parent_identity(pid, root) != paused['parent']
            or proc.joinpath('stat').read_text().rsplit(')', 1)[1].split()[0] not in {'T', 't'}):
        raise P2ResumeError('paused parent changed immediately before retirement; no signal sent')
    os.kill(pid, signal.SIGTERM)
    os.kill(pid, signal.SIGCONT)
    deadline = time.monotonic() + 30
    while process_is_live(pid) and time.monotonic() < deadline:
        time.sleep(.1)
    if process_is_live(pid):
        raise P2ResumeError('parent did not retire; new controller not launched')
    # The tracker should exit after its pipe closes. Never terminate an
    # unrelated PID if it has been reused in the meantime.
    for child in children:
        deadline = time.monotonic() + 10
        while process_is_live(child) and time.monotonic() < deadline:
            time.sleep(.1)
        if process_is_live(child):
            raise P2ResumeError('old resource tracker remains; new controller not launched')
    current = inspect_boundary(root)
    if current['live_processes'] or current['completed_iteration'] != iteration:
        raise P2ResumeError('run is not quiescent at the retained boundary')
    with log_path.open('xb') as log:
        child = subprocess.Popen(command, cwd=release, env=env, stdin=subprocess.DEVNULL,
                                 stdout=log, stderr=subprocess.STDOUT, start_new_session=True)
    receipt.update(status='new_controller_launched', parent_pid=child.pid,
                   log_path=str(log_path), launched_at_unix=time.time(),
                   learner_dispatch_verified=False)
    atomic_write_json(target, receipt)
    return receipt


if __name__ == '__main__':
    parser = argparse.ArgumentParser(description=__doc__)
    parser.add_argument('--pause-receipt', type=Path, required=True)
    parser.add_argument('--release', type=Path, required=True)
    parser.add_argument('--execute', action='store_true')
    args = parser.parse_args()
    print(json.dumps(launch_upgrade(args.pause_receipt, args.release, execute=args.execute), indent=2))


==> anc/FARL/evaluation/experiments/adaptive_unlaunched_schedule_recovery.py <==
"""Explicit recovery of a drafted, provably never-dispatched next schedule.

Never signal a process, train, or relabel a later wave as an earlier wave. The
same parent must already be suspended and original completed evidence unchanged.
Inspection is the default. Execution archives control views before recovering
their exact last committed values and emits a new, independently checked pause.
"""
from __future__ import annotations

import argparse
from datetime import datetime, timezone
import hashlib
import json
import os
from pathlib import Path
import re
import shutil
import tempfile
import time

from autorl.v2_provenance import atomic_write_json
from evaluation.experiments.adaptive_legacy_boundary_guard import (
    _parent_state, boundary_ready, parent_identity,
)
from evaluation.experiments.adaptive_restart_state import archive_adaptive_control
from evaluation.experiments.p2_breadth_resume import P2ResumeError
from evaluation.experiments.resume_semantic_repair_boundary import archive_control_plane


def _sha(path: Path) -> str:
    return hashlib.sha256(path.read_bytes()).hexdigest()


def _read(path: Path) -> dict:
    value = json.loads(path.read_text())
    if not isinstance(value, dict):
        raise P2ResumeError("recovery source must be an object: " + str(path))
    return value


def _non_tracker_children(pid: int) -> list[int]:
    children = []
    for path in Path("/proc").iterdir():
        if not path.name.isdigit():
            continue
        try:
            stat = (path / "stat").read_text().rsplit(")", 1)[1].split()
            if int(stat[1]) == pid and stat[0] != "Z":
                args = (path / "cmdline").read_bytes()
                if b"multiprocessing.resource_tracker" not in args:
                    children.append(int(path.name))
        except (FileNotFoundError, ProcessLookupError):
            continue
    return children


def _owned_file(root: Path, path: Path) -> Path:
    if path.is_symlink() or not path.is_file() or not path.resolve().is_relative_to(root):
        raise P2ResumeError("control recovery path is not an owned regular file: " + str(path))
    return path


def inspect_unlaunched_schedule(pause_receipt: Path) -> dict:
    pause_receipt = Path(pause_receipt).resolve()
    paused = _read(pause_receipt)
    root = Path(paused["run_dir"]).resolve()
    parent = paused.get("parent") or {}
    pid, iteration = int(parent["pid"]), int(paused["completed_iteration"])
    if paused.get("status") != "parent_suspended_at_committed_boundary":
        raise P2ResumeError("recovery requires the original verified pause")
    if parent_identity(pid, root) != parent or _parent_state(pid) not in {"T", "t"}:
        raise P2ResumeError("the exact original parent must already be suspended; no signal sent")
    if _non_tracker_children(pid):
        raise P2ResumeError("parent owns an unjoined process; refuse draft recovery")
    boundary = paused.get("boundary") or {}
    checked = {}
    sources = {
        "hpo_result_sha256": root / "hpo_result.json",
        "pipeline_memory_sha256": root / "pipeline_memory.json",
        "runner_manifest_sha256": root / "breadth_portfolio/process_runner_manifest.json",
    }
    for key, relative in (
        ("review_sha256", f"adaptive_protocol/review_iter{iteration}.json"),
        ("interaction_ledger_sha256", "adaptive_protocol/interaction_ledger.v1.json"),
    ):
        if key in boundary:
            sources[key] = root / relative
    for key, path in sources.items():
        _owned_file(root, path)
        value = _sha(path)
        if not boundary.get(key) or value != boundary[key]:
            raise P2ResumeError("original completed boundary changed: " + key)
        checked[str(path)] = value
    for worker in boundary.get("worker_results") or []:
        path = _owned_file(root, Path(worker["path"]))
        if not path.resolve().is_relative_to(root / "breadth_portfolio/workers") or _sha(path) != worker["sha256"]:
            raise P2ResumeError("original completed worker changed")
        checked[str(path)] = worker["sha256"]
    runner = _read(sources["runner_manifest_sha256"])
    if runner.get("iteration") != iteration:
        raise P2ResumeError("a later process runner was dispatched; refuse recovery")
    forbidden = []
    for path in (root / "breadth_portfolio/workers").iterdir():
        match = re.match(r"iter(\d+)_trial", path.name)
        if match and int(match.group(1)) > iteration:
            forbidden.append(str(path))
    for folder in ("adaptive_protocol", "bounded_protocol"):
        for path in (root / folder / "candidate_payloads").glob("iter*_trial*.*"):
            match = re.match(r"iter(\d+)_trial", path.name)
            if match and int(match.group(1)) > iteration:
                forbidden.append(str(path))
    if forbidden:
        raise P2ResumeError("later worker/payload exists; cannot classify as unlaunched: " + str(forbidden))
    memory = _read(sources["pipeline_memory_sha256"])
    frozen = _owned_file(root, root / f"breadth_portfolio/portfolio_manifest_iter{iteration}.json")
    committed_manifest = _read(frozen)
    if (committed_manifest.get("iteration") != iteration
            or committed_manifest != memory.get("last_breadth_portfolio_manifest")):
        raise P2ResumeError("frozen completed portfolio differs from hash-bound saved memory")
    checked[str(frozen)] = _sha(frozen)
    drafts = []
    for folder, prefix in (("breadth_portfolio", "portfolio_manifest"), ("interface_search", "interface_portfolio_manifest")):
        for path in (root / folder).glob(prefix + "_iter*.json"):
            match = re.search(r"_iter(\d+)\.json$", path.name)
            if match and int(match.group(1)) > iteration:
                value = _read(_owned_file(root, path))
                if int(match.group(1)) != iteration + 1 or value.get("iteration") != iteration + 1:
                    raise P2ResumeError("more than one later draft or mislabeled plan; refuse recovery")
                drafts.append({"path": str(path), "relative_path": str(path.relative_to(root)), "sha256": _sha(path), "iteration": iteration + 1})
    if not drafts:
        raise P2ResumeError("no exact undispatched next-wave draft exists")
    replacements = []
    for relative, memory_key in (
        ("breadth_portfolio/portfolio_manifest.json", "last_breadth_portfolio_manifest"),
        ("interface_search/interface_portfolio_manifest.json", "last_interface_portfolio_manifest"),
        ("breadth_portfolio/effective_breadth_ledger.v1.json", "last_effective_breadth_ledger"),
    ):
        path = _owned_file(root, root / relative)
        current, saved = _read(path), memory.get(memory_key)
        if not isinstance(saved, dict) or saved.get("iteration") != iteration:
            raise P2ResumeError("missing hash-bound completed control view: " + memory_key)
        if current == saved:
            continue
        if current.get("iteration") != iteration + 1:
            raise P2ResumeError("control view is neither completed source nor the unlaunched next draft")
        replacements.append({"path": str(path), "relative_path": relative,
                             "before_sha256": _sha(path), "memory_key": memory_key,
                             "source_path": str(frozen) if memory_key == "last_breadth_portfolio_manifest" else str(sources["pipeline_memory_sha256"]),
                             "source_sha256": checked[str(frozen)] if memory_key == "last_breadth_portfolio_manifest" else boundary["pipeline_memory_sha256"]})
    return {"schema_version": "adaptive_unlaunched_schedule_recovery.v1", "inspection_only": True,
            "run_dir": str(root), "parent": parent, "completed_iteration": iteration,
            "original_pause_receipt": str(pause_receipt), "original_pause_sha256": _sha(pause_receipt),
            "preserved_completed_sources": checked, "drafts_to_archive": sorted(drafts, key=lambda row: row["path"]),
            "views_to_restore": replacements, "later_worker_or_payload_exists": False,
            "signals_sent": False, "learner_training_interrupted": False}


def _atomic_bytes(path: Path, data: bytes) -> None:
    fd, temporary = tempfile.mkstemp(prefix="." + path.name + ".recovery-", dir=path.parent)
    with os.fdopen(fd, "wb") as handle:
        handle.write(data)
        handle.flush()
        os.fsync(handle.fileno())
    os.replace(temporary, path)


def recover_unlaunched_schedule(pause_receipt: Path, *, execute: bool = False) -> dict:
    plan = inspect_unlaunched_schedule(pause_receipt)
    if not execute:
        return plan
    root, iteration = Path(plan["run_dir"]), plan["completed_iteration"]
    stamp = datetime.now(timezone.utc).strftime("%Y%m%dT%H%M%S_%fZ")
    archive = root / "adaptive_restart" / ("unlaunched_schedule_recovery_" + stamp)
    archive.mkdir(parents=True, exist_ok=False)
    archive_control_plane(root, archive / "control_plane")
    archive_adaptive_control(root, archive / "adaptive_control")
    shutil.copy2(pause_receipt, archive / "original_pause_receipt.json")
    # The general archive intentionally omits interface_search. Back up every
    # exact mutation target independently so rollback is complete in all cases.
    for row in plan["views_to_restore"]:
        backup = archive / "exact_view_backups" / row["relative_path"]
        backup.parent.mkdir(parents=True, exist_ok=True)
        shutil.copy2(row["path"], backup)
        if _sha(backup) != row["before_sha256"]:
            raise P2ResumeError("control view changed while archiving; no mutation applied")
    # A stopped process remains stopped. Never undo somebody else's SIGSTOP,
    # even when copying/validation fails or another invocation already acted.
    if inspect_unlaunched_schedule(pause_receipt) != plan:
        raise P2ResumeError("recovery preconditions changed while archiving; no control mutation applied")
    memory = _read(root / "pipeline_memory.json")
    moved, changed = [], []
    try:
        for row in plan["drafts_to_archive"]:
            source = Path(row["path"])
            target = archive / "undispatched_drafts" / row["relative_path"]
            target.parent.mkdir(parents=True, exist_ok=True)
            shutil.move(str(source), str(target))
            moved.append((source, target))
        for row in plan["views_to_restore"]:
            path = Path(row["path"])
            if row["memory_key"] == "last_breadth_portfolio_manifest":
                data = Path(row["source_path"]).read_bytes()
            else:
                data = json.dumps(memory[row["memory_key"]], indent=2, sort_keys=True).encode() + b"\n"
            _atomic_bytes(path, data)
            changed.append(row)
        if parent_identity(plan["parent"]["pid"], root) != plan["parent"] or _parent_state(plan["parent"]["pid"]) not in {"T", "t"}:
            raise P2ResumeError("parent changed during recovery; no signal sent")
        current = boundary_ready(root, iteration)
        if not current:
            raise P2ResumeError("recovered plan did not validate as a committed boundary")
        for path, expected in plan["preserved_completed_sources"].items():
            if _sha(Path(path)) != expected:
                raise P2ResumeError("completed evidence changed during draft recovery")
        new_path = root / "adaptive_restart" / f"legacy_boundary_pause_iter{iteration}_pid{plan['parent']['pid']}_recovered_{stamp}.v1.json"
        receipt = {"schema_version": "adaptive_legacy_boundary_pause.v1", "run_dir": str(root),
                   "parent": plan["parent"], "completed_iteration": iteration,
                   "status": "parent_suspended_at_committed_boundary", "created_at_unix": time.time(),
                   "boundary": current, "signal": "none_parent_was_already_suspended",
                   "learner_training_interrupted": False, "recovered_unlaunched_schedule": {
                       **plan, "inspection_only": False, "archive_path": str(archive),
                       "restored_view_sha256": {row["path"]: _sha(Path(row["path"])) for row in changed},
                   }, "pause_history": [
                       {"event": "original_verified_pause", "receipt": plan["original_pause_receipt"], "sha256": plan["original_pause_sha256"]},
                       {"event": "same_parent_reverified_suspended_after_unlaunched_draft", "observed_at_unix": time.time(), "parent": plan["parent"]},
                   ], "next_action": "snapshot_verify_then_explicit_retirement_and_source_upgrade"}
        atomic_write_json(new_path, receipt)
        return {**receipt, "receipt_path": str(new_path)}
    except Exception:
        # Exact recoverable rollback, not an attempt to advance or resume work.
        for row in reversed(changed):
            _atomic_bytes(Path(row["path"]), (archive / "exact_view_backups" / row["relative_path"]).read_bytes())
        for source, target in reversed(moved):
            if source.exists():
                raise P2ResumeError("unexpected draft collision; original remains in recovery archive")
            shutil.move(str(target), str(source))
        raise


if __name__ == "__main__":
    parser = argparse.ArgumentParser(description=__doc__)
    parser.add_argument("--pause-receipt", required=True, type=Path)
    parser.add_argument("--execute", action="store_true")
    args = parser.parse_args()
    print(json.dumps(recover_unlaunched_schedule(args.pause_receipt, execute=args.execute), indent=2))


==> anc/FARL/evaluation/experiments/adroit_native_longtrain.py <==
#!/usr/bin/env python3
"""Standalone native Adroit long training with SB3 2.8.0 library defaults.

No ASPIRE, observation normalization, reward shaping, custom network, or
benchmark-tuned recipe is used. TD3 uses its official example's Gaussian
exploration (sigma 0.1); all other learning settings are library defaults.
A fresh seed runs one continuous
5M-step learn call. Budget snapshots are taken AFTER optimizer updates at the
next rollout boundary (PPO: 1,001,472 and 5,001,216 actual steps).

Resume restores model/optimizers, replay, schedules, and global RNGs, but resets
the training environment; it is explicitly NOT bit-exact trajectory resume.
Only artifacts created by this script in the chosen run directory are loaded.
"""
from __future__ import annotations

import argparse
import contextlib
import csv
import datetime as dt
import fcntl
import hashlib
import inspect
import json
import os
import pickle
import random
import shutil
import signal
import sys
import time
import uuid
from importlib.metadata import version
from pathlib import Path
from typing import Any

import gymnasium as gym
import gymnasium_robotics
import numpy as np
import torch
from stable_baselines3 import PPO, SAC, TD3
from stable_baselines3.common.callbacks import BaseCallback
from stable_baselines3.common.monitor import Monitor
from stable_baselines3.common.noise import NormalActionNoise

ENV_ID = "AdroitHandRelocate-v2"
PROFILE = "SB3-2.8.0-defaults-TD3-official-example-Gaussian-sigma0.1"
CLASSES = {"ppo": PPO, "sac": SAC, "td3": TD3}
FORMAL_BUDGETS = (1_000_000, 5_000_000)
FORMAL_EPISODES = 100
SCHEMA = "adroit_native_longtrain.v1"
ENV_MODULE_SHA256 = "2d72682d4850cd52dd342200b4e2381af57d54fc6d45be87086ff7fb720a41ca"
ENV_STEP_SHA256 = "dd6fd94bda1c1682d6b4af65c5557f2733487e2188d08f5e1e90b90b80865a34"


def utc_now() -> str:
    return dt.datetime.now(dt.timezone.utc).isoformat()


def sha256(path: Path) -> str:
    digest = hashlib.sha256()
    with path.open("rb") as handle:
        for chunk in iter(lambda: handle.read(4 * 1024 * 1024), b""):
            digest.update(chunk)
    return digest.hexdigest()


def atomic_json(path: Path, payload: Any) -> None:
    path.parent.mkdir(parents=True, exist_ok=True)
    temporary = path.with_name(path.name + "." + uuid.uuid4().hex + ".tmp")
    with temporary.open("w", encoding="utf-8") as handle:
        json.dump(payload, handle, indent=2, sort_keys=True, allow_nan=False)
        handle.flush()
        os.fsync(handle.fileno())
    os.replace(temporary, path)


def serialize(value: Any) -> Any:
    """Record settings without serializing parameter tensors into the manifest."""
    if value is None or isinstance(value, (str, bool, int)):
        return value
    if isinstance(value, (float, np.floating)):
        return float(value) if np.isfinite(value) else str(value)
    if isinstance(value, np.integer):
        return int(value)
    if isinstance(value, dict):
        return {str(k): serialize(v) for k, v in value.items() if k != "params"}
    if isinstance(value, (list, tuple)):
        return [serialize(v) for v in value]
    if isinstance(value, torch.Tensor):
        return {"tensor_shape": list(value.shape), "dtype": str(value.dtype)}
    if isinstance(value, np.ndarray):
        return value.tolist()
    if isinstance(value, NormalActionNoise):
        return {"class": "stable_baselines3.common.noise.NormalActionNoise",
                "mean": value._mu.tolist(), "sigma": value._sigma.tolist(),
                "dtype": str(value._dtype)}
    cls = value if inspect.isclass(value) else type(value)
    result = {"class": f"{cls.__module__}.{cls.__qualname__}"}
    if callable(value):
        result["callable"] = getattr(value, "__qualname__", cls.__qualname__)
        try:
            result["source_sha256"] = hashlib.sha256(inspect.getsource(value).encode()).hexdigest()
        except (OSError, TypeError):
            pass
    if hasattr(value, "__dict__"):
        public = {k: v for k, v in vars(value).items()
                  if not k.startswith("_") and isinstance(v, (str, bool, int, float, type(None)))}
        if public:
            result["attributes"] = serialize(public)
    return result


def constructor_defaults(algo: str) -> dict[str, Any]:
    return {name: parameter.default
            for name, parameter in inspect.signature(CLASSES[algo].__init__).parameters.items()
            if name != "self" and parameter.default is not inspect.Parameter.empty}


def assert_native_env(env: gym.Env) -> dict[str, Any]:
    if env.spec is None or env.spec.id != ENV_ID:
        raise RuntimeError("Refusing a non-v2 Adroit Relocate environment")
    if env.observation_space.shape != (39,) or env.action_space.shape != (30,):
        raise RuntimeError("Native interface must remain 39-D observation / 30-D action")
    if not isinstance(env.observation_space, gym.spaces.Box):
        raise RuntimeError("Unexpected native observation space")
    if getattr(env.unwrapped, "sparse_reward", None) is not False:
        raise RuntimeError("Canonical dense reward is required; sparse mode is forbidden")
    if env.spec.max_episode_steps != 200:
        raise RuntimeError("Canonical 200-step TimeLimit is required")
    source = inspect.getsource(env.unwrapped.step)
    required = (
        "reward = -0.1 * np.linalg.norm(palm_pos - obj_pos)",
        "if not self.sparse_reward:", "goal_distance < 0.1", "goal_distance < 0.05",
    )
    if not all(fragment in source for fragment in required):
        raise RuntimeError("Native v2 dense reward source failed the fail-closed check")
    module_path = Path(inspect.getfile(type(env.unwrapped)))
    step_sha = hashlib.sha256(source.encode()).hexdigest()
    module_sha = sha256(module_path)
    if step_sha != ENV_STEP_SHA256 or module_sha != ENV_MODULE_SHA256:
        raise RuntimeError("Native environment source differs from the frozen v2 SHA pins")
    asset_root = (module_path.parent / "../assets/adroit_hand").resolve()
    if not (asset_root / "adroit_relocate.xml").is_file():
        raise RuntimeError("Native Relocate XML asset is missing")
    asset_hashes = {str(path.relative_to(asset_root)): sha256(path)
                    for path in sorted(asset_root.rglob("*")) if path.is_file()}
    wrappers = []
    current = env
    while isinstance(current, gym.Wrapper):
        wrappers.append(f"{type(current).__module__}.{type(current).__name__}")
        if type(current).__name__ not in {"TimeLimit", "OrderEnforcing", "PassiveEnvChecker"}:
            raise RuntimeError(f"Non-native wrapper detected: {type(current).__name__}")
        current = current.env
    return {
        "env_id": ENV_ID, "observation_shape": [39], "action_shape": [30],
        "observation_dtype": str(env.observation_space.dtype), "max_episode_steps": 200,
        "native_dense_reward": True, "observation_normalization": False,
        "reward_shaping": False, "wrappers": wrappers,
        "env_step_source_sha256": step_sha, "env_module_source_sha256": module_sha,
        "native_asset_directory_file_sha256": asset_hashes,
        "native_asset_hash_scope": "full adroit_hand directory, including XML, meshes and textures",
        "env_class": f"{type(env.unwrapped).__module__}.{type(env.unwrapped).__qualname__}",
    }


def make_env() -> gym.Env:
    gym.register_envs(gymnasium_robotics)
    env = gym.make(ENV_ID)
    try:
        assert_native_env(env)
    except Exception:
        env.close()
        raise
    return env


def runtime_versions() -> dict[str, str]:
    return {name: version(name) for name in
            ("stable-baselines3", "gymnasium", "gymnasium-robotics", "mujoco", "numpy", "torch")}


def build_model(algo: str, env: gym.Env, seed: int, device: str) -> Any:
    if version("stable-baselines3") != "2.8.0":
        raise RuntimeError("This frozen profile requires stable-baselines3==2.8.0")
    kwargs = constructor_defaults(algo)
    kwargs.update(policy="MlpPolicy", env=env, seed=seed, device=device)
    if algo == "td3":
        action_dim = int(np.prod(env.action_space.shape))
        kwargs["action_noise"] = NormalActionNoise(
            mean=np.zeros(action_dim), sigma=0.1 * np.ones(action_dim))
    return CLASSES[algo](**kwargs)


def effective_settings(model: Any, algo: str) -> dict[str, Any]:
    kwargs = constructor_defaults(algo)
    kwargs.update(policy="MlpPolicy", seed=model.seed, device=str(model.device))
    if algo == "td3":
        kwargs["action_noise"] = model.action_noise
    actual = {key: serialize(getattr(model, key)) for key in kwargs if hasattr(model, key)}
    optimizers = {}
    for name, owner in (("policy", model.policy), ("actor", getattr(model, "actor", None)),
                        ("critic", getattr(model, "critic", None))):
        optimizer = getattr(owner, "optimizer", None)
        if optimizer is not None:
            optimizers[name] = {"class": serialize(type(optimizer)),
                                "defaults": serialize(optimizer.defaults),
                                "parameter_groups": serialize(optimizer.param_groups)}
    entropy_optimizer = getattr(model, "ent_coef_optimizer", None)
    if entropy_optimizer is not None:
        optimizers["entropy_coefficient"] = {"class": serialize(type(entropy_optimizer)),
                                             "defaults": serialize(entropy_optimizer.defaults)}
    return {"profile": PROFILE, "constructor_kwargs": serialize(kwargs),
            "explicit_learning_overrides": {"action_noise": serialize(model.action_noise)}
            if algo == "td3" else {},
            "effective_model_settings": actual, "policy_class": serialize(type(model.policy)),
            "policy_constructor_settings": serialize(model.policy._get_constructor_parameters()),
            "policy_architecture": str(model.policy), "optimizers": optimizers,
            "SB3_constructor_source_sha256": hashlib.sha256(
                inspect.getsource(CLASSES[algo].__init__).encode()).hexdigest()}


def capture_rng() -> dict[str, Any]:
    return {"python": random.getstate(), "numpy": np.random.get_state(),
            "torch_cpu": torch.get_rng_state(),
            "torch_cuda": torch.cuda.get_rng_state_all() if torch.cuda.is_initialized() else None}


def restore_rng(state: dict[str, Any]) -> None:
    random.setstate(state["python"])
    np.random.set_state(state["numpy"])
    torch.set_rng_state(state["torch_cpu"])
    if state["torch_cuda"] is not None:
        if not torch.cuda.is_available() or len(state["torch_cuda"]) != torch.cuda.device_count():
            raise RuntimeError("CUDA RNG topology changed; refusing silent partial RNG restore")
        torch.cuda.set_rng_state_all(state["torch_cuda"])


@contextlib.contextmanager
def preserve_training_rng(model: Any):
    state = capture_rng()
    modes = [(module, module.training) for module in model.policy.modules()]
    try:
        yield
    finally:
        # Parent-first traversal followed by children restores even mixed modes.
        for module, training in modes:
            module.train(training)
        restore_rng(state)


def longest_true_run(values: list[bool]) -> int:
    best = count = 0
    for value in values:
        count = count + 1 if value else 0
        best = max(best, count)
    return best


def evaluate_policy(model: Any, episodes: int, eval_seed_base: int,
                    progress=None) -> dict[str, Any]:
    """Evaluation-only native state predicates; never supplied to the learner."""
    details = []
    with preserve_training_rng(model):
        env = make_env()
        try:
            for episode in range(episodes):
                observation, _ = env.reset(seed=eval_seed_base + episode)
                flags = {key: [] for key in ("reach", "lift", "transport", "success")}
                total_return = 0.0
                steps = 0
                while True:
                    action, _ = model.predict(observation, deterministic=True)
                    observation, reward, terminated, truncated, info = env.step(action)
                    state = env.unwrapped.get_env_state()
                    palm_object = float(np.linalg.norm(state["palm_pos"] - state["obj_pos"]))
                    object_target = float(np.linalg.norm(state["obj_pos"] - state["target_pos"]))
                    lifted = float(state["obj_pos"][2]) > 0.04 and palm_object < 0.12
                    flags["reach"].append(palm_object < 0.10)
                    flags["lift"].append(lifted)
                    flags["transport"].append(lifted and object_target < 0.15)
                    if "success" not in info:
                        raise RuntimeError("Official native success predicate is missing")
                    flags["success"].append(bool(info["success"]))
                    total_return += float(reward)
                    steps += 1
                    if terminated or truncated:
                        break
                    if steps >= 200:
                        raise RuntimeError("Native TimeLimit did not terminate the evaluation episode")
                row = {"episode": episode, "reset_seed": eval_seed_base + episode,
                       "native_return": total_return, "steps": steps,
                       "stage_reach_sustained5": longest_true_run(flags["reach"]) >= 5,
                       "stage_lift_sustained5": longest_true_run(flags["lift"]) >= 5,
                       "stage_transport_sustained5": longest_true_run(flags["transport"]) >= 5,
                       "success_any": any(flags["success"]),
                       "success_sustained5": longest_true_run(flags["success"]) >= 5,
                       "success_final": flags["success"][-1]}
                details.append(row)
                if progress is not None:
                    progress(episode + 1, episodes)
        finally:
            env.close()
    rates = {key: float(np.mean([row[key] for row in details])) for key in
             ("stage_reach_sustained5", "stage_lift_sustained5", "stage_transport_sustained5",
              "success_any", "success_sustained5", "success_final")}
    returns = [row["native_return"] for row in details]
    return {"episodes": episodes, "eval_seed_base": eval_seed_base,
            "mean_native_return": float(np.mean(returns)),
            "native_return_episode_sd": float(np.std(returns, ddof=1)) if episodes > 1 else None,
            "marginal_stage_rates": [rates["stage_reach_sustained5"], rates["stage_lift_sustained5"],
                                     rates["stage_transport_sustained5"], rates["success_sustained5"]],
            "rates": rates, "episodes_detail": details,
            "stage_aggregation": "marginal per episode, no ordered-prefix conversion",
            "training_feedback": False, "deterministic_policy": True}


def remaining_steps(target: int, current: int) -> int:
    return max(0, int(target) - int(current))


def checkpoint_path(run_dir: Path, name: str) -> Path:
    path = (run_dir / "checkpoints" / name).resolve()
    if path.parent != (run_dir / "checkpoints").resolve() or not name.startswith("step_"):
        raise RuntimeError("Invalid run-local checkpoint path")
    return path


def save_checkpoint(model: Any, run_dir: Path, algo: str, protocol_sha: str,
                    retain: bool = False) -> dict[str, Any]:
    """Publish pointer only after the entire checkpoint transaction is durable."""
    previous = None
    pointer = run_dir / "latest_checkpoint.json"
    if pointer.exists():
        previous = json.loads(pointer.read_text())
    name = f"step_{int(model.num_timesteps):09d}_{uuid.uuid4().hex[:8]}"
    path = checkpoint_path(run_dir, name)
    path.mkdir(parents=True, exist_ok=False)
    rng = capture_rng()
    model.save(path / "model.zip")
    if algo in {"sac", "td3"}:
        if model.replay_buffer is None:
            raise RuntimeError("Off-policy checkpoint cannot omit replay state")
        model.save_replay_buffer(path / "replay_buffer.pkl")
    with (path / "rng.pkl").open("wb") as handle:
        pickle.dump(rng, handle, protocol=pickle.HIGHEST_PROTOCOL)
        handle.flush()
        os.fsync(handle.fileno())
    files = {item.name: sha256(item) for item in path.iterdir() if item.is_file()}
    receipt = {"schema_version": SCHEMA, "name": name, "algo": algo,
               "protocol_sha256": protocol_sha, "actual_training_steps": int(model.num_timesteps),
               "optimizer_updates": int(getattr(model, "_n_updates", 0)),
               "schedule_total_timesteps": int(getattr(model, "_total_timesteps", 0)),
               "saved_at_utc": utc_now(), "files": files, "retain": retain,
               "checkpoint_boundary": "after_completed_rollout_optimizer_update",
               "resume_semantics": "model_optimizer_replay_rng_continuation_with_training_environment_reset"}
    atomic_json(path / "receipt.json", receipt)
    receipt["receipt_file_sha256"] = sha256(path / "receipt.json")
    atomic_json(pointer, receipt)
    if previous is not None and not previous.get("retain", True):
        old = checkpoint_path(run_dir, previous["name"])
        if old != path and old.is_dir():
            # Only the previous script-owned rolling snapshot is removed.
            old_receipt = json.loads((old / "receipt.json").read_text())
            if old_receipt.get("protocol_sha256") == protocol_sha and old_receipt.get("schema_version") == SCHEMA:
                shutil.rmtree(old)
    return receipt


def load_checkpoint(run_dir: Path, algo: str, env: gym.Env, device: str,
                    protocol_sha: str, reset_seed: int) -> tuple[Any, dict[str, Any]]:
    receipt = json.loads((run_dir / "latest_checkpoint.json").read_text())
    if receipt.get("algo") != algo or receipt.get("protocol_sha256") != protocol_sha:
        raise RuntimeError("Checkpoint identity/protocol mismatch")
    path = checkpoint_path(run_dir, receipt["name"])
    if sha256(path / "receipt.json") != receipt.get("receipt_file_sha256"):
        raise RuntimeError("Checkpoint receipt integrity failure")
    required = {"model.zip", "rng.pkl"}
    if algo in {"sac", "td3"}:
        required.add("replay_buffer.pkl")
    if not required <= set(receipt["files"]):
        raise RuntimeError("Incomplete checkpoint: optimizer/model, replay, and RNG are required")
    for name in required:
        if Path(name).name != name or sha256(path / name) != receipt["files"][name]:
            raise RuntimeError(f"Checkpoint integrity failure: {name}")
    model = CLASSES[algo].load(path / "model.zip", env=env, device=device, force_reset=True)
    if algo in {"sac", "td3"}:
        model.load_replay_buffer(path / "replay_buffer.pkl")
        if model.replay_buffer is None:
            raise RuntimeError("Replay state did not load")
    if int(model.num_timesteps) != receipt["actual_training_steps"]:
        raise RuntimeError("Checkpoint step counter mismatch")
    if int(getattr(model, "_n_updates", 0)) != receipt["optimizer_updates"]:
        raise RuntimeError("Checkpoint optimizer-update counter mismatch")
    model.get_env().seed(reset_seed)
    with (path / "rng.pkl").open("rb") as handle:
        restore_rng(pickle.load(handle))
    return model, receipt


class GracefulStop(Exception):
    pass


class LongTrainCallback(BaseCallback):
    def __init__(self, run_dir: Path, protocol: dict[str, Any], protocol_sha: str,
                 checkpoint_every: int, heartbeat_seconds: float):
        super().__init__()
        self.run_dir, self.protocol, self.protocol_sha = run_dir, protocol, protocol_sha
        self.checkpoint_every = checkpoint_every
        self.heartbeat_seconds = heartbeat_seconds
        self.started = time.monotonic()
        self.last_heartbeat = 0.0
        self.last_checkpoint_steps = 0
        self.completed: dict[int, dict[str, Any]] = {}
        self.stop_requested = False
        self.phase = "initializing"
        self.last_checkpoint = None
        self.evaluation_seconds = 0.0

    def heartbeat(self, status: str = "running", **extra: Any) -> None:
        now = time.monotonic()
        atomic_json(self.run_dir / "heartbeat.json", {
            "schema_version": "adroit_native_longtrain.heartbeat.v1",
            "status": status, "phase": self.phase, "algo": self.protocol["algo"],
            "seed": self.protocol["seed"], "pid": os.getpid(), "device": str(self.model.device),
            "actual_training_steps": int(self.model.num_timesteps),
            "target_training_steps": self.protocol["target_steps"],
            "completed_eval_budgets": sorted(self.completed),
            "wall_seconds": now - self.started, "evaluation_seconds": self.evaluation_seconds,
            "updated_at_utc": utc_now(), "last_checkpoint": self.last_checkpoint, **extra})
        self.last_heartbeat = now

    def _on_training_start(self) -> None:
        self.phase = "training"
        pointer = self.run_dir / "latest_checkpoint.json"
        if pointer.exists():
            receipt = json.loads(pointer.read_text())
            self.last_checkpoint = receipt["name"]
            self.last_checkpoint_steps = receipt["actual_training_steps"]
        for budget in self.protocol["eval_budgets"]:
            path = self.run_dir / "evaluations" / f"budget_{budget}.json"
            if path.exists():
                result = json.loads(path.read_text())
                if result["protocol_sha256"] != self.protocol_sha:
                    raise RuntimeError("Evaluation protocol mismatch")
                if int(result["actual_training_steps"]) > int(self.model.num_timesteps):
                    raise RuntimeError("Evaluation refers to future training relative to the resumed checkpoint")
                checkpoint = checkpoint_path(self.run_dir, result["checkpoint"])
                if sha256(checkpoint / "receipt.json") != result.get("checkpoint_receipt_sha256"):
                    raise RuntimeError("Retained evaluation checkpoint receipt integrity failure")
                receipt = json.loads((checkpoint / "receipt.json").read_text())
                if (receipt["protocol_sha256"] != self.protocol_sha or not receipt["retain"]
                        or receipt["actual_training_steps"] != result["actual_training_steps"]):
                    raise RuntimeError("Evaluation checkpoint identity mismatch")
                for filename, expected in receipt["files"].items():
                    if Path(filename).name != filename or sha256(checkpoint / filename) != expected:
                        raise RuntimeError("Retained evaluation checkpoint file integrity failure")
                self.completed[budget] = result
        self.heartbeat()

    def _save(self, retain: bool) -> dict[str, Any]:
        self.phase = "checkpointing"
        self.heartbeat("checkpointing")
        receipt = save_checkpoint(self.model, self.run_dir, self.protocol["algo"], self.protocol_sha, retain)
        self.last_checkpoint = receipt["name"]
        self.last_checkpoint_steps = receipt["actual_training_steps"]
        return receipt

    def _boundary(self) -> None:
        actual = int(self.model.num_timesteps)
        due = [budget for budget in self.protocol["eval_budgets"]
               if budget <= actual and budget not in self.completed]
        periodic = actual > 0 and self.checkpoint_every > 0 and actual - self.last_checkpoint_steps >= self.checkpoint_every
        if due or periodic or self.stop_requested:
            receipt = self._save(retain=bool(due))
            for budget in due:
                self.phase = "evaluating"
                self.heartbeat("evaluating", nominal_budget=budget, completed_evaluation_episodes=0)
                started = time.monotonic()
                result = evaluate_policy(
                    self.model, self.protocol["eval_episodes"], self.protocol["eval_seed_base"],
                    progress=lambda done, total: self.heartbeat(
                        "evaluating", nominal_budget=budget,
                        completed_evaluation_episodes=done, evaluation_episodes=total)
                    if time.monotonic() - self.last_heartbeat >= self.heartbeat_seconds else None)
                self.evaluation_seconds += time.monotonic() - started
                result.update(schema_version=SCHEMA, protocol_sha256=self.protocol_sha,
                              nominal_budget=budget, actual_training_steps=actual,
                              optimizer_updates=receipt["optimizer_updates"], checkpoint=receipt["name"],
                              checkpoint_receipt_sha256=receipt["receipt_file_sha256"],
                              checkpoint_boundary=receipt["checkpoint_boundary"],
                              seed=self.protocol["seed"], algo=self.protocol["algo"],
                              smoke_only=self.protocol["smoke_only"], completed_at_utc=utc_now())
                atomic_json(self.run_dir / "evaluations" / f"budget_{budget}.json", result)
                self.completed[budget] = result
        self.phase = "training"
        if due or periodic or self.stop_requested or time.monotonic() - self.last_heartbeat >= self.heartbeat_seconds:
            self.heartbeat()
        if self.stop_requested:
            raise GracefulStop("Stop requested; retained a post-update resumable checkpoint")

    def _on_rollout_start(self) -> None:
        # Unlike _on_rollout_end, this follows the PREVIOUS optimizer update.
        self._boundary()

    def _on_step(self) -> bool:
        if time.monotonic() - self.last_heartbeat >= self.heartbeat_seconds:
            self.heartbeat()
        return True

    def _on_training_end(self) -> None:
        # Final rollout/update has completed; there may be no next rollout start.
        self._boundary()


def parse_args(argv=None):
    parser = argparse.ArgumentParser(description=__doc__)
    parser.add_argument("--algo", choices=tuple(CLASSES), required=True)
    parser.add_argument("--seed", type=int, choices=(0, 1, 2), required=True)
    parser.add_argument("--output-dir", type=Path, required=True)
    parser.add_argument("--device", default="cpu")
    parser.add_argument("--torch-threads", type=int, default=2)
    parser.add_argument("--checkpoint-every", type=int, default=250_000)
    parser.add_argument("--heartbeat-seconds", type=float, default=30)
    parser.add_argument("--resume", action="store_true")
    parser.add_argument("--dry-run", action="store_true")
    parser.add_argument("--smoke", action="store_true")
    parser.add_argument("--smoke-steps", type=int, default=128)
    parser.add_argument("--smoke-eval-episodes", type=int, default=2)
    return parser.parse_args(argv)


def main(argv=None) -> int:
    args = parse_args(argv)
    if args.torch_threads < 1 or args.heartbeat_seconds <= 0 or args.checkpoint_every < 0:
        raise ValueError("Invalid runtime settings")
    if args.smoke and (args.smoke_steps < 1 or args.smoke_eval_episodes < 1):
        raise ValueError("Smoke workload must be positive")
    torch.set_num_threads(args.torch_threads)
    target = args.smoke_steps if args.smoke else FORMAL_BUDGETS[-1]
    budgets = [target] if args.smoke else list(FORMAL_BUDGETS)
    episodes = args.smoke_eval_episodes if args.smoke else FORMAL_EPISODES
    native = make_env()
    contract = assert_native_env(native)
    versions = runtime_versions()
    if versions["stable-baselines3"] != "2.8.0":
        native.close()
        raise RuntimeError("Frozen profile requires stable-baselines3==2.8.0")
    protocol = {"schema_version": SCHEMA, "profile": PROFILE, "algo": args.algo,
                "seed": args.seed, "target_steps": target, "eval_budgets": budgets,
                "eval_episodes": episodes, "eval_seed_base": 500_000 + 1000 * args.seed,
                "eval_seed_ids": list(range(500_000 + 1000 * args.seed, 500_000 + 1000 * args.seed + episodes)),
                "smoke_only": args.smoke, "environment": contract, "versions": versions,
                "script_source_sha256": sha256(Path(__file__).resolve()),
                "training_schedule": "one continuous learn call; total horizon preserved on resume",
                "snapshot_policy": "first post-update rollout boundary at or above each nominal budget",
                "same_eval_instances_across_algorithms": True,
                "selection_from_evaluations": False}
    protocol_sha = hashlib.sha256(json.dumps(protocol, sort_keys=True).encode()).hexdigest()
    if args.dry_run:
        model = build_model(args.algo, native, args.seed, args.device)
        print(json.dumps({"protocol": protocol, "protocol_sha256": protocol_sha,
                          "settings": effective_settings(model, args.algo)}, indent=2, sort_keys=True))
        model.get_env().close()
        return 0
    run_dir = args.output_dir.resolve()
    run_dir.mkdir(parents=True, exist_ok=True)
    with (run_dir / ".run.lock").open("a+") as lock:
        try:
            fcntl.flock(lock.fileno(), fcntl.LOCK_EX | fcntl.LOCK_NB)
        except BlockingIOError:
            native.close()
            raise RuntimeError("Another process owns this run directory")
        manifest_path = run_dir / "manifest.json"
        if args.resume:
            previous = json.loads(manifest_path.read_text())
            if previous["protocol_sha256"] != protocol_sha:
                native.close()
                raise RuntimeError("Resume source, versions, environment, or protocol changed")
            resume_index = len(previous.get("resume_history", [])) + 1
        else:
            if manifest_path.exists() or (run_dir / "latest_checkpoint.json").exists():
                native.close()
                raise RuntimeError("Existing run requires explicit --resume; no fresh fallback")
            previous, resume_index = {}, 0
        monitor_dir = run_dir / "monitors"
        monitor_dir.mkdir(exist_ok=True)
        env = Monitor(native, filename=str(monitor_dir / f"segment_{resume_index:03d}"))
        callback = LongTrainCallback(run_dir, protocol, protocol_sha,
                                     args.checkpoint_every, args.heartbeat_seconds)
        model = None
        try:
            if args.resume:
                reset_seed = 10_000 + 100 * args.seed + resume_index
                model, receipt = load_checkpoint(run_dir, args.algo, env, args.device, protocol_sha, reset_seed)
                previous.setdefault("resume_history", []).append({
                    "at_utc": utc_now(), "checkpoint": receipt["name"],
                    "actual_training_steps": receipt["actual_training_steps"],
                    "fresh_environment_reset_seed": reset_seed, "bit_exact_resume": False,
                    "model_optimizer_replay_restored": True, "global_rng_restored": True,
                    "reason": "environment and TimeLimit state are not restored; continue same learning schedule",
                    "device": args.device, "torch_threads": args.torch_threads})
            else:
                model = build_model(args.algo, env, args.seed, args.device)
                previous = {"schema_version": SCHEMA, "protocol": protocol, "protocol_sha256": protocol_sha,
                            "created_at_utc": utc_now(), "resume_history": [],
                            "effective_settings": effective_settings(model, args.algo),
                            "runtime": {"device": str(model.device), "torch_threads": args.torch_threads,
                                        "python": sys.version},
                            "initialization": "fresh native environment, policy, optimizer, replay"}
            atomic_json(manifest_path, previous)
            callback.init_callback(model)
            old_handlers = {}
            for sig in (signal.SIGTERM, signal.SIGINT):
                old_handlers[sig] = signal.signal(sig, lambda *_: setattr(callback, "stop_requested", True))
            try:
                left = remaining_steps(target, model.num_timesteps)
                if left:
                    model.learn(total_timesteps=left, callback=callback,
                                reset_num_timesteps=not args.resume, progress_bar=False)
                else:
                    callback._on_training_start()
                    callback._boundary()
                if set(callback.completed) != set(budgets):
                    raise RuntimeError("Run ended without every predeclared evaluation")
                final = {"schema_version": SCHEMA, "status": "completed", "protocol_sha256": protocol_sha,
                         "algo": args.algo, "seed": args.seed, "smoke_only": args.smoke,
                         "actual_training_steps": int(model.num_timesteps), "target_training_steps": target,
                         "eval_budgets": sorted(callback.completed), "finished_at_utc": utc_now(),
                         "latest_checkpoint": callback.last_checkpoint,
                         "evaluations": {str(k): v for k, v in callback.completed.items()}}
                atomic_json(run_dir / "final_result.json", final)
                callback.phase = "complete"
                callback.heartbeat("completed")
                return 0
            except GracefulStop as exc:
                callback.phase = "stopped_after_update"
                callback.heartbeat("interrupted", message=str(exc))
                return 75
            finally:
                for sig, old in old_handlers.items():
                    signal.signal(sig, old)
        except Exception as exc:
            if model is not None:
                callback.phase = "failed"
                callback.heartbeat("failed", error=f"{type(exc).__name__}: {exc}")
            raise
        finally:
            env.close()


if __name__ == "__main__":
    raise SystemExit(main())


==> anc/FARL/evaluation/experiments/adroit_native_longtrain_launch.py <==
#!/usr/bin/env python3
"""Prepare, start and inspect the separate, finite Hand native baseline batch.

No ASPIRE process is stopped or modified. The launcher freezes its two source
files and starts one process per predeclared algorithm/seed, with no outcome-
dependent selection or automatic fresh-start retries.
"""
from __future__ import annotations

import argparse
import fcntl
import hashlib
import json
import os
from pathlib import Path
import shutil
import statistics
import subprocess
import sys
import time
from datetime import datetime, timezone

ALGORITHMS = ("ppo", "sac", "td3")
SEEDS = (0, 1, 2)
ALLOWED_GPUS = (0, 3, 4)
SCHEMA = "hand_st_native_longtrain.batch.v1"


def now():
    return datetime.now(timezone.utc).isoformat()


def read(path):
    return json.loads(Path(path).read_text())


def atomic(path, value):
    path = Path(path)
    path.parent.mkdir(parents=True, exist_ok=True)
    tmp = path.with_name(path.name + f".tmp.{os.getpid()}")
    tmp.write_text(json.dumps(value, indent=2, sort_keys=True) + "\n")
    os.replace(tmp, path)


def digest(path):
    return hashlib.sha256(Path(path).read_bytes()).hexdigest()


def process_start(pid):
    try:
        text = Path(f"/proc/{pid}/stat").read_text()
        fields = text[text.rfind(")") + 2:].split()
        return fields[19] if fields[0] != "Z" else None
    except (OSError, IndexError):
        return None


def same_process(pid, start):
    return pid and start and process_start(pid) == str(start)


def validate(manifest):
    if manifest.get("schema_version") != SCHEMA:
        raise RuntimeError("Unexpected baseline batch schema")
    for path, sha in manifest["source_sha256"].items():
        if digest(path) != sha:
            raise RuntimeError(f"Frozen source changed: {path}")
    if digest(manifest["protocol_path"]) != manifest["protocol_sha256"]:
        raise RuntimeError("Frozen protocol changed")
    expected = {(a, s) for a in ALGORITHMS for s in SEEDS}
    if len(manifest["jobs"]) != 9 or {(j["algo"], j["seed"]) for j in manifest["jobs"]} != expected:
        raise RuntimeError("Batch must contain the predeclared nine jobs")
    batch = Path(manifest["batch_root"])
    identities, directories = set(), set()
    for job in manifest["jobs"]:
        if job["physical_gpu"] is not None and job["physical_gpu"] not in ALLOWED_GPUS:
            raise RuntimeError("GPU outside authorized set")
        ident = f"{job['algo']}_seed{job['seed']}"
        output = str(batch / "runs" / ident)
        device = "cpu" if job["physical_gpu"] is None else "cuda:0"
        if job["torch_threads"] not in (1, 2, 4):
            raise RuntimeError("Undeclared thread configuration")
        command = [str(Path(manifest["repo"]) / "venv/bin/python"), "-u", manifest["worker"],
                   "--algo", job["algo"], "--seed", str(job["seed"]),
                   "--output-dir", output, "--device", device,
                   "--torch-threads", str(job["torch_threads"])]
        if (job["id"] != ident or job["output_dir"] != output or job["device"] != device
                or job["command"] != command or job["log"] != str(batch / "logs" / f"{ident}.log")
                or ident in identities or output in directories):
            raise RuntimeError("Job identity, path, or command is not canonical")
        identities.add(ident)
        directories.add(output)
    return manifest


def prepare(args):
    repo = Path(args.repo).resolve()
    batch = Path(args.batch_root).resolve()
    allowed_root = repo / "outputs"
    if allowed_root not in batch.parents or batch == allowed_root:
        raise RuntimeError("Batch must be a dedicated child of repository outputs")
    if batch.exists():
        raise RuntimeError("Refusing to overwrite an existing batch directory")
    source = repo / "evaluation/experiments/adroit_native_longtrain.py"
    protocol = repo / "contracts/HAND_ST_NATIVE_LONGTRAIN_PROTOCOL_2026_09_09.md"
    if not source.is_file() or not protocol.is_file():
        raise RuntimeError("Worker and frozen protocol must exist before prepare")
    release = batch / "source_release"
    release.mkdir(parents=True)
    worker = release / source.name
    launcher = release / Path(__file__).name
    shutil.copy2(source, worker)
    shutil.copy2(Path(__file__).resolve(), launcher)
    shutil.copy2(protocol, batch / protocol.name)
    jobs = []
    for algo in ALGORITHMS:
        mode = "cpu" if algo == "ppo" else getattr(args, algo + "_device")
        threads = getattr(args, algo + "_threads", 1)
        for seed in SEEDS:
            gpu = ALLOWED_GPUS[seed] if mode == "cuda" else None
            out = batch / "runs" / f"{algo}_seed{seed}"
            command = [
                str(repo / "venv/bin/python"), "-u", str(worker),
                "--algo", algo, "--seed", str(seed),
                "--output-dir", str(out),
                "--device", "cpu" if gpu is None else "cuda:0",
                "--torch-threads", str(threads),
            ]
            jobs.append({
                "id": f"{algo}_seed{seed}", "algo": algo, "seed": seed,
                "physical_gpu": gpu, "device": "cpu" if gpu is None else "cuda:0",
                "torch_threads": threads, "output_dir": str(out), "command": command,
                "log": str(batch / "logs" / f"{algo}_seed{seed}.log"),
            })
    manifest = {
        "schema_version": SCHEMA, "created_at_utc": now(),
        "repo": str(repo), "batch_root": str(batch),
        "worker": str(worker), "launcher": str(launcher),
        "source_sha256": {str(worker): digest(worker), str(launcher): digest(launcher)},
        "protocol_sha256": digest(batch / protocol.name),
        "protocol_path": str(batch / protocol.name),
        "algorithms": list(ALGORITHMS), "training_seeds": list(SEEDS),
        "target_training_steps": 5_000_000, "evaluation_budgets": [1_000_000, 5_000_000],
        "evaluation_episodes_per_checkpoint": 100,
        "expected_total_actual_training_steps": 45_003_648,
        "resource_policy": {
            "allowed_physical_gpus": list(ALLOWED_GPUS), "excluded_gpus": [1, 2],
            "maximum_parallel_training_runs": 9,
            "torch_threads_per_algorithm": {a: getattr(args, a + "_threads", 1) for a in ALGORITHMS},
            "stop_existing_jobs": False, "automatic_fresh_retries": False,
            "selection_from_training_outcomes": False,
            "device_choice_uses_throughput_only": True,
        },
        "jobs": jobs,
    }
    atomic(batch / "batch.json", manifest)
    print(json.dumps({"prepared": str(batch / "batch.json"), "jobs": len(jobs)}))


def heartbeat(job):
    p = Path(job["output_dir"]) / "heartbeat.json"
    if not p.exists():
        return None
    try:
        return read(p)
    except (OSError, ValueError):
        return {"status": "unreadable_heartbeat"}


def completed_result(job):
    path = Path(job["output_dir"]) / "final_result.json"
    if not path.is_file():
        return False
    try:
        result = read(path)
        return (result.get("status") == "completed" and result.get("smoke_only") is False
                and result.get("algo") == job["algo"] and result.get("seed") == job["seed"]
                and result.get("actual_training_steps", 0) >= 5_000_000
                and result.get("eval_budgets") == [1_000_000, 5_000_000])
    except (OSError, ValueError, TypeError):
        return False


def summarize_cohorts(manifest):
    """Publish a cohort mean only after all three valid seed evaluations exist."""
    cohorts = []
    metrics = ("reach", "lift", "transport", "final_sustained5", "official_any", "native_return")
    for algo in ALGORITHMS:
        for budget in (1_000_000, 5_000_000):
            seeds, invalid = [], []
            for job in manifest["jobs"]:
                if job["algo"] != algo:
                    continue
                path = Path(job["output_dir"]) / "evaluations" / f"budget_{budget}.json"
                if not path.exists():
                    continue
                try:
                    result = read(path)
                    run = read(Path(job["output_dir"]) / "manifest.json")
                    if not (result["algo"] == algo and result["seed"] == job["seed"]
                            and result["nominal_budget"] == budget and result["smoke_only"] is False
                            and result["actual_training_steps"] >= budget and result["episodes"] == 100
                            and len(result["episodes_detail"]) == 100
                            and result["protocol_sha256"] == run["protocol_sha256"]):
                        raise ValueError("Evaluation identity, completeness, or protocol mismatch")
                    values = dict(zip(metrics[:4], result["marginal_stage_rates"]))
                    values.update(official_any=result["rates"]["success_any"],
                                  native_return=result["mean_native_return"])
                    seeds.append({"seed": job["seed"], "actual_training_steps": result["actual_training_steps"],
                                  "metrics": values, "source": str(path)})
                except (OSError, ValueError, KeyError, TypeError) as exc:
                    invalid.append({"seed": job["seed"], "error": str(exc)})
            complete = {r["seed"] for r in seeds} == set(SEEDS) and not invalid
            aggregate = {key: {"mean": statistics.mean(r["metrics"][key] for r in seeds),
                               "sample_sd": statistics.stdev(r["metrics"][key] for r in seeds)}
                         for key in metrics} if complete else None
            cohorts.append({"algo": algo, "nominal_budget": budget,
                            "status": "completed" if complete else "needs_attention" if invalid else "pending",
                            "completed_seeds": len(seeds), "required_seeds": 3,
                            "seed_results": seeds, "invalid_evaluations": invalid, "aggregate": aggregate})
    return {"schema_version": "hand_st_native_longtrain.cohort_summary.v1",
            "updated_at_utc": now(), "aggregation": "equal training-seed mean and sample SD; no missing-as-zero",
            "cohorts": cohorts}
def supervise(args):
    manifest = validate(read(args.manifest))
    batch = Path(manifest["batch_root"])
    lock = (batch / "supervisor.lock").open("a+")
    fcntl.flock(lock, fcntl.LOCK_EX | fcntl.LOCK_NB)
    previous_path = batch / "status.json"
    previous = read(previous_path) if previous_path.exists() else {}
    previous_jobs = {j["id"]: j for j in previous.get("jobs", [])}
    processes = {}
    rows = []
    supervisor = {
        "pid": os.getpid(), "process_start_ticks": process_start(os.getpid()),
        "started_at_utc": now(),
    }

    def persist_dispatch():
        atomic(batch / "status.json", {
            "schema_version": "hand_st_native_longtrain.status.v1",
            "updated_at_utc": now(), "supervisor": supervisor,
            "status": "dispatching", "jobs": rows,
            "active_runs": sum(r["status"] in {"starting", "running", "running_adopted"} for r in rows),
            "completed_runs": sum(r["status"] == "completed" for r in rows),
            "failed_or_blocked_runs": sum(r["status"] in {"failed", "needs_attention_existing_run"} for r in rows),
        })

    persist_dispatch()
    for job in manifest["jobs"]:
        prior = previous_jobs.get(job["id"], {})
        if completed_result(job):
            rows.append({**job, "status": "completed", "returncode": 0,
                         "heartbeat": heartbeat(job)})
            continue
        if same_process(prior.get("pid"), prior.get("process_start_ticks")):
            rows.append({**job, "status": "running_adopted", "pid": prior["pid"],
                         "process_start_ticks": prior["process_start_ticks"]})
            continue
        if prior.get("pid") or Path(job["output_dir"]).exists():
            # Preserve failures and partial runs; resume must be explicit and
            # must use the worker's validated checkpoint, never a fresh policy.
            rows.append({**job, "status": "needs_attention_existing_run",
                         "heartbeat": heartbeat(job)})
            persist_dispatch()
            continue
        env = dict(os.environ)
        env.update({
            "CUDA_VISIBLE_DEVICES": "" if job["physical_gpu"] is None else str(job["physical_gpu"]),
            "OMP_NUM_THREADS": "1", "MKL_NUM_THREADS": "1", "OPENBLAS_NUM_THREADS": "1",
            "NUMEXPR_NUM_THREADS": "1", "VECLIB_MAXIMUM_THREADS": "1",
            "PYTHONUNBUFFERED": "1",
        })
        # No rendering is used. Match the tested default import path instead
        # of imposing EGL, which is unavailable on this host.
        env.pop("MUJOCO_GL", None)
        Path(job["log"]).parent.mkdir(parents=True, exist_ok=True)
        # Persist dispatch intent before Popen. If the supervisor dies between
        # spawning and recording a PID, the next supervisor refuses a duplicate.
        marker = batch / "dispatch" / f"{job['id']}.json"
        if marker.exists():
            rows.append({**job, "status": "needs_attention_existing_run",
                         "error": "Unreconciled prior dispatch intent"})
            persist_dispatch()
            continue
        atomic(marker, {"job": job["id"], "intent_at_utc": now(), "command": job["command"]})
        try:
            with open(job["log"], "ab", buffering=0) as log:
                proc = subprocess.Popen(job["command"], cwd=manifest["repo"], env=env,
                                        stdin=subprocess.DEVNULL, stdout=log,
                                        stderr=subprocess.STDOUT, start_new_session=True)
        except OSError as exc:
            rows.append({**job, "status": "failed", "error": f"Launch failed: {exc}"})
            persist_dispatch()
            continue
        processes[job["id"]] = proc
        rows.append({**job, "status": "starting", "pid": proc.pid,
                     "process_start_ticks": process_start(proc.pid),
                     "launched_at_utc": now()})
        atomic(marker, rows[-1])
        persist_dispatch()
    while True:
        active = 0
        for row in rows:
            proc = processes.get(row["id"])
            hb = heartbeat(row)
            row["heartbeat"] = hb
            if proc is not None:
                code = proc.poll()
                if code is None:
                    row["status"] = (hb or {}).get("status", "starting")
                    active += 1
                else:
                    row["returncode"] = code
                    row["status"] = "completed" if code == 0 and completed_result(row) else "failed"
            elif row.get("status") == "running_adopted":
                if same_process(row["pid"], row["process_start_ticks"]):
                    active += 1
                else:
                    row["status"] = "completed" if completed_result(row) else "failed"
        all_complete = all(r["status"] == "completed" for r in rows)
        snapshot = {
            "schema_version": "hand_st_native_longtrain.status.v1",
            "updated_at_utc": now(), "supervisor": supervisor,
            "status": "completed" if all_complete else "running" if active else "needs_attention",
            "active_runs": active, "completed_runs": sum(r["status"] == "completed" for r in rows),
            "failed_or_blocked_runs": sum(r["status"] in {
                "failed", "needs_attention_existing_run"} for r in rows),
            "jobs": rows,
        }
        atomic(batch / "status.json", snapshot)
        atomic(batch / "cohort_summary.json", summarize_cohorts(manifest))
        if active == 0:
            if all_complete:
                atomic(batch / "batch_complete.json", snapshot)
            print(json.dumps({k: v for k, v in snapshot.items() if k != "jobs"}), flush=True)
            return
        time.sleep(5)


def start(args):
    manifest = validate(read(args.manifest))
    batch = Path(manifest["batch_root"])
    record = batch / "supervisor_launch.json"
    if record.exists():
        previous = read(record)
        if same_process(previous.get("pid"), previous.get("process_start_ticks")):
            raise RuntimeError("Supervisor is already running")
    command = [str(Path(manifest["repo"]) / "venv/bin/python"), "-u",
               manifest["launcher"], "--supervise", "--manifest", str(Path(args.manifest).resolve())]
    with (batch / "supervisor.log").open("ab", buffering=0) as log:
        proc = subprocess.Popen(command, cwd=manifest["repo"], stdin=subprocess.DEVNULL,
                                stdout=log, stderr=subprocess.STDOUT, start_new_session=True)
    launch = {"pid": proc.pid, "process_start_ticks": process_start(proc.pid),
              "command": command, "started_at_utc": now()}
    atomic(record, launch)
    print(json.dumps(launch))


def status(args):
    manifest = read(args.manifest)
    p = Path(manifest["batch_root"]) / "status.json"
    if not p.exists():
        print(json.dumps({"status": "prepared_not_started", "jobs": len(manifest["jobs"])}))
        return
    s = read(p)
    print(json.dumps({k: v for k, v in s.items() if k != "jobs"}, indent=2))
    print("algorithm seed device status actual_steps checkpoint_budgets wall_seconds")
    for j in s["jobs"]:
        hb = j.get("heartbeat") or {}
        print(j["algo"], j["seed"], j["physical_gpu"] if j["physical_gpu"] is not None else "CPU",
              j["status"], hb.get("actual_training_steps"),
              hb.get("completed_eval_budgets"), hb.get("wall_seconds"))


def main():
    parser = argparse.ArgumentParser()
    group = parser.add_mutually_exclusive_group(required=True)
    for name in ("prepare", "start", "supervise", "status"):
        group.add_argument("--" + name, action="store_true")
    parser.add_argument("--repo", default=str(Path(__file__).resolve().parents[2]))
    parser.add_argument("--batch-root")
    parser.add_argument("--manifest")
    parser.add_argument("--sac-device", choices=("cpu", "cuda"), default="cpu")
    parser.add_argument("--td3-device", choices=("cpu", "cuda"), default="cpu")
    for algo in ALGORITHMS:
        parser.add_argument("--" + algo + "-threads", type=int, choices=(1, 2, 4), default=1)
    args = parser.parse_args()
    if args.prepare:
        if not args.batch_root:
            parser.error("--prepare requires --batch-root")
        prepare(args)
    else:
        if not args.manifest:
            parser.error("--manifest is required")
        globals()["start" if args.start else "supervise" if args.supervise else "status"](args)


if __name__ == "__main__":
    main()


==> anc/FARL/evaluation/experiments/adroit_relocate_native_qualification.py <==
#!/usr/bin/env python3
"""Native-information qualification run for AdroitHandRelocate-v2.

This is deliberately *not* the AutoRL pipeline.  It measures how far standard
continuous-control learners get when given the benchmark's complete 39-D
observation and canonical native dense reward.  Held-out evaluation uses the
environment's ``info['success']`` plus diagnostic physical milestones.

The v2 environment is pinned to Gymnasium-Robotics upstream commit
62640af45fc14314fc4100c5111f4bf4042eacdc.  PyPI 1.4.2 only registers v1 and
contains the known reward-version ambiguity described by upstream PR #220.

Example:
    OMP_NUM_THREADS=2 ./venv/bin/python \
      evaluation/experiments/adroit_relocate_native_qualification.py \
      --algo sac --seed 0 --steps 300000 --eval-every 100000 \
      --eval-episodes 30 --output-root outputs/p1_adroit_native_qualification
"""

from __future__ import annotations

import argparse
import hashlib
import inspect
import json
import os
import platform
import sys
import time
from importlib.metadata import version
from pathlib import Path
from typing import Any

import gymnasium as gym
import numpy as np

import gymnasium_robotics


ENV_ID = "AdroitHandRelocate-v2"
UPSTREAM_COMMIT = "62640af45fc14314fc4100c5111f4bf4042eacdc"


def _atomic_json(path: Path, payload: Any) -> None:
    path.parent.mkdir(parents=True, exist_ok=True)
    tmp = path.with_suffix(path.suffix + ".tmp")
    tmp.write_text(json.dumps(payload, indent=2, sort_keys=True), encoding="utf-8")
    os.replace(tmp, path)


def _make_env(seed: int | None = None) -> gym.Env:
    gym.register_envs(gymnasium_robotics)
    env = gym.make(ENV_ID)
    if seed is not None:
        env.reset(seed=int(seed))
        env.action_space.seed(int(seed))
    return env


def _assert_canonical_v2(env: gym.Env) -> dict[str, str]:
    """Fail closed if the ambiguous positive-distance v1 reward is active."""
    if env.spec is None or env.spec.id != ENV_ID:
        raise RuntimeError(f"Expected {ENV_ID}, got {getattr(env.spec, 'id', None)!r}")
    source = inspect.getsource(env.unwrapped.step)
    canonical = "reward = -0.1 * np.linalg.norm(palm_pos - obj_pos)"
    if canonical not in source:
        raise RuntimeError(
            "Non-canonical Adroit Relocate dense reward detected; refusing to "
            "produce qualification evidence."
        )
    source_hash = hashlib.sha256(source.encode("utf-8")).hexdigest()
    return {
        "env_id": ENV_ID,
        "gymnasium_robotics_version": version("gymnasium-robotics"),
        "gymnasium_version": version("gymnasium"),
        "mujoco_version": version("mujoco"),
        "numpy_version": version("numpy"),
        "stable_baselines3_version": version("stable-baselines3"),
        "torch_version": version("torch"),
        "upstream_commit": UPSTREAM_COMMIT,
        "env_step_source_sha256": source_hash,
        "python": sys.version,
        "platform": platform.platform(),
    }


def _longest_true_run(values: list[bool]) -> int:
    best = current = 0
    for value in values:
        current = current + 1 if value else 0
        best = max(best, current)
    return best


def _mean(values: list[float]) -> float:
    return float(np.mean(values)) if values else 0.0


def evaluate_policy(
    model: Any,
    *,
    episodes: int,
    eval_seed_base: int,
    deterministic: bool = True,
) -> dict[str, Any]:
    """Evaluate on the same held-out reset instances at every checkpoint.

    Milestones are diagnostic only:
      reach: palm-object distance < 0.10 m for >=5 consecutive steps
      lift: object z > 0.04 m and palm-object distance < 0.12 m for >=5 steps
      transport: lifted object-target distance < 0.15 m for >=5 steps
      completion: official info['success'] (<0.10 m), also reported sustained
    """
    env = _make_env()
    episode_rows: list[dict[str, Any]] = []
    try:
        for episode in range(int(episodes)):
            obs, _ = env.reset(seed=int(eval_seed_base + episode))
            done = False
            ep_return = 0.0
            steps = 0
            reach_flags: list[bool] = []
            lift_flags: list[bool] = []
            transport_flags: list[bool] = []
            success_flags: list[bool] = []
            palm_obj_distances: list[float] = []
            obj_target_distances: list[float] = []
            obj_heights: list[float] = []

            while not done:
                action, _ = model.predict(obs, deterministic=deterministic)
                obs, reward, terminated, truncated, info = env.step(action)
                state = env.unwrapped.get_env_state()
                palm_obj = float(np.linalg.norm(state["palm_pos"] - state["obj_pos"]))
                obj_target = float(np.linalg.norm(state["obj_pos"] - state["target_pos"]))
                obj_z = float(state["obj_pos"][2])
                lifted = obj_z > 0.04 and palm_obj < 0.12

                palm_obj_distances.append(palm_obj)
                obj_target_distances.append(obj_target)
                obj_heights.append(obj_z)
                reach_flags.append(palm_obj < 0.10)
                lift_flags.append(lifted)
                transport_flags.append(lifted and obj_target < 0.15)
                success_flags.append(bool(info.get("success", False)))
                ep_return += float(reward)
                steps += 1
                done = bool(terminated or truncated)

            episode_rows.append(
                {
                    "episode": episode,
                    "reset_seed": int(eval_seed_base + episode),
                    "return": ep_return,
                    "steps": steps,
                    "stage_reach_sustained5": _longest_true_run(reach_flags) >= 5,
                    "stage_lift_sustained5": _longest_true_run(lift_flags) >= 5,
                    "stage_transport_sustained5": _longest_true_run(transport_flags) >= 5,
                    "success_any": any(success_flags),
                    "success_sustained5": _longest_true_run(success_flags) >= 5,
                    "success_final": bool(success_flags[-1]) if success_flags else False,
                    "success_step_fraction": _mean([float(v) for v in success_flags]),
                    "min_palm_object_distance": min(palm_obj_distances),
                    "min_object_target_distance": min(obj_target_distances),
                    "max_object_height": max(obj_heights),
                }
            )
    finally:
        env.close()

    def rate(key: str) -> float:
        return _mean([float(row[key]) for row in episode_rows])

    summary = {
        "episodes": int(episodes),
        "eval_seed_base": int(eval_seed_base),
        "mean_return": _mean([row["return"] for row in episode_rows]),
        "stage_reach_rate": rate("stage_reach_sustained5"),
        "stage_lift_rate": rate("stage_lift_sustained5"),
        "stage_transport_rate": rate("stage_transport_sustained5"),
        "success_any_rate": rate("success_any"),
        "success_sustained5_rate": rate("success_sustained5"),
        "success_final_rate": rate("success_final"),
        "mean_success_step_fraction": _mean(
            [row["success_step_fraction"] for row in episode_rows]
        ),
        "mean_min_palm_object_distance": _mean(
            [row["min_palm_object_distance"] for row in episode_rows]
        ),
        "mean_min_object_target_distance": _mean(
            [row["min_object_target_distance"] for row in episode_rows]
        ),
        "mean_max_object_height": _mean(
            [row["max_object_height"] for row in episode_rows]
        ),
    }
    return {"summary": summary, "episodes_detail": episode_rows}


def _build_model(algo: str, env: gym.Env, seed: int, device: str) -> Any:
    import torch
    from stable_baselines3 import PPO, SAC, TD3
    from stable_baselines3.common.noise import NormalActionNoise

    torch.set_num_threads(max(1, int(os.environ.get("AUTORL_TORCH_THREADS", "2"))))
    policy_kwargs = {"net_arch": [256, 256], "activation_fn": torch.nn.ReLU}
    common = dict(
        policy="MlpPolicy",
        env=env,
        seed=int(seed),
        device=device,
        verbose=0,
        policy_kwargs=policy_kwargs,
    )
    if algo == "ppo":
        return PPO(
            **common,
            learning_rate=3e-4,
            n_steps=2048,
            batch_size=256,
            n_epochs=10,
            gamma=0.99,
            gae_lambda=0.95,
        )
    if algo == "sac":
        return SAC(
            **common,
            learning_rate=3e-4,
            buffer_size=300_000,
            learning_starts=10_000,
            batch_size=256,
            gamma=0.99,
            train_freq=1,
            gradient_steps=1,
        )
    if algo == "td3":
        n_actions = int(env.action_space.shape[0])
        noise = NormalActionNoise(
            mean=np.zeros(n_actions, dtype=np.float32),
            sigma=0.1 * np.ones(n_actions, dtype=np.float32),
        )
        return TD3(
            **common,
            learning_rate=1e-3,
            buffer_size=300_000,
            learning_starts=10_000,
            batch_size=256,
            gamma=0.99,
            train_freq=1,
            gradient_steps=1,
            action_noise=noise,
        )
    raise ValueError(f"Unknown algorithm: {algo}")


def _load_model(algo: str, env: gym.Env, run_dir: Path, device: str) -> Any:
    """Restore a scientifically valid same-MDP continuation after host reboot."""
    from stable_baselines3 import PPO, SAC, TD3

    classes = {"ppo": PPO, "sac": SAC, "td3": TD3}
    model = classes[algo].load(run_dir / "latest_model", env=env, device=device)
    replay_path = run_dir / "latest_replay_buffer.pkl"
    if algo in {"sac", "td3"} and replay_path.exists():
        model.load_replay_buffer(replay_path)
    return model


def _save_resume_state(model: Any, run_dir: Path, algo: str) -> None:
    model.save(run_dir / "latest_model")
    if algo in {"sac", "td3"}:
        model.save_replay_buffer(run_dir / "latest_replay_buffer.pkl")
    _atomic_json(
        run_dir / "resume_state.json",
        {"num_timesteps": int(model.num_timesteps), "algo": algo},
    )


def main() -> None:
    parser = argparse.ArgumentParser()
    parser.add_argument("--algo", choices=["ppo", "sac", "td3"], required=True)
    parser.add_argument("--seed", type=int, required=True)
    parser.add_argument("--steps", type=int, default=300_000)
    parser.add_argument("--eval-every", type=int, default=100_000)
    parser.add_argument("--eval-episodes", type=int, default=30)
    parser.add_argument("--eval-seed-base", type=int, default=50_000)
    parser.add_argument("--device", default="cpu")
    parser.add_argument(
        "--output-root", default="outputs/p1_adroit_native_qualification_20260715"
    )
    args = parser.parse_args()

    run_dir = Path(args.output_root) / f"{args.algo}_seed{args.seed}"
    run_dir.mkdir(parents=True, exist_ok=True)
    train_env = _make_env(args.seed)
    manifest = _assert_canonical_v2(train_env)
    manifest.update(
        {
            "algo": args.algo,
            "seed": args.seed,
            "target_timesteps": args.steps,
            "eval_every": args.eval_every,
            "eval_episodes": args.eval_episodes,
            "eval_seed_base": args.eval_seed_base,
            "device": args.device,
            "observation_contract": "native_raw_39d_no_normalization",
            "reward_contract": "canonical_native_dense_v2",
            "final_metric": "environment_info_success",
        }
    )
    _atomic_json(run_dir / "manifest.json", manifest)

    resume_state_path = run_dir / "resume_state.json"
    evaluations_path = run_dir / "evaluations.json"
    if resume_state_path.exists() and (run_dir / "latest_model.zip").exists():
        model = _load_model(args.algo, train_env, run_dir, args.device)
        trained = int(model.num_timesteps)
        evaluations = json.loads(evaluations_path.read_text(encoding="utf-8")) \
            if evaluations_path.exists() else []
        print(json.dumps({"resumed_from_timesteps": trained}), flush=True)
    else:
        model = _build_model(args.algo, train_env, args.seed, args.device)
        trained = 0
        evaluations = []
    t0 = time.time()

    if not evaluations:
        initial = evaluate_policy(
            model,
            episodes=args.eval_episodes,
            eval_seed_base=args.eval_seed_base,
        )
        initial["timesteps"] = trained
        initial["wall_seconds"] = time.time() - t0
        evaluations.append(initial)
        _atomic_json(evaluations_path, evaluations)
        print(json.dumps({"timesteps": trained, **initial["summary"]}), flush=True)
    elif int(evaluations[-1]["timesteps"]) < trained:
        recovered = evaluate_policy(
            model,
            episodes=args.eval_episodes,
            eval_seed_base=args.eval_seed_base,
        )
        recovered["timesteps"] = trained
        recovered["wall_seconds"] = time.time() - t0
        evaluations.append(recovered)
        _atomic_json(evaluations_path, evaluations)
        print(json.dumps({"timesteps": trained, **recovered["summary"]}), flush=True)

    while trained < args.steps:
        next_step = min(args.steps, trained + args.eval_every)
        model.learn(
            total_timesteps=next_step - trained,
            reset_num_timesteps=(trained == 0),
            progress_bar=False,
        )
        trained = next_step
        model.save(run_dir / f"model_{trained}")
        _save_resume_state(model, run_dir, args.algo)
        result = evaluate_policy(
            model,
            episodes=args.eval_episodes,
            eval_seed_base=args.eval_seed_base,
        )
        result["timesteps"] = trained
        result["wall_seconds"] = time.time() - t0
        evaluations.append(result)
        _atomic_json(evaluations_path, evaluations)
        print(json.dumps({"timesteps": trained, **result["summary"]}), flush=True)

    _atomic_json(
        run_dir / "complete.json",
        {
            "complete": True,
            "timesteps": trained,
            "wall_seconds": time.time() - t0,
            "final_summary": evaluations[-1]["summary"],
        },
    )
    train_env.close()


if __name__ == "__main__":
    main()


==> anc/FARL/evaluation/experiments/archive_eureka_ant_p2_matrix_20260726.py <==
"""Archive the completed Eureka Ant P2 result into the frozen XLSX matrix."""

from __future__ import annotations

from pathlib import Path
import shutil

from openpyxl import load_workbook


ROOT = Path(__file__).resolve().parents[2]
WORKBOOK = ROOT / "artifacts/ASPIRE_冻结五环境_全笛卡尔实验矩阵_2026_07_21.xlsx"
BACKUP = ROOT / (
    "artifacts/ASPIRE_冻结五环境_全笛卡尔实验矩阵_2026_07_21"
    ".pre_eureka_ant_p2_20260726.xlsx"
)
RECORD = ROOT / (
    "evaluation/results/baselines_p2_ant_eureka_20260722_r1/eureka/"
    "ant_p2_20260722_011300/ant_p2_20260722_011226/"
    "FORMAL_EXPERIMENT_RECORD.json"
)

FINAL_RESULT = (
    "search_best=147.1814883 | search_sd=2.3023665 | "
    "champion=iter2_response12 | heldout_episodes=25"
)
INDEPENDENT_CONFIRMATION = (
    "same reward, fresh training seeds=0;1;2;3;4 | "
    "seed_means=163.4263058;114.2702665;42.4056256;45.5123200;105.0109316 | "
    "mean=94.1250899 | median=105.0109316 | "
    "sd_across_seed_means=50.9045494 | episodes=125 | seed_units=5"
)
NOTES = (
    "Normal completion under strict P2 reward-only search. Stage OMR is N/A. "
    "Candidate-space best and cross-training-seed reproducibility are reported "
    "separately; do not substitute the best deep seed (163.43) for the "
    "five-seed aggregate (94.13)."
)


def main() -> None:
    if not BACKUP.exists():
        shutil.copy2(WORKBOOK, BACKUP)

    book = load_workbook(WORKBOOK)
    updated = 0
    for sheet_name in ("实验总览", "Ant"):
        sheet = book[sheet_name]
        for row in range(5, sheet.max_row + 1):
            identity = tuple(sheet.cell(row, col).value for col in range(1, 4))
            if identity != ("Ant", "P2", "Eureka"):
                continue
            sheet.cell(row, 4).value = "ARCHIVED_NORMAL_COMPLETE"
            sheet.cell(row, 5).value = "PAPER_ELIGIBLE_COMPLETED"
            sheet.cell(row, 19).value = FINAL_RESULT
            sheet.cell(row, 20).value = (
                "5,000,000 steps/candidate and per fresh training seed"
            )
            sheet.cell(row, 21).value = INDEPENDENT_CONFIRMATION
            sheet.cell(row, 22).value = NOTES
            sheet.cell(row, 23).value = str(RECORD)
            updated += 1

    if updated != 2:
        raise RuntimeError(f"Expected exactly 2 Eureka Ant P2 rows, updated {updated}")
    book.save(WORKBOOK)


if __name__ == "__main__":
    main()


==> anc/FARL/evaluation/experiments/archive_eureka_ant_p3_matrix_20260727.py <==
"""Archive the completed Eureka Ant P3 result into the frozen XLSX matrix."""

from __future__ import annotations

from pathlib import Path
import shutil

from openpyxl import load_workbook


ROOT = Path(__file__).resolve().parents[2]
WORKBOOK = ROOT / "artifacts/ASPIRE_冻结五环境_全笛卡尔实验矩阵_2026_07_21.xlsx"
BACKUP = ROOT / (
    "artifacts/ASPIRE_冻结五环境_全笛卡尔实验矩阵_2026_07_21"
    ".pre_eureka_ant_p3_20260727.xlsx"
)
RECORD = ROOT / (
    "evaluation/results/baselines_p3_ant_eureka_20260724_r1/eureka/"
    "ant_p3_20260724_233108/FORMAL_EXPERIMENT_RECORD.json"
)

FINAL_RESULT = (
    "search_best=145.8370824 | search_sd=29.8376991 | "
    "champion=iter3_response11 | validated_search_candidates=71 | "
    "heldout_episodes=25"
)
INDEPENDENT_CONFIRMATION = (
    "same reward, fresh training seeds=0;1;2;3;4 | "
    "seed_means=46.7345284;138.9913226;118.7346382;145.9705101;103.4878986 | "
    "mean=110.7837796 | median=118.7346382 | "
    "sample_sd_across_seed_means=39.5364518 | "
    "population_sd_across_seed_means=35.3624776 (auxiliary only) | "
    "episodes=125 | seed_units=5"
)
NOTES = (
    "Normal completion under full P3 reward-only search. Stage OMR is N/A. "
    "The unified main-table convention is mean +/- sample SD over fresh "
    "training-seed means, hence 110.78 +/- 39.54; 35.36 is the population SD "
    "and is retained only as an auxiliary statistic. Of 80 attempted search "
    "candidates, 71 have validated final-evaluation artifacts."
)


def main() -> None:
    if not BACKUP.exists():
        shutil.copy2(WORKBOOK, BACKUP)

    book = load_workbook(WORKBOOK)
    updated = 0
    for sheet_name in ("实验总览", "Ant"):
        sheet = book[sheet_name]
        for row in range(5, sheet.max_row + 1):
            identity = tuple(sheet.cell(row, col).value for col in range(1, 4))
            if identity != ("Ant", "P3", "Eureka"):
                continue
            sheet.cell(row, 4).value = "ARCHIVED_NORMAL_COMPLETE"
            sheet.cell(row, 5).value = "PAPER_ELIGIBLE_COMPLETED"
            sheet.cell(row, 19).value = FINAL_RESULT
            sheet.cell(row, 20).value = (
                "5,000,000 steps/candidate and per fresh training seed"
            )
            sheet.cell(row, 21).value = INDEPENDENT_CONFIRMATION
            sheet.cell(row, 22).value = NOTES
            sheet.cell(row, 23).value = str(RECORD)
            updated += 1

    if updated != 2:
        raise RuntimeError(f"Expected exactly 2 Eureka Ant P3 rows, updated {updated}")
    book.save(WORKBOOK)


if __name__ == "__main__":
    main()


==> anc/FARL/evaluation/experiments/archive_eureka_doorkey_p3_run.py <==
#!/usr/bin/env python3
"""Freeze a completed Eureka DoorKey P3 run with search/retrain separation."""
from __future__ import annotations

import argparse
import hashlib
import json
from datetime import datetime
from pathlib import Path
from typing import Any


REPO = Path(__file__).resolve().parents[2]


def read_json(path: Path) -> dict[str, Any]:
    return json.loads(path.read_text(encoding="utf-8"))


def write_json(path: Path, value: Any) -> None:
    path.write_text(
        json.dumps(value, indent=2, sort_keys=True, default=str) + "\n",
        encoding="utf-8",
    )


def sha256(path: Path) -> str:
    digest = hashlib.sha256()
    with path.open("rb") as handle:
        for chunk in iter(lambda: handle.read(1024 * 1024), b""):
            digest.update(chunk)
    return digest.hexdigest()


def eval_row(path: Path, run_root: Path) -> dict[str, Any]:
    value = read_json(path)
    contract = value.get("evaluation_contract") or {}
    return {
        "artifact": str(path.relative_to(run_root)),
        "episodes": int(contract.get("episodes") or len(value.get("episodes") or [])),
        "training_seed": int(value["candidate_training_seed"]),
        "training_steps": 500_000,
        "stage": value.get("stage_omr_raw_completion_rate") or {},
        "final": float(value.get("final_success_rate") or 0.0),
        "reward_module": str(Path(value["candidate_reward_module"]).resolve()),
        "checkpoint": str(Path(value["candidate_checkpoint"]).resolve()),
        "firewall_receipt": {
            "labels_visible_to_policy": contract.get("labels_visible_to_policy"),
            "labels_visible_to_generated_reward": contract.get(
                "labels_visible_to_generated_reward"
            ),
            "consumed_by_eureka_controller": contract.get(
                "consumed_by_eureka_controller"
            ),
        },
    }


def weighted_aggregate(rows: list[dict[str, Any]]) -> dict[str, Any]:
    episodes = sum(row["episodes"] for row in rows)
    stage_ids = sorted({key for row in rows for key in row["stage"]})
    return {
        "runs": len(rows),
        "episodes": episodes,
        "final_success_rate": sum(row["final"] * row["episodes"] for row in rows)
        / episodes,
        "stage_omr_raw_completion_rate": {
            stage_id: sum(
                float(row["stage"].get(stage_id, 0.0)) * row["episodes"]
                for row in rows
            )
            / episodes
            for stage_id in stage_ids
        },
    }


def main() -> int:
    parser = argparse.ArgumentParser()
    parser.add_argument("run_root", type=Path)
    parser.add_argument("--launcher", type=Path, required=True)
    args = parser.parse_args()
    run_root = args.run_root.resolve()

    search_paths = sorted(run_root.glob("tb_iter*_response*/candidate_final_eval.v1.json"))
    retrain_paths = sorted(run_root.glob("tb_eval*/candidate_final_eval.v1.json"))
    if len(search_paths) != 80 or len(retrain_paths) != 5:
        raise ValueError(
            f"expected 80 search and 5 retrain artifacts; got "
            f"{len(search_paths)} and {len(retrain_paths)}"
        )
    search = [eval_row(path, run_root) for path in search_paths]
    retrains = [eval_row(path, run_root) for path in retrain_paths]
    for row in search + retrains:
        if row["firewall_receipt"] != {
            "labels_visible_to_policy": False,
            "labels_visible_to_generated_reward": False,
            "consumed_by_eureka_controller": False,
        }:
            raise ValueError(f"invalid reporting firewall receipt: {row['artifact']}")

    stage_ids = sorted({key for row in search for key in row["stage"]})
    stage_envelope: dict[str, Any] = {}
    for stage_id in stage_ids:
        winner = max(search, key=lambda row: float(row["stage"].get(stage_id, 0.0)))
        stage_envelope[stage_id] = {
            "rate": float(winner["stage"].get(stage_id, 0.0)),
            "artifact": winner["artifact"],
            "episodes": winner["episodes"],
            "training_seed": winner["training_seed"],
            "training_steps": winner["training_steps"],
        }
    final_winner = max(search, key=lambda row: row["final"])
    retrain_aggregate = weighted_aggregate(retrains)

    record = {
        "schema_version": "formal_experiment_record.v1",
        "recorded_at": datetime.now().astimezone().isoformat(),
        "disposition": "PAPER_ELIGIBLE_COMPLETED_UNSTABLE_NEGATIVE",
        "method": "Eureka",
        "task": "minigrid-doorkey",
        "information_regime": "P3",
        "run_root": str(run_root.relative_to(REPO)),
        "termination": "NORMAL_COMPLETE",
        "protocol": {
            "model": "gpt-5.4",
            "outer_iterations": 5,
            "samples_per_iteration": 16,
            "training_steps_per_candidate": 500_000,
            "parallel_environments": 8,
            "final_retrains": 5,
            "passive_eval_seeds": [10000, 10001, 10002, 10003, 10004],
            "passive_eval_episodes_per_seed": 5,
            "searchable_object": "reward_only",
            "stage_omr_role": "reporting-only diagnostic; never a reward term",
        },
        "execution_outcome": {
            "completed_search_candidates": len(search),
            "completed_final_retrains": len(retrains),
            "candidate_space_stage_envelope": stage_envelope,
            "candidate_space_final_success_best": {
                "rate": final_winner["final"],
                "artifact": final_winner["artifact"],
                "episodes": final_winner["episodes"],
                "training_seed": final_winner["training_seed"],
                "training_steps": final_winner["training_steps"],
            },
            "selected_reward_final_retrain_aggregate": retrain_aggregate,
        },
        "scientific_interpretation": {
            "claim": (
                "Eureka's DoorKey P3 search space contained a held-out perfect "
                "candidate, but the selected reward did not reproduce final success "
                "in five fresh retrains."
            ),
            "allowed_use": "completed unstable/negative baseline with candidate-space envelope",
            "forbidden_overclaim": "The search-space best must not be called a stable solved result.",
        },
        "integrity": {
            "artifact_hash_manifest": "FORMAL_ARTIFACT_SHA256SUMS.txt",
            "validated_evaluator_artifacts": len(search) + len(retrains),
        },
    }
    record_path = run_root / "FORMAL_EXPERIMENT_RECORD.json"
    write_json(record_path, record)

    aggregate = retrain_aggregate["stage_omr_raw_completion_rate"]
    markdown = f"""# Eureka DoorKey P3 — formal experiment record

Disposition: **paper-eligible completed unstable/negative baseline**

| Metric | Formal value |
|---|---:|
| Search candidates | 80 |
| Fresh final retrains | 5 |
| Candidate-space Stage 0 / key best | {stage_envelope['stage.0.pick_up_key']['rate']:.0%} |
| Candidate-space Stage 1 / door best | {stage_envelope['stage.1.open_door']['rate']:.0%} |
| Candidate-space Stage 2 / exit best | {stage_envelope['stage.2.reach_exit']['rate']:.0%} |
| Candidate-space held-out Final best | {final_winner['final']:.0%} |
| Fresh retrain aggregate Stage 0 | {aggregate['stage.0.pick_up_key']:.1%} |
| Fresh retrain aggregate Stage 1 | {aggregate['stage.1.open_door']:.1%} |
| Fresh retrain aggregate Stage 2 | {aggregate['stage.2.reach_exit']:.1%} |
| Fresh retrain aggregate Final | {retrain_aggregate['final_success_rate']:.1%} ({int(retrain_aggregate['final_success_rate'] * retrain_aggregate['episodes'])}/{retrain_aggregate['episodes']}) |

The search-space envelope is retained as a capability observation.  The formal
method-level result is not a stable solve because the selected reward failed to
reproduce exit/final success in all five fresh retrains.
"""
    (run_root / "FORMAL_EXPERIMENT_RECORD.md").write_text(markdown, encoding="utf-8")

    artifact_paths = {
        record_path,
        run_root / "FORMAL_EXPERIMENT_RECORD.md",
        run_root / "unified_capability_report.v1.json",
        run_root / "eureka_mujoco.log",
        run_root / "messages.json",
        run_root / ".hydra" / "config.yaml",
        run_root / ".hydra" / "overrides.yaml",
        args.launcher.resolve(),
        *search_paths,
        *retrain_paths,
        *(Path(row["reward_module"]) for row in search + retrains),
        *(Path(row["checkpoint"]) for row in retrains),
    }
    lines = []
    for path in sorted(artifact_paths, key=str):
        if not path.exists():
            raise FileNotFoundError(path)
        display = str(path.relative_to(REPO)) if path.is_relative_to(REPO) else str(path)
        lines.append(f"{sha256(path)}  {display}")
    (run_root / "FORMAL_ARTIFACT_SHA256SUMS.txt").write_text(
        "\n".join(lines) + "\n", encoding="utf-8"
    )
    print(json.dumps({
        "record": str(record_path),
        "search_candidates": len(search),
        "final_retrains": len(retrains),
        "candidate_space_final_best": final_winner["final"],
        "fresh_retrain_final": retrain_aggregate["final_success_rate"],
        "hash_entries": len(lines),
    }, indent=2))
    return 0


if __name__ == "__main__":
    raise SystemExit(main())


==> anc/FARL/evaluation/experiments/archive_eureka_p2_run.py <==
#!/usr/bin/env python3
"""Freeze a completed Eureka P2 run as a paper-eligible formal result."""
from __future__ import annotations

import argparse
import hashlib
import json
import os
import sys
from datetime import datetime
from pathlib import Path
from typing import Any


REPO = Path(__file__).resolve().parents[2]
if str(REPO) not in sys.path:
    sys.path.insert(0, str(REPO))

from evaluation.baselines.p2_support import p2_contract, validate_p2_source  # noqa: E402


def read_json(path: Path) -> dict[str, Any]:
    return json.loads(path.read_text(encoding="utf-8"))


def write_json(path: Path, value: Any) -> None:
    path.write_text(
        json.dumps(value, indent=2, sort_keys=True, default=str) + "\n",
        encoding="utf-8",
    )


def sha256(path: Path) -> str:
    digest = hashlib.sha256()
    with path.open("rb") as handle:
        for chunk in iter(lambda: handle.read(1024 * 1024), b""):
            digest.update(chunk)
    return digest.hexdigest()


def row(path: Path, run_root: Path, phase: str) -> dict[str, Any]:
    payload = read_json(path)
    contract = payload.get("evaluation_contract") or {}
    if str(payload.get("information_regime", "")).lower() != "p2":
        raise ValueError(f"non-P2 evaluator artifact: {path}")
    for field in (
        "labels_visible_to_policy",
        "labels_visible_to_generated_reward",
        "consumed_by_eureka_controller",
    ):
        if contract.get(field) is not False:
            raise ValueError(f"firewall receipt {field!r} is not false: {path}")
    reward_path = Path(str(payload["candidate_reward_module"]))
    if not reward_path.is_absolute():
        reward_path = run_root / reward_path
    validate_p2_source(reward_path.read_text(encoding="utf-8"), "eureka")
    expected_reward_hash = str(payload.get("candidate_reward_sha256") or "").removeprefix("sha256:")
    if expected_reward_hash and sha256(reward_path) != expected_reward_hash:
        raise ValueError(f"candidate reward hash mismatch: {reward_path}")
    checkpoint = Path(str(payload["candidate_checkpoint"]))
    if not checkpoint.is_absolute():
        checkpoint = run_root / checkpoint
    expected_checkpoint_hash = str(payload.get("candidate_checkpoint_sha256") or "").removeprefix("sha256:")
    if expected_checkpoint_hash and sha256(checkpoint) != expected_checkpoint_hash:
        raise ValueError(f"candidate checkpoint hash mismatch: {checkpoint}")
    return {
        "phase": phase,
        "artifact": str(path.relative_to(run_root)),
        "training_seed": payload.get("candidate_training_seed"),
        "reward_module": str(reward_path),
        "reward_sha256": "sha256:" + sha256(reward_path),
        "checkpoint": str(checkpoint),
        "checkpoint_sha256": "sha256:" + sha256(checkpoint),
        "episodes": int(contract.get("episodes") or len(payload.get("episodes") or [])),
        "stage_omr_raw_completion_rate": payload.get("stage_omr_raw_completion_rate") or {},
        "final_success_rate": float(payload.get("final_success_rate") or 0.0),
        "firewall_receipt": {
            "labels_visible_to_policy": False,
            "labels_visible_to_generated_reward": False,
            "consumed_by_eureka_controller": False,
        },
    }


def weighted_rates(rows: list[dict[str, Any]]) -> dict[str, Any]:
    episodes = sum(int(item["episodes"]) for item in rows)
    stage_ids = sorted({key for item in rows for key in item["stage_omr_raw_completion_rate"]})
    return {
        "runs": len(rows),
        "episodes": episodes,
        "final_success_rate": (
            sum(item["final_success_rate"] * item["episodes"] for item in rows) / episodes
            if episodes else None
        ),
        "stage_omr_raw_completion_rate": {
            stage_id: sum(
                float(item["stage_omr_raw_completion_rate"].get(stage_id, 0.0))
                * item["episodes"]
                for item in rows
            ) / episodes
            for stage_id in stage_ids
        },
    }


def main() -> int:
    parser = argparse.ArgumentParser()
    parser.add_argument("run_root", type=Path)
    parser.add_argument("--task", required=True)
    parser.add_argument("--method-task", required=True)
    parser.add_argument("--expected-search", type=int, required=True)
    parser.add_argument("--expected-final", type=int, required=True)
    parser.add_argument("--launcher", type=Path, required=True)
    args = parser.parse_args()

    run_root = args.run_root.resolve()
    search_paths = sorted(run_root.glob("tb_iter*_response*/candidate_final_eval.v1.json"))
    final_paths = sorted(run_root.glob("tb_eval*/candidate_final_eval.v1.json"))
    if len(search_paths) != args.expected_search:
        raise ValueError(f"expected {args.expected_search} search evals, found {len(search_paths)}")
    if len(final_paths) != args.expected_final:
        raise ValueError(f"expected {args.expected_final} final evals, found {len(final_paths)}")
    search_rows = [row(path, run_root, "search_candidate") for path in search_paths]
    final_rows = [row(path, run_root, "final_retrain") for path in final_paths]
    all_rows = search_rows + final_rows

    stage_ids = sorted({key for item in search_rows for key in item["stage_omr_raw_completion_rate"]})
    stage_envelope = {}
    for stage_id in stage_ids:
        winner = max(
            search_rows,
            key=lambda item: float(item["stage_omr_raw_completion_rate"].get(stage_id, 0.0)),
        )
        stage_envelope[stage_id] = {
            "rate": float(winner["stage_omr_raw_completion_rate"].get(stage_id, 0.0)),
            "artifact": winner["artifact"],
            "episodes": winner["episodes"],
            "training_seed": winner["training_seed"],
        }
    final_winner = max(search_rows, key=lambda item: item["final_success_rate"])
    final_aggregate = weighted_rates(final_rows)
    report = {
        "schema_version": "eureka_unified_capability_report.v2",
        "reporting_only": True,
        "consumed_by_eureka_controller": False,
        "primary_metric": "best_over_search_candidates_per_stage_raw_completion_rate",
        "completed_search_candidates": len(search_rows),
        "completed_final_retrains": len(final_rows),
        "candidate_space_single_stage_best": stage_envelope,
        "candidate_space_final_success_best": {
            "rate": final_winner["final_success_rate"],
            "artifact": final_winner["artifact"],
            "episodes": final_winner["episodes"],
            "training_seed": final_winner["training_seed"],
        },
        "selected_reward_final_retrain_aggregate": final_aggregate,
        "candidates": all_rows,
    }
    report_path = run_root / "unified_capability_report.v1.json"
    write_json(report_path, report)

    hydra = (run_root / ".hydra" / "config.yaml").read_text(encoding="utf-8")
    if "information_regime: p2" not in hydra or f"task: {args.method_task}" not in hydra:
        raise ValueError("Hydra receipt does not match requested method task / P2 regime")
    contract = p2_contract(args.task)
    selected_rewards = sorted({item["reward_module"] for item in final_rows})
    record = {
        "schema_version": "formal_experiment_record.v1",
        "recorded_at": datetime.now().astimezone().isoformat(),
        "disposition": "PAPER_ELIGIBLE_COMPLETED_NEGATIVE_BASELINE",
        "method": "Eureka",
        "task": args.task,
        "method_task": args.method_task,
        "information_regime": "P2",
        "run_root": str(run_root.relative_to(REPO)),
        "termination": "NORMAL_COMPLETE",
        "protocol": {
            "model": "gpt-5.4",
            "outer_iterations": 5,
            "samples_per_iteration": 16,
            "training_steps_per_candidate": 1_000_000,
            "parallel_environments": 8,
            "final_retrains": len(final_rows),
            "passive_eval_seeds": [10000, 10001, 10002, 10003, 10004],
            "passive_eval_episodes_per_seed": 5,
            "searchable_object": "reward_only",
            "candidate_runtime_inputs": contract["permissions"]["candidate_inputs"],
            "forbidden_candidate_inputs": [
                "native reward", "raw info", "simulator internals",
                "success/oracle labels", "Stage OMR labels", "expert trajectory",
            ],
            "ranking_authority": "final OMR",
            "stage_omr_role": "aggregate diagnostic feedback only; never candidate input or reward term",
            "p2_contract_sha256": contract["contract_sha256"],
        },
        "execution_outcome": {
            "completed_search_candidates": len(search_rows),
            "completed_final_retrains": len(final_rows),
            "candidate_space_final_success_best": final_winner["final_success_rate"],
            "candidate_space_stage_envelope": stage_envelope,
            "selected_reward_final_retrain_aggregate": final_aggregate,
            "selected_reward_modules": selected_rewards,
        },
        "scientific_interpretation": {
            "claim": "Under the completed method-native Eureka P2 DoorKey protocol, no candidate reached the held-out final exit criterion.",
            "allowed_use": "formal negative baseline and candidate-space Stage capability result",
            "internal_task_score_disposition": "non-authoritative training/controller telemetry; excluded from formal Final OMR",
            "forbidden_overclaim": "Internal Eureka task-score maxima must not be reported as held-out final success.",
        },
        "integrity": {
            "artifact_hash_manifest": "FORMAL_ARTIFACT_SHA256SUMS.txt",
            "unified_report": report_path.name,
            "unified_report_sha256": "sha256:" + sha256(report_path),
            "validated_candidate_programs": len({item["reward_module"] for item in all_rows}),
            "validated_evaluator_artifacts": len(all_rows),
        },
    }
    write_json(run_root / "FORMAL_EXPERIMENT_RECORD.json", record)
    markdown = f"""# Eureka DoorKey P2 — formal experiment record

Disposition: **paper-eligible completed negative baseline**

The method-native Eureka search completed {len(search_rows)} reward candidates and
{len(final_rows)} independent final retrains under the P2 public
observation/action/transition/time plane. Generated rewards were statically
validated and received no native reward, raw `info`, simulator internals,
success/oracle labels, Stage-OMR labels, or expert trajectories at runtime.

| Metric | Formal value |
|---|---:|
| Search candidates | {len(search_rows)} |
| Final retrains | {len(final_rows)} |
| Candidate-space key Stage best | {stage_envelope['stage.0.pick_up_key']['rate']:.0%} |
| Candidate-space door Stage best | {stage_envelope['stage.1.open_door']['rate']:.0%} |
| Candidate-space exit Stage best | {stage_envelope['stage.2.reach_exit']['rate']:.0%} |
| Candidate-space held-out Final best | {final_winner['final_success_rate']:.0%} |
| Selected reward, final-retrain held-out Final | {final_aggregate['final_success_rate']:.0%} |

The permissible paper claim is that Eureka reached the key and door stages but
did not reach the held-out exit criterion in this completed protocol. Eureka's
internal `Final Task Score Mean: 1.0` is controller telemetry and is not the
unified held-out Final OMR.
"""
    (run_root / "FORMAL_EXPERIMENT_RECORD.md").write_text(markdown, encoding="utf-8")

    artifact_paths = {
        report_path,
        run_root / "eureka_mujoco.log",
        run_root / "messages.json",
        run_root / ".hydra" / "config.yaml",
        run_root / ".hydra" / "overrides.yaml",
        args.launcher.resolve(),
        REPO / "evaluation/baselines/p2_support.py",
        REPO / "evaluation/baselines/eurekaP3/Eureka_mujoco/eureka/eureka_mujoco.py",
        REPO / "evaluation/baselines/eurekaP3/Eureka_mujoco/eureka/p2_bridge.py",
        REPO / "evaluation/baselines/eurekaP3/Eureka_mujoco/rl/train_mujoco.py",
        REPO / "evaluation/baselines/eurekaP3/Eureka_mujoco/rl/wrappers/reward_override_wrapper.py",
        *search_paths,
        *final_paths,
        *(Path(item["reward_module"]) for item in all_rows),
        *(Path(item["checkpoint"]) for item in final_rows),
    }
    lines = []
    for path in sorted(artifact_paths, key=str):
        if not path.exists():
            raise FileNotFoundError(path)
        display = str(path.relative_to(REPO)) if path.is_relative_to(REPO) else str(path)
        lines.append(f"{sha256(path)}  {display}")
    (run_root / "FORMAL_ARTIFACT_SHA256SUMS.txt").write_text(
        "\n".join(lines) + "\n", encoding="utf-8"
    )
    print(json.dumps({
        "run_root": str(run_root),
        "search_candidates": len(search_rows),
        "final_retrains": len(final_rows),
        "final_best": final_winner["final_success_rate"],
        "final_retrain_rate": final_aggregate["final_success_rate"],
        "hash_entries": len(lines),
    }, indent=2))
    return 0


if __name__ == "__main__":
    raise SystemExit(main())


==> anc/FARL/evaluation/experiments/archive_eureka_reach_p2_saturation.py <==
#!/usr/bin/env python3
"""Archive the user-approved early-saturated Eureka Reach P2 result."""

from __future__ import annotations

import hashlib
import json
from datetime import datetime
from pathlib import Path


REPO = Path(__file__).resolve().parents[2]
RUN = REPO / (
    "evaluation/results/baselines_p2_metaworld_reach_eureka_20260721_r1/"
    "eureka/reacher_p2_20260721_152716"
)


def sha256(path: Path) -> str:
    digest = hashlib.sha256()
    with path.open("rb") as handle:
        for chunk in iter(lambda: handle.read(1024 * 1024), b""):
            digest.update(chunk)
    return digest.hexdigest()


def write_json(path: Path, payload: object) -> None:
    path.write_text(
        json.dumps(payload, indent=2, sort_keys=True, default=str) + "\n",
        encoding="utf-8",
    )


def main() -> None:
    paths = sorted(RUN.glob("tb_iter0_response*/candidate_final_eval.v1.json"))
    if len(paths) != 4:
        raise RuntimeError(f"expected 4 completed evaluator artifacts, found {len(paths)}")
    rows = []
    for path in paths:
        payload = json.loads(path.read_text(encoding="utf-8"))
        receipt = payload.get("evaluation_contract") or {}
        if payload.get("information_regime") != "p2":
            raise RuntimeError(f"non-P2 artifact: {path}")
        for key in (
            "labels_visible_to_policy",
            "labels_visible_to_generated_reward",
            "consumed_by_eureka_controller",
        ):
            if receipt.get(key) is not False:
                raise RuntimeError(f"invalid firewall receipt {key}: {path}")
        checkpoint = Path(payload["candidate_checkpoint"])
        reward = Path(payload["candidate_reward_module"])
        if not checkpoint.exists() or not reward.exists():
            raise FileNotFoundError(checkpoint if not checkpoint.exists() else reward)
        if "sha256:" + sha256(checkpoint) != payload["candidate_checkpoint_sha256"]:
            raise RuntimeError(f"checkpoint hash mismatch: {checkpoint}")
        if "sha256:" + sha256(reward) != payload["candidate_reward_sha256"]:
            raise RuntimeError(f"reward hash mismatch: {reward}")
        rows.append({
            "artifact": str(path.relative_to(RUN)),
            "training_seed": int(payload["candidate_training_seed"]),
            "episodes": int(receipt.get("episodes", 25)),
            "stage_rates": payload["stage_omr_raw_completion_rate"],
            "final_rate": float(payload["final_success_rate"]),
            "checkpoint": str(checkpoint.relative_to(REPO)),
            "checkpoint_sha256": payload["candidate_checkpoint_sha256"],
            "reward_module": str(reward.relative_to(REPO)),
            "reward_sha256": payload["candidate_reward_sha256"],
        })

    stage_ids = sorted({key for row in rows for key in row["stage_rates"]})
    stage_best = {sid: max(float(row["stage_rates"].get(sid, 0.0)) for row in rows) for sid in stage_ids}
    final_best = max(row["final_rate"] for row in rows)
    champions = [row for row in rows if row["final_rate"] == final_best]
    if final_best != 1.0 or any(stage_best[sid] != 1.0 for sid in stage_ids):
        raise RuntimeError("Reach saturation contract not met")
    if len(champions) < 3:
        raise RuntimeError("expected three independent 1.0 champions")

    report = {
        "schema_version": "eureka_reach_p2_early_saturation.v1",
        "task": "Reach-v3",
        "method": "Eureka",
        "information_regime": "P2",
        "reporting_rule": "best_over_completed_search_candidates",
        "completed_evaluated_candidates": len(rows),
        "declared_training_steps_per_candidate": 10_000_000,
        "candidate_final_rates": [row["final_rate"] for row in rows],
        "stage_best_over_candidates": stage_best,
        "final_best_over_candidates": final_best,
        "independent_full_success_candidates": len(champions),
        "independent_full_success_episodes": sum(row["episodes"] for row in champions),
        "champion_training_seeds": [row["training_seed"] for row in champions],
        "candidates": rows,
    }
    report_path = RUN / "unified_capability_report.v1.json"
    write_json(report_path, report)

    record = {
        "schema_version": "formal_experiment_record.v1",
        "recorded_at": datetime.now().astimezone().isoformat(),
        "disposition": "PAPER_ELIGIBLE_COMPLETED_EARLY_SATURATION",
        "method": "Eureka",
        "task": "Reach-v3",
        "information_regime": "P2",
        "run_root": str(RUN.relative_to(REPO)),
        "termination": "USER_APPROVED_EARLY_STOP_AFTER_SIMPLE_TASK_SATURATION",
        "formal_results": {
            "stage_0_enter_target_neighborhood": 1.0,
            "stage_1_reach_target": 1.0,
            "final_success": 1.0,
            "reporting_rule": "best_over_completed_search_candidates",
        },
        "confirmation": {
            "independent_training_seeds_at_full_success": [0, 1, 2],
            "heldout_episodes_per_candidate": 25,
            "full_success_episodes": 75,
            "audited_candidate_final_vector": [1.0, 1.0, 1.0, 0.0],
        },
        "protocol": {
            "model": "gpt-5.4",
            "declared_training_steps_per_candidate": 10_000_000,
            "passive_eval_seeds": [10000, 10001, 10002, 10003, 10004],
            "passive_eval_episodes_per_seed": 5,
            "stage_labels_visible_to_generated_reward": False,
            "final_labels_visible_to_generated_reward": False,
        },
        "scientific_interpretation": {
            "claim": "Eureka solves the simple Reach P2 task at 100% candidate-space Stage and Final success.",
            "scope": "early saturation result; no exhaustive completion of the configured 16x5 search was required",
            "non_claim": "The result does not assert that every generated candidate succeeds.",
        },
        "integrity": {
            "unified_report": report_path.name,
            "unified_report_sha256": "sha256:" + sha256(report_path),
            "artifact_hash_manifest": "FORMAL_ARTIFACT_SHA256SUMS.txt",
        },
    }
    write_json(RUN / "FORMAL_EXPERIMENT_RECORD.json", record)
    (RUN / "FORMAL_EXPERIMENT_RECORD.md").write_text(
        """# Eureka Reach P2 — formal early-saturation record

Disposition: **paper-eligible completed early-saturation result**.

| Metric | Formal value |
|---|---:|
| Stage 0 — enter target neighborhood | 100% |
| Stage 1 — reach target | 100% |
| Held-out Final success | 100% |
| Independent full-success training seeds | 3 |
| Full-success held-out episodes | 75/75 |

Four completed candidates were audited. Their held-out Final vector is
`[1.0, 1.0, 1.0, 0.0]`; the paper table uses the frozen candidate-space-best
rule. The user approved early termination because Reach is a simple task and
three independent candidates already saturated all Stage and Final metrics.
""",
        encoding="utf-8",
    )

    artifacts = {
        report_path,
        RUN / "FORMAL_EXPERIMENT_RECORD.json",
        RUN / "FORMAL_EXPERIMENT_RECORD.md",
        RUN / ".hydra/config.yaml",
        RUN / ".hydra/overrides.yaml",
        RUN / "eureka_mujoco.log",
        *paths,
        *(REPO / row["checkpoint"] for row in rows),
        *(REPO / row["reward_module"] for row in rows),
    }
    lines = []
    for path in sorted(artifacts, key=str):
        if not path.exists():
            raise FileNotFoundError(path)
        lines.append(f"{sha256(path)}  {path.relative_to(REPO)}")
    (RUN / "FORMAL_ARTIFACT_SHA256SUMS.txt").write_text(
        "\n".join(lines) + "\n", encoding="utf-8"
    )
    print(json.dumps({
        "completed_candidates": len(rows),
        "champions": len(champions),
        "stage_best": stage_best,
        "final_best": final_best,
        "hash_entries": len(lines),
    }, indent=2))


if __name__ == "__main__":
    main()


==> anc/FARL/evaluation/experiments/archive_limen_reach_p2_saturation.py <==
#!/usr/bin/env python3
"""Freeze the user-approved LiMEN Reach P2 early-saturation result."""

from __future__ import annotations

from datetime import datetime
import hashlib
import json
from pathlib import Path
import subprocess


ROOT = Path(__file__).resolve().parents[2]
RUN = (
    ROOT
    / "evaluation/results/baselines_p2_reach_limen_20260723_r1/limen/reach_p2"
)
CHAMPION_ID = "1f2c2274-156e-4a04-a762-85b20c33bf8f"
EXPECTED_CONTRACT_SHA256 = (
    "a3216f5d770934502437768d3adde8b7730f60de9c8de43e60aa961e6fce2ec0"
)


def _read_json(path: Path) -> dict:
    return json.loads(path.read_text(encoding="utf-8"))


def _write_json(path: Path, payload: dict) -> None:
    path.write_text(
        json.dumps(payload, indent=2, sort_keys=True) + "\n",
        encoding="utf-8",
    )


def _sha256(path: Path) -> str:
    digest = hashlib.sha256()
    with path.open("rb") as handle:
        for chunk in iter(lambda: handle.read(1024 * 1024), b""):
            digest.update(chunk)
    return digest.hexdigest()


def _assert_not_live() -> None:
    listing = subprocess.run(
        ["ps", "-eo", "cmd="],
        check=True,
        capture_output=True,
        text=True,
    ).stdout
    live = [
        line
        for line in listing.splitlines()
        if "run.py" in line and "configs/reach_p2.yaml" in line
    ]
    if live:
        raise RuntimeError("refusing to archive while LiMEN Reach P2 is live")


def main() -> None:
    _assert_not_live()
    runtime = _read_json(RUN / "runtime_contract.json")
    controller = _read_json(RUN / "controller_state.json")
    metadata = _read_json(RUN / "database/metadata.json")
    champion_path = RUN / "database/programs" / f"{CHAMPION_ID}.json"
    champion = _read_json(champion_path)

    if runtime["information_regime"] != "P2_STRICT":
        raise RuntimeError("runtime contract is not strict P2")
    if runtime["shared_contract_sha256"] != EXPECTED_CONTRACT_SHA256:
        raise RuntimeError("shared Reach P2 contract hash changed")
    if metadata["best_program_id"] != CHAMPION_ID:
        raise RuntimeError("frozen champion is not the database-selected best")

    metrics = champion["metrics"]
    if metrics.get("per_seed_success") != [1.0, 1.0, 1.0]:
        raise RuntimeError("champion does not have three full-success seeds")
    if metrics.get("seed_spread") != 0.0:
        raise RuntimeError("champion seed spread is not zero")
    expected_stages = {
        "stage.0.enter_target_neighborhood": 1.0,
        "stage.1.reach_target": 1.0,
    }
    if metrics.get("stage_omr") != expected_stages:
        raise RuntimeError("champion Stage OMR is not saturated")

    program_paths = sorted((RUN / "database/programs").glob("*.json"))
    programs = [_read_json(path) for path in program_paths]
    full_programs = [row for row in programs if row.get("stage") == "full_train"]
    stable_programs = [
        row
        for row in full_programs
        if row.get("metrics", {}).get("per_seed_success") == [1.0, 1.0, 1.0]
    ]
    trace_events = sum(
        1
        for line in (RUN / "evolution_trace.jsonl").read_text(
            encoding="utf-8"
        ).splitlines()
        if line.strip()
    )

    recorded_at = datetime.now().astimezone().isoformat()
    record = {
        "schema_version": "formal_experiment_record.v1",
        "recorded_at": recorded_at,
        "disposition": "PAPER_ELIGIBLE_COMPLETED_EARLY_SATURATION",
        "method": "LiMEN",
        "task": "Reach-v3",
        "information_regime": "P2",
        "run_root": str(RUN.relative_to(ROOT)),
        "authoritative_execution": {
            "start_time": "2026-07-23T23:21:34+08:00",
            "end_time": recorded_at,
            "completed_iterations": int(controller["iteration"]),
            "configured_iterations": int(
                controller["config"]["max_iterations"]
            ),
            "candidates_per_iteration": int(
                controller["config"]["candidates_per_iteration"]
            ),
            "authoritative_trace_events": trace_events,
            "database_program_files": len(program_paths),
            "full_train_candidates": len(full_programs),
            "stable_three_seed_full_train_candidates": len(stable_programs),
            "termination": (
                "USER_APPROVED_EARLY_STOP_AFTER_STABLE_THREE_SEED_SATURATION"
            ),
            "excluded_partial_work": (
                "iteration 11 had two in-progress full-training candidates; "
                "both were terminated and excluded at the iteration-10 "
                "checkpoint boundary"
            ),
        },
        "protocol": {
            "model": "gpt-5.4",
            "random_seed": 42,
            "searchable_object": "observation_and_reward_interface",
            "policy_algorithm": "SB3_PPO",
            "parallel_environments": 32,
            "short_training_steps_per_candidate": 1_000_000,
            "full_training_steps_per_seed": 3_000_000,
            "full_training_seeds": [42, 43, 44],
            "heldout_episodes_per_seed": 20,
            "cascade_threshold": 0.05,
            "shared_contract_sha256": EXPECTED_CONTRACT_SHA256,
            "information_boundary": (
                "public 39D observation/action/transition/time only; native "
                "reward and raw info are forbidden; Stage OMR is aggregate "
                "diagnostic feedback with zero ranking weight"
            ),
            "ranking_authority": "heldout final OMR only",
        },
        "formal_results": {
            "reporting_rule": "database_selected_best_completed_program",
            "selected_best_program_id": CHAMPION_ID,
            "selected_best_program_observation_dim": champion["obs_dim"],
            "stage_0_enter_target_neighborhood": 1.0,
            "stage_1_reach_target": 1.0,
            "final_success": 1.0,
            "per_seed_final_success": [1.0, 1.0, 1.0],
            "heldout_full_success_episodes": 60,
            "heldout_total_episodes": 60,
            "seed_spread": 0.0,
            "stable_three_seed_candidates": len(stable_programs),
            "full_train_candidates": len(full_programs),
        },
        "compute_and_llm_accounting": {
            "input_tokens_at_frozen_boundary": controller[
                "total_input_tokens"
            ],
            "output_tokens_at_frozen_boundary": controller[
                "total_output_tokens"
            ],
            "total_tokens_at_frozen_boundary": controller["total_llm_tokens"],
            "evaluation_time_seconds_at_frozen_boundary": controller[
                "total_eval_time"
            ],
        },
        "scientific_interpretation": {
            "claim": (
                "LiMEN solves Reach P2 under the shared strict information "
                "firewall, with its selected program reproducing Final OMR "
                "1.0 on three independent cold-start training seeds."
            ),
            "scope": (
                "early-saturation result; the configured 30-iteration search "
                "was stopped after stable multi-seed saturation"
            ),
            "non_claim": (
                "This does not claim every generated program succeeds or that "
                "the full configured search was exhausted."
            ),
        },
        "integrity": {
            "artifact_hash_manifest": "FORMAL_ARTIFACT_SHA256SUMS.txt",
            "champion_program_file": str(champion_path.relative_to(RUN)),
            "champion_program_sha256": f"sha256:{_sha256(champion_path)}",
            "runtime_contract_file": "runtime_contract.json",
            "frozen_checkpoint": "controller_state.json at iteration 10",
        },
    }
    _write_json(RUN / "FORMAL_EXPERIMENT_RECORD.json", record)

    markdown = f"""# LiMEN Reach P2 — formal early-saturation record

Disposition: **paper-eligible completed early-saturation result**.

| Metric | Formal value |
|---|---:|
| Stage 0 — enter target neighborhood | 100% |
| Stage 1 — reach target | 100% |
| Held-out Final success | 100% |
| Independent cold-start training seeds | 3 |
| Champion held-out episodes | 60/60 |
| Stable 3-seed candidates / full-train candidates | {len(stable_programs)}/{len(full_programs)} |

The database-selected best program is `{CHAMPION_ID}`. It achieved Final
success `[1.0, 1.0, 1.0]` over seeds 42–44 with 20 held-out episodes per
seed. Stage OMR remained evaluator-owned diagnostic feedback with zero ranking
weight; native reward and raw info were unavailable to generated programs.

The user approved early termination after stable saturation. The formal
boundary is the completed iteration-10 checkpoint. Two candidates that had
already entered iteration 11 were terminated mid-training and are excluded.
"""
    (RUN / "FORMAL_EXPERIMENT_RECORD.md").write_text(
        markdown,
        encoding="utf-8",
    )

    manifest_path = RUN / "FORMAL_ARTIFACT_SHA256SUMS.txt"
    evidence = sorted(
        path
        for path in RUN.rglob("*")
        if path.is_file() and path != manifest_path
    )
    manifest_path.write_text(
        "".join(
            f"{_sha256(path)}  {path.relative_to(ROOT)}\n"
            for path in evidence
        ),
        encoding="utf-8",
    )
    print(
        json.dumps(
            {
                "record": str(RUN / "FORMAL_EXPERIMENT_RECORD.json"),
                "champion": CHAMPION_ID,
                "trace_events": trace_events,
                "full_train_candidates": len(full_programs),
                "stable_candidates": len(stable_programs),
                "manifest_entries": len(evidence),
            },
            indent=2,
        )
    )


if __name__ == "__main__":
    main()


==> anc/FARL/evaluation/experiments/bounded_champion_final.py <==
"""Task-independent fixed-champion deep training and terminal evidence freeze.

Input recipes are the exact persisted candidate payloads, never reconstructed
from a mutable global best. Each final seed owns an isolated worker directory.
There are no extra OMR/stage success thresholds or cold-start eligibility gates.
"""
from __future__ import annotations

import copy
import hashlib
import json
import math
import multiprocessing
import os
import pickle
import shutil
import statistics
from concurrent.futures import ProcessPoolExecutor, as_completed
from pathlib import Path
from types import SimpleNamespace

from autorl.bounded_training_protocol import BoundedProtocolError, protocol
from autorl.pessimistic_commit import lcb_commit_score
from autorl.semantic_execution_contract import active_fault, read_json
from autorl.v2_provenance import atomic_write_json, utc_now


def file_hash(path: Path) -> str:
    with path.open("rb") as handle:
        return hashlib.file_digest(handle, "sha256").hexdigest()


def load_payload(receipt_path: Path) -> dict:
    receipt = read_json(receipt_path)
    path = receipt_path.with_suffix(".pickle")
    if file_hash(path) != receipt.get("sha256"):
        raise BoundedProtocolError("candidate payload digest mismatch")
    # Only this run's own content-receipted local artifacts are unpickled.
    with path.open("rb") as handle:
        return pickle.load(handle)


def valid_result(result: dict, *, steps: int, seed_ids: list[int]) -> bool:
    scores, metrics = result.get("scores") or [], result.get("metrics_list") or []
    return bool(
        result.get("status") == "completed" and result.get("seed_ids") == seed_ids
        and len(scores) == len(metrics) == len(seed_ids)
        and all(math.isfinite(float(x)) for x in scores)
        and all(m.get("objective_valid") is True and not m.get("training_failure")
                and int(m.get("requested_steps", 0)) == steps
                and int(m.get("actual_steps", 0)) >= steps for m in metrics)
        and (result.get("interface_generation_receipt") or {}).get("valid") is True
    )


def select_champion(state) -> tuple[dict, dict, dict]:
    from autorl.modules.hpo import HPOModule
    p = protocol(state)
    root = Path(state.run_dir)
    receipts = sorted((root / "bounded_protocol/candidate_payloads").glob(
        f"iter{p['candidate_iteration']}_trial*.json"))
    if not receipts:
        raise BoundedProtocolError("no dispatched candidate payload evidence")
    eligible, audit = [], []
    hpo = HPOModule(None, {})
    for path in receipts:
        payload = load_payload(path)
        result_path = Path(payload["worker_run_dir"]) / "worker_result.json"
        result = read_json(result_path)
        if result.get("status") not in {"completed", "worker_failed", "interface_generation_invalidated"}:
            raise BoundedProtocolError(f"candidate phase has not settled: {result_path}")
        valid = valid_result(result, steps=p["candidate_rung"]["steps"], seed_ids=p["seed_ids"])
        fence = hpo._parallel_result_interface_generation_fence(state, result=result, payload=payload)
        valid = valid and bool(fence.get("valid"))
        valid = valid and result.get("active_stack") == payload.get("active_stack")
        valid = valid and result.get("hyperparams") == payload.get("hyperparams")
        if valid:
            worker_state = SimpleNamespace(run_dir=Path(payload["worker_run_dir"]),
                v2_active_stack=payload["active_stack"], pipeline_memory={},
                pipeline_iteration=p["candidate_iteration"])
            valid = not active_fault(worker_state, include_dispatched=False)["active"]
        row = {"trial_id": payload["trial_id"], "genome_id": payload["genome_id"],
               "valid_complete_candidate": valid, "scores": result.get("scores"),
               "result_path": str(result_path), "result_sha256": file_hash(result_path) if result_path.is_file() else None,
               "payload_receipt": str(path), "invalid_is_zero": False}
        if valid:
            row["selection_statistics"] = lcb_commit_score(result["scores"], lambda_=0.5, min_samples_for_lcb=len(p["seed_ids"]))
            eligible.append((row["selection_statistics"]["commit_score"], -int(payload["trial_id"]), payload, result, row))
        audit.append(row)
    if not eligible:
        raise BoundedProtocolError("no valid complete candidate; refusing to fabricate a champion")
    _, _, payload, result, row = max(eligible, key=lambda x: x[:2])
    receipt = {"schema_version": "bounded_champion_selection.v1", "created_at": utc_now(),
               "rule": p["selection"], "tie_break": "lower_trial_id", "selected": row,
               "candidates": audit, "active_stack": payload["active_stack"], "hyperparams": payload["hyperparams"],
               "selected_before_final_results": True, "old_wave_scores_pooled": False,
               "additional_cold_start_qualification_required": False,
               "stage_rates_are_reporting_not_selection_gates": True}
    return payload, result, receipt


def prepare_final_payload(source: dict, *, final_root: Path, seed: int, gpu: str) -> dict:
    from autorl.modules.hpo import HPOModule, _pin_existing_parallel_payload_interface
    p = protocol(source["pipeline_config"])
    if seed not in p["seed_ids"]:
        raise BoundedProtocolError("undeclared final seed")
    source_dir = Path(source["worker_run_dir"])
    worker = final_root / f"seed{seed}"
    worker.mkdir(parents=True, exist_ok=False)
    # Copy only immutable materialized control files/stacks. No models, seed
    # journals, trajectory shards, buffers, optimizers or old worker results.
    skip_files = {"worker_result.json", "heartbeat.v1.json", "interface_generation_assignment.v1.json"}
    for path in source_dir.iterdir():
        if path.is_file() and path.name not in skip_files and path.suffix in {".py", ".json", ".csv"}:
            shutil.copy2(path, worker / path.name)
    shutil.copytree(source_dir / "stacks", worker / "stacks")
    payload = copy.deepcopy(source)
    rung = copy.deepcopy(p["final_rung"])
    budget_id = f"budget.bounded_final_{rung['steps']}steps_{rung['seeds']}seeds.v1"
    artifact = {"schema_version": "stack_artifact.v1", "id": budget_id, "slot": "budget",
                "spec": {"rung": rung, "allocator": "declared_bounded_final"}, "files": {},
                "created_by": {"module": "bounded_champion_final"}}
    atomic_write_json(worker / "stacks/budget" / f"{budget_id}.json", artifact)
    payload["active_stack"]["budget_id"] = budget_id
    atomic_write_json(worker / "active_stack.json", {"schema_version": "active_stack.v1", "stack": payload["active_stack"]})
    HPOModule._stage_worker_omr_metric(worker, payload["active_stack"])
    payload.update(worker_run_dir=str(worker), pipeline_iteration=p["final_iteration"], trial_id=0,
                   total_timesteps=rung["steps"], seeds_per_trial=1, seed_ids=[seed],
                   cuda_visible_devices=gpu)
    payload["scheduler_decision"] = {"policy": "declared_bounded_final", "selected_rung": rung}
    payload["pipeline_memory"]["bounded_final_champion"] = {
        "source_trial": source["trial_id"], "source_genome": source["genome_id"],
        "planned_seed_cohort": p["seed_ids"], "fixed_before_final": True}
    payload["assignment"].update(force_budget_steps=rung["steps"], force_budget_seeds=rung["seeds"],
        force_budget_tier=rung["tier"], budget_override_reason="frozen_champion_final")
    payload["budget_override"] = {"reason": "frozen_champion_final", "steps": rung["steps"]}
    payload = _pin_existing_parallel_payload_interface(payload, parent_run_dir=payload["parent_run_dir"])
    if payload.get("interface_generation_preflight_faults"):
        raise BoundedProtocolError(str(payload["interface_generation_preflight_faults"]))
    return payload


def stage_rows(result: dict) -> list[dict]:
    rows = []
    for seed, score, metric in zip(result["seed_ids"], result["scores"], result["metrics_list"]):
        stages = (metric.get("stage_activation_evidence") or {}).get("by_stage") or {}
        rows.append({"seed": seed, "final_success_rate": score,
                     "requested_steps": metric["requested_steps"], "actual_steps": metric["actual_steps"],
                     "stage_success_rates": {sid: x.get("raw_completion_rate", x.get("completion_rate")) for sid, x in stages.items()},
                     "stage_episode_counts": {sid: x.get("episodes") for sid, x in stages.items()},
                     "model_path": metric.get("model_path"), "provenance_path": metric.get("provenance_path")})
    return rows


def summarize(rows: list[dict]) -> dict:
    values = {"Final": [float(x["final_success_rate"]) for x in rows]}
    for sid in sorted(set().union(*(r["stage_success_rates"] for r in rows))):
        vals = [r["stage_success_rates"].get(sid) for r in rows]
        if all(v is not None for v in vals):
            values[sid] = list(map(float, vals))
    return {key: {"mean": statistics.mean(vals), "sample_std": statistics.stdev(vals) if len(vals) > 1 else 0.,
                  "n_seeds": len(vals)} for key, vals in values.items()}


def run_final(state, *, gpu_tokens: list[str]) -> dict:
    from autorl.modules.hpo import HPOModule, _hpo_parallel_trial_worker
    p = protocol(state)
    root = Path(state.run_dir) / "bounded_protocol"
    status_path = root / "status.v1.json"
    source, source_result, selection = select_champion(state)
    selection_path = root / "champion_selection.v1.json"
    if selection_path.exists():
        raise BoundedProtocolError("champion already fixed; explicit final-job recovery required")
    atomic_write_json(selection_path, selection)
    if not gpu_tokens:
        raise BoundedProtocolError("explicit GPU allocation required")
    payloads = [prepare_final_payload(source, final_root=root / "final_workers", seed=seed,
                gpu=gpu_tokens[i % len(gpu_tokens)]) for i, seed in enumerate(p["seed_ids"])]
    atomic_write_json(root / "final_plan.v1.json", {"protocol": p, "selection": str(selection_path),
        "jobs": [{k: job[k] for k in ("worker_run_dir", "seed_ids", "total_timesteps", "cuda_visible_devices", "active_stack")}
                 for job in payloads]})
    atomic_write_json(status_path, {"status": "final_training", "updated_at": utc_now(), "protocol": p,
                                  "champion_selection": str(selection_path)})
    print(json.dumps({"phase": "fixed_champion_final", "steps": p["final_rung"]["steps"],
                      "parallel_seeds": p["seed_ids"], "genome": source["genome_id"]}), flush=True)
    results = []
    hpo = HPOModule(None, {})
    with ProcessPoolExecutor(max_workers=len(payloads), mp_context=multiprocessing.get_context("spawn")) as executor:
        futures = {executor.submit(_hpo_parallel_trial_worker, job): job for job in payloads}
        for future in as_completed(futures):
            job = futures[future]
            result = future.result()
            fence = hpo._parallel_result_interface_generation_fence(state, result=result, payload=job)
            same_recipe = (result.get("active_stack") == job.get("active_stack")
                           and result.get("hyperparams") == job.get("hyperparams"))
            if (not valid_result(result, steps=p["final_rung"]["steps"], seed_ids=job["seed_ids"])
                    or not fence.get("valid") or not same_recipe):
                atomic_write_json(status_path, {"status": "final_evidence_incomplete", "failed_worker": job["worker_run_dir"],
                    "updated_at": utc_now(), "automatic_extra_training": False})
                raise BoundedProtocolError(f"final seed incomplete/invalid: {job['worker_run_dir']}")
            results.append(result)
            atomic_write_json(root / "final_progress.v1.json", {"completed_seeds": sorted(s for r in results for s in r["seed_ids"]),
                              "planned_seeds": p["seed_ids"], "updated_at": utc_now()})
    rows = sorted([row for result in results for row in stage_rows(result)], key=lambda x: x["seed"])
    frozen = {"schema_version": "bounded_experiment_frozen.v1", "status": "frozen", "frozen_at": utc_now(),
        "source_release": state.pipeline_config.get("continuation_source_release"),
        "protocol": p, "champion_selection": str(selection_path), "selection_sha256": file_hash(selection_path),
        "candidate_1M_rows": stage_rows(source_result), "final_5M_rows": rows,
        "candidate_stage_profile": summarize(stage_rows(source_result)), "final_stage_profile": summarize(rows),
        "aggregation": "per_seed_stage_success_rate_then_equal_weight_seed_mean_and_sample_std",
        "stage_metric": "raw_completion_rate_when_available_no_added_ordered_prefix_filter",
        "automatic_next_budget": None, "automatic_next_iteration": False,
        "freeze_condition": "declared_final_seed_cohort_complete_regardless_of_success_rate",
        "result_files": [{"path": str(Path(r["worker_run_dir"]) / "worker_result.json"),
                          "sha256": file_hash(Path(r["worker_run_dir"]) / "worker_result.json")} for r in results]}
    target = root / "EXPERIMENT_FROZEN.v1.json"
    if target.exists():
        raise BoundedProtocolError("refusing to overwrite frozen experiment")
    atomic_write_json(target, frozen)
    atomic_write_json(status_path, {"status": "frozen", "freeze_receipt": str(target), "updated_at": utc_now()})
    print(json.dumps({"phase": "frozen", "receipt": str(target), "final_stage_profile": frozen["final_stage_profile"]}), flush=True)
    return frozen


==> anc/FARL/evaluation/experiments/confirm_eureka_doorkey_p3_champion.py <==
#!/usr/bin/env python3
"""Attach directed true-champion retrains to the formal DoorKey P3 archive."""
from __future__ import annotations

import argparse
import hashlib
import json
from datetime import datetime
from pathlib import Path
from typing import Any


REPO = Path(__file__).resolve().parents[2]


def read_json(path: Path) -> dict[str, Any]:
    return json.loads(path.read_text(encoding="utf-8"))


def write_json(path: Path, value: Any) -> None:
    path.write_text(
        json.dumps(value, indent=2, sort_keys=True, default=str) + "\n",
        encoding="utf-8",
    )


def sha256(path: Path) -> str:
    digest = hashlib.sha256()
    with path.open("rb") as handle:
        for block in iter(lambda: handle.read(1024 * 1024), b""):
            digest.update(block)
    return digest.hexdigest()


def eval_summary(path: Path) -> dict[str, Any]:
    value = read_json(path)
    contract = value.get("evaluation_contract") or {}
    return {
        "artifact": str(path.relative_to(REPO)),
        "training_seed": int(value["candidate_training_seed"]),
        "training_steps": 500_000,
        "episodes": int(contract.get("episodes") or len(value.get("episodes") or [])),
        "stage_omr_raw_completion_rate": value["stage_omr_raw_completion_rate"],
        "final_success_rate": float(value["final_success_rate"]),
        "successes": sum(int(row["final_success"]) for row in value["episodes"]),
        "reward_sha256": str(value["candidate_reward_sha256"]),
        "checkpoint": str(Path(value["candidate_checkpoint"]).resolve()),
    }


def aggregate(rows: list[dict[str, Any]]) -> dict[str, Any]:
    episodes = sum(row["episodes"] for row in rows)
    stage_ids = sorted({key for row in rows for key in row["stage_omr_raw_completion_rate"]})
    return {
        "training_runs": len(rows),
        "training_seeds": [row["training_seed"] for row in rows],
        "episodes": episodes,
        "successes": sum(row["successes"] for row in rows),
        "final_success_rate": sum(row["successes"] for row in rows) / episodes,
        "stage_omr_raw_completion_rate": {
            stage_id: sum(
                row["stage_omr_raw_completion_rate"].get(stage_id, 0.0)
                * row["episodes"]
                for row in rows
            )
            / episodes
            for stage_id in stage_ids
        },
    }


def main() -> int:
    parser = argparse.ArgumentParser()
    parser.add_argument("run_root", type=Path)
    parser.add_argument("confirmation_root", type=Path)
    args = parser.parse_args()
    run_root = args.run_root.resolve()
    confirmation_root = args.confirmation_root.resolve()

    record_path = run_root / "FORMAL_EXPERIMENT_RECORD.json"
    record = read_json(record_path)
    outcome = record["execution_outcome"]
    champion_rel = outcome["candidate_space_final_success_best"]["artifact"]
    original = eval_summary(run_root / champion_rel)
    confirmations = [
        eval_summary(path)
        for path in sorted(confirmation_root.glob("seed*/candidate_final_eval.v1.json"))
    ]
    if len(confirmations) != 2:
        raise ValueError(f"expected two directed retrains, found {len(confirmations)}")
    reward_hashes = {row["reward_sha256"] for row in [original, *confirmations]}
    if len(reward_hashes) != 1:
        raise ValueError(f"directed retrains did not use the true champion: {reward_hashes}")
    directed = aggregate(confirmations)
    all_training_seeds = aggregate([original, *confirmations])
    if directed["final_success_rate"] < 0.8:
        raise ValueError("directed champion confirmation did not reach the positive threshold")

    controller_retrains = outcome.get("selected_reward_final_retrain_aggregate")
    outcome["controller_selected_reward_final_retrain_aggregate"] = controller_retrains
    outcome["controller_selection_disposition"] = (
        "excluded from champion reproducibility claim: controller retrained "
        "iter3_response0 instead of the held-out Final champion iter3_response12"
    )
    outcome["true_final_champion"] = {
        "search_artifact": original["artifact"],
        "reward_sha256": original["reward_sha256"],
        "search_training_seed": original["training_seed"],
        "search_heldout_final": original["final_success_rate"],
        "training_steps_per_run": 500_000,
    }
    outcome["true_final_champion_directed_fresh_retrains"] = {
        **directed,
        "runs": confirmations,
    }
    outcome["true_final_champion_all_training_seeds"] = all_training_seeds

    record["recorded_at"] = datetime.now().astimezone().isoformat()
    record["disposition"] = "PAPER_ELIGIBLE_COMPLETED_POSITIVE_CONFIRMED"
    record["scientific_interpretation"] = {
        "claim": (
            "Eureka DoorKey P3 produced a true held-out Final champion at 100% "
            "and the same reward reproduced at 88% and 96% in two fresh training seeds."
        ),
        "formal_result": (
            "directed fresh-retrain Final 46/50 (92%); including the original "
            "search training seed, 71/75 (94.7%) across three independently trained policies"
        ),
        "allowed_use": "formal positive baseline with cross-training-seed confirmation",
        "controller_routing_caveat": (
            "The collaborator controller's max-over-training-curve tie break selected "
            "response0 for its native final-retrain block. Directed confirmation corrects "
            "the routing and uses the actual held-out Final champion response12."
        ),
        "forbidden_overclaim": "Do not report every fresh training seed as exactly 100%.",
    }

    confirmation_record = {
        "schema_version": "eureka_true_champion_confirmation.v1",
        "recorded_at": record["recorded_at"],
        "task": "minigrid-doorkey",
        "information_regime": "P3",
        "champion_reward_sha256": original["reward_sha256"],
        "original_search_run": original,
        "directed_fresh_retrains": {**directed, "runs": confirmations},
        "all_training_seeds": all_training_seeds,
        "disposition": "CONFIRMED_POSITIVE",
    }
    confirmation_path = run_root / "TRUE_CHAMPION_RETRAIN_CONFIRMATION.json"
    write_json(confirmation_path, confirmation_record)
    record["integrity"]["true_champion_confirmation"] = confirmation_path.name
    record["integrity"]["true_champion_confirmation_sha256"] = (
        "sha256:" + sha256(confirmation_path)
    )
    write_json(record_path, record)

    md = f"""# Eureka DoorKey P3 — confirmed formal experiment record

Disposition: **paper-eligible completed positive baseline**

| Evaluation | Final | Stage 0 | Stage 1 | Stage 2 |
|---|---:|---:|---:|---:|
| Search champion, seed {original['training_seed']} | 25/25 (100%) | 100% | 100% | 100% |
| Fresh retrain, seed {confirmations[0]['training_seed']} | {confirmations[0]['successes']}/25 ({confirmations[0]['final_success_rate']:.0%}) | {confirmations[0]['stage_omr_raw_completion_rate']['stage.0.pick_up_key']:.0%} | {confirmations[0]['stage_omr_raw_completion_rate']['stage.1.open_door']:.0%} | {confirmations[0]['stage_omr_raw_completion_rate']['stage.2.reach_exit']:.0%} |
| Fresh retrain, seed {confirmations[1]['training_seed']} | {confirmations[1]['successes']}/25 ({confirmations[1]['final_success_rate']:.0%}) | {confirmations[1]['stage_omr_raw_completion_rate']['stage.0.pick_up_key']:.0%} | {confirmations[1]['stage_omr_raw_completion_rate']['stage.1.open_door']:.0%} | {confirmations[1]['stage_omr_raw_completion_rate']['stage.2.reach_exit']:.0%} |
| Directed fresh-retrain aggregate | {directed['successes']}/{directed['episodes']} ({directed['final_success_rate']:.0%}) | 92% | 92% | 92% |
| All three independently trained policies | {all_training_seeds['successes']}/{all_training_seeds['episodes']} ({all_training_seeds['final_success_rate']:.1%}) | 94.7% | 94.7% | 94.7% |

The two directed retrains use the exact reward hash of the actual held-out Final
champion (`iter3_response12`).  The original collaborator final-retrain block is
not champion evidence because its max-over-training-curve tie break routed
`iter3_response0`, whose frozen held-out Final was zero.
"""
    md_path = run_root / "FORMAL_EXPERIMENT_RECORD.md"
    md_path.write_text(md, encoding="utf-8")

    manifest_path = run_root / "FORMAL_ARTIFACT_SHA256SUMS.txt"
    artifact_paths: set[Path] = {record_path, md_path, confirmation_path}
    if manifest_path.exists():
        for line in manifest_path.read_text(encoding="utf-8").splitlines():
            if "  " not in line:
                continue
            display = line.split("  ", 1)[1]
            path = Path(display)
            artifact_paths.add(path if path.is_absolute() else REPO / path)
    for row in confirmations:
        artifact_paths.add(REPO / row["artifact"])
        artifact_paths.add(Path(row["checkpoint"]))
        artifact_paths.add((REPO / row["artifact"]).parent / "train.log")
    lines = []
    for path in sorted(artifact_paths, key=str):
        if not path.exists():
            raise FileNotFoundError(path)
        display = str(path.relative_to(REPO)) if path.is_relative_to(REPO) else str(path)
        lines.append(f"{sha256(path)}  {display}")
    manifest_path.write_text("\n".join(lines) + "\n", encoding="utf-8")
    print(json.dumps({
        "disposition": record["disposition"],
        "directed_fresh_retrain": directed,
        "all_training_seeds": all_training_seeds,
        "manifest_entries": len(lines),
    }, ensure_ascii=False, indent=2))
    return 0


if __name__ == "__main__":
    raise SystemExit(main())


==> anc/FARL/evaluation/experiments/core_ablation_boundary_handoff.py <==
"""Prepare an evidence-preserving release handoff at a complete search wave.

The caller proves that the old parent and its entire session have exited.
This helper neither signals processes nor deletes live files. The caller must
persist the returned job before removing the three byte-matched live receipts.
"""
from __future__ import annotations

import hashlib
import json
import math
from pathlib import Path
import time

from evaluation.experiments.core_ablation_supervision import discover_run, receipt_entry
from evaluation.experiments.core_ablation_time_resume import inspect_completed_boundary


def _read(path):
    value = json.loads(Path(path).read_text())
    if not isinstance(value, dict):
        raise RuntimeError("Boundary handoff requires object receipts")
    return value


def _integer(value, label):
    if isinstance(value, bool) or not isinstance(value, int) or value < 0:
        raise RuntimeError(f"Invalid boundary handoff {label}")
    return value


def prepare_handoff(job, receipt, manifest, now=None):
    """Archive an authorized complete boundary and return its next launch job."""
    if job.get("cold_start") or job.get("arm") == "A2":
        raise RuntimeError("A2 cold starts cannot inherit an old scientific state")
    now = time.time() if now is None else float(now)
    search_deadline, batch_deadline = (float(manifest[key]) for key in (
        "search_dispatch_deadline", "batch_deadline"))
    if not all(math.isfinite(value) for value in (now, search_deadline, batch_deadline)):
        raise RuntimeError("Nonfinite boundary handoff deadline")
    if now >= batch_deadline:
        raise RuntimeError("Boundary handoff cannot extend the batch deadline")
    if search_deadline >= batch_deadline:
        raise RuntimeError("Invalid boundary handoff deadline ordering")
    receipt_entry(receipt, manifest)
    run = discover_run(job, receipt)
    if run is None:
        raise RuntimeError("Boundary handoff requires the original search run")
    launch_path = Path(job["destination"]) / "launch.json"
    request_path, ack_path = run / "REQUEST_BOUNDARY_STOP", run / "BOUNDARY_STOP_ACK.json"
    source_bytes = {"launch.json": launch_path.read_bytes(),
                    "REQUEST_BOUNDARY_STOP": request_path.read_bytes(),
                    "BOUNDARY_STOP_ACK.json": ack_path.read_bytes()}
    actual_launch = _read(launch_path)
    if any(actual_launch.get(key) != receipt.get(key) for key in ("pid", "job", "source_release")):
        raise RuntimeError("Boundary handoff launch identity changed")
    request, ack = _read(request_path), _read(ack_path)
    if (request.get("kind") != "source_release_upgrade" or not request.get("target_release")
            or Path(request["target_release"]).resolve() != Path(manifest["release"]).resolve()):
        raise RuntimeError("Boundary handoff request does not authorize this source release")
    request_hash = hashlib.sha256(source_bytes["REQUEST_BOUNDARY_STOP"]).hexdigest()
    if ack.get("complete") is not True or ack.get("request_sha256") != request_hash:
        raise RuntimeError("Boundary handoff acknowledgement does not match its request")
    termination = _read(run / "search_termination.json")
    if termination.get("termination_reason") != "boundary_stop_requested":
        raise RuntimeError("Boundary handoff requires an explicit completed-boundary stop")
    boundary = inspect_completed_boundary(dict(job, resume_run_dir=str(run)))
    anchor = boundary["anchor_iteration"]
    if _integer(ack.get("controller_iteration"), "ack iteration") != anchor:
        raise RuntimeError("Boundary handoff acknowledgement is stale")
    if _integer(termination.get("controller_iteration"), "termination iteration") != anchor:
        raise RuntimeError("Boundary handoff termination is stale")
    runner = _read(run / "breadth_portfolio/process_runner_manifest.json")
    completed = [row for row in boundary["completed_worker_receipts"] if row["iteration"] == anchor]
    if (runner.get("iteration") != anchor or
            _integer(runner.get("n_trials_requested"), "scheduled trial count") != len(completed)):
        raise RuntimeError("Boundary handoff has deferred or uncommitted scheduled workers")
    attempt = _integer(job.get("recovery_attempt", 0), "attempt") + 1
    archive = Path(job["destination"]) / "launch_attempts" / f"boundary_{attempt:03d}"
    # A interrupted preparation can be repeated, but existing evidence cannot
    # be overwritten with another launch, request, or acknowledgement.
    for name, data in source_bytes.items():
        target = archive / name
        if target.exists() and target.read_bytes() != data:
            raise RuntimeError("Boundary handoff archive differs from the original receipt")
    archive.mkdir(parents=True, exist_ok=True)
    for name, data in source_bytes.items():
        target = archive / name
        try:
            with target.open("xb") as stream:
                stream.write(data)
        except FileExistsError:
            if target.read_bytes() != data:
                raise RuntimeError("Boundary handoff archive changed during preparation")
    phase = "search" if now < search_deadline else "validation"
    return dict(job, recovery_phase=phase, resume_run_dir=str(run),
        recovery_attempt=attempt, superseded_launch=str(archive / "launch.json"),
        boundary_handoff_archive=str(archive), status="waiting_for_resource",
        reason="authorized_source_release_upgrade_at_completed_search_boundary")


==> anc/FARL/evaluation/experiments/core_ablation_cold_restart.py <==
"""Prepare and activate the explicitly authorized, isolated A2 cold restart."""
from __future__ import annotations

import argparse
import copy
from datetime import datetime
import hashlib
import json
import os
from pathlib import Path
import signal
import subprocess
import sys
import time

ROOT = Path(__file__).resolve().parents[2]
if str(ROOT) not in sys.path:
    sys.path.insert(0, str(ROOT))

from evaluation.experiments.core_ablation_recover import write_json, _process_command, _process_running
from evaluation.experiments.core_ablation_time_launch import _session_members, _our_process


def prepare(manifest_path, destination):
    path, destination = Path(manifest_path).resolve(), Path(destination).resolve()
    old = json.loads(path.read_text())
    if time.time() >= old["search_dispatch_deadline"]:
        raise RuntimeError("The original search window has ended")
    if {j["gpu"] for j in old["jobs"]} - {"0", "3", "4"}:
        raise RuntimeError("Unexpected GPU assignment")
    jobs = [j for j in old["jobs"] if j["arm"] == "A2"]
    if {j["task"] for j in jobs} != {"ant", "doorkey"} or len(jobs) != 2:
        raise RuntimeError("Exactly two A2 jobs are required")
    for job in jobs:
        receipt = json.loads((Path(job["destination"]) / "launch.json").read_text())
        if _process_running(receipt["pid"]) or _session_members(receipt["pid"]):
            raise RuntimeError("Old A2 session is still active; cold replacement would duplicate it")
    destination.mkdir(parents=True, exist_ok=False)
    (destination / "previous_batch.json").write_bytes(path.read_bytes())
    live = path.parent / "live_status.json"
    if live.exists():
        (destination / "previous_live_status.json").write_bytes(live.read_bytes())
    new = copy.deepcopy(old)
    for job in new["jobs"]:
        if job["arm"] != "A2":
            continue
        previous = Path(job["destination"])
        root = destination / job["task"] / job["arm"]
        target = root / "attempt_001"
        target.mkdir(parents=True)
        config = root / "pipeline.yaml"
        config.write_bytes(Path(job["pipeline_config"]).read_bytes())
        (target / "core_ablation.json").write_bytes((previous / "core_ablation.json").read_bytes())
        job.update(destination=str(target), pipeline_config=str(config),
            config_sha256=hashlib.sha256(config.read_bytes()).hexdigest(),
            cold_start=True, cold_attempt=1, cold_restart_root=str(root),
            superseded_destination=str(previous), superseded_manifest=str(path),
            resume_run_dir=None, pid=None, status="waiting_for_previous_phase")
        for key in ("previous_phase", "reason", "recovery_phase", "superseded_launch", "retry_after"):
            job.pop(key, None)
        write_json(target / "cold_start_authorization.json", {
            "recorded_at": time.time(), "policy": "user_authorized_A2_cold_restart_20260909",
            "previous_destination": str(previous), "scientific_state_inherited": False,
            "previous_results_not_used_for_selection": True, "cumulative_cost_reset": False,
            "config_bytes_identical_to_previous_time_protocol": True,
            "original_search_dispatch_deadline": new["search_dispatch_deadline"],
            "original_batch_deadline": new["batch_deadline"]})
    new["allowed_previous_releases"] = sorted(set(new.get("allowed_previous_releases", []) + [old["release"]]))
    new["automatic_recovery"] = {"enabled": True, "max_cold_attempts": 5,
        "max_validation_attempts": 5, "score_based_retry": False,
        "cold_search_retry_scope": "explicitly_authorized_A2_only_infrastructure_failures",
        "guardian_restart": True}
    new["cold_restart_prepared_at"] = datetime.now().astimezone().isoformat()
    new["cold_restart_manifest_path"] = str(path)
    new["cold_restart_previous_manifest_sha256"] = hashlib.sha256(path.read_bytes()).hexdigest()
    new["cold_restart_archive"] = str(destination)
    new["release"] = None
    new.pop("release_receipt_sha256", None)
    prepared = destination / "prepared_batch.json"
    write_json(prepared, new)
    return prepared


def freeze(prepared_path):
    from evaluation.experiments.snapshot_semantic_release import snapshot_release
    prepared_path = Path(prepared_path).resolve()
    manifest = json.loads(prepared_path.read_text())
    if manifest.get("release"):
        raise RuntimeError("The cold restart release is already frozen")
    release = prepared_path.parent / "source_release"
    snapshot_release(Path(manifest["workspace"]), release)
    manifest["release"] = str(release)
    manifest["release_receipt_sha256"] = hashlib.sha256((release / "source_release.v1.json").read_bytes()).hexdigest()
    write_json(prepared_path, manifest)
    return manifest


def activate(prepared_path):
    prepared = Path(prepared_path).resolve()
    manifest = json.loads(prepared.read_text())
    path = Path(manifest["cold_restart_manifest_path"])
    if hashlib.sha256(path.read_bytes()).hexdigest() != manifest["cold_restart_previous_manifest_sha256"]:
        raise RuntimeError("Active manifest changed since cold restart preparation")
    if not manifest.get("release"):
        raise RuntimeError("Freeze and verify the new release before activation")
    release = Path(manifest["release"])
    source_receipt = release / "source_release.v1.json"
    if hashlib.sha256(source_receipt.read_bytes()).hexdigest() != manifest["release_receipt_sha256"]:
        raise RuntimeError("Prepared release receipt changed")
    for relative, expected_hash in json.loads(source_receipt.read_text())["python_source_sha256"].items():
        if hashlib.sha256((release / relative).read_bytes()).hexdigest() != expected_hash:
            raise RuntimeError(f"Prepared Python source changed: {relative}")
    for job in manifest["jobs"]:
        if hashlib.sha256(Path(job["pipeline_config"]).read_bytes()).hexdigest() != job["config_sha256"]:
            raise RuntimeError("Prepared pipeline configuration changed")
        for role, expected_hash in (job.get("provider_sha256") or {}).items():
            if hashlib.sha256(Path(job[role]).read_bytes()).hexdigest() != expected_hash:
                raise RuntimeError(f"Prepared provider configuration changed: {role}")
    old = json.loads(path.read_text())
    live = json.loads((path.parent / "live_status.json").read_text())
    pid = int(live["supervisor_pid"])
    command = _process_command(pid)
    expected = str(Path(old["release"]) / "evaluation/experiments/core_ablation_time_launch.py")
    if (not _process_running(pid) or command.count(expected) != 1 or "--supervise" not in command
            or "--run-job" in command or command.count("--manifest") != 1
            or Path(command[command.index("--manifest") + 1]).resolve() != path):
        raise RuntimeError("Previous guardian identity mismatch; no process was signalled")
    preserved = []
    for index, job in enumerate(old["jobs"]):
        receipt = json.loads((Path(job["destination"]) / "launch.json").read_text())
        if job["arm"] == "A2":
            if _process_running(receipt["pid"]) or _session_members(receipt["pid"]):
                raise RuntimeError("Previous A2 session became active after preparation")
        elif _process_running(receipt["pid"]):
            entry = Path(receipt["source_release"]) / "evaluation/experiments/core_ablation_time_launch.py"
            if not _our_process(receipt["pid"], path, index, entry):
                raise RuntimeError("Preserved learner identity mismatch")
            preserved.append(receipt["pid"])
    # Experiment children are independent sessions. Signal only the guardian PID.
    os.kill(pid, signal.SIGTERM)
    deadline = time.monotonic() + 10
    while _process_running(pid) and time.monotonic() < deadline:
        time.sleep(.1)
    if _process_running(pid):
        raise RuntimeError("Previous guardian did not exit; activation deferred")
    write_json(path, manifest)
    entry = Path(manifest["release"]) / "evaluation/experiments/core_ablation_time_launch.py"
    with (path.parent / "watchdog.log").open("a") as log:
        child = subprocess.Popen([str(Path(manifest["workspace"]) / "venv/bin/python"), "-u", str(entry),
            "--watchdog", "--manifest", str(path)], cwd=manifest["release"],
            stdin=subprocess.DEVNULL, stdout=log, stderr=subprocess.STDOUT, start_new_session=True)
    receipt = {"activated_at": datetime.now().astimezone().isoformat(), "watchdog_pid": child.pid,
        "previous_guardian_pid": pid, "preserved_experiment_pids": preserved,
        "manifest": str(path), "release": manifest["release"], "hand_signalled": False,
        "old_A2_directories_modified": False}
    write_json(prepared.parent / "activation.json", receipt)
    return receipt


def main():
    parser = argparse.ArgumentParser(description=__doc__)
    parser.add_argument("--manifest", type=Path)
    parser.add_argument("--destination", type=Path)
    parser.add_argument("--freeze", type=Path)
    parser.add_argument("--activate", type=Path)
    args = parser.parse_args()
    if args.activate:
        print(json.dumps(activate(args.activate), indent=2))
    elif args.freeze:
        result = freeze(args.freeze)
        print(json.dumps({"release": result["release"], "sha256": result["release_receipt_sha256"]}))
    else:
        print(prepare(args.manifest, args.destination))


if __name__ == "__main__":
    main()


==> anc/FARL/evaluation/experiments/core_ablation_launch.py <==
#!/usr/bin/env python3
"""Prepare/review six core-ablation configurations; execute only explicitly.

Default invocation writes configuration files and prints the first batch.
--execute starts that reviewed batch in detached sessions. --run-job is the
foreground worker entry used by the three arm-specific shell scripts.
"""
from __future__ import annotations

import argparse
import copy
import fcntl
import hashlib
import json
import os
from pathlib import Path
import subprocess
import sys
from datetime import datetime

import yaml

ROOT = Path(__file__).resolve().parents[2]
CONFIG_ROOT = ROOT / "config/core_ablations"
OUTPUT_ROOT = ROOT / "outputs/core_ablations_20260907"
ANT_SOURCE = ROOT / "outputs/live_v9_3_ant_p2_20260728_r8/ant_p2/ant_v4_rawsim_seed0_20260728_193249"
GPU_CAPACITY = {"0": 2, "3": 2, "4": 2}
FIRST_BATCH = [("ant", "A1", "3", 2), ("ant", "A2", "4", 2),
               ("doorkey", "A1", "0", 1), ("doorkey", "A2", "0", 1)]
FIXED_PPO = {"algorithm": "PPO", "hidden_layers": [64, 64],
    "hyperparams": {"learning_rate": 0.0003, "n_steps": 2048, "batch_size": 64,
                   "n_epochs": 10, "gamma": 0.99, "gae_lambda": 0.95,
                   "clip_range": 0.2, "ent_coef": 0.0, "vf_coef": 0.5,
                   "max_grad_norm": 0.5}}


def make_config(task, arm, *, output_root=OUTPUT_ROOT, workers=None):
    if task not in {"doorkey", "ant", "door"} or arm not in {"A1", "A2", "A3", "Full"}:
        raise ValueError("Unknown task/arm")
    base = {"doorkey": "pipeline_games_p2.yaml", "ant": "pipeline_a3.yaml",
            "door": "pipeline_metaworld_e2e.yaml"}[task]
    document = copy.deepcopy(yaml.safe_load((ROOT / "config" / base).read_text()))
    cfg = document["pipeline"]
    workers = workers or (2 if task == "ant" else 1)
    cap = 300_000 if task == "doorkey" else 1_000_000
    ladder = {"doorkey": [5_000, 100_000, 300_000],
              "ant": [5_000, 100_000, 500_000, 1_000_000],
              "door": [5_000, 50_000, 300_000, 1_000_000]}[task]
    cfg["architecture_version"] = "V9.5"
    cfg["core_ablation"] = {
        "schema_version": "core_ablation.launch.v1", "arm": arm, "task": task, "seed": 0,
        "max_steps_per_seed": cap, "max_search_training_steps": 6_000_000 if task == "doorkey" else 12_000_000,
        "max_seeds_per_trial": 3, "ledger_dir": str(Path(output_root) / task / arm / "control"),
        "fixed_stack": copy.deepcopy(FIXED_PPO), "allowed_gpus": list(GPU_CAPACITY),
        "budget_basis": {
            "doorkey": "Full DoorKey 300k promotion seeds 100-104 all Final OMR 1.0",
            "ant": "deadline-limited 1M comparison point; unbounded OMR has no solved threshold",
            "door": "user-authorized 1M maximum; historical Full solved at 50k/seed; lower rung retained for comparison",
        }[task],
        "budget_accounting": "M5 plus M2/representation learner probes; failed reservations not recycled; held-out evaluations logged separately",
        "search_repeat_count": 1, "warm_start": False,
    }
    cfg["wall_clock_budget_hours"] = 24 if task == "doorkey" else 48
    cfg["autonomous_anytime"] = {"enabled": True}
    cfg.setdefault("pipeline_controller", {}).update(anytime_mode=True, max_feedback_iterations=6,
        min_acceptable_iqm=1.0 if task == "doorkey" else None)
    # Keep the existing complete-program discovery defaults; only make failure
    # explicit instead of silently reducing Ant to the compatibility DSL bank.
    cfg.setdefault("reward_designer", {}).setdefault("v9_reward_family_discovery", {})["enabled"] = True
    # The shared current M4 executable specification is ~1.3k tokens for
    # DoorKey. Keep it intact within the existing total prompt budget.
    cfg["reward_designer"].setdefault("context_memory", {}).setdefault(
        "section_token_caps", {})["P5_background"] = 1600
    cfg.setdefault("anytime_scheduler", {}).update(
        rungs=[{"tier": i, "name": f"bounded_{steps}", "steps": steps,
                "seeds": 1 if i == 0 else (2 if i == 1 else 3), "trials": 12} for i, steps in enumerate(ladder)],
        max_rung_steps=cap, max_trials_per_hpo=12, max_seeds_per_trial=3,
        core_hard_max_tier=len(ladder)-1, unbounded_growth_factor=1.0)
    cfg.setdefault("breadth_portfolio", {}).update(configured_safety_cap=workers, workers_per_gpu=workers,
        population_max_genomes=12, max_total_trials_per_hpo=12, min_trials_per_genome=1,
        initial_population_probe_tier=0, breadth_deep_train_max_tier=len(ladder)-1,
        resource_probe_limits_concurrency_only=True)
    cfg.setdefault("hpo", {}).update(max_timesteps_per_trial=cap, seeds_per_trial=1,
        budget_refund={"enabled": False},
        breadth_process_runner={"enabled": True, "allow_serial": True, "workers_per_gpu": workers,
                                "max_tasks_per_child": 1})
    cfg.setdefault("mdp_perception", {})["p2_feedback_mode"] = "none"
    if arm == "A1":
        cfg.setdefault("algorithm_selector", {})["candidates"] = ["PPO"]
        if task == "door":
            cfg["algorithm_selector"]["single_agent_candidates"] = ["PPO"]
    if arm == "A2":
        # Collection/contract checks remain; rich evidence has no diagnosis authority.
        cfg.setdefault("trajectory_evidence", {})["active_diagnosis"] = False
    if arm == "A3":
        cfg["anytime_scheduler"].update(revive_k=0, min_population=1)
        cfg["breadth_portfolio"].update(population_mode="random_candidate_bank", require_execution_debt_receipt=False,
            evidence_driven_first_rung_settlement=False, v9_structured_lanes=False)
    return document


def prepare(output_root=OUTPUT_ROOT):
    CONFIG_ROOT.mkdir(parents=True, exist_ok=True)
    configurations = []
    for task in ("doorkey", "ant"):
        for arm in ("A1", "A2", "A3"):
            path = CONFIG_ROOT / f"{task}_{arm}.yaml"
            # A repeated prepare must not rewrite the configuration of a live job.
            if (Path(output_root) / task / arm / "launch.json").exists():
                raise RuntimeError(f"Existing launch requires a new output root: {task}/{arm}")
            path.write_text(yaml.safe_dump(make_config(task, arm, output_root=output_root), sort_keys=False, allow_unicode=True))
            configurations.append(str(path))
    plan = {"schema_version": "core_ablation.batch.v1", "training_started": False,
            "output_root": str(output_root), "configurations": configurations,
            "config_sha256": {path: hashlib.sha256(Path(path).read_bytes()).hexdigest() for path in configurations},
            "first_batch": [{"task": t, "arm": a, "gpu": g, "workers": w} for t, a, g, w in FIRST_BATCH],
            "total_new_training_workers": 6, "deferred": ["doorkey/A3", "ant/A3"]}
    (CONFIG_ROOT / "first_batch.json").write_text(json.dumps(plan, indent=2))
    return plan


def resource_snapshot():
    result = subprocess.run(["nvidia-smi", "--query-gpu=index,name,memory.total,memory.used,utilization.gpu",
                             "--format=csv,noheader,nounits"], capture_output=True, text=True, check=True)
    devices = {}
    for line in result.stdout.splitlines():
        idx, name, total, used, util = [v.strip() for v in line.split(",")]
        devices[idx] = {"name": name, "total_mib": int(total), "used_mib": int(used), "util_percent": int(util)}
    available = next(int(line.split()[1]) * 1024 for line in Path("/proc/meminfo").read_text().splitlines() if line.startswith("MemAvailable:"))
    return {"gpus": devices, "host_available_gib": round(available / 2**30, 1), "logical_cpus": os.cpu_count()}


def check_resources(snapshot, gpus=None):
    for gpu in (GPU_CAPACITY if gpus is None else gpus):
        device = snapshot["gpus"][gpu]
        if device["total_mib"] - device["used_mib"] < 12_000:
            raise RuntimeError(f"GPU {gpu} has less than 12 GB free; review allocation")
    if snapshot["host_available_gib"] < 64:
        raise RuntimeError("Less than 64 GiB host RAM available; review allocation")


def acquire_slots(gpu, workers):
    if gpu not in GPU_CAPACITY or workers not in (1, 2):
        raise ValueError("Only GPU 0/3/4, at most two ablation workers per card")
    root = ROOT / "outputs/.core_ablation_gpu_locks"
    root.mkdir(parents=True, exist_ok=True)
    locks = []
    for slot in range(GPU_CAPACITY[gpu]):
        lock = (root / f"gpu{gpu}.slot{slot}").open("a+")
        try:
            fcntl.flock(lock, fcntl.LOCK_EX | fcntl.LOCK_NB)
            locks.append(lock)
        except BlockingIOError:
            lock.close()
        if len(locks) == workers:
            return locks
    for lock in locks:
        lock.close()
    raise RuntimeError(f"GPU {gpu}: insufficient free ablation slots")


def run_job(task, arm, gpu, workers, output_root, *, llm_config=None, ai_coding_config=None):
    # Do this before importing Torch, NumPy, MuJoCo or any pipeline module.
    locks = acquire_slots(gpu, workers)
    os.environ.update(CUDA_VISIBLE_DEVICES=gpu, CUDA_DEVICE_ORDER="PCI_BUS_ID", PYTHONUNBUFFERED="1",
        OMP_NUM_THREADS="1", MKL_NUM_THREADS="1", OPENBLAS_NUM_THREADS="1", NUMEXPR_NUM_THREADS="1",
        MUJOCO_GL="glfw", ASPIRE_FRAMEWORK_GENERATION="V9.5")
    if task == "ant":
        os.environ["ASPIRE_OMR_DIAGNOSTIC_PROTOCOL"] = "unbounded_dense"
    sys.path.insert(0, str(ROOT))
    os.chdir(ROOT)
    destination = Path(output_root) / task / arm
    destination.mkdir(parents=True, exist_ok=True)
    launch = destination / "launch.json"
    # Exclusive creation forbids accidental restart/cache reuse/duplicate LLM jobs.
    reviewed = CONFIG_ROOT / f"{task}_{arm}.yaml"
    cfg = yaml.safe_load(reviewed.read_text())
    policy = cfg["pipeline"]["core_ablation"]
    if policy["arm"] != arm or policy["task"] != task:
        raise RuntimeError("Reviewed configuration task/arm mismatch")
    expected_ledger = Path(output_root) / task / arm / "control"
    if Path(policy["ledger_dir"]) != expected_ledger:
        raise RuntimeError("Prepare configurations for this output root before execution")
    if workers != cfg["pipeline"]["breadth_portfolio"]["configured_safety_cap"]:
        raise RuntimeError("Worker count differs from reviewed configuration")
    receipt = {"started_at": datetime.now().isoformat(), "pid": os.getpid(), "gpu": gpu, "workers": workers,
               "arm": arm, "task": task, "output_root": str(destination), "resources": resource_snapshot()}
    receipt["llm_config"] = str(llm_config or ROOT / "config/llm.yaml")
    receipt["ai_coding_config"] = str(ai_coding_config or ROOT / "config/ai_coding.yaml")
    check_resources(receipt["resources"], [gpu])
    with launch.open("x") as f:
        json.dump(receipt, f, indent=2)
    config_path = destination / "pipeline.yaml"
    config_path.write_text(yaml.safe_dump(cfg, sort_keys=False))
    (destination / "core_ablation.json").write_text(json.dumps(cfg["pipeline"]["core_ablation"], indent=2))
    receipt["pipeline_sha256"] = hashlib.sha256(config_path.read_bytes()).hexdigest()
    launch.write_text(json.dumps(receipt, indent=2))
    try:
        if task == "doorkey":
            from evaluation.experiments.exp_p2_games_intent_rawsim import run_task
            run_task("minigrid-doorkey", 0, destination / "runs", str(config_path), stage_omr_oracle=True,
                llm_config_path=receipt["llm_config"], ai_coding_config_path=receipt["ai_coding_config"])
        else:
            from evaluation.experiments.exp_p2_mujoco_rawsim_full_auto import run_rawsim_mujoco
            run_rawsim_mujoco("Ant-v4", 0, destination / "runs", str(config_path), worker_safety_cap=workers,
                llm_config_path=receipt["llm_config"], ai_coding_config_path=receipt["ai_coding_config"],
                canonical_source_run_dir=str(ANT_SOURCE))
    finally:
        # Keep locks until all native process-runner children have joined.
        for lock in locks:
            lock.close()


def main():
    parser = argparse.ArgumentParser(description=__doc__)
    parser.add_argument("--execute", action="store_true", help="Start reviewed first batch (otherwise prepare only)")
    parser.add_argument("--run-job", action="store_true", help="Run one arm in foreground; requires --execute")
    parser.add_argument("--task", choices=["doorkey", "ant"])
    parser.add_argument("--arm", choices=["A1", "A2", "A3", "Full"])
    parser.add_argument("--gpu", choices=list(GPU_CAPACITY))
    parser.add_argument("--workers", type=int, choices=[1, 2])
    parser.add_argument("--output-root", type=Path, default=OUTPUT_ROOT)
    parser.add_argument("--llm-config", type=Path, help="Existing runtime provider configuration")
    parser.add_argument("--ai-coding-config", type=Path, help="Existing runtime coding provider configuration")
    args = parser.parse_args()
    if args.run_job and args.execute:
        if not args.task or not args.arm or args.gpu is None:
            parser.error("--run-job requires --task, --arm and --gpu")
        return run_job(args.task, args.arm, args.gpu, args.workers or (1 if args.task == "doorkey" else 2), args.output_root,
                       llm_config=args.llm_config, ai_coding_config=args.ai_coding_config)
    if args.execute:
        plan = json.loads((CONFIG_ROOT / "first_batch.json").read_text())
        if Path(plan["output_root"]) != args.output_root:
            raise RuntimeError("Output root differs from reviewed batch")
        for path, expected in plan["config_sha256"].items():
            if hashlib.sha256(Path(path).read_bytes()).hexdigest() != expected:
                raise RuntimeError(f"Configuration changed after preparation: {path}")
    else:
        plan = prepare(args.output_root)
    snapshot = resource_snapshot()
    print(json.dumps({"plan": plan, "resources": snapshot}, indent=2))
    if not args.execute:
        return
    check_resources(snapshot)
    # Precheck all destinations before spawning the first process.
    for task, arm, _, _ in FIRST_BATCH:
        if (args.output_root / task / arm / "launch.json").exists():
            raise RuntimeError(f"Refusing duplicate job: {task}/{arm}")
    for task, arm, gpu, workers in FIRST_BATCH:
        destination = args.output_root / task / arm
        destination.mkdir(parents=True, exist_ok=True)
        with (destination / "launcher.log").open("a") as log:
            provider_args = []
            if args.llm_config:
                provider_args += ["--llm-config", str(args.llm_config)]
            if args.ai_coding_config:
                provider_args += ["--ai-coding-config", str(args.ai_coding_config)]
            proc = subprocess.Popen([str(ROOT / "venv/bin/python"), str(Path(__file__).resolve()),
                "--execute", "--run-job", "--task", task, "--arm", arm, "--gpu", gpu,
                "--workers", str(workers), "--output-root", str(args.output_root), *provider_args],
                stdout=log, stderr=subprocess.STDOUT, stdin=subprocess.DEVNULL, start_new_session=True, cwd=ROOT)
        print(json.dumps({"task": task, "arm": arm, "pid": proc.pid, "log": str(destination / "launcher.log")}))


if __name__ == "__main__":
    main()


==> anc/FARL/evaluation/experiments/core_ablation_recover.py <==
"""Frozen-source, budget-preserving deployment of the three core ablations."""
from __future__ import annotations

import argparse
import copy
import fcntl
import hashlib
import json
import os
from pathlib import Path
import shutil
import subprocess
import sys
import time
from datetime import datetime

import yaml

SOURCE_ROOT = Path(__file__).resolve().parents[2]
PROC_ROOT = Path("/proc")
if str(SOURCE_ROOT) not in sys.path:
    sys.path.insert(0, str(SOURCE_ROOT))


def write_json(path, value):
    path = Path(path)
    path.parent.mkdir(parents=True, exist_ok=True)
    tmp = path.with_suffix(path.suffix + ".tmp")
    tmp.write_text(json.dumps(value, indent=2, ensure_ascii=False, default=str) + "\n")
    tmp.replace(path)


def prepare_recovery(destination, workspace=SOURCE_ROOT):
    from evaluation.experiments.core_ablation_launch import make_config, FIRST_BATCH, ANT_SOURCE
    destination, workspace = Path(destination).resolve(), Path(workspace).resolve()
    destination.mkdir(parents=True, exist_ok=False)
    previous = workspace / "outputs/core_ablations_20260907"
    providers = destination / "private_providers"
    providers.mkdir(mode=0o700)
    prior_launch = json.loads((previous / "ant/A1/launch.json").read_text())
    for role, key in (("llm", "llm_config"), ("ai_coding", "ai_coding_config")):
        cfg = yaml.safe_load(Path(prior_launch[key]).read_text())
        cfg["stream"] = True
        path = providers / f"{role}.yaml"
        path.write_text(yaml.safe_dump(cfg, sort_keys=False))
        path.chmod(0o600)
    jobs = []
    layout = list(FIRST_BATCH) + [("doorkey", "A3", "0", 1), ("ant", "A3", "3", 2)]
    for task, arm, gpu, workers in layout:
        folder = destination / task / arm
        folder.mkdir(parents=True)
        cfg = make_config(task, arm, output_root=previous, workers=workers)
        policy = cfg["pipeline"]["core_ablation"]
        cap = policy["max_steps_per_seed"]
        policy.update(phase="search", final_validation_reserved_steps=3 * cap,
                      final_validation_seeds=[100, 101, 102], protocol_revision="20260908_runtime_repair")
        old = previous / task / arm
        resume = None
        if (old / "launch.json").exists():
            old_launch = json.loads((old / "launch.json").read_text())
            if Path("/proc", str(old_launch["pid"])).exists():
                raise RuntimeError(f"Old arm is still active: {task}/{arm}")
            starts = [datetime.fromisoformat(old_launch["started_at"]).timestamp()]
            for path in (old / "initialization_failures").glob("*/launch.json"):
                starts.append(datetime.fromisoformat(json.loads(path.read_text())["started_at"]).timestamp())
            policy["wall_clock_start"] = min(starts)
            if task == "ant" and arm == "A1":
                runs = [p for p in (old / "runs").iterdir() if p.is_dir() and not p.name.startswith("_")]
                resume = str(sorted(runs)[-1])
        # Fixed numeric-library threads and max 2 workers/GPU are inherited by
        # all process-runner children, including final cold-start validation.
        config_path = folder / "pipeline.yaml"
        config_path.write_text(yaml.safe_dump(cfg, sort_keys=False))
        write_json(folder / "core_ablation.json", policy)
        job = {"task": task, "arm": arm, "gpu": gpu, "workers": workers,
               "destination": str(folder), "pipeline_config": str(config_path),
               "config_sha256": hashlib.sha256(config_path.read_bytes()).hexdigest(),
               "llm_config": str(providers / "llm.yaml"), "ai_coding_config": str(providers / "ai_coding.yaml"),
               "workspace": str(workspace), "resume_run_dir": resume, "ant_source": str(ANT_SOURCE),
               "status": "queued", "depends_on": []}
        job["provider_sha256"] = {role: hashlib.sha256(Path(job[role]).read_bytes()).hexdigest()
                                  for role in ("llm_config", "ai_coding_config")}
        if arm == "A3":
            job["depends_on"] = [f"{task}/A1"]
        jobs.append(job)
    manifest = {"schema_version": "core_ablation.formal_batch.v2", "prepared_at": datetime.now().astimezone().isoformat(),
                "workspace": str(workspace), "destination": str(destination), "jobs": jobs,
                "max_concurrent_learners": 6, "allowed_gpus": ["0", "3", "4"],
                "formal_result_rule": "fixed_selected_candidate_three_cold_training_seeds_at_common_cap",
                "earlier_A2_pilot_reused": False, "release": None}
    write_json(destination / "batch.json", manifest)
    return manifest


def freeze_release(manifest_path):
    from evaluation.experiments.snapshot_semantic_release import snapshot_release
    path = Path(manifest_path)
    manifest = json.loads(path.read_text())
    if manifest.get("release"):
        raise RuntimeError("Release already frozen")
    release = path.parent / "source_release"
    snapshot_release(Path(manifest["workspace"]), release)
    manifest["release"] = str(release)
    manifest["release_receipt_sha256"] = hashlib.sha256((release / "source_release.v1.json").read_bytes()).hexdigest()
    write_json(path, manifest)
    return manifest


def _acquire_slots(job):
    root = Path(job["workspace"]) / "outputs/.core_ablation_gpu_locks"
    root.mkdir(parents=True, exist_ok=True)
    if job["gpu"] not in {"0", "3", "4"} or int(job["workers"]) not in {1, 2}:
        raise RuntimeError("Unauthorized GPU/worker assignment")
    locks = []
    for slot in range(2):
        lock = (root / f"gpu{job['gpu']}.slot{slot}").open("a+")
        try:
            fcntl.flock(lock, fcntl.LOCK_EX | fcntl.LOCK_NB)
            locks.append(lock)
        except BlockingIOError:
            lock.close()
        if len(locks) == int(job["workers"]):
            return locks
    for lock in locks:
        lock.close()
    raise RuntimeError("Ablation GPU slots are occupied")


def resume_a1(job, cfg):
    """Restore only a completely finished Ant A1 boundary, preserving memory."""
    from evaluation.experiments.resume_v95_completed_boundary import _anchor_inventory
    from evaluation.experiments.p2_breadth_resume import _load_resume_state
    from autorl.pipeline import AutoRLPipeline
    from autorl.data_types import DiagnosticReport
    from autorl.repro import LLMCallLogger, set_global_seed
    run = Path(job["resume_run_dir"])
    mem = json.loads((run / "pipeline_memory.json").read_text())
    last = mem.get("last_hpo_omr_status") or {}
    anchor = int(last["controller_iter"])
    worker_iterations = {int(p.name.split("_", 1)[0][4:]) for p in (run / "breadth_portfolio/workers").iterdir()}
    if max(worker_iterations) != anchor or int((mem.get("best_so_far") or {}).get("saved_at_iter", anchor)) > anchor:
        raise RuntimeError("A1 resume requires a clean completed boundary")
    archive = Path(job["destination"]) / f"completed_anchor_iter{anchor}"
    archive.mkdir(exist_ok=False)
    for path in run.iterdir():
        if path.is_file() and path.suffix in {".json", ".jsonl"}:
            shutil.copy2(path, archive / path.name)
    receipt = {"run_dir": str(run), "anchor_iteration": anchor,
               "receipt_path": str(archive / "resume_receipt.json"),
               "policy": "restore_completed_A1_evidence_and_continue_native_controller",
               "checkpoint_warm_start": False, "budget_reset": False}
    write_json(receipt["receipt_path"], receipt)
    inventory = _anchor_inventory(receipt)
    pipeline = AutoRLPipeline(pipeline_config_path=job["pipeline_config"],
        llm_config_path=job["llm_config"], ai_coding_config_path=job["ai_coding_config"],
        output_base=str(run.parent))
    pipeline.strict_contracts = True
    state = _load_resume_state(inventory, pipeline_config_path=job["pipeline_config"],
                              worker_cap=job["workers"], rebuild_environment=True, completed_boundary=True)
    state.pipeline_memory.update(mem)
    state.pipeline_config = cfg
    from evaluation.experiments.exp_p2_mujoco_rawsim_full_auto import TASK_HINTS, P2_MUJOCO_PUBLIC_SPEC, validate_ablation_ant_source
    state.task_description = (mem.get("task_intent_contract") or {}).get("task_intent") or TASK_HINTS["Ant-v4"]
    state.raw_sim_input.update(task_hint=state.task_description, public_spec=P2_MUJOCO_PUBLIC_SPEC,
                              stage_omr_applicability="not_applicable", stage_omr_oracle_supplied=False)
    pipeline._init_wall_clock_budget(state)
    state.budget_usage = json.loads((archive / "budget_usage.json").read_text())
    state.budget_usage.update(wall_clock_start=state.wall_clock_start,
                             wall_clock_budget_s=state.wall_clock_budget_seconds)
    controller = json.loads((archive / "controller_history.json").read_text())
    state.controller_history = controller.get("history", [])
    state.fault_counts = dict(controller.get("fault_counts") or {})
    # The completed Ant A1 receipt was CONTINUE; no Hand success/stage repair
    # is imported by this recovery path. The next round uses native diagnosis.
    state.latest_diagnosis = DiagnosticReport(status="CONTINUE", confidence=0.0,
        omr_diagnostic_protocol="unbounded_dense",
        reasoning="Resume the completed Ant A1 CONTINUE boundary under the fixed search/verification budget; signed displacement has no solved threshold.")
    validate_ablation_ant_source(state.env)
    set_global_seed(0)
    call_logger = LLMCallLogger(run)
    pipeline.llm.bind_logger(call_logger)
    pipeline.coding_llm.bind_logger(call_logger)
    try:
        state = pipeline._controller_loop(state, resume_completed_iteration=True)
        pipeline._persist_pipeline_memory(state)
    finally:
        pipeline._write_budget_usage(state)
        call_logger.close()
    return run


def _verified_frozen_job(manifest_path, index):
    manifest = json.loads(Path(manifest_path).read_text())
    release = Path(manifest["release"]).resolve()
    if SOURCE_ROOT.resolve() != release:
        raise RuntimeError("Formal jobs must execute from their frozen source release")
    release_receipt = release / "source_release.v1.json"
    if hashlib.sha256(release_receipt.read_bytes()).hexdigest() != manifest["release_receipt_sha256"]:
        raise RuntimeError("Frozen source release receipt changed")
    for relative, expected in json.loads(release_receipt.read_text())["python_source_sha256"].items():
        if hashlib.sha256((release / relative).read_bytes()).hexdigest() != expected:
            raise RuntimeError(f"Frozen Python source changed: {relative}")
    job = manifest["jobs"][int(index)]
    config_path = Path(job["pipeline_config"])
    if hashlib.sha256(config_path.read_bytes()).hexdigest() != job["config_sha256"]:
        raise RuntimeError("Frozen job configuration changed")
    for role, expected in (job.get("provider_sha256") or {}).items():
        if hashlib.sha256(Path(job[role]).read_bytes()).hexdigest() != expected:
            raise RuntimeError(f"Frozen provider configuration changed: {role}")
    return manifest, job, yaml.safe_load(config_path.read_text())["pipeline"]


def _set_job_environment(job):
    os.environ.update(CUDA_VISIBLE_DEVICES=job["gpu"], CUDA_DEVICE_ORDER="PCI_BUS_ID", PYTHONUNBUFFERED="1",
        OMP_NUM_THREADS="1", MKL_NUM_THREADS="1", OPENBLAS_NUM_THREADS="1", NUMEXPR_NUM_THREADS="1",
        MUJOCO_GL="glfw", ASPIRE_FRAMEWORK_GENERATION="V9.5")
    if job["task"] == "ant":
        os.environ["ASPIRE_OMR_DIAGNOSTIC_PROTOCOL"] = "unbounded_dense"


def run_job(manifest_path, index):
    manifest, job, cfg = _verified_frozen_job(manifest_path, index)
    _set_job_environment(job)
    destination = Path(job["destination"])
    config_path = Path(job["pipeline_config"])
    locks = _acquire_slots(job)
    launch = destination / "launch.json"
    receipt = {"started_at": datetime.now().astimezone().isoformat(), "pid": os.getpid(),
               "job": f"{job['task']}/{job['arm']}", "gpu": job["gpu"], "workers": job["workers"],
               "source_release": manifest["release"], "config_sha256": job["config_sha256"], "status": "searching"}
    with launch.open("x") as handle:
        json.dump(receipt, handle, indent=2)
    # A3 has never started: pin its first start now, retaining that time for
    # search and validation without mutating the reviewed source config.
    original_start = cfg["core_ablation"].get("wall_clock_start", time.time())
    run = Path(job["resume_run_dir"]) if job.get("resume_run_dir") else None
    search_error = None
    try:
        if run is not None:
            run = resume_a1(job, cfg)
        elif job["task"] == "ant":
            from evaluation.experiments.exp_p2_mujoco_rawsim_full_auto import run_rawsim_mujoco
            result = run_rawsim_mujoco("Ant-v4", 0, destination / "runs", str(config_path),
                worker_safety_cap=job["workers"], llm_config_path=job["llm_config"],
                ai_coding_config_path=job["ai_coding_config"], canonical_source_run_dir=job["ant_source"])
            run = Path(result["run_dir"])
        else:
            from evaluation.experiments.exp_p2_games_intent_rawsim import run_task
            result = run_task("minigrid-doorkey", 0, destination / "runs", str(config_path),
                stage_omr_oracle=True, llm_config_path=job["llm_config"], ai_coding_config_path=job["ai_coding_config"])
            run = Path(result["run_dir"])
    except Exception as exc:
        import traceback
        traceback.print_exc()
        search_error = f"{type(exc).__name__}: {exc}"
        if run is None:
            runs = [p for p in (destination / "runs").glob("*") if p.is_dir() and not p.name.startswith("_")]
            run = sorted(runs)[-1] if runs else None
    receipt.update(status="validating", search_error=search_error, run_dir=str(run) if run else None)
    write_json(launch, receipt)
    try:
        if run is None:
            summary = {"status": "not_verified", "reason": "no_run_created"}
        else:
            from evaluation.experiments.core_ablation_validation import run_validation
            summary = run_validation(run, cfg, destination / "final_validation", job["gpu"], job["workers"],
                wall_clock_start=original_start, wall_clock_budget_seconds=cfg["wall_clock_budget_hours"] * 3600)
        search_valid = _search_error_allows_validation(search_error)
        receipt.update(status="finished" if summary.get("status") == "formal" and search_valid else "needs_attention",
                       search_termination_eligible_for_formal_protocol=search_valid,
                       final_validation=summary, ended_at=datetime.now().astimezone().isoformat())
        write_json(launch, receipt)
    except Exception as exc:
        import traceback
        traceback.print_exc()
        receipt.update(status="needs_attention", validation_error=f"{type(exc).__name__}: {exc}")
        write_json(launch, receipt)
        raise
    finally:
        for lock in locks:
            lock.close()


def _search_error_allows_validation(error):
    return error in {None, "", "ABLATION_SEARCH_BUDGET_EXHAUSTED",
                     "RuntimeError: ABLATION_SEARCH_BUDGET_EXHAUSTED"}


def _terminal_job_status(receipt, exit_code=0):
    search_ok = _search_error_allows_validation(receipt.get("search_error"))
    return "finished" if (
        exit_code == 0 and receipt.get("status") == "finished"
        and (receipt.get("final_validation") or {}).get("status") == "formal"
        and receipt.get("search_termination_eligible_for_formal_protocol", search_ok)
        and search_ok
    ) else "needs_attention"


def _process_running(pid):
    try:
        stat = (PROC_ROOT / str(int(pid)) / "stat").read_text()
        return stat.rsplit(")", 1)[1].split()[0] not in {"Z", "X"}
    except (OSError, ValueError, IndexError):
        return False


def _process_command(pid):
    try:
        return [s.decode() for s in (PROC_ROOT / str(int(pid)) / "cmdline").read_bytes().split(b"\0") if s]
    except (OSError, ValueError, UnicodeDecodeError):
        return []


def _matches_worker_command(command, *, index, manifest_path, entry=None):
    """Exact argument binding, never substring-match a reused process PID."""
    try:
        modes = [flag for flag in ("--run-job", "--finalize-job") if flag in command]
        if len(modes) != 1 or command.count(modes[0]) != 1 or command.count("--manifest") != 1:
            return False
        if command[command.index(modes[0]) + 1] != str(index):
            return False
        if Path(command[command.index("--manifest") + 1]).resolve() != Path(manifest_path).resolve():
            return False
        scripts = [Path(arg).resolve() for arg in command if arg.endswith("core_ablation_recover.py")]
        return len(scripts) == 1 and (entry is None or scripts[0] == Path(entry).resolve())
    except (IndexError, ValueError):
        return False


def _matching_worker_pids(index, manifest_path, *, exclude_pid=None):
    return [int(p.name) for p in PROC_ROOT.iterdir() if p.name.isdigit()
            and int(p.name) != exclude_pid and _process_running(int(p.name))
            and _matches_worker_command(_process_command(int(p.name)),
                                        index=index, manifest_path=manifest_path)]


def _finalization_candidate(manifest, index, manifest_path, *, exclude_pid=None):
    """Read-only admission for one missing-winner, never-started validation."""
    from evaluation.experiments.core_ablation_validation import precheck_missing_winner_validation

    job = manifest["jobs"][int(index)]
    destination = Path(job["destination"])
    if (destination / "finalization_recovery_once").exists():
        raise RuntimeError("Finalization-only recovery was already attempted")
    receipt = json.loads((destination / "launch.json").read_text())
    if receipt.get("status") != "needs_attention":
        raise RuntimeError("Search has not settled as needs_attention")
    if (receipt.get("job") != f"{job['task']}/{job['arm']}"
            or str(receipt.get("gpu")) != str(job["gpu"])
            or int(receipt.get("workers", 0)) != int(job["workers"])):
        raise RuntimeError("Finalization launch identity does not match job")
    if _process_running(receipt["pid"]):
        raise RuntimeError("Prior search/validation PID is still running")
    if _matching_worker_pids(index, manifest_path, exclude_pid=exclude_pid):
        raise RuntimeError("Matching worker is already running without its final launch receipt")
    config_path = Path(job["pipeline_config"])
    if hashlib.sha256(config_path.read_bytes()).hexdigest() != job["config_sha256"]:
        raise RuntimeError("Frozen job configuration changed")
    cfg = yaml.safe_load(config_path.read_text())["pipeline"]
    if not receipt.get("run_dir"):
        raise RuntimeError("Settled search has no run directory")
    run = Path(receipt["run_dir"]).resolve()
    allowed_roots = [destination.resolve()]
    if job.get("resume_run_dir"):
        allowed_roots.append(Path(job["resume_run_dir"]).resolve())
    if not any(run == root or root in run.parents for root in allowed_roots):
        raise RuntimeError("Finalization source run is outside the recorded job")
    champion = precheck_missing_winner_validation(run, destination / "final_validation", receipt)
    usage_path = run / "budget_usage.json"
    usage = json.loads(usage_path.read_text()) if usage_path.exists() else {}
    starts = [value for value in (
        cfg["core_ablation"].get("wall_clock_start"),
        usage.get("wall_clock_start"), receipt.get("wall_clock_start"),
        datetime.fromisoformat(receipt["started_at"]).timestamp()
        if receipt.get("started_at") else None,
    ) if isinstance(value, (int, float)) and value > 0]
    if not starts:
        raise RuntimeError("Original absolute wall clock is missing")
    start = float(min(starts))
    seconds = float(cfg["wall_clock_budget_hours"]) * 3600
    if time.time() >= start + seconds:
        raise RuntimeError("Original absolute wall clock is exhausted")
    policy = cfg["core_ablation"]
    budget = Path(policy["ledger_dir"]) / "budget.json"
    if budget.exists():
        with (budget.parent / "budget.lock").open("r") as lock:
            fcntl.flock(lock, fcntl.LOCK_SH)
            ledger = json.loads(budget.read_text())
    else:
        ledger = {"reserved_steps": 0, "reservations": []}
    if any(row.get("phase") == "final_validation" for row in ledger.get("reservations") or []):
        raise RuntimeError("Final validation already reserved training budget")
    needed = 3 * int(policy["max_steps_per_seed"])
    if int(policy["max_search_training_steps"]) - int(ledger["reserved_steps"]) < needed:
        raise RuntimeError("Insufficient original budget for the fixed three-seed validation")
    return {"receipt": receipt, "champion": champion, "run_dir": run, "config": cfg,
            "wall_clock_start": start, "wall_clock_budget_seconds": seconds}


def finalize_job(manifest_path, index):
    """One cold-validation attempt using a new frozen release; never search."""
    manifest, job, cfg = _verified_frozen_job(manifest_path, index)
    _set_job_environment(job)
    admitted = _finalization_candidate(manifest, index, manifest_path, exclude_pid=os.getpid())
    locks = _acquire_slots(job)
    destination = Path(job["destination"])
    launch = destination / "launch.json"
    try:
        # Recheck after taking the physical slots, then claim the one-shot
        # marker atomically. Competing guardians cannot both reach validation.
        admitted = _finalization_candidate(manifest, index, manifest_path, exclude_pid=os.getpid())
        archive = destination / "finalization_recovery_once"
        archive.mkdir(exist_ok=False)
        shutil.copy2(launch, archive / "launch.json")
        archived_validation = archive / "final_validation"
        archived_validation.mkdir()
        validation_dir = destination / "final_validation"
        for artifact in validation_dir.iterdir():
            artifact.rename(archived_validation / artifact.name)
        previous = admitted["receipt"]
        receipt = {**previous, "started_at": datetime.now().astimezone().isoformat(),
                   "pid": os.getpid(), "status": "validating", "finalization_only": True,
                   "source_release": manifest["release"],
                   "search_source_release": previous.get("search_source_release") or previous["source_release"],
                   "search_started_at": previous.get("search_started_at") or previous.get("started_at"),
                   "run_dir": str(admitted["run_dir"]), "prior_launch": str(archive / "launch.json"),
                   "wall_clock_start": admitted["wall_clock_start"],
                   "wall_clock_budget_seconds": admitted["wall_clock_budget_seconds"],
                   "validation_selection": admitted["champion"].get("selection_receipt") or {
                       key: admitted["champion"].get(key) for key in
                       ("source_worker", "genome_id", "source_result_sha256", "best_receipt_sha256")}}
        for key in ("ended_at", "final_validation", "validation_error"):
            receipt.pop(key, None)
        write_json(archive / "recovery_plan.json", receipt)
        write_json(launch, receipt)
        try:
            from evaluation.experiments.core_ablation_validation import run_validation
            summary = run_validation(admitted["run_dir"], cfg, validation_dir, job["gpu"], job["workers"],
                wall_clock_start=admitted["wall_clock_start"],
                wall_clock_budget_seconds=admitted["wall_clock_budget_seconds"])
            receipt.update(status="finished" if summary.get("status") == "formal" else "needs_attention",
                           final_validation=summary, search_termination_eligible_for_formal_protocol=True,
                           ended_at=datetime.now().astimezone().isoformat())
            write_json(launch, receipt)
        except Exception as exc:
            receipt.update(status="needs_attention", validation_error=f"{type(exc).__name__}: {exc}",
                           ended_at=datetime.now().astimezone().isoformat())
            write_json(launch, receipt)
            raise
    finally:
        for lock in locks:
            lock.close()


class AdoptedProcess:
    """Read-only process handle for a worker owned by the retired supervisor."""
    def __init__(self, pid, launch_path, *, index, manifest_path, entry):
        self.pid, self.launch_path = int(pid), Path(launch_path)
        self.index, self.manifest_path, self.entry = index, Path(manifest_path), Path(entry)
        self.returncode = None

    def poll(self):
        if self.returncode is not None:
            return self.returncode
        if _process_running(self.pid):
            if not _matches_worker_command(_process_command(self.pid), index=self.index,
                                           manifest_path=self.manifest_path, entry=self.entry):
                raise RuntimeError(f"Adopted worker PID identity changed: {self.pid}")
            return None
        receipt = json.loads(self.launch_path.read_text())
        # A non-parent cannot recover waitpid's exit code. Only an explicit
        # formal terminal receipt is accepted as successful completion.
        self.returncode = 0 if _terminal_job_status(receipt) == "finished" else 1
        return self.returncode


def _adopt_existing_jobs(manifest, manifest_path):
    children = {}
    path = Path(manifest_path).resolve()
    for index, job in enumerate(manifest["jobs"]):
        launch = Path(job["destination"]) / "launch.json"
        if not launch.exists():
            # An old supervisor may have spawned a child which has not yet
            # written launch.json. Never duplicate that unreceipted process.
            matching = _matching_worker_pids(index, path)
            if matching:
                raise RuntimeError(f"Live worker has no launch receipt; refusing duplicate job {index}: {matching}")
            job.update(status="queued")
            continue
        receipt = json.loads(launch.read_text())
        if (receipt.get("job") != f"{job['task']}/{job['arm']}"
                or str(receipt.get("gpu")) != str(job["gpu"])
                or int(receipt.get("workers", 0)) != int(job["workers"])):
            raise RuntimeError(f"Existing launch does not match job {index}")
        pid = int(receipt["pid"])
        if _process_running(pid):
            release = Path(receipt["source_release"]).resolve()
            if path.parent not in release.parents:
                raise RuntimeError(f"Existing worker release is outside this batch: {index}")
            entry = release / "evaluation/experiments/core_ablation_recover.py"
            if not _matches_worker_command(_process_command(pid), index=index, manifest_path=path, entry=entry):
                raise RuntimeError(f"Existing PID does not match worker command for job {index}")
            children[index] = AdoptedProcess(pid, launch, index=index, manifest_path=path, entry=entry)
            job.update(status="running", pid=pid, adopted=True, adopted_source_release=str(release))
        else:
            if _matching_worker_pids(index, path):
                raise RuntimeError(f"Live worker has a stale launch receipt; refusing duplicate job {index}")
            job.update(status=_terminal_job_status(receipt), pid=pid, adopted=False,
                       dead_process_exit_code_unavailable=True)
    return children


def supervise(manifest_path, *, adopt_existing=False):
    """Bounded six-worker queue; never silently restart a failed experiment."""
    path = Path(manifest_path).resolve()
    manifest = json.loads(path.read_text())
    if not manifest.get("release"):
        raise RuntimeError("Freeze source before starting")
    lock = (path.parent / "supervisor.lock").open("a+")
    fcntl.flock(lock, fcntl.LOCK_EX | fcntl.LOCK_NB)
    children = {}
    python = str(Path(manifest["workspace"]) / "venv/bin/python")
    entry = str(Path(manifest["release"]) / "evaluation/experiments/core_ablation_recover.py")
    if adopt_existing:
        children = _adopt_existing_jobs(manifest, path)
    else:
        for job in manifest["jobs"]:
            if (Path(job["destination"]) / "launch.json").exists():
                raise RuntimeError("Batch already launched; use --adopt-existing to supervise without duplicate training")
    while True:
        for idx, child in list(children.items()):
            if child.poll() is None:
                continue
            job = manifest["jobs"][idx]
            p = Path(job["destination"]) / "launch.json"
            receipt = json.loads(p.read_text()) if p.exists() else {}
            job["status"] = _terminal_job_status(receipt, child.returncode)
            job["exit_code"] = child.returncode
            del children[idx]
        for idx, job in enumerate(manifest["jobs"]):
            if job["status"] != "needs_attention" or job.get("finalization_recovery_checked"):
                continue
            job["finalization_recovery_checked"] = True
            try:
                _finalization_candidate(manifest, idx, path)
            except (OSError, ValueError, KeyError, TypeError, RuntimeError) as exc:
                job["finalization_recovery_declined"] = f"{type(exc).__name__}: {exc}"
            else:
                job.update(status="finalization_queued", finalization_only=True)
        completed = {f"{j['task']}/{j['arm']}" for j in manifest["jobs"] if j["status"] == "finished"}
        failed = {f"{j['task']}/{j['arm']}" for j in manifest["jobs"] if j["status"] in {"needs_attention", "blocked"}}
        for idx, job in enumerate(manifest["jobs"]):
            if job["status"] not in {"queued", "finalization_queued"}:
                continue
            if set(job["depends_on"]) & failed:
                job.update(status="blocked", reason="required_prior_arm_has_no_formal_result")
                continue
            if not set(job["depends_on"]).issubset(completed):
                continue
            from evaluation.experiments.core_ablation_launch import resource_snapshot, check_resources
            try:
                check_resources(resource_snapshot(), [job["gpu"]])
            except (RuntimeError, subprocess.CalledProcessError, OSError, KeyError) as exc:
                job["resource_wait"] = str(exc)
                continue
            log = (Path(job["destination"]) / "launcher.log").open("a")
            mode = "--finalize-job" if job["status"] == "finalization_queued" else "--run-job"
            child = subprocess.Popen([python, "-u", entry, mode, str(idx), "--manifest", str(path)],
                cwd=manifest["release"], stdin=subprocess.DEVNULL, stdout=log, stderr=subprocess.STDOUT,
                start_new_session=True)
            log.close()
            children[idx] = child
            job.update(status="running", pid=child.pid)
        manifest["updated_at"] = datetime.now().astimezone().isoformat()
        write_json(path.parent / "live_status.json", manifest)
        if not children and all(j["status"] in {"finished", "needs_attention", "blocked"} for j in manifest["jobs"]):
            return
        time.sleep(30)


def main():
    parser = argparse.ArgumentParser(description=__doc__)
    parser.add_argument("--prepare", type=Path)
    parser.add_argument("--freeze", action="store_true")
    parser.add_argument("--supervise", action="store_true")
    parser.add_argument("--adopt-existing", action="store_true", help="Adopt verified live jobs; never restart an existing failed launch")
    parser.add_argument("--run-job", type=int)
    parser.add_argument("--finalize-job", type=int, help="One eligible validation-only recovery; never rerun search")
    parser.add_argument("--manifest", type=Path)
    args = parser.parse_args()
    if args.prepare:
        print(json.dumps({"manifest": str(args.prepare.resolve() / "batch.json"),
                          "jobs": len(prepare_recovery(args.prepare)["jobs"])}))
    elif args.freeze:
        print(json.dumps({"release": freeze_release(args.manifest)["release"]}))
    elif args.supervise:
        supervise(args.manifest, adopt_existing=args.adopt_existing)
    elif args.run_job is not None:
        run_job(args.manifest, args.run_job)
    elif args.finalize_job is not None:
        finalize_job(args.manifest, args.finalize_job)
    else:
        parser.error("Select --prepare, --freeze, --supervise, --run-job or --finalize-job")


if __name__ == "__main__":
    main()


==> anc/FARL/evaluation/experiments/core_ablation_supervision.py <==
"""Operational supervision; never use scores to decide whether to retry."""
from __future__ import annotations

import hashlib
import json
from pathlib import Path
import time


def receipt_entry(receipt, manifest):
    release = Path(receipt.get("source_release") or manifest["release"]).resolve()
    allowed = {Path(value).resolve() for value in manifest.get("allowed_previous_releases", [])}
    allowed.add(Path(manifest["release"]).resolve())
    if release not in allowed:
        raise RuntimeError("Unregistered source release in experiment receipt")
    return release / "evaluation/experiments/core_ablation_time_launch.py"


def discover_run(job, receipt):
    value = receipt.get("run_dir") or job.get("resume_run_dir")
    if value:
        return Path(value).resolve()
    runs = [p for p in (Path(job["destination"]) / "runs").glob("*")
            if p.is_dir() and not p.name.startswith("_")]
    if len(runs) > 1:
        raise RuntimeError("Multiple unbound runs; refusing to select by result or recency")
    return runs[0].resolve() if runs else None


def retry_kind(receipt):
    """Only infrastructure failures qualify. Low/zero valid scores never do."""
    summary = receipt.get("final_validation") or {}
    if receipt.get("status") == "results_validated" or summary.get("status") == "formal":
        return None
    termination = receipt.get("search_termination") or {}
    message = " ".join(str(value or "") for value in (
        receipt.get("search_error"), receipt.get("validation_error"),
        termination.get("error_type"), termination.get("error"),
        " ".join(str(row.get("reason") or "") for row in summary.get("seed_receipts", [])
                 if isinstance(row, dict)))).lower()
    permanent = ("identity", "source_mismatch", "source changed", "contract", "interface",
                 "authentication", "permission", "api key", "unauthorized", "forbidden", "error_kind=auth", "error_kind=bad_request",
                 "badrequest", "bad request", "attributeerror", "typeerror", "valueerror")
    if any(token in message for token in permanent):
        return None
    transient = ("timeout", "timed out", "connection", "brokenpipe", "broken pipe",
                 "brokenprocesspool", "remotedisconnected", "rate limit", "ratelimit", "error_kind=rate_limit",
                 "service unavailable", "internalservererror", "server error", "http 502",
                 "http 503", "http 504", "out of memory", "cuda error", "llm call failed",
                 "worker_process_failure", "validation recovery waits for an inactive worker boundary")
    if any(token in message for token in transient):
        return "validation" if (receipt.get("status") == "validating" or receipt.get("validation_error") or summary) else "cold_search"
    if receipt.get("status") == "validating" and not message.strip():
        return "validation"
    # A terminated process has no Python exception receipt (e.g. SIGKILL).
    if receipt.get("status") == "searching" and not message.strip():
        return "cold_search"
    return None


def prepare_cold_retry(job, receipt, manifest, now=None):
    """Create a new attempt without reading or copying old scientific state.

    All old directories and the shared, cumulative cost ledger are retained.
    Admission requires the caller to prove the old process/session is empty.
    """
    from evaluation.experiments.core_ablation_recover import write_json
    now = time.time() if now is None else float(now)
    policy = manifest.get("automatic_recovery") or {}
    if not policy.get("enabled") or not job.get("cold_start") or retry_kind(receipt) != "cold_search":
        raise RuntimeError("Cold retry is not authorized for this failure")
    attempt = int(job.get("cold_attempt", 1)) + 1
    if attempt > int(policy.get("max_cold_attempts", 5)):
        raise RuntimeError("Repeated infrastructure failure exhausted the automatic retry limit")
    if now >= float(manifest["search_dispatch_deadline"]):
        raise RuntimeError("Cold retry cannot extend the search window")
    root = Path(job["cold_restart_root"])
    destination = root / f"attempt_{attempt:03d}"
    run = discover_run(job, receipt)
    launch = Path(job["destination"]) / "launch.json"
    audit = {"schema_version": "core_ablation.cold_retry.v1", "recorded_at": now,
        "attempt": attempt, "previous_destination": job["destination"],
        "previous_launch": str(launch), "previous_launch_sha256": hashlib.sha256(launch.read_bytes()).hexdigest(),
        "previous_run_dir": str(run) if run else None,
        "error": receipt.get("search_error") or receipt.get("search_termination"),
        "score_used_to_retry": False, "previous_scientific_state_loaded": False,
        "cumulative_cost_reset": False, "batch_deadline": manifest["batch_deadline"]}
    destination.mkdir(parents=True, exist_ok=False)
    write_json(destination / "cold_retry.json", audit)
    prior_policy = Path(job["destination"]) / "core_ablation.json"
    if prior_policy.exists():
        (destination / "core_ablation.json").write_bytes(prior_policy.read_bytes())
    return dict(job, destination=str(destination), cold_attempt=attempt,
        superseded_destination=job["destination"], resume_run_dir=None,
        status="waiting_for_resource", retry_after=now + min(60 * 2 ** (attempt - 2), 900),
        reason="automatic_infrastructure_cold_retry", previous_failed_run=str(run) if run else None)


==> anc/FARL/evaluation/experiments/core_ablation_time_launch.py <==
"""Continue all six core ablations under one absolute batch deadline."""
from __future__ import annotations

import argparse
from datetime import datetime
import fcntl
import hashlib
import json
import os
from pathlib import Path
import signal
import subprocess
import sys
import time

import yaml

ROOT = Path(__file__).resolve().parents[2]
if str(ROOT) not in sys.path:
    sys.path.insert(0, str(ROOT))

from evaluation.experiments.core_ablation_recover import (
    write_json, _verified_frozen_job, _set_job_environment, _acquire_slots,
    _process_running, _process_command, _matches_worker_command, _matching_worker_pids,
)
from evaluation.experiments.core_ablation_supervision import (
    receipt_entry, discover_run, retry_kind, prepare_cold_retry,
)

LAYOUT = [("ant", "A1", "0"), ("doorkey", "A1", "0"),
          ("doorkey", "A2", "3"), ("ant", "A3", "3"),
          ("doorkey", "A3", "4"), ("ant", "A2", "4")]


def _session_members(leader):
    """Live members of an experiment's isolated session, with PID start IDs."""
    members = {}
    for path in Path("/proc").iterdir():
        if not path.name.isdigit():
            continue
        try:
            fields = (path / "stat").read_text().rsplit(")", 1)[1].split()
            if fields[0] not in {"Z", "X"} and int(fields[3]) == int(leader):
                members[int(path.name)] = fields[19]
        except (OSError, ValueError, IndexError):
            continue
    return members


def prepare(destination, legacy_manifest, *, start, search_hours=48, batch_hours=72):
    destination, legacy_manifest = Path(destination).resolve(), Path(legacy_manifest).resolve()
    if not 0 < search_hours < batch_hours <= 72:
        raise ValueError("The whole batch must finish within the authorized 72 hours")
    previous = json.loads(legacy_manifest.read_text())
    destination.mkdir(parents=True, exist_ok=False)
    source_jobs = {(j["task"], j["arm"]): (index, j) for index, j in enumerate(previous["jobs"])}
    jobs = []
    for task, arm, gpu in LAYOUT:
        old_index, old = source_jobs[task, arm]
        folder = destination / task / arm
        folder.mkdir(parents=True)
        doc = yaml.safe_load(Path(old["pipeline_config"]).read_text())
        cfg, policy = doc["pipeline"], doc["pipeline"]["core_ablation"]
        policy.update(budget_mode="wall_clock", phase="search",
            historical_step_cap=policy.get("max_search_training_steps"), max_search_training_steps=None,
            historical_wall_clock_start=policy.get("wall_clock_start"), wall_clock_start=float(start),
            search_dispatch_deadline=float(start) + search_hours * 3600,
            batch_deadline=float(start) + batch_hours * 3600,
            final_validation_seeds=[200, 201, 202], protocol_revision="20260908_time_72h_v1",
            final_validation_source="search_only_no_prior_final_validation_feedback",
            search_repeat_count=1, continuation_of_original_search=True)
        cfg["wall_clock_budget_hours"] = batch_hours
        cfg["pipeline_controller"].update(min_acceptable_iqm=None, anytime_mode=True,
                                           max_feedback_iterations=1_000_000)
        cfg["autonomous_anytime"] = {"enabled": True}
        cfg["breadth_portfolio"].update(configured_safety_cap=1, workers_per_gpu=1)
        cfg["hpo"]["breadth_process_runner"].update(allow_serial=True, workers_per_gpu=1)
        cfg["reward_designer"].setdefault("context_memory", {}).setdefault("section_token_caps", {})["P5_background"] = 1600
        path = folder / "pipeline.yaml"
        path.write_text(yaml.safe_dump(doc, sort_keys=False))
        write_json(folder / "core_ablation.json", policy)
        job = {**old, "gpu": gpu, "workers": 1, "destination": str(folder),
               "pipeline_config": str(path), "config_sha256": hashlib.sha256(path.read_bytes()).hexdigest(),
               "legacy_destination": old["destination"], "legacy_manifest": str(legacy_manifest),
               "legacy_job_index": old_index, "legacy_resume_run_dir": old.get("resume_run_dir"),
               "resume_run_dir": None, "status": "waiting_for_previous_phase", "depends_on": []}
        jobs.append(job)
    manifest = {"schema_version": "core_ablation.time_batch.v1", "prepared_at": datetime.now().astimezone().isoformat(),
        "workspace": previous["workspace"], "destination": str(destination), "release": None,
        "legacy_manifest": str(legacy_manifest), "jobs": jobs, "allowed_gpus": ["0", "3", "4"],
        "max_concurrent_learners": 6, "workers_per_arm": 1, "batch_start": float(start),
        "search_dispatch_deadline": float(start) + search_hours * 3600,
        "batch_deadline": float(start) + batch_hours * 3600,
        "validation_seeds": [200, 201, 202], "old_results_retained_as_previous_budget_protocol": True,
        "task_solved_is_not_validation_completed": True}
    write_json(destination / "batch.json", manifest)
    return manifest


def previous_phase(job):
    """Wait for the previous parent and all of its native worker receipts."""
    if (job.get("initial_cold_start") and not job.get("superseded_launch")
            and not job.get("superseded_destination")):
        folder = Path(job["destination"])
        if (not job.get("cold_start") or job.get("resume_run_dir")
                or job.get("recovery_phase") or job.get("legacy_destination")
                or (folder / "launch.json").exists()
                or any((folder / "runs").glob("*"))):
            raise RuntimeError("Initial cold start contains previous scientific artifacts or recovery state")
        return {"ready": True, "run_dir": None, "cold_start": True,
                "initial_cold_start": True, "previous_scientific_state_loaded": False}
    if job.get("cold_start") or job.get("recovery_phase") in {"search", "validation"}:
        old_launch = Path(job["superseded_launch"]) if job.get("superseded_launch") else (
            Path(job["superseded_destination"]) / "launch.json")
        old = json.loads(old_launch.read_text())
        pid = int(old["pid"])
        if _process_running(pid) or _session_members(pid):
            return {"ready": False, "pid": pid, "phase": "waiting_for_superseded_session"}
        if job.get("recovery_phase") in {"search", "validation"}:
            return {"ready": True, "run_dir": job["resume_run_dir"],
                    "recovery_phase": job["recovery_phase"], "superseded_launch": str(old_launch)}
        runs = list((Path(job["destination"]) / "runs").glob("*"))
        if runs:
            raise RuntimeError("Cold start destination contains previous scientific artifacts")
        return {"ready": True, "run_dir": None, "cold_start": True,
                "superseded_launch": str(old_launch), "previous_scientific_state_loaded": False}
    folder = Path(job["legacy_destination"])
    launch_path = folder / "launch.json"
    if launch_path.exists():
        receipt = json.loads(launch_path.read_text())
        if _process_running(receipt["pid"]):
            entry = Path(receipt["source_release"]) / "evaluation/experiments/core_ablation_recover.py"
            if not _matches_worker_command(_process_command(receipt["pid"]), index=job["legacy_job_index"],
                                           manifest_path=job["legacy_manifest"], entry=entry):
                raise RuntimeError("Legacy PID identity differs from its recorded experiment")
            return {"ready": False, "pid": receipt["pid"], "phase": receipt.get("status")}
        if _session_members(receipt["pid"]):
            return {"ready": False, "pid": receipt["pid"], "phase": "waiting_for_previous_workers"}
        run = receipt.get("run_dir") or job.get("legacy_resume_run_dir")
        if not run:
            candidates = sorted(p for p in (folder / "runs").glob("*") if p.is_dir() and not p.name.startswith("_"))
            run = str(candidates[-1]) if candidates else None
        if not run:
            raise RuntimeError("Previous launched experiment has no resumable run")
        return {"ready": True, "run_dir": run, "legacy_launch": receipt}
    pending = _matching_worker_pids(job["legacy_job_index"], job["legacy_manifest"])
    if pending:
        return {"ready": False, "pid": pending[0], "phase": "waiting_for_previous_launch_receipt"}
    candidates = [p for p in (folder / "runs").glob("*") if p.is_dir()]
    if candidates:
        raise RuntimeError("Unreceipted previous run requires inspection")
    return {"ready": True, "run_dir": None, "never_started": True}


def slots_available(job):
    try:
        locks = _acquire_slots(job)
    except RuntimeError:
        return False
    for lock in locks:
        lock.close()
    return True


def _run_cold_search(job, folder):
    """Dispatch the explicit task identity through its native P2 entrypoint."""
    if job["task"] == "ant":
        from evaluation.experiments.exp_p2_mujoco_rawsim_full_auto import run_rawsim_mujoco
        return run_rawsim_mujoco("Ant-v4", 0, folder / "runs", job["pipeline_config"],
            worker_safety_cap=1, llm_config_path=job["llm_config"], ai_coding_config_path=job["ai_coding_config"],
            canonical_source_run_dir=job["ant_source"])
    if job["task"] == "door":
        from evaluation.experiments.exp_p3_metaworld_full_auto import run_full_auto
        return run_full_auto("door-open-v3", 0, folder / "runs", job["pipeline_config"],
            known=False, goal_blind=False, stage_omr_oracle=True,
            llm_config_path=job["llm_config"], ai_coding_config_path=job["ai_coding_config"],
            strict_contracts=True, disable_resume_cache=True)
    if job["task"] == "doorkey":
        from evaluation.experiments.exp_p2_games_intent_rawsim import run_task
        return run_task("minigrid-doorkey", 0, folder / "runs", job["pipeline_config"],
            stage_omr_oracle=True, llm_config_path=job["llm_config"], ai_coding_config_path=job["ai_coding_config"])
    raise RuntimeError("Unsupported core ablation task")


def run_job(manifest_path, index):
    manifest, job, cfg = _verified_frozen_job(manifest_path, index)
    _set_job_environment(job)
    prior = previous_phase(job)
    if not prior["ready"]:
        raise RuntimeError("Prior phase still running; no concurrent mutation of its search state")
    job = dict(job, resume_run_dir=prior.get("run_dir"))
    if (job.get("recovery_phase") == "search" and job.get("boundary_handoff_archive")
            and time.time() >= manifest["search_dispatch_deadline"]):
        job["recovery_phase"] = "validation"
    validation_recovery = job.get("recovery_phase") == "validation"
    if time.time() >= manifest["search_dispatch_deadline"] and not validation_recovery:
        raise RuntimeError("Search window ended before this arm could start")
    if time.time() >= manifest["batch_deadline"]:
        raise RuntimeError("Batch deadline reached before dispatch")
    locks = _acquire_slots(job)
    folder = Path(job["destination"])
    launch = folder / "launch.json"
    from evaluation.experiments.adroit_native_longtrain_launch import process_start
    receipt = {"started_at": datetime.now().astimezone().isoformat(), "pid": os.getpid(),
        "process_start_ticks": process_start(os.getpid()),
        "job": f"{job['task']}/{job['arm']}", "gpu": job["gpu"], "workers": 1,
        "source_release": manifest["release"], "config_sha256": job["config_sha256"],
        "status": "validating" if validation_recovery else "searching", "task_solved": None,
        "prior_phase": prior, "run_dir": prior.get("run_dir"),
        "cold_start": bool(job.get("cold_start")), "cold_attempt": job.get("cold_attempt"),
        "recovery_phase": job.get("recovery_phase"),
        "search_dispatch_deadline": manifest["search_dispatch_deadline"], "batch_deadline": manifest["batch_deadline"]}
    with launch.open("x") as handle:
        json.dump(receipt, handle, indent=2)
    run, search_error = job.get("resume_run_dir"), None
    try:
        if validation_recovery:
            pass
        elif run:
            from evaluation.experiments.core_ablation_time_resume import resume_search
            run = resume_search(job, cfg)
        else:
            result = _run_cold_search(job, folder)
            run = result["run_dir"]
    except Exception as exc:
        import traceback
        traceback.print_exc()
        search_error = f"{type(exc).__name__}: {exc}"
        from autorl.llm.availability import availability_deadline
        provider_boundary = availability_deadline(exc)
        if (provider_boundary is not None
                and provider_boundary.deadline_epoch == manifest["search_dispatch_deadline"]
                and time.time() >= manifest["search_dispatch_deadline"]):
            search_error = "RuntimeError: ABLATION_SEARCH_DISPATCH_DEADLINE_REACHED"
    finally:
        if run is None:
            candidates = sorted(p for p in (folder / "runs").glob("*") if p.is_dir() and not p.name.startswith("_"))
            run = candidates[-1] if len(candidates) == 1 else None
        receipt.update(run_dir=str(run) if run else None, search_error=search_error)
        write_json(launch, receipt)
    try:
        if run is None:
            receipt.update(status="needs_attention", reason="search_did_not_produce_a_run")
            write_json(launch, receipt)
            return
        # The controller receipt, not a missing exception, determines why it stopped.
        termination_path = Path(run) / "search_termination.json"
        termination = json.loads(termination_path.read_text()) if termination_path.exists() else {}
        receipt["search_termination"] = termination
        if not validation_recovery and not _search_allows_validation(termination, search_error, manifest):
            receipt.update(status="needs_attention", reason="search_stopped_before_its_declared_boundary")
            write_json(launch, receipt)
            return
        receipt.update(status="validating", search_stopped_at=datetime.now().astimezone().isoformat())
        write_json(launch, receipt)
        from evaluation.experiments.core_ablation_validation import run_validation
        recovery_options = {"resume_existing": True} if validation_recovery else {}
        summary = run_validation(run, cfg, folder / "final_validation", job["gpu"], 1,
            wall_clock_start=manifest["batch_start"],
            wall_clock_budget_seconds=manifest["batch_deadline"] - manifest["batch_start"], **recovery_options)
        receipt.update(status="results_validated" if summary.get("status") == "formal" else "needs_attention",
            validation_completed=summary.get("status") == "formal", task_solved=None,
            final_validation=summary, ended_at=datetime.now().astimezone().isoformat())
        write_json(launch, receipt)
    except Exception as exc:
        import traceback
        traceback.print_exc()
        receipt.update(status="needs_attention", validation_error=f"{type(exc).__name__}: {exc}")
        write_json(launch, receipt)
        raise
    finally:
        for lock in locks:
            lock.close()


def _search_allows_validation(termination, error, manifest):
    expected_errors = {None, "RuntimeError: ABLATION_SEARCH_DISPATCH_DEADLINE_REACHED",
                       "RuntimeError: ABLATION_BATCH_DEADLINE_REACHED"}
    return (error in expected_errors
            and termination.get("normal_search_completion") is True
            and termination.get("termination_reason") == "time_search_window"
            and float(termination.get("recorded_at", 0)) >= manifest["search_dispatch_deadline"]
            and time.time() >= manifest["search_dispatch_deadline"])


def _our_process(pid, manifest_path, index, entry=None):
    command = _process_command(pid)
    try:
        scripts = [Path(arg).resolve() for arg in command if arg.endswith("/core_ablation_time_launch.py")]
        return (command.count("--run-job") == 1 and command[command.index("--run-job") + 1] == str(index)
            and command.count("--manifest") == 1
            and Path(command[command.index("--manifest") + 1]).resolve() == Path(manifest_path).resolve()
            and len(scripts) == 1 and (entry is None or scripts[0] == Path(entry).resolve()))
    except (ValueError, IndexError):
        return False


def _matching_time_pids(manifest_path, index):
    return [int(p.name) for p in Path("/proc").iterdir() if p.name.isdigit()
            and _process_running(int(p.name)) and _our_process(int(p.name), manifest_path, index)]


def _finish_handoff_cleanup(job):
    """Complete a committed handoff after a guardian crash, without deleting new receipts."""
    if not job.get("boundary_handoff_archive"):
        return
    archive = Path(job["boundary_handoff_archive"])
    run = Path(job["resume_run_dir"])
    for current, saved in (
        (Path(job["destination"]) / "launch.json", archive / "launch.json"),
        (run / "REQUEST_BOUNDARY_STOP", archive / "REQUEST_BOUNDARY_STOP"),
        (run / "BOUNDARY_STOP_ACK.json", archive / "BOUNDARY_STOP_ACK.json"),
    ):
        if current.exists() and saved.exists() and current.read_bytes() == saved.read_bytes():
            current.unlink()


def _settle_job(path, manifest, index, receipt):
    """Called only after both the parent and its entire session have exited."""
    job = manifest["jobs"][index]
    if receipt.get("status") == "results_validated":
        job.update(status="results_validated")
        return
    job.update(status="needs_attention", reason=receipt.get("search_error") or receipt.get("validation_error")
               or receipt.get("reason") or "experiment_exited_without_completed_validation")
    policy = manifest.get("automatic_recovery") or {}
    if not policy.get("enabled") or time.time() >= manifest["batch_deadline"]:
        return
    kind = retry_kind(receipt)
    try:
        if (receipt.get("search_termination") or {}).get("termination_reason") == "boundary_stop_requested":
            from evaluation.experiments.core_ablation_boundary_handoff import prepare_handoff
            replacement = prepare_handoff(job, receipt, manifest)
            manifest["jobs"][index] = replacement
            write_json(path, manifest)
            _finish_handoff_cleanup(replacement)
        elif kind == "cold_search" and job.get("cold_start"):
            manifest["jobs"][index] = prepare_cold_retry(job, receipt, manifest)
            write_json(path, manifest)
        elif kind == "validation" and time.time() >= manifest["search_dispatch_deadline"]:
            attempt = int(job.get("validation_recovery_attempt", 0)) + 1
            if attempt > int(policy.get("max_validation_attempts", 5)):
                raise RuntimeError("Automatic validation recovery limit reached")
            run = discover_run(job, receipt)
            if run is None or not (Path(job["destination"]) / "final_validation/final_validation_plan.json").exists():
                raise RuntimeError("Validation recovery requires the original frozen plan")
            folder = Path(job["destination"])
            archive = folder / "launch_attempts" / f"validation_{attempt:03d}.json"
            archive.parent.mkdir(exist_ok=True)
            # Exclusive archive admission; old receipts and seed evidence survive.
            with archive.open("xb") as handle:
                handle.write((folder / "launch.json").read_bytes())
            job.update(status="waiting_for_resource", recovery_phase="validation", resume_run_dir=str(run),
                       validation_recovery_attempt=attempt, superseded_launch=str(archive),
                       retry_after=time.time() + min(60 * 2 ** (attempt - 1), 900))
            write_json(path, manifest)
            (folder / "launch.json").unlink()
        else:
            write_json(Path(job["destination"]) / "operator_attention.json", {
                "recorded_at": time.time(), "job": f"{job['task']}/{job['arm']}",
                "reason": job["reason"], "automatic_retry": False,
                "no_failed_result_relabelled_as_zero_or_success": True})
    except (OSError, ValueError, KeyError, RuntimeError) as exc:
        job.update(status="needs_attention", reason=f"{type(exc).__name__}: {exc}")
        write_json(Path(job["destination"]) / "operator_attention.json", {
            "recorded_at": time.time(), "reason": job["reason"], "automatic_retry": False})


def _stop_at_deadline(pid, manifest_path, index, entry, known_members=None, *, legacy=False):
    """Stop only this verified experiment session; confirm descendants exit."""
    members = _session_members(pid)
    if _process_running(pid):
        identity = (_matches_worker_command(_process_command(pid), index=index, manifest_path=manifest_path, entry=entry)
                    if legacy else _our_process(pid, manifest_path, index, entry))
        if not identity or os.getsid(pid) != pid or os.getpgid(pid) != pid:
            raise RuntimeError("Refusing deadline signal to an unrelated experiment")
    elif not members:
        return
    elif not any((known_members or {}).get(member) == started for member, started in members.items()):
        raise RuntimeError("Orphaned session lacks a previously verified identity anchor")
    for member, started in members.items():
        if _session_members(pid).get(member) == started:
            try:
                os.kill(member, signal.SIGTERM)
            except ProcessLookupError:
                pass
    grace = time.monotonic() + 5
    while _session_members(pid) and time.monotonic() < grace:
        time.sleep(.25)
    remaining = _session_members(pid)
    for member, started in remaining.items():
        # A surviving leader or original member anchors session ownership.
        if members.get(member) != started:
            raise RuntimeError("Unexpected new session member during deadline shutdown")
        try:
            os.kill(member, signal.SIGKILL)
        except ProcessLookupError:
            pass
    grace = time.monotonic() + 5
    while _session_members(pid) and time.monotonic() < grace:
        time.sleep(.25)
    if _session_members(pid):
        raise RuntimeError("Experiment session did not exit after deadline shutdown")


def supervise(manifest_path, *, adopt=False):
    path = Path(manifest_path).resolve()
    manifest = json.loads(path.read_text())
    entry = Path(manifest["release"]) / "evaluation/experiments/core_ablation_time_launch.py"
    lock = (path.parent / "supervisor.lock").open("a+")
    fcntl.flock(lock, fcntl.LOCK_EX | fcntl.LOCK_NB)
    # Hold the old scheduler's lock throughout migration, so it cannot launch
    # the same previously queued arm under another manifest or GPU assignment.
    legacy_lock = None
    if manifest.get("legacy_manifest"):
        legacy_lock = (Path(manifest["legacy_manifest"]).parent / "supervisor.lock").open("a+")
        fcntl.flock(legacy_lock, fcntl.LOCK_EX | fcntl.LOCK_NB)
    children = {}
    known_members = {}
    entries = {}
    process_handles = {}
    legacy_sessions = {}
    for index, job in enumerate(manifest["jobs"]):
        _finish_handoff_cleanup(job)
        launch = Path(job["destination"]) / "launch.json"
        if not launch.exists():
            if _matching_time_pids(path, index):
                raise RuntimeError("Active experiment has no launch receipt; refusing duplicate dispatch")
            continue
        if not adopt:
            raise RuntimeError("Already launched; use --adopt to inspect existing processes")
        receipt = json.loads(launch.read_text())
        recorded_entry = receipt_entry(receipt, manifest)
        if _process_running(receipt["pid"]):
            if not _our_process(receipt["pid"], path, index, recorded_entry):
                raise RuntimeError("Time-batch PID identity mismatch")
            children[index] = receipt["pid"]
            known_members[index] = _session_members(receipt["pid"])
            entries[index] = recorded_entry
            job.update(status="running", pid=receipt["pid"])
        else:
            if _session_members(receipt["pid"]):
                raise RuntimeError("Previously orphaned experiment requires identity inspection before adoption")
            _settle_job(path, manifest, index, receipt)
    while True:
        now = time.time()
        # Previous in-flight phases count toward this batch's absolute cutoff,
        # even if their replacement could not obtain a search slot by hour 48.
        for index, job in enumerate(manifest["jobs"]):
            if not job.get("legacy_destination"):
                continue
            previous_launch = Path(job["legacy_destination"]) / "launch.json"
            if not previous_launch.exists():
                continue
            previous_receipt = json.loads(previous_launch.read_text())
            old_pid = previous_receipt["pid"]
            old_entry = Path(previous_receipt["source_release"]) / "evaluation/experiments/core_ablation_recover.py"
            members = _session_members(old_pid)
            if not members:
                legacy_sessions.pop(index, None)
                continue
            if _process_running(old_pid):
                if not _matches_worker_command(_process_command(old_pid), index=job["legacy_job_index"],
                                               manifest_path=job["legacy_manifest"], entry=old_entry):
                    raise RuntimeError("Previous experiment PID identity changed")
                legacy_sessions[index] = members
            elif index not in legacy_sessions:
                raise RuntimeError("Unverified orphaned previous experiment session")
            if now >= manifest["batch_deadline"]:
                _stop_at_deadline(old_pid, job["legacy_manifest"], job["legacy_job_index"], old_entry,
                                  legacy_sessions[index], legacy=True)
                write_json(Path(job["destination"]) / "previous_phase_deadline_censoring.json",
                           {"at": now, "pid": old_pid, "reason": "batch_deadline",
                            "experiment_session_confirmed_empty": True, "task_solved": None})
                legacy_sessions.pop(index, None)
        for index, pid in list(children.items()):
            if not _process_running(pid) and not _session_members(pid):
                launch = Path(manifest["jobs"][index]["destination"]) / "launch.json"
                receipt = json.loads(launch.read_text()) if launch.exists() else {}
                _settle_job(path, manifest, index, receipt)
                if index in process_handles:
                    process_handles[index].poll()
                del children[index]
                continue
            if now >= manifest["batch_deadline"]:
                _stop_at_deadline(pid, path, index, entries.get(index, entry), known_members.get(index))
                manifest["jobs"][index].update(status="deadline_censored", reason="batch_deadline")
                write_json(Path(manifest["jobs"][index]["destination"]) / "deadline_censoring.json",
                           {"at": now, "pid": pid, "reason": "batch_deadline", "task_solved": None,
                            "experiment_session_confirmed_empty": True})
                if index in process_handles:
                    process_handles[index].poll()
                del children[index]
                continue
            if _process_running(pid):
                if not _our_process(pid, path, index, entries.get(index, entry)):
                    raise RuntimeError("Active experiment PID identity changed")
                known_members[index] = _session_members(pid)
                continue
            if _session_members(pid):
                # A dead parent does not establish a completed worker boundary.
                manifest["jobs"][index].update(status="needs_attention", reason="orphaned_experiment_workers")
                continue
        for index, job in enumerate(manifest["jobs"]):
            if job["status"] not in {"waiting_for_previous_phase", "waiting_for_resource"}:
                continue
            if now < float(job.get("retry_after", 0)):
                continue
            if (job.get("recovery_phase") == "search" and job.get("boundary_handoff_archive")
                    and now >= manifest["search_dispatch_deadline"]):
                job["recovery_phase"] = "validation"
                write_json(path, manifest)
            if now >= manifest["batch_deadline"] or (
                    now >= manifest["search_dispatch_deadline"] and job.get("recovery_phase") != "validation"):
                job.update(status="deadline_censored", reason="search_window_ended_before_arm_started")
                continue
            try:
                prior = previous_phase(job)
                job["previous_phase"] = prior
                if not prior["ready"]:
                    job["status"] = "waiting_for_previous_phase"
                    continue
            except (OSError, ValueError, KeyError, RuntimeError) as exc:
                job.update(status="needs_attention", reason=f"{type(exc).__name__}: {exc}")
                continue
            try:
                from evaluation.experiments.core_ablation_launch import resource_snapshot, check_resources
                check_resources(resource_snapshot(), [job["gpu"]])
                if not slots_available(job):
                    job.update(status="waiting_for_resource", reason="original_shared_GPU_slots_occupied")
                    continue
                log = (Path(job["destination"]) / "launcher.log").open("a")
                p = subprocess.Popen([str(Path(manifest["workspace"]) / "venv/bin/python"), "-u",
                    str(Path(manifest["release"]) / "evaluation/experiments/core_ablation_time_launch.py"),
                    "--run-job", str(index), "--manifest", str(path)], cwd=manifest["release"],
                    stdin=subprocess.DEVNULL, stdout=log, stderr=subprocess.STDOUT, start_new_session=True)
                log.close()
                children[index] = p.pid
                process_handles[index] = p
                known_members[index] = _session_members(p.pid)
                entries[index] = entry
                job.update(status="running", pid=p.pid)
            except (OSError, ValueError, KeyError, RuntimeError, subprocess.CalledProcessError) as exc:
                job.update(status="waiting_for_resource", reason=f"{type(exc).__name__}: {exc}")
        manifest["updated_at"] = datetime.now().astimezone().isoformat()
        manifest["supervisor_pid"] = os.getpid()
        write_json(path.parent / "live_status.json", manifest)
        if not children and not legacy_sessions and all(j["status"] in {"results_validated", "needs_attention", "deadline_censored"} for j in manifest["jobs"]):
            return
        time.sleep(15)


def _write_runtime_monitor(path, manifest):
    if manifest.get("runtime_monitor") != "door_ew":
        return
    try:
        from evaluation.experiments.door_core_ablation_monitor import write_monitor_snapshot
        write_monitor_snapshot(path)
    except Exception as exc:
        # Resource telemetry must not terminate the guardian or the experiments.
        try:
            write_json(path.parent / "monitor_error.json", {
                "recorded_at": time.time(), "error": f"{type(exc).__name__}: {exc}",
                "experiments_stopped": False})
        except OSError:
            pass


def watchdog(manifest_path):
    """Restart a failed guardian; its exclusive lock prevents duplicate owners."""
    path = Path(manifest_path).resolve()
    lock = (path.parent / "watchdog.lock").open("a+")
    fcntl.flock(lock, fcntl.LOCK_EX | fcntl.LOCK_NB)
    launches = 0
    while True:
        manifest = json.loads(path.read_text())
        entry = Path(manifest["release"]) / "evaluation/experiments/core_ablation_time_launch.py"
        with (path.parent / "guardian_recovery.log").open("a") as log:
            child = subprocess.Popen([str(Path(manifest["workspace"]) / "venv/bin/python"), "-u", str(entry),
                "--supervise", "--adopt", "--manifest", str(path)], cwd=manifest["release"],
                stdin=subprocess.DEVNULL, stdout=log, stderr=subprocess.STDOUT, start_new_session=True)
        launches += 1
        while child.poll() is None:
            write_json(path.parent / "watchdog_status.json", {"watchdog_pid": os.getpid(),
                "guardian_pid": child.pid, "guardian_launches": launches, "heartbeat_at": time.time(),
                "batch_deadline": manifest["batch_deadline"], "status": "guarding"})
            _write_runtime_monitor(path, manifest)
            time.sleep(15)
        status_path = path.parent / "live_status.json"
        live = json.loads(status_path.read_text()) if status_path.exists() else {}
        _write_runtime_monitor(path, manifest)
        finished = (live.get("supervisor_pid") == child.pid and live.get("jobs")
                    and all(j.get("status") in {"results_validated", "deadline_censored"} for j in live["jobs"]))
        if child.returncode == 0 and (finished or time.time() >= manifest["batch_deadline"]):
            write_json(path.parent / "watchdog_status.json", {"watchdog_pid": os.getpid(),
                "guardian_pid": child.pid, "guardian_launches": launches, "heartbeat_at": time.time(),
                "status": "completed", "task_solved": None})
            return
        write_json(path.parent / "watchdog_status.json", {"watchdog_pid": os.getpid(),
            "guardian_pid": child.pid, "guardian_launches": launches, "heartbeat_at": time.time(),
            "status": "restarting_guardian", "exit_code": child.returncode})
        time.sleep(30)


def main():
    parser = argparse.ArgumentParser(description=__doc__)
    parser.add_argument("--prepare", type=Path)
    parser.add_argument("--legacy-manifest", type=Path)
    parser.add_argument("--start", help="Timezone-aware ISO absolute start")
    parser.add_argument("--manifest", type=Path)
    parser.add_argument("--supervise", action="store_true")
    parser.add_argument("--watchdog", action="store_true")
    parser.add_argument("--adopt", action="store_true")
    parser.add_argument("--run-job", type=int)
    args = parser.parse_args()
    if args.prepare:
        start = datetime.fromisoformat(args.start)
        if start.tzinfo is None:
            parser.error("--start requires a timezone")
        prepare(args.prepare, args.legacy_manifest, start=start.timestamp())
    elif args.watchdog:
        watchdog(args.manifest)
    elif args.supervise:
        supervise(args.manifest, adopt=args.adopt)
    elif args.run_job is not None:
        run_job(args.manifest, args.run_job)
    else:
        parser.error("Select --prepare, --supervise, or --run-job")


if __name__ == "__main__":
    main()


==> anc/FARL/evaluation/experiments/core_ablation_time_resume.py <==
"""Resume any core ablation at an intact completed search-wave boundary.

Only search-run artifacts enter the restored state. Outer final-validation
directories are never consulted, so previous held-out scores cannot select or
modify the resumed candidate bank.
"""
from __future__ import annotations

import copy
from contextlib import contextmanager
import hashlib
import json
import math
from pathlib import Path
import re
import shutil
import time


def _read(path, default=None):
    path = Path(path)
    return json.loads(path.read_text()) if path.exists() else default


def _write(path, value):
    path = Path(path)
    temp = path.with_suffix(path.suffix + ".tmp")
    temp.write_text(json.dumps(value, indent=2, ensure_ascii=False, default=str) + "\n")
    temp.replace(path)


def inspect_completed_boundary(job):
    """Read-only admission; a settled budget-censored seed is not a live job."""
    run = Path(job["resume_run_dir"]).resolve()
    if job.get("task") not in {"ant", "doorkey", "door"} or job.get("arm") not in {"A1", "A2", "A3"}:
        raise RuntimeError("ABLATION_TIME_RESUME_INVALID_TASK_OR_ARM")
    memory_path = run / "pipeline_memory.json"
    mem = _read(memory_path, {})
    anchor_value = (mem.get("last_hpo_omr_status") or {}).get("controller_iter")
    if anchor_value is None or int(anchor_value) < 0:
        raise RuntimeError("ABLATION_TIME_RESUME_COMPLETED_HPO_ANCHOR_MISSING")
    anchor = int(anchor_value)
    workers_root = run / "breadth_portfolio/workers"
    rows, identities = [], set()
    for worker in sorted(workers_root.glob("iter*_trial*")):
        if not worker.is_dir():
            continue
        match = re.fullmatch(r"iter(\d+)_trial(\d+)_(.+)", worker.name)
        if not match:
            raise RuntimeError(f"ABLATION_TIME_RESUME_WORKER_IDENTITY_INVALID:{worker.name}")
        iteration, trial = int(match[1]), int(match[2])
        result_path = worker / "worker_result.json"
        result = _read(result_path, {})
        if (result.get("status") != "completed" or result.get("trial_id") != trial
                or result.get("genome_id") != match[3]):
            raise RuntimeError(f"ABLATION_TIME_RESUME_WORKER_NOT_COMPLETED:{worker.name}")
        if (iteration, trial) in identities:
            raise RuntimeError(f"ABLATION_TIME_RESUME_DUPLICATE_TRIAL:{iteration}:{trial}")
        identities.add((iteration, trial))
        rows.append({"iteration": iteration, "trial_id": trial,
                     "worker_result": str(result_path),
                     "sha256": hashlib.sha256(result_path.read_bytes()).hexdigest()})
    if not rows or max(row["iteration"] for row in rows) != anchor:
        raise RuntimeError("ABLATION_TIME_RESUME_LIVE_OR_UNCOMMITTED_WAVE")
    if int((mem.get("best_so_far") or {}).get("saved_at_iter", anchor)) > anchor:
        raise RuntimeError("ABLATION_TIME_RESUME_WINNER_NEWER_THAN_ANCHOR")
    attempt = job.get("recovery_attempt", 0)
    if isinstance(attempt, bool) or not isinstance(attempt, int) or attempt < 0:
        raise RuntimeError("ABLATION_TIME_RESUME_INVALID_RECOVERY_ATTEMPT")
    archive_root = Path(job["destination"]).resolve()
    if attempt:
        archive_root = archive_root / "recovery_attempts" / f"{attempt:04d}"
    archive = archive_root / f"completed_anchor_iter{anchor}"
    receipt = {
        "schema_version": "core_ablation.time_resume.v1", "run_dir": str(run),
        "anchor_iteration": anchor, "next_iteration": anchor + 1,
        "task": job["task"], "arm": job["arm"],
        "recovery_attempt": attempt,
        "receipt_path": str(archive / "resume_receipt.json"),
        "pipeline_memory_sha256": hashlib.sha256(memory_path.read_bytes()).hexdigest(),
        "completed_worker_receipts": rows,
        "checkpoint_warm_start": False, "cumulative_cost_reset": False,
        "prior_final_validation_used_for_search": False,
        "policy": "restore_complete_search_memory_and_native_controller_boundary",
    }
    # The existing helper validates contiguous actual trial IDs, consistent
    # seed cohorts, and a historical portfolio no newer than the anchor.
    from evaluation.experiments.resume_v95_completed_boundary import _anchor_inventory
    _anchor_inventory(receipt)
    return receipt


def _restore_task_interface(state, job, mem):
    run = Path(state.run_dir)
    contract = _read(run / "p2_public_spec_contract.v1.json", {})
    task_file = run / "task.txt"
    intent = ((mem.get("task_intent_contract") or {}).get("task_intent")
              or (task_file.read_text().strip() if task_file.exists() else ""))
    if job["task"] == "ant":
        from evaluation.experiments.exp_p2_mujoco_rawsim_full_auto import TASK_HINTS, P2_MUJOCO_PUBLIC_SPEC
        intent = intent or TASK_HINTS["Ant-v4"]
        public_spec = contract.get("public_spec") or P2_MUJOCO_PUBLIC_SPEC
        raw = {"env_name": contract.get("env_name") or "Ant-v4", "task_hint": intent,
               "public_spec": copy.deepcopy(public_spec), "stage_omr_applicability": "not_applicable",
               "stage_omr_oracle_supplied": False}
        state.pipeline_memory.update(omr_diagnostic_protocol="unbounded_dense",
                                     stage_omr_applicability="not_applicable")
    elif job["task"] == "door":
        from evaluation.experiments.exp_p3_metaworld_full_auto import (
            P2_TERMINAL_INTENTS, P2_METAWORLD_PUBLIC_SPEC, P2_METAWORLD_STAGE_OMR_ORACLES,
        )
        intent = intent or P2_TERMINAL_INTENTS["door-open-v3"]
        raw = {"env_name": contract.get("env_name") or "MetaWorld door-open-v3",
               "task_hint": intent, "goal_blind": False,
               "public_spec": copy.deepcopy(contract.get("public_spec") or P2_METAWORLD_PUBLIC_SPEC),
               "stage_omr_scaffold": copy.deepcopy(P2_METAWORLD_STAGE_OMR_ORACLES["door-open-v3"]),
               "stage_omr_applicability": "applicable", "stage_omr_oracle_supplied": True}
        state.pipeline_memory.update(omr_diagnostic_protocol="bounded_success",
                                     stage_omr_applicability="applicable")
    else:
        from evaluation.experiments.exp_p2_games_intent_rawsim import TASKS, STAGE_OMR_ORACLE_SCAFFOLDS
        spec = TASKS["minigrid-doorkey"]
        intent = intent or spec["intent"]
        raw = {"env_name": contract.get("env_name") or spec["env_id"], "task_hint": intent,
               "goal_blind": False, "public_spec": copy.deepcopy(contract.get("public_spec") or spec["public_spec"]),
               "stage_omr_scaffold": copy.deepcopy(STAGE_OMR_ORACLE_SCAFFOLDS["minigrid-doorkey"]),
               "stage_omr_applicability": "applicable", "stage_omr_oracle_supplied": True}
        state.pipeline_memory.update(omr_diagnostic_protocol="bounded_success",
                                     stage_omr_applicability="applicable")
    state.task_description = intent
    state.raw_sim_input = raw


def _restore_native_diagnosis(state):
    """Use the actual persisted diagnosis from this wave, including its fault."""
    from autorl.data_types import DiagnosticFeatures, DiagnosticReport
    anchor = int(state.pipeline_iteration)
    records = [row for row in getattr(state, "diagnostic_memory", [])
               if isinstance(row, dict) and row.get("pipeline_iteration") == anchor and row.get("status")]
    snapshots = [row.get("diagnostics_snapshot") for row in state.pipeline_memory.get("trial_history", [])
                 if isinstance(row, dict) and row.get("controller_iter") == anchor
                 and isinstance(row.get("diagnostics_snapshot"), dict)
                 and row["diagnostics_snapshot"].get("status")]
    if not records and not snapshots:
        state.latest_diagnosis = None
        return False
    record = records[-1] if records else {}
    snapshot = snapshots[-1] if snapshots else {}
    # The native wave snapshot contains confidence/root cause that the compact
    # unbounded-diagnostic history intentionally omits. Preserve those recorded
    # values; do not replace them with invented certainty or dataclass defaults.
    if snapshot and record.get("status") not in (None, snapshot.get("status")):
        record = {}
    record = {**record, **snapshot}
    values = {key: value for key, value in record.items() if key in DiagnosticReport.__dataclass_fields__}
    if isinstance(values.get("features"), dict):
        values["features"] = DiagnosticFeatures(**{
            key: value for key, value in values["features"].items()
            if key in DiagnosticFeatures.__dataclass_fields__})
    if record.get("schema_version") == "v9.3.unbounded_diagnostic_record.v1":
        values.update(omr_diagnostic_protocol="unbounded_dense",
                      relative_omr_evidence=copy.deepcopy(record.get("evidence") or {}))
    state.latest_diagnosis = DiagnosticReport(**values)
    state.pipeline_memory["time_resume_diagnosis_source"] = {
        "source": "persisted_native_diagnostic_memory", "iteration": anchor,
        "trial_id": record.get("trial_id"), "status": state.latest_diagnosis.status,
        "task_completion_claim_added": False}
    return True


def _restore_mdp_report(state):
    """Restore M2's public typed report, not historical diagnosis/memory.

    The generic completed-boundary loader leaves JSON dictionaries inside a
    SimpleNamespace. Native M3 consumes bottleneck attributes and fingerprint
    methods, so restore the entire MDPReport contract before its next call.
    Additional persisted audit fields are retained without becoming new input.
    """
    from autorl.data_types import (
        CreditAssignmentReport, EnvironmentFingerprint, MDPReport, ProbeBottleneck,
    )
    path = Path(state.run_dir) / "mdp_report.json"
    # Real native loads require this file; allowing its absence here keeps the
    # helper usable with synthetic states that have no persisted M2 report.
    if not path.exists():
        if getattr(state, "mdp_report", None) is None:
            return
        raise RuntimeError("ABLATION_TIME_RESUME_MDP_REPORT_MISSING")
    payload = _read(path)

    def typed(cls, value, label):
        if not isinstance(value, dict):
            raise RuntimeError(f"ABLATION_TIME_RESUME_MDP_REPORT_INVALID:{label}")
        fields = cls.__dataclass_fields__
        try:
            result = cls(**{key: copy.deepcopy(val) for key, val in value.items() if key in fields})
        except (TypeError, ValueError) as exc:
            raise RuntimeError(f"ABLATION_TIME_RESUME_MDP_REPORT_INVALID:{label}") from exc
        for key, val in value.items():
            if key not in fields:
                setattr(result, key, copy.deepcopy(val))
        return result

    report = typed(MDPReport, payload, "root")
    report.fingerprint = typed(EnvironmentFingerprint, payload.get("fingerprint", {}), "fingerprint")
    if not isinstance(payload.get("bottlenecks", []), list):
        raise RuntimeError("ABLATION_TIME_RESUME_MDP_REPORT_INVALID:bottlenecks")
    report.bottlenecks = [typed(ProbeBottleneck, row, f"bottlenecks[{index}]")
                          for index, row in enumerate(payload.get("bottlenecks", []))]
    if payload.get("credit_assignment") is not None:
        report.credit_assignment = typed(CreditAssignmentReport, payload["credit_assignment"], "credit_assignment")
    state.mdp_report = report


def _validate_resumed_ant_environment(state):
    """Check Ant's raw source separately from its stack-selected policy input.

    A legal derived representation can expose e.g. 57 policy inputs while its
    simulator still has the immutable Ant-v4 27-observation/8-action interface.
    Require the runtime observation receipt, artifact hash, and actual wrapper
    to agree; accepting a larger Box alone would permit silent substitution.
    """
    from autorl.derived_obs_wrapper import DerivedObsWrapper
    from autorl.env_normalization import NormalizedEnv
    from autorl.env_builder_v2 import (
        _observation_space_contract, canonical_sha256,
        effective_obs_contract_digest, get_effective_obs_contract,
    )
    from evaluation.experiments.exp_p2_mujoco_rawsim_full_auto import validate_ablation_ant_source

    env = state.env
    original = env.unwrapped
    validate_ablation_ant_source(original)
    if _observation_space_contract(env.action_space) != _observation_space_contract(original.action_space):
        raise RuntimeError("ABLATION_TIME_RESUME_ANT_ACTION_INTERFACE_CHANGED")
    stack = state.v2_active_stack or {}
    obs_id = str(stack.get("obs_schema_id") or "")
    artifact = _read(Path(state.run_dir) / "stacks/obs_schema" / f"{obs_id}.json")
    if not isinstance(artifact, dict):
        raise RuntimeError("ABLATION_TIME_RESUME_ANT_OBSERVATION_ARTIFACT_MISSING")
    spec = artifact.get("spec") if isinstance(artifact.get("spec"), dict) else artifact
    contract = get_effective_obs_contract(env)
    if (not isinstance(contract, dict)
            or contract.get("raw_dim") != 27
            or contract.get("env_adapter_id") != stack.get("env_adapter_id")
            or contract.get("obs_artifact_spec_sha256") != canonical_sha256(spec)
            or contract.get("observation_space") != _observation_space_contract(env.observation_space)
            or contract.get("digest") != effective_obs_contract_digest(contract)):
        raise RuntimeError("ABLATION_TIME_RESUME_ANT_OBSERVATION_CONTRACT_MISMATCH")
    wrappers, seen, cursor = [], set(), env
    while cursor is not None and id(cursor) not in seen:
        seen.add(id(cursor))
        if isinstance(cursor, DerivedObsWrapper):
            wrappers.append(cursor)
        # NormalizedEnv stores the immediate wrapper in _inner; its delegated
        # .env would skip DerivedObsWrapper and misidentify a valid runtime.
        cursor = cursor._inner if isinstance(cursor, NormalizedEnv) else getattr(cursor, "env", None)
    formulas = spec.get("formulas") or spec.get("derived_atoms") or []
    expects_derived = obs_id.startswith("repr.") and obs_id != "repr.raw_only.v1" and bool(formulas)
    if expects_derived:
        if (len(wrappers) != 1 or contract.get("representation_applied") is not True
                or canonical_sha256(contract.get("representation_spec")) != canonical_sha256(spec)
                or contract.get("representation_spec_sha256") != canonical_sha256(spec)
                or wrappers[0].n_derived() != len(formulas)
                or tuple(env.observation_space.shape) != (27 + len(formulas),)):
            raise RuntimeError("ABLATION_TIME_RESUME_ANT_REPRESENTATION_MISMATCH")
        # The derived feature program must receive the canonical 27-vector;
        # checking env.unwrapped alone would miss an intervening wrong adapter.
        validate_ablation_ant_source(wrappers[0].env)
    elif wrappers or contract.get("representation_applied"):
        raise RuntimeError("ABLATION_TIME_RESUME_ANT_UNREQUESTED_REPRESENTATION")
    elif obs_id.startswith("repr.") and tuple(env.observation_space.shape) != (27,):
        raise RuntimeError("ABLATION_TIME_RESUME_ANT_RAW_OBSERVATION_MISMATCH")
    return {"raw_obs_dim": 27, "policy_obs_dim": int(env.observation_space.shape[0]),
            "action_dim": 8, "obs_schema_id": obs_id,
            "effective_obs_contract_digest": contract["digest"]}


@contextmanager
def _allow_absent_search_winner(run):
    """Old zero-score runs persist JSON null for their unpromoted champion.

    The generic loader expects every existing root JSON to be an object. Scope
    this compatibility conversion to that single path during single-threaded
    state loading; no source artifact or candidate selection is changed.
    """
    from evaluation.experiments import p2_breadth_resume as native
    path = Path(run) / "best_so_far.json"
    if not path.exists() or _read(path) is not None:
        yield
        return
    original = native._read_json
    def read_nullable(candidate):
        return {} if Path(candidate).resolve() == path.resolve() else original(candidate)
    native._read_json = read_nullable
    try:
        yield
    finally:
        native._read_json = original


def load_completed_state(job, cfg, *, rebuild_environment=True, receipt=None):
    """Load without LLM calls or training; caller owns any rebuilt environment."""
    from evaluation.experiments.resume_v95_completed_boundary import _anchor_inventory
    from evaluation.experiments.p2_breadth_resume import _load_resume_state
    from autorl.core_ablation import _absolute_budget_deadline, _wall_clock_dispatch_deadline
    receipt = receipt or inspect_completed_boundary(job)
    policy = cfg.get("core_ablation") or {}
    if (policy.get("budget_mode") != "wall_clock" or policy.get("arm") != job["arm"]
            or policy.get("phase", "search") != "search"):
        raise RuntimeError("ABLATION_TIME_RESUME_REQUIRES_MATCHING_SEARCH_POLICY")
    _wall_clock_dispatch_deadline(policy)
    run = Path(receipt["run_dir"])
    if hashlib.sha256((run / "pipeline_memory.json").read_bytes()).hexdigest() != receipt["pipeline_memory_sha256"]:
        raise RuntimeError("ABLATION_TIME_RESUME_BOUNDARY_CHANGED_AFTER_INSPECTION")
    mem = _read(run / "pipeline_memory.json")
    with _allow_absent_search_winner(run):
        state = _load_resume_state(_anchor_inventory(receipt),
            pipeline_config_path=job["pipeline_config"], worker_cap=1,
            rebuild_environment=rebuild_environment, completed_boundary=True)
    state.pipeline_memory.update(copy.deepcopy(mem))
    _restore_mdp_report(state)
    state.pipeline_config = copy.deepcopy(cfg)
    state.pipeline_config.setdefault("breadth_portfolio", {})["configured_safety_cap"] = 1
    _restore_task_interface(state, job, mem)
    controller = _read(run / "controller_history.json", {})
    state.controller_history = copy.deepcopy(controller.get("history") or [])
    state.fault_counts = copy.deepcopy(controller.get("fault_counts") or {})
    state.goal_alignment_score = float(controller.get("final_goal_alignment", 0.0) or 0.0)
    usage = _read(run / "budget_usage.json", {})
    old_start = usage.get("first_launch_wall_clock_start") or usage.get("wall_clock_start")
    extension_start = policy.get("time_extension_start", policy.get("wall_clock_start"))
    if not isinstance(extension_start, (int, float)) or not math.isfinite(extension_start) or extension_start <= 0:
        raise RuntimeError("ABLATION_TIME_RESUME_EXTENSION_START_MISSING")
    batch_deadline = _absolute_budget_deadline(policy, "batch_deadline")
    if extension_start >= batch_deadline:
        raise RuntimeError("ABLATION_TIME_RESUME_EXTENSION_START_AFTER_DEADLINE")
    state.wall_clock_start = float(extension_start)
    state.wall_clock_budget_seconds = batch_deadline - state.wall_clock_start
    state.wall_clock_exhausted = False
    state.budget_usage = copy.deepcopy(usage)
    clock_receipt = {
        "first_launch_wall_clock_start": old_start,
        "previous_wall_clock_start": usage.get("wall_clock_start"),
        "previous_wall_clock_budget_s": usage.get("wall_clock_budget_s"),
        "time_extension_start": state.wall_clock_start,
        "search_dispatch_deadline": policy["search_dispatch_deadline"],
        "batch_deadline": batch_deadline, "historical_costs_retained": True,
    }
    state.budget_usage.update(wall_clock_start=state.wall_clock_start,
        wall_clock_budget_s=state.wall_clock_budget_seconds,
        first_launch_wall_clock_start=old_start, time_extension_receipt=clock_receipt)
    state.pipeline_memory["time_extension_receipt"] = copy.deepcopy(clock_receipt)
    if job["arm"] == "A2":
        # Rebuilt below through the current-candidate basic-feedback path;
        # never consume the loader's historical rich diagnosis as A2 input.
        state.latest_diagnosis = None
    else:
        _restore_native_diagnosis(state)
    if rebuild_environment and job["task"] == "ant":
        state.pipeline_memory["time_resume_ant_interface_check"] = _validate_resumed_ant_environment(state)
    if job["task"] == "door":
        from evaluation.experiments.exp_p3_metaworld_full_auto import (
            validate_door_ablation_policy, validate_door_ablation_source,
        )
        validate_door_ablation_policy(state.pipeline_config)
        if rebuild_environment:
            state.pipeline_memory["time_resume_door_interface_check"] = validate_door_ablation_source(state)
    return state, receipt


def _diagnose_resume_boundary(pipeline, state, job):
    if job["arm"] == "A2":
        from autorl.ablation_execution import diagnose_completed_candidate
        diagnose_completed_candidate(pipeline, state)
        if state.latest_diagnosis is None:
            raise RuntimeError("ABLATION_TIME_RESUME_A2_CURRENT_DIAGNOSIS_MISSING")
        return
    if state.latest_diagnosis is not None:
        return
    # Rebuild from the stored search worker's native statistics if the original
    # wave had no persisted report. This is new diagnosis, never new training.
    from autorl.modules.diagnostics import DiagnosticsEngine
    status = state.pipeline_memory.get("last_hpo_omr_status") or {}
    matching = [row for row in state.pipeline_memory.get("hpo_trial_stats", [])
                if row.get("pipeline_iteration") == state.pipeline_iteration
                and row.get("trial_id") == status.get("best_trial_id")]
    if matching:
        stats = copy.deepcopy(matching[-1])
        stats.update(EXTERNAL_objective_scores=stats.get("external_scores") or [],
                     EXTERNAL_objective_iqm=stats.get("external_iqm"),
                     trial_objective_valid=stats.get("objective_valid", False))
        state.latest_diagnosis = DiagnosticsEngine(pipeline.llm, {}).evaluate(state, stats)
        state.pipeline_memory["time_resume_diagnosis_source"] = {
            "source": "native_diagnosis_rebuilt_from_completed_search_statistics",
            "iteration": state.pipeline_iteration, "trial_id": status.get("best_trial_id")}
        return
    from autorl.data_types import DiagnosticReport
    state.latest_diagnosis = DiagnosticReport(status="CONTINUE", confidence=0.0,
        reasoning="Completed search boundary lacks recoverable diagnosis; diagnosis is unknown, with no success claim.",
        omr_diagnostic_protocol=state.pipeline_memory.get("omr_diagnostic_protocol", "bounded_success"))
    state.pipeline_memory["time_resume_diagnosis_source"] = {
        "source": "unknown_diagnosis_no_success_claim", "iteration": state.pipeline_iteration}


def resume_search(job, cfg):
    """Continue the native controller from a verified, fully settled M5 wave."""
    from autorl.pipeline import AutoRLPipeline
    from autorl.repro import LLMCallLogger, set_global_seed
    receipt = inspect_completed_boundary(job)
    run = Path(receipt["run_dir"])
    archive = Path(receipt["receipt_path"]).parent
    archive.mkdir(parents=True, exist_ok=False)
    hashes = {}
    for path in run.iterdir():
        if path.is_file() and path.suffix in {".json", ".jsonl"}:
            shutil.copy2(path, archive / path.name)
            hashes[path.name] = hashlib.sha256(path.read_bytes()).hexdigest()
    receipt.update(root_archive_sha256=hashes, resumed_at=time.time())
    _write(receipt["receipt_path"], receipt)
    state, _ = load_completed_state(job, cfg, receipt=receipt)
    pipeline = AutoRLPipeline(pipeline_config_path=job["pipeline_config"],
        llm_config_path=job["llm_config"], ai_coding_config_path=job["ai_coding_config"],
        output_base=str(run.parent))
    pipeline.config = state.pipeline_config
    pipeline.strict_contracts = True
    pipeline.global_seed = int(cfg["core_ablation"].get("seed", 0))
    set_global_seed(pipeline.global_seed)
    logger = LLMCallLogger(run)
    pipeline.llm.bind_logger(logger)
    pipeline.coding_llm.bind_logger(logger)
    try:
        _diagnose_resume_boundary(pipeline, state, job)
        state = pipeline._controller_loop(state, resume_completed_iteration=True)
    finally:
        try:
            pipeline._save_controller_history(state)
            pipeline._persist_pipeline_memory(state)
            pipeline._write_budget_usage(state)
        finally:
            logger.close()
            if getattr(state, "env", None) is not None:
                state.env.close()
    return run


==> anc/FARL/evaluation/experiments/core_ablation_validation.py <==
"""Cold-start confirmation of one frozen core-ablation search winner.

Importing this module never starts training. Confirmation uses the same native
M5 worker as discovery, with independent seeds and the original shared ledger.
"""
from __future__ import annotations

import copy
import fcntl
import hashlib
import json
import math
import multiprocessing
import pickle
import shutil
import statistics
import time
from concurrent.futures import ProcessPoolExecutor, as_completed
from pathlib import Path
from types import SimpleNamespace

SEEDS = [100, 101, 102]


def _seed_cohort(value=None) -> list[int]:
    seeds = list(SEEDS) if value is None else value
    if (not isinstance(seeds, (list, tuple)) or len(seeds) != 3
            or any(type(seed) is not int or seed < 0 for seed in seeds)
            or len(set(seeds)) != 3):
        raise ValueError("Final validation requires exactly three distinct nonnegative integer seeds")
    return list(seeds)


def _time_mode(policy: dict) -> bool:
    return policy.get("budget_mode") == "wall_clock"


def _batch_deadline(policy: dict) -> float:
    from autorl.core_ablation import _absolute_budget_deadline
    try:
        return _absolute_budget_deadline(policy, "batch_deadline")
    except RuntimeError as exc:
        raise ValueError("Time-budget validation requires a finite absolute batch_deadline") from exc


def _validation_assessment(completed: bool) -> dict:
    # Three eligible evaluation seeds establish a result, including negative
    # results. They do not replace ASPIRE's native strict solved predicate.
    return {"validation_completed": completed, "task_solved": None,
            "task_solved_assessment": "not_assessed_by_validation; requires_native_strict_solved_predicate"}


def _read(path: Path) -> dict:
    value = json.loads(path.read_text())
    if not isinstance(value, dict):
        raise ValueError(f"Expected object: {path}")
    return value


def _write(path: Path, value: dict) -> None:
    from autorl.v2_provenance import atomic_write_json
    atomic_write_json(path, value)


def _sha(path: Path) -> str:
    return "sha256:" + hashlib.sha256(path.read_bytes()).hexdigest()


def _trace(destination: Path, event: str, **fields) -> None:
    row = {"time": time.time(), "event": event, **fields}
    with (destination / "final_validation_trace.jsonl").open("a") as handle:
        handle.write(json.dumps(row, default=str) + "\n")
    print(json.dumps({"core_ablation_validation": row}, default=str), flush=True)


def _search_seed_evidence(result: dict, best: dict) -> tuple[list[float], dict]:
    """Keep the native selected recipe when only unstarted search seeds were censored.

    This does not qualify a partial cohort as a final result. The independent
    final cohort still requires all three complete, valid cold-start seeds.
    """
    scores, metrics, seeds = (result.get("scores") or [], result.get("metrics_list") or [],
                              result.get("seed_ids") or [])
    if (result.get("status") != "completed" or not scores
            or len(scores) != len(metrics) or len(scores) != len(seeds)
            or len(set(seeds)) != len(seeds)):
        raise ValueError("Search winner lacks complete valid held-out results")
    accepted, censored = [], []
    for seed, score, metric in zip(seeds, scores, metrics):
        valid = (math.isfinite(float(score)) and metric.get("objective_valid") is True
                 and metric.get("final_commit_eligible") is True and not metric.get("training_failure"))
        if valid:
            accepted.append((seed, score, metric))
            continue
        fault = metric.get("training_failure") or {}
        allowed = ((fault.get("type"), fault.get("message"), fault.get("stage")) in {
            ("RuntimeError", "ABLATION_SEARCH_BUDGET_EXHAUSTED", "train_or_evaluate"),
            ("RuntimeError", "ABLATION_SEARCH_DISPATCH_DEADLINE_REACHED", "train_or_evaluate"),
            ("WallClockBudgetExhausted", "wall-clock budget exhausted before seed start", "pre_train"),
        })
        if (not allowed or int(metric.get("actual_steps") or 0) != 0
                or metric.get("model_path") or metric.get("provenance_path")
                or metric.get("objective_valid") or math.isfinite(float(score))):
            raise ValueError("Search winner lacks complete valid held-out results")
        censored.append({"seed": seed, "failure": fault, "actual_steps": 0})
    if not accepted:
        raise ValueError("Search winner lacks complete valid held-out results")
    if censored:
        from autorl.modules.hpo import HPOModule
        valid_scores = [score for _, score, _ in accepted]
        if (best.get("best_scores") != valid_scores
                or best.get("best_trial_id") != result.get("trial_id")
                or not math.isclose(float(best.get("best_iqm", float("nan"))),
                                    HPOModule(None, {})._compute_iqm(valid_scores), rel_tol=1e-12, abs_tol=1e-12)
                or not all(int(m.get("requested_steps") or 0) > 0
                           and m.get("actual_steps") == m["requested_steps"] for _, _, m in accepted)):
            raise ValueError("Budget-censored search winner differs from native valid-seed selection")
        for key, field in (("best_model_path", "model_path"), ("best_provenance_path", "provenance_path")):
            pointer = Path(str(best.get(key) or "")).resolve()
            if not pointer.is_file() or str(pointer) not in [str(Path(m.get(field, "")).resolve()) for _, _, m in accepted]:
                raise ValueError("Budget-censored winner pointer is not bound to a valid completed seed")
    return [score for _, score, _ in accepted], {
        "valid_completed_search_seeds": [seed for seed, _, _ in accepted],
        "unstarted_budget_censored_search_seeds": censored,
        "partial_search_cohort_is_formal_result": False,
        "selected_recipe_changed": False,
        "final_three_seed_requirement_unchanged": True,
    }


def _validate_source(run_dir: Path, best: dict) -> dict:
    if not best.get("best_model_path") or not best.get("best_trial_final_commit_eligible", True):
        raise ValueError("No eligible persisted search winner")
    source = Path(best["best_model_path"]).resolve().parents[1]
    if run_dir.resolve() not in source.parents:
        raise ValueError("Search winner is outside this run")
    result_path = source / "worker_result.json"
    result = _read(result_path)
    scores, source_seed_evidence = _search_seed_evidence(result, best)
    if (result.get("interface_generation_receipt") or {}).get("valid") is not True:
        raise ValueError("Search winner lacks a valid interface generation receipt")
    from autorl.semantic_execution_contract import active_fault
    source_state = SimpleNamespace(run_dir=source, pipeline_memory={},
                                   v2_active_stack=result.get("active_stack") or {})
    if active_fault(source_state, include_dispatched=False)["active"]:
        raise ValueError("Search winner has a source-bound semantic execution fault")
    stack = result.get("active_stack") or {}
    disk_stack = _read(source / "active_stack.json")
    disk_stack = disk_stack.get("stack") or disk_stack
    if stack != disk_stack or stack != best.get("best_stack"):
        raise ValueError("Winner stack disagrees with its execution receipts")
    if result.get("hyperparams") != best.get("best_hyperparams"):
        raise ValueError("Winner hyperparameters disagree with search receipt")
    return {"source_worker": str(source), "source_result": result,
            "genome_id": result["genome_id"], "source_scores": list(scores),
            "source_lcb": {}, "source_result_sha256": _sha(result_path),
            "source_seed_evidence": source_seed_evidence}


def _native_snapshot_candidates(run_dir: Path) -> list[tuple[dict, dict]]:
    """Read content-addressed native per-iteration winners, including zero."""
    from autorl.context_memory import _canonical_bytes
    candidates, seen = [], {}
    for capsule_path in sorted((run_dir / "context_memory/iteration_capsules").glob("*.json")):
        capsule = _read(capsule_path)
        iteration = int(capsule["controller_iter"])
        for ref in capsule.get("evidence_refs") or []:
            if ref.get("kind") != "hpo_iteration_snapshot.full":
                continue
            eid = str(ref.get("evidence_id") or "")
            if not eid.startswith("ev.") or not all(c in "0123456789abcdef" for c in eid[3:]):
                raise ValueError("Malformed native snapshot evidence identity")
            evidence = run_dir / "context_memory/evidence" / f"{eid}.json"
            sidecar = _read(evidence.with_suffix(".ref.json"))
            if ref != sidecar or "audit" not in ref.get("allowed_consumers", []):
                raise ValueError("Native snapshot reference/provenance mismatch")
            snapshot = _read(evidence)
            raw = _canonical_bytes(snapshot)
            identity = _canonical_bytes({"kind": ref["kind"],
                "payload_sha256": hashlib.sha256(raw).hexdigest(), "source_regime": ref["source_regime"],
                "firewall_clean": bool(ref["firewall_clean"]),
                "allowed_consumers": sorted(set(ref["allowed_consumers"]))})
            if eid != "ev." + hashlib.sha256(identity).hexdigest()[:20] or len(raw) != ref["n_bytes"]:
                raise ValueError("Native snapshot content digest mismatch")
            if int(snapshot["controller_iter"]) != iteration:
                raise ValueError("Native snapshot/capsule iteration mismatch")
            if iteration in seen:
                if seen[iteration] != eid:
                    raise ValueError("Multiple conflicting native winner snapshots for one iteration")
                continue
            seen[iteration] = eid
            if (snapshot.get("all_omr_failed") or not snapshot.get("best_trial_final_commit_eligible")
                    or snapshot.get("best_iqm") is None or not math.isfinite(float(snapshot["best_iqm"]))):
                continue
            candidates.append((snapshot, {"capsule": str(capsule_path), "capsule_sha256": _sha(capsule_path),
                "snapshot": str(evidence), "snapshot_sha256": _sha(evidence), "evidence_id": eid,
                "controller_iter": iteration, "native_best_trial_id": snapshot["best_trial_id"],
                "native_best_iqm": snapshot["best_iqm"]}))
    return sorted(candidates, key=lambda item: item[1]["controller_iter"])


def select_source(run_dir: Path) -> dict:
    """Use native search rankings only; zero success is a valid negative result."""
    run_dir = Path(run_dir).resolve()
    best_path = run_dir / "best_so_far.json"
    best = json.loads(best_path.read_text()) if best_path.exists() else None
    if best is not None and not isinstance(best, dict):
        raise ValueError("Malformed persisted search winner")
    if best:
        result = _validate_source(run_dir, best)
        result.update(best_receipt_sha256=_sha(best_path), selection_receipt={
            "rule": "native_persisted_search_winner", "best_receipt": str(best_path),
            "best_receipt_sha256": _sha(best_path), "best_iqm": best.get("best_iqm"),
            "search_best_rewritten": False, "first_light_modified": False,
            "search_seed_evidence": result["source_seed_evidence"]})
        return result
    candidates = _native_snapshot_candidates(run_dir)
    if not candidates:
        raise ValueError("No eligible persisted search winner or native iteration winner snapshot")
    # This exactly mirrors native cross-iteration strict improvement: equal
    # IQM retains the earlier iteration's already selected native winner.
    snapshot, evidence = candidates[0]
    for other, receipt in candidates[1:]:
        if float(other["best_iqm"]) > float(snapshot["best_iqm"]):
            snapshot, evidence = other, receipt
    result = _validate_source(run_dir, snapshot)
    worker_result = result["source_result"]
    metrics, scores = worker_result["metrics_list"], worker_result["scores"]
    from autorl.modules.hpo import HPOModule
    from autorl.core_ablation import settings
    limit = settings(run_dir=run_dir).get("max_steps_per_seed")
    if (worker_result.get("trial_id") != snapshot["best_trial_id"]
            or snapshot.get("best_scores") != scores
            or not math.isclose(float(snapshot["best_iqm"]), HPOModule(None, {})._compute_iqm(scores), rel_tol=1e-12, abs_tol=1e-12)
            or not all(int(m.get("requested_steps") or 0) > 0
                       and int(m.get("actual_steps") or 0) == int(m["requested_steps"])
                       and (limit is None or int(m["requested_steps"]) <= int(limit)) for m in metrics)):
        raise ValueError("Native iteration winner disagrees with complete execution evidence")
    for key, metric_key in (("best_model_path", "model_path"), ("best_provenance_path", "provenance_path")):
        pointer = Path(str(snapshot.get(key) or "")).resolve()
        if (not pointer.is_file() or Path(result["source_worker"]) not in pointer.parents
                or str(pointer) not in [str(Path(m.get(metric_key, "")).resolve()) for m in metrics]):
            raise ValueError("Native winner model/provenance pointer is not bound to its worker result")
    selection = {"rule": "native_iteration_winner_max_iqm_strict_improvement_earliest_iteration_on_tie",
                 "reason": "no_persisted_best_first_light_is_not_required_for_negative_results",
                 "selected": evidence, "considered_native_winners": [r for _, r in candidates],
                 "chosen_before_final_validation": True, "search_best_rewritten": False,
                 "first_light_modified": False, "stage_scores_used_for_selection": False}
    result.update(best_receipt_sha256=_sha(best_path) if best_path.exists() else None,
                  selection_receipt=selection)
    return result


def precheck_missing_winner_validation(run_dir, destination, launch_receipt) -> dict:
    """Read-only eligibility for one external final-only recovery.

    The guardian must additionally verify that the old PID has exited and
    acquire the original GPU slots. This function never archives or trains.
    """
    destination = Path(destination)
    if launch_receipt.get("status") != "needs_attention":
        raise ValueError("Final-only recovery requires a settled needs_attention launch")
    allowed_errors = {None, "", "ABLATION_SEARCH_BUDGET_EXHAUSTED", "RuntimeError: ABLATION_SEARCH_BUDGET_EXHAUSTED"}
    if launch_receipt.get("search_error") not in allowed_errors:
        raise ValueError("Search infrastructure failure cannot be reclassified by final-only validation")
    if launch_receipt.get("search_termination_eligible_for_formal_protocol") is False:
        raise ValueError("Search termination was explicitly ineligible")
    if launch_receipt.get("run_dir") and Path(launch_receipt["run_dir"]).resolve() != Path(run_dir).resolve():
        raise ValueError("Final-only recovery run does not match launch receipt")
    files = list(destination.iterdir())
    allowed = {"final_validation_summary.json", "final_validation_trace.jsonl", "validation.lock"}
    if any(p.name not in allowed or not p.is_file() or p.is_symlink() for p in files):
        raise ValueError("Final validation has already been planned or produced seed artifacts")
    summary = _read(destination / "final_validation_summary.json")
    if (summary.get("status") != "not_verified" or summary.get("training_started") is not False
            or not str(summary.get("reason", "")).startswith("no_verified_search_winner:")):
        raise ValueError("Prior validation did not stop solely for a missing search winner")
    trace = destination / "final_validation_trace.jsonl"
    if trace.exists() and any(json.loads(line).get("event") != "not_started"
                              for line in trace.read_text().splitlines() if line.strip()):
        raise ValueError("Prior validation trace contains started work")
    return select_source(Path(run_dir))


def _state_blob(source: Path) -> bytes:
    """Restore task/evaluator contracts so DoorKey retains stage reporting."""
    from autorl.data_types import GoalSpec, StageSpec, TaskStructure, RewardConfig
    from evaluation.experiments.p2_breadth_resume import (
        _typed_manifest, _objective_metric_spec, _selected_obs_indices,
    )
    goal = GoalSpec()
    for key, value in _read(source / "goal_spec.json").items():
        if key in GoalSpec.__dataclass_fields__:
            setattr(goal, key, value)
    if isinstance(goal.task_structure, dict):
        raw = goal.task_structure
        values = {k: v for k, v in raw.items() if k in TaskStructure.__dataclass_fields__}
        values["stages"] = [StageSpec(**{k: v for k, v in row.items()
                            if k in StageSpec.__dataclass_fields__}) for row in raw.get("stages") or []]
        goal.task_structure = TaskStructure(**values)
    stack = _read(source / "active_stack.json")
    stack = stack.get("stack") or stack
    mdp_path = source / "mdp_report.json"
    mdp = SimpleNamespace(**_read(mdp_path)) if mdp_path.exists() else None
    if mdp is not None and isinstance(getattr(mdp, "fingerprint", None), dict):
        mdp.fingerprint = SimpleNamespace(**mdp.fingerprint)
    reward_path = source / "reward_config.json"
    reward = RewardConfig(**{k: v for k, v in (_read(reward_path) if reward_path.exists() else {}).items()
                             if k in RewardConfig.__dataclass_fields__})
    graph_path = source / "task_causal_graph.json"
    indices = _selected_obs_indices(source)
    selection_path = source / "obs_selection.json"
    if not indices and selection_path.exists():
        selected = _read(selection_path)
        indices = selected.get("selected_indices") or selected.get("selected_obs_indices") or []
    return pickle.dumps({"manifest": _typed_manifest(_read(source / "manifest.json"), source),
                         "goal_spec": goal, "mdp_report": mdp,
                         "task_causal_graph": _read(graph_path) if graph_path.exists() else None,
                         "objective_metric_spec": _objective_metric_spec(source, stack),
                         "selected_obs_indices": indices,
                         "reward_config": reward})


def _configure_job(prepared: dict, *, config: dict, run_dir: Path,
                   wall_start: float, wall_seconds: float) -> dict:
    payload = prepared["payload"]
    cfg = copy.deepcopy(config)
    cfg["core_ablation"]["phase"] = "final_validation"
    payload["pipeline_config"] = cfg
    payload["hpo_config"] = copy.deepcopy(cfg.get("hpo") or {})
    payload["hpo_config"].update(enable_replay_warmstart=False, seeds_per_trial=1,
                                budget_refund={"enabled": False})
    final_episodes = cfg["core_ablation"].get("final_evaluation_episodes")
    if final_episodes is not None:
        if type(final_episodes) is not int or final_episodes <= 0:
            raise ValueError("Final evaluation episodes must be a positive integer")
        payload["hpo_config"]["objective_eval_episodes"] = final_episodes
        cfg.setdefault("hpo", {})["objective_eval_episodes"] = final_episodes
    payload["replay_buffer_registry"] = []
    payload["wall_clock_start"], payload["wall_clock_budget_seconds"] = wall_start, wall_seconds
    payload["state_blob"] = _state_blob(Path(prepared["payload"]["assignment"]["source_worker"]))
    mem_path = run_dir / "pipeline_memory.json"
    source_mem = _read(mem_path) if mem_path.exists() else {}
    for key in ("framework_generation", "omr_diagnostic_protocol", "stage_omr_applicability",
                "frozen_final_metric_contract", "single_stage_continuous_contract", "p2_public_spec_contract",
                "p2_intent_contract", "task_intent_contract", "stage_omr_ledger", "task_theory"):
        if key in source_mem:
            payload["pipeline_memory"][key] = copy.deepcopy(source_mem[key])
    payload["pipeline_memory"].update(core_ablation_phase="final_validation",
        trusted_stage_prefix_best={}, trusted_stage_frontier_best={}, trusted_stage_diagnostic_context={},
        champion_parameter_warm_start={}, api_calls_allowed=False)
    payload["task_description"] = (source_mem.get("task_intent_contract") or {}).get("task_intent", "")
    task = cfg["core_ablation"].get("task")
    payload["raw_sim_input"] = {"task_hint": payload["task_description"],
                                "stage_omr_oracle_supplied": task in {"doorkey", "door"}}
    if task == "door":
        from evaluation.experiments.exp_p3_metaworld_full_auto import (
            P2_TERMINAL_INTENTS, P2_METAWORLD_PUBLIC_SPEC, P2_METAWORLD_STAGE_OMR_ORACLES,
            validate_door_ablation_policy,
        )
        validate_door_ablation_policy(cfg)
        payload["task_description"] = P2_TERMINAL_INTENTS["door-open-v3"]
        payload["raw_sim_input"].update(env_name="MetaWorld door-open-v3", goal_blind=False,
            task_hint=payload["task_description"], public_spec=copy.deepcopy(P2_METAWORLD_PUBLIC_SPEC),
            stage_omr_applicability="applicable",
            stage_omr_scaffold=copy.deepcopy(P2_METAWORLD_STAGE_OMR_ORACLES["door-open-v3"]))
        payload["pipeline_memory"].update(omr_diagnostic_protocol="bounded_success",
                                          stage_omr_applicability="applicable")
    payload["trajectory_evidence_config"] = copy.deepcopy(cfg.get("trajectory_evidence") or {})
    payload["trajectory_evidence_config_source"] = "frozen_ablation_final_validation"
    cap = int(cfg["core_ablation"]["max_steps_per_seed"])
    rungs = cfg.get("anytime_scheduler", {}).get("rungs") or []
    rung = next((copy.deepcopy(r) for r in rungs if int(r["steps"]) == cap),
                {"tier": max(0, len(rungs) - 1), "steps": cap, "seeds": 1})
    rung.update(name="frozen_champion_final_validation", seeds=1, trials=1)
    payload["scheduler_decision"] = {"selected_rung": rung}
    payload["assignment"].update(force_budget_steps=cap, force_budget_seeds=1,
                                force_budget_tier=int(rung["tier"]))
    _write(Path(payload["worker_run_dir"]) / "core_ablation.json", cfg["core_ablation"])
    return prepared


def _run_validation_job(prepared: dict) -> dict:
    """One seed; no automatic retry, candidate replacement, or extra budget."""
    from evaluation.experiments.p2_champion_deep_train import _run_job
    payload = prepared["payload"]
    policy = (payload.get("pipeline_config") or {}).get("core_ablation") or {}
    deadline = _batch_deadline(policy) if _time_mode(policy) else None
    receipt = {"seed": prepared["seed"], "status": "invalid", "final_omr": None,
               "budget_steps": prepared["budget_steps"], "source_checkpoint_consumed": False}
    if time.time() >= (deadline if deadline is not None else
                       payload["wall_clock_start"] + payload["wall_clock_budget_seconds"]):
        receipt.update(status="censored", reason="batch_deadline" if deadline is not None
                       else "original_wall_clock_deadline")
    else:
        try:
            if deadline is not None:
                watchdog = payload.setdefault("hpo_config", {}).setdefault("watchdog", {})
                remaining = max(0.001, deadline - time.time())
                previous_limit = float(watchdog.get("max_seed_seconds", 0) or 0)
                watchdog["max_seed_seconds"] = min(previous_limit, remaining) if previous_limit > 0 else remaining
            outcome = _run_job(prepared)
            worker = Path(payload["worker_run_dir"])
            result = _read(worker / "worker_result.json")
            metrics = result.get("metrics_list") or []
            rows = outcome.get("seed_results") or []
            same_recipe = result.get("active_stack") == payload["active_stack"] and result.get("hyperparams") == payload["hyperparams"]
            initialization = ((metrics[0].get("evaluation_provenance") or {}).get("training_initialization") or {}) if metrics else {}
            cold_start = bool(initialization.get("model_parameters") == "fresh_seeded"
                and initialization.get("replay_buffer") == "empty"
                and not initialization.get("stage_frontier_reset_handoff")
                and not (initialization.get("champion_parameter_warm_start") or {}).get("applied"))
            valid = bool(outcome.get("status") == "completed" and len(rows) == len(metrics) == 1
                and same_recipe and cold_start and rows[0].get("objective_valid") is True
                and rows[0].get("seed", prepared["seed"]) == prepared["seed"]
                and (result.get("seed_ids") is None or result["seed_ids"] == [prepared["seed"]])
                and rows[0].get("final_commit_eligible") is True
                and (result.get("interface_generation_receipt") or {}).get("valid") is True
                and math.isfinite(float(rows[0]["final_omr"]))
                and int(rows[0].get("requested_steps") or 0) == prepared["budget_steps"]
                and int(rows[0].get("actual_steps") or 0) == prepared["budget_steps"]
                and not metrics[0].get("training_failure"))
            receipt.update(status="formal" if valid else "invalid", same_recipe=same_recipe,
                           actual_cold_start_verified=cold_start,
                           final_omr=rows[0]["final_omr"] if valid else None,
                           native_worker_result=str(worker / "worker_result.json"),
                           native_worker_result_sha256=_sha(worker / "worker_result.json"),
                           requested_steps=rows[0].get("requested_steps") if rows else 0,
                           actual_steps=rows[0].get("actual_steps") if rows else 0,
                           worker_error=outcome.get("worker_error"))
            if metrics:
                stage = metrics[0].get("stage_activation_evidence") or {}
                receipt["stage_evidence"] = stage
                receipt["evaluation_accounting"] = {
                    "charged_to_training_steps": False,
                    "objective_eval_episodes_requested": payload["hpo_config"].get("objective_eval_episodes", 5),
                    "evaluation_provenance": metrics[0].get("evaluation_provenance"),
                    "report_only_metrics": metrics[0].get("report_only_metrics"),
                    "exact_total_evaluation_steps": None,
                    "exact_total_status": "not_aggregated_by_native_worker_do_not_infer_from_horizon"}
                failure = metrics[0].get("training_failure") or {}
                if (failure.get("type") == "WallClockBudgetExhausted"
                        or (not failure and (receipt.get("actual_steps") or 0) < prepared["budget_steps"])):
                    receipt.update(status="censored", final_omr=None,
                                   reason="incomplete_declared_training_budget")
            if deadline is not None and time.time() >= deadline:
                receipt.update(status="censored", final_omr=None, reason="batch_deadline")
        except Exception as exc:
            receipt.update(reason=f"{type(exc).__name__}: {exc}")
    if deadline is not None:
        receipt["batch_deadline"] = deadline
    _write(Path(prepared["job_dir"]) / "final_seed_receipt.json", receipt)
    return receipt


def summarize(rows: list[dict], seeds=None) -> dict:
    cohort = _seed_cohort(seeds)
    valid = [r for r in rows if r.get("status") == "formal"]
    scores = [float(r["final_omr"]) for r in valid]
    formal = (len(rows) == len(valid) == 3 and sorted(r["seed"] for r in valid) == sorted(cohort)
              and all(math.isfinite(score) for score in scores))
    return {"status": "formal" if formal else ("invalid" if any(r.get("status") == "invalid" for r in rows) else "censored"),
            "planned_seeds": cohort, "valid_seeds": [r["seed"] for r in valid], "seed_receipts": rows,
            "scores": scores, "mean": statistics.mean(scores) if formal else None,
            "sample_std": statistics.stdev(scores) if formal else None,
            "partial_scores_are_formal_result": False, "failed_seed_imputation": None,
            "automatic_extra_training": False, "winner_reselected_after_validation": False,
            **_validation_assessment(formal)}


def _config_digest(config: dict) -> str:
    return "sha256:" + hashlib.sha256(json.dumps(config, sort_keys=True, default=str).encode()).hexdigest()


def _recovery_plan(run_dir, cfg, destination, gpu, workers, start, seconds):
    """Validate the original selection without selecting against held-out data."""
    plan = _read(destination / "final_validation_plan.json")
    policy = cfg["core_ablation"]
    if policy.get("task") == "door":
        from evaluation.experiments.exp_p3_metaworld_full_auto import validate_door_ablation_policy
        validate_door_ablation_policy(cfg)
    if not _time_mode(policy):
        raise ValueError("Validation recovery requires an absolute wall-clock policy")
    deadline = _batch_deadline(policy)
    if (Path(plan["run_dir"]).resolve() != run_dir
            or plan.get("seed_ids") != _seed_cohort(policy.get("final_validation_seeds"))
            or plan.get("steps_per_seed") != int(policy["max_steps_per_seed"])
            or str(plan.get("gpu")) != str(gpu) or workers > int(plan.get("max_workers", 0))
            or Path(plan["ledger"]).resolve() != (Path(policy["ledger_dir"]) / "budget.json").resolve()
            or plan.get("batch_deadline") != deadline
            or plan.get("selected_before_validation") is not True
            or plan.get("checkpoint_or_buffer_reuse") is not False
            or plan.get("phase") != "final_validation"):
        raise ValueError("Validation recovery plan differs from the declared experiment")
    plan_start, plan_seconds = float(plan["wall_clock_start"]), float(plan["wall_clock_budget_seconds"])
    if (not all(math.isfinite(x) and x > 0 for x in (plan_start, plan_seconds))
            or not math.isclose(plan_start + plan_seconds, deadline, abs_tol=1e-6, rel_tol=0)
            or (start is not None and float(start) != plan_start)
            or (seconds is not None and float(seconds) != plan_seconds)):
        raise ValueError("Validation recovery must retain the original absolute clock")
    if plan.get("pipeline_config_sha256") not in (None, _config_digest(cfg)):
        raise ValueError("Validation recovery pipeline configuration changed")
    source = Path(plan["source_worker"]).resolve()
    selection = Path(plan["selection_receipt"]).resolve()
    if (run_dir not in source.parents or selection != destination / "validation_selection_receipt.json"
            or _sha(selection) != plan["selection_receipt_sha256"]
            or _sha(source / "worker_result.json") != plan["source_result_sha256"]):
        raise ValueError("Validation recovery source or selection hash mismatch")
    source_result = _read(source / "worker_result.json")
    if (source_result.get("genome_id") != plan["genome_id"]
            or source_result.get("active_stack") != plan["active_stack"]
            or source_result.get("hyperparams") != plan["hyperparams"]):
        raise ValueError("Validation recovery frozen recipe changed")
    champion = {"genome_id": plan["genome_id"], "source_worker": str(source),
                "source_result": source_result, "source_scores": source_result.get("scores") or [],
                "source_lcb": {}}
    return plan, champion


def _inspect_validation_seed(plan, job_dir, seed):
    """Return an auditable completed seed or permission to retry an interruption."""
    if not job_dir.exists():
        return None, "not_prepared"
    if job_dir.is_symlink():
        raise ValueError("Validation recovery refuses a symlinked seed directory")
    worker = job_dir / "worker"
    freeze_path = job_dir / "FROZEN_CHAMPION.json"
    if freeze_path.exists():
        freeze = _read(freeze_path)
        contract = freeze.get("training_contract") or {}
        if (freeze.get("genome_id") != plan["genome_id"]
                or freeze.get("active_stack") != plan["active_stack"]
                or Path(freeze.get("source_worker", "")).resolve() != Path(plan["source_worker"]).resolve()
                or contract.get("seed_id") != seed
                or contract.get("declared_budget_steps") != plan["steps_per_seed"]
                or contract.get("cold_start") is not True
                or contract.get("checkpoint_consumed") is not False):
            raise ValueError("Validation recovery seed identity differs from the frozen plan")
        for item in freeze.get("frozen_file_receipts") or []:
            path = Path(item["path"]).resolve()
            if worker.resolve() not in path.parents or _sha(path) != item["sha256"]:
                raise ValueError("Validation recovery frozen worker artifact hash mismatch")
    receipt_path, result_path = job_dir / "final_seed_receipt.json", worker / "worker_result.json"
    receipt = _read(receipt_path) if receipt_path.exists() else {}
    if receipt and receipt.get("seed") != seed:
        raise ValueError("Validation recovery seed receipt identity mismatch")
    result = _read(result_path) if result_path.exists() else {}
    for key, expected in (("genome_id", plan["genome_id"]), ("active_stack", plan["active_stack"]),
                          ("hyperparams", plan["hyperparams"]), ("seed_ids", [seed])):
        if key in result and result[key] != expected:
            raise ValueError("Validation recovery native seed recipe or identity mismatch")
    metrics, scores = result.get("metrics_list") or [], result.get("scores") or []
    metric = metrics[0] if len(metrics) == 1 and isinstance(metrics[0], dict) else {}
    initialization = (metric.get("evaluation_provenance") or {}).get("training_initialization") or {}
    cold = (initialization.get("model_parameters") == "fresh_seeded"
            and initialization.get("replay_buffer") == "empty"
            and not initialization.get("stage_frontier_reset_handoff")
            and not (initialization.get("champion_parameter_warm_start") or {}).get("applied"))
    same = (result.get("genome_id") == plan["genome_id"]
            and result.get("active_stack") == plan["active_stack"]
            and result.get("hyperparams") == plan["hyperparams"]
            and result.get("seed_ids") == [seed])
    valid = (freeze_path.exists() and result.get("status") == "completed" and same and cold
             and len(metrics) == len(scores) == 1 and isinstance(scores[0], (int, float))
             and math.isfinite(scores[0]) and metric.get("objective_valid") is True
             and metric.get("final_commit_eligible") is True and not metric.get("training_failure")
             and metric.get("requested_steps") == metric.get("actual_steps") == plan["steps_per_seed"]
             and (result.get("interface_generation_receipt") or {}).get("valid") is True)
    if valid:
        if receipt.get("status") == "formal":
            if (receipt.get("native_worker_result_sha256") != _sha(result_path)
                    or receipt.get("final_omr") != scores[0]):
                raise ValueError("Validation recovery completed receipt disagrees with native evidence")
            return receipt, "reuse_valid_seed"
        # A parent can die after native M5 has settled but before its final
        # receipt is written. Reconstruct from that completed native result.
        if result_path.stat().st_mtime >= plan["batch_deadline"]:
            return {"seed": seed, "status": "censored", "final_omr": None,
                    "reason": "batch_deadline", "actual_steps": metric["actual_steps"]}, "reuse_late_seed"
        if receipt.get("status") == "censored" and receipt.get("reason") == "batch_deadline":
            return receipt, "reuse_censored_seed"
        return {"seed": seed, "status": "formal", "final_omr": float(scores[0]),
                "budget_steps": plan["steps_per_seed"], "requested_steps": metric["requested_steps"],
                "actual_steps": metric["actual_steps"], "same_recipe": True,
                "actual_cold_start_verified": True, "source_checkpoint_consumed": False,
                "native_worker_result": str(result_path), "native_worker_result_sha256": _sha(result_path),
                "stage_evidence": metric.get("stage_activation_evidence") or {},
                "evaluation_accounting": {"charged_to_training_steps": False,
                    "evaluation_provenance": metric.get("evaluation_provenance"),
                    "report_only_metrics": metric.get("report_only_metrics")},
                "batch_deadline": plan["batch_deadline"],
                "recovered_without_training": True}, "reconstruct_completed_native_seed"
    if receipt.get("status") == "formal":
        raise ValueError("Validation recovery refuses to retrain a previously formal seed with inconsistent evidence")
    failure = metric.get("training_failure") or {}
    fault = " ".join(str(value) for value in (
        receipt.get("reason"), receipt.get("worker_error"), result.get("worker_error"),
        failure.get("type"), failure.get("message"))).lower()
    infra = any(token in fault for token in (
        "connectionerror", "connection reset", "connection aborted", "timeout", "timed out",
        "brokenprocesspool", "broken process pool", "brokenpipe", "out of memory", "cuda error",
        "worker_process_failure", "filenotfounderror", "oserror", "ioerror"))
    if result and not infra:
        raise ValueError("Validation recovery refuses a scientific or unclassified invalid seed")
    # Missing aggregation is insufficient proof that a completed seed should
    # be rerun. Keep its journal/model for explicit evidence recovery instead.
    own_journal = worker / "seed_results" / f"iter0_trial{plan['seed_ids'].index(seed)}_seed{seed}.json"
    if not result and own_journal.exists():
        raise ValueError("Validation recovery found settled seed journals without a matching native aggregate")
    if receipt and not infra and receipt.get("status") not in {"censored"}:
        raise ValueError("Validation recovery refuses an unclassified failed seed")
    heartbeat = worker / "heartbeat.v1.json"
    if heartbeat.exists() and time.time() - heartbeat.stat().st_mtime < 180:
        raise RuntimeError("Validation recovery waits for an inactive worker boundary")
    return None, "retry_infrastructure_failure" if infra else "retry_unfinished_seed"


def _resume_validation(run_dir, cfg, destination, gpu, workers, *, start, seconds):
    from evaluation.experiments.p2_champion_deep_train import _prepare_job
    plan, champion = _recovery_plan(run_dir, cfg, destination, gpu, workers, start, seconds)
    seeds, cap = plan["seed_ids"], plan["steps_per_seed"]
    # Inspect the entire cohort before moving any artifact or launching work.
    inspected = []
    for seed in seeds:
        folder = destination / "jobs" / f"budget_{cap}_seed_{seed}"
        row, action = _inspect_validation_seed(plan, folder, seed)
        inspected.append((seed, folder, row, action))
    rows, pending = [], []
    for seed, folder, row, action in inspected:
        if row is not None:
            rows.append(row)
        elif time.time() >= plan["batch_deadline"]:
            rows.append({"seed": seed, "status": "censored", "final_omr": None, "reason": "batch_deadline"})
        else:
            pending.append((seed, folder, action))
    archive = destination / "recovery_attempts" / f"attempt_{time.time_ns()}"
    archive.mkdir(parents=True, exist_ok=False)
    for name in ("final_validation_summary.json", "final_validation_progress.json"):
        if (destination / name).exists():
            shutil.copy2(destination / name, archive / name)
    audit = {"plan_sha256": _sha(destination / "final_validation_plan.json"),
             "batch_deadline": plan["batch_deadline"], "reused_seeds": [row["seed"] for row in rows],
             "retry_seeds": [seed for seed, _, _ in pending], "old_training_costs_retained": True,
             "old_seed_artifacts": [], "winner_reselected": False}
    _write(archive / "recovery.json", audit)
    for seed, folder, action in pending:
        if folder.exists():
            saved = archive / folder.name
            folder.rename(saved)
            audit["old_seed_artifacts"].append({"seed": seed, "original_path": str(folder),
                "archived_path": str(saved), "reason": action})
            _write(archive / "recovery.json", audit)
    jobs = []
    for seed, _, _ in pending:
        prepared = _prepare_job(source_run=run_dir, source_worker=Path(plan["source_worker"]),
            champion=champion, out_root=destination, budget=cap, seed=seed, gpu=str(gpu),
            slot_index=seeds.index(seed) % workers, trial_id=seeds.index(seed), retry_failed=False)
        jobs.append(_configure_job(prepared, config=cfg, run_dir=run_dir,
            wall_start=plan["wall_clock_start"], wall_seconds=plan["wall_clock_budget_seconds"]))
    if jobs:
        with ProcessPoolExecutor(max_workers=workers, mp_context=multiprocessing.get_context("spawn")) as pool:
            futures = {pool.submit(_run_validation_job, job): job for job in jobs}
            for future in as_completed(futures):
                job = futures[future]
                try:
                    row = future.result()
                except Exception as exc:
                    row = {"seed": job["seed"], "status": "invalid", "final_omr": None,
                           "reason": f"worker_process_failure: {type(exc).__name__}: {exc}"}
                    _write(Path(job["job_dir"]) / "final_seed_receipt.json", row)
                rows.append(row)
                _write(destination / "final_validation_progress.json", summarize(rows, seeds))
    result = summarize(sorted(rows, key=lambda row: row["seed"]), seeds)
    result.update(schema_version="core_ablation.final_validation_summary.v1",
        plan=str(destination / "final_validation_plan.json"), source_run=str(run_dir),
        checkpoint_or_buffer_reuse=False, recovery_receipt=str(archive / "recovery.json"))
    _write(destination / "final_validation_summary.json", result)
    _trace(destination, "validation_recovered", status=result["status"],
           reused_seeds=audit["reused_seeds"], retried_seeds=audit["retry_seeds"])
    return result


def run_validation(run_dir, pipeline_config, destination, gpu, workers, *,
                   wall_clock_start=None, wall_clock_budget_seconds=None, resume_existing=False) -> dict:
    """Confirm once, or explicitly recover the same frozen validation plan.

    The supervising caller must own the GPU slot and establish that the prior
    experiment session has exited before requesting recovery.
    """
    destination = Path(destination).resolve()
    destination.mkdir(parents=True, exist_ok=True)
    with (destination / "validation.lock").open("a+") as lock:
        fcntl.flock(lock, fcntl.LOCK_EX | fcntl.LOCK_NB)
        return _run_validation(run_dir, pipeline_config, destination, gpu, workers,
            wall_clock_start=wall_clock_start, wall_clock_budget_seconds=wall_clock_budget_seconds,
            resume_existing=resume_existing)


def _run_validation(run_dir, pipeline_config, destination, gpu, workers, *,
                    wall_clock_start=None, wall_clock_budget_seconds=None, resume_existing=False) -> dict:
    from evaluation.experiments.p2_champion_deep_train import _prepare_job
    run_dir, destination = Path(run_dir).resolve(), Path(destination).resolve()
    cfg = copy.deepcopy(pipeline_config.get("pipeline", pipeline_config))
    policy = cfg["core_ablation"]
    if policy.get("task") == "door":
        from evaluation.experiments.exp_p3_metaworld_full_auto import validate_door_ablation_policy
        validate_door_ablation_policy(cfg)
    seeds = _seed_cohort(policy.get("final_validation_seeds"))
    deadline = _batch_deadline(policy) if _time_mode(policy) else None
    destination.mkdir(parents=True, exist_ok=True)
    if str(gpu) not in {"0", "3", "4"} or workers not in {1, 2}:
        raise ValueError("Validation GPU/worker allocation outside approved slots")
    if resume_existing and (destination / "final_validation_plan.json").exists():
        return _resume_validation(run_dir, cfg, destination, gpu, workers,
            start=wall_clock_start, seconds=wall_clock_budget_seconds)
    summary_path = destination / "final_validation_summary.json"
    if summary_path.exists():
        prior = _read(summary_path)
        if sorted(prior.get("planned_seeds") or []) != sorted(seeds):
            raise ValueError("Existing validation summary belongs to a different seed cohort; use a new destination")
        return prior
    if (destination / "final_validation_plan.json").exists():
        raise RuntimeError("Validation already planned; explicit seed recovery required")
    cap = int(policy["max_steps_per_seed"])
    if str(gpu) not in {"0", "3", "4"} or workers not in {1, 2}:
        raise ValueError("Validation GPU/worker allocation outside approved slots")
    budget_path = Path(policy["ledger_dir"]) / "budget.json"
    if budget_path.exists():
        with (budget_path.parent / "budget.lock").open("a+") as lock:
            fcntl.flock(lock, fcntl.LOCK_SH)
            reserved = int(_read(budget_path)["reserved_steps"])
    else:
        reserved = 0
    reason = None
    if deadline is None and int(policy["max_search_training_steps"]) - reserved < len(seeds) * cap:
        reason = "insufficient_remaining_budget_for_declared_three_seed_cohort"
    usage_path = run_dir / "budget_usage.json"
    usage = _read(usage_path) if usage_path.exists() else {}
    start = float(wall_clock_start if wall_clock_start is not None else usage.get("wall_clock_start", 0))
    seconds = float(wall_clock_budget_seconds if wall_clock_budget_seconds is not None else usage.get("wall_clock_budget_s", 0))
    if deadline is not None:
        # Old search clocks and exhausted step ledgers remain audit history.
        # Only the common absolute batch deadline bounds this new cohort.
        if not math.isfinite(start) or start <= 0:
            start = time.time()
        seconds = deadline - start
        if seconds <= 0 or time.time() >= deadline:
            reason = "exhausted_absolute_batch_deadline"
    elif start <= 0 or seconds <= 0 or time.time() >= start + seconds:
        reason = "missing_or_exhausted_original_wall_clock_budget"
    try:
        champion = select_source(run_dir)
        if policy.get("task") == "door":
            from evaluation.experiments.exp_p3_metaworld_full_auto import validate_door_ablation_manifest
            validate_door_ablation_manifest(
                _read(Path(champion["source_worker"]) / "manifest.json"),
                _read(run_dir / "p2_public_spec_contract.v1.json"))
    except (OSError, ValueError, KeyError, TypeError) as exc:
        champion = None
        reason = f"no_verified_search_winner: {type(exc).__name__}: {exc}"
    if reason:
        result = {"status": "not_verified", "reason": reason, "training_started": False,
                  "planned_seeds": seeds, "scores": [], "mean": None, "sample_std": None,
                  **_validation_assessment(False)}
        _write(summary_path, result)
        _trace(destination, "not_started", **result)
        return result
    plan = {"schema_version": "core_ablation.final_validation_plan.v1", "run_dir": str(run_dir),
            "source_worker": champion["source_worker"], "genome_id": champion["genome_id"],
            "source_result_sha256": champion["source_result_sha256"],
            "search_best_sha256": champion["best_receipt_sha256"],
            "active_stack": champion["source_result"]["active_stack"],
            "hyperparams": champion["source_result"]["hyperparams"], "seed_ids": seeds,
            "steps_per_seed": cap, "cohort_training_steps": cap * len(seeds),
            "gpu": str(gpu), "max_workers": workers, "ledger": str(budget_path),
            "wall_clock_start": start, "wall_clock_budget_seconds": seconds,
            "phase": "final_validation", "checkpoint_or_buffer_reuse": False,
            "pipeline_config_sha256": _config_digest(cfg),
            "selected_before_validation": True, "automatic_failed_seed_retry": False}
    if deadline is not None:
        plan.update(batch_deadline=deadline, budget_mode=policy["budget_mode"],
                    prior_reserved_steps=reserved,
                    step_ledger_is_accounting_only=policy.get("phase_step_caps") is None)
        if policy.get("phase_step_caps") is not None:
            plan["phase_step_caps"] = copy.deepcopy(policy["phase_step_caps"])
    selection_path = destination / "validation_selection_receipt.json"
    _write(selection_path, champion["selection_receipt"])
    plan.update(selection_receipt=str(selection_path), selection_receipt_sha256=_sha(selection_path))
    _write(destination / "final_validation_plan.json", plan)
    _trace(destination, "champion_frozen", genome_id=champion["genome_id"], steps=cap, seeds=seeds)
    jobs = []
    try:
        for index, seed in enumerate(seeds):
            prepared = _prepare_job(source_run=run_dir, source_worker=Path(champion["source_worker"]),
                champion=champion, out_root=destination, budget=cap, seed=seed, gpu=str(gpu),
                slot_index=index % workers, trial_id=index, retry_failed=False)
            jobs.append(_configure_job(prepared, config=cfg, run_dir=run_dir,
                                       wall_start=start, wall_seconds=seconds))
        rows = []
        with ProcessPoolExecutor(max_workers=workers, mp_context=multiprocessing.get_context("spawn")) as pool:
            futures = {pool.submit(_run_validation_job, job): job for job in jobs}
            for future in as_completed(futures):
                job = futures[future]
                try:
                    row = future.result()
                except Exception as exc:
                    row = {"seed": job["seed"], "status": "invalid", "final_omr": None,
                           "reason": f"worker_process_failure: {type(exc).__name__}: {exc}"}
                    _write(Path(job["job_dir"]) / "final_seed_receipt.json", row)
                rows.append(row)
                _write(destination / "final_validation_progress.json", summarize(rows, seeds))
                _trace(destination, "seed_settled", seed=row["seed"], status=row["status"], final_omr=row.get("final_omr"))
        result = summarize(sorted(rows, key=lambda r: r["seed"]), seeds)
    except Exception as exc:
        result = {"status": "invalid", "reason": f"validation_setup_failure: {type(exc).__name__}: {exc}",
                  "planned_seeds": seeds, "mean": None, "sample_std": None,
                  **_validation_assessment(False)}
    result.update(schema_version="core_ablation.final_validation_summary.v1", plan=str(destination / "final_validation_plan.json"),
                  source_run=str(run_dir), checkpoint_or_buffer_reuse=False)
    _write(summary_path, result)
    _trace(destination, "validation_settled", status=result["status"], mean=result.get("mean"))
    return result


==> anc/FARL/evaluation/experiments/core_full_control_launch.py <==
#!/usr/bin/env python3
"""Independent, explicitly frozen Full controls; importing never launches work.

The two searches share the core-ablation execution/validation machinery, not
old scientific state. Queue time is recorded separately; each search's clock
starts only after its declared native TD3 dependency exits and a shared GPU
slot is acquired. No outcome-dependent retries or implicit validation reruns.
"""
from __future__ import annotations

import argparse
import copy
import fcntl
import hashlib
import json
import os
import signal
from pathlib import Path
import subprocess
import sys
import time
from types import SimpleNamespace

import yaml

ROOT = Path(__file__).resolve().parents[2]
if str(ROOT) not in sys.path:
    sys.path.insert(0, str(ROOT))

from evaluation.experiments.core_ablation_recover import (
    write_json, freeze_release, _verified_frozen_job, _set_job_environment,
)
from evaluation.experiments.core_ablation_time_launch import _session_members
from evaluation.experiments.adroit_native_longtrain_launch import (
    completed_result, process_start, same_process,
)

SCHEMA = "core_full_control.batch.v1"
TASKS = ("doorkey", "ant")
ALLOWED_GPUS = {"0", "3", "4"}
FULL_GPUS = {"0", "3"}


def acquire_full_slot(job):
    """One replacement-native Full slot per card; old slots 0/1 are untouched."""
    if job.get("gpu") not in FULL_GPUS or job.get("workers") != 1 or job.get("arm") != "Full":
        raise RuntimeError("Only one Full learner on each of GPU 0/3 is authorized")
    root = Path(job["workspace"]) / "outputs/.core_ablation_gpu_locks"
    root.mkdir(parents=True, exist_ok=True)
    lock = (root / f"gpu{job['gpu']}.slot2").open("a+")
    try:
        fcntl.flock(lock, fcntl.LOCK_EX | fcntl.LOCK_NB)
    except BlockingIOError:
        lock.close()
        raise RuntimeError("Full replacement-native GPU slot is occupied")
    return [lock]


def read(path):
    return json.loads(Path(path).read_text())


def sha(path):
    return hashlib.sha256(Path(path).read_bytes()).hexdigest()


def make_full_config(task, destination, *, search_steps, search_hours=48, drain_hours=24):
    from evaluation.experiments.core_ablation_launch import make_config
    if (task not in TASKS or isinstance(search_steps, bool)
            or not isinstance(search_steps, int) or search_steps <= 0):
        raise ValueError("Invalid Full task or search-step cap")
    if not (0 < search_hours <= 48 and 0 < drain_hours <= 24):
        raise ValueError("Full search/drain windows must be within 48h/24h")
    document = make_config(task, "Full", output_root=destination, workers=1)
    cfg, policy = document["pipeline"], document["pipeline"]["core_ablation"]
    cap = policy["max_steps_per_seed"]
    policy.update(
        protocol_revision="20260910_full_control_v1", phase="search",
        budget_mode="wall_clock", max_search_training_steps=None,
        phase_step_caps={"search": search_steps, "final_validation": 3 * cap},
        final_validation_reserved_steps=3 * cap, final_validation_seeds=[200, 201, 202],
        search_hours=float(search_hours), drain_hours=float(drain_hours),
        search_repeat_count=1, continuation_of_original_search=False,
        initial_scientific_state="fresh_no_prior_candidates_weights_or_memory",
        final_validation_source="search_only_no_final_validation_feedback",
        outcome_dependent_retries=False, warm_start=False,
        budget_grid_steps=([5_000_000, 10_000_000, 20_000_000, 30_000_000] if task == "doorkey"
                           else [10_000_000, 20_000_000, 40_000_000, 60_000_000]),
    )
    cfg["wall_clock_budget_hours"] = float(search_hours + drain_hours)
    cfg["pipeline_controller"].update(
        min_acceptable_iqm=None, anytime_mode=True, max_feedback_iterations=1_000_000)
    # Construct from the common base, not from an A2/A3 config whose non-arm
    # switches might still suppress evidence or diversity.
    cfg["autonomous_anytime"] = {"enabled": True}
    return document


def native_dependency(manifest_path, seed, gpu):
    path = Path(manifest_path).resolve()
    manifest = read(path)
    if manifest.get("schema_version") != "hand_st_native_longtrain.batch.v1":
        raise ValueError("Native dependency is not the declared long-training batch")
    if (manifest.get("target_training_steps") != 5_000_000
            or manifest.get("evaluation_budgets") != [1_000_000, 5_000_000]
            or manifest.get("evaluation_episodes_per_checkpoint") != 100):
        raise ValueError("Native dependency does not have the frozen 1M/5M protocol")
    matches = [j for j in manifest["jobs"] if j.get("algo") == "td3" and j.get("seed") == seed]
    if len(matches) != 1 or str(matches[0].get("physical_gpu")) != str(gpu):
        raise ValueError("Exactly one native TD3 worker on the assigned GPU is required")
    return {"manifest": str(path), "manifest_sha256": sha(path), "job": matches[0],
            "status_path": str(Path(manifest["batch_root"]) / "status.json")}


def dependency_state(dependency):
    if sha(dependency["manifest"]) != dependency["manifest_sha256"]:
        raise RuntimeError("Native dependency manifest changed")
    expected = dependency["job"]
    status = Path(dependency["status_path"])
    if not status.exists():
        return {"ready": False, "reason": "waiting_for_native_status"}
    rows = [r for r in read(status).get("jobs", []) if r.get("id") == expected["id"]]
    if len(rows) != 1:
        raise RuntimeError("Native dependency status identity missing or duplicated")
    row = rows[0]
    for key in ("algo", "seed", "output_dir", "physical_gpu"):
        if row.get(key) != expected.get(key):
            raise RuntimeError(f"Native dependency identity changed: {key}")
    if row.get("status") in {"failed", "needs_attention_existing_run"}:
        raise RuntimeError("Native TD3 dependency failed; completion must not be assumed")
    pid, start = row.get("pid"), row.get("process_start_ticks")
    if not pid or not start:
        raise RuntimeError("Native dependency lacks PID start identity")
    if same_process(pid, start):
        return {"ready": False, "reason": "waiting_for_native_process_exit"}
    if _session_members(pid):
        return {"ready": False, "reason": "waiting_for_native_session_exit"}
    ready = row.get("status") == "completed" and completed_result(expected)
    if ready:
        root = Path(expected["output_dir"])
        final, runtime = read(root / "final_result.json"), read(root / "manifest.json")
        protocol = runtime.get("protocol_sha256")
        if not protocol or final.get("protocol_sha256") != protocol:
            raise RuntimeError("Native completed result protocol identity mismatch")
        for budget in (1_000_000, 5_000_000):
            evaluation = read(root / "evaluations" / f"budget_{budget}.json")
            if (evaluation.get("protocol_sha256") != protocol or evaluation.get("episodes") != 100
                    or evaluation.get("algo") != "td3" or evaluation.get("seed") != expected["seed"]
                    or evaluation.get("nominal_budget") != budget or evaluation.get("smoke_only") is not False):
                raise RuntimeError("Native evaluation identity/100-episode receipt mismatch")
    return {"ready": ready, "reason": "native_completed_and_exited" if ready else "waiting_for_native_completion",
            "native_job": expected["id"], "native_result": str(Path(expected["output_dir"]) / "final_result.json")}


def prepare(destination, *, native_manifest, assignments, providers, search_steps,
            search_hours=48, drain_hours=24, queue_hours=72, workspace=ROOT):
    destination, workspace = Path(destination).resolve(), Path(workspace).resolve()
    if workspace / "outputs" not in destination.parents:
        raise ValueError("Full batch must be a dedicated child of workspace outputs")
    if set(assignments) != set(TASKS) or set(search_steps) != set(TASKS):
        raise ValueError("Exactly DoorKey-Full and Ant-Full are required")
    if {str(value[0]) for value in assignments.values()} != FULL_GPUS:
        raise ValueError("Only GPU 0/3, exactly one Full on each distinct card, are authorized")
    if not 0 < queue_hours <= 72:
        raise ValueError("Queue timeout must be within 72 hours")
    dependencies = {}
    documents = {}
    for task, (gpu, seed) in assignments.items():
        if str(gpu) not in ALLOWED_GPUS:
            raise ValueError("Only GPU 0/3/4 are authorized")
        dependencies[task] = native_dependency(native_manifest, seed, gpu)
        documents[task] = make_full_config(task, destination, search_steps=search_steps[task],
                                         search_hours=search_hours, drain_hours=drain_hours)
    # Validate all inputs before creating an exclusive, independent batch.
    provider_docs = {role: yaml.safe_load(Path(providers[role]).read_text())
                     for role in ("llm_config", "ai_coding_config")}
    destination.mkdir(parents=True, mode=0o700, exist_ok=False)
    private = destination / "private_providers"
    private.mkdir(mode=0o700)
    provider_paths = {}
    for role, document in provider_docs.items():
        document["stream"] = True
        path = private / f"{role}.yaml"
        with path.open("x") as handle:
            os.fchmod(handle.fileno(), 0o600)
            handle.write(yaml.safe_dump(document, sort_keys=False))
        provider_paths[role] = str(path)
    from evaluation.experiments.core_ablation_launch import ANT_SOURCE
    jobs = []
    for task in TASKS:
        gpu, _ = assignments[task]
        folder = destination / task / "Full"
        folder.mkdir(parents=True)
        config_path = folder / "pipeline.yaml"
        config_path.write_text(yaml.safe_dump(documents[task], sort_keys=False))
        write_json(folder / "core_ablation.json", documents[task]["pipeline"]["core_ablation"])
        jobs.append({"task": task, "arm": "Full", "gpu": str(gpu), "workers": 1,
                     "workspace": str(workspace), "destination": str(folder),
                     "pipeline_config": str(config_path), "config_sha256": sha(config_path),
                     "resume_run_dir": None, "ant_source": str(ANT_SOURCE),
                     "native_dependency": dependencies[task], "status": "queued",
                     **provider_paths,
                     "provider_sha256": {role: sha(path) for role, path in provider_paths.items()}})
    manifest = {"schema_version": SCHEMA, "workspace": str(workspace),
                "destination": str(destination), "prepared_at": time.time(), "jobs": jobs,
                "release": None, "allowed_gpus": sorted(ALLOWED_GPUS), "max_concurrent_learners": 2,
                "queue_deadline": time.time() + float(queue_hours) * 3600,
                "search_steps": search_steps, "search_hours": search_hours, "drain_hours": drain_hours,
                "validation_training_steps_total": 3_900_000,
                "full_gpu_slots": {"0": 2, "3": 2},
                "old_scientific_state_reused": False, "automatic_retries": False}
    write_json(destination / "batch.json", manifest)
    return manifest


def activate_config(template, started_at):
    cfg = copy.deepcopy(template)
    policy = cfg["core_ablation"]
    policy.update(wall_clock_start=started_at,
                  search_dispatch_deadline=started_at + policy["search_hours"] * 3600,
                  batch_deadline=started_at + (policy["search_hours"] + policy["drain_hours"]) * 3600)
    return cfg


def search_allows_validation(run, cfg, error):
    from autorl.core_ablation import budget_exhausted
    termination_path = Path(run) / "search_termination.json"
    termination = read(termination_path) if termination_path.exists() else {}
    allowed_errors = {None, "RuntimeError: ABLATION_SEARCH_DISPATCH_DEADLINE_REACHED",
                      "RuntimeError: ABLATION_SEARCH_BUDGET_EXHAUSTED"}
    return (error in allowed_errors and termination.get("normal_search_completion") is True
            and termination.get("termination_reason") in {"time_search_window", "step_search_budget"}
            and budget_exhausted(SimpleNamespace(pipeline_config=cfg, run_dir=run)))


def run_job(manifest_path, index):
    manifest, job, template = _verified_frozen_job(manifest_path, index)
    if manifest.get("schema_version") != SCHEMA or job.get("arm") != "Full" or job.get("workers") != 1:
        raise RuntimeError("Invalid Full manifest")
    folder = Path(job["destination"])
    if any((folder / name).exists() for name in ("launch.json", "runtime_pipeline.yaml", "runs", "final_validation")):
        raise RuntimeError("Full job already has execution artifacts; no implicit rerun")
    _set_job_environment(job)
    from evaluation.experiments.core_ablation_launch import resource_snapshot, check_resources
    locks = []
    try:
        while not locks:
            if time.time() >= manifest["queue_deadline"]:
                raise RuntimeError("FULL_RESOURCE_QUEUE_TIMEOUT")
            dependency = dependency_state(job["native_dependency"])
            waiting = dependency["reason"]
            if dependency["ready"]:
                try:
                    resources = resource_snapshot()
                    check_resources(resources, [job["gpu"]])
                    locks = acquire_full_slot(job)
                except RuntimeError as exc:
                    waiting = str(exc)
            write_json(folder / "queue_status.json", {"checked_at": time.time(), "reason": waiting,
                       "native_dependency": dependency, "slot_acquired": bool(locks)})
            if not locks:
                time.sleep(15)
        started = time.time()
        cfg = activate_config(template, started)
        runtime = folder / "runtime_pipeline.yaml"
        with runtime.open("x") as handle:
            handle.write(yaml.safe_dump({"pipeline": cfg}, sort_keys=False))
        receipt = {"schema_version": "core_full_control.launch.v1", "pid": os.getpid(),
                   "process_start_ticks": process_start(os.getpid()), "started_at": started,
                   "source_release": manifest["release"], "template_sha256": job["config_sha256"],
                   "runtime_config": str(runtime), "runtime_config_sha256": sha(runtime),
                   "status": "searching", "task": job["task"], "arm": "Full", "gpu": job["gpu"],
                   "native_dependency": dependency, "resources": resources,
                   "search_dispatch_deadline": cfg["core_ablation"]["search_dispatch_deadline"],
                   "batch_deadline": cfg["core_ablation"]["batch_deadline"], "run_dir": None}
        with (folder / "launch.json").open("x") as handle:
            json.dump(receipt, handle, indent=2)
        run, error = None, None
        try:
            if job["task"] == "ant":
                from evaluation.experiments.exp_p2_mujoco_rawsim_full_auto import run_rawsim_mujoco
                result = run_rawsim_mujoco("Ant-v4", 0, folder / "runs", str(runtime), worker_safety_cap=1,
                    llm_config_path=job["llm_config"], ai_coding_config_path=job["ai_coding_config"],
                    canonical_source_run_dir=job["ant_source"])
            else:
                from evaluation.experiments.exp_p2_games_intent_rawsim import run_task
                result = run_task("minigrid-doorkey", 0, folder / "runs", str(runtime), stage_omr_oracle=True,
                    llm_config_path=job["llm_config"], ai_coding_config_path=job["ai_coding_config"])
            run = result["run_dir"]
        except Exception as exc:
            error = f"{type(exc).__name__}: {exc}"
            candidates = [p for p in (folder / "runs").glob("*") if p.is_dir() and not p.name.startswith("_")]
            run = str(candidates[0]) if len(candidates) == 1 else None
        receipt.update(run_dir=str(run) if run else None, search_error=error,
                       search_stopped_at=time.time())
        if not run or not search_allows_validation(run, cfg, error):
            receipt.update(status="needs_attention", reason="search_did_not_end_at_declared_budget_boundary")
            write_json(folder / "launch.json", receipt)
            return
        receipt.update(status="validating", search_termination=read(Path(run) / "search_termination.json"))
        write_json(folder / "launch.json", receipt)
        from evaluation.experiments.core_ablation_validation import run_validation
        summary = run_validation(run, cfg, folder / "final_validation", job["gpu"], 1,
            wall_clock_start=started, wall_clock_budget_seconds=cfg["core_ablation"]["batch_deadline"] - started)
        receipt.update(status="results_validated" if summary.get("status") == "formal" else "needs_attention",
                       final_validation=summary, ended_at=time.time())
        write_json(folder / "launch.json", receipt)
    except Exception as exc:
        path = folder / "launch.json"
        receipt = read(path) if path.exists() else {"pid": os.getpid(), "task": job["task"], "arm": "Full"}
        receipt.update(status="needs_attention", error=f"{type(exc).__name__}: {exc}", ended_at=time.time())
        write_json(path, receipt)
        raise
    finally:
        for lock in locks:
            lock.close()


def supervise(manifest_path):
    """One attempt per job. Restarting the supervisor only adopts exact live PIDs."""
    manifest_path = Path(manifest_path).resolve()
    manifest = read(manifest_path)
    if manifest.get("schema_version") != SCHEMA or not manifest.get("release"):
        raise RuntimeError("Prepare and freeze the independent Full manifest first")
    folder = manifest_path.parent
    with (folder / "supervisor.lock").open("a+") as lock:
        fcntl.flock(lock, fcntl.LOCK_EX | fcntl.LOCK_NB)
        processes = {}
        for index, job in enumerate(manifest["jobs"]):
            dispatch = Path(job["destination"]) / "dispatch.json"
            if dispatch.exists():
                continue  # No implicit repeat, including a failed launch.
            command = [str(Path(job["workspace"]) / "venv/bin/python"), "-u",
                       str(Path(manifest["release"]) / "evaluation/experiments/core_full_control_launch.py"),
                       "run-job", "--manifest", str(manifest_path), "--index", str(index)]
            with dispatch.open("x") as handle:
                json.dump({"status": "dispatch_committed", "command": command, "at": time.time()}, handle)
            try:
                with (Path(job["destination"]) / "launcher.log").open("ab") as log:
                    process = subprocess.Popen(command, cwd=manifest["release"], stdout=log,
                                               stderr=subprocess.STDOUT, start_new_session=True)
            except Exception as exc:
                write_json(dispatch, {"status": "dispatch_failed", "command": command,
                                     "error": f"{type(exc).__name__}: {exc}", "at": time.time()})
                continue
            processes[index] = process
            write_json(dispatch, {"status": "dispatched", "command": command, "pid": process.pid,
                                 "process_start_ticks": process_start(process.pid), "at": time.time()})
        while True:
            rows, active = [], False
            for index, job in enumerate(manifest["jobs"]):
                dispatch = read(Path(job["destination"]) / "dispatch.json")
                launch = Path(job["destination"]) / "launch.json"
                receipt = read(launch) if launch.exists() else {}
                process = processes.get(index)
                if process is not None:
                    process.poll()  # Reap exited children before testing their PID identity.
                expected_command = [str(Path(job["workspace"]) / "venv/bin/python"), "-u",
                    str(Path(manifest["release"]) / "evaluation/experiments/core_full_control_launch.py"),
                    "run-job", "--manifest", str(manifest_path), "--index", str(index)]
                alive = bool(owned_session(dispatch, expected_command))
                timeout_path = Path(job["destination"]) / "timeout.json"
                deadline = float(receipt.get("batch_deadline", manifest["queue_deadline"]))
                if alive and time.time() >= deadline:
                    timeout = read(timeout_path) if timeout_path.exists() else {
                        "reason": "full_batch_deadline" if receipt.get("batch_deadline") else "full_queue_deadline",
                        "first_signal_at": time.time(), "deadline": deadline, "signals": []}
                    sig = signal.SIGKILL if time.time() - timeout["first_signal_at"] >= 30 else signal.SIGTERM
                    signalled = signal_owned_session(dispatch, expected_command, sig)
                    timeout["signals"].append({"at": time.time(), "signal": sig, "pids": signalled})
                    write_json(timeout_path, timeout)
                active |= bool(alive)
                status = receipt.get("status", "waiting_for_resources") if alive else (
                    "results_validated" if receipt.get("status") == "results_validated" else "needs_attention")
                if timeout_path.exists():
                    status = "terminating_own_timed_out_session" if alive else "needs_attention"
                rows.append({"task": job["task"], "arm": "Full", "status": status,
                             "pid": dispatch.get("pid"), "process_live": bool(alive), "receipt": str(launch)})
            write_json(folder / "status.json", {"schema_version": "core_full_control.status.v1",
                       "updated_at": time.time(), "jobs": rows, "active": active,
                       "automatic_retries": False})
            if not active:
                return rows
            time.sleep(15)


def owned_session(dispatch, expected_command):
    """A reused PID or altered command must never authorize a signal."""
    pid, start = dispatch.get("pid"), dispatch.get("process_start_ticks")
    if not pid or not start:
        return {}
    if dispatch.get("command") != expected_command:
        raise RuntimeError("Full dispatch command identity changed")
    current_start = process_start(pid)
    if current_start is not None:
        if str(current_start) != str(start):
            raise RuntimeError("Full leader PID was reused; do not signal")
        try:
            command = [part.decode() for part in Path(f"/proc/{pid}/cmdline").read_bytes().split(b"\0") if part]
        except FileNotFoundError:
            command = None
        if command is not None and command != expected_command:
            raise RuntimeError("Full leader command does not match its frozen dispatch")
    return _session_members(pid)


def signal_owned_session(dispatch, expected_command, sig):
    members = owned_session(dispatch, expected_command)
    signalled = []
    # Snapshot and recheck each PID, not a broad process-name kill or shared PGID.
    for pid, start in members.items():
        if same_process(pid, start) and _session_members(dispatch["pid"]).get(pid) == start:
            try:
                os.kill(pid, sig)
                signalled.append(pid)
            except ProcessLookupError:
                pass
    return signalled


def freeze_full_release(manifest_path):
    manifest = freeze_release(manifest_path)
    Path(manifest["release"]).chmod(0o700)
    return manifest


def main():
    defaults = yaml.safe_load((ROOT / "config/core_full_controls/protocol_20260910.yaml").read_text())
    parser = argparse.ArgumentParser(description=__doc__)
    commands = parser.add_subparsers(dest="command", required=True)
    prepare_parser = commands.add_parser("prepare")
    prepare_parser.add_argument("--destination", required=True)
    prepare_parser.add_argument("--native-manifest", required=True)
    prepare_parser.add_argument("--llm-config", required=True)
    prepare_parser.add_argument("--ai-coding-config", required=True)
    for task in TASKS:
        prepare_parser.add_argument(f"--{task}-gpu", required=True, choices=sorted(FULL_GPUS))
        prepare_parser.add_argument(f"--{task}-native-seed", required=True, type=int, choices=[0, 1, 2])
        prepare_parser.add_argument(f"--{task}-search-steps", type=int, default=defaults["search_steps"][task])
    prepare_parser.add_argument("--search-hours", type=float, default=defaults["search_hours"])
    prepare_parser.add_argument("--drain-hours", type=float, default=defaults["drain_hours"])
    prepare_parser.add_argument("--queue-hours", type=float, default=defaults["queue_hours"])
    for name in ("freeze", "supervise", "run-job"):
        subparser = commands.add_parser(name)
        subparser.add_argument("--manifest", required=True)
        if name == "run-job":
            subparser.add_argument("--index", required=True, type=int, choices=[0, 1])
    args = parser.parse_args()
    if args.command == "prepare":
        manifest = prepare(args.destination, native_manifest=args.native_manifest,
            assignments={task: (getattr(args, task + "_gpu"), getattr(args, task + "_native_seed")) for task in TASKS},
            providers={"llm_config": args.llm_config, "ai_coding_config": args.ai_coding_config},
            search_steps={task: getattr(args, task + "_search_steps") for task in TASKS},
            search_hours=args.search_hours, drain_hours=args.drain_hours, queue_hours=args.queue_hours)
        print(json.dumps({"prepared": manifest["destination"], "jobs": len(manifest["jobs"]), "training_started": False}))
    elif args.command == "freeze":
        freeze_full_release(args.manifest)
        print(json.dumps({"frozen": args.manifest, "training_started": False}))
    elif args.command == "run-job":
        run_job(args.manifest, args.index)
    else:
        supervise(args.manifest)


if __name__ == "__main__":
    main()


==> anc/FARL/evaluation/experiments/door_core_ablation_launch.py <==
#!/usr/bin/env python3
"""Prepare and launch the independent Door EW A1/A2/A3 time-bounded batch."""
from __future__ import annotations

import argparse
import fcntl
import hashlib
import json
import os
from pathlib import Path
import subprocess
import sys
import time

import yaml

ROOT = Path(__file__).resolve().parents[2]
if str(ROOT) not in sys.path:
    sys.path.insert(0, str(ROOT))

from evaluation.experiments.core_ablation_recover import write_json, freeze_release

SCHEMA = "core_ablation.door_ew_batch.v1"
LAYOUT = (("A1", "0"), ("A2", "3"), ("A3", "4"))
CAP = 1_000_000
SEEDS = [200, 201, 202]


def sha(path):
    return hashlib.sha256(Path(path).read_bytes()).hexdigest()


def make_door_config(arm, destination, *, search_hours=48., batch_hours=72.):
    from evaluation.experiments.core_ablation_launch import make_config
    if arm not in {row[0] for row in LAYOUT}:
        raise ValueError("Door batch contains exactly A1, A2 and A3")
    if not 0 < search_hours < batch_hours <= 72:
        raise ValueError("Search and validation must fit the authorized 72 hours")
    doc = make_config("door", arm, output_root=destination, workers=1)
    cfg, policy = doc["pipeline"], doc["pipeline"]["core_ablation"]
    policy.update(
        protocol_revision="20260911_door_ew_1m_72h_v1", phase="search",
        budget_mode="wall_clock", max_search_training_steps=None,
        final_validation_reserved_steps=len(SEEDS) * CAP,
        final_validation_seeds=list(SEEDS), final_evaluation_episodes=25,
        search_hours=float(search_hours), batch_hours=float(batch_hours),
        search_repeat_count=1, continuation_of_original_search=False,
        initial_scientific_state="fresh_no_prior_candidates_weights_or_memory",
        final_validation_source="search_only_no_final_validation_feedback",
        outcome_dependent_retries=False, warm_start=False,
        frozen_environment="door-open-v3", information_regime="p2",
        historical_full_comparison_steps=50_000,
    )
    policy.pop("phase_step_caps", None)
    cfg["wall_clock_budget_hours"] = float(batch_hours)
    cfg["pipeline_controller"].update(
        min_acceptable_iqm=None, anytime_mode=True, max_feedback_iterations=1_000_000)
    # A per-wave population size limits memory and latency, not total search
    # candidates or total learner steps over the time window.
    cfg["breadth_portfolio"].update(configured_safety_cap=1, workers_per_gpu=1)
    cfg["hpo"]["breadth_process_runner"].update(allow_serial=True, workers_per_gpu=1)
    cfg["autonomous_anytime"] = {"enabled": True}
    context = cfg["reward_designer"].setdefault("context_memory", {})
    context.update(context_window_tokens=128000, target_prompt_tokens=30000,
                   output_reserve_tokens=16000, safety_reserve_tokens=8000)
    context.setdefault("section_token_caps", {}).update(
        P1_current_interface=12000, P2_current_evidence=8000, P3_incumbent=12000,
        P5_background=2000)
    return doc


def prepare(destination, *, providers, workspace=ROOT, search_hours=48., batch_hours=72.):
    destination, workspace = Path(destination).resolve(), Path(workspace).resolve()
    if workspace / "outputs" not in destination.parents:
        raise ValueError("Door batch must be a dedicated directory below workspace outputs")
    documents = {arm: make_door_config(arm, destination, search_hours=search_hours,
                                      batch_hours=batch_hours) for arm, _ in LAYOUT}
    roles = ("llm_config", "ai_coding_config")
    provider_docs = {role: yaml.safe_load(Path(providers[role]).read_text()) for role in roles}
    if not all(isinstance(doc, dict) and doc.get("model") for doc in provider_docs.values()):
        raise ValueError("Both explicit provider configurations must identify a model")
    destination.mkdir(parents=True, mode=0o700, exist_ok=False)
    private = destination / "private_providers"
    private.mkdir(mode=0o700)
    paths = {}
    for role, doc in provider_docs.items():
        doc["stream"] = True
        path = private / f"{role}.yaml"
        with path.open("x") as handle:
            os.fchmod(handle.fileno(), 0o600)
            handle.write(yaml.safe_dump(doc, sort_keys=False))
        paths[role] = str(path)
    jobs = []
    for arm, gpu in LAYOUT:
        arm_root = destination / "door" / arm
        attempt = arm_root / "attempt_001"
        attempt.mkdir(parents=True)
        config = arm_root / "pipeline.yaml"
        config.write_text(yaml.safe_dump(documents[arm], sort_keys=False))
        write_json(attempt / "core_ablation.json", documents[arm]["pipeline"]["core_ablation"])
        jobs.append({"task": "door", "arm": arm, "gpu": gpu, "workers": 1,
            "workspace": str(workspace), "destination": str(attempt),
            "pipeline_config": str(config), "config_sha256": sha(config),
            "resume_run_dir": None, "initial_cold_start": True, "cold_start": True,
            "cold_attempt": 1, "cold_restart_root": str(arm_root),
            "status": "waiting_for_resource", "depends_on": [], **paths,
            "provider_sha256": {role: sha(path) for role, path in paths.items()}})
    manifest = {"schema_version": SCHEMA, "workspace": str(workspace),
        "destination": str(destination), "prepared_at": time.time(), "jobs": jobs,
        "release": None, "allowed_gpus": ["0", "3", "4"],
        "max_concurrent_learners": 3, "workers_per_arm": 1,
        "search_hours": float(search_hours), "batch_hours": float(batch_hours),
        "validation_seeds": list(SEEDS), "max_steps_per_seed": CAP,
        "cumulative_search_step_limit": None, "task_solved_is_not_validation_completed": True,
        "old_scientific_state_reused": False, "runtime_monitor": "door_ew",
        "automatic_recovery": {"enabled": True, "max_cold_attempts": 5,
                               "max_validation_attempts": 5, "outcome_dependent": False},
        "status": "prepared", "training_started": False}
    write_json(destination / "batch.json", manifest)
    return manifest


def activate(manifest_path, *, started_at=None):
    path = Path(manifest_path).resolve()
    manifest = json.loads(path.read_text())
    if manifest.get("schema_version") != SCHEMA:
        raise ValueError("Not a Door EW batch")
    if manifest.get("release") or manifest.get("batch_start") or manifest.get("training_started"):
        raise RuntimeError("Batch clock/release already activated; refusing to reset it")
    if len(manifest["jobs"]) != 3 or {(j["arm"], j["gpu"]) for j in manifest["jobs"]} != set(LAYOUT):
        raise ValueError("Door requires one A1/A2/A3 worker on GPU 0/3/4 respectively")
    started = time.time() if started_at is None else float(started_at)
    deadlines = {"wall_clock_start": started,
        "search_dispatch_deadline": started + manifest["search_hours"] * 3600,
        "batch_deadline": started + manifest["batch_hours"] * 3600}
    pending = []
    for job in manifest["jobs"]:
        folder, config = Path(job["destination"]), Path(job["pipeline_config"])
        if any((folder / name).exists() for name in ("launch.json", "runs", "final_validation")):
            raise RuntimeError("Initial Door batch already contains execution artifacts")
        if sha(config) != job["config_sha256"]:
            raise RuntimeError("Prepared Door configuration changed")
        for role, expected in job["provider_sha256"].items():
            if sha(job[role]) != expected:
                raise RuntimeError("Prepared provider configuration changed")
        doc = yaml.safe_load(config.read_text())
        policy = doc["pipeline"]["core_ablation"]
        if (policy["task"] != "door" or policy["arm"] != job["arm"]
                or policy["max_steps_per_seed"] != CAP or policy["budget_mode"] != "wall_clock"
                or policy.get("max_search_training_steps") is not None or "phase_step_caps" in policy):
            raise RuntimeError("Door budget or ablation identity differs from authorization")
        policy.update(deadlines)
        pending.append((job, doc))
    for job, doc in pending:
        config = Path(job["pipeline_config"])
        config.write_text(yaml.safe_dump(doc, sort_keys=False))
        job["config_sha256"] = sha(config)
        write_json(Path(job["destination"]) / "core_ablation.json", doc["pipeline"]["core_ablation"])
    manifest.update(batch_start=started, **{k: v for k, v in deadlines.items() if k != "wall_clock_start"})
    manifest.pop("training_started", None)
    manifest["status"] = "activated"
    write_json(path, manifest)
    return manifest


def execute(manifest_path):
    from evaluation.experiments.core_ablation_launch import resource_snapshot, check_resources
    from evaluation.experiments.adroit_native_longtrain_launch import process_start
    path = Path(manifest_path).resolve()
    lock = (path.parent / "dispatch.lock").open("a+")
    fcntl.flock(lock, fcntl.LOCK_EX | fcntl.LOCK_NB)
    try:
        if (path.parent / "dispatch.json").exists():
            raise RuntimeError("Door watchdog already dispatched; refusing duplicate launch")
        resources = resource_snapshot()
        check_resources(resources, ["0", "3", "4"])
        activate(path)
        manifest = freeze_release(path)
        entry = Path(manifest["release"]) / "evaluation/experiments/core_ablation_time_launch.py"
        command = [str(Path(manifest["workspace"]) / "venv/bin/python"), "-u", str(entry),
                   "--watchdog", "--manifest", str(path)]
        with (path.parent / "watchdog.log").open("a") as log:
            child = subprocess.Popen(command, cwd=manifest["release"], stdin=subprocess.DEVNULL,
                stdout=log, stderr=subprocess.STDOUT, start_new_session=True)
        receipt = {"pid": child.pid, "process_start_ticks": process_start(child.pid),
            "command": command, "manifest": str(path), "started_at": time.time(),
            "resources": resources, "search_dispatch_deadline": manifest["search_dispatch_deadline"],
            "batch_deadline": manifest["batch_deadline"], "max_concurrent_learners": 3}
        write_json(path.parent / "dispatch.json", receipt)
        # A separate pointer preserves the completed DoorKey/Ant batch pointer.
        write_json(Path(manifest["workspace"]) / "outputs/door_core_ablations_active.json",
                   {"manifest": str(path), "schema_version": SCHEMA, "activated_at": time.time()})
        return receipt
    finally:
        lock.close()


def main():
    parser = argparse.ArgumentParser(description=__doc__)
    sub = parser.add_subparsers(dest="command", required=True)
    prep = sub.add_parser("prepare")
    prep.add_argument("--destination", required=True)
    prep.add_argument("--llm-config", required=True)
    prep.add_argument("--ai-coding-config", required=True)
    run = sub.add_parser("execute")
    run.add_argument("--manifest", required=True)
    args = parser.parse_args()
    if args.command == "prepare":
        result = prepare(args.destination, providers={"llm_config": args.llm_config,
                                                     "ai_coding_config": args.ai_coding_config})
        print(json.dumps({"manifest": str(Path(result["destination"]) / "batch.json"),
                          "training_started": False, "jobs": len(result["jobs"])}))
    else:
        print(json.dumps(execute(args.manifest)))


if __name__ == "__main__":
    main()


==> anc/FARL/evaluation/experiments/door_core_ablation_monitor.py <==
"""Bounded, read-only experiment sampling; only monitor artifacts are written.

This module never launches, signals, retries or changes an experiment. In
particular a valid zero score is data, not a failure or restart request.
"""
from __future__ import annotations

import argparse
from datetime import datetime, timezone
import fcntl
import json
import math
import os
from pathlib import Path
import re
import subprocess
import time


SCHEMA = "door_core_ablation.monitor.v1"
MAX_JSON_BYTES = 4 * 1024 * 1024
MAX_RECENT_WORKERS = 4
ALLOWED_GPUS = {"0", "3", "4"}
PROC_ROOT = Path("/proc")


def _read(path, warnings, *, limit=MAX_JSON_BYTES):
    """Never read large pipeline/worker snapshots just to monitor progress."""
    path = Path(path)
    try:
        with path.open("rb") as handle:
            raw = handle.read(limit + 1)
        if len(raw) > limit:
            warnings.append({"path": str(path), "reason": "size_limit", "limit_bytes": limit})
            return {}
        value = json.loads(raw)
        return value if isinstance(value, dict) else {}
    except FileNotFoundError:
        return {}
    except (OSError, ValueError) as exc:
        warnings.append({"path": str(path), "reason": type(exc).__name__})
        return {}


def _number(value):
    if isinstance(value, bool):
        return None
    try:
        number = float(value)
        return number if math.isfinite(number) else None
    except (ValueError, TypeError):
        return None


def _epoch(value):
    number = _number(value)
    if number is not None:
        return number
    if isinstance(value, str):
        try:
            parsed = datetime.fromisoformat(value.replace("Z", "+00:00"))
            return parsed.timestamp() if parsed.tzinfo is not None else None
        except ValueError:
            pass
    return None


def _mtime(path):
    try:
        return Path(path).stat().st_mtime
    except OSError:
        return None


def _process(pid, expected_start=None):
    result = {"pid": pid, "alive": False, "state": None, "paused": False,
              "expected_start_ticks": str(expected_start) if expected_start is not None else None,
              "observed_start_ticks": None, "start_identity_matches": None,
              "verified_alive": False}
    try:
        if isinstance(pid, bool) or int(pid) <= 0:
            return result
        fields = (PROC_ROOT / str(int(pid)) / "stat").read_text().rsplit(")", 1)[1].split()
        state, start = fields[0], fields[19]
        matches = str(expected_start) == start if expected_start is not None else None
        result.update(alive=state not in {"Z", "X", "x"}, state=state,
                      paused=state in {"T", "t"}, observed_start_ticks=start,
                      start_identity_matches=matches)
        result["verified_alive"] = result["alive"] and matches is True
    except (OSError, ValueError, TypeError, IndexError):
        pass
    return result


def _gpu_snapshot():
    """No process command lines or provider configuration enter public output."""
    try:
        proc = subprocess.run(
            ["nvidia-smi", "--query-gpu=index,name,memory.used,memory.total,utilization.gpu",
             "--format=csv,noheader,nounits"], capture_output=True, text=True, timeout=4, check=True)
        devices = {}
        for line in proc.stdout.splitlines():
            index, name, used, total, util = [part.strip() for part in line.split(",")]
            if index in ALLOWED_GPUS:
                devices[index] = {"name": name, "used_mib": _number(used),
                                  "total_mib": _number(total), "utilization_percent": _number(util)}
        return {"available": True, "devices": devices}
    except (OSError, ValueError, subprocess.SubprocessError) as exc:
        return {"available": False, "devices": {}, "error_type": type(exc).__name__}


def _redact_error(value):
    text = str(value)
    text = re.sub(r"(?i)([\"']?authorization[\"']?\s*[:=]\s*[\"']?)(?:bearer\s+)?[^\s,;}\"']+", r"\1[redacted]", text)
    text = re.sub(r"(?i)\bbearer\s+[A-Za-z0-9._~+/-]+=*", "Bearer [redacted]", text)
    text = re.sub(r"(?i)([\"']?(?:api[_-]?key|access[_-]?token|secret|password)[\"']?\s*[:=]\s*)[\"']?[^\s,;}\"']+", r"\1[redacted]", text)
    text = re.sub(r"\bsk-[A-Za-z0-9_-]+", "[redacted]", text)
    text = re.sub(r"(https?://)[^/@\s]+:[^/@\s]+@", r"\1[redacted]@", text)
    return text[:700]


def _errors(receipt, job):
    rows = []
    for source, document in (("launch", receipt), ("job", job),
                             ("termination", receipt.get("search_termination") or {})):
        if not isinstance(document, dict):
            continue
        for key in ("search_error", "validation_error", "error", "error_type"):
            if document.get(key):
                rows.append({"source": source, "field": key, "message": _redact_error(document[key])})
    if not rows and receipt.get("status") == "needs_attention" and receipt.get("reason"):
        rows.append({"source": "launch", "field": "reason", "message": _redact_error(receipt["reason"])})
    return rows[-6:]


def _workers(run, now, warnings):
    if run is None:
        return []
    paths = list((run / "breadth_portfolio" / "workers").glob("*/heartbeat.v1.json"))
    paths.sort(key=lambda p: _mtime(p) or 0, reverse=True)
    rows = []
    for path in paths[:MAX_RECENT_WORKERS]:
        hb = _read(path, warnings)
        modified = _mtime(path)
        execution = hb.get("learner_execution_receipt") or {}
        worker = path.parent
        row = {"worker_dir": str(worker), "heartbeat_path": str(path),
               "heartbeat_mtime": modified,
               "heartbeat_age_seconds": max(0, now - modified) if modified is not None else None,
               "iteration": hb.get("iter", hb.get("iteration")), "trial": hb.get("trial"),
               "seed": hb.get("seed"), "learner_steps": _number(hb.get("learner_steps", hb.get("num_timesteps"))),
               "prefix_controller_steps": _number(hb.get("prefix_controller_steps")),
               "algorithm": execution.get("algorithm"),
               "worker_result_present": (worker / "worker_result.json").is_file(),
               "heartbeat_is_not_process_liveness": True}
        if hb.get("pid"):
            row["process"] = _process(hb["pid"], hb.get("process_start_ticks"))
        # Seed journals are smaller than the multi-seed result's embedded memory.
        journals = sorted((worker / "seed_results").glob("*.json"), key=lambda p: _mtime(p) or 0, reverse=True)
        seeds = []
        for journal in journals[:3]:
            data = _read(journal, warnings)
            metric = data.get("metrics") or {}
            final = (metric.get("evaluation_provenance") or {}).get("final_omr") or {}
            score = _number(final.get("score", data.get("score")))
            valid = bool(data.get("complete") and metric.get("objective_valid") and final.get("valid"))
            seeds.append({"seed": data.get("seed"), "path": str(journal), "score": score,
                          "evaluation_valid": valid, "complete": bool(data.get("complete")),
                          "valid_zero_score": valid and score == 0,
                          "score_does_not_determine_runtime_fault": True})
        row["recent_completed_seed_evaluations"] = seeds
        rows.append(row)
    return rows


def _cost(destination, policy, warnings):
    configured = policy.get("ledger_dir")
    root = Path(configured) if configured else destination / "control"
    ledger = _read(root / "budget.json", warnings)
    reservations = ledger.get("reservations") or []
    phases = {}
    for entry in reservations:
        if not isinstance(entry, dict):
            continue
        amount = _number(entry.get("steps"))
        if amount is not None:
            phase = str(entry.get("phase", "search"))
            phases[phase] = phases.get(phase, 0) + amount
    return {"ledger_path": str(root / "budget.json"), "ledger_mtime": _mtime(root / "budget.json"),
            "available": bool(ledger), "reserved_steps": _number(ledger.get("reserved_steps")),
            "reservation_count": len(reservations), "phase_reserved_steps": phases,
            "reservation_is_not_actual_completed_training": True,
            "cumulative_cap": policy.get("max_search_training_steps"),
            "phase_step_caps": policy.get("phase_step_caps")}


def _provider_availability(destination, now, warnings):
    paths = sorted((destination / "llm_availability").glob("*.json"),
                   key=lambda path: _mtime(path) or 0, reverse=True)
    records = []
    for path in paths[:8]:
        row = _read(path, warnings)
        process = _process(row.get("pid"), row.get("process_start_ticks"))
        updated = _number(row.get("updated_at"))
        age = max(0, now - updated) if updated is not None else None
        waiting = (row.get("status") == "waiting_for_provider"
                   and process["verified_alive"] and age is not None and age <= 90)
        records.append({"path": str(path), "status": row.get("status"),
                        "error_kind": row.get("error_kind"),
                        "recovery_attempt": row.get("recovery_attempt"),
                        "retry_at": row.get("retry_at"), "heartbeat_age_seconds": age,
                        "process": process, "actively_waiting": waiting})
    return {"actively_waiting": any(row["actively_waiting"] for row in records),
            "recent_records": records}


def _arm_snapshot(job, receipt, manifest, now, warnings):
    destination = Path(job["destination"])
    policy = _read(destination / "core_ablation.json", warnings)
    run_name = receipt.get("run_dir") or job.get("resume_run_dir")
    if not run_name:
        found = [p for p in (destination / "runs").glob("*") if p.is_dir() and not p.name.startswith("_")]
        run_name = str(found[0]) if len(found) == 1 else None
    run = Path(run_name) if run_name else None
    pid = job.get("pid") or receipt.get("pid")
    start = job.get("process_start_ticks")
    if receipt.get("pid") == pid:
        start = receipt.get("process_start_ticks", start)
    process = _process(pid, start)
    beginning = next((_epoch(v) for v in (receipt.get("wall_clock_start"), policy.get("wall_clock_start"),
                         manifest.get("batch_start"), receipt.get("started_at")) if _epoch(v) is not None), None)
    search = next((_epoch(v) for v in (receipt.get("search_dispatch_deadline"), manifest.get("search_dispatch_deadline"),
                      policy.get("search_dispatch_deadline")) if _epoch(v) is not None), None)
    end = next((_epoch(v) for v in (receipt.get("batch_deadline"), manifest.get("batch_deadline"),
                   policy.get("batch_deadline")) if _epoch(v) is not None), None)
    validation = receipt.get("final_validation") or {}
    status = receipt.get("status") or job.get("status") or "unknown"
    errors = _errors(receipt, job)
    provider = _provider_availability(destination, now, warnings)
    observations = []
    if provider["actively_waiting"]:
        observations.append("provider_temporarily_unavailable_request_retained")
    if process["start_identity_matches"] is False:
        observations.append("parent_pid_start_identity_mismatch")
    elif process["paused"]:
        observations.append("parent_paused")
    elif not process["alive"] and status in {"searching", "running", "validating"}:
        observations.append("parent_missing_with_nonterminal_receipt")
    if process["alive"] and process["start_identity_matches"] is None:
        observations.append("parent_start_identity_not_recorded")
    return {"task": job.get("task"), "arm": job.get("arm"), "gpu": str(job.get("gpu")),
            "destination": str(destination), "run_dir": str(run) if run else None,
            "status": status, "supervisor_job_status": job.get("status"), "parent": process,
            "runtime_observations": observations, "elapsed_seconds": max(0, now - beginning) if beginning is not None else None,
            "provider_availability": provider,
            "search_dispatch_deadline": search, "batch_deadline": end,
            "search_seconds_remaining": max(0, search - now) if search is not None else None,
            "validation_seconds_until_batch_deadline": max(0, end - now) if end is not None else None,
            "validation_reserved_window_seconds": max(0, end - search) if end is not None and search is not None else None,
            "cost": _cost(destination, policy, warnings),
            "recent_workers": _workers(run, now, warnings), "recent_errors": errors,
            "final_validation_status": validation.get("status"),
            "formal_validation_complete": validation.get("status") == "formal" or status == "results_validated",
            "valid_zero_is_failure": False, "task_solved": receipt.get("task_solved")}


def write_monitor_snapshot(manifest_path, *, force=False, min_interval_seconds=60):
    """Sample at most once a minute; safe for a 15-second guardian callback.

    The CLI passes force=True. Neither score nor heartbeat age triggers action.
    A stale worker heartbeat can reflect evaluation or controller work; report
    its timestamp without inventing a hung-worker verdict.
    """
    path = Path(manifest_path).resolve()
    status_path = path.parent / "monitor_status.json"
    warnings = []
    with (path.parent / "monitor.lock").open("a+") as lock:
        try:
            fcntl.flock(lock, fcntl.LOCK_EX | fcntl.LOCK_NB)
        except BlockingIOError:
            return _read(status_path, warnings)
        now = time.time()
        previous = _read(status_path, warnings)
        last = _number(previous.get("updated_at"))
        if not force and last is not None and 0 <= now - last < min_interval_seconds:
            return previous
        manifest = _read(path, warnings)
        if not manifest.get("jobs"):
            raise ValueError("Monitor manifest has no jobs")
        live = _read(path.parent / "live_status.json", warnings)
        # Do not associate an unrelated old manifest merely by job position.
        live_jobs = {(j.get("task"), j.get("arm")): j for j in live.get("jobs", []) if isinstance(j, dict)}
        arms = []
        for original in manifest["jobs"]:
            job = dict(original)
            current = live_jobs.get((job.get("task"), job.get("arm")), {})
            # Same destination, or a tracked infrastructure cold retry belonging
            # to the same immutable cold_restart_root, may update runtime state.
            same_destination = current.get("destination") == job.get("destination")
            same_root = bool(job.get("cold_restart_root") and current.get("cold_restart_root") == job["cold_restart_root"])
            if same_destination or same_root:
                job.update(current)
            receipt = _read(Path(job["destination"]) / "launch.json", warnings)
            arms.append(_arm_snapshot(job, receipt, manifest, now, warnings))
        snapshot = {"schema_version": SCHEMA, "updated_at": now,
                    "updated_at_utc": datetime.fromtimestamp(now, timezone.utc).isoformat(),
                    "manifest_path": str(path), "read_only_monitor": True,
                    "sampling_interval_seconds": min_interval_seconds,
                    "gpu": _gpu_snapshot(), "jobs": arms, "sampling_warnings": warnings,
                    "guard_alive_does_not_prove_worker_progress": True,
                    "valid_zero_score_is_not_failure": True}
        encoded = json.dumps(snapshot, ensure_ascii=False, allow_nan=False)
        temporary = status_path.with_name(f".{status_path.name}.{os.getpid()}.tmp")
        try:
            temporary.write_text(encoded + "\n")
            os.replace(temporary, status_path)
        finally:
            temporary.unlink(missing_ok=True)
        with (path.parent / "monitor_history.jsonl").open("a") as handle:
            handle.write(encoded + "\n")
        return snapshot


def main():
    parser = argparse.ArgumentParser(description=__doc__)
    parser.add_argument("--manifest", required=True)
    args = parser.parse_args()
    print(json.dumps(write_monitor_snapshot(args.manifest, force=True), ensure_ascii=False, indent=2))


if __name__ == "__main__":
    main()


==> anc/FARL/evaluation/experiments/door_core_ablation_repair.py <==
"""Auditable cold replacement of failed Door A2/A3, preserving the live A1.

Preparation and freezing do not signal or start processes. Activation is a
separate operator action and replaces only the watchdog and guardian; existing
learners live in independent sessions. Frozen releases derive from the previous
release plus explicitly supplied, allowlisted repair files.
"""
from __future__ import annotations

import argparse
import copy
import ctypes
import difflib
import errno
import fcntl
import hashlib
import json
import os
import platform
from pathlib import Path
import shutil
import signal
import subprocess
import sys
import time

import yaml

ROOT = Path(__file__).resolve().parents[2]
if str(ROOT) not in sys.path:
    sys.path.insert(0, str(ROOT))

from evaluation.experiments.core_ablation_recover import write_json, _process_running, _process_command
from evaluation.experiments.core_ablation_time_launch import _session_members, _our_process, _matching_time_pids
from evaluation.experiments.adroit_native_longtrain_launch import process_start

ENTRY = "evaluation/experiments/core_ablation_time_launch.py"
SCHEMA = "core_ablation.door_ew_batch.v1"
ARMS = {"A2", "A3"}
OVERLAY_ALLOWLIST = frozenset({
    "autorl/llm/client.py", "autorl/llm/availability.py", "autorl/core_ablation.py", "autorl/breadth_portfolio.py",
    "autorl/ablation_time_control.py", ENTRY,
    "evaluation/experiments/door_core_ablation_repair.py",
    "evaluation/experiments/door_core_ablation_monitor.py",
    "evaluation/experiments/core_ablation_supervision.py",
})


def sha(path):
    return hashlib.sha256(Path(path).read_bytes()).hexdigest()


def read(path):
    return json.loads(Path(path).read_text())


def process_identity(pid):
    pid = int(pid)
    started = process_start(pid)
    command = _process_command(pid)
    if not started or not command or not _process_running(pid):
        raise RuntimeError(f"Expected live process is absent: {pid}")
    result = {"pid": pid, "process_start_ticks": str(started), "command": command,
              "session_id": os.getsid(pid), "process_group": os.getpgid(pid)}
    if process_start(pid) != str(started):
        raise RuntimeError("Process identity changed during inspection")
    return result


def assert_identity(expected):
    if process_identity(expected["pid"]) != expected:
        raise RuntimeError("Process identity changed; refusing to signal or adopt it")


def control_identity(pid, role, manifest, release):
    identity = process_identity(pid)
    expected = [str(Path(read(manifest)["workspace"]) / "venv/bin/python"), "-u",
                str(Path(release) / ENTRY), role]
    if role == "--supervise":
        expected.append("--adopt")
    expected += ["--manifest", str(Path(manifest).resolve())]
    if (identity["command"] != expected or identity["session_id"] != int(pid)
            or identity["process_group"] != int(pid)):
        raise RuntimeError(f"Unexpected {role} command/session identity")
    return identity


def validate_manifest(manifest):
    if (manifest.get("schema_version") != SCHEMA or len(manifest.get("jobs", [])) != 3
            or {(j["task"], j["arm"], str(j["gpu"])) for j in manifest["jobs"]}
            != {("door", "A1", "0"), ("door", "A2", "3"), ("door", "A3", "4")}):
        raise RuntimeError("Only the existing Door A1/A2/A3 GPU 0/3/4 batch is supported")
    if manifest.get("max_steps_per_seed") != 1_000_000 or manifest.get("cumulative_search_step_limit") is not None:
        raise RuntimeError("Unexpected Door training/search budget")
    for job in manifest["jobs"]:
        if job.get("workers") != 1 or sha(job["pipeline_config"]) != job["config_sha256"]:
            raise RuntimeError("Pipeline configuration/worker count changed")
        cfg = yaml.safe_load(Path(job["pipeline_config"]).read_text())["pipeline"]["core_ablation"]
        if (cfg.get("task") != "door" or cfg.get("arm") != job["arm"]
                or cfg.get("max_steps_per_seed") != 1_000_000
                or cfg.get("budget_mode") != "wall_clock"
                or cfg.get("max_search_training_steps") is not None or "phase_step_caps" in cfg
                or cfg.get("search_dispatch_deadline") != manifest["search_dispatch_deadline"]
                or cfg.get("batch_deadline") != manifest["batch_deadline"]):
            raise RuntimeError("Ablation identity or absolute deadline changed")
        for role, digest in job["provider_sha256"].items():
            if sha(job[role]) != digest:
                raise RuntimeError("Provider configuration changed")


def verify_release(release, expected_receipt):
    release = Path(release)
    receipt = release / "source_release.v1.json"
    if sha(receipt) != expected_receipt:
        raise RuntimeError("Source release receipt changed")
    hashes = read(receipt)["python_source_sha256"]
    actual = {str(p.relative_to(release)) for p in release.rglob("*.py") if p.is_file()}
    if actual != set(hashes):
        raise RuntimeError("Frozen Python source file set changed")
    for relative, digest in hashes.items():
        if sha(release / relative) != digest:
            raise RuntimeError(f"Frozen Python source changed: {relative}")


def assert_failed_sessions_empty(manifest, manifest_path):
    for index, job in enumerate(manifest["jobs"]):
        if job["arm"] not in ARMS:
            continue
        receipt = read(Path(job["destination"]) / "launch.json")
        if (_process_running(receipt["pid"]) or _session_members(receipt["pid"])
                or _matching_time_pids(manifest_path, index)):
            raise RuntimeError(f"{job['arm']} previous experiment session is still active")


def prepare(manifest_path, destination):
    path, destination = Path(manifest_path).resolve(), Path(destination).resolve()
    old = read(path)
    validate_manifest(old)
    if time.time() >= old["search_dispatch_deadline"]:
        raise RuntimeError("Original search deadline has passed; no cold dispatch is permitted")
    if Path(old["workspace"]) / "outputs" not in destination.parents:
        raise RuntimeError("Repair archive must be below this workspace's outputs")
    verify_release(old["release"], old["release_receipt_sha256"])
    assert_failed_sessions_empty(old, path)
    state = read(path.parent / "watchdog_status.json")
    identities = {
        "watchdog": control_identity(state["watchdog_pid"], "--watchdog", path, old["release"]),
        "guardian": control_identity(state["guardian_pid"], "--supervise", path, old["release"]),
    }
    a1_index, a1 = next((i, j) for i, j in enumerate(old["jobs"]) if j["arm"] == "A1")
    a1_receipt = read(Path(a1["destination"]) / "launch.json")
    identities["preserved_A1"] = process_identity(a1_receipt["pid"])
    if not _our_process(a1_receipt["pid"], path, a1_index, Path(a1_receipt["source_release"]) / ENTRY):
        raise RuntimeError("A1 learner identity does not match its original receipt")
    # Validate all destination admissions before writing any new directories.
    for job in old["jobs"]:
        if job["arm"] in ARMS:
            if int(job.get("cold_attempt", 1)) != 1:
                raise RuntimeError("This repair is only for the failed first attempts")
            target = Path(job["cold_restart_root"]) / "attempt_002"
            if target.exists():
                raise RuntimeError(f"Cold attempt already exists: {target}")
    destination.mkdir(parents=True, exist_ok=False, mode=0o700)
    (destination / "previous_batch.json").write_bytes(path.read_bytes())
    for name in ("live_status.json", "watchdog_status.json", "dispatch.json"):
        if (path.parent / name).exists():
            (destination / f"previous_{name}").write_bytes((path.parent / name).read_bytes())
    new = copy.deepcopy(old)
    ledger_receipts = {}
    for job in new["jobs"]:
        if job["arm"] not in ARMS:
            continue
        previous = Path(job["destination"])
        target = Path(job["cold_restart_root"]) / "attempt_002"
        target.mkdir(mode=0o700)
        private = target / "private_providers"
        private.mkdir(mode=0o700)
        recovery = {"enabled": True, "deadline_epoch": old["search_dispatch_deadline"],
                    "initial_delay_seconds": 60, "max_delay_seconds": 900,
                    "state_directory": str(target / "llm_availability")}
        for role in ("llm_config", "ai_coding_config"):
            provider = yaml.safe_load(Path(job[role]).read_text())
            provider["availability_recovery"] = recovery
            provider_path = private / f"{role}.yaml"
            with provider_path.open("x") as handle:
                os.fchmod(handle.fileno(), 0o600)
                handle.write(yaml.safe_dump(provider, sort_keys=False))
            job[role] = str(provider_path)
            job["provider_sha256"][role] = sha(provider_path)
        (target / "core_ablation.json").write_bytes((previous / "core_ablation.json").read_bytes())
        cfg = yaml.safe_load(Path(job["pipeline_config"]).read_text())["pipeline"]["core_ablation"]
        ledger = Path(cfg["ledger_dir"]) / "budget.json"
        ledger_receipts[job["arm"]] = {"path": str(ledger), "sha256": sha(ledger)}
        job.update(destination=str(target), cold_start=True, initial_cold_start=False, cold_attempt=2,
                   superseded_destination=str(previous), resume_run_dir=None, status="waiting_for_resource")
        for key in ("pid", "reason", "previous_phase", "recovery_phase", "superseded_launch", "retry_after"):
            job.pop(key, None)
        write_json(target / "cold_repair.json", {
            "recorded_at": time.time(), "previous_destination": str(previous),
            "previous_launch_sha256": sha(previous / "launch.json"),
            "previous_scientific_state_loaded": False, "previous_results_used_for_selection": False,
            "cumulative_cost_reset": False, "score_based_retry": False,
            "search_dispatch_deadline": old["search_dispatch_deadline"], "batch_deadline": old["batch_deadline"]})
    new["allowed_previous_releases"] = sorted(set(new.get("allowed_previous_releases", []) + [old["release"]]))
    new["release"] = None
    new.pop("release_receipt_sha256", None)
    new["door_repair"] = {"schema_version": "door_cold_repair.v1", "prepared_at": time.time(),
        "active_manifest": str(path), "previous_manifest_sha256": sha(path),
        "previous_release": old["release"], "previous_release_receipt_sha256": old["release_receipt_sha256"],
        "identities": identities, "ledger_receipts": ledger_receipts,
        "replaced_arms": sorted(ARMS), "preserved_arm": "A1"}
    prepared = destination / "prepared_batch.json"
    write_json(prepared, new)
    return prepared


def freeze(prepared_path, overlays):
    prepared = Path(prepared_path).resolve()
    manifest = read(prepared)
    if manifest.get("release"):
        raise RuntimeError("Repair release is already frozen")
    if not overlays or set(overlays) - OVERLAY_ALLOWLIST:
        raise RuntimeError("Only explicit allowlisted repair overlays may enter the frozen release")
    repair = manifest["door_repair"]
    base = Path(repair["previous_release"])
    verify_release(base, repair["previous_release_receipt_sha256"])
    validate_manifest(manifest)
    for source in overlays.values():
        if not Path(source).is_file():
            raise RuntimeError("Repair overlay source does not exist")
    target = prepared.parent / "source_release"
    shutil.copytree(base, target, symlinks=True,
                    ignore=shutil.ignore_patterns("__pycache__", "*.pyc", ".pytest_cache"))
    changes, diff = [], []
    for relative, source in sorted(overlays.items()):
        old_path, new_path = base / relative, target / relative
        before = old_path.read_text() if old_path.exists() else ""
        after = Path(source).read_text()
        changes.append({"relative": relative, "before_sha256": sha(old_path) if old_path.exists() else None,
                        "after_sha256": sha(source), "overlay_source": str(Path(source).resolve())})
        diff.extend(difflib.unified_diff(before.splitlines(keepends=True), after.splitlines(keepends=True),
                                        fromfile=f"base/{relative}", tofile=f"repair/{relative}"))
        new_path.parent.mkdir(parents=True, exist_ok=True)
        new_path.write_bytes(Path(source).read_bytes())
    receipt = read(base / "source_release.v1.json")
    receipt.update(created_at=time.time(), source_root=str(base), release_root=str(target),
        entrypoint=str(target / ENTRY), base_release_receipt_sha256=repair["previous_release_receipt_sha256"],
        repair_overlay=changes, python_source_sha256={
            str(p.relative_to(target)): sha(p) for p in sorted(target.rglob("*.py")) if p.is_file()})
    write_json(target / "source_release.v1.json", receipt)
    (prepared.parent / "repair_source.diff").write_text("".join(diff))
    manifest["release"] = str(target)
    manifest["release_receipt_sha256"] = sha(target / "source_release.v1.json")
    write_json(prepared, manifest)
    return {"release": str(target), "overlays": changes, "diff": str(prepared.parent / "repair_source.diff")}


def _pidfd_syscall(number, *arguments):
    # The workspace Python/libc predate pidfd wrappers; these Linux syscall
    # numbers are shared by the server's x86_64 and generic aarch64 ABI.
    if platform.system() != "Linux" or platform.machine() not in {"x86_64", "aarch64"}:
        raise RuntimeError("PID-safe control handoff requires a supported Linux pidfd ABI")
    libc = ctypes.CDLL(None, use_errno=True)
    libc.syscall.restype = ctypes.c_long
    result = libc.syscall(ctypes.c_long(number), *arguments)
    if result < 0:
        error = ctypes.get_errno()
        raise OSError(error, os.strerror(error))
    return result


def _pidfd_open(pid):
    if hasattr(os, "pidfd_open"):
        return os.pidfd_open(pid)
    return _pidfd_syscall(434, ctypes.c_int(pid), ctypes.c_uint(0))


def _pidfd_send_signal(fd, sig):
    if hasattr(signal, "pidfd_send_signal"):
        signal.pidfd_send_signal(fd, sig)
    else:
        _pidfd_syscall(424, ctypes.c_int(fd), ctypes.c_int(sig), ctypes.c_void_p(), ctypes.c_uint(0))


def signal_exact_process(identity):
    """Prefer pidfd; old/seccomp runtimes use immediately reverified PID signals."""
    assert_identity(identity)
    fd = None
    transport = "pidfd"
    try:
        try:
            fd = _pidfd_open(identity["pid"])
            assert_identity(identity)
            _pidfd_send_signal(fd, signal.SIGTERM)
        except OSError as exc:
            if exc.errno not in {errno.EPERM, errno.EACCES, errno.ENOSYS, errno.EINVAL}:
                raise
            # This server blocks pidfd syscalls. Recheck both the original
            # start ticks and exact argv immediately before numeric signalling.
            assert_identity(identity)
            os.kill(identity["pid"], signal.SIGTERM)
            transport = "numeric_pid_immediately_reverified"
    finally:
        if fd is not None:
            os.close(fd)
    until = time.monotonic() + 10
    while process_start(identity["pid"]) == identity["process_start_ticks"] and time.monotonic() < until:
        time.sleep(.1)
    if process_start(identity["pid"]) == identity["process_start_ticks"]:
        raise RuntimeError("Control process did not exit; manifest was not replaced")
    return transport


def _lock(path):
    handle = Path(path).open("a+")
    try:
        fcntl.flock(handle, fcntl.LOCK_EX | fcntl.LOCK_NB)
    except BaseException:
        handle.close()
        raise
    return handle


def activate(prepared_path):
    prepared = Path(prepared_path).resolve()
    manifest = read(prepared)
    repair = manifest["door_repair"]
    path = Path(repair["active_manifest"])
    locks = [_lock(path.parent / "dispatch.lock")]
    try:
        if sha(path) != repair["previous_manifest_sha256"]:
            raise RuntimeError("Active manifest changed since preparation")
        if not manifest.get("release") or time.time() >= manifest["search_dispatch_deadline"]:
            raise RuntimeError("A verified release and remaining original search window are required")
        validate_manifest(manifest)
        verify_release(manifest["release"], manifest["release_receipt_sha256"])
        old = read(path)
        assert_failed_sessions_empty(old, path)
        for item in repair["ledger_receipts"].values():
            if sha(item["path"]) != item["sha256"]:
                raise RuntimeError("An inactive arm's cumulative ledger changed since preparation")
        for job in manifest["jobs"]:
            if job["arm"] in ARMS and any((Path(job["destination"]) / name).exists()
                                          for name in ("launch.json", "runs", "final_validation")):
                raise RuntimeError("Replacement attempt already contains scientific/execution artifacts")
        identities = repair["identities"]
        for identity in identities.values():
            assert_identity(identity)
        journal = {"started_at": time.time(), "status": "preflight_verified", "manifest": str(path),
                   "preserved_A1": identities["preserved_A1"], "signalled_processes": []}
        write_json(prepared.parent / "activation.json", journal)
        # Stop the respawner before its child, then own each released lock.
        for role, lock_name in (("watchdog", "watchdog.lock"), ("guardian", "supervisor.lock")):
            transport = signal_exact_process(identities[role])
            locks.append(_lock(path.parent / lock_name))
            journal["signalled_processes"].append(dict(identities[role], signal_transport=transport))
            journal["status"] = f"previous_{role}_stopped"
            write_json(prepared.parent / "activation.json", journal)
        assert_identity(identities["preserved_A1"])
        assert_failed_sessions_empty(old, path)
        if sha(path) != repair["previous_manifest_sha256"]:
            raise RuntimeError("Manifest changed during control handoff")
        write_json(path, manifest)
        journal["status"] = "manifest_replaced"
        write_json(prepared.parent / "activation.json", journal)
        # dispatch.lock remains held. Release the two runtime locks immediately
        # before starting their new owners, whose own nonblocking locks apply.
        while len(locks) > 1:
            locks.pop().close()
        command = [str(Path(manifest["workspace"]) / "venv/bin/python"), "-u",
                   str(Path(manifest["release"]) / ENTRY), "--watchdog", "--manifest", str(path)]
        with (path.parent / "watchdog.log").open("a") as log:
            child = subprocess.Popen(command, cwd=manifest["release"], stdin=subprocess.DEVNULL,
                stdout=log, stderr=subprocess.STDOUT, start_new_session=True)
        journal.update(status="watchdog_dispatched", watchdog_pid=child.pid,
                       watchdog_start_ticks=process_start(child.pid), command=command,
                       activated_at=time.time(), source_release=manifest["release"])
        write_json(prepared.parent / "activation.json", journal)
        return journal
    finally:
        for lock in reversed(locks):
            lock.close()


def main():
    parser = argparse.ArgumentParser(description=__doc__)
    sub = parser.add_subparsers(dest="command", required=True)
    prep = sub.add_parser("prepare")
    prep.add_argument("--manifest", required=True)
    prep.add_argument("--destination", required=True)
    frozen = sub.add_parser("freeze")
    frozen.add_argument("--prepared", required=True)
    frozen.add_argument("--overlay", action="append", required=True, help="relative/path.py=/absolute/repaired/file.py")
    active = sub.add_parser("activate")
    active.add_argument("--prepared", required=True)
    args = parser.parse_args()
    if args.command == "prepare":
        result = {"prepared_manifest": str(prepare(args.manifest, args.destination)), "training_started": False}
    elif args.command == "freeze":
        overlays = dict(item.split("=", 1) for item in args.overlay)
        if len(overlays) != len(args.overlay):
            parser.error("Each overlay destination must be unique")
        result = freeze(args.prepared, overlays)
    else:
        result = activate(args.prepared)
    print(json.dumps(result, indent=2))


if __name__ == "__main__":
    main()


==> anc/FARL/evaluation/experiments/doorkey_p2_v92_champion_deep_train.py <==
#!/usr/bin/env python3
"""V9.2 cold-start promotion and deep confirmation for DoorKey P2.

The legacy V9 search produced several held-out Final-positive configurations but
did not promote them because its frozen breadth wave ignored earlier first
light.  This runner treats those configurations as discovery priors only:

* reward/observation/algorithm/exploration/hyperparameters are frozen;
* source checkpoints, optimizer state, and replay buffers are never consumed;
* three candidates are retrained from random initialization on new seeds;
* one held-out promotion winner is retrained again from random initialization
  at the deep rung on a disjoint seed namespace;
* only public P2 reward programs and held-out Final OMR have decision authority.
"""
from __future__ import annotations

import argparse
import concurrent.futures
import copy
import hashlib
import json
import math
import os
import shutil
import statistics
import sys
import time
from pathlib import Path
from typing import Any


REPO = Path(__file__).resolve().parents[2]
if str(REPO) not in sys.path:
    sys.path.insert(0, str(REPO))

from autorl.data_types import AlgorithmConfig, NetworkArchitecture  # noqa: E402
from autorl.modules.hpo import HPOModule, _hpo_parallel_trial_worker  # noqa: E402
from autorl.reward_program_compiler import validate_reward_program  # noqa: E402


DEFAULT_SOURCE_RUN = (
    REPO
    / "outputs/live_v9_runtime_aligned_doorkey_20260717_r7/doorkey_p2"
    / "minigrid_doorkey_seed0_20260717_113517"
)

CANDIDATES = (
    {
        "label": "a2c_raw_public_transition_stage_coverage",
        "genome_id": "genome.9a831d11e7f30408",
        "source_trial_id": 217,
        "source_scores": [0.6, 1.0, 1.0],
        "source_worker": "iter1_trial217_genome.9a831d11e7f30408",
    },
    {
        "label": "ppo_raw_public_transition_stage_coverage",
        "genome_id": "genome.449c5b344a476e98",
        "source_trial_id": 35,
        "source_scores": [1.0, 1.0, 0.2],
        "source_worker": "iter1_trial35_genome.449c5b344a476e98",
    },
    {
        "label": "ppo_typed_public_transition_entropy_auto",
        "genome_id": "genome.17728f964a0e203d",
        "source_trial_id": 231,
        "source_scores": [1.0, 0.0, 0.8],
        "source_worker": "iter1_trial231_genome.17728f964a0e203d",
    },
)

RUNTIME_DIRS = {
    "models",
    "replay_buffers",
    "plots",
    "provenance",
    "monitors",
    "tensorboard",
    "trajectory_evidence",
}
RUNTIME_FILES = {"worker_result.json", "heartbeat.v1.json"}
API_ENV_NAMES = (
    "OPENAI_API_KEY",
    "ANTHROPIC_API_KEY",
    "AZURE_OPENAI_API_KEY",
    "GOOGLE_API_KEY",
    "GEMINI_API_KEY",
)


def _read_json(path: Path) -> dict[str, Any]:
    return json.loads(path.read_text(encoding="utf-8"))


def _write_json(path: Path, value: Any) -> None:
    path.parent.mkdir(parents=True, exist_ok=True)
    path.write_text(
        json.dumps(value, indent=2, sort_keys=True, default=str) + "\n",
        encoding="utf-8",
    )


def _sha256(path: Path) -> str:
    digest = hashlib.sha256()
    with path.open("rb") as handle:
        for chunk in iter(lambda: handle.read(1024 * 1024), b""):
            digest.update(chunk)
    return f"sha256:{digest.hexdigest()}"


def _network_from(raw: dict[str, Any] | None) -> NetworkArchitecture:
    raw = raw or {}
    fields = set(NetworkArchitecture().__dict__)
    return NetworkArchitecture(**{k: v for k, v in raw.items() if k in fields})


def _algorithm_config(path: Path) -> AlgorithmConfig:
    raw = _read_json(path)
    fields = set(AlgorithmConfig().__dict__)
    values = {k: v for k, v in raw.items() if k in fields}
    if isinstance(raw.get("actor_network"), dict):
        values["actor_network"] = _network_from(raw["actor_network"])
    if isinstance(raw.get("critic_network"), dict):
        values["critic_network"] = _network_from(raw["critic_network"])
    return AlgorithmConfig(**values)


def _source_worker(source_run: Path, candidate: dict[str, Any]) -> Path:
    worker = (
        source_run / "breadth_portfolio" / "workers"
        / str(candidate["source_worker"])
    )
    if not (worker / "worker_result.json").is_file():
        raise FileNotFoundError(f"source champion worker is incomplete: {worker}")
    return worker


def _copy_frozen_worker(source: Path, target: Path) -> None:
    if target.exists():
        raise FileExistsError(f"refusing to overwrite worker: {target}")

    def ignore(_directory: str, names: list[str]) -> set[str]:
        return {
            name for name in names
            if name in RUNTIME_DIRS or name in RUNTIME_FILES
        }

    shutil.copytree(source, target, ignore=ignore)


def _active_stack(worker: Path, source_result: dict[str, Any]) -> dict[str, Any]:
    stack = dict(source_result.get("active_stack") or {})
    active_path = worker / "active_stack.json"
    if active_path.is_file():
        stack = dict(_read_json(active_path).get("stack") or stack)
    return stack


def _reward_firewall_receipt(worker: Path, stack: dict[str, Any]) -> dict[str, Any]:
    reward_id = str(stack.get("reward_id") or "")
    path = worker / "stacks" / "reward" / f"{reward_id}.json"
    raw = _read_json(path)
    program = (raw.get("spec") or {}).get("reward_program") or {}
    validate_reward_program(program)
    serialized = json.dumps(program, sort_keys=True, default=str).lower()
    forbidden = [
        token for token in (
            "oracle_stage_",
            "autorl_stage_",
            "stage_label",
            "carrying",
        )
        if token in serialized
    ]
    if forbidden:
        raise ValueError(
            f"P2 champion reward contains forbidden privileged tokens: {forbidden}"
        )
    families = [
        str(row.get("family") or "")
        for row in (program.get("primitive_compositions") or [])
        if isinstance(row, dict)
    ]
    return {
        "schema_version": "v9.2.doorkey_p2_reward_firewall.v1",
        "reward_id": reward_id,
        "reward_artifact": str(path),
        "reward_sha256": _sha256(path),
        "validated": True,
        "forbidden_tokens_found": forbidden,
        "primitive_families": families,
        "information_regime": "P2_public_only",
    }


def _frozen_receipts(worker: Path, stack: dict[str, Any]) -> list[dict[str, str]]:
    paths = [
        worker / "active_stack.json",
        worker / "env_adapter.py",
        worker / "objective_metric.py",
        worker / "reward_wrapper.py",
        worker / "manifest.json",
        worker / "goal_spec.json",
        worker / "stage_omr_ledger.v1.json",
    ]
    for slot in ("algo", "reward", "obs_schema", "omr", "exploration"):
        artifact_id = stack.get(f"{slot}_id")
        if artifact_id:
            paths.append(worker / "stacks" / slot / f"{artifact_id}.json")
    receipts: list[dict[str, str]] = []
    for path in paths:
        if path.is_file():
            receipts.append({"path": str(path), "sha256": _sha256(path)})
    return receipts


def _prepare_job(
    *,
    source_run: Path,
    out_root: Path,
    candidate: dict[str, Any],
    phase: str,
    shard: int,
    gpu: str,
    timesteps: int,
    seed_ids: list[int],
    trial_id: int,
) -> dict[str, Any]:
    source = _source_worker(source_run, candidate)
    job_dir = (
        out_root / phase / str(candidate["genome_id"])
        / f"shard{shard}_gpu{gpu}"
    )
    worker = job_dir / "worker"
    _copy_frozen_worker(source, worker)

    source_result = _read_json(source / "worker_result.json")
    stack = _active_stack(worker, source_result)
    algo_id = str(stack.get("algo_id") or "")
    algo_path = worker / "stacks" / "algo" / algo_id / "algorithm_config.json"
    if not algo_path.is_file():
        raise FileNotFoundError(f"algorithm config missing: {algo_path}")
    HPOModule._stage_worker_omr_metric(worker, stack)
    firewall = _reward_firewall_receipt(worker, stack)

    freeze = {
        "schema_version": "v9.2.doorkey_p2_frozen_candidate.v1",
        "architecture_version": "V9.2",
        "pillar": "P2",
        "phase": phase,
        "shard": shard,
        "label": candidate["label"],
        "genome_id": candidate["genome_id"],
        "source_trial_id": candidate["source_trial_id"],
        "source_medium_scores": candidate["source_scores"],
        "source_worker": str(source),
        "active_stack": stack,
        "hyperparams": dict(source_result.get("hyperparams") or {}),
        "training_contract": {
            "cold_start": True,
            "source_checkpoint_consumed": False,
            "parameter_transfer": "none",
            "optimizer_transfer": "none",
            "replay_buffer_reuse": "none",
            "timesteps_per_seed": timesteps,
            "seed_ids": seed_ids,
            "gpu": gpu,
            "heldout_final_authority": "worker-local objective_metric.py",
            "api_calls": 0,
        },
        "p2_reward_firewall": firewall,
        "frozen_file_receipts": _frozen_receipts(worker, stack),
    }
    _write_json(job_dir / "FROZEN_CANDIDATE.json", freeze)

    payload = {
        "schema_version": "breadth_parallel_trial_payload.v1",
        "trial_id": trial_id,
        "genome_id": str(candidate["genome_id"]),
        "assignment": {
            "schema_version": "v9.2.doorkey_p2_deep_assignment.v1",
            "architecture_version": "V9.2",
            "phase": phase,
            "source_worker": str(source),
            "cold_start": True,
            "checkpoint_consumed": False,
            "parameter_transfer": "none",
            "optimizer_transfer": "none",
            "replay_buffer_reuse": "none",
            "final_commit_candidate": True,
        },
        "active_stack": stack,
        "worker_run_dir": str(worker),
        "parent_run_dir": str(out_root),
        "pipeline_iteration": 0,
        "pipeline_memory": {
            "parallel_worker": True,
            "architecture_version": "V9.2",
            "doorkey_p2_champion_deep_confirmation": True,
            "api_calls_allowed": False,
            "trusted_stage_diagnostic_context": {},
            "trusted_stage_prefix_best": {},
        },
        "task_description": (
            "MiniGrid DoorKey P2: find and pick up the key, open the door, "
            "then reach the exit using only public runtime observations"
        ),
        "raw_sim_input": None,
        "wall_clock_budget_seconds": 0.0,
        "wall_clock_start": time.time(),
        "scheduler_decision": {
            "selected_rung": {
                "tier": 3 if phase == "promotion" else 4,
                "name": phase,
                "steps": timesteps,
                "seeds": len(seed_ids),
            }
        },
        "state_blob": b"",
        "algorithm_config": _algorithm_config(algo_path),
        "hyperparams": dict(source_result.get("hyperparams") or {}),
        "total_timesteps": timesteps,
        "seeds_per_trial": len(seed_ids),
        "seed_ids": seed_ids,
        "hpo_config": {
            "seeds_per_trial": len(seed_ids),
            "enable_replay_warmstart": False,
            # The generic six-hour seed watchdog is appropriate for ordinary
            # HPO, but a declared 1M-step confirmation can legitimately run
            # longer.  The result gate below also verifies that the full
            # requested budget was actually executed.
            "watchdog": {
                "heartbeat_interval_seconds": 60.0,
                "max_seed_seconds": 86400.0,
            },
        },
        "trajectory_evidence_config": {},
        "trajectory_evidence_config_source": "disabled_direct_confirmation",
        "cuda_visible_devices": gpu,
        "replay_buffer_registry": [],
    }
    return {
        "phase": phase,
        "shard": shard,
        "gpu": gpu,
        "label": candidate["label"],
        "genome_id": candidate["genome_id"],
        "job_dir": str(job_dir),
        "payload": payload,
    }


def _run_job(prepared: dict[str, Any]) -> dict[str, Any]:
    for name in API_ENV_NAMES:
        os.environ.pop(name, None)
    started = time.time()
    result = _hpo_parallel_trial_worker(copy.deepcopy(prepared["payload"]))
    valid_rows: list[dict[str, Any]] = []
    for seed, score, metrics in zip(
        result.get("seed_ids") or [],
        result.get("scores") or [],
        result.get("metrics_list") or [],
    ):
        metrics = metrics if isinstance(metrics, dict) else {}
        valid = bool(metrics.get("objective_valid", False)) and float(score) > -1e17
        valid_rows.append({
            "seed": int(seed),
            "final_omr": float(score) if valid else None,
            "objective_valid": valid,
            "objective_eval_source": metrics.get("objective_eval_source"),
            "final_commit_eligible": bool(
                metrics.get("final_commit_eligible", False)
            ),
            "final_commit_eligibility_receipt": metrics.get(
                "final_commit_eligibility_receipt"
            ),
            "model_path": metrics.get("model_path"),
            "actual_steps": metrics.get("actual_steps"),
            "requested_steps": metrics.get("requested_steps"),
        })
    summary = {
        "schema_version": "v9.2.doorkey_p2_deep_job_result.v1",
        "architecture_version": "V9.2",
        "phase": prepared["phase"],
        "shard": prepared["shard"],
        "gpu": prepared["gpu"],
        "label": prepared["label"],
        "genome_id": prepared["genome_id"],
        "status": result.get("status"),
        "worker_error": result.get("worker_error"),
        "seed_results": valid_rows,
        "elapsed_seconds": round(time.time() - started, 1),
        "worker_run_dir": result.get("worker_run_dir"),
        "cold_start_claim": True,
        "source_checkpoint_consumed": False,
    }
    _write_json(Path(prepared["job_dir"]) / "JOB_RESULT.json", summary)
    return summary


def _iqm(scores: list[float]) -> float | None:
    if not scores:
        return None
    ordered = sorted(scores)
    trim = int(math.floor(0.25 * len(ordered)))
    retained = ordered[trim: len(ordered) - trim] if trim else ordered
    return statistics.mean(retained)


def _stats(results: list[dict[str, Any]]) -> dict[str, Any]:
    rows = [
        row
        for result in results
        for row in (result.get("seed_results") or [])
        if isinstance(row, dict)
    ]
    valid = [row for row in rows if row.get("objective_valid")]
    scores = [float(row["final_omr"]) for row in valid]
    mean = statistics.mean(scores) if scores else None
    std = statistics.stdev(scores) if len(scores) >= 2 else 0.0
    lcb = (
        max(0.0, float(mean) - 1.96 * std / math.sqrt(len(scores)))
        if scores and mean is not None else None
    )
    return {
        "n_requested": len(rows),
        "n_valid": len(valid),
        "seed_ids": [row.get("seed") for row in rows],
        "scores": scores,
        "mean_final_omr": mean,
        "iqm_final_omr": _iqm(scores),
        "min_final_omr": min(scores) if scores else None,
        "max_final_omr": max(scores) if scores else None,
        "normal_95_lcb": lcb,
        "positive_seed_count": sum(score > 0.0 for score in scores),
        "strong_seed_count": sum(score >= 0.8 for score in scores),
        "all_actual_cold_start_commit_eligible": bool(valid) and all(
            row.get("final_commit_eligible") for row in valid
        ),
        "all_full_budget_executed": bool(valid) and all(
            int(row.get("requested_steps") or 0) > 0
            and int(row.get("actual_steps") or 0)
            >= int(row.get("requested_steps") or 0)
            for row in valid
        ),
        "all_objective_valid": bool(rows) and len(valid) == len(rows),
    }


def _run_jobs(jobs: list[dict[str, Any]], max_parallel: int) -> list[dict[str, Any]]:
    results: list[dict[str, Any]] = []
    with concurrent.futures.ProcessPoolExecutor(
        max_workers=min(max(1, max_parallel), len(jobs))
    ) as pool:
        futures = {pool.submit(_run_job, job): job for job in jobs}
        for future in concurrent.futures.as_completed(futures):
            result = future.result()
            results.append(result)
            print(
                f"[doorkey-v9.2] {result['phase']} {result['label']} "
                f"shard={result['shard']} "
                f"scores={_stats([result])['scores']} status={result['status']}",
                flush=True,
            )
    return results


def _promotion_pass(stats: dict[str, Any], *, smoke: bool) -> bool:
    if smoke:
        return bool(stats.get("n_valid", 0) >= 1)
    return bool(
        stats.get("n_valid") == stats.get("n_requested") == 5
        and stats.get("all_actual_cold_start_commit_eligible")
        and stats.get("all_full_budget_executed")
        and int(stats.get("positive_seed_count", 0) or 0) >= 3
        and float(stats.get("mean_final_omr", 0.0) or 0.0) >= 0.4
    )


def _deep_conclusion(stats: dict[str, Any], *, smoke: bool) -> str:
    if smoke:
        return "SMOKE_PLUMBING_COMPLETE"
    if not stats.get("all_objective_valid"):
        return "INVALID_DEEP_CONFIRMATION"
    if not stats.get("all_actual_cold_start_commit_eligible"):
        return "INVALID_NON_COLD_START_EVIDENCE"
    if not stats.get("all_full_budget_executed"):
        return "INVALID_INCOMPLETE_DEEP_BUDGET"
    if (
        int(stats.get("n_valid", 0) or 0) == 5
        and int(stats.get("positive_seed_count", 0) or 0) >= 4
        and int(stats.get("strong_seed_count", 0) or 0) >= 3
        and float(stats.get("mean_final_omr", 0.0) or 0.0) >= 0.8
        and float(stats.get("iqm_final_omr", 0.0) or 0.0) >= 0.8
        and float(stats.get("normal_95_lcb", 0.0) or 0.0) >= 0.6
    ):
        return "CONFIRMED_STABLE_P2_SOLUTION"
    if float(stats.get("mean_final_omr", 0.0) or 0.0) >= 0.2:
        return "CAPABLE_BUT_NOT_STABLE"
    return "NOT_REPRODUCED_AT_DEEP_RUNG"


def _candidate_by_id(genome_id: str) -> dict[str, Any]:
    return next(row for row in CANDIDATES if row["genome_id"] == genome_id)


def main() -> int:
    parser = argparse.ArgumentParser()
    parser.add_argument("--source-run", type=Path, default=DEFAULT_SOURCE_RUN)
    parser.add_argument("--out", type=Path, required=True)
    parser.add_argument("--gpus", default="0,1")
    parser.add_argument("--max-parallel", type=int, default=2)
    parser.add_argument("--promotion-steps", type=int, default=300_000)
    parser.add_argument("--promotion-seeds", type=int, default=5)
    parser.add_argument("--promotion-seed-base", type=int, default=100)
    parser.add_argument("--deep-steps", type=int, default=1_000_000)
    parser.add_argument("--deep-seeds", type=int, default=5)
    parser.add_argument("--deep-seed-base", type=int, default=200)
    parser.add_argument("--prepare-only", action="store_true")
    parser.add_argument("--smoke", action="store_true")
    args = parser.parse_args()

    source_run = args.source_run.resolve()
    out_root = args.out.resolve()
    if out_root.exists():
        raise FileExistsError(f"refusing to overwrite output root: {out_root}")
    gpus = [value.strip() for value in args.gpus.split(",") if value.strip()]
    if len(set(gpus)) < 2:
        raise ValueError("DoorKey deep training requires at least two distinct GPUs")
    if args.max_parallel < 2:
        raise ValueError("DoorKey deep training requires max_parallel >= 2")
    if args.smoke:
        args.promotion_steps = 2_000
        args.promotion_seeds = 1
        args.deep_steps = 2_000
        args.deep_seeds = 1
    if min(
        args.promotion_steps,
        args.promotion_seeds,
        args.deep_steps,
        args.deep_seeds,
    ) <= 0:
        raise ValueError("all training budgets must be positive")
    out_root.mkdir(parents=True)

    promotion_seed_ids = list(range(
        args.promotion_seed_base,
        args.promotion_seed_base + args.promotion_seeds,
    ))
    deep_seed_ids = list(range(
        args.deep_seed_base,
        args.deep_seed_base + args.deep_seeds,
    ))
    if set(promotion_seed_ids) & set(deep_seed_ids):
        raise ValueError("promotion and deep seed namespaces must be disjoint")

    launch = {
        "schema_version": "v9.2.doorkey_p2_deep_launch.v1",
        "architecture_version": "V9.2",
        "pillar": "P2",
        "source_run": str(source_run),
        "source_disposition": "immutable_v9_discovery_archive",
        "candidate_ids": [row["genome_id"] for row in CANDIDATES],
        "promotion": {
            "timesteps_per_seed": args.promotion_steps,
            "seed_ids": promotion_seed_ids,
        },
        "deep_confirmation": {
            "timesteps_per_seed": args.deep_steps,
            "seed_ids": deep_seed_ids,
            "independent_from_promotion": True,
        },
        "gpus": gpus,
        "max_parallel": args.max_parallel,
        "cold_start": True,
        "checkpoint_consumed": False,
        "optimizer_transfer": "none",
        "replay_buffer_reuse": "none",
        "api_calls_allowed": False,
        "smoke": args.smoke,
        "started_at": time.strftime("%Y-%m-%dT%H:%M:%S%z"),
    }
    _write_json(out_root / "LAUNCH_MANIFEST.json", launch)

    promotion_jobs = [
        _prepare_job(
            source_run=source_run,
            out_root=out_root,
            candidate=candidate,
            phase="promotion",
            shard=0,
            gpu=gpus[index % len(gpus)],
            timesteps=args.promotion_steps,
            seed_ids=promotion_seed_ids,
            trial_id=920000 + index,
        )
        for index, candidate in enumerate(CANDIDATES)
    ]
    if args.prepare_only:
        print(f"[doorkey-v9.2] prepared output={out_root}", flush=True)
        return 0

    promotion_results = _run_jobs(promotion_jobs, args.max_parallel)
    by_candidate: list[dict[str, Any]] = []
    for candidate in CANDIDATES:
        rows = [
            row for row in promotion_results
            if row.get("genome_id") == candidate["genome_id"]
        ]
        stats = _stats(rows)
        by_candidate.append({
            "label": candidate["label"],
            "genome_id": candidate["genome_id"],
            "stats": stats,
            "promotion_gate_passed": _promotion_pass(stats, smoke=args.smoke),
            "job_results": rows,
        })
    eligible = [row for row in by_candidate if row["promotion_gate_passed"]]
    eligible.sort(
        key=lambda row: (
            float(row["stats"].get("normal_95_lcb") or -1.0),
            float(row["stats"].get("iqm_final_omr") or -1.0),
            float(row["stats"].get("mean_final_omr") or -1.0),
        ),
        reverse=True,
    )
    promotion = {
        "schema_version": "v9.2.doorkey_p2_promotion_aggregate.v1",
        "candidates": by_candidate,
        "winner_genome_id": eligible[0]["genome_id"] if eligible else None,
        "winner_label": eligible[0]["label"] if eligible else None,
        "ranking_policy": "normal_95_lcb_then_iqm_then_mean",
        "promotion_gate": {
            "n_valid": 5,
            "positive_seed_count": 3,
            "mean_final_omr": 0.4,
            "actual_cold_start_commit_eligible": True,
        },
    }
    _write_json(out_root / "PROMOTION_AGGREGATE.json", promotion)

    if not eligible:
        final = {
            "schema_version": "v9.2.doorkey_p2_final_conclusion.v1",
            "architecture_version": "V9.2",
            "conclusion": "PROMOTION_FAILED_NO_REPRODUCIBLE_CANDIDATE",
            "promotion": promotion,
            "completed_at": time.strftime("%Y-%m-%dT%H:%M:%S%z"),
        }
        _write_json(out_root / "FINAL_CONCLUSION.json", final)
        print(f"[doorkey-v9.2] conclusion={final['conclusion']}", flush=True)
        return 2

    winner = _candidate_by_id(str(eligible[0]["genome_id"]))
    seed_shards = [deep_seed_ids[index::len(gpus)] for index in range(len(gpus))]
    deep_jobs = [
        _prepare_job(
            source_run=source_run,
            out_root=out_root,
            candidate=winner,
            phase="deep_confirmation",
            shard=index,
            gpu=gpu,
            timesteps=args.deep_steps,
            seed_ids=seed_shards[index],
            trial_id=930000 + index,
        )
        for index, gpu in enumerate(gpus)
        if seed_shards[index]
    ]
    deep_results = _run_jobs(deep_jobs, args.max_parallel)
    deep_stats = _stats(deep_results)
    conclusion = _deep_conclusion(deep_stats, smoke=args.smoke)
    final = {
        "schema_version": "v9.2.doorkey_p2_final_conclusion.v1",
        "architecture_version": "V9.2",
        "pillar": "P2",
        "conclusion": conclusion,
        "winner": {
            "label": winner["label"],
            "genome_id": winner["genome_id"],
            "source_trial_id": winner["source_trial_id"],
            "active_discovery_scores": winner["source_scores"],
        },
        "promotion": promotion,
        "deep_confirmation": {
            "stats": deep_stats,
            "job_results": deep_results,
            "gate": {
                "n_valid": 5,
                "positive_seed_count": 4,
                "strong_seed_count_at_least_0_8": 3,
                "mean_final_omr": 0.8,
                "iqm_final_omr": 0.8,
                "normal_95_lcb": 0.6,
                "actual_cold_start_commit_eligible": True,
            },
        },
        "scientific_claim": (
            "DoorKey P2 is stably solved by the frozen public champion "
            "configuration under independent cold-start deep confirmation."
            if conclusion == "CONFIRMED_STABLE_P2_SOLUTION"
            else "DoorKey P2 discovery produced capability, but the declared "
            "stable cold-start deep-solution gate was not satisfied."
        ),
        "completed_at": time.strftime("%Y-%m-%dT%H:%M:%S%z"),
    }
    _write_json(out_root / "FINAL_CONCLUSION.json", final)
    if conclusion == "CONFIRMED_STABLE_P2_SOLUTION":
        _write_json(out_root / "FORMAL_EXPERIMENT_RECORD.json", {
            "schema_version": "formal_experiment_record.v1",
            "experiment": "ASPIRE V9.2 DoorKey P2 champion deep confirmation",
            "status": "completed_confirmed_stable_solution",
            "information_regime": "P2",
            "cold_start": True,
            "checkpoint_consumed": False,
            "final_conclusion": final,
            "integrity": {
                "final_conclusion_sha256": _sha256(
                    out_root / "FINAL_CONCLUSION.json"
                )
            },
        })
    print(
        f"[doorkey-v9.2] conclusion={conclusion} "
        f"winner={winner['genome_id']} scores={deep_stats['scores']}",
        flush=True,
    )
    return 0 if conclusion in {
        "CONFIRMED_STABLE_P2_SOLUTION", "SMOKE_PLUMBING_COMPLETE"
    } else 2


if __name__ == "__main__":
    raise SystemExit(main())


==> anc/FARL/evaluation/experiments/exp_p1_benchmark_full_info.py <==
"""Pillar-1 full-information benchmark experiments.

P1 uses the legal training information exposed by a fresh/published benchmark
package, but does not assume the exposed native reward or observation design is
optimal. Native reward is admitted as a trainable candidate; Stage OMR and
held-out Final OMR remain diagnostic/control-plane evidence and decide frontier
progression or promotion without entering executable reward.

Examples:
    ./venv/bin/python evaluation/experiments/exp_p1_benchmark_full_info.py \\
        --task kinetix-thrust-aim --seed 0

    ./venv/bin/python evaluation/experiments/exp_p1_benchmark_full_info.py \\
        --task mikasa-remember-color3 --seed 0
"""

from __future__ import annotations

import argparse
import json
import sys
import time
from datetime import datetime
from pathlib import Path

PROJECT = Path(__file__).resolve().parent.parent.parent
if str(PROJECT) not in sys.path:
    sys.path.insert(0, str(PROJECT))

from evaluation.experiments.exp_p2_games_intent_rawsim import (  # noqa: E402
    _evaluate_objective_via_omr,
    _run_with_manual_state,
    _task_resolution_status,
)


TASKS = {
    "kinetix-thrust-aim": {
        "family": "kinetix",
        "env_id": "Kinetix:s/h4_thrust_aim",
        "level": "s/h4_thrust_aim",
        "size": "s",
        "task_description": (
            "P1 Kinetix benchmark. Use the full symbolic state and native "
            "Kinetix reward exposed by the simulator, but judge completion by "
            "the simulator-declared info['GoalR'] goal signal. The agent must "
            "control the physical contraption so the designated goal object is "
            "reached within the episode."
        ),
        "description": (
            "Kinetix small thrust-aim fixed level, symbolic flat observation, "
            "discrete control, native dense distance shaping exposed."
        ),
    },
    "kinetix-thrust-aim-v8-staged": {
        "family": "kinetix",
        "env_id": "Kinetix:s/h4_thrust_aim",
        "level": "s/h4_thrust_aim",
        "size": "s",
        "task_description": (
            "P1 Kinetix V8 staged benchmark on a simpler small thrust-aim level. "
            "Use the full symbolic state, the benchmark native reward as one "
            "candidate, and the public simulator info. The task has two explicit "
            "stage OMR hints: first make public distance/progress to the designated "
            "goal object improve, then trigger the simulator-declared info['GoalR'] "
            "completion signal. Final paper success is still judged by info['GoalR']."
        ),
        "description": (
            "Kinetix small thrust-aim fixed level, symbolic flat observation, "
            "discrete control, native dense distance shaping exposed. V8 "
            "scaffolded-stage P1 entry for debugging TaskTheory + stage OMR."
        ),
        "stage_omr_scaffold": {
            "schema_version": "public_task_theory_scaffold.v1",
            "source": "p1_user_supplied_stage_omr_hint",
            "human_scaffolded": True,
            "claim_label": "P1 scaffolded-stage, not fully stage-discovered",
            "stages": [
                {
                    "stage_id": "stage.0.improve_public_distance",
                    "label": "improve goal-object progress",
                    "order": 0,
                    "expected_roles": ["agent_goal_progress"],
                    "stage_omr_hints": [
                        "Use public_distance or grounded symbolic-state progress if available.",
                        "Distance/progress is a stage OMR, not the final commit metric."
                    ],
                },
                {
                    "stage_id": "stage.1.reach_goalr",
                    "label": "reach simulator goal",
                    "order": 1,
                    "expected_roles": ["exit_goal_reached"],
                    "stage_omr_hints": [
                        "Final completion is info['GoalR']; held-out GoalR remains the P1 commit authority."
                    ],
                },
            ],
        },
    },
    "kinetix-thrust-aim-sparse": {
        "family": "kinetix",
        "env_id": "Kinetix:s/h4_thrust_aim",
        "level": "s/h4_thrust_aim",
        "size": "s",
        "sparse_native": True,
        "mask_distance": True,
        "task_description": (
            "P1 Kinetix benchmark, sparse-reward regime. The native reward is "
            "sparse: +1 only when the designated goal object is reached and -1 "
            "on a fatal collision, with no per-step shaping. No distance or "
            "progress signal is exposed in info; any progress signal must be "
            "inferred from the raw symbolic state. Judge completion by the "
            "simulator-declared info['GoalR']. The agent must control the "
            "physical contraption so the designated goal object is reached "
            "within the episode."
        ),
        "description": (
            "Kinetix small thrust-aim fixed level, symbolic flat observation, "
            "discrete control, SPARSE native reward (dense_reward_scale=0), "
            "public distance masked so composite obs must be constructed."
        ),
    },
    "kinetix-thrust-needle": {
        "family": "kinetix",
        "env_id": "Kinetix:m/h4_thrust_the_needle",
        "level": "m/h4_thrust_the_needle",
        "size": "m",
        "task_description": (
            "P1 Kinetix benchmark. Use the full symbolic state and native "
            "Kinetix reward exposed by the simulator, but judge completion by "
            "info['GoalR']. The agent must maneuver through the physics level "
            "and reach the designated goal."
        ),
        "description": (
            "Kinetix medium thrust-the-needle fixed level, symbolic flat "
            "observation, discrete control, native dense distance shaping."
        ),
    },
    "kinetix-lever-puzzle": {
        "family": "kinetix",
        "env_id": "Kinetix:l/lever_puzzle",
        "level": "l/lever_puzzle",
        "size": "l",
        "task_description": (
            "P1 Kinetix benchmark on a FRESH, under-researched large level where "
            "standard from-scratch RL on the native reward fails. Use the full "
            "symbolic state and the native Kinetix reward as one candidate, but "
            "judge completion by the simulator-declared info['GoalR']. The agent "
            "must operate a multi-step lever/contraption so the designated goal "
            "object is reached within the episode."
        ),
        "description": (
            "Kinetix LARGE lever_puzzle fixed level, symbolic flat observation, "
            "discrete control, native dense distance shaping exposed. P1 killer "
            "candidate: native dense+sparse both fail under baseline PPO-500k "
            "(0/0); the framework must solve where native-reward RL cannot."
        ),
        "kinetix_stage_oracle": "lever_puzzle_v1",
        "stage_omr_scaffold": {
            "schema_version": "public_task_theory_scaffold.v1",
            "source": "p1_user_supplied_stage_omr_oracle",
            "stage_omr_source_type": "oracle_stage_omr",
            "human_scaffolded": True,
            "claim_label": (
                "P1+stage-oracle killer: trusted diagnostic milestones only; "
                "M2/M4 must bind public symbolic observations; final GoalR "
                "remains the sole task-success authority"
            ),
            "stages": [
                {
                    "stage_id": "stage.0.activate_lever",
                    "label": "activate the passive lever mechanism",
                    "order": 0,
                    "expected_roles": ["mechanism_activation"],
                    "stage_omr_source_type": "oracle_stage_omr",
                    "stage_reward_eligibility": "diagnostic_only",
                    "allow_stage_reward": False,
                    "oracle_info_key": "oracle_stage_lever_activated",
                    "oracle_threshold": 0.5,
                    "oracle_direction": "binary",
                    "stage_omr_hints": [
                        "The label detects sustained displacement of the public-state passive lever joint.",
                        "It labels trajectories only; reward terms must be rebuilt from public symbolic observation atoms.",
                    ],
                },
                {
                    "stage_id": "stage.1.cross_obstacle",
                    "label": "cross the central obstacle onto the target side",
                    "order": 1,
                    "expected_roles": ["safe_obstacle_crossing"],
                    "stage_omr_source_type": "oracle_stage_omr",
                    "stage_reward_eligibility": "diagnostic_only",
                    "allow_stage_reward": False,
                    "oracle_info_key": "oracle_stage_obstacle_crossed",
                    "oracle_threshold": 0.5,
                    "oracle_direction": "binary",
                    "stage_omr_hints": [
                        "Completion requires the role-1 body to remain beyond the obstacle boundary for a sustained window.",
                        "A transient fall into the obstacle gap must not count as completion.",
                    ],
                },
                {
                    "stage_id": "stage.2.reach_goal",
                    "label": "make the role-1 body contact the role-2 goal",
                    "order": 2,
                    "expected_roles": ["goal_contact"],
                    "stage_omr_source_type": "oracle_stage_omr",
                    "stage_reward_eligibility": "diagnostic_only",
                    "allow_stage_reward": False,
                    "oracle_info_key": "oracle_stage_goal_reached",
                    "oracle_threshold": 0.5,
                    "oracle_direction": "binary",
                    "stage_omr_hints": [
                        "This mirrors the benchmark GoalR contact event.",
                        "Only held-out final GoalR may commit task success.",
                    ],
                },
            ],
        },
    },
    "adroit-hand-relocate": {
        "family": "adroit",
        "env_id": "AdroitHandRelocate-v2",
        "upstream_commit": "62640af45fc14314fc4100c5111f4bf4042eacdc",
        "task_description": (
            "P1 Gymnasium-Robotics Adroit Hand Relocate benchmark. Treat the "
            "entire legal training transition surface—including full hand/object/"
            "target state, non-evaluator info, canonical v2 native reward, action, "
            "and time—as admissible hypothesis material. Trusted Stage OMR and "
            "held-out Final OMR remain diagnostic/control-plane signals only. "
            "There is no public-versus-privileged proposal split in P1: the closed "
            "loop must empirically decide which signals and compositions help. "
            "The policy must pick up the free object and relocate it to the target "
            "with the 30-dimensional continuous hand action. Native identity "
            "remains a separate protected deep-training control, and final task "
            "success is judged only by held-out official info['success'] sustained "
            "for five consecutive steps and then latched for the episode."
        ),
        "description": (
            "Gymnasium-Robotics AdroitHandRelocate-v2 dexterous manipulation: "
            "84-D published full-state observation, 30-D continuous control, "
            "canonical v2 dense reward. Exact-native PPO/SAC/TD3 qualification "
            "at 300k reached 0/270 official successes, making this a P1 killer "
            "candidate for unified hypothesis-test-diagnose-rehypothesize RL."
        ),
        "final_metric_contract": {
            "schema_version": "hand_final_metric.v2",
            "metric_type": "info_field",
            "metric_name": "Adroit relocate sustained-5 success",
            "info_field": "success",
            "aggregation": "consecutive",
            "consecutive_steps": 5,
            "higher_is_better": True,
            "value_semantics": "bounded_binary",
            "completion_rule_provenance":
                "gymnasium_robotics_adroit_relocate_info_success_sustained5",
            "training_role": "heldout_only_never_reward",
            "latch_semantics":
                "commit once official success is true for five consecutive steps",
            "terminal_stage_equivalence": {
                "stage_id": "stage.3.relocate_goal",
                "same_detector": True,
                "same_episode_rollouts_required": True,
                "same_episode_score_required": True,
            },
        },
        "stage_omr_scaffold": {
            "schema_version": "public_task_theory_scaffold.v1",
            "source": "p1_user_supplied_stage_omr_oracle",
            "stage_omr_source_type": "oracle_stage_omr",
            "human_scaffolded": True,
            "claim_label": (
                "P1 dexterous relocation: legal native/info/state signals may be "
                "composed as hypotheses; Stage OMR is diagnostic-only and official "
                "held-out success remains the sole final commit authority"
            ),
            "stages": [
                {
                    "stage_id": "stage.0.reach_object",
                    "label": "sustain palm proximity to the movable object",
                    "order": 0,
                    "expected_roles": ["object_reach"],
                    "stage_omr_source_type": "oracle_stage_omr",
                    "stage_reward_eligibility": "diagnostic_only",
                    "allow_stage_reward": False,
                    "oracle_info_key": "oracle_stage_reach",
                    "requires_ordered_prefix": True,
                    "progress_atom_ids": [
                        "info.public_palm_object_distance",
                    ],
                    "oracle_threshold": 0.5,
                    "oracle_direction": "binary",
                    "stage_omr_hints": [
                        "Completion requires sustained palm-object proximity, not a transient crossing.",
                        "The label diagnoses trajectories only; reward must use palm-object geometry or other legal training atoms.",
                    ],
                },
                {
                    "stage_id": "stage.1.controlled_lift",
                    "label": "lift the object while maintaining hand control",
                    "order": 1,
                    "expected_roles": ["controlled_object_lift"],
                    "stage_omr_source_type": "oracle_stage_omr",
                    "stage_reward_eligibility": "diagnostic_only",
                    "allow_stage_reward": False,
                    "oracle_info_key": "oracle_stage_controlled_lift",
                    "requires_ordered_prefix": True,
                    "progress_atom_ids": [
                        "info.public_object_height",
                        "info.public_palm_object_distance",
                    ],
                    "oracle_threshold": 0.5,
                    "oracle_direction": "binary",
                    "stage_omr_hints": [
                        "Completion requires the object to be elevated while the palm remains close.",
                        "This stage is ordered after reach and cannot be rewarded from its oracle bit.",
                    ],
                },
                {
                    "stage_id": "stage.2.transport_to_target",
                    "label": "sustain the object inside the coarse target basin",
                    "order": 2,
                    "expected_roles": ["object_target_frontier"],
                    "stage_omr_source_type": "oracle_stage_omr",
                    "stage_reward_eligibility": "diagnostic_only",
                    "allow_stage_reward": False,
                    "oracle_info_key": "oracle_stage_transport",
                    "requires_ordered_prefix": False,
                    "progress_atom_ids": [
                        "info.public_object_target_distance",
                        "info.public_object_height",
                        "info.public_palm_object_distance",
                    ],
                    "oracle_threshold": 0.5,
                    "oracle_direction": "binary",
                    "stage_omr_hints": [
                        "Completion requires sustained entry into the coarse object-target basin.",
                        "This state-based frontier does not require the controlled-lift mechanism; official success must imply transport completion.",
                        "Exploration may start from a cumulative-prefix checkpoint; replay and learner state may not transfer.",
                    ],
                },
                {
                    "stage_id": "stage.3.relocate_goal",
                    "label": "sustain official relocate completion",
                    "order": 3,
                    "expected_roles": ["official_task_success"],
                    "stage_omr_source_type": "oracle_stage_omr",
                    "stage_reward_eligibility": "diagnostic_only",
                    "allow_stage_reward": False,
                    "oracle_info_key": "oracle_stage_goal",
                    "requires_ordered_prefix": False,
                    "progress_atom_ids": [
                        "info.public_object_target_distance",
                        "info.public_object_height",
                    ],
                    "oracle_threshold": 0.5,
                    "oracle_direction": "binary",
                    "stage_omr_hints": [
                        "The stage latch is the sustained official-success detector used by Final OMR.",
                        "Stage-3 and Final must be scored on the same held-out episodes; reaching this latch resolves Final for that episode.",
                    ],
                },
            ],
        },
    },
    "mikasa-remember-color3": {
        "family": "mikasa",
        "env_id": "RememberColor3-v0",
        "task_description": (
            "P1 MIKASA-Robo benchmark. Use the full state observation and "
            "native MIKASA reward exposed by the benchmark, but judge task "
            "completion by info['success']. The robot must remember the shown "
            "target color and move the matching cube to the goal region."
        ),
        "description": (
            "MIKASA-Robo RememberColor3-v0 state-based tabletop manipulation "
            "memory task, continuous Panda control, native dense reward exposed."
        ),
    },
}


def _adapter_code(task: str, spec: dict) -> str:
    family = spec["family"]
    if family == "kinetix":
        level = spec["level"]
        size = spec["size"]
        stage_oracle_kind = str(spec.get("kinetix_stage_oracle") or "")
        sparse_native = bool(spec.get("sparse_native"))
        mask_distance = bool(spec.get("mask_distance"))
        # Sparse-native regime: zero the dense distance shaping so the native
        # reward becomes terminal-only (+1 goal / -1 fatal). See
        # kinetix/environment/env.py:151-153 (dense delta gated on this scale).
        sparse_setup = (
            "\n        self.env_params = self.env_params.replace("
            "dense_reward_scale=0.0)"
            if sparse_native else ""
        )
        # Level-2 masking: drop the exposed distance scalar so the system must
        # construct any progress signal from the raw symbolic observation.
        distance_info_line = (
            "" if mask_distance
            else "\n            \"public_distance\": float(distance),"
        )
        return f'''"""P1 full-information Gymnasium adapter for Kinetix {level}."""
import os

os.environ.setdefault("JAX_PLATFORM_NAME", "cpu")
os.environ.setdefault("XLA_PYTHON_CLIENT_PREALLOCATE", "false")
# Cap glibc malloc arenas: by default glibc opens up to 8*ncores arenas, each
# backed by its own mmap, which on a many-core host explodes the per-process
# memory-mapping count and (with vm.max_map_count=65530 and no root to raise it)
# causes JAX/XLA-CPU "Cannot allocate memory" OOM in forked probe children. Capping
# to 2 cuts the mapping count by ~an order of magnitude. Inherited by spawned
# vec-env children (re-read at their glibc init). Pair with MALLOC_ARENA_MAX set on
# the launch command for the main process.
os.environ.setdefault("MALLOC_ARENA_MAX", "2")
os.environ.setdefault("MALLOC_TRIM_THRESHOLD_", "0")
os.environ.setdefault(
    "XLA_FLAGS",
    "--xla_cpu_multi_thread_eigen=false "
    "intra_op_parallelism_threads=1 "
    "--xla_force_host_platform_device_count=1",
)

import numpy as np
import gymnasium as gym
from gymnasium import spaces


class P1KinetixGymEnv(gym.Env):
    metadata = {{"render_modes": []}}

    def __init__(self, seed=0):
        super().__init__()
        import jax
        from kinetix.environment import (
            ActionType,
            ObservationType,
            make_kinetix_env,
            make_reset_fn_from_config,
        )
        from kinetix.util import load_from_json_file

        self._jax = jax
        self.level = {level!r}
        self.size = {size!r}
        _state, static_params, env_params = load_from_json_file(self.level)
        self.env_params = env_params{sparse_setup}
        self.static_params = static_params
        reset_fn = make_reset_fn_from_config(
            {{"train_level_mode": "list", "train_levels_list": [self.level]}},
            self.env_params,
            self.static_params,
        )
        self._env = make_kinetix_env(
            ActionType.DISCRETE,
            ObservationType.SYMBOLIC_FLAT,
            reset_fn,
            self.env_params,
            self.static_params,
            auto_reset=False,
        )
        self._key = jax.random.PRNGKey(int(seed))
        obs, self._state = self._env.reset(self._key, self.env_params)
        self._stage_oracle_kind = {stage_oracle_kind!r}
        self._reset_stage_oracle()
        flat = self._flat_obs(obs)
        self.observation_space = spaces.Box(
            low=-np.inf,
            high=np.inf,
            shape=flat.shape,
            dtype=np.float32,
        )
        self.action_space = spaces.Discrete(int(self._env.action_space(self.env_params).n))
        self._last_info = {{}}

    @staticmethod
    def _flat_obs(obs):
        return np.asarray(obs, dtype=np.float32).reshape(-1)

    @staticmethod
    def _scalar(value, default=0.0):
        try:
            arr = np.asarray(value)
            if arr.size == 0:
                return default
            return float(arr.reshape(-1)[0])
        except Exception:
            return default

    def public_observation_semantics(self):
        """Benchmark-published symbolic-flat layout, not inferred task truth."""
        rows = []

        def add_block(entity, count, features):
            for slot in range(int(count)):
                for feature, kind in features:
                    rows.append({{
                        "source": f"{{entity}}[{{slot}}].{{feature}}",
                        "joint": entity,
                        "kind": kind,
                        "verified": True,
                        "verification": "kinetix_symbolic_flat_public_schema",
                    }})

        rigid_base = [
            ("position_x", "position"), ("position_y", "position"),
            ("velocity_x", "velocity"), ("velocity_y", "velocity"),
            ("inverse_mass", "physical_scalar"),
            ("inverse_inertia", "physical_scalar"),
            ("density", "physical_scalar"),
            ("angular_velocity_tanh", "velocity"),
            ("role_none", "categorical_one_hot"),
            ("role_controlled", "categorical_one_hot"),
            ("role_goal", "categorical_one_hot"),
            ("role_death", "categorical_one_hot"),
            ("rotation_sin", "angle_encoding"),
            ("rotation_cos", "angle_encoding"),
            ("friction", "physical_scalar"),
            ("restitution", "physical_scalar"),
        ]
        polygon_features = rigid_base + [
            ("is_circle", "categorical"),
            *[(f"vertex_{{i}}_{{axis}}", "geometry")
              for i in range(4) for axis in ("x", "y")],
            ("is_triangle", "categorical"),
        ]
        circle_features = rigid_base + [
            ("radius", "geometry"), ("is_circle", "categorical")
        ]
        n_shapes = int(self.static_params.num_polygons + self.static_params.num_circles)
        joint_features = [
            ("active", "categorical"), ("fixed", "categorical"),
            ("from_x", "geometry"), ("from_y", "geometry"),
            ("to_x", "geometry"), ("to_y", "geometry"),
            ("rotation_sin", "angle_encoding"),
            ("rotation_cos", "angle_encoding"),
            ("motor_speed", "physical_scalar"),
            ("motor_power", "physical_scalar"),
            ("motor_on", "categorical"),
            ("joint_limits_on", "categorical"),
            *[(f"motor_binding_{{i}}", "categorical_one_hot") for i in range(4)],
            ("min_rotation_sin", "angle_encoding"),
            ("min_rotation_cos", "angle_encoding"),
            ("max_rotation_sin", "angle_encoding"),
            ("max_rotation_cos", "angle_encoding"),
            ("rotation_to_min", "angle"),
            ("rotation_to_max", "angle"),
            *[(f"from_shape_{{i}}", "categorical_one_hot") for i in range(n_shapes)],
            *[(f"to_shape_{{i}}", "categorical_one_hot") for i in range(n_shapes)],
        ]
        thruster_features = [
            ("active", "categorical"),
            ("relative_x", "geometry"), ("relative_y", "geometry"),
            ("binding_0", "categorical_one_hot"),
            ("binding_1", "categorical_one_hot"),
            ("rotation_sin", "angle_encoding"),
            ("rotation_cos", "angle_encoding"),
            ("power", "physical_scalar"),
            *[(f"attached_shape_{{i}}", "categorical_one_hot") for i in range(n_shapes)],
        ]
        # The flat renderer excludes the three static side/ceiling polygons,
        # retaining floor slot 0 plus all non-boundary polygon slots.
        add_block(
            "polygon",
            int(self.static_params.num_polygons) - 3,
            polygon_features,
        )
        add_block("circle", int(self.static_params.num_circles), circle_features)
        add_block("joint", int(self.static_params.num_joints), joint_features)
        add_block("thruster", int(self.static_params.num_thrusters), thruster_features)
        rows.append({{
            "source": "global.gravity_y_scaled",
            "joint": "global",
            "kind": "physical_scalar",
            "verified": True,
            "verification": "kinetix_symbolic_flat_public_schema",
        }})
        if len(rows) != int(self.observation_space.shape[0]):
            raise RuntimeError(
                f"Kinetix public symbolic schema length {{len(rows)}} != "
                f"observation dim {{self.observation_space.shape[0]}}"
            )
        return {{f"obs_{{i}}": row for i, row in enumerate(rows)}}

    def _reset_stage_oracle(self):
        self._stage_latches = {{
            "lever": False, "obstacle": False, "goal": False,
        }}
        self._stage_streaks = {{"lever": 0, "obstacle": 0}}
        try:
            self._lever_initial_rotation = float(
                np.asarray(self._state.joint.rotation)[2]
            )
        except Exception:
            self._lever_initial_rotation = 0.0

    def _stage_oracle_info(self, goal):
        out = {{}}
        if self._stage_oracle_kind != "lever_puzzle_v1":
            return out
        try:
            rotations = np.asarray(self._state.joint.rotation, dtype=np.float64)
            delta = float(rotations[2] - self._lever_initial_rotation)
            lever_delta = abs(float(np.arctan2(np.sin(delta), np.cos(delta))))
            self._stage_streaks["lever"] = (
                self._stage_streaks["lever"] + 1 if lever_delta >= 0.15 else 0
            )
            if self._stage_streaks["lever"] >= 3:
                self._stage_latches["lever"] = True

            roles = np.asarray(self._state.circle_shape_roles, dtype=np.int64)
            role1 = np.flatnonzero(roles == 1)
            crossed = False
            if role1.size:
                pos = np.asarray(
                    self._state.circle.position[int(role1[0])],
                    dtype=np.float64,
                )
                # Geometry-derived target-side region: beyond the right wall
                # (x > 3.05) while remaining above the target platform. A
                # three-frame dwell rejects transient crossings/falls.
                crossed = bool(pos[0] >= 3.10 and 2.95 <= pos[1] <= 4.80)
            self._stage_streaks["obstacle"] = (
                self._stage_streaks["obstacle"] + 1 if crossed else 0
            )
            if self._stage_streaks["obstacle"] >= 3:
                self._stage_latches["obstacle"] = True
                # A valid downstream completion is also evidence that any
                # alternative mechanism path satisfied the earlier prefix.
                self._stage_latches["lever"] = True
            if bool(goal):
                self._stage_latches.update(
                    {{"lever": True, "obstacle": True, "goal": True}}
                )
        except Exception:
            # Oracle failure stays fail-closed (all-zero diagnostic labels);
            # final GoalR remains independently available below.
            if bool(goal):
                self._stage_latches.update(
                    {{"lever": True, "obstacle": True, "goal": True}}
                )
        out.update({{
            "oracle_stage_lever_activated": float(self._stage_latches["lever"]),
            "oracle_stage_obstacle_crossed": float(self._stage_latches["obstacle"]),
            "oracle_stage_goal_reached": float(self._stage_latches["goal"]),
        }})
        return out

    def _info(self, raw_info, reward, done):
        raw_info = dict(raw_info or {{}})
        goal = bool(self._scalar(raw_info.get("GoalR"), 0.0) > 0.5)
        distance = self._scalar(raw_info.get("distance"), -1.0)
        info = {{
            "GoalR": float(goal),
            "public_goal_reached": float(goal),{distance_info_line}
            "native_reward": float(reward),
            "episode_done": bool(done),
            "kinetix_level": self.level,
        }}
        info.update(self._stage_oracle_info(goal))
        return info

    def reset(self, *, seed=None, options=None):
        if seed is not None:
            self._key = self._jax.random.PRNGKey(int(seed))
        else:
            self._key, subkey = self._jax.random.split(self._key)
            self._key = subkey
        obs, self._state = self._env.reset(self._key, self.env_params)
        self._reset_stage_oracle()
        self._last_info = self._info({{"GoalR": False, "distance": -1.0}}, 0.0, False)
        return self._flat_obs(obs), dict(self._last_info)

    def step(self, action):
        self._key, step_key = self._jax.random.split(self._key)
        obs, self._state, reward, done, raw_info = self._env.step(
            step_key,
            self._state,
            int(np.asarray(action).item()),
            self.env_params,
        )
        reward_f = float(np.asarray(reward))
        done_b = bool(np.asarray(done))
        info = self._info(raw_info, reward_f, done_b)
        self._last_info = info
        return self._flat_obs(obs), reward_f, done_b, False, info

    def close(self):
        return None


def make_env(**kwargs):
    return P1KinetixGymEnv(seed=kwargs.get("seed", 0))
'''
    if family == "adroit":
        env_id = spec["env_id"]
        upstream_commit = spec["upstream_commit"]
        return f'''"""P1 full-information adapter for Gymnasium Adroit Relocate.

Scientific boundary:
* policy observation: the environment-exposed continuous state selected by M2;
* trainable feedback: unrestricted composition of exposed P1 transition signals;
* oracle_stage_*: diagnostic/control-plane labels, never reward inputs or final commit authority;
* no demonstrations, scripted controller, action prior, or learner replay.
"""
import hashlib
import inspect
from importlib.metadata import version

import gymnasium as gym
import numpy as np
from gymnasium import spaces
import gymnasium_robotics


class P1AdroitRelocateEnv(gym.Env):
    metadata = {{"render_modes": ["human", "rgb_array"]}}

    def __init__(self, seed=0):
        super().__init__()
        gym.register_envs(gymnasium_robotics)
        self.env_id = {env_id!r}
        self.upstream_commit = {upstream_commit!r}
        self._env = gym.make(self.env_id)
        self._raw = self._env.unwrapped
        self._assert_canonical_v2()
        self.action_space = self._env.action_space
        self.observation_space = spaces.Box(
            low=-np.inf,
            high=np.inf,
            shape=(84,),
            dtype=np.float32,
        )
        self._max_episode_steps = int(
            getattr(getattr(self._env, "spec", None), "max_episode_steps", 200)
            or 200
        )
        self._reset_stage_oracle()
        self._last_metrics = {{}}
        self._last_info = {{}}
        self.reset(seed=int(seed))

    def _assert_canonical_v2(self):
        spec = getattr(self._env, "spec", None)
        if spec is None or str(spec.id) != self.env_id:
            raise RuntimeError(
                f"Expected canonical {{self.env_id}}, got {{getattr(spec, 'id', None)!r}}"
            )
        source = inspect.getsource(type(self._raw).step)
        canonical = "reward = -0.1 * np.linalg.norm(palm_pos - obj_pos)"
        if canonical not in source:
            raise RuntimeError(
                "Non-canonical/ambiguous Adroit Relocate reward detected; "
                "P1 evidence is fail-closed."
            )
        self.native_step_source_sha256 = hashlib.sha256(
            source.encode("utf-8")
        ).hexdigest()

    def _public_state(self):
        state = self._raw.get_env_state()
        return {{
            "qvel": np.asarray(state["qvel"], dtype=np.float32).reshape(36),
            "palm_pos": np.asarray(state["palm_pos"], dtype=np.float32).reshape(3),
            "obj_pos": np.asarray(state["obj_pos"], dtype=np.float32).reshape(3),
            "target_pos": np.asarray(state["target_pos"], dtype=np.float32).reshape(3),
        }}

    def _full_obs(self, native_obs):
        native = np.asarray(native_obs, dtype=np.float32).reshape(39)
        state = self._public_state()
        return np.concatenate([
            native,
            state["qvel"],
            state["palm_pos"],
            state["obj_pos"],
            state["target_pos"],
        ]).astype(np.float32, copy=False)

    def public_observation_semantics(self):
        """Exact benchmark-public 84-D observation schema for Semantic GCOS."""
        out = {{}}
        for i in range(30):
            out[f"obs_{{i}}"] = {{
                "source": f"native_obs.hand_qpos[{{i}}]",
                "label": f"hand_joint_position_{{i}}",
                "joint": f"adroit_hand_qpos_{{i}}",
                "kind": "position/angle",
                "role": "proprioception",
                "entity": "agent",
                "group_id": f"hand_joint_position_{{i}}",
                "group_indices": [i],
                "verified": True,
            }}
        relative_groups = [
            (30, "palm_minus_object_xyz", "relative.palm_object"),
            (33, "palm_minus_target_xyz", "relative.palm_target"),
            (36, "object_minus_target_xyz", "relative.object_target"),
        ]
        for start, label, group_id in relative_groups:
            indices = list(range(start, start + 3))
            for axis, idx in zip("xyz", indices):
                out[f"obs_{{idx}}"] = {{
                    "source": f"native_obs.{{label}}[{{axis}}]",
                    "label": label,
                    "kind": "relative_cartesian_coordinate",
                    "role": "task_progress",
                    "entity": "task_geometry",
                    "axis": axis,
                    "group_id": group_id,
                    "group_indices": indices,
                    "verified": True,
                }}
        for j in range(36):
            idx = 39 + j
            out[f"obs_{{idx}}"] = {{
                "source": f"get_env_state.qvel[{{j}}]",
                "label": f"hand_joint_velocity_{{j}}",
                "joint": f"adroit_qvel_{{j}}",
                "kind": "velocity",
                "role": "velocity",
                "entity": "agent",
                "group_id": f"hand_joint_velocity_{{j}}",
                "group_indices": [idx],
                "verified": True,
            }}
        absolute_groups = [
            (75, "end_effector_position_xyz", "agent_state", "end_effector", "palm_position_xyz"),
            (78, "object_position_xyz", "object_state", "task_object", "object_position_xyz"),
            (81, "target_position_xyz", "goal_state", "goal", "target_position_xyz"),
        ]
        for start, label, role, entity, group_id in absolute_groups:
            indices = list(range(start, start + 3))
            for axis, idx in zip("xyz", indices):
                out[f"obs_{{idx}}"] = {{
                    "source": f"get_env_state.{{group_id}}[{{axis}}]",
                    "label": label,
                    "kind": "cartesian_coordinate",
                    "role": role,
                    "entity": entity,
                    "axis": axis,
                    "group_id": group_id,
                    "group_indices": indices,
                    "verified": True,
                }}
        return out

    def _metrics(self):
        state = self._public_state()
        palm_obj = float(np.linalg.norm(state["palm_pos"] - state["obj_pos"]))
        palm_target = float(np.linalg.norm(state["palm_pos"] - state["target_pos"]))
        obj_target = float(np.linalg.norm(state["obj_pos"] - state["target_pos"]))
        return {{
            "palm_object_distance": palm_obj,
            "palm_target_distance": palm_target,
            "object_target_distance": obj_target,
            "object_height": float(state["obj_pos"][2]),
        }}

    def _reset_stage_oracle(self):
        self._stage_latches = {{"reach": False, "lift": False, "transport": False, "goal": False}}
        self._stage_streaks = {{"reach": 0, "lift": 0, "transport": 0, "goal": 0}}

    def _update_stage_oracle(self, metrics, official_success):
        conditions = {{
            "reach": metrics["palm_object_distance"] < 0.10,
            "lift": (
                self._stage_latches["reach"]
                and metrics["object_height"] > 0.04
                and metrics["palm_object_distance"] < 0.12
            ),
            # Preserve the already corrected benchmark events: an alternate
            # mechanism may reach the target without controlled palm lift.
            "transport": metrics["object_target_distance"] < 0.15,
            # Stage-3 and Final are the same sustained official-success event.
            "goal": bool(official_success),
        }}
        for key in ("reach", "lift", "transport", "goal"):
            self._stage_streaks[key] = (
                self._stage_streaks[key] + 1 if conditions[key] else 0
            )
            if self._stage_streaks[key] >= 5:
                self._stage_latches[key] = True
        return {{
            "oracle_stage_reach": float(self._stage_latches["reach"]),
            "oracle_stage_controlled_lift": float(self._stage_latches["lift"]),
            "oracle_stage_transport": float(self._stage_latches["transport"]),
            "oracle_stage_goal": float(self._stage_latches["goal"]),
        }}

    def _info(self, raw_info, reward, metrics):
        raw_info = dict(raw_info or {{}})
        success = bool(raw_info.get("success", False))
        out = {{
            "success": float(success),
            "public_success": float(success),
            "native_reward": float(reward),
            "public_palm_object_distance": metrics["palm_object_distance"],
            "public_palm_target_distance": metrics["palm_target_distance"],
            "public_object_target_distance": metrics["object_target_distance"],
            "public_object_height": metrics["object_height"],
            "adroit_env_id": self.env_id,
        }}
        out.update(self._update_stage_oracle(metrics, success))
        return out

    def reset(self, *, seed=None, options=None):
        obs, raw_info = self._env.reset(
            seed=None if seed is None else int(seed), options=options
        )
        self._reset_stage_oracle()
        metrics = self._metrics()
        self._last_metrics = metrics
        self._last_info = self._info(raw_info, 0.0, metrics)
        return self._full_obs(obs), dict(self._last_info)

    def step(self, action):
        action = np.asarray(action, dtype=np.float32).reshape(self.action_space.shape)
        obs, reward, terminated, truncated, raw_info = self._env.step(action)
        metrics = self._metrics()
        self._last_metrics = metrics
        self._last_info = self._info(raw_info, float(reward), metrics)
        return (
            self._full_obs(obs),
            float(reward),
            bool(terminated),
            bool(truncated),
            dict(self._last_info),
        )

    def get_env_state(self):
        """Public benchmark state; returned for audit/checkpoint tooling only."""
        return self._raw.get_env_state()

    def provenance(self):
        return {{
            "env_id": self.env_id,
            "upstream_commit": self.upstream_commit,
            "gymnasium_robotics_version": version("gymnasium-robotics"),
            "native_step_source_sha256": self.native_step_source_sha256,
            "policy_obs_contains_oracle_stage": False,
            "scripted_action_prior": False,
        }}

    def render(self):
        return self._env.render()

    def close(self):
        self._env.close()


def make_env(**kwargs):
    return P1AdroitRelocateEnv(seed=kwargs.get("seed", 0))
'''
    if family == "mikasa":
        env_id = spec["env_id"]
        return f'''"""P1 full-information Gymnasium adapter for MIKASA-Robo {env_id}."""
import numpy as np
import gymnasium as gym
from gymnasium import spaces


class P1MikasaSingleEnv(gym.Env):
    metadata = {{"render_modes": ["rgb_array"]}}

    def __init__(self, seed=0):
        super().__init__()
        try:
            import os
            import importlib.util
            sapien_spec = importlib.util.find_spec("sapien")
            if sapien_spec is not None and sapien_spec.origin:
                from pathlib import Path
                sapien_root = Path(sapien_spec.origin).parent
                egl = sapien_root / "vulkan_library" / "10_nvidia.json"
                icd = sapien_root / "vulkan_library" / "nvidia_icd.json"
                vulkan = sapien_root / "vulkan_library" / "libvulkan.so.1.3.224"
                if egl.exists():
                    os.environ.setdefault("__EGL_VENDOR_LIBRARY_FILENAMES", str(egl))
                if icd.exists():
                    os.environ.setdefault("VK_ICD_FILENAMES", str(icd))
                if vulkan.exists():
                    os.environ.setdefault("SAPIEN_VULKAN_LIBRARY_PATH", str(vulkan))
            import torch
            import mikasa_robo_suite  # noqa: F401 - registers envs
            from mikasa_robo_suite.utils.wrappers import StateOnlyTensorToDictWrapper
        except Exception as e:
            raise RuntimeError(
                "MIKASA-Robo is not importable in this Python environment. "
                "Install mikasa-robo-suite with ManiSkill/SAPIEN dependencies "
                "in an isolated P1 runtime before launching this task."
            ) from e
        self._torch = torch
        self.env_id = {env_id!r}
        self._env = gym.make(
            self.env_id,
            num_envs=1,
            obs_mode="state",
            control_mode="pd_joint_delta_pos",
            render_mode="rgb_array",
            sim_backend="cpu",
            reward_mode="normalized_dense",
        )
        self._env = StateOnlyTensorToDictWrapper(self._env)
        obs, info = self._env.reset(seed=int(seed))
        flat = self._flat_obs(obs)
        self.observation_space = spaces.Box(
            low=-np.inf,
            high=np.inf,
            shape=flat.shape,
            dtype=np.float32,
        )
        self._raw_action_space = self._env.action_space
        low = np.asarray(self._raw_action_space.low, dtype=np.float32)
        high = np.asarray(self._raw_action_space.high, dtype=np.float32)
        if low.ndim >= 2 and low.shape[0] == 1:
            low = low[0]
            high = high[0]
        self.observation_space = spaces.Box(
            low=-np.inf,
            high=np.inf,
            shape=flat.shape,
            dtype=np.float32,
        )
        self.action_space = spaces.Box(low=low, high=high, dtype=np.float32)
        self._last_info = self._info(info, 0.0)

    def _to_numpy(self, value):
        try:
            import torch
            if isinstance(value, torch.Tensor):
                value = value.detach().cpu().numpy()
        except Exception:
            pass
        return np.asarray(value)

    def _flat_obs(self, obs):
        if isinstance(obs, dict):
            chunks = []
            for key in sorted(obs):
                arr = self._to_numpy(obs[key])
                if arr.ndim >= 1 and arr.shape[0] == 1:
                    arr = arr[0]
                chunks.append(arr.astype(np.float32, copy=False).reshape(-1))
            if chunks:
                return np.concatenate(chunks).astype(np.float32)
            return np.zeros((1,), dtype=np.float32)
        arr = self._to_numpy(obs)
        if arr.ndim >= 1 and arr.shape[0] == 1:
            arr = arr[0]
        return arr.astype(np.float32, copy=False).reshape(-1)

    def _scalar(self, value, default=0.0):
        try:
            arr = self._to_numpy(value)
            if arr.size == 0:
                return default
            return float(arr.reshape(-1)[0])
        except Exception:
            return default

    def _info(self, raw_info, reward):
        raw_info = dict(raw_info or {{}})
        success = self._scalar(raw_info.get("success"), 0.0)
        out = {{
            "success": float(success > 0.5),
            "public_success": float(success > 0.5),
            "native_reward": float(reward),
            "mikasa_env_id": self.env_id,
        }}
        for key in ("elapsed_steps", "is_obj_placed", "reward_dict"):
            if key in raw_info:
                try:
                    out[key] = self._to_numpy(raw_info[key]).tolist()
                except Exception:
                    out[key] = str(raw_info[key])
        return out

    def reset(self, *, seed=None, options=None):
        obs, info = self._env.reset(seed=None if seed is None else int(seed))
        flat = self._flat_obs(obs)
        self._last_info = self._info(info, 0.0)
        return flat, dict(self._last_info)

    def step(self, action):
        arr = np.asarray(action, dtype=np.float32)
        target_shape = tuple(getattr(self._raw_action_space, "shape", arr.shape))
        if target_shape and len(target_shape) >= 2 and target_shape[0] == 1:
            arr = arr.reshape(target_shape)
        else:
            arr = arr.reshape((1,) + arr.shape)
        obs, reward, terminated, truncated, info = self._env.step(
            self._torch.from_numpy(arr)
        )
        reward_f = self._scalar(reward, 0.0)
        term_b = bool(self._scalar(terminated, 0.0) > 0.5)
        trunc_b = bool(self._scalar(truncated, 0.0) > 0.5)
        out_info = self._info(info, reward_f)
        self._last_info = out_info
        return self._flat_obs(obs), reward_f, term_b, trunc_b, out_info

    def render(self):
        if hasattr(self._env, "render"):
            frame = self._env.render()
            try:
                arr = self._to_numpy(frame)
                if arr.ndim >= 4 and arr.shape[0] == 1:
                    arr = arr[0]
                return arr
            except Exception:
                return frame
        return None

    def close(self):
        if hasattr(self._env, "close"):
            self._env.close()


def make_env(**kwargs):
    return P1MikasaSingleEnv(seed=kwargs.get("seed", 0))
'''
    raise ValueError(f"unknown P1 family {family!r}")


def _write_adapter(run_dir: Path, task: str, spec: dict) -> None:
    (run_dir / "env_adapter.py").write_text(
        _adapter_code(task, spec),
        encoding="utf-8",
    )


def _action_dim_and_type(env):
    from gymnasium import spaces

    action_space = env.action_space
    if isinstance(action_space, spaces.Discrete):
        return int(action_space.n), "discrete"
    if isinstance(action_space, spaces.Box):
        import numpy as np

        return int(np.prod(action_space.shape)), "continuous"
    if isinstance(action_space, spaces.MultiDiscrete):
        return int(len(action_space.nvec)), "multi_discrete"
    return int(getattr(action_space, "n", 0) or 0), "discrete"


def _provenance_ids(spec: dict) -> tuple[str, str]:
    family = str(spec["family"])
    if family == "kinetix":
        return "kinetix_game", f"kinetix:{spec['level']}"
    if family == "mikasa":
        return "mikasa_robo", f"mikasa-robo:{spec['env_id']}"
    if family == "adroit":
        return "dexterous_manipulation", f"gymnasium-robotics:{spec['env_id']}"
    raise ValueError(f"unknown P1 family {family!r}")


def _write_manifest(run_dir: Path, task: str, spec: dict, obs_dim: int,
                    act_dim: int, action_type: str) -> None:
    problem_class, library_id = _provenance_ids(spec)
    manifest_json = {
        "env_id": spec["env_id"],
        "env_description": spec["description"],
        "env_source": "classic_library",
        "needs_mdp_design": False,
        "agent_type": "single",
        "num_agents": 1,
        "agent_ids": ["agent_0"],
        "observation_dims": {"agent_0": int(obs_dim)},
        "action_dims": {"agent_0": int(act_dim)},
        "action_types": {"agent_0": action_type},
        "observability": "full",
        "cooperation_type": "n/a",
        "reward_structure": "individual",
        "env_provenance": {
            "source_category": "p1_benchmark_full_info",
            "adapter_generation": "deterministic_p1_full_info_shim",
            "problem_class": problem_class,
            "library_id": library_id,
            "is_library_env": True,
            "is_raw_sim_env": False,
            "notes": (
                "P1 full-info benchmark: legal benchmark observation, reward, "
                "and non-evaluator info channels are available; native reward "
                "may compete, while Stage/Final OMR remain diagnostic only."
            ),
        },
    }
    (run_dir / "manifest.json").write_text(
        json.dumps(manifest_json, indent=2),
        encoding="utf-8",
    )


def _manifest(task: str, spec: dict, run_dir: Path, obs_dim: int,
              act_dim: int, action_type: str):
    from autorl.data_types import (
        ActionType,
        AgentType,
        EnvironmentManifest,
        EnvProvenance,
        EnvSourceType,
        ObservabilityType,
    )

    problem_class, library_id = _provenance_ids(spec)
    action_enum = {
        "continuous": ActionType.CONTINUOUS,
        "multi_discrete": ActionType.MULTI_DISCRETE,
    }.get(action_type, ActionType.DISCRETE)
    return EnvironmentManifest(
        env_id=spec["env_id"],
        env_description=spec["description"],
        env_source=EnvSourceType.CLASSIC_LIBRARY,
        agent_type=AgentType.SINGLE,
        num_agents=1,
        agent_ids=["agent_0"],
        observation_dims={"agent_0": int(obs_dim)},
        observability=ObservabilityType.FULL,
        action_dims={"agent_0": int(act_dim)},
        action_types={"agent_0": action_enum},
        adapter_module_path=str(run_dir / "env_adapter.py"),
        needs_mdp_design=False,
        env_provenance=EnvProvenance(
            source_category="p1_benchmark_full_info",
            adapter_generation="deterministic_p1_full_info_shim",
            problem_class=problem_class,
            library_id=library_id,
            is_library_env=True,
            is_raw_sim_env=False,
            notes=(
                "P1 full-info benchmark: use all legal benchmark-provided "
                "training channels, exclude Stage/Final OMR from reward, and "
                "promote rewards only by held-out OMR/LCB."
            ),
        ),
    )


def _write_p1_admission(run_dir: Path, task: str, spec: dict, obs_dim: int,
                        act_dim: int, action_type: str) -> None:
    payload = {
        "schema_version": "p1_admission.v1",
        "task": task,
        "env_id": spec["env_id"],
        "benchmark_family": spec["family"],
        "full_information_regime": True,
        "native_reward_admissible": True,
        "native_reward_truth_status": "candidate_not_truth",
        "held_out_omr_decides": True,
        "information_firewall": False,
        "unrestricted_signal_composition": True,
        "stage_omr_trainable_hypothesis_input": False,
        "stage_omr_diagnostic_only": True,
        "stage_omr_scaffolded": bool(spec.get("stage_omr_scaffold")),
        "stage_omr_scaffold_claim": (
            (spec.get("stage_omr_scaffold") or {}).get("claim_label")
            if isinstance(spec.get("stage_omr_scaffold"), dict) else None
        ),
        "observation_dim": int(obs_dim),
        "action_dim": int(act_dim),
        "action_type": action_type,
    }
    (run_dir / "p1_admission.v1.json").write_text(
        json.dumps(payload, indent=2),
        encoding="utf-8",
    )


def run_task(task: str, seed: int, output_root: Path,
             pipeline_config_path: str,
             worker_safety_cap: int | None = None,
             llm_config_path: str = "config/llm.yaml",
             ai_coding_config_path: str = "config/ai_coding.yaml") -> dict:
    from autorl.env_builder import build_env
    from autorl.pipeline import AutoRLPipeline
    from autorl.data_types import PipelineState
    from autorl.repro import set_global_seed

    set_global_seed(seed)
    spec = TASKS[task]
    ts = datetime.now().strftime("%Y%m%d_%H%M%S")
    run_dir = output_root / f"{task.replace('-', '_')}_p1_seed{seed}_{ts}"
    run_dir.mkdir(parents=True, exist_ok=True)

    print(f"\\n{'=' * 72}")
    print("  Pillar-1 full-info benchmark")
    print(f"  task={task!r}, seed={seed}")
    print(f"  run_dir={run_dir}")
    print(f"{'=' * 72}")

    _write_adapter(run_dir, task, spec)

    pipeline = AutoRLPipeline(
        llm_config_path=llm_config_path,
        ai_coding_config_path=ai_coding_config_path,
        pipeline_config_path=pipeline_config_path,
        output_base=str(output_root),
    )
    pipeline.global_seed = seed
    pipeline.strict_contracts = False
    if worker_safety_cap is not None:
        pipeline.config.setdefault("breadth_portfolio", {})[
            "configured_safety_cap"
        ] = max(1, int(worker_safety_cap))

    state = PipelineState(
        task_description=spec["task_description"],
        run_dir=run_dir,
    )
    state.pipeline_config = pipeline.config
    state.trajectory_evidence_config = pipeline.config.get("trajectory_evidence", {}) or {}
    pipeline._init_wall_clock_budget(state)
    state = pipeline._run_input_resolver(state)

    env = build_env(run_dir, apply_reward=False, apply_obs_selection=False)
    obs_dim = int(env.observation_space.shape[0])
    act_dim, action_type = _action_dim_and_type(env)
    _write_manifest(run_dir, task, spec, obs_dim, act_dim, action_type)
    _write_p1_admission(run_dir, task, spec, obs_dim, act_dim, action_type)
    state.env = env
    state.manifest = _manifest(task, spec, run_dir, obs_dim, act_dim, action_type)
    state.original_needs_mdp_design = False
    state.pipeline_memory["p1_full_info_contract"] = {
        "schema_version": "p1_full_info_contract.v1",
        "benchmark_family": spec["family"],
        "use_all_designer_exposed_information": True,
        "native_reward_admissible": True,
        "native_reward_is_truth": False,
        "native_reward_commit_rule": "held_out_omr_lcb_still_decides",
        "information_regime": "P1",
        "information_firewall": False,
        "unrestricted_signal_composition": True,
        "stage_omr_trainable_hypothesis_input": False,
        "stage_omr_diagnostic_only": True,
        "diagnostic_only_info_keys": sorted({
            "success",
            "public_success",
            *[
                str(stage.get("oracle_info_key"))
                for stage in (
                    (spec.get("stage_omr_scaffold") or {}).get("stages") or []
                )
                if isinstance(stage, dict) and stage.get("oracle_info_key")
            ],
        }),
        "four_axis_search_required": True,
        "final_metric_contract": dict(spec.get("final_metric_contract") or {}),
        "omr_target": (
            "info['GoalR']" if spec["family"] == "kinetix"
            else "info['success']"
        ),
    }
    if isinstance(spec.get("stage_omr_scaffold"), dict):
        state.pipeline_memory["public_task_theory_scaffold"] = spec["stage_omr_scaffold"]
        (run_dir / "public_task_theory_scaffold.v1.json").write_text(
            json.dumps(spec["stage_omr_scaffold"], indent=2),
            encoding="utf-8",
        )

    t0 = time.time()
    pipeline_exc = None
    try:
        state = _run_with_manual_state(pipeline, state)
    except Exception as e:
        pipeline_exc = e
        try:
            (run_dir / "result.json").write_text(
                json.dumps({
                    "task": task,
                    "seed": seed,
                    "regime": "P1_full_info_benchmark",
                    "pipeline_failed": True,
                    "pipeline_exc_type": type(e).__name__,
                    "pipeline_exc_repr": repr(e)[:1000],
                    "elapsed_seconds": time.time() - t0,
                    "run_dir": str(run_dir),
                }, indent=2),
                encoding="utf-8",
            )
        except Exception:
            pass
        raise
    finally:
        try:
            state = pipeline._run_outcome_evaluator(state, pipeline_exc)
        finally:
            pipeline._write_budget_usage(state)
            try:
                from autorl.experience_pool import export_run_to_experience_pool
                from autorl.v2_reporting import write_v2_dashboard

                write_v2_dashboard(state)
                export_run_to_experience_pool(
                    state,
                    pipeline.config.get("experience_pool_dir"),
                )
            except Exception as e:
                print(f"  [v2] finalization failed: {e}")

    algo_name = (
        state.algorithm_config.algorithm_name
        if state.algorithm_config is not None else "PPO"
    )
    objective = _evaluate_objective_via_omr(state, algo_name)
    task_resolution_level, task_resolution_reason = _task_resolution_status(state)
    hpo = state.hpo_result
    result = {
        "task": task,
        "seed": seed,
        "regime": "P1_full_info_benchmark",
        "benchmark_family": spec["family"],
        "algo": algo_name,
        "task_resolution_level": task_resolution_level,
        "task_resolution_reason": task_resolution_reason,
        "best_iqm": float(hpo.best_iqm) if hpo else None,
        "objective_mean": objective.get("objective_mean") if objective else None,
        "objective_metric_name": objective.get("metric_name") if objective else None,
        "n_trials": len(hpo.all_trials) if hpo else 0,
        "controller_iters": int(state.pipeline_iteration),
        "fault_counts": dict(state.fault_counts),
        "goal_alignment": float(state.goal_alignment_score),
        "elapsed_seconds": time.time() - t0,
        "run_dir": str(run_dir),
    }
    (run_dir / "result.json").write_text(json.dumps(result, indent=2, default=str))
    return result


def main() -> int:
    p = argparse.ArgumentParser(description=__doc__)
    p.add_argument("--task", choices=tuple(TASKS.keys()), required=True)
    p.add_argument("--seed", type=int, default=0)
    p.add_argument("--output-root", default="evaluation/results/p1_benchmarks")
    p.add_argument("--pipeline-config", default="config/pipeline_p1_benchmarks.yaml")
    p.add_argument(
        "--worker-safety-cap",
        type=int,
        default=None,
        help="Generic concurrent HPO worker cap (overrides config when set).",
    )
    p.add_argument(
        "--llm-config",
        default="config/llm.yaml",
        help="Reasoning LLM config path; snapshotted into the run.",
    )
    p.add_argument(
        "--ai-coding-config",
        default="config/ai_coding.yaml",
        help="AI-coding LLM config path; snapshotted into the run.",
    )
    args = p.parse_args()

    out = Path(args.output_root)
    out.mkdir(parents=True, exist_ok=True)
    result = run_task(
        args.task,
        args.seed,
        out,
        args.pipeline_config,
        worker_safety_cap=args.worker_safety_cap,
        llm_config_path=args.llm_config,
        ai_coding_config_path=args.ai_coding_config,
    )
    print(f"\\n{'=' * 72}")
    print(f"  RESULT task={result['task']} seed={result['seed']}")
    print(f"{'=' * 72}")
    print(f"  algo:             {result['algo']}")
    print(f"  task_resolution:  {result['task_resolution_level']}")
    print(f"  best_iqm:         {result['best_iqm']}")
    print(f"  objective_mean:   {result['objective_mean']} ({result['objective_metric_name']})")
    print(f"  n_trials:         {result['n_trials']}")
    print(f"  controller_iters: {result['controller_iters']}")
    print(f"  run_dir:          {result['run_dir']}")
    return 0


if __name__ == "__main__":
    sys.exit(main())


==> anc/FARL/evaluation/experiments/exp_p2_games_intent_rawsim.py <==
"""Pillar-2 intent raw-sim experiments for game-like environments.

This driver uses deterministic public shims for the mechanical Gymnasium API
layer, then runs the normal AutoRL closed loop:

    InputResolver -> OMR -> M2 -> GCOS -> M3/M4/M5 -> diagnostics/V5

The task intent is a simple terminal NL objective. It is visible to M2/M4 as
semantic intent only; native reward training, reward decomposition, success
formulas, privileged state, and expert trajectories remain forbidden by the
P2 firewall.

Examples:
    ./venv/bin/python evaluation/experiments/exp_p2_games_intent_rawsim.py \\
        --task minigrid-doorkey --seed 0

    ./venv/bin/python evaluation/experiments/exp_p2_games_intent_rawsim.py \\
        --task crafter --seed 0
"""

import argparse
import json
import sys
import time
from datetime import datetime
from pathlib import Path

PROJECT = Path(__file__).resolve().parent.parent.parent
if str(PROJECT) not in sys.path:
    sys.path.insert(0, str(PROJECT))


TASKS = {
    "minigrid-doorkey": {
        "env_id": "MiniGrid-DoorKey-5x5-v0",
        "intent": (
            "Use the key to unlock and open the door, then reach the level exit."
        ),
        "description": (
            "MiniGrid DoorKey with public symbolic partial observation flattened "
            "from object/color/state triples plus agent direction."
        ),
        "public_spec": {
            "observation_modality": "symbolic_grid",
            "observation_schema": {
                "source": "MiniGrid public observation['image'] plus direction",
                "grid_shape": "7x7x3 partial-view grid before flattening",
                "runtime_authority": (
                    "reward programs receive the post-adapter values below; "
                    "raw categorical IDs are semantic labels only and MUST NOT "
                    "be compared directly with runtime observations"
                ),
                "runtime_encoding": {
                    "flattening": (
                        "row-major flatten of the 7x7x3 image, followed by one "
                        "direction scalar"
                    ),
                    "image_channels": "runtime_value = raw_categorical_id / 10.0",
                    "direction": "runtime_value = raw_direction / 3.0",
                    "runtime_range": [0.0, 1.0],
                    "encoded_object_values": {
                        "door": 0.4,
                        "key": 0.5,
                        "goal": 0.8,
                    },
                    "encoded_door_state_values": {
                        "open": 0.0,
                        "closed": 0.1,
                        "locked": 0.2,
                    },
                },
                "channels": {
                    "channel_0": "object id",
                    "channel_1": "color id",
                    "channel_2": "object state id",
                    "last_scalar": "agent direction",
                },
                "object_id_values": {
                    "0": "unseen",
                    "1": "empty",
                    "2": "wall",
                    "3": "floor",
                    "4": "door",
                    "5": "key",
                    "6": "ball",
                    "7": "box",
                    "8": "goal",
                    "9": "lava",
                    "10": "agent",
                },
                "state_values": {
                    "0": "open",
                    "1": "closed",
                    "2": "locked",
                },
            },
            "action_schema": {
                "type": "Discrete(7)",
                "actions": {
                    "0": "turn_left",
                    "1": "turn_right",
                    "2": "move_forward",
                    "3": "pickup",
                    "4": "drop",
                    "5": "toggle",
                    "6": "done",
                },
            },
            "public_metadata": {
                "public_mission": "use the key to open the door and reach the goal/exit",
                "reward_policy": "native reward and success formula are forbidden for P2 training/design",
            },
        },
    },
    "crafter": {
        "env_id": "Crafter-v1",
        "intent": (
            "Make progress in the Crafter world by surviving and completing "
            "achievements. No intermediate solution steps are provided."
        ),
        "description": (
            "Crafter public pixel observation. M1 compresses the image through "
            "the generic public-observation adapter; held-out outcome info "
            "reports achievement progress for evaluation only."
        ),
        "public_spec": {
            "observation_modality": "pixel",
            "observation_schema": {
                "source": "Crafter public RGB observation",
                "layout": "H x W x 3 uint8 image",
            },
            "action_schema": {
                "type": "Discrete action set",
                "actions": [
                    "noop",
                    "move_left",
                    "move_right",
                    "move_up",
                    "move_down",
                    "do",
                    "sleep",
                    "place_stone",
                    "place_table",
                    "place_furnace",
                    "place_plant",
                    "make_wood_pickaxe",
                    "make_stone_pickaxe",
                    "make_iron_pickaxe",
                    "make_wood_sword",
                    "make_stone_sword",
                    "make_iron_sword",
                ],
            },
            "public_metadata": {
                "task_family": "survival and achievements",
                "achievement_count": "report/OMR signal only; not a per-step P2 training reward",
            },
        },
    },
}

STAGE_OMR_ORACLE_SCAFFOLDS = {
    "minigrid-doorkey": {
        "schema_version": "public_task_theory_scaffold.v1",
        "source": "p2_user_supplied_stage_omr_oracle",
        "stage_omr_source_type": "oracle_stage_omr",
        "human_scaffolded": True,
        "claim_label": (
            "P2+stage-oracle: diagnostic milestones only; reward design must "
            "use public trainable atoms; terminal success remains held-out OMR"
        ),
        "stages": [
            {
                "stage_id": "stage.0.pick_up_key",
                "label": "pick up key",
                "order": 0,
                "expected_roles": ["key_possession"],
                "stage_omr_source_type": "oracle_stage_omr",
                "stage_reward_eligibility": "diagnostic_only",
                "allow_stage_reward": False,
                "oracle_info_key": "public_stage_has_key",
                "oracle_threshold": 0.5,
                "oracle_direction": "binary",
            },
            {
                "stage_id": "stage.1.open_door",
                "label": "open door",
                "order": 1,
                "expected_roles": ["door_open_progress"],
                "stage_omr_source_type": "oracle_stage_omr",
                "stage_reward_eligibility": "diagnostic_only",
                "allow_stage_reward": False,
                "oracle_info_key": "public_stage_door_open",
                "oracle_threshold": 0.5,
                "oracle_direction": "binary",
            },
            {
                "stage_id": "stage.2.reach_exit",
                "label": "reach exit",
                "order": 2,
                "expected_roles": ["exit_goal_reached"],
                "stage_omr_source_type": "oracle_stage_omr",
                "stage_reward_eligibility": "diagnostic_only",
                "allow_stage_reward": False,
                "oracle_info_key": "public_terminal_success",
                "oracle_threshold": 0.5,
                "oracle_direction": "binary",
            },
        ],
    },
}


def _adapter_code(task: str, env_id: str) -> str:
    if task == "minigrid-doorkey":
        return f'''"""Deterministic public shim for {env_id}."""
import numpy as np
import gymnasium as gym
from gymnasium import spaces
import minigrid  # noqa: F401 - registers MiniGrid environments


class PublicMiniGridDoorKey(gym.Wrapper):
    def __init__(self, env):
        super().__init__(env)
        image_space = env.observation_space["image"]
        self._image_shape = tuple(image_space.shape)
        self.observation_space = spaces.Box(
            low=0.0,
            high=1.0,
            shape=(int(np.prod(self._image_shape)) + 1,),
            dtype=np.float32,
        )
        self.action_space = env.action_space
        self._autorl_policy_observation_contract = {{
            "schema_version": "m1_policy_observation_contract.v2",
            "source": "policy_facing_wrapper",
            "policy_dim": int(np.prod(self._image_shape)) + 1,
            "reward_runtime_space": "post_adapter_public_observation",
            "runtime_encoding": {{
                "image_channels": "runtime_value = raw_categorical_id / 10.0",
                "direction": "runtime_value = raw_direction / 3.0",
                "encoded_object_values": {{
                    "door": 0.4, "key": 0.5, "goal": 0.8
                }},
                "encoded_door_state_values": {{
                    "open": 0.0, "closed": 0.1, "locked": 0.2
                }},
            }},
        }}

    def _public_obs(self, obs):
        image = np.asarray(obs.get("image"), dtype=np.float32).reshape(-1) / 10.0
        direction = np.asarray([float(obs.get("direction", 0)) / 3.0], dtype=np.float32)
        return np.concatenate([image, direction]).astype(np.float32)

    def _stage_oracles(self):
        base = self.unwrapped
        carrying = getattr(base, "carrying", None)
        has_key = bool(getattr(carrying, "type", None) == "key")
        door_open = False
        grid = getattr(base, "grid", None)
        cells = getattr(grid, "grid", []) if grid is not None else []
        for cell in cells:
            if getattr(cell, "type", None) == "door" and bool(getattr(cell, "is_open", False)):
                door_open = True
                break
        return has_key, door_open

    def reset(self, *, seed=None, options=None):
        obs, info = self.env.reset(seed=seed, options=options)
        info = dict(info or {{}})
        has_key, door_open = self._stage_oracles()
        info["public_stage_has_key"] = bool(has_key)
        info["public_stage_door_open"] = bool(door_open)
        info["public_terminal_success"] = False
        return self._public_obs(obs), info

    def step(self, action):
        obs, reward, terminated, truncated, info = self.env.step(action)
        info = dict(info or {{}})
        has_key, door_open = self._stage_oracles()
        success = bool(terminated and float(reward) > 0.0)
        info["public_stage_has_key"] = bool(has_key)
        info["public_stage_door_open"] = bool(door_open)
        info["public_terminal_success"] = success
        return self._public_obs(obs), float(reward), terminated, truncated, info


def make_env(**kwargs):
    render_mode = kwargs.get("render_mode")
    env = gym.make({env_id!r}, render_mode=render_mode)
    return PublicMiniGridDoorKey(env)
'''
    if task == "crafter":
        return '''"""Deterministic public shim for Crafter."""
import numpy as np
import gymnasium as gym
from gymnasium import spaces
import crafter


class PublicCrafter(gym.Env):
    metadata = {"render_modes": ["rgb_array"]}

    def __init__(self):
        super().__init__()
        self.env = crafter.Env()
        raw_action_space = self.env.action_space
        self.action_space = spaces.Discrete(int(getattr(raw_action_space, "n", 17)))
        obs_space = self.env.observation_space
        self._obs_shape = tuple(obs_space.shape)
        self.observation_space = spaces.Box(
            low=0,
            high=255,
            shape=self._obs_shape,
            dtype=np.uint8,
        )

    def _public_obs(self, obs):
        arr = np.asarray(obs)
        return arr.astype(np.uint8, copy=False)

    @staticmethod
    def _achievement_count(info):
        ach = (info or {}).get("achievements", {})
        if isinstance(ach, dict):
            return float(sum(1 for v in ach.values() if bool(v)))
        return 0.0

    def reset(self, *, seed=None, options=None):
        try:
            result = self.env.reset(seed=seed)
        except TypeError:
            result = self.env.reset()
        if isinstance(result, tuple) and len(result) == 2:
            obs, raw_info = result
        else:
            obs, raw_info = result, {}
        raw_info = dict(raw_info or {})
        info = {}
        info["public_achievement_count"] = self._achievement_count(raw_info)
        info["public_progress_score"] = info["public_achievement_count"]
        return self._public_obs(obs), info

    def step(self, action):
        result = self.env.step(action)
        if isinstance(result, tuple) and len(result) == 5:
            obs, reward, terminated, truncated, raw_info = result
        else:
            obs, reward, done, raw_info = result
            terminated, truncated = bool(done), False
        raw_info = dict(raw_info or {})
        info = {}
        ach_count = self._achievement_count(raw_info)
        info["public_achievement_count"] = ach_count
        info["public_progress_score"] = ach_count
        return self._public_obs(obs), float(reward), bool(terminated), bool(truncated), info

    def render(self):
        if hasattr(self.env, "render"):
            return self.env.render()
        return None

    def close(self):
        if hasattr(self.env, "close"):
            self.env.close()


def make_env(**kwargs):
    return PublicCrafter()
'''
    raise ValueError(f"unknown task {task!r}")


def _write_adapter(run_dir: Path, task: str, env_id: str) -> None:
    (run_dir / "env_adapter.py").write_text(_adapter_code(task, env_id), encoding="utf-8")


def _write_manifest(run_dir: Path, task: str, spec: dict, obs_dim: int, act_dim: int) -> None:
    manifest_json = {
        "env_id": spec["env_id"],
        "env_description": spec["description"],
        "env_source": "raw_sim_introspected",
        "needs_mdp_design": False,
        "agent_type": "single",
        "num_agents": 1,
        "agent_ids": ["agent_0"],
        "observation_dims": {"agent_0": int(obs_dim)},
        "action_dims": {"agent_0": int(act_dim)},
        "action_types": {"agent_0": "discrete"},
        "observability": "full",
        "cooperation_type": "n/a",
        "reward_structure": "individual",
        "env_provenance": {
            "source_category": "raw_sim_introspected",
            "adapter_generation": "deterministic_public_shim",
            "problem_class": "game",
            "library_id": task,
            "is_raw_sim_env": True,
            "notes": "P2 intent raw-sim: terminal NL intent visible to M2/M4; native reward training forbidden.",
        },
    }
    (run_dir / "manifest.json").write_text(
        json.dumps(manifest_json, indent=2), encoding="utf-8"
    )


def _manifest(task: str, spec: dict, run_dir: Path, obs_dim: int, act_dim: int):
    from autorl.data_types import (
        ActionType,
        AgentType,
        EnvironmentManifest,
        EnvProvenance,
        EnvSourceType,
        ObservabilityType,
    )

    return EnvironmentManifest(
        env_id=spec["env_id"],
        env_description=spec["description"],
        env_source=EnvSourceType.RAW_SIM_INTROSPECTED,
        agent_type=AgentType.SINGLE,
        num_agents=1,
        agent_ids=["agent_0"],
        observation_dims={"agent_0": int(obs_dim)},
        observability=ObservabilityType.FULL,
        action_dims={"agent_0": int(act_dim)},
        action_types={"agent_0": ActionType.DISCRETE},
        adapter_module_path=str(run_dir / "env_adapter.py"),
        needs_mdp_design=False,
        env_provenance=EnvProvenance(
            source_category="raw_sim_introspected",
            adapter_generation="deterministic_public_shim",
            problem_class="game",
            library_id=task,
            is_raw_sim_env=True,
            notes="P2 intent raw-sim deterministic public shim.",
        ),
    )


def _run_with_manual_state(pipeline, state):
    try:
        from autorl.model_router import persist_router_snapshot
        from autorl.repro import LLMCallLogger, set_global_seed, snapshot_configs

        run_dir = Path(state.run_dir)
        run_dir.mkdir(parents=True, exist_ok=True)
        (run_dir / "task.txt").write_text(
            str(getattr(state, "task_description", "") or ""),
            encoding="utf-8",
        )
        try:
            pipeline._bind_runtime_config(state)
        except Exception:
            state.pipeline_config = getattr(pipeline, "config", {}) or {}
        if getattr(pipeline, "model_router_config", None):
            persist_router_snapshot(run_dir, pipeline.model_router_config)
        config_paths = [
            getattr(pipeline, "pipeline_config_path", None),
            getattr(pipeline, "llm_config_path", None),
            getattr(pipeline, "ai_coding_config_path", None),
            getattr(pipeline, "known_envs_path", None),
        ]
        if getattr(pipeline, "model_router_config_path", None):
            config_paths.append(pipeline.model_router_config_path)
        snapshot_configs(run_dir, [p for p in config_paths if p])
        set_global_seed(int(getattr(pipeline, "global_seed", 0) or 0))
        call_logger = LLMCallLogger(run_dir)
        pipeline.llm.bind_logger(call_logger)
        pipeline.coding_llm.bind_logger(call_logger)
    except Exception as e:
        print(f"  [v2] manual-state repro/model-router setup failed: {e}")

    try:
        from autorl.v2_runtime import ensure_active_stack
        from autorl.experience_pool import init_bank_with_kb

        ensure_active_stack(state)
        init_bank_with_kb(
            state,
            pipeline.config.get("experience_pool_dir"),
            int(pipeline.config.get("experience_pool_top_k", 5)),
        )
    except Exception as e:
        print(f"  [v2] active stack / KB initialization failed: {e}")

    state.original_needs_mdp_design = False
    state = pipeline._run_omr(state)
    state = pipeline._run_m2(state)
    try:
        from autorl.coverage_diagnostics import propose_coverage_targets

        propose_coverage_targets(state, llm=pipeline.llm)
    except Exception as e:
        print(f"  [v2] coverage target proposal failed: {e}")
    state = pipeline._run_gcos(state)
    state = pipeline._controller_loop(state)
    return state


def _evaluate_objective_via_omr(state, algo_name: str):
    run_dir = Path(state.run_dir)
    omr_path = run_dir / "objective_metric.py"
    if not omr_path.exists() or state.hpo_result is None:
        return None
    mem_best = (getattr(state, "pipeline_memory", {}) or {}).get("best_so_far") or {}
    model_path = Path(mem_best.get("best_model_path") or "")
    if not model_path.exists():
        cands = sorted(run_dir.glob("models/*.zip"))
        if not cands:
            return None
        model_path = cands[0]
    import stable_baselines3 as sb3

    algo_map = {"PPO": sb3.PPO, "DQN": sb3.DQN, "SAC": sb3.SAC, "TD3": sb3.TD3}
    AlgoCls = algo_map.get(str(algo_name).upper(), sb3.PPO)
    try:
        model = AlgoCls.load(str(model_path))
    except Exception:
        return None
    ns = {}
    try:
        exec(compile(omr_path.read_text(encoding="utf-8"), str(omr_path), "exec"), ns)
        return ns["evaluate_objective"](model, n_episodes=10, seed=0)
    except Exception:
        return None


def _task_resolution_status(state) -> tuple[str, str]:
    tr = getattr(state, "task_resolution", None) or {}
    level = tr.get("level")
    rationale = tr.get("rationale")
    if level:
        return str(level), str(rationale or "")
    return "NOT_VERIFIED", "task_resolution missing; outcome_evaluator did not run"


def run_task(task: str, seed: int, output_root: Path, pipeline_config_path: str,
             goal_blind: bool = False,
             stage_omr_oracle: bool = False,
             portfolio_preflight: bool = False,
             llm_config_path: str = "config/llm.yaml",
             ai_coding_config_path: str = "config/ai_coding.yaml") -> dict:
    from autorl.env_builder import build_env
    from autorl.pipeline import AutoRLPipeline
    from autorl.data_types import PipelineState
    from autorl.repro import set_global_seed

    set_global_seed(seed)
    spec = TASKS[task]
    ts = datetime.now().strftime("%Y%m%d_%H%M%S")
    run_dir = output_root / f"{task.replace('-', '_')}_seed{seed}_{ts}"
    run_dir.mkdir(parents=True, exist_ok=True)

    print(f"\n{'=' * 72}")
    print(f"  Pillar-2 intent raw-sim game")
    print(f"  task={task!r}, seed={seed}, goal_blind={goal_blind}")
    print(f"  run_dir={run_dir}")
    print(f"{'=' * 72}")

    _write_adapter(run_dir, task, spec["env_id"])

    pipeline = AutoRLPipeline(
        pipeline_config_path=pipeline_config_path,
        output_base=str(output_root),
        llm_config_path=llm_config_path,
        ai_coding_config_path=ai_coding_config_path,
    )
    pipeline.global_seed = seed
    pipeline.strict_contracts = False
    if portfolio_preflight:
        pipeline.config["portfolio_preflight"] = {"enabled": True}

    state = PipelineState(
        task_description="",
        run_dir=run_dir,
        raw_sim_input={
            "env_name": spec["env_id"],
            "task_hint": spec["intent"],
            "goal_blind": bool(goal_blind),
            "public_spec": spec.get("public_spec", {}),
        },
    )
    if stage_omr_oracle and task in STAGE_OMR_ORACLE_SCAFFOLDS:
        state.raw_sim_input["stage_omr_scaffold"] = STAGE_OMR_ORACLE_SCAFFOLDS[task]
    state.pipeline_config = pipeline.config
    state.trajectory_evidence_config = pipeline.config.get("trajectory_evidence", {}) or {}
    pipeline._init_wall_clock_budget(state)
    state = pipeline._run_input_resolver(state)

    env = build_env(run_dir, apply_reward=False, apply_obs_selection=False)
    obs_dim = int(env.observation_space.shape[0])
    act_dim = int(getattr(env.action_space, "n", 0) or 0)
    _write_manifest(run_dir, task, spec, obs_dim, act_dim)
    state.env = env
    state.manifest = _manifest(task, spec, run_dir, obs_dim, act_dim)
    state.original_needs_mdp_design = False

    t0 = time.time()
    pipeline_exc = None
    try:
        state = _run_with_manual_state(pipeline, state)
    except Exception as e:
        pipeline_exc = e
        try:
            (run_dir / "result.json").write_text(
                json.dumps({
                    "task": task,
                    "seed": seed,
                    "pipeline_failed": True,
                    "pipeline_exc_type": type(e).__name__,
                    "pipeline_exc_repr": repr(e)[:500],
                    "elapsed_seconds": time.time() - t0,
                    "run_dir": str(run_dir),
                }, indent=2),
                encoding="utf-8",
            )
        except Exception:
            pass
        raise
    finally:
        try:
            if not portfolio_preflight:
                state = pipeline._run_outcome_evaluator(state, pipeline_exc)
        finally:
            pipeline._write_budget_usage(state)
            try:
                from autorl.experience_pool import export_run_to_experience_pool
                from autorl.v2_reporting import write_v2_dashboard

                write_v2_dashboard(state)
                export_run_to_experience_pool(
                    state, pipeline.config.get("experience_pool_dir")
                )
            except Exception as e:
                print(f"  [v2] finalization failed: {e}")

    algo_name = (
        state.algorithm_config.algorithm_name
        if state.algorithm_config is not None else "PPO"
    )
    objective = _evaluate_objective_via_omr(state, algo_name)
    task_resolution_level, task_resolution_reason = _task_resolution_status(state)
    hpo = state.hpo_result
    result = {
        "task": task,
        "seed": seed,
        "algo": algo_name,
        "goal_blind": bool(goal_blind),
        "stage_omr_oracle": bool(stage_omr_oracle),
        "task_resolution_level": task_resolution_level,
        "task_resolution_reason": task_resolution_reason,
        "best_iqm": float(hpo.best_iqm) if hpo else None,
        "objective_mean": objective.get("objective_mean") if objective else None,
        "objective_metric_name": objective.get("metric_name") if objective else None,
        "n_trials": len(hpo.all_trials) if hpo else 0,
        "controller_iters": int(state.pipeline_iteration),
        "fault_counts": dict(state.fault_counts),
        "goal_alignment": float(state.goal_alignment_score),
        "elapsed_seconds": time.time() - t0,
        "run_dir": str(run_dir),
        "portfolio_preflight": bool(portfolio_preflight),
        "portfolio_preflight_result": (
            state.pipeline_memory.get("v9_portfolio_preflight")
            if portfolio_preflight else None
        ),
    }
    (run_dir / "result.json").write_text(json.dumps(result, indent=2, default=str))
    return result


def main() -> int:
    p = argparse.ArgumentParser(description=__doc__)
    p.add_argument("--task", choices=tuple(TASKS.keys()), required=True)
    p.add_argument("--seed", type=int, default=0)
    p.add_argument("--output-root", default="evaluation/results/pillar2_games")
    p.add_argument("--pipeline-config", default="config/pipeline_games_p2.yaml")
    p.add_argument("--goal-blind", action="store_true",
                   help="Run the blind-goal ablation instead of the default P2 intent regime.")
    p.add_argument("--stage-omr-oracle", action="store_true",
                   help="Inject diagnostic-only stage OMR oracle scaffold when available.")
    p.add_argument(
        "--portfolio-preflight", action="store_true",
        help="Run through M4, materialize the real breadth manifest, and stop before M5 training.",
    )
    args = p.parse_args()

    out = Path(args.output_root)
    out.mkdir(parents=True, exist_ok=True)
    result = run_task(
        args.task,
        args.seed,
        out,
        args.pipeline_config,
        goal_blind=args.goal_blind,
        stage_omr_oracle=args.stage_omr_oracle,
        portfolio_preflight=args.portfolio_preflight,
    )
    print(f"\n{'=' * 72}")
    print(f"  RESULT task={result['task']} seed={result['seed']}")
    print(f"{'=' * 72}")
    print(f"  algo:             {result['algo']}")
    print(f"  task_resolution:  {result['task_resolution_level']}")
    print(f"  best_iqm:         {result['best_iqm']}")
    print(f"  objective_mean:   {result['objective_mean']} ({result['objective_metric_name']})")
    print(f"  n_trials:         {result['n_trials']}")
    print(f"  controller_iters: {result['controller_iters']}")
    print(f"  run_dir:          {result['run_dir']}")
    return 0


if __name__ == "__main__":
    sys.exit(main())


==> anc/FARL/evaluation/experiments/exp_p2_mujoco_rawsim_full_auto.py <==
"""Pillar 2 raw-sim MuJoCo e2e — treat Gymnasium MuJoCo as unknown.

This driver deliberately bypasses the known-env registry path. It gives the
pipeline only a raw simulator name plus a task hint, forcing M1 to use
RawSimDiscoverer to identify the library and synthesize `env_adapter.py`.

Example:
    ./venv/bin/python evaluation/experiments/exp_p2_mujoco_rawsim_full_auto.py \
        --env Ant-v4 --seed 0 --pipeline-config config/pipeline_a3.yaml

Explicit recovery of an interrupted breadth wave (disabled by default):
    ./venv/bin/python evaluation/experiments/exp_p2_mujoco_rawsim_full_auto.py \
        --resume-run-dir /absolute/path/to/existing/run --resume-dry-run
"""

from __future__ import annotations

import argparse
import json
import os
import sys
import time
from datetime import datetime
from pathlib import Path

PROJECT = Path(__file__).resolve().parent.parent.parent
if str(PROJECT) not in sys.path:
    sys.path.insert(0, str(PROJECT))


TASK_HINTS = {
    "Ant-v4": (
        "A four-legged ant robot in Gymnasium MuJoCo Ant-v4 must learn to "
        "maximize signed forward displacement over one fixed 1000-step "
        "episode using continuous joint torques on its eight actuated joints. "
        "This is one continuous single-stage objective: balance, torque use, "
        "and gait coordination are simultaneous policy properties, not ordered "
        "subgoals or stages. No Stage OMR oracle is supplied. Treat this as an "
        "unknown raw simulator: discover the environment API, build a "
        "Gymnasium-compatible adapter, infer the MDP structure, design a "
        "training reward, and learn forward locomotion."
    ),
    "Hopper-v4": (
        "A one-legged hopping robot in Gymnasium MuJoCo Hopper-v4 must hop "
        "forward while staying upright. Treat this as an unknown raw simulator."
    ),
    "Walker2d-v4": (
        "A bipedal walking robot in Gymnasium MuJoCo Walker2d-v4 must walk "
        "forward while staying upright. Treat this as an unknown raw simulator."
    ),
}

P2_MUJOCO_PUBLIC_SPEC = {
    "observation_modality": "continuous_control",
    "observation_schema": {
        "source": "Gymnasium MuJoCo public state observation",
        "layout": "continuous state vector of public qpos/qvel/body-derived sensors",
        "grounding_rule": (
            "Use public observation space, MuJoCo joint/body/site/actuator names, "
            "and action-driven probing to map coordinates before designing reward terms."
        ),
    },
    "action_schema": {
        "type": "continuous Box action",
        "semantics": "actuator controls / joint torques exposed by the public MuJoCo model",
    },
    "sensor_dictionary": {
        "public_model_metadata": (
            "Joint, body, geom, site, and actuator names exposed by the MuJoCo model "
            "are public interface semantics."
        )
    },
    "public_metadata": {
        "environment_family": "Gymnasium MuJoCo locomotion/control",
        "stage_omr_applicability": (
            "not_applicable: this is a single-stage continuous-control task"
        ),
        "forbidden_in_p2": [
            "native reward as M5 training reward",
            "reward source code",
            "reward decomposition terms",
            "success formula or hidden oracle state",
        ],
    },
}


ANT_FINAL_METRIC_CONTRACT = {
    "schema_version": "frozen_final_metric.v1",
    "metric_type": "spec_derived",
    "metric_name": "1000-step signed root displacement",
    "value_semantics": "unbounded_continuous",
    "diagnostic_protocol": "unbounded_dense",
    "strict_outcome_family": "fixed_horizon_signed_root_displacement",
    "horizon_steps": 1000,
    "aggregation": "mean",
    "higher_is_better": True,
    "selection_role": "primary_commit_heldout_final_metric",
    "training_role": "never_visible_to_reward_generation_or_training",
    "allow_auxiliary_evaluator_metrics": False,
    "completion_rule_provenance": "collaborator_frozen_ant_protocol_2026_07_21",
    "reasoning": (
        "Ant acceptance is mean signed root displacement over 1000 control "
        "steps; native episode reward is not the paper metric."
    ),
}


def _safe_name(env_id: str) -> str:
    return env_id.lower().replace("-", "_").replace(" ", "_")


def run_rawsim_mujoco(env_id: str, seed: int, output_root: Path,
                      pipeline_config_path: str,
                      worker_safety_cap: int | None = None,
                      llm_config_path: str = "config/llm.yaml",
                      ai_coding_config_path: str = "config/ai_coding.yaml",
                      canonical_source_run_dir: str | None = None) -> dict:
    from autorl.data_types import PipelineState
    from autorl.pipeline import AutoRLPipeline
    from autorl.repro import set_global_seed

    set_global_seed(seed)

    ts = datetime.now().strftime("%Y%m%d_%H%M%S")
    safe = _safe_name(env_id)
    run_dir = output_root / f"{safe}_rawsim_seed{seed}_{ts}"
    run_dir.mkdir(parents=True, exist_ok=True)

    # B8 fix (2026-05-28): cache reuse from prior incomplete run_dir.
    try:
        from autorl.repro import seed_run_dir_from_cache
        # Note: prior runs use `_rawsim_seed{N}_` prefix, so feed the
        # full prefix to the cache scanner.
        resumed = seed_run_dir_from_cache(
            run_dir, output_root, f"{safe}_rawsim", seed
        )
        if resumed:
            print(f"  [B8] resumed from cached adapter at {resumed}")
    except Exception as _e:
        print(f"  [B8] cache-seed failed (non-fatal): {_e}")

    task_hint = TASK_HINTS.get(
        env_id,
        f"Gymnasium MuJoCo environment {env_id} should be treated as an "
        "unknown raw simulator. Discover the API, build an adapter, train an "
        "RL agent, and evaluate using the native simulator objective.",
    )

    print("\n" + "=" * 72)
    print("  Pillar 2 RAW-SIM MuJoCo e2e")
    print(f"  env={env_id!r}, seed={seed}")
    print(f"  run_dir={run_dir}")
    print("  M1 must use RawSimDiscoverer, not known_envs.yaml")
    print("=" * 72)

    state = PipelineState(
        task_description="",
        run_dir=run_dir,
        raw_sim_input={
            "env_name": f"Gymnasium MuJoCo {env_id}",
            "task_hint": task_hint,
            "public_spec": P2_MUJOCO_PUBLIC_SPEC,
            "stage_omr_applicability": "not_applicable_single_stage_continuous_control",
            "stage_omr_oracle_supplied": False,
        },
    )
    if env_id == "Ant-v4":
        # Kept in protected pipeline memory rather than raw/public input so M2/M4
        # cannot turn the held-out acceptance metric into a training reward.
        state.pipeline_memory["frozen_final_metric_contract"] = dict(
            ANT_FINAL_METRIC_CONTRACT
        )
        state.pipeline_memory["framework_generation"] = "V9.3"
        state.pipeline_memory["omr_diagnostic_protocol"] = "unbounded_dense"
    if canonical_source_run_dir:
        state.pipeline_memory["core_ablation_source_run_dir"] = str(canonical_source_run_dir)

    pipeline = AutoRLPipeline(
        llm_config_path=llm_config_path,
        ai_coding_config_path=ai_coding_config_path,
        pipeline_config_path=pipeline_config_path,
        output_base=str(output_root),
    )
    pipeline.global_seed = seed
    pipeline.strict_contracts = True
    if pipeline.config.get("core_ablation"):
        state.pipeline_memory["framework_generation"] = pipeline.config["architecture_version"]
    if worker_safety_cap is not None:
        pipeline.config.setdefault("breadth_portfolio", {})[
            "configured_safety_cap"
        ] = max(1, int(worker_safety_cap))
    if env_id == "Ant-v4":
        # V9.3 one-OMR information contract: the raw env.step scalar is the
        # hidden native reward and must not become an M2 discovery signal.
        # M2 still receives public observations/actions/model metadata and the
        # collaborator-supplied terminal task intent.
        pipeline.config.setdefault("mdp_perception", {})[
            "p2_feedback_mode"
        ] = "none"
    (run_dir / "p2_runtime_contract.json").write_text(
        json.dumps({
            "schema_version": "p2_runtime_contract.v9.3",
            "framework_generation": (
                pipeline.config["architecture_version"] if pipeline.config.get("core_ablation")
                else ("V9.3" if env_id == "Ant-v4" else "V9.2")
            ),
            "strict_contracts": bool(pipeline.strict_contracts),
            "information_regime": "P2_STRICT",
            "stage_omr_applicability": "not_applicable_single_stage_continuous_control",
            "stage_omr_oracle_supplied": False,
            "final_metric": ANT_FINAL_METRIC_CONTRACT if env_id == "Ant-v4" else None,
            "omr_diagnostic_protocol": (
                "unbounded_dense" if env_id == "Ant-v4" else None
            ),
            "contract_ref": (
                "contracts/V9_3_UNBOUNDED_DENSE_OMR_CLOSED_LOOP_2026_07_23.md"
                if env_id == "Ant-v4" else None
            ),
            "cuda_visible_devices": os.environ.get("CUDA_VISIBLE_DEVICES"),
            "worker_safety_cap": worker_safety_cap,
            "m2_native_env_scalar_access": (
                "forbidden" if env_id == "Ant-v4" else "config_default"
            ),
        }, indent=2, default=str),
        encoding="utf-8",
    )
    state.pipeline_config = pipeline.config
    pipeline._init_wall_clock_budget(state)
    pipeline.config.setdefault("env_synthesis", {})["raw_sim"] = {
        "sandbox_use_main_venv": True,
        "max_install_candidates": 2,
        "max_adapter_repair": 3,
    }

    t0 = time.time()
    pipeline_exc = None
    try:
        state = _run_with_state(pipeline, state)
    except Exception as e:
        pipeline_exc = e
        # B4 fix (2026-05-28): write a partial result.json before re-raising
        # so the watchdog stops loop-restarting through transient LLM outages.
        try:
            _write_error_result_json(run_dir, env_id, seed, e,
                                     elapsed=time.time() - t0)
        except Exception as we:
            print(f"  [B4] partial result.json write failed: {we}")
        raise
    finally:
        try:
            state = pipeline._run_outcome_evaluator(state, pipeline_exc)
        finally:
            pipeline._write_budget_usage(state)
            try:
                from autorl.experience_pool import export_run_to_experience_pool
                from autorl.v2_reporting import write_v2_dashboard

                write_v2_dashboard(state)
                export_run_to_experience_pool(
                    state, pipeline.config.get("experience_pool_dir")
                )
            except Exception as e:
                print(f"  [v2] finalization failed: {e}")
    elapsed = time.time() - t0

    algo_name = (
        state.algorithm_config.algorithm_name
        if state.algorithm_config is not None else "SAC"
    )
    objective = _evaluate_objective_via_omr(state, algo_name)
    task_resolution_level, task_resolution_reason = _task_resolution_status(state)

    hpo = state.hpo_result
    best_so_far = (
        (getattr(state, "pipeline_memory", {}) or {}).get("best_so_far") or {}
    )
    best_iqm = best_so_far.get("best_iqm")
    if best_iqm is None and hpo is not None:
        best_iqm = hpo.best_iqm

    discovery_path = run_dir / "raw_sim_discovery.json"
    discovery_audit = None
    if discovery_path.exists():
        discovery_audit = json.loads(discovery_path.read_text())

    # B7 fix (2026-05-28): record tier / budget so cross-run IQM comparisons
    # aren't apples-to-oranges (e.g. 990 IQM on tier-0 5k-step probe vs 5013
    # on tier-3 1M-step long run is NOT a regression — it's a 200x budget gap).
    from autorl.v2_reporting import summarize_budget_progression
    budget_summary = summarize_budget_progression(state, pipeline_exc=None)

    result = {
        "env_id": env_id,
        "seed": seed,
        "mode": "raw_sim_disguised_known_library",
        "algo": algo_name,
        "task_resolution_level": task_resolution_level,
        "task_resolution_reason": task_resolution_reason,
        "task_resolution": getattr(state, "task_resolution", None),
        "best_iqm": best_iqm,
        "objective_mean": objective.get("objective_mean") if objective else None,
        "objective_metric_name": objective.get("metric_name") if objective else None,
        "controller_iters": int(state.pipeline_iteration),
        "fault_counts": dict(state.fault_counts),
        "goal_alignment": float(state.goal_alignment_score),
        "elapsed_seconds": elapsed,
        "raw_sim_discovery": discovery_audit,
        "manifest_env_source": (
            state.manifest.env_source.value if state.manifest is not None else None
        ),
        "env_provenance": (
            state.env_provenance.__dict__ if state.env_provenance is not None else None
        ),
        "run_dir": str(run_dir),
        # ── B7: budget progression observability ───────────────────────────
        **budget_summary,
    }
    (run_dir / "result.json").write_text(
        json.dumps(result, indent=2, default=str), encoding="utf-8"
    )
    return result


def _write_error_result_json(run_dir: Path, env_id: str, seed: int,
                             exc: Exception, elapsed: float) -> None:
    """B4 fix (2026-05-28): minimal result.json for the watchdog so it
    won't loop-restart through transient LLM outages."""
    payload = {
        "env_id": env_id,
        "seed": seed,
        "mode": "raw_sim_disguised_known_library",
        "pipeline_failed": True,
        "pipeline_exc_type": type(exc).__name__,
        "pipeline_exc_repr": repr(exc)[:500],
        "task_resolution_level": "NOT_VERIFIED",
        "task_resolution_reason": f"pipeline crashed: {type(exc).__name__}: {str(exc)[:300]}",
        "elapsed_seconds": elapsed,
    }
    (run_dir / "result.json").write_text(
        json.dumps(payload, indent=2, default=str), encoding="utf-8"
    )


def _install_explicit_single_stage_no_stage_omr_contract(state) -> None:
    """Override an invalid M2 decomposition when the input contract is no-stage.

    Continuous locomotion attributes such as balance, torque moderation, and
    coordinated motion are simultaneous properties of one objective. They are
    not sequential milestones, and this experiment supplies no Stage OMR
    oracle. The final 1000-step displacement metric remains evaluation-only.
    """
    from autorl.closed_loop_audit import write_task_structure_decision
    from autorl.data_types import TaskStructure
    from autorl.task_theory import build_task_theory
    from autorl.v2_provenance import atomic_write_json

    raw = getattr(state, "raw_sim_input", {}) or {}
    applicability = str(raw.get("stage_omr_applicability") or "").lower()
    if not applicability.startswith("not_applicable"):
        return

    task_structure = TaskStructure(
        type="single",
        stages=[],
        multi_goal_conflicts=[],
        termination_analysis={
            "contract": "single_stage_continuous_final_metric",
            "stage_omr_applicability": "not_applicable",
        },
        confidence=1.0,
    )
    if getattr(state, "goal_spec", None) is not None:
        state.goal_spec.task_structure = task_structure

    single_dag = {
        "schema_version": "typed_subgoal_dag.v1",
        "type": "single",
        "nodes": [{
            "subgoal_id": "objective.0.continuous_locomotion",
            "label": "maximize the held-out continuous final metric",
            "order": 0,
            "observable_predicates": [],
            "role_schema": "continuous_single_objective",
            "predicate_source_policy": "public_obs_or_allowed_atom_only",
        }],
        "edges": [],
        "inference_source": "explicit_experiment_contract",
        "confidence": 1.0,
        "stage_omr_applicability": "not_applicable",
    }

    typed_graph = getattr(state, "task_causal_graph", None)
    if typed_graph is not None:
        try:
            typed_graph.stages = []
            typed_graph.goal = dict(typed_graph.goal or {})
            typed_graph.goal["typed_subgoal_dag"] = single_dag
            typed_graph.goal["task_structure_type"] = "single"
            typed_graph.goal["stage_omr_applicability"] = "not_applicable"
        except Exception:
            pass
    goal = getattr(state, "goal_spec", None)
    if goal is not None:
        goal.task_causal_graph_typed = typed_graph
        legacy_graph = dict(getattr(goal, "task_causal_graph", {}) or {})
        legacy_graph["stages"] = []
        legacy_graph["typed_subgoal_dag"] = single_dag
        legacy_graph.setdefault("goal", {})["typed_subgoal_dag"] = single_dag
        legacy_graph["task_structure_type"] = "single"
        legacy_graph["stage_omr_applicability"] = "not_applicable"
        goal.task_causal_graph = legacy_graph

    graph_for_theory = typed_graph or (
        getattr(goal, "task_causal_graph", {}) if goal is not None else {}
    )
    payload = build_task_theory(
        state,
        graph_for_theory,
        public_spec=raw.get("public_spec") or {},
    )
    state.task_theory = payload["task_theory"]
    state.stage_omr_ledger = payload["stage_omr_ledger"]
    state.frontier_plan = payload["frontier_plan"]
    if goal is not None:
        goal.task_theory = payload["task_theory"]
        goal.stage_omr_ledger = payload["stage_omr_ledger"]
        goal.frontier_plan = payload["frontier_plan"]

    decision = write_task_structure_decision(state, task_structure, single_dag)
    decision["contract_override"] = (
        "explicit_single_stage_continuous_no_stage_omr"
    )
    atomic_write_json(Path(state.run_dir) / "task_structure_decision.json", decision)
    atomic_write_json(
        Path(state.run_dir)
        / f"task_structure_decision_iter{int(state.pipeline_iteration)}.json",
        decision,
    )
    if typed_graph is not None and hasattr(typed_graph, "to_dict"):
        graph_payload = typed_graph.to_dict()
        atomic_write_json(Path(state.run_dir) / "task_causal_graph.json", graph_payload)
        atomic_write_json(
            Path(state.run_dir)
            / f"task_causal_graph_iter{int(state.pipeline_iteration)}.json",
            graph_payload,
        )

    mem = getattr(state, "pipeline_memory", None)
    if isinstance(mem, dict):
        mem["stage_omr_applicability"] = "not_applicable"
        mem["single_stage_continuous_contract"] = {
            "schema_version": "single_stage_continuous_contract.v1",
            "task_structure_type": "single",
            "stage_omr_applicability": "not_applicable",
            "stage_omr_oracle_supplied": False,
            "selection_authority": "held_out_final_metric",
        }

    if task_structure.type != "single" or task_structure.stages:
        raise RuntimeError("single-stage task-structure contract failed closed")
    if state.stage_omr_ledger.get("stages"):
        raise RuntimeError("no-stage-OMR contract produced stage rows")


def _run_with_state(pipeline, state):
    from autorl.modules.env_synthesis import EnvSynthesisModule

    if pipeline.config.get("core_ablation"):
        from autorl.repro import LLMCallLogger, snapshot_configs
        call_logger = LLMCallLogger(Path(state.run_dir))
        pipeline.llm.bind_logger(call_logger)
        pipeline.coding_llm.bind_logger(call_logger)
        snapshot_configs(Path(state.run_dir), [pipeline.pipeline_config_path,
            pipeline.llm_config_path, pipeline.ai_coding_config_path])
        (Path(state.run_dir) / "task.txt").write_text(
            str((state.raw_sim_input or {}).get("task_hint") or state.task_description))

    state = pipeline._run_input_resolver(state)

    m1 = EnvSynthesisModule(
        llm=pipeline.llm,
        coding_llm=pipeline.coding_llm,
        config=pipeline.config.get("env_synthesis", {}),
        known_envs_path=pipeline.known_envs_path,
    )
    source_dir = state.pipeline_memory.get("core_ablation_source_run_dir")
    if pipeline.config.get("core_ablation") and source_dir:
        # Freeze the public simulator interface across ablations. Copy no
        # candidate, checkpoint, score, scientific graph or diagnostic data.
        import shutil
        import hashlib
        source = Path(source_dir)
        for name in ("env_adapter.py", "manifest.json"):
            shutil.copy2(source / name, Path(state.run_dir) / name)
        state = m1._run_from_cached_adapter(state, Path(state.run_dir) / "env_adapter.py")
        (Path(state.run_dir) / "ablation_source_binding.json").write_text(json.dumps({
            "source_run_dir": str(source), "copied_files": ["env_adapter.py", "manifest.json"],
            "adapter_sha256": hashlib.sha256((source / "env_adapter.py").read_bytes()).hexdigest(),
            "candidate_or_checkpoint_reused": False,
        }, indent=2))
    else:
        state = m1.run(state)
    if pipeline.config.get("core_ablation"):
        validate_ablation_ant_source(state.env)
    # B8 may reuse a correct raw-sim adapter but a stale/reclassified manifest.
    # This driver is an explicit P2 raw-simulator entry point, so provenance is
    # an input contract, not an M1 guess. Restore it before OMR/M2 firewalls run.
    from dataclasses import asdict
    from autorl.data_types import EnvProvenance

    raw_provenance = EnvProvenance(
        source_category="raw_sim_introspected",
        adapter_generation="known_library_wrapper",
        library_id=str(state.raw_sim_input.get("env_name") or "Gymnasium MuJoCo"),
        is_library_env=False,
        is_raw_sim_env=True,
        notes="forced by explicit P2 raw-sim driver contract",
    )
    state.env_provenance = raw_provenance
    state.manifest.env_provenance = raw_provenance
    manifest_path = Path(state.run_dir) / "manifest.json"
    if manifest_path.exists():
        manifest_payload = json.loads(manifest_path.read_text(encoding="utf-8"))
        manifest_payload["env_provenance"] = asdict(raw_provenance)
        manifest_path.write_text(
            json.dumps(manifest_payload, indent=2, default=str), encoding="utf-8"
        )
    if not state.manifest.env_provenance.is_raw_sim_env:
        raise RuntimeError("P2 raw-sim provenance restoration failed closed")
    try:
        from autorl.v2_runtime import ensure_active_stack
        from autorl.experience_pool import init_bank_with_kb

        ensure_active_stack(state)
        init_bank_with_kb(
            state,
            pipeline.config.get("experience_pool_dir"),
            int(pipeline.config.get("experience_pool_top_k", 5)),
        )
    except Exception as e:
        print(f"  [v2] active stack / KB initialization failed: {e}")
    state.original_needs_mdp_design = bool(state.manifest.needs_mdp_design)

    state = pipeline._run_omr(state)
    state = pipeline._run_m2(state)
    _install_explicit_single_stage_no_stage_omr_contract(state)
    try:
        from autorl.coverage_diagnostics import propose_coverage_targets

        propose_coverage_targets(state, llm=pipeline.llm)
    except Exception as e:
        print(f"  [v2] coverage target proposal failed: {e}")
    if (state.env_provenance is not None
            and state.env_provenance.omr_rebuild_required_after_m2a):
        state = pipeline._run_omr(state)
    state = pipeline._run_gcos(state)
    state = pipeline._controller_loop(state)
    return state


def validate_ablation_ant_source(env):
    """Reject environment substitution before spending any learner budget."""
    original = env.unwrapped
    identity = getattr(getattr(original, "spec", None), "id", None)
    if identity != "Ant-v4" or tuple(env.observation_space.shape) != (27,) or tuple(env.action_space.shape) != (8,):
        raise RuntimeError(f"ABLATION_SOURCE_MISMATCH: expected Ant-v4 obs=(27,) action=(8,), got {identity}, {env.observation_space}, {env.action_space}")


def _evaluate_objective_via_omr(state, algo_name: str):
    run_dir = Path(state.run_dir)
    omr_path = run_dir / "objective_metric.py"
    if not omr_path.exists() or state.hpo_result is None:
        return None

    mem_best = (getattr(state, "pipeline_memory", {}) or {}).get("best_so_far") or {}
    model_path = Path(mem_best.get("best_model_path") or "")
    if not model_path.exists():
        candidates = sorted(run_dir.glob("models/iter*_trial*_seed*.zip"))
        if not candidates:
            return None
        model_path = candidates[-1]

    import stable_baselines3 as sb3
    algo_map = {
        "PPO": sb3.PPO,
        "SAC": sb3.SAC,
        "TD3": sb3.TD3,
        "A2C": sb3.A2C,
        "DDPG": sb3.DDPG,
        "DQN": sb3.DQN,
    }
    AlgoCls = algo_map.get(str(algo_name).upper(), sb3.SAC)
    try:
        model = AlgoCls.load(str(model_path))
    except Exception:
        return None

    ns = {}
    try:
        exec(compile(omr_path.read_text(encoding="utf-8"),
                     str(omr_path), "exec"), ns)
        return ns["evaluate_objective"](model, n_episodes=10, seed=0)
    except Exception:
        return None


def _task_resolution_status(state) -> tuple[str, str]:
    tr = getattr(state, "task_resolution", None) or {}
    level = tr.get("level")
    rationale = tr.get("rationale")
    if level:
        return str(level), str(rationale or "")
    return "NOT_VERIFIED", "task_resolution missing; outcome_evaluator did not run"


def main() -> int:
    p = argparse.ArgumentParser(description=__doc__)
    p.add_argument("--env", default="Ant-v4")
    p.add_argument("--seed", type=int, default=0)
    p.add_argument("--output-root",
                   default="evaluation/results/pillar2_mujoco_rawsim")
    p.add_argument("--pipeline-config", default="config/pipeline_a3.yaml")
    p.add_argument("--llm-config", default="config/llm.yaml")
    p.add_argument("--ai-coding-config", default="config/ai_coding.yaml")
    p.add_argument(
        "--worker-safety-cap", type=int, default=2,
        help="Maximum concurrent breadth workers for this run.",
    )
    p.add_argument(
        "--resume-run-dir",
        default=None,
        help=(
            "Explicit opt-in recovery from an interrupted P2 M5 wave, followed "
            "by the original controller. Normal execution is unchanged."
        ),
    )
    p.add_argument(
        "--resume-dry-run",
        action="store_true",
        help="Validate and report a resume plan without writing or training.",
    )
    p.add_argument(
        "--resume-workers",
        type=int,
        default=None,
        help="Concurrent workers for the explicit resume branch.",
    )
    p.add_argument(
        "--resume-workers-per-gpu",
        type=int,
        default=1,
        help="GPU token multiplicity used only by the explicit resume branch.",
    )
    p.add_argument(
        "--resume-max-new-trials",
        type=int,
        default=None,
        help=argparse.SUPPRESS,
    )
    args = p.parse_args()

    if args.resume_run_dir:
        from evaluation.experiments.p2_breadth_resume import (
            P2ResumeError,
            run_full_resume,
        )

        try:
            report = run_full_resume(
                args.resume_run_dir,
                pipeline_config_path=args.pipeline_config,
                llm_config_path=args.llm_config,
                ai_coding_config_path=args.ai_coding_config,
                worker_count=(
                    args.resume_workers
                    if args.resume_workers is not None
                    else args.worker_safety_cap
                ),
                workers_per_gpu=args.resume_workers_per_gpu,
                dry_run=args.resume_dry_run,
                max_new_trials=args.resume_max_new_trials,
            )
        except P2ResumeError as exc:
            print(f"P2 resume refused: {exc}", file=sys.stderr)
            return 2
        print(json.dumps(report, indent=2, ensure_ascii=False))
        return 0

    if args.resume_dry_run or args.resume_workers is not None:
        p.error("--resume-dry-run/--resume-workers require --resume-run-dir")

    out = Path(args.output_root)
    out.mkdir(parents=True, exist_ok=True)
    result = run_rawsim_mujoco(
        args.env, args.seed, out, args.pipeline_config,
        worker_safety_cap=args.worker_safety_cap,
        llm_config_path=args.llm_config,
        ai_coding_config_path=args.ai_coding_config,
    )

    print("\n" + "=" * 72)
    print(f"  RAW-SIM RESULT  env={result['env_id']}  seed={result['seed']}")
    print("=" * 72)
    print(f"  manifest_env_source: {result['manifest_env_source']}")
    print(f"  algo:                {result['algo']}")
    print(f"  task_resolution:     {result['task_resolution_level']}")
    print(f"  best_iqm:            {result['best_iqm']}")
    print(f"  objective_mean:      {result['objective_mean']}")
    print(f"  controller_iters:    {result['controller_iters']}")
    print(f"  fault_counts:        {result['fault_counts']}")
    return 0


if __name__ == "__main__":
    raise SystemExit(main())


==> anc/FARL/evaluation/experiments/exp_p2_multigrid_e2e.py <==
"""Pillar 2 e2e mutual-promotion experiment on multigoal_grid.
============================================================
Runs the full pipeline (OMR → M2 → GCOS → M3 → M4 → M5 → diagnostics +
closed-loop OBS_FAULT routing) on the multigoal_grid substrate. The
headline observable: the EXTERNAL library reward across closed-loop
iterations — does the obs↔RL mutual-promotion loop refine the GCOS
selection and improve real performance?

We BYPASS M1 (no env synthesis needed — multigrid is a fixed reference
env) and skip M2 Phase A (needs_mdp_design=False), but run M2 Phase B
(goal discovery + reward correlation) so the GoalSpec is honest and
GCOS Stage 1 has a real goal context to reason about.

Usage:
    ./venv/bin/python evaluation/experiments/exp_p2_multigrid_e2e.py \\
        --task fetch_red_key --seed 0
"""

import argparse
import json
import shutil
import sys
import time
from datetime import datetime
from pathlib import Path

# Make project importable
PROJECT = Path(__file__).resolve().parent.parent.parent
if str(PROJECT) not in sys.path:
    sys.path.insert(0, str(PROJECT))
MULTIGRID = PROJECT / "evaluation/references/multigoal_grid"
if str(MULTIGRID) not in sys.path:
    sys.path.insert(0, str(MULTIGRID))


# Per-task semantic descriptors for the 66 obs dims — feeds GCOS Stage 1
def build_semantic_for_task(task: str) -> dict:
    sem = {
        "0":  "agent X position",
        "1":  "agent Y position",
        "2":  "red key X position (fixed object location)",
        "3":  "red key Y position (fixed object location)",
        "4":  "red key status: 1 if collected, 0 otherwise",
        "5":  "blue key X position (fixed object location)",
        "6":  "blue key Y position (fixed object location)",
        "7":  "blue key status: 1 if collected, 0 otherwise",
        "8":  "red door X position (fixed object location)",
        "9":  "red door Y position (fixed object location)",
        "10": "red door status: 1 if open, 0 otherwise",
        "11": "blue door X position (fixed object location)",
        "12": "blue door Y position (fixed object location)",
        "13": "blue door status: 1 if open, 0 otherwise",
        "14": "goal indicator (one-hot): task = fetch_red_key",
        "15": "goal indicator (one-hot): task = fetch_blue_key",
        "16": "goal indicator (one-hot): task = open_red_door",
        "17": "goal indicator (one-hot): task = open_blue_door",
    }
    for i in range(18, 66):
        sem[str(i)] = f"unlabeled noise field {i - 18}"
    return sem


def write_env_adapter(run_dir: Path, task: str) -> None:
    """Pre-write env_adapter.py so env_builder.build_env() can reload the
    multigrid env from disk (matches the standard pipeline artifact convention).
    """
    adapter_code = f'''"""Auto-written env_adapter.py for Pillar-2 e2e on multigoal_grid (task={task!r})."""
import sys
sys.path.insert(0, {str(MULTIGRID)!r})
from multigoal_grid import make_env as _inner_make_env


def make_env(**kwargs):
    """Pipeline entry — returns a MultiGoalGrid env for the fixed task."""
    return _inner_make_env(task={task!r}, **kwargs)
'''
    (run_dir / "env_adapter.py").write_text(adapter_code, encoding="utf-8")


def write_manifest(run_dir: Path, task: str) -> None:
    """Pre-write manifest.json (what M1 would have produced)."""
    manifest_json = {
        "env_id":           f"multigoal_grid_{task}",
        "env_source":       "nl_synthesized",   # treated as synth so M2 Phase A is candidate-checked but skipped via needs_mdp_design=False
        "needs_mdp_design": False,
        "agent_type":       "single",
        "num_agents":       1,
        "agent_ids":        ["agent_0"],
        "observation_dims": {"agent_0": 66},
        "action_dims":      {"agent_0": 5},
        "action_types":     {"agent_0": "discrete"},
        "observability":    "full",
        "cooperation_type": "n/a",
        "reward_structure": "individual",
    }
    (run_dir / "manifest.json").write_text(
        json.dumps(manifest_json, indent=2), encoding="utf-8"
    )


def run_e2e(task: str, seed: int, output_root: Path,
            pipeline_config_path: str) -> dict:
    """Pipeline run for one task; returns a summary dict."""
    from autorl.pipeline import AutoRLPipeline
    from autorl.env_builder import build_env
    from autorl.data_types import (
        PipelineState, GoalSpec, EnvironmentManifest,
        EnvSourceType, AgentType, ObservabilityType, ActionType,
    )
    from autorl.repro import set_global_seed
    set_global_seed(seed)

    ts = datetime.now().strftime("%Y%m%d_%H%M%S")
    run_dir = output_root / f"{task}_seed{seed}_{ts}"
    run_dir.mkdir(parents=True, exist_ok=True)
    print(f"\n{'='*72}\n  Pillar 2 e2e: task={task!r}, seed={seed}\n  run_dir={run_dir}\n{'='*72}")

    # ── 1. Pre-write artifacts M1 would produce (env_adapter, manifest)
    write_env_adapter(run_dir, task)
    write_manifest(run_dir, task)

    # ── 2. Build env via env_builder so we follow the canonical path
    env = build_env(run_dir, apply_reward=False, apply_obs_selection=False)

    # ── 3. Pre-construct PipelineState (skip M1)
    state = PipelineState(
        task_description=(
            f"In an 8x8 grid world, the agent must complete task {task!r}: "
            f"navigate to and interact with the correct object."
        ),
        run_dir=run_dir,
    )
    state.env = env
    state.goal_spec = GoalSpec(           # provided so GCOS Stage 1 fires
        primary_goal=(
            f"Solve the {task!r} task: move the agent to the correct object "
            f"and interact with it. Other objects are distractors."
        ),
        secondary_goals=["minimize steps"],
        obs_dim_semantics=build_semantic_for_task(task),
        confidence=0.9,
    )
    state.manifest = EnvironmentManifest(
        env_id=f"multigoal_grid_{task}",
        env_description=f"MultiGoalGrid 8x8, task={task}, 66-dim obs (18 real + 48 noise)",
        env_source=EnvSourceType.NL_SYNTHESIZED,
        agent_type=AgentType.SINGLE,
        num_agents=1,
        agent_ids=["agent_0"],
        observation_dims={"agent_0": 66},
        action_dims={"agent_0": 5},
        action_types={"agent_0": ActionType.DISCRETE},
        observability=ObservabilityType.FULL,
        adapter_code="",
        adapter_module_path=str(run_dir / "env_adapter.py"),
        needs_mdp_design=False,
    )
    state.original_needs_mdp_design = False

    # ── 4. Instantiate AutoRLPipeline for its module-runner methods
    pipeline = AutoRLPipeline(
        pipeline_config_path=pipeline_config_path,
        output_base=str(output_root),
    )
    pipeline.global_seed = seed
    pipeline.strict_contracts = False     # tolerate manual state setup

    # ── 5. Execute the pipeline stages explicitly (skip M1)
    t0 = time.time()
    print(f"\n[stage] OMR")
    try:
        state = pipeline._run_omr(state)
    except Exception as e:
        print(f"  OMR failed (non-fatal): {e}")

    print(f"\n[stage] M2 (Phase B — goal discovery, MDP report)")
    state = pipeline._run_m2(state)

    # M2 overwrites state.goal_spec with what it discovered. Inject our
    # per-dim semantic descriptors so GCOS Stage 1 has real names to reason
    # over (without semantics it skips, leaving only Stage 0 which has been
    # validated to be too conservative). The discovered primary_goal is
    # kept — it is the LLM's honest understanding of the task, which is the
    # point of M2 being in the pipeline.
    if state.goal_spec is not None:
        state.goal_spec.obs_dim_semantics = build_semantic_for_task(task)

    print(f"\n[stage] GCOS first-pass")
    state = pipeline._run_gcos(state)
    selected_first = list(state.selected_obs_indices)

    print(f"\n[stage] Controller loop (M3 → M4 → M5 → diagnostics → repeat)")
    state = pipeline._controller_loop(state)
    elapsed = time.time() - t0

    # ── 6. Result + per-iteration trajectory
    hpo = state.hpo_result
    best_iqm = float(hpo.best_iqm) if hpo else float("-inf")
    n_trials = len(hpo.all_trials) if hpo else 0

    # Score selection against multigoal_grid ground truth
    from multigoal_grid import ground_truth
    from evaluation.metrics.field_selection_pr import (
        field_selection_scores, per_noise_type_rejection,
    )
    gt = ground_truth(task)
    final_selected = list(state.selected_obs_indices)
    selection_scores = field_selection_scores(final_selected, gt["relevance_label"])
    rejection = per_noise_type_rejection(final_selected, gt["noise_index_types"])

    # External-metric trajectory from diagnostic memory
    trajectory = [
        {
            "iter":         d.get("pipeline_iteration"),
            "trial":        d.get("trial_id"),
            "external_iqm": d.get("external_objective_iqm"),
            "status":       d.get("status"),
            "root_cause":   d.get("root_cause"),
        }
        for d in state.diagnostic_memory
    ]

    result = {
        "task":              task,
        "seed":              seed,
        "best_iqm":          best_iqm,
        "n_trials":          n_trials,
        "controller_iters":  int(state.pipeline_iteration),
        "fault_counts":      dict(state.fault_counts),
        "goal_alignment":    float(state.goal_alignment_score),
        "elapsed_seconds":   elapsed,
        "selection_first_pass": selected_first,
        "selection_final":      final_selected,
        "gt_relevant":          gt["relevant_indices"],
        "selection_scores":     selection_scores,
        "selection_rejection":  rejection,
        "external_trajectory":  trajectory,
        "obs_selection_memory": state.obs_selection_memory,
        "run_dir":              str(run_dir),
    }
    (run_dir / "result.json").write_text(
        json.dumps(result, indent=2, default=str)
    )
    return result


def main() -> int:
    p = argparse.ArgumentParser(description=__doc__,
                                formatter_class=argparse.RawTextHelpFormatter)
    p.add_argument("--task", choices=("fetch_red_key", "fetch_blue_key",
                                       "open_red_door", "open_blue_door"),
                   required=True)
    p.add_argument("--seed", type=int, default=0)
    p.add_argument("--output-root", default="evaluation/results/pillar2_multigrid")
    p.add_argument("--pipeline-config",
                   default="config/pipeline_multigrid_e2e.yaml")
    args = p.parse_args()

    out = Path(args.output_root)
    out.mkdir(parents=True, exist_ok=True)
    result = run_e2e(args.task, args.seed, out, args.pipeline_config)

    print(f"\n{'='*72}\n  RESULT  task={result['task']}  seed={result['seed']}\n{'='*72}")
    print(f"  best_iqm:           {result['best_iqm']:.2f}")
    print(f"  n_trials_completed: {result['n_trials']}")
    print(f"  controller_iters:   {result['controller_iters']}")
    print(f"  fault_counts:       {result['fault_counts']}")
    print(f"  elapsed:            {result['elapsed_seconds']:.1f}s")
    print(f"\n  Selection first pass ({len(result['selection_first_pass'])}): "
          f"{result['selection_first_pass']}")
    print(f"  Selection final     ({len(result['selection_final'])}): "
          f"{result['selection_final']}")
    print(f"  GT relevant         ({len(result['gt_relevant'])}): "
          f"{result['gt_relevant']}")
    s = result['selection_scores']
    print(f"  Selection P/R/F1:   "
          f"{s['precision']:.3f} / {s['recall']:.3f} / {s['f1']:.3f}")
    print(f"\n  External-metric trajectory (per diagnose call):")
    for t in result['external_trajectory']:
        print(f"    iter {t['iter']} trial {t['trial']}: "
              f"external_iqm={t['external_iqm']} → {t['status']}")
    return 0


if __name__ == "__main__":
    sys.exit(main())


==> anc/FARL/evaluation/experiments/exp_p3_ant_full_info.py <==
"""Formal ASPIRE Ant P3 full-information experiment.

The policy uses canonical Ant-v4 observations/actions. Reward design receives
the complete P3 environment/native-reward information plane, while held-out
1000-step signed root displacement remains the sole Final OMR.
"""

from __future__ import annotations

import argparse
import json
import os
import sys
import time
from datetime import datetime
from pathlib import Path


PROJECT = Path(__file__).resolve().parents[2]
if str(PROJECT) not in sys.path:
    sys.path.insert(0, str(PROJECT))

from evaluation.baselines.ant_p3_support import (  # noqa: E402
    ANT_P3_ADMISSION_CONTRACT,
    ANT_P3_FINAL_METRIC_CONTRACT,
    ANT_P3_TASK_DESCRIPTION,
)
from evaluation.experiments.exp_p2_games_intent_rawsim import (  # noqa: E402
    _evaluate_objective_via_omr,
    _run_with_manual_state,
    _task_resolution_status,
)
from evaluation.experiments.exp_p2_mujoco_rawsim_full_auto import (  # noqa: E402
    _install_explicit_single_stage_no_stage_omr_contract,
)


ADAPTER_SOURCE = '''"""Deterministic Ant-v4 P3 full-information adapter."""
import gymnasium as gym


class AntP3FullInformation(gym.Wrapper):
    def reset(self, **kwargs):
        return self.env.reset(**kwargs)

    def step(self, action):
        obs, native_reward, terminated, truncated, info = self.env.step(action)
        out = dict(info or {})
        out["native_reward"] = float(native_reward)
        out["native_reward_admissible"] = 1.0
        return obs, float(native_reward), terminated, truncated, out

    def full_information_contract(self):
        return {
            "environment": "Gymnasium Ant-v4",
            "policy_observation": "canonical 27D observation",
            "policy_action": "canonical 8D torque Box",
            "native_reward_admissible": True,
            "native_reward_decomposition_admissible": True,
            "mujoco_model_state_admissible": True,
            "stage_omr_applicability": "not_applicable",
        }


def make_env(**kwargs):
    render_mode = kwargs.get("render_mode")
    env = gym.make("Ant-v4", render_mode=render_mode)
    return AntP3FullInformation(env)
'''


def _manifest(run_dir: Path):
    from autorl.data_types import (
        ActionType,
        AgentType,
        EnvironmentManifest,
        EnvProvenance,
        EnvSourceType,
        ObservabilityType,
    )

    return EnvironmentManifest(
        env_id="Ant-v4",
        env_description=ANT_P3_TASK_DESCRIPTION,
        env_source=EnvSourceType.CLASSIC_LIBRARY,
        agent_type=AgentType.SINGLE,
        num_agents=1,
        agent_ids=["agent_0"],
        observation_dims={"agent_0": 27},
        observability=ObservabilityType.FULL,
        action_dims={"agent_0": 8},
        action_types={"agent_0": ActionType.CONTINUOUS},
        adapter_module_path=str(run_dir / "env_adapter.py"),
        needs_mdp_design=False,
        env_provenance=EnvProvenance(
            source_category="p3_full_information",
            adapter_generation="deterministic_p3_full_info_shim",
            problem_class="continuous_locomotion",
            library_id="gymnasium:Ant-v4",
            is_library_env=True,
            is_raw_sim_env=False,
            notes=(
                "Formal Ant P3: canonical environment/model/native reward are "
                "admissible; held-out 1k displacement remains Final OMR."
            ),
        ),
    )


def _write_manifest(run_dir: Path) -> None:
    payload = {
        "env_id": "Ant-v4",
        "env_description": ANT_P3_TASK_DESCRIPTION,
        "env_source": "classic_library",
        "needs_mdp_design": False,
        "agent_type": "single",
        "num_agents": 1,
        "agent_ids": ["agent_0"],
        "observation_dims": {"agent_0": 27},
        "action_dims": {"agent_0": 8},
        "action_types": {"agent_0": "continuous"},
        "observability": "full",
        "cooperation_type": "n/a",
        "reward_structure": "individual",
        "env_provenance": {
            "source_category": "p3_full_information",
            "adapter_generation": "deterministic_p3_full_info_shim",
            "problem_class": "continuous_locomotion",
            "library_id": "gymnasium:Ant-v4",
            "is_library_env": True,
            "is_raw_sim_env": False,
            "notes": (
                "Native reward/source/model information admitted; Final OMR "
                "is evaluator-owned 1000-step signed root displacement."
            ),
        },
    }
    (run_dir / "manifest.json").write_text(
        json.dumps(payload, indent=2), encoding="utf-8"
    )


def run(seed: int, output_root: Path, pipeline_config: str,
        worker_safety_cap: int,
        llm_config_path: str = "config/llm.yaml",
        ai_coding_config_path: str = "config/ai_coding.yaml") -> dict:
    from autorl.data_types import PipelineState
    from autorl.env_builder import build_env
    from autorl.pipeline import AutoRLPipeline
    from autorl.repro import set_global_seed

    set_global_seed(seed)
    timestamp = datetime.now().strftime("%Y%m%d_%H%M%S")
    run_dir = output_root / f"ant_v4_p3_seed{seed}_{timestamp}"
    run_dir.mkdir(parents=True, exist_ok=True)
    (run_dir / "env_adapter.py").write_text(ADAPTER_SOURCE, encoding="utf-8")

    pipeline = AutoRLPipeline(
        llm_config_path=llm_config_path,
        ai_coding_config_path=ai_coding_config_path,
        pipeline_config_path=pipeline_config,
        output_base=str(output_root),
    )
    pipeline.global_seed = seed
    pipeline.strict_contracts = True
    pipeline.config.setdefault("breadth_portfolio", {})[
        "configured_safety_cap"
    ] = max(1, int(worker_safety_cap))

    state = PipelineState(
        task_description=ANT_P3_TASK_DESCRIPTION,
        run_dir=run_dir,
    )
    state.pipeline_config = pipeline.config
    state.trajectory_evidence_config = (
        pipeline.config.get("trajectory_evidence", {}) or {}
    )
    pipeline._init_wall_clock_budget(state)

    state.env = build_env(
        run_dir, apply_reward=False, apply_obs_selection=False
    )
    state.manifest = _manifest(run_dir)
    state.env_provenance = state.manifest.env_provenance
    state.original_needs_mdp_design = False
    _write_manifest(run_dir)

    state.pipeline_memory["p3_full_info_contract"] = dict(
        ANT_P3_ADMISSION_CONTRACT
    )
    state.pipeline_memory["frozen_final_metric_contract"] = dict(
        ANT_P3_FINAL_METRIC_CONTRACT
    )
    state.pipeline_memory["framework_release"] = "V9.4"
    state.pipeline_memory["diagnostic_protocol_generation"] = "V9.3"
    state.pipeline_memory["omr_diagnostic_protocol"] = "unbounded_dense"
    state.pipeline_memory["stage_omr_applicability"] = "not_applicable"
    admission = dict(ANT_P3_ADMISSION_CONTRACT)
    admission.update({
        "method": "ASPIRE",
        "framework_release": "V9.4",
        "diagnostic_protocol_generation": "V9.3",
        "cuda_visible_devices": os.environ.get("CUDA_VISIBLE_DEVICES"),
        "worker_safety_cap": int(worker_safety_cap),
    })
    (run_dir / "ant_p3_admission.v1.json").write_text(
        json.dumps(admission, indent=2), encoding="utf-8"
    )

    started = time.time()
    pipeline_exc = None
    try:
        # Manual-state runner owns OMR -> M2 -> GCOS -> controller. Install the
        # explicit no-Stage contract immediately after it has created the M2
        # graph by wrapping the generic helper's M2 boundary locally.
        original_run_m2 = pipeline._run_m2

        def run_m2_then_enforce(single_state):
            single_state = original_run_m2(single_state)
            _install_explicit_single_stage_no_stage_omr_contract(single_state)
            return single_state

        pipeline._run_m2 = run_m2_then_enforce
        state = _run_with_manual_state(pipeline, state)
    except Exception as exc:
        pipeline_exc = exc
        (run_dir / "result.json").write_text(
            json.dumps({
                "task": "Ant-v4",
                "regime": "P3_FULL_INFORMATION",
                "method": "ASPIRE",
                "pipeline_failed": True,
                "exception": f"{type(exc).__name__}: {exc}",
                "elapsed_seconds": time.time() - started,
                "run_dir": str(run_dir),
            }, indent=2),
            encoding="utf-8",
        )
        raise
    finally:
        try:
            state = pipeline._run_outcome_evaluator(state, pipeline_exc)
        finally:
            pipeline._write_budget_usage(state)

    algo_name = (
        state.algorithm_config.algorithm_name
        if state.algorithm_config is not None else "SAC"
    )
    objective = _evaluate_objective_via_omr(state, algo_name)
    level, reason = _task_resolution_status(state)
    result = {
        "task": "Ant-v4",
        "regime": "P3_FULL_INFORMATION",
        "method": "ASPIRE",
        "framework_release": "V9.4",
        "diagnostic_protocol": "V9.3_unbounded_dense",
        "final_metric": ANT_P3_FINAL_METRIC_CONTRACT["metric_name"],
        "algorithm": algo_name,
        "objective_mean": (
            objective.get("objective_mean") if objective else None
        ),
        "objective_std": (
            objective.get("objective_std") if objective else None
        ),
        "task_resolution_level": level,
        "task_resolution_reason": reason,
        "elapsed_seconds": time.time() - started,
        "run_dir": str(run_dir),
    }
    (run_dir / "result.json").write_text(
        json.dumps(result, indent=2), encoding="utf-8"
    )
    return result


def main() -> int:
    parser = argparse.ArgumentParser(description=__doc__)
    parser.add_argument("--seed", type=int, default=0)
    parser.add_argument(
        "--output-root",
        default="outputs/live_v9_4_ant_p3/aspire",
    )
    parser.add_argument(
        "--pipeline-config",
        default="config/pipeline_ant_p3_v9_4.yaml",
    )
    parser.add_argument("--worker-safety-cap", type=int, default=4)
    parser.add_argument("--llm-config", default="config/llm.yaml")
    parser.add_argument("--ai-coding-config", default="config/ai_coding.yaml")
    args = parser.parse_args()
    result = run(
        args.seed,
        Path(args.output_root),
        args.pipeline_config,
        args.worker_safety_cap,
        llm_config_path=args.llm_config,
        ai_coding_config_path=args.ai_coding_config,
    )
    print(json.dumps(result, indent=2))
    return 0


if __name__ == "__main__":
    raise SystemExit(main())


==> anc/FARL/evaluation/experiments/exp_p3_games_full_info.py <==
"""Pillar-3 full-information game experiments.

DoorKey P3 is the privileged control for the P2 DoorKey failure mode:
the task goal is explicit, the observation is full simulator state, and the
native library reward is available as a trainable candidate. The breadth
portfolio still compares obs/reward/algo/HPO combinations; native reward is
only a candidate/ceiling arm and must still win through held-out OMR evidence.
"""

from __future__ import annotations

import argparse
import json
import sys
import time
from datetime import datetime
from pathlib import Path

PROJECT = Path(__file__).resolve().parent.parent.parent
if str(PROJECT) not in sys.path:
    sys.path.insert(0, str(PROJECT))

from evaluation.experiments.exp_p2_games_intent_rawsim import (  # noqa: E402
    STAGE_OMR_ORACLE_SCAFFOLDS,
    _evaluate_objective_via_omr,
    _run_with_manual_state,
    _task_resolution_status,
)


TASKS = {
    "minigrid-doorkey": {
        "env_id": "MiniGrid-DoorKey-5x5-v0",
        "task_description": (
            "Solve MiniGrid DoorKey. The agent must pick up the key, unlock "
            "and open the door, then reach the green goal tile. This is a "
            "Pillar-3 known-library run: full simulator state is observable "
            "and the environment's native reward is an admissible training "
            "and evaluation signal."
        ),
        "description": (
            "MiniGrid DoorKey with privileged full-state observation: full grid "
            "object/color/state encoding, agent position and direction, carrying "
            "state, and time progress. Native MiniGrid reward is retained."
        ),
    },
}


def _adapter_code(task: str, env_id: str, stage_omr_oracle: bool = False) -> str:
    if task != "minigrid-doorkey":
        raise ValueError(f"unknown task {task!r}")
    stage_oracle_method = '''
    def _stage_oracles(self):
        base = self.env.unwrapped
        carrying = getattr(base, "carrying", None)
        has_key = bool(getattr(carrying, "type", None) == "key")
        door_open = False
        grid = getattr(base, "grid", None)
        cells = getattr(grid, "grid", []) if grid is not None else []
        for cell in cells:
            if getattr(cell, "type", None) == "door" and bool(getattr(cell, "is_open", False)):
                door_open = True
                break
        return has_key, door_open
''' if stage_omr_oracle else ""
    reset_oracle = '''
        has_key, door_open = self._stage_oracles()
        info["public_stage_has_key"] = bool(has_key)
        info["public_stage_door_open"] = bool(door_open)
        info["public_terminal_success"] = False
''' if stage_omr_oracle else ""
    step_oracle = '''
        has_key, door_open = self._stage_oracles()
        success = bool(terminated and float(reward) > 0.0)
        info["public_stage_has_key"] = bool(has_key)
        info["public_stage_door_open"] = bool(door_open)
        info["public_terminal_success"] = success
''' if stage_omr_oracle else ""
    return f'''"""Deterministic P3 full-information shim for {env_id}."""
import numpy as np
import gymnasium as gym
from gymnasium import spaces
import minigrid  # noqa: F401 - registers MiniGrid environments
from minigrid.core.constants import COLOR_TO_IDX, OBJECT_TO_IDX, STATE_TO_IDX


class P3FullInfoMiniGridDoorKey(gym.Wrapper):
    def __init__(self, env):
        super().__init__(env)
        unwrapped = env.unwrapped
        self._width = int(getattr(unwrapped, "width", 0) or 0)
        self._height = int(getattr(unwrapped, "height", 0) or 0)
        self._grid_dim = self._width * self._height * 3
        extra_dim = 2 + 1 + 3 + 2
        self.observation_space = spaces.Box(
            low=0.0,
            high=1.0,
            shape=(self._grid_dim + extra_dim,),
            dtype=np.float32,
        )
        self.action_space = env.action_space
        # Mechanical M1 interface declaration for the vector this wrapper
        # actually emits.  This contains no solution/reward knowledge: it only
        # prevents downstream code from combining the inner 7x7 partial-view
        # Dict layout with this outer 5x5 full-state vector.
        self._autorl_policy_observation_contract = {{
            "schema_version": "m1_policy_observation_contract.v2",
            "source": "policy_facing_wrapper",
            "policy_dim": int(self._grid_dim + extra_dim),
            "observation_modality": "symbolic_grid",
            "reward_runtime_space": "post_adapter_full_state_observation",
            "runtime_encoding": {{
                "grid_object_channel": (
                    "runtime_value = raw_object_id / (len(OBJECT_TO_IDX)-1)"
                ),
                "grid_color_channel": (
                    "runtime_value = raw_color_id / (len(COLOR_TO_IDX)-1)"
                ),
                "grid_state_channel": (
                    "runtime_value = raw_state_id / (len(STATE_TO_IDX)-1)"
                ),
                "encoded_object_values": {{
                    str(name): float(index) / max(float(len(OBJECT_TO_IDX) - 1), 1.0)
                    for name, index in OBJECT_TO_IDX.items()
                }},
                "encoded_color_values": {{
                    str(name): float(index) / max(float(len(COLOR_TO_IDX) - 1), 1.0)
                    for name, index in COLOR_TO_IDX.items()
                }},
                "encoded_state_values": {{
                    str(name): float(index) / max(float(len(STATE_TO_IDX) - 1), 1.0)
                    for name, index in STATE_TO_IDX.items()
                }},
                "agent_position": "x/(width-1), y/(height-1)",
                "agent_direction": "raw_direction / 3.0",
                "carrying": (
                    "object/(len(OBJECT_TO_IDX)-1), "
                    "color/(len(COLOR_TO_IDX)-1), "
                    "state/(len(STATE_TO_IDX)-1)"
                ),
                "time": "step_count/max_steps",
            }},
            "structure": {{
                "kind": "grid",
                "path": "wrapper.full_grid",
                "shape": [self._height, self._width, 3],
                "flat_start": 0,
                "flat_width": int(self._grid_dim),
                "channel_count": 3,
                "extra_flat_indices": list(range(
                    int(self._grid_dim), int(self._grid_dim + extra_dim)
                )),
                "channel_semantics": "categorical_code_channels",
                "coordinate_metric_allowed": False,
            }},
            "metric_type_segments": [
                {{"start": 0, "stop": int(self._grid_dim),
                  "metric_space": "categorical", "verified": False}},
                {{"start": int(self._grid_dim), "stop": int(self._grid_dim + 2),
                  "metric_space": "continuous_coordinate", "verified": True}},
                {{"start": int(self._grid_dim + 2), "stop": int(self._grid_dim + 6),
                  "metric_space": "categorical", "verified": False}},
                {{"start": int(self._grid_dim + 6), "stop": int(self._grid_dim + 7),
                  "metric_space": "continuous_coordinate", "verified": True}},
                {{"start": int(self._grid_dim + 7), "stop": int(self._grid_dim + 8),
                  "metric_space": "categorical", "verified": False}},
            ],
        }}

    @staticmethod
    def _safe_norm(value, denom):
        denom = float(denom) if denom else 1.0
        return float(value) / max(denom, 1.0)

    def _encode_carrying(self):
        obj = getattr(self.env.unwrapped, "carrying", None)
        if obj is None:
            return np.zeros(3, dtype=np.float32)
        obj_type = OBJECT_TO_IDX.get(getattr(obj, "type", ""), 0)
        color = COLOR_TO_IDX.get(getattr(obj, "color", ""), 0)
        state = getattr(obj, "state", 0) or 0
        return np.asarray([
            self._safe_norm(obj_type, len(OBJECT_TO_IDX) - 1),
            self._safe_norm(color, len(COLOR_TO_IDX) - 1),
            self._safe_norm(state, len(STATE_TO_IDX) - 1),
        ], dtype=np.float32)

    def _full_obs(self):
        unwrapped = self.env.unwrapped
        grid = np.asarray(unwrapped.grid.encode(), dtype=np.float32)
        encoded = np.zeros_like(grid, dtype=np.float32)
        encoded[..., 0] = grid[..., 0] / max(float(len(OBJECT_TO_IDX) - 1), 1.0)
        encoded[..., 1] = grid[..., 1] / max(float(len(COLOR_TO_IDX) - 1), 1.0)
        encoded[..., 2] = grid[..., 2] / max(float(len(STATE_TO_IDX) - 1), 1.0)
        agent_pos = getattr(unwrapped, "agent_pos", (0, 0))
        ax, ay = int(agent_pos[0]), int(agent_pos[1])
        agent = np.asarray([
            self._safe_norm(ax, max(self._width - 1, 1)),
            self._safe_norm(ay, max(self._height - 1, 1)),
            self._safe_norm(getattr(unwrapped, "agent_dir", 0), 3),
        ], dtype=np.float32)
        time_state = np.asarray([
            self._safe_norm(getattr(unwrapped, "step_count", 0), getattr(unwrapped, "max_steps", 1)),
            1.0,
        ], dtype=np.float32)
        return np.concatenate([
            encoded.reshape(-1),
            agent,
            self._encode_carrying(),
            time_state,
        ]).astype(np.float32)
{stage_oracle_method}

    def reset(self, *, seed=None, options=None):
        _obs, info = self.env.reset(seed=seed, options=options)
        info = dict(info or {{}})
{reset_oracle}        return self._full_obs(), info

    def step(self, action):
        _obs, reward, terminated, truncated, info = self.env.step(action)
        info = dict(info or {{}})
{step_oracle}
        return (
            self._full_obs(),
            float(reward),
            bool(terminated),
            bool(truncated),
            info,
        )


def make_env(**kwargs):
    render_mode = kwargs.get("render_mode")
    env = gym.make({env_id!r}, render_mode=render_mode)
    return P3FullInfoMiniGridDoorKey(env)
'''


def _write_adapter(
    run_dir: Path,
    task: str,
    env_id: str,
    stage_omr_oracle: bool = False,
) -> None:
    (run_dir / "env_adapter.py").write_text(
        _adapter_code(task, env_id, stage_omr_oracle=stage_omr_oracle),
        encoding="utf-8",
    )


def _write_manifest(run_dir: Path, task: str, spec: dict, obs_dim: int, act_dim: int) -> None:
    manifest_json = {
        "env_id": spec["env_id"],
        "env_description": spec["description"],
        "env_source": "classic_library",
        "needs_mdp_design": False,
        "agent_type": "single",
        "num_agents": 1,
        "agent_ids": ["agent_0"],
        "observation_dims": {"agent_0": int(obs_dim)},
        "action_dims": {"agent_0": int(act_dim)},
        "action_types": {"agent_0": "discrete"},
        "observability": "full",
        "cooperation_type": "n/a",
        "reward_structure": "individual",
        "env_provenance": {
            "source_category": "classic_library",
            "adapter_generation": "deterministic_p3_full_info_shim",
            "problem_class": "game",
            "library_id": task,
            "is_library_env": True,
            "is_raw_sim_env": False,
            "notes": "P3 full-info game: explicit goal, full state observation, native reward admissible.",
        },
    }
    (run_dir / "manifest.json").write_text(
        json.dumps(manifest_json, indent=2),
        encoding="utf-8",
    )


def _manifest(task: str, spec: dict, run_dir: Path, obs_dim: int, act_dim: int):
    from autorl.data_types import (
        ActionType,
        AgentType,
        EnvironmentManifest,
        EnvProvenance,
        EnvSourceType,
        ObservabilityType,
    )

    return EnvironmentManifest(
        env_id=spec["env_id"],
        env_description=spec["description"],
        env_source=EnvSourceType.CLASSIC_LIBRARY,
        agent_type=AgentType.SINGLE,
        num_agents=1,
        agent_ids=["agent_0"],
        observation_dims={"agent_0": int(obs_dim)},
        observability=ObservabilityType.FULL,
        action_dims={"agent_0": int(act_dim)},
        action_types={"agent_0": ActionType.DISCRETE},
        adapter_module_path=str(run_dir / "env_adapter.py"),
        needs_mdp_design=False,
        env_provenance=EnvProvenance(
            source_category="classic_library",
            adapter_generation="deterministic_p3_full_info_shim",
            problem_class="game",
            library_id=task,
            is_library_env=True,
            is_raw_sim_env=False,
            notes="P3 full-info game: explicit goal, full state observation, native reward admissible.",
        ),
    )


def run_task(
    task: str,
    seed: int,
    output_root: Path,
    pipeline_config_path: str,
    stage_omr_oracle: bool = False,
) -> dict:
    from autorl.env_builder import build_env
    from autorl.pipeline import AutoRLPipeline
    from autorl.data_types import PipelineState
    from autorl.repro import set_global_seed

    set_global_seed(seed)
    spec = TASKS[task]
    ts = datetime.now().strftime("%Y%m%d_%H%M%S")
    run_dir = output_root / f"{task.replace('-', '_')}_p3_full_seed{seed}_{ts}"
    run_dir.mkdir(parents=True, exist_ok=True)

    print(f"\\n{'=' * 72}")
    print("  Pillar-3 full-info game")
    print(f"  task={task!r}, seed={seed}, stage_omr_oracle={stage_omr_oracle}")
    print(f"  run_dir={run_dir}")
    print(f"{'=' * 72}")

    _write_adapter(
        run_dir,
        task,
        spec["env_id"],
        stage_omr_oracle=stage_omr_oracle,
    )

    pipeline = AutoRLPipeline(
        pipeline_config_path=pipeline_config_path,
        output_base=str(output_root),
    )
    pipeline.global_seed = seed
    pipeline.strict_contracts = False

    state = PipelineState(
        task_description=spec["task_description"],
        run_dir=run_dir,
    )
    if stage_omr_oracle and task in STAGE_OMR_ORACLE_SCAFFOLDS:
        # P3 stays a full-information/native-reward control.  The optional
        # trusted stage OMR is injected only into the diagnostic label plane;
        # it does not switch this run into the P2 raw-simulator regime.
        state.pipeline_memory["stage_omr_scaffold"] = (
            STAGE_OMR_ORACLE_SCAFFOLDS[task]
        )
    state.pipeline_config = pipeline.config
    state.trajectory_evidence_config = pipeline.config.get("trajectory_evidence", {}) or {}
    pipeline._init_wall_clock_budget(state)
    state = pipeline._run_input_resolver(state)

    env = build_env(run_dir, apply_reward=False, apply_obs_selection=False)
    obs_dim = int(env.observation_space.shape[0])
    act_dim = int(getattr(env.action_space, "n", 0) or 0)
    _write_manifest(run_dir, task, spec, obs_dim, act_dim)
    state.env = env
    state.manifest = _manifest(task, spec, run_dir, obs_dim, act_dim)
    state.original_needs_mdp_design = False
    state.pipeline_memory["p3_full_info_contract"] = {
        "schema_version": "p3_full_info_game_contract.v1",
        "explicit_goal_visible": True,
        "full_state_observation": True,
        "native_reward_admissible": True,
        "native_reward_commit_rule": "held_out_omr_lcb_still_decides",
        "four_axis_search_required": True,
        "stage_omr_oracle": bool(stage_omr_oracle),
    }

    t0 = time.time()
    pipeline_exc = None
    try:
        state = _run_with_manual_state(pipeline, state)
    except Exception as e:
        pipeline_exc = e
        try:
            (run_dir / "result.json").write_text(
                json.dumps({
                    "task": task,
                    "seed": seed,
                    "pipeline_failed": True,
                    "pipeline_exc_type": type(e).__name__,
                    "pipeline_exc_repr": repr(e)[:500],
                    "elapsed_seconds": time.time() - t0,
                    "run_dir": str(run_dir),
                }, indent=2),
                encoding="utf-8",
            )
        except Exception:
            pass
        raise
    finally:
        try:
            state = pipeline._run_outcome_evaluator(state, pipeline_exc)
        finally:
            pipeline._write_budget_usage(state)
            try:
                from autorl.experience_pool import export_run_to_experience_pool
                from autorl.v2_reporting import write_v2_dashboard

                write_v2_dashboard(state)
                export_run_to_experience_pool(
                    state,
                    pipeline.config.get("experience_pool_dir"),
                )
            except Exception as e:
                print(f"  [v2] finalization failed: {e}")

    algo_name = (
        state.algorithm_config.algorithm_name
        if state.algorithm_config is not None else "PPO"
    )
    objective = _evaluate_objective_via_omr(state, algo_name)
    task_resolution_level, task_resolution_reason = _task_resolution_status(state)
    hpo = state.hpo_result
    result = {
        "task": task,
        "seed": seed,
        "regime": "P3_full_info",
        "algo": algo_name,
        "stage_omr_oracle": bool(stage_omr_oracle),
        "task_resolution_level": task_resolution_level,
        "task_resolution_reason": task_resolution_reason,
        "best_iqm": float(hpo.best_iqm) if hpo else None,
        "objective_mean": objective.get("objective_mean") if objective else None,
        "objective_metric_name": objective.get("metric_name") if objective else None,
        "n_trials": len(hpo.all_trials) if hpo else 0,
        "controller_iters": int(state.pipeline_iteration),
        "fault_counts": dict(state.fault_counts),
        "goal_alignment": float(state.goal_alignment_score),
        "elapsed_seconds": time.time() - t0,
        "run_dir": str(run_dir),
    }
    (run_dir / "result.json").write_text(json.dumps(result, indent=2, default=str))
    return result


def main() -> int:
    p = argparse.ArgumentParser(description=__doc__)
    p.add_argument("--task", choices=tuple(TASKS.keys()), required=True)
    p.add_argument("--seed", type=int, default=0)
    p.add_argument("--output-root", default="evaluation/results/pillar3_games")
    p.add_argument("--pipeline-config", default="config/pipeline_games_p3.yaml")
    p.add_argument(
        "--stage-omr-oracle",
        action="store_true",
        help="Inject the trusted DoorKey stage OMR scaffold for diagnostics only.",
    )
    args = p.parse_args()

    out = Path(args.output_root)
    out.mkdir(parents=True, exist_ok=True)
    result = run_task(
        args.task,
        args.seed,
        out,
        args.pipeline_config,
        stage_omr_oracle=args.stage_omr_oracle,
    )
    print(f"\\n{'=' * 72}")
    print(f"  RESULT task={result['task']} seed={result['seed']}")
    print(f"{'=' * 72}")
    print(f"  algo:             {result['algo']}")
    print(f"  task_resolution:  {result['task_resolution_level']}")
    print(f"  best_iqm:         {result['best_iqm']}")
    print(f"  objective_mean:   {result['objective_mean']} ({result['objective_metric_name']})")
    print(f"  n_trials:         {result['n_trials']}")
    print(f"  controller_iters: {result['controller_iters']}")
    print(f"  run_dir:          {result['run_dir']}")
    return 0


if __name__ == "__main__":
    sys.exit(main())


==> anc/FARL/evaluation/experiments/exp_p3_metaworld_full_auto.py <==
"""Pillar 3 e2e on MetaWorld V3 — FULLY AUTOMATED (no manual adapter).
=====================================================================
Unlike `exp_p3_metaworld_e2e.py` which bypassed M1 with a pre-written
env_adapter.py + manifest.json, this driver gives the framework ONLY
the env name and task hint. M1 must:
  - LLM-identify the OSS library (metaworld)
  - sandbox-install if missing
  - LLM-write env_adapter.py
  - sandbox-verify with self-repair
  - extract topology + write manifest

Then OMR → M2 → GCOS → M3 → M4 → M5 → diagnostics → closed loop run
on top of THAT adapter. If this finishes without code patches per env,
the framework's "any raw sim → e2e RL" claim is supported.

Usage:
    ./venv/bin/python evaluation/experiments/exp_p3_metaworld_full_auto.py \\
        --task door-open-v3 --seed 0
"""
import argparse
import json
import sys
import time
from datetime import datetime
from pathlib import Path

PROJECT = Path(__file__).resolve().parent.parent.parent
if str(PROJECT) not in sys.path:
    sys.path.insert(0, str(PROJECT))


TASK_HINTS = {
    "door-open-v3":          "A Sawyer robot must open a door by grasping the handle and pulling it.",
    "drawer-open-v3":        "A Sawyer robot must open a drawer by pulling its handle outward.",
    "drawer-close-v3":       "A Sawyer robot must close an open drawer by pushing it.",
    "window-open-v3":        "A Sawyer robot must open a window by pushing it sideways.",
    "window-close-v3":       "A Sawyer robot must close an open window by pushing it sideways.",
    "button-press-v3":       "A Sawyer robot must press a button down with the gripper.",
    "button-press-topdown-v3": "A Sawyer robot must press a button down from above with the gripper.",
    "reach-v3":              "A Sawyer robot must reach the gripper to a target xyz position.",
    "push-v3":               "A Sawyer robot must push a puck on the table to a target xyz position.",
    # P3 (expert/known) rich procedural hint — legitimate expert content for the
    # known regime (P2 uses the short P2_TERMINAL_INTENTS below instead). It names
    # the stage decomposition + which public obs dims change per stage so M2 can
    # build a sequential stage structure and M4 a stage-gated reward; the framework
    # still derives the executable reward itself and must discover the grasp event.
    "pick-place-v3": (
        "A Sawyer robot must pick up an object and place it at a target 3D location. "
        "This is a strict multi-stage manipulation task with the following ordered "
        "completion stages, each gated on the previous one succeeding: "
        "(1) REACH: the gripper (hand xyz = obs[0:3]) arrives at the object "
        "(object xyz = obs[4:7]) so the hand-to-object distance ||obs[0:3]-obs[4:7]|| "
        "drops toward ~0 (within ~0.02 m). "
        "(2) GRASP (the hardest stage): the gripper (state = obs[3]) closes on the "
        "object while the hand is at the object, so the object begins to co-move "
        "with the hand. "
        "(3) LIFT: the grasped object leaves the table, i.e. the object height "
        "object-z = obs[6] rises above the table; this should only count once the "
        "object is grasped, since raising an empty gripper moves obs[0:3] but not obs[6]. "
        "(4) PLACE: the held object is transported toward the goal (goal xyz = obs[36:39]) "
        "so object-to-goal distance ||obs[4:7]-obs[36:39]|| decreases, then the object "
        "reaches the goal while still held, "
        "||obs[4:7]-obs[36:39]|| < 0.05 m. "
        "Success = the OBJECT (not the empty gripper) ends within ~0.05 m of the 3D "
        "goal while grasped. "
        "Recommended learner: an off-policy actor-critic with a replay buffer (such "
        "as SAC), because the reward payoff is gated behind a rare grasp-discovery "
        "event and replay is needed to re-learn from the few transitions where a "
        "grasp/lift happens; this task typically needs several million environment "
        "steps, well beyond 1M."
    ),
    "sweep-into-v3":         "A Sawyer robot must sweep an object into a hole.",
    "faucet-open-v3":        "A Sawyer robot must rotate the faucet handle to the open position.",
    "hammer-v3":             "A Sawyer robot must pick up a hammer and drive a nail in.",
    "soccer-v3":             "A Sawyer robot must kick a soccer ball into a goal.",
}

# Main Pillar-2 intent raw-sim inputs: terminal outcome only.  These are
# deliberately shorter than TASK_HINTS because P2 must not be handed procedural
# solution steps ("grasp handle", "pull", "lift", etc.).  The framework may
# infer stages from public observations, scalar feedback, and held-out evidence.
P2_TERMINAL_INTENTS = {
    "door-open-v3":          "A Sawyer robot must open the door.",
    "drawer-open-v3":        "A Sawyer robot must open the drawer.",
    "drawer-close-v3":       "A Sawyer robot must close the drawer.",
    "window-open-v3":        "A Sawyer robot must open the window.",
    "window-close-v3":       "A Sawyer robot must close the window.",
    "button-press-v3":       "A Sawyer robot must press the button.",
    "button-press-topdown-v3": "A Sawyer robot must press the button.",
    "reach-v3":              "A Sawyer robot must move its gripper to the target position.",
    "push-v3":               "A Sawyer robot must move the object to the target position.",
    "pick-place-v3":         "A Sawyer robot must place the object at the target location.",
    "sweep-into-v3":         "A Sawyer robot must move the object into the target area.",
    "faucet-open-v3":        "A Sawyer robot must open the faucet.",
    "hammer-v3":             "A Sawyer robot must complete the hammering task.",
    "soccer-v3":             "A Sawyer robot must move the ball into the goal.",
}

P2_METAWORLD_PUBLIC_SPEC = {
    "observation_modality": "continuous_control",
    "observation_schema": {
        "source": "MetaWorld V3 public goal-observable state vector when available",
        "coordinate_system": "robot/world continuous coordinates exposed through observations",
        "common_groups": {
            "obs[0:3]": "Sawyer end-effector / hand xyz",
            "obs[3]": "gripper opening / gripper state",
            "obs[4:7]": "primary object xyz when the task has a movable object or handle proxy",
            "obs[36:39]": "target/goal xyz when exposed by the public goal-observable variant",
        },
        "grounding_rule": (
            "Treat these as public sensor dictionary entries, not as task success "
            "thresholds; verify task-specific groups through probing and public "
            "model/site/body names before M4 commits reward terms."
        ),
    },
    "action_schema": {
        "type": "Box(4)",
        "coordinates": {
            "action[0]": "end-effector delta/control x",
            "action[1]": "end-effector delta/control y",
            "action[2]": "end-effector delta/control z",
            "action[3]": "gripper open/close command",
        },
    },
    "sensor_dictionary": {
        "public_model_metadata": (
            "MuJoCo body/site/joint/object/target names exposed by the environment "
            "or model are public interface semantics and may be used for grounding."
        )
    },
    "public_metadata": {
        "environment_family": "MetaWorld Sawyer manipulation",
        "forbidden_in_p2": [
            "native reward as M5 training reward",
            "info reward decomposition such as near_object/grasp_reward/in_place_reward",
            "success threshold formula",
            "expert trajectory or warm start",
        ],
    },
}

P2_METAWORLD_STAGE_OMR_ORACLES = {
    "door-open-v3": {
        "schema_version": "public_task_theory_scaffold.v1",
        "source": "p2_user_supplied_stage_omr_oracle",
        "stage_omr_source_type": "oracle_stage_omr",
        "human_scaffolded": True,
        "claim_label": "P2+stage-oracle: diagnostic milestones only; no native reward training",
        "stages": [
            {
                "stage_id": "stage.0.open_door",
                "label": "open door",
                "order": 0,
                "expected_roles": ["door_open_progress"],
                "stage_omr_source_type": "oracle_stage_omr",
                "stage_reward_eligibility": "diagnostic_only",
                "allow_stage_reward": False,
                "oracle_info_key": "success",
                "oracle_threshold": 0.5,
                "oracle_direction": "binary",
                "stage_omr_hints": [
                    "Use the public diagnostic oracle only to judge whether the door-open milestone occurred.",
                    "Reward design must still use public trainable atoms, not the oracle info key.",
                ],
            }
        ],
    },
    "reach-v3": {
        "schema_version": "public_task_theory_scaffold.v1",
        "source": "user_supplied_stage_omr_oracle",
        "stage_omr_source_type": "oracle_stage_omr",
        "human_scaffolded": True,
        "claim_label": (
            "Reach trusted diagnostic milestones only; Stage OMR is not a "
            "reward input and final held-out OMR remains sole commit authority"
        ),
        "stages": [
            {
                "stage_id": "stage.0.enter_target_neighborhood",
                "label": "enter target neighborhood",
                "order": 0,
                "expected_roles": ["target_approach_progress"],
                "stage_omr_source_type": "oracle_stage_omr",
                "stage_reward_eligibility": "diagnostic_only",
                "allow_stage_reward": False,
                "oracle_info_key": "in_place_reward",
                "oracle_threshold": 0.5,
                "oracle_direction": "increase",
                "stage_omr_hints": [
                    "Use the privileged diagnostic label only to identify entry into the target neighborhood.",
                    "Under P2, M2/M4 must express approach using public observations and may not read in_place_reward.",
                ],
            },
            {
                "stage_id": "stage.1.reach_target",
                "label": "reach target",
                "order": 1,
                "expected_roles": ["target_reach_completion"],
                "stage_omr_source_type": "oracle_stage_omr",
                "stage_reward_eligibility": "diagnostic_only",
                "allow_stage_reward": False,
                "oracle_info_key": "success",
                "oracle_threshold": 0.5,
                "oracle_direction": "binary",
                "stage_omr_hints": [
                    "Use success only as the trusted final Reach milestone label.",
                    "Final policy promotion still requires held-out final OMR/LCB.",
                ],
            },
        ],
    },
    "pick-place-v3": {
        "schema_version": "public_task_theory_scaffold.v1",
        "source": "user_supplied_stage_omr_oracle",
        "stage_omr_source_type": "oracle_stage_omr",
        "human_scaffolded": True,
        "claim_label": (
            "Pick-and-place trusted diagnostic milestones only; Stage OMR "
            "routes hypothesis generation but never supplies executable reward "
            "or final policy-promotion authority"
        ),
        "stages": [
            {
                "stage_id": "stage.0.reach_object",
                "label": "reach object",
                "order": 0,
                "expected_roles": ["object_grasp"],
                "stage_omr_source_type": "oracle_stage_omr",
                "stage_reward_eligibility": "diagnostic_only",
                "allow_stage_reward": False,
                "oracle_info_key": "near_object",
                "oracle_threshold": 0.5,
                "oracle_direction": "binary",
                "stage_omr_hints": [
                    "Use near_object only to label completion of the reach-object milestone.",
                    "Ground any executable reach reward in public hand/object observations.",
                ],
            },
            {
                "stage_id": "stage.1.grasp_object",
                "label": "establish object grasp",
                "order": 1,
                "expected_roles": ["object_grasp"],
                "stage_omr_source_type": "oracle_stage_omr",
                "stage_reward_eligibility": "diagnostic_only",
                "allow_stage_reward": False,
                "oracle_info_key": "grasp_reward",
                "oracle_threshold": 0.95,
                "oracle_direction": "increase",
                "stage_omr_hints": [
                    "Use high grasp_reward only to label a stable caging/grasp event after reaching the object.",
                    "Infer a public parent event from gripper state and hand/object co-motion; do not train on grasp_reward.",
                ],
            },
            {
                "stage_id": "stage.2.lift_object",
                "label": "lift grasped object",
                "order": 2,
                "expected_roles": ["object_grasp"],
                "stage_omr_source_type": "oracle_stage_omr",
                "stage_reward_eligibility": "diagnostic_only",
                "allow_stage_reward": False,
                "oracle_info_key": "grasp_success",
                "oracle_threshold": 0.5,
                "oracle_direction": "binary",
                "stage_omr_hints": [
                    "Use grasp_success only as the trusted lifted-while-grasped milestone label.",
                    "Ground lift hypotheses in public object-height and hand/object transition evidence.",
                ],
            },
            {
                "stage_id": "stage.3.place_object",
                "label": "place object at target",
                "order": 3,
                "expected_roles": ["object_target_progress"],
                "stage_omr_source_type": "oracle_stage_omr",
                "stage_reward_eligibility": "diagnostic_only",
                "allow_stage_reward": False,
                "oracle_info_key": "success",
                "oracle_threshold": 0.5,
                "oracle_direction": "binary",
                "stage_omr_hints": [
                    "Use success only as the trusted final placement milestone label.",
                    "Final policy promotion still requires held-out final OMR/LCB across seeds.",
                ],
            },
        ],
    },
}


def _install_stage_omr_scaffold(state, task: str, enabled: bool) -> bool:
    """Attach one oracle scaffold without changing the P2/P3 regime."""
    if not enabled or task not in P2_METAWORLD_STAGE_OMR_ORACLES:
        return False
    scaffold = json.loads(json.dumps(P2_METAWORLD_STAGE_OMR_ORACLES[task]))
    raw = getattr(state, "raw_sim_input", None)
    if isinstance(raw, dict):
        raw["stage_omr_scaffold"] = scaffold
    else:
        mem = getattr(state, "pipeline_memory", None)
        if not isinstance(mem, dict):
            state.pipeline_memory = {}
            mem = state.pipeline_memory
        mem["public_task_theory_scaffold"] = scaffold
    return True


def validate_door_ablation_policy(config: dict) -> None:
    """Door EW uses one immutable training ceiling and a time-only search budget."""
    policy = config.get("core_ablation") or {}
    cap = policy.get("max_steps_per_seed")
    if (policy.get("task") != "door" or policy.get("arm") not in {"A1", "A2", "A3"}
            or type(cap) is not int or cap != 1_000_000
            or policy.get("budget_mode") != "wall_clock"
            or policy.get("max_search_training_steps") is not None
            or policy.get("phase_step_caps") is not None):
        raise RuntimeError("ABLATION_DOOR_BUDGET_OR_TASK_CONTRACT_MISMATCH")
    for rung in (config.get("anytime_scheduler") or {}).get("rungs") or []:
        steps = rung.get("steps")
        if type(steps) is not int or not 0 < steps <= cap:
            raise RuntimeError("ABLATION_DOOR_RUNG_EXCEEDS_TRAINING_CEILING")


def validate_door_ablation_manifest(manifest, public_contract: dict) -> None:
    """Reject a richer-information or different-task frozen training source."""
    def field(value, key, default=None):
        return value.get(key, default) if isinstance(value, dict) else getattr(value, key, default)

    provenance = field(manifest, "env_provenance")
    if (field(provenance, "is_raw_sim_env") is not True
            or field(provenance, "is_library_env") is not False
            or field(manifest, "observation_dims") != {"agent_0": 39}
            or field(manifest, "action_dims") != {"agent_0": 4}
            or public_contract.get("env_name") != "MetaWorld door-open-v3"
            or public_contract.get("public_spec") != P2_METAWORLD_PUBLIC_SPEC):
        raise RuntimeError("ABLATION_DOOR_P2_SOURCE_CONTRACT_MISMATCH")


def validate_door_ablation_source(state) -> dict:
    """Check simulator identity separately from any searched observation wrapper."""
    import metaworld

    # Use the installed library's public registry; MetaWorld moved its internal
    # Python modules between releases while preserving these task identities.
    door_class = metaworld.ALL_V3_ENVIRONMENTS["door-open-v3"]

    validate_door_ablation_policy(state.pipeline_config)
    raw = state.raw_sim_input or {}
    validate_door_ablation_manifest(state.manifest, raw)
    env = state.env.unwrapped
    if (not isinstance(env, door_class)
            or tuple(env.observation_space.shape) != (39,)
            or tuple(env.action_space.shape) != (4,)
            or getattr(env, "_partially_observable", True)
            or raw.get("goal_blind", False)):
        raise RuntimeError("ABLATION_DOOR_CANONICAL_ENVIRONMENT_MISMATCH")
    return {"task": "door-open-v3", "information_regime": "P2",
            "raw_observation_dim": 39, "action_dim": 4,
            "native_reward_training": False, "max_steps_per_seed": 1_000_000}


def run_full_auto(task: str, seed: int, output_root: Path,
                  pipeline_config_path: str, known: bool = False,
                  goal_blind: bool = False,
                  stage_omr_oracle: bool = False, *,
                  llm_config_path: str | None = None,
                  ai_coding_config_path: str | None = None,
                  strict_contracts: bool | None = None,
                  disable_resume_cache: bool = False) -> dict:
    from autorl.pipeline import AutoRLPipeline
    from autorl.data_types import PipelineState
    from autorl.repro import set_global_seed
    set_global_seed(seed)

    ts = datetime.now().strftime("%Y%m%d_%H%M%S")
    safe = task.replace("-", "_")
    run_dir = output_root / f"{safe}_seed{seed}_{ts}"
    run_dir.mkdir(parents=True, exist_ok=True)

    # B8 fix (2026-05-28): try to reuse env_adapter.py from a prior
    # incomplete attempt of the same task+seed so the watchdog's retry
    # loop doesn't waste another round of LLM calls on M1.
    try:
        from autorl.repro import seed_run_dir_from_cache
        resumed = (None if disable_resume_cache else
                   seed_run_dir_from_cache(run_dir, output_root, safe, seed))
        if resumed:
            print(f"  [B8] resumed from cached adapter at {resumed}")
    except Exception as _e:
        print(f"  [B8] cache-seed failed (non-fatal): {_e}")

    print(f"\n{'='*72}")
    print(f"  Pillar 3 FULL-AUTO MetaWorld e2e")
    print(f"  task={task!r}, seed={seed}")
    print(f"  run_dir={run_dir}")
    print(f"  M1 will auto-discover adapter — no manual scaffolding")
    print(f"{'='*72}")

    task_hint = TASK_HINTS.get(
        task,
        f"A Sawyer robot must complete the MetaWorld V3 task '{task}'."
    )
    p2_task_hint = P2_TERMINAL_INTENTS.get(
        task,
        f"A Sawyer robot must complete the MetaWorld V3 task '{task}'."
    )
    if known:
        # Pillar-3 KNOWN-env path: frame the task with the env id so M1's
        # classifier matches config/known_envs.yaml → is_library_env=True,
        # is_raw_sim_env=False → reward firewall OFF (M4 may use native reward
        # components / library_default). NO raw_sim_input → input_resolver
        # routes NL-ONLY (not RAW_SIM). OMR still resolves to success (same
        # held-out oracle as Pillar-2), so P3 vs P2 differ only in the firewall.
        state = PipelineState(
            task_description=f"(metaworld {task}) {task_hint}",
            run_dir=run_dir,
        )
    else:
        raw_sim_input = {
            "env_name": f"MetaWorld {task}",
            "task_hint": p2_task_hint,
            "goal_blind": bool(goal_blind),
            "public_spec": P2_METAWORLD_PUBLIC_SPEC,
        }
        # Only thing we hand the pipeline: a structured raw_sim_input.
        state = PipelineState(
            task_description="",   # empty — input_resolver fills from task_hint
            run_dir=run_dir,
            raw_sim_input=raw_sim_input,
        )
    _install_stage_omr_scaffold(state, task, stage_omr_oracle)

    provider_paths = {}
    if llm_config_path is not None:
        provider_paths["llm_config_path"] = llm_config_path
    if ai_coding_config_path is not None:
        provider_paths["ai_coding_config_path"] = ai_coding_config_path
    pipeline = AutoRLPipeline(
        pipeline_config_path=pipeline_config_path,
        output_base=str(output_root),
        **provider_paths,
    )
    pipeline.global_seed = seed
    pipeline.strict_contracts = bool(strict_contracts) if strict_contracts is not None else False
    policy = pipeline.config.get("core_ablation") or {}
    if policy.get("task") == "door":
        validate_door_ablation_policy(pipeline.config)
        if (task != "door-open-v3" or known or goal_blind or not stage_omr_oracle
                or not pipeline.strict_contracts or not disable_resume_cache
                or not llm_config_path or not ai_coding_config_path):
            raise RuntimeError("ABLATION_DOOR_COLD_START_CONTRACT_MISMATCH")
        state.pipeline_memory["core_ablation_cold_start_provenance"] = {
            "task": "door", "known": False, "cached_adapter_reused": False,
            "previous_scientific_state_loaded": False, "strict_contracts": True,
        }
    state.pipeline_config = pipeline.config
    pipeline._init_wall_clock_budget(state)
    # Speed knob: metaworld already in main venv, skip the slow venv sandbox.
    # For a *truly* unknown lib drop this to False so install is isolated.
    if not known:
        pipeline.config.setdefault("env_synthesis", {})["raw_sim"] = {
            "sandbox_use_main_venv": True,
            "max_install_candidates": 2,
            "max_adapter_repair": 3,
        }

    t0 = time.time()
    pipeline_exc = None
    try:
        state = _run_with_state(pipeline, state)
    except Exception as e:
        pipeline_exc = e
        # B4 fix (2026-05-28): stash a partial result.json IMMEDIATELY so the
        # watchdog can distinguish "finished-with-error" from "never finished"
        # and stop hammering 3-restart wars during transient LLM outages.
        try:
            _write_error_result_json(run_dir, task, seed, e,
                                     elapsed=time.time() - t0)
        except Exception as we:
            print(f"  [B4] partial result.json write failed: {we}")
        raise
    finally:
        try:
            state = pipeline._run_outcome_evaluator(state, pipeline_exc)
        finally:
            pipeline._write_budget_usage(state)
            try:
                from autorl.experience_pool import export_run_to_experience_pool
                from autorl.v2_reporting import write_v2_dashboard

                write_v2_dashboard(state)
                export_run_to_experience_pool(
                    state, pipeline.config.get("experience_pool_dir")
                )
            except Exception as e:
                print(f"  [v2] finalization failed: {e}")
    elapsed = time.time() - t0

    # ─── Pack result
    hpo = state.hpo_result
    best_iqm = float(hpo.best_iqm) if hpo else float("-inf")
    n_trials = len(hpo.all_trials) if hpo else 0

    # Fair external evaluation via OMR
    algo_name = (state.algorithm_config.algorithm_name
                 if state.algorithm_config is not None else "SAC")
    objective = _evaluate_objective_via_omr(state, algo_name)
    task_resolution_level, task_resolution_reason = _task_resolution_status(
        objective, state
    )

    trajectory = [
        {
            "iter":         d.get("pipeline_iteration"),
            "trial":        d.get("trial_id"),
            "external_iqm": d.get("external_objective_iqm"),
            "status":       d.get("status"),
            "root_cause":   d.get("root_cause"),
        }
        for d in state.diagnostic_memory
    ]

    discovery_path = run_dir / "raw_sim_discovery.json"
    discovery_audit = None
    if discovery_path.exists():
        discovery_audit = json.loads(discovery_path.read_text())

    # B7 fix (2026-05-28): record tier / budget for cross-run apples-to-apples.
    from autorl.v2_reporting import summarize_budget_progression
    budget_summary = summarize_budget_progression(state, pipeline_exc=None)

    result = {
        "task":               task,
        "seed":               seed,
        "algo":               algo_name,
        "task_resolution_level": task_resolution_level,
        "task_resolution_reason": task_resolution_reason,
        "task_resolution":    getattr(state, "task_resolution", None),
        "best_iqm":           best_iqm,
        "objective_mean":     objective.get("objective_mean") if objective else None,
        "objective_metric_name": objective.get("metric_name") if objective else None,
        "n_trials":           n_trials,
        "controller_iters":   int(state.pipeline_iteration),
        "fault_counts":       dict(state.fault_counts),
        "goal_alignment":     float(state.goal_alignment_score),
        "stage_omr_oracle":   bool(stage_omr_oracle),
        "elapsed_seconds":    elapsed,
        "external_trajectory": trajectory,
        "raw_sim_discovery":  discovery_audit,   # proof M1 did the work
        "run_dir":            str(run_dir),
        # ── V3 Step 5 — typed limitation conjuncts (consumed only by the
        #    long-run from-scratch judge; inert at the default max_attempts=1).
        "portfolio_entropy_collapsed": bool(
            (getattr(state, "pipeline_memory", {}) or {}).get("portfolio_entropy_collapsed", False)
        ),
        "repr_strategies_seen": list(
            (getattr(state, "pipeline_memory", {}) or {}).get("repr_strategies_seen", [])
        ),
        # ── B7 ────────────────────────────────────────────────────────────
        **budget_summary,
    }
    (run_dir / "result.json").write_text(
        json.dumps(result, indent=2, default=str)
    )
    return result


def _write_error_result_json(run_dir: Path, task: str, seed: int,
                             exc: Exception, elapsed: float) -> None:
    """B4 fix (2026-05-28): minimal result.json for the watchdog so it
    won't loop-restart through transient LLM outages."""
    payload = {
        "task": task,
        "seed": seed,
        "pipeline_failed": True,
        "pipeline_exc_type": type(exc).__name__,
        "pipeline_exc_repr": repr(exc)[:500],
        "task_resolution_level": "NOT_VERIFIED",
        "task_resolution_reason": f"pipeline crashed: {type(exc).__name__}: {str(exc)[:300]}",
        "elapsed_seconds": elapsed,
    }
    (run_dir / "result.json").write_text(
        json.dumps(payload, indent=2, default=str), encoding="utf-8"
    )


def _run_with_state(pipeline, state):
    """Inject pre-built state then run the full pipeline."""
    # The standard pipeline.run() builds state from task_description. Since we
    # already have a state (with raw_sim_input), we mimic the same flow but
    # passing our state in.
    # The pipeline's run() reads task_description and creates a fresh state,
    # so we monkey-patch by calling the internals directly.
    from autorl.modules.env_synthesis import EnvSynthesisModule

    try:
        from autorl.model_router import persist_router_snapshot
        from autorl.repro import LLMCallLogger, set_global_seed, snapshot_configs

        run_dir = Path(state.run_dir)
        raw_sim = getattr(state, "raw_sim_input", {}) or {}
        task_text = (
            getattr(state, "task_description", "") or raw_sim.get("task_hint") or ""
        )
        run_dir.mkdir(parents=True, exist_ok=True)
        (run_dir / "task.txt").write_text(str(task_text), encoding="utf-8")
        try:
            pipeline._bind_runtime_config(state)
        except Exception:
            state.pipeline_config = getattr(pipeline, "config", {}) or {}
        if getattr(pipeline, "model_router_config", None):
            persist_router_snapshot(run_dir, pipeline.model_router_config)
        config_paths = [
            getattr(pipeline, "pipeline_config_path", None),
            getattr(pipeline, "llm_config_path", None),
            getattr(pipeline, "ai_coding_config_path", None),
            getattr(pipeline, "known_envs_path", None),
        ]
        if getattr(pipeline, "model_router_config_path", None):
            config_paths.append(pipeline.model_router_config_path)
        snapshot_configs(run_dir, [p for p in config_paths if p])
        set_global_seed(int(getattr(pipeline, "global_seed", 0) or 0))
        call_logger = LLMCallLogger(run_dir)
        pipeline.llm.bind_logger(call_logger)
        pipeline.coding_llm.bind_logger(call_logger)
    except Exception as e:
        print(f"  [v2] full-auto repro/model-router setup failed: {e}")

    # input_resolver
    state = pipeline._run_input_resolver(state)

    # M1
    m1 = EnvSynthesisModule(
        llm=pipeline.llm, coding_llm=pipeline.coding_llm,
        config=pipeline.config.get("env_synthesis", {}),
        known_envs_path=pipeline.known_envs_path,
    )
    state = m1.run(state)
    if (pipeline.config.get("core_ablation") or {}).get("task") == "door":
        validate_door_ablation_source(state)
    try:
        from autorl.v2_runtime import ensure_active_stack
        from autorl.experience_pool import init_bank_with_kb

        ensure_active_stack(state)
        init_bank_with_kb(
            state,
            pipeline.config.get("experience_pool_dir"),
            int(pipeline.config.get("experience_pool_top_k", 5)),
        )
    except Exception as e:
        print(f"  [v2] active stack / KB initialization failed: {e}")
    state.original_needs_mdp_design = state.manifest.needs_mdp_design

    # OMR → M2 → GCOS → controller loop (same as pipeline.run)
    state = pipeline._run_omr(state)
    state = pipeline._run_m2(state)
    if (pipeline.config.get("core_ablation") or {}).get("task") == "door":
        validate_door_ablation_source(state)
    try:
        from autorl.coverage_diagnostics import propose_coverage_targets

        propose_coverage_targets(state, llm=pipeline.llm)
    except Exception as e:
        print(f"  [v2] coverage target proposal failed: {e}")
    state = pipeline._run_gcos(state)
    state = pipeline._controller_loop(state)
    return state


def _evaluate_objective_via_omr(state, algo_name: str):
    run_dir = Path(state.run_dir)
    omr_path = run_dir / "objective_metric.py"
    if not omr_path.exists():
        return None
    hpo = state.hpo_result
    if hpo is None or not hpo.all_trials:
        return None
    best_trial = max(hpo.all_trials, key=lambda t: t.iqm)
    mem_best = (getattr(state, "pipeline_memory", {}) or {}).get("best_so_far") or {}
    model_path = Path(mem_best.get("best_model_path") or (
        run_dir / "models" / f"iter{getattr(state, 'pipeline_iteration', 0)}_trial{best_trial.trial_id}_seed0.zip"
    ))
    if not model_path.exists():
        cands = sorted(run_dir.glob(f"models/iter*_trial{best_trial.trial_id}_seed*.zip"))
        if not cands:
            cands = sorted(run_dir.glob(f"models/trial{best_trial.trial_id}_seed*.zip"))
        if not cands:
            cands = sorted(run_dir.glob("models/*.zip"))
        if not cands:
            return None
        model_path = cands[0]
    import stable_baselines3 as sb3
    algo_map = {"PPO": sb3.PPO, "SAC": sb3.SAC, "TD3": sb3.TD3,
                "A2C": sb3.A2C, "DDPG": sb3.DDPG, "DQN": sb3.DQN}
    AlgoCls = algo_map.get(str(algo_name).upper(), sb3.SAC)
    try:
        model = AlgoCls.load(str(model_path))
    except Exception:
        return None
    ns = {}
    try:
        exec(compile(omr_path.read_text(encoding="utf-8"),
                     str(omr_path), "exec"), ns)
        return ns["evaluate_objective"](model, n_episodes=10, seed=0)
    except Exception:
        return None


def _task_resolution_status(objective, state) -> tuple[str, str]:
    """Read the reporting-layer task_resolution computed by outcome_evaluator."""
    tr = getattr(state, "task_resolution", None) or {}
    level = tr.get("level")
    rationale = tr.get("rationale")
    if level:
        return str(level), str(rationale or "")
    return "NOT_VERIFIED", "task_resolution missing; outcome_evaluator did not run"


def _print_result(result: dict) -> None:
    print(f"\n{'='*72}\n  FULL-AUTO RESULT  task={result['task']}  seed={result['seed']}\n{'='*72}")
    audit = result.get("raw_sim_discovery") or {}
    print(f"  M1 raw-sim discovery:")
    print(f"    ok                  = {audit.get('ok')}")
    print(f"    package             = {audit.get('package_name')!r}")
    print(f"    candidates tried    = {len(audit.get('candidates_tried', []))}")
    print(f"  algo:               {result['algo']}")
    print(f"  task_resolution:    {result['task_resolution_level']}")
    print(f"  best_iqm:           {result['best_iqm']:.3f}")
    print(f"  objective_mean:     {result['objective_mean']}  "
          f"({result['objective_metric_name']})")
    print(f"  n_trials_completed: {result['n_trials']}")
    print(f"  controller_iters:   {result['controller_iters']}")
    print(f"  fault_counts:       {result['fault_counts']}")
    print(f"  elapsed:            {result['elapsed_seconds']:.1f}s")


def _attempt_solved(res: dict) -> bool:
    lvl = str((res or {}).get("task_resolution_level") or "").upper()
    return ("VERIFIED" in lvl and "NOT" not in lvl) or lvl in {"SOLVED", "SOLVED_VERIFIED"}


def _attempt_healthy_failure(res: dict) -> bool:
    """V3 Step 5 — a from-scratch attempt is a *healthy* (limitation-counting)
    failure only when every typed exhaustion signal fires together. Signals not
    yet reliably surfaced default to False, so the framework errs toward
    inconclusive (never declaring a limitation it has not earned)."""
    from autorl.limitation import attempt_failed_conjunction
    res = res or {}
    strategies = res.get("repr_strategies_seen") or []
    exit_reason = str(res.get("early_exit_reason") or "").lower()
    budget_exhausted = any(k in exit_reason for k in ("budget", "wall_clock", "timeout", "exhaust"))
    return attempt_failed_conjunction(
        entropy_collapsed=bool(res.get("portfolio_entropy_collapsed")),
        all_strategies_tried=len(strategies) >= 5,
        raw_plateaued=bool(res.get("raw_plateaued", False)),
        budget_exhausted=budget_exhausted,
    )


def main() -> int:
    p = argparse.ArgumentParser(description=__doc__,
                                formatter_class=argparse.RawTextHelpFormatter)
    p.add_argument("--task", default="door-open-v3")
    p.add_argument("--seed", type=int, default=0)
    p.add_argument("--output-root",
                   default="evaluation/results/pillar3_metaworld_fullauto")
    p.add_argument("--pipeline-config",
                   default="config/pipeline_metaworld_e2e.yaml")
    p.add_argument("--known", action="store_true",
                   help="Pillar-3 known-env mode: frame the task so M1 matches "
                        "config/known_envs.yaml (reward firewall OFF, M4 may "
                        "use native reward components). Default off = Pillar-2 "
                        "strict raw-sim (firewall ON).")
    p.add_argument("--goal-blind", action="store_true",
                   help="Pillar-2 ablation: withhold terminal task intent from "
                        "M2/M4. Default P2 now uses terminal-intent raw-sim.")
    p.add_argument("--stage-omr-oracle", action="store_true",
                   help="Inject diagnostic-only stage OMR oracle scaffold when "
                        "available. This does not enable native reward training.")
    p.add_argument("--max-attempts", type=int, default=1,
                   help="from-scratch solve attempts; >1 enables the long-run "
                        "N=3 limitation outer loop. Default 1 = single attempt "
                        "(byte-identical to the prior driver).")
    args = p.parse_args()

    out = Path(args.output_root)
    out.mkdir(parents=True, exist_ok=True)

    # Default single-attempt path — unchanged behaviour for the short experiments.
    if int(args.max_attempts) <= 1:
        result = run_full_auto(args.task, args.seed, out, args.pipeline_config,
                               known=args.known, goal_blind=args.goal_blind,
                               stage_omr_oracle=args.stage_omr_oracle)
        _print_result(result)
        return 0

    # V3 Step 5 — long-run from-scratch outer loop: reset the pipeline each
    # attempt but keep the persistent experience_pool; declare an env-level
    # limitation only after N=3 consecutive healthy failures.
    from autorl.limitation import run_from_scratch_attempts
    try:
        import yaml
        cfg = yaml.safe_load(Path(args.pipeline_config).read_text(encoding="utf-8")) or {}
    except Exception:
        cfg = {}
    pool_dir = cfg.get("experience_pool_dir") or (out / "experience_pool")

    summary = run_from_scratch_attempts(
        env_id=args.task,
        max_attempts=int(args.max_attempts),
        single_attempt_fn=lambda _i: run_full_auto(
            args.task, args.seed, out, args.pipeline_config,
            known=args.known, goal_blind=args.goal_blind,
            stage_omr_oracle=args.stage_omr_oracle),
        solved_fn=_attempt_solved,
        healthy_failure_fn=_attempt_healthy_failure,
        pool_dir=pool_dir,
    )
    if summary["results"]:
        _print_result(summary["results"][-1])
    print(f"\n{'='*72}\n  FROM-SCRATCH OUTER LOOP  env={args.task}\n{'='*72}")
    print(f"  attempts_run:          {summary['attempts_run']}")
    print(f"  final_outcome:         {summary['final_outcome']}")
    print(f"  consecutive_failures:  {summary['consecutive_failures']}")
    print(f"  env-level limitation:  {summary['limitation_declared']}")
    return 0


if __name__ == "__main__":
    sys.exit(main())


==> anc/FARL/evaluation/experiments/exp_p3_phase1a_mujoco.py <==
"""Pillar 3 / Phase 1A — A0–A3 ablation driver on MuJoCo Ant + HalfCheetah.

Per-config behaviour:

    A0  Pure SB3 baseline — no AutoRL pipeline, no LLM calls, no reward
        design, no HPO. Trains PPO with SB3 defaults on the bare gym env.
        This is the floor below which AutoRL-X had better be improving.

    A1  AutoRL-X with M4 skipped (identity reward wrapper) and the
        closed-loop controller disabled (max_feedback_iterations=0).
        Tests M3+M5 contribution alone.

    A2  A1 + system M4 (LLM reward design + sandbox-verified wrapper).
        Tests added reward-engineering contribution.

    A3  Full AutoRL-X: A2 + closed-loop staged-escalation controller on.
        Tests the headline closed-loop contribution.

Each A1/A2/A3 dispatches to the appropriate `config/pipeline_a{N}.yaml`
which carries the per-ablation knobs.

Usage:
    ./venv/bin/python evaluation/experiments/exp_p3_phase1a_mujoco.py \\
        --env halfcheetah_v4 --config A0 --seed 0 --total-timesteps 500000

Outputs go to:
    evaluation/results/p3_phase1a_mujoco/{env}_{config}/seed{N}/
        ├── result.json              # mean_eval_reward + metadata
        ├── (for A0) model.zip       # SB3 model checkpoint
        ├── (for A0) videos/         # before/after GIFs
        └── (for A1-A3) pipeline_run/ -> ../../<pipeline-dispatched dir>
            (symlink to the AutoRLPipeline's run dir which has full artifacts)
"""

import argparse
import json
import os
import sys
import time
from datetime import datetime
from pathlib import Path

# Make `autorl`, `contracts`, `evaluation` importable when this script is run
# directly from any working directory. Project root is three levels up from
# evaluation/experiments/this_file.
_PROJECT_ROOT = Path(__file__).resolve().parent.parent.parent
if str(_PROJECT_ROOT) not in sys.path:
    sys.path.insert(0, str(_PROJECT_ROOT))

# ----------------------------------------------------------------
# Env-task table — maps our short env_id to (gymnasium id, NL task)
# ----------------------------------------------------------------

ENV_TASKS = {
    "halfcheetah_v4": (
        "HalfCheetah-v4",
        "Train a 2D half-cheetah robot to run forward as fast as possible in "
        "MuJoCo, using continuous joint torques.",
    ),
    "ant_v4": (
        "Ant-v4",
        "Train a 4-legged ant robot to walk forward in MuJoCo, using "
        "continuous joint torques on its 8 joints.",
    ),
    "hopper_v4": (
        "Hopper-v4",
        "Train a 2D one-legged hopping robot to hop forward in MuJoCo as fast "
        "as possible while keeping its torso upright, using continuous joint "
        "torques.",
    ),
    "walker2d_v4": (
        "Walker2d-v4",
        "Train a 2D bipedal walking robot to walk forward in MuJoCo as fast "
        "as possible while keeping its torso upright, using continuous joint "
        "torques on its 6 joints.",
    ),
    "humanoid_v4": (
        "Humanoid-v4",
        "Train a 3D humanoid robot to walk forward in MuJoCo as fast as "
        "possible while keeping its body upright, using continuous joint "
        "torques.",
    ),
    "mountaincarcontinuous_v0": (
        "MountainCarContinuous-v0",
        "Train the continuous-control mountain car to reach the goal at the "
        "top of the hill. The reward is sparse and success should be judged "
        "by reaching the goal position, not by minimizing action effort.",
    ),
}

CONFIGS = {"A0", "A1", "A2", "A3"}

# ----------------------------------------------------------------
# A0 — pure SB3 baseline
# ----------------------------------------------------------------

def run_a0(env_gym_id: str, seed: int, total_timesteps: int, run_dir: Path,
           record_video: bool = True) -> dict:
    """A0 = standalone SB3 PPO with library defaults. No AutoRL machinery."""
    import gymnasium as gym
    import stable_baselines3 as sb3
    from stable_baselines3.common.evaluation import evaluate_policy
    from stable_baselines3.common.monitor import Monitor
    from autorl.repro import set_global_seed

    set_global_seed(seed)

    monitor_dir = run_dir / "monitors"
    monitor_dir.mkdir(parents=True, exist_ok=True)
    tb_dir = run_dir / "tensorboard"
    tb_dir.mkdir(parents=True, exist_ok=True)

    train_env = Monitor(gym.make(env_gym_id), filename=str(monitor_dir / "monitor"))

    model = sb3.PPO(
        "MlpPolicy", train_env,
        seed=seed, verbose=0,
        tensorboard_log=str(tb_dir),
    )

    print(f"  [A0] training PPO defaults for {total_timesteps:,} steps ...")
    t0 = time.time()
    model.learn(total_timesteps=total_timesteps, progress_bar=False)
    train_secs = time.time() - t0
    print(f"  [A0] trained in {train_secs:.1f}s")

    eval_env = gym.make(env_gym_id)
    mean, std = evaluate_policy(
        model, eval_env, n_eval_episodes=10, deterministic=True,
    )
    eval_env.close()
    train_env.close()

    model_path = run_dir / "model"
    model.save(str(model_path))

    if record_video and seed == 0:
        from autorl.video import record_policy_gif
        videos = run_dir / "videos"
        record_policy_gif(
            env_factory=lambda: gym.make(env_gym_id, render_mode="rgb_array",
                                         width=400, height=300),
            policy=None,
            out_path=videos / "before_training_random.gif",
            max_steps=200, seed=0,
        )
        record_policy_gif(
            env_factory=lambda: gym.make(env_gym_id, render_mode="rgb_array",
                                         width=400, height=300),
            policy=model,
            out_path=videos / "trial0_seed0_final.gif",
            max_steps=200, seed=0,
        )

    return {
        "config": "A0",
        "algo": "PPO (SB3 default)",
        "mean_eval_reward": float(mean),
        "std_eval_reward": float(std),
        "n_eval_episodes": 10,
        "total_timesteps": total_timesteps,
        "train_seconds": train_secs,
    }


# ----------------------------------------------------------------
# OMR-based fair objective evaluation
# ----------------------------------------------------------------

def _evaluate_objective_via_omr(state, algo_name: str):
    """Compute the fair objective-metric IQM of the best trained model using
    the OMR-generated objective_metric.py (library reward / env-native
    metric — independent of any M4-designed reward)."""
    run_dir = Path(state.run_dir)
    omr_path = run_dir / "objective_metric.py"
    if not omr_path.exists():
        print("  [OMR] objective_metric.py not found — skipping fair eval")
        return None

    hpo = state.hpo_result
    if hpo is None or not hpo.all_trials:
        print("  [OMR] no completed HPO trials — skipping fair eval")
        return None

    best_trial = max(hpo.all_trials, key=lambda t: t.iqm)
    mem_best = (getattr(state, "pipeline_memory", {}) or {}).get("best_so_far") or {}
    model_path = Path(mem_best.get("best_model_path") or (
        run_dir / "models" / f"iter{getattr(state, 'pipeline_iteration', 0)}_trial{best_trial.trial_id}_seed0.zip"
    ))
    if not model_path.exists():
        cands = sorted(run_dir.glob(f"models/iter*_trial{best_trial.trial_id}_seed*.zip"))
        if not cands:
            cands = sorted(run_dir.glob(f"models/trial{best_trial.trial_id}_seed*.zip"))
        if not cands:
            cands = sorted(run_dir.glob("models/*.zip"))
        if not cands:
            print("  [OMR] no model checkpoint found — skipping fair eval")
            return None
        model_path = cands[0]

    import stable_baselines3 as sb3
    algo_map = {"PPO": sb3.PPO, "SAC": sb3.SAC, "TD3": sb3.TD3,
                "A2C": sb3.A2C, "DDPG": sb3.DDPG, "DQN": sb3.DQN}
    AlgoCls = algo_map.get(str(algo_name).upper(), sb3.PPO)
    try:
        model = AlgoCls.load(str(model_path))
    except Exception as e:
        print(f"  [OMR] failed to load best model {model_path}: {e}")
        return None

    ns = {}
    try:
        exec(compile(omr_path.read_text(encoding="utf-8"), str(omr_path), "exec"), ns)
        result = ns["evaluate_objective"](model, n_episodes=10, seed=0)
        print(f"  [OMR] objective: {result.get('metric_name')} = "
              f"{result.get('objective_mean'):.1f} "
              f"± {result.get('objective_std'):.1f}")
        return result
    except Exception as e:
        print(f"  [OMR] evaluate_objective failed: {e}")
        return None


def _task_resolution_status(objective, state) -> tuple[str, str]:
    """Read the reporting-layer task_resolution computed by outcome_evaluator."""
    tr = getattr(state, "task_resolution", None) or {}
    level = tr.get("level")
    rationale = tr.get("rationale")
    if level:
        return str(level), str(rationale or "")
    return "NOT_VERIFIED", "task_resolution missing; outcome_evaluator did not run"


# ----------------------------------------------------------------
# A1 / A2 / A3 — AutoRL-X pipeline with per-ablation config
# ----------------------------------------------------------------

def run_pipeline(config_name: str, env_key: str, env_gym_id: str,
                 task_nl: str, seed: int, run_dir: Path) -> dict:
    """Dispatch A1/A2/A3 to AutoRLPipeline with config/pipeline_a{N}.yaml.

    The pipeline allocates its own run dir under its `output_base`; we
    point that at `run_dir/pipeline_run/` so artifacts are co-located with
    our ablation result.
    """
    from autorl.pipeline import AutoRLPipeline

    cfg_path = Path(f"config/pipeline_{config_name.lower()}.yaml")
    if not cfg_path.exists():
        raise FileNotFoundError(f"Missing ablation config: {cfg_path}")

    pipe_output_base = run_dir / "pipeline_run"
    pipe_output_base.mkdir(parents=True, exist_ok=True)

    pipeline = AutoRLPipeline(
        pipeline_config_path=str(cfg_path),
        output_base=str(pipe_output_base),
    )
    # Override seed and disable strict contracts (already warn-only by default)
    pipeline.global_seed = seed

    # Prepend the canonical gym env_id so M1's classifier reliably matches
    # the entry in known_envs.yaml. Without this, NL like "2D one-legged
    # hopping robot" gets misclassified as unknown → M1 generates a tensor
    # shell → M2 LLM-hallucinates obs semantics → M4 trusts them → bad reward.
    # (Documented in Hopper case study, 2026-05-23.)
    framed_task = f"({env_gym_id}) {task_nl}"
    t0 = time.time()
    state = pipeline.run(task_description=framed_task)
    pipeline_secs = time.time() - t0

    hpo = state.hpo_result
    # 2026-05-25 (维度 D bug fix): use pipeline_memory["best_so_far"] which
    # tracks the TRUE best across all controller iters, not just the last
    # HPO study (which gets overwritten on every controller iter).
    best_so_far = (state.pipeline_memory.get("best_so_far")
                   if getattr(state, "pipeline_memory", None) else None)
    if best_so_far and best_so_far.get("best_iqm") is not None:
        best_iqm = float(best_so_far["best_iqm"])
        best_params = best_so_far.get("best_hyperparams", {})
        n_trials_completed = best_so_far.get("n_trials", 0)
    else:
        # Fallback to last-iter HPO result if memory hasn't been populated
        best_iqm = float(hpo.best_iqm) if hpo is not None else float("-inf")
        best_params = hpo.best_hyperparams if hpo is not None else {}
        n_trials_completed = len(hpo.all_trials) if hpo is not None else 0

    # ---- OMR-based objective evaluation (the fair, library-reward number) ----
    # Uses the OMR-generated objective_metric.py — independent of M4's reward.
    algo_name = (state.algorithm_config.algorithm_name
                 if state.algorithm_config is not None else "PPO")
    objective = _evaluate_objective_via_omr(state, algo_name)
    task_resolution_level, task_resolution_reason = _task_resolution_status(
        objective, state
    )

    # B7 fix (2026-05-28): record tier / budget for cross-run apples-to-apples.
    from autorl.v2_reporting import summarize_budget_progression
    budget_summary = summarize_budget_progression(state, pipeline_exc=None)

    return {
        "config": config_name,
        "algo": (state.algorithm_config.algorithm_name
                 if state.algorithm_config is not None else "?"),
        "task_resolution_level": task_resolution_level,
        "task_resolution_reason": task_resolution_reason,
        "task_resolution": getattr(state, "task_resolution", None),
        "objective_mean": objective.get("objective_mean") if objective else None,
        "objective_std": objective.get("objective_std") if objective else None,
        "objective_metric_name": objective.get("metric_name") if objective else None,
        "best_iqm": best_iqm,
        "best_hyperparams": best_params,
        "n_trials_completed": n_trials_completed,
        "goal_alignment_score": float(state.goal_alignment_score),
        "fault_counts": dict(state.fault_counts),
        "controller_iterations_used": int(state.pipeline_iteration),
        "pipeline_run_dir": str(state.run_dir),
        "pipeline_seconds": pipeline_secs,
        # ── B7 ────────────────────────────────────────────────────────────
        **budget_summary,
    }


# ----------------------------------------------------------------
# Driver entrypoint
# ----------------------------------------------------------------

def main():
    p = argparse.ArgumentParser(description=__doc__,
                                formatter_class=argparse.RawTextHelpFormatter)
    p.add_argument("--env", choices=list(ENV_TASKS), required=True,
                   help="Env id (halfcheetah_v4 or ant_v4)")
    p.add_argument("--config", choices=sorted(CONFIGS), required=True,
                   help="Ablation config: A0 (floor) / A1 (+M3+M5) / A2 (+M4) / A3 (full)")
    p.add_argument("--seed", type=int, default=0)
    p.add_argument("--total-timesteps", type=int, default=500_000,
                   help="A0 only — used directly by SB3 training. A1/A2/A3 read "
                        "max_timesteps_per_trial from pipeline_a{N}.yaml.")
    p.add_argument("--output-root", default="evaluation/results/p3_phase1a_mujoco")
    p.add_argument("--no-video", action="store_true",
                   help="Skip video recording (A0 only — A1/A2/A3 controlled by yaml)")
    args = p.parse_args()

    env_gym_id, task_nl = ENV_TASKS[args.env]
    timestamp = datetime.now().strftime("%Y%m%d_%H%M%S")
    run_dir = (Path(args.output_root)
               / f"{args.env}_{args.config}"
               / f"seed{args.seed}_{timestamp}")
    run_dir.mkdir(parents=True, exist_ok=True)

    # B8 fix (2026-05-28): cache-reuse env_adapter.py from any prior
    # incomplete run of the same (env, config, seed). The pipeline_run
    # subdir is what M1 actually uses, but the watchdog spawns fresh
    # top-level dirs each restart — so we also seed the sibling dirs
    # under the same {env}_{config} parent.
    try:
        from autorl.repro import seed_run_dir_from_cache
        parent = run_dir.parent
        resumed = seed_run_dir_from_cache(
            run_dir, parent, "", args.seed,
            prefix_override=f"seed{args.seed}_",
        )
        if resumed:
            print(f"  [B8] resumed from cached adapter at {resumed}")
    except Exception as _e:
        print(f"  [B8] cache-seed failed (non-fatal): {_e}")

    print("=" * 70)
    print(f"  Pillar 3 / Phase 1A — {args.config} on {args.env}")
    print(f"  seed={args.seed}, total_timesteps={args.total_timesteps}")
    print(f"  output: {run_dir}")
    print("=" * 70)

    # Snapshot the args + config used
    meta = {
        "env_id": args.env,
        "env_gym_id": env_gym_id,
        "task_nl": task_nl,
        "config": args.config,
        "seed": args.seed,
        "total_timesteps": args.total_timesteps,
        "timestamp": timestamp,
    }
    (run_dir / "meta.json").write_text(json.dumps(meta, indent=2))

    # B4 fix (2026-05-28): Previously this driver did `result = run_pipeline(...)`
    # with NO try/except, so a transient LLM error inside the pipeline crashed
    # the whole driver before any result.json was written. The watchdog then saw
    # "no result.json → restart" and spent 3 restarts dying the same way. Now
    # we ALWAYS write a result.json (full on success, error-stamped on crash)
    # so the watchdog can correctly distinguish "finished-with-error" from
    # "never finished".
    pipeline_exc = None
    result = None
    t_main = time.time()
    try:
        if args.config == "A0":
            result = run_a0(
                env_gym_id, args.seed, args.total_timesteps, run_dir,
                record_video=not args.no_video,
            )
        else:
            result = run_pipeline(
                args.config, args.env, env_gym_id, task_nl,
                args.seed, run_dir,
            )
    except Exception as e:
        pipeline_exc = e
        result = {
            "config": args.config,
            "env": args.env,
            "seed": args.seed,
            "pipeline_failed": True,
            "pipeline_exc_type": type(e).__name__,
            "pipeline_exc_repr": repr(e)[:500],
            "task_resolution_level": "NOT_VERIFIED",
            "task_resolution_reason": f"driver crashed: {type(e).__name__}: {str(e)[:300]}",
            "elapsed_seconds_total": time.time() - t_main,
        }

    (run_dir / "result.json").write_text(json.dumps(result, indent=2, default=str))

    print()
    print("=" * 70)
    print("  RESULT")
    print("=" * 70)
    for k, v in result.items():
        if k in ("best_hyperparams", "fault_counts") and isinstance(v, dict):
            print(f"  {k}:")
            for kk, vv in v.items():
                print(f"      {kk}: {vv}")
        else:
            print(f"  {k}: {v}")
    print()
    print(f"  Artifacts: {run_dir}")

    # B4: surface the original exception so exit-code reflects failure,
    # but only AFTER result.json is on disk.
    if pipeline_exc is not None:
        raise pipeline_exc
    return 0


if __name__ == "__main__":
    sys.exit(main())


==> anc/FARL/evaluation/experiments/hand_baselines_5m.py <==
"""Train the frozen Hand baseline champions and retain budget/evaluation receipts.

No generation/search calls are made. Original baseline trainers and settings are
used; the added callback only records progress and saves recoverable policies.
"""
from __future__ import annotations

import argparse
import hashlib
import json
import os
from pathlib import Path
import runpy
import statistics
import subprocess
import sys
import time

ROOT = Path(__file__).resolve().parents[2]
EUREKA = ROOT / "evaluation/baselines/eurekaP3/Eureka_mujoco"
LIMEN = ROOT / "evaluation/baselines/limenP3/LIMEN"
TARGET = 5_000_000


def atomic(path, value):
    path = Path(path)
    path.parent.mkdir(parents=True, exist_ok=True)
    tmp = path.with_suffix(path.suffix + ".tmp")
    tmp.write_text(json.dumps(value, indent=2, default=str) + "\n")
    tmp.replace(path)


def sha(path):
    return hashlib.sha256(Path(path).read_bytes()).hexdigest()


def prepare(destination):
    import yaml
    destination.mkdir(parents=True, exist_ok=False)
    source = destination / "frozen_inputs"
    source.mkdir()
    reward = ROOT / "evaluation/results/baselines_p1_hand_eureka_20260723_r2/eureka/hand_p1/hand_p1_20260723_104047/env_iter1_response10.py"
    program = ROOT / "evaluation/results/baselines_p1_hand_limen_20260723_r1/limen/hand_p1/database/programs/58b72ac5-c3ae-4ee6-9070-8e5986a894c1.json"
    (source / "eureka_reward.py").write_bytes(reward.read_bytes())
    p = json.loads(program.read_text())
    atomic(source / "limen_program.json", {"id": p["id"], "code": p["code"], "metrics": p.get("metrics", {})})
    cfg = yaml.safe_load((LIMEN / "configs/adroit_hand_relocate_p1.yaml").read_text())
    # Training does not use an LLM; no provider configuration is copied.
    cfg.pop("llm", None)
    (source / "limen_config.yaml").write_text(yaml.safe_dump(cfg, sort_keys=False))
    tracked = [Path(__file__), EUREKA / "rl/train_mujoco.py",
               EUREKA / "rl/wrappers/reward_override_wrapper.py",
               EUREKA / "eureka/p1_hand_bridge.py",
               LIMEN / "scripts/deep_train_hand_champion.py",
               LIMEN / "limen/train_gymnasium.py", LIMEN / "limen/p1_hand_bridge.py",
               ROOT / "evaluation/experiments/exp_p1_benchmark_full_info.py"]
    jobs = [{"method": m, "seed": s} for m, seeds in [("limen", [42, 43, 44]), ("eureka", [0, 1, 2, 3, 4])] for s in seeds]
    manifest = {"schema": "hand_baselines_fixed_design_5m.v1", "created_at": time.time(),
                "target_steps_per_policy": TARGET, "start_mode": "fresh_initialization",
                "reason": "historical baseline checkpoint files are absent; original designs and seed groups retained",
                "jobs": jobs, "source_sha256": {str(p): sha(p) for p in tracked},
                "input_sha256": {str(p.relative_to(destination)): sha(p) for p in source.iterdir()},
                "llm_calls_planned": 0, "deadline_seconds_from_launch": 36000,
                "original_budgets": {"eureka": 1_000_000, "limen": 3_000_000}}
    atomic(destination / "manifest.json", manifest)
    return manifest


def verify(destination):
    m = json.loads((destination / "manifest.json").read_text())
    for name, digest in m["source_sha256"].items():
        if sha(name) != digest:
            raise RuntimeError("Source changed since preparation: " + name)
    for name, digest in m["input_sha256"].items():
        if sha(destination / name) != digest:
            raise RuntimeError("Frozen input changed: " + name)
    return m


def worker(destination, method, seed):
    verify(destination)
    sys.path.insert(0, str(ROOT))
    output = destination / method / f"seed_{seed}"
    output.mkdir(parents=True, exist_ok=True)
    import torch
    torch.set_num_threads(1)
    torch.set_num_interop_threads(1)
    from stable_baselines3 import PPO
    from stable_baselines3.common.callbacks import BaseCallback, CallbackList

    class Progress(BaseCallback):
        def __init__(self):
            super().__init__()
            self.start = time.time()
            self.last_write = 0.0
            self.saved_million = 0

        def record(self, state):
            elapsed = time.time() - self.start
            steps = int(self.model.num_timesteps)
            atomic(output / "progress.json", {"status": state, "method": method,
                   "seed": seed, "actual_steps": steps, "target_steps": TARGET,
                   "elapsed_seconds": elapsed, "steps_per_second": steps / max(elapsed, 1),
                   "estimated_seconds_remaining": max(TARGET - steps, 0) * elapsed / max(steps, 1),
                   "updated_at": time.time(), "pid": os.getpid()})

        def _on_training_start(self):
            model = self.model
            keys = ["learning_rate", "gamma", "n_steps", "batch_size", "n_epochs", "gae_lambda", "ent_coef", "vf_coef", "max_grad_norm", "policy_kwargs", "n_envs"]
            atomic(output / "training_settings.json", {k: getattr(model, k) for k in keys})
            self.record("training")

        def _on_step(self):
            if time.time() - self.last_write >= 15:
                self.record("training")
                self.last_write = time.time()
            return True

        def _on_rollout_start(self):
            # The previous rollout's optimizer updates have already completed.
            million = int(self.model.num_timesteps) // 1_000_000
            if million > self.saved_million:
                self.model.save(str(output / f"checkpoint_{int(self.model.num_timesteps)}"))
                self.saved_million = million

        def _on_training_end(self):
            path = output / "final_policy.zip"
            self.model.save(str(path))
            if self.model.num_timesteps < TARGET:
                raise RuntimeError("Training ended below the declared 5M budget")
            self.record("training_completed_evaluation_pending")
            atomic(output / "training_receipt.json", {"actual_steps": int(self.model.num_timesteps),
                   "nominal_steps": TARGET, "checkpoint_sha256": sha(path),
                   "optimizer_state_saved": True, "start_mode": "fresh_initialization",
                   "completed_at": time.time()})

    original_learn = PPO.learn

    def monitored_learn(model, *args, **kwargs):
        existing = kwargs.pop("callback", None)
        added = Progress()
        kwargs["callback"] = CallbackList([existing, added]) if existing is not None else added
        return original_learn(model, *args, **kwargs)

    PPO.learn = monitored_learn
    frozen = destination / "frozen_inputs"
    if method == "eureka":
        script = EUREKA / "rl/train_mujoco.py"
        sys.path.insert(0, str(EUREKA))
        sys.argv = [str(script), "--task", "HandGPT", "--information_regime", "p1",
                    "--gpt_reward_module", str(frozen / "eureka_reward.py"),
                    "--seed", str(seed), "--max_iterations", str(TARGET),
                    "--n_envs", "8", "--device", "cuda:0", "--logdir", str(output)]
    else:
        script = LIMEN / "scripts/deep_train_hand_champion.py"
        sys.path.insert(0, str(LIMEN))
        sys.argv = [str(script), "--program-json", str(frozen / "limen_program.json"),
                    "--config", str(frozen / "limen_config.yaml"), "--seed", str(seed),
                    "--steps", str(TARGET), "--device", "cuda:0", "--output-dir", str(output)]
    runpy.run_path(str(script), run_name="__main__")
    record = json.loads((output / "progress.json").read_text())
    record.update(status="completed", updated_at=time.time())
    atomic(output / "progress.json", record)


def summarize(destination):
    result = {}
    manifest = json.loads((destination / "manifest.json").read_text())
    for method in ["eureka", "limen"]:
        rows = []
        for job in manifest["jobs"]:
            if job["method"] != method:
                continue
            folder = destination / method / f"seed_{job['seed']}"
            receipt = folder / "training_receipt.json"
            metric = folder / ("candidate_final_eval.v1.json" if method == "eureka" else "metrics.json")
            if not receipt.exists() or not metric.exists():
                continue
            r, m = json.loads(receipt.read_text()), json.loads(metric.read_text())
            if r["actual_steps"] < TARGET:
                raise RuntimeError("Under-budget result cannot enter the summary")
            rows.append({"seed": job["seed"], "success_rate": m["final_success_rate"] if method == "eureka" else m["success_rate"],
                         "actual_steps": r["actual_steps"], "metric_sha256": sha(metric),
                         "stage_rates": m["stage_omr_raw_completion_rate"] if method == "eureka" else m["stage_omr"]})
        expected = 5 if method == "eureka" else 3
        result[method] = {"expected_seeds": expected, "completed_seeds": len(rows), "complete": len(rows) == expected, "seeds": rows}
        if len(rows) == expected:
            scores = [r["success_rate"] for r in rows]
            result[method].update(mean=statistics.mean(scores), sample_sd=statistics.stdev(scores),
                                  total_actual_training_steps=sum(r["actual_steps"] for r in rows))
    atomic(destination / "summary.json", result)
    return result


def supervise(destination):
    m = verify(destination)
    cpus = sorted(os.sched_getaffinity(0))
    slots = len(m["jobs"])
    children = []
    gpus = [0, 3, 4]
    for i, job in enumerate(m["jobs"]):
        folder = destination / job["method"] / f"seed_{job['seed']}"
        folder.mkdir(parents=True, exist_ok=False)
        assigned = cpus[i * len(cpus) // slots:(i + 1) * len(cpus) // slots]
        env = dict(os.environ, CUDA_VISIBLE_DEVICES=str(gpus[i % len(gpus)]),
                   PYTHONUNBUFFERED="1", OMP_NUM_THREADS="1", MKL_NUM_THREADS="1",
                   OPENBLAS_NUM_THREADS="1", NUMEXPR_NUM_THREADS="1", JAX_PLATFORMS="cpu",
                   TF_NUM_INTEROP_THREADS="1", TF_NUM_INTRAOP_THREADS="1", USE_WANDB="0",
                   XLA_FLAGS="--xla_cpu_multi_thread_eigen=false intra_op_parallelism_threads=1")
        command = ["taskset", "-c", ",".join(map(str, assigned)), sys.executable, str(Path(__file__).resolve()),
                   "--destination", str(destination), "--worker", job["method"], "--seed", str(job["seed"])]
        with (folder / "training.log").open("wb") as log:
            process = subprocess.Popen(command, cwd=ROOT, env=env, stdin=subprocess.DEVNULL, stdout=log, stderr=subprocess.STDOUT)
        row = dict(job, pid=process.pid, gpu=gpus[i % len(gpus)], cpus=assigned, command=command)
        atomic(folder / "launch.json", row)
        children.append((process, row))
    atomic(destination / "running.json", {"started_at": time.time(), "supervisor_pid": os.getpid(), "jobs": [r for _, r in children]})
    while any(p.poll() is None for p, _ in children):
        summarize(destination)
        atomic(destination / "process_status.json", [{**r, "exit_code": p.poll()} for p, r in children])
        time.sleep(20)
    summarize(destination)
    atomic(destination / "process_status.json", [{**r, "exit_code": p.returncode} for p, r in children])


def main():
    parser = argparse.ArgumentParser()
    parser.add_argument("--destination", type=Path, required=True)
    parser.add_argument("--prepare", action="store_true")
    parser.add_argument("--launch", action="store_true")
    parser.add_argument("--supervise", action="store_true")
    parser.add_argument("--worker", choices=["eureka", "limen"])
    parser.add_argument("--seed", type=int)
    args = parser.parse_args()
    destination = args.destination.resolve()
    if args.prepare:
        prepare(destination)
        print("Prepared", destination)
    if args.launch:
        verify(destination)
        with (destination / "launch.claim").open("x") as claim:
            claim.write(str(time.time()))
        with (destination / "supervisor.log").open("wb") as log:
            p = subprocess.Popen([sys.executable, str(Path(__file__).resolve()), "--destination", str(destination), "--supervise"],
                                 cwd=ROOT, stdin=subprocess.DEVNULL, stdout=log, stderr=subprocess.STDOUT, start_new_session=True)
        print("Supervisor PID", p.pid)
    elif args.supervise:
        supervise(destination)
    elif args.worker:
        worker(destination, args.worker, args.seed)
    elif not args.prepare:
        print(json.dumps(summarize(destination), indent=2))


if __name__ == "__main__":
    main()


==> anc/FARL/evaluation/experiments/hand_closed_loop_5m.py <==
"""Boundary handoff to the same ASPIRE search, with a two-candidate 5M opening.

Preserve the complete controller checkpoint, evidence graph, candidate store,
and frontier checkpoints in their original run directory. Learner initialization
remains native ASPIRE; this is not a fixed-champion final-validation launcher.
"""
from __future__ import annotations

import argparse
import copy
import hashlib
import json
import os
import shutil
import subprocess
import sys
import time
from pathlib import Path

ROOT = Path(__file__).resolve().parents[2]
if str(ROOT) not in sys.path:
    sys.path.insert(0, str(ROOT))


def read(path):
    return json.loads(Path(path).read_text())


def sha(path):
    return hashlib.sha256(Path(path).read_bytes()).hexdigest()


def candidates(preparation):
    from evaluation.experiments.bounded_champion_final import load_payload, valid_result
    source = read(preparation)
    rows = []
    for selected in source["candidates"]:
        path = Path(selected["payload_receipt"])
        payload = load_payload(path)
        result = read(selected["result_path"])
        if (read(path)["sha256"] != selected["payload_sha256"]
                or sha(selected["result_path"]) != selected["result_sha256"]
                or not valid_result(result, steps=1_000_000, seed_ids=[0, 1])
                or result["active_stack"] != payload["active_stack"]
                or result["hyperparams"] != payload["hyperparams"]):
            raise ValueError("selected candidate no longer matches its prepared evidence")
        for model in selected["checkpoint_sources"]:
            if sha(model["model_path"]) != model["model_sha256"]:
                raise ValueError("selected historical checkpoint changed")
        manifest = read(Path(source["source_run"]) / "breadth_portfolio" /
                        f"portfolio_manifest_iter{selected['source_iteration']}.json")
        genome = next(g for g in manifest["genomes"] if g["genome_id"] == selected["genome_id"])
        if any(genome["stack"].get(k) != v for k, v in payload["active_stack"].items() if k != "budget_id"):
            raise ValueError("selected genome does not match its training payload")
        rows.append({"label": selected["label"], "genome": copy.deepcopy(genome),
                     "hyperparams": copy.deepcopy(payload["hyperparams"]),
                     "source_worker_dir": payload["worker_run_dir"],
                     "payload_receipt": str(path), "source_iteration": selected["source_iteration"],
                     "source_scores": result["scores"], "checkpoint_sources": selected["checkpoint_sources"]})
    if len(rows) != 2 or len({r["genome"]["genome_id"] for r in rows}) != 2:
        raise ValueError("exactly two distinct source candidates are required")
    return source, rows


def prepare(destination, pointer, preparation):
    import yaml
    from autorl.adaptive_exploration_protocol import configure
    from autorl.v2_provenance import atomic_write_json, utc_now
    destination = Path(destination).resolve()
    current = read(pointer)
    source, rows = candidates(preparation)
    if current["run_dir"] != source["source_run"]:
        raise ValueError("active run and selected source run differ")
    prior_launch = read(current["launch_path"])
    prior_release = Path(prior_launch["source_release"])
    destination.mkdir(parents=True, exist_ok=False)
    release = destination / "source_release"
    shutil.copytree(prior_release, release, ignore=shutil.ignore_patterns("__pycache__", "*.pyc"))
    changed = ["autorl/adaptive_exploration_protocol.py", "autorl/breadth_portfolio.py",
               "autorl/modules/hpo.py", "autorl/search_rung_transition.py",
               "autorl/parallel_seed_cohort.py", "evaluation/experiments/hand_closed_loop_5m.py"]
    for name in changed:
        shutil.copy2(ROOT / name, release / name)
    shutil.copy2(ROOT / "contracts/HAND_P1_ADAPTIVE_EXPLORATION_PROTOCOL_2026_09_10.md",
                 release / "contracts/HAND_P1_ADAPTIVE_EXPLORATION_PROTOCOL_2026_09_10.md")
    document = yaml.safe_load((prior_release / "config/pipeline_hand_restart.yaml").read_text())
    config = document["pipeline"]
    prior_protocol = config["adaptive_exploration_protocol"]
    configure(config, candidate_steps=5_000_000, candidate_trials=2, candidate_seeds=3,
              search_only=True, baseline_scores=prior_protocol.get("baseline_scores"))
    config["continuation_source_release"] = str(release / "source_release.v1.json")
    config["model_router"]["config_path"] = str(release / "config/llm_v7_budget.yaml")
    config.setdefault("breadth_portfolio", {}).update(configured_safety_cap=2, workers_per_gpu=1)
    config.setdefault("hpo", {}).setdefault("breadth_process_runner", {}).update(
        enabled=True, allow_serial=True, workers_per_gpu=1, max_tasks_per_child=1)
    config["hpo"]["parallel_seed_cohort"] = {"enabled": True, "gpu_tokens": ["0", "1", "2", "3", "4"]}
    config_path = release / "config/pipeline_hand_closed_loop_5m.yaml"
    config_path.write_text(yaml.safe_dump(document, sort_keys=False, allow_unicode=True))
    atomic_write_json(release / "source_release.v1.json", {
        "schema_version": "source_release.v1", "created_at": utc_now(),
        "parent_release": str(prior_release), "changed_python_files": changed,
        "python_source_sha256": {str(p.relative_to(release)): sha(p) for p in sorted(release.rglob("*.py"))},
        "config_sha256": {str(p.relative_to(release)): sha(p) for p in sorted((release / "config").rglob("*.yaml"))}})
    receipt = {"schema_version": "hand_closed_loop_5m_launch.v1", "status": "prepared",
        "destination": str(destination), "source_release": str(release),
        "source_release_sha256": sha(release / "source_release.v1.json"),
        "pipeline_config": str(config_path), "run_dir": current["run_dir"],
        "prior_launch": current, "pointer_path": str(Path(pointer).resolve()),
        "candidates": rows, "prepared_at": utc_now(),
        "mode": "same_run_search_state_hot_resume_native_learner_initialization",
        "learner_parameter_copy_added": False, "frontier_checkpoints_preserved": True,
        "candidate_rung": config["adaptive_exploration_protocol"]["candidate_rung"],
        "gpu_tokens": config["hpo"]["parallel_seed_cohort"]["gpu_tokens"],
        "parallel_learner_workers": 6, "automatic_fixed_final": False,
        "stop_policy": "explicit_completed_boundary_request", "training_started": False}
    atomic_write_json(destination / "launch.json", receipt)
    return receipt


def verify(destination):
    receipt = read(Path(destination) / "launch.json")
    release = Path(receipt["source_release"])
    if sha(release / "source_release.v1.json") != receipt["source_release_sha256"]:
        raise ValueError("release receipt changed")
    for group in ("python_source_sha256", "config_sha256"):
        for name, expected in read(release / "source_release.v1.json")[group].items():
            path = (release / name).resolve()
            if not path.is_relative_to(release) or sha(path) != expected:
                raise ValueError("release source/config changed: " + name)
    return receipt


def arm(destination):
    from autorl.adaptive_exploration_protocol import digest
    from autorl.v2_provenance import atomic_write_json, utc_now
    from evaluation.experiments.resume_semantic_repair_boundary import process_is_live
    receipt = verify(destination)
    destination = Path(receipt["destination"])
    prior = receipt["prior_launch"]
    stat = Path(f"/proc/{prior['pid']}/stat")
    if not process_is_live(prior["pid"]) or stat.read_text().rsplit(")", 1)[1].split()[19] != prior["process_start_ticks"]:
        raise ValueError("source controller is no longer the expected live process")
    root = Path(receipt["run_dir"])
    protocol = read(root / "adaptive_protocol/protocol.v1.json")
    prior_release = Path(read(prior["launch_path"])["source_release"])
    iteration = int(read(root / "breadth_portfolio/process_runner_manifest.json")["iteration"])
    request = {"schema_version": "adaptive_boundary_stop_request.v1",
        "request_id": "hand_two_candidate_5m_" + str(destination.name), "run_dir": str(root),
        "protocol_sha256": digest(protocol),
        "source_release_sha256": sha(prior_release / "source_release.v1.json"),
        "min_completed_iteration": iteration,
        "purpose": "user_requested_same_run_closed_loop_search_transition_to_5m"}
    request_path = root / "adaptive_protocol/REQUEST_BOUNDARY_STOP.v1.json"
    with (destination / "launch.claim").open("x") as handle:
        handle.write(str(os.getpid()))
    if request_path.exists():
        raise ValueError("source run already has a pending boundary request")
    atomic_write_json(request_path, request)
    env = dict(os.environ, CUDA_VISIBLE_DEVICES=",".join(receipt["gpu_tokens"]),
               PYTHONPATH=receipt["source_release"], PYTHONUNBUFFERED="1",
               OMP_NUM_THREADS="2", MKL_NUM_THREADS="2", OPENBLAS_NUM_THREADS="2", MALLOC_ARENA_MAX="4")
    cmd = [str(ROOT / "venv/bin/python"), str(Path(receipt["source_release"]) /
           "evaluation/experiments/hand_closed_loop_5m.py"), "--destination", str(destination), "--supervise"]
    try:
        with (destination / "controller.log").open("ab") as log:
            process = subprocess.Popen(cmd, cwd=receipt["source_release"], env=env, stdin=subprocess.DEVNULL,
                                       stdout=log, stderr=subprocess.STDOUT, start_new_session=True)
    except Exception:
        if request_path.exists() and read(request_path) == request:
            request_path.unlink()
        raise
    receipt.update(status="waiting_for_current_wave_boundary", supervisor_pid=process.pid,
        supervisor_start_ticks=Path(f"/proc/{process.pid}/stat").read_text().rsplit(")", 1)[1].split()[19],
        armed_at=utc_now(), requested_completed_iteration=iteration, boundary_request=request)
    atomic_write_json(destination / "launch.json", receipt)
    return receipt


def continue_search(receipt):
    from autorl.pipeline import AutoRLPipeline
    from autorl.repro import LLMCallLogger, set_global_seed
    from autorl.v2_provenance import atomic_write_json
    from evaluation.experiments.resume_v95_completed_boundary import _anchor_inventory
    from evaluation.experiments.p2_breadth_resume import _load_resume_state
    from evaluation.experiments.adaptive_restart_state import (
        archive_adaptive_control, consume_acknowledged_pause, restore_memory, validate_hpo_boundary)
    from evaluation.experiments.resume_semantic_repair_boundary import (
        archive_control_plane, configure_repair_transport, restore_repair_input_environment)
    root, destination = Path(receipt["run_dir"]), Path(receipt["destination"])
    ack = read(root / "adaptive_protocol/BOUNDARY_STOP_ACK.v1.json")
    anchor = int(ack["iteration"])
    archive_control_plane(root, destination / "control_plane_before")
    archive_adaptive_control(root, destination / "adaptive_control_before")
    inheritance = {"pause": consume_acknowledged_pause(root, destination / "consumed_pause", completed_iteration=anchor)}
    inv = _anchor_inventory({"run_dir": str(root), "anchor_iteration": anchor,
                             "receipt_path": str(destination / "resume_receipt.json")})
    inheritance["hpo_boundary"] = validate_hpo_boundary(inv)
    pipeline = AutoRLPipeline(llm_config_path=str(ROOT / "config/llm.yaml"),
        ai_coding_config_path=str(ROOT / "config/ai_coding.yaml"),
        pipeline_config_path=receipt["pipeline_config"], output_base=str(root.parent))
    pipeline.strict_contracts = False
    pipeline.global_seed = 0
    set_global_seed(0)
    configure_repair_transport(pipeline)
    protocol = pipeline.config["adaptive_exploration_protocol"]
    state = _load_resume_state(inv, pipeline_config_path=receipt["pipeline_config"], worker_cap=2,
                               rebuild_environment=False, completed_boundary=True)
    inheritance["memory"] = restore_memory(state, root, completed_iteration=anchor, protocol=protocol)
    # The native boundary checkpoint includes full diagnostic/controller state.
    checkpoint = read(root / "adaptive_protocol/controller_boundary_state.v1.json")
    state.diagnostic_memory = copy.deepcopy(checkpoint["diagnostic_memory"])
    state.controller_history = copy.deepcopy(checkpoint["controller_history"])
    state.pipeline_iteration = anchor + 1
    memory = state.pipeline_memory
    memory["search_rung_transition"] = {"iteration": anchor + 1, "candidates": receipt["candidates"],
        "source_receipt": str(destination / "launch.json"), "source_completed_iteration": anchor,
        "later_iteration_authority": "native_aspire_controller"}
    for key in ("adaptive_boundary_stop_pending", "adaptive_boundary_pause", "resume_next_unused_iteration", "p2_full_resume_context"):
        memory.pop(key, None)
    memory["adaptive_exploration_phase"] = "candidate_exploration"
    from autorl.search_rung_transition import rematerialize_selected_recipes
    inheritance["selected_recipe_readmission"] = rematerialize_selected_recipes(state)
    memory["search_rung_state_inheritance"] = inheritance
    # Preserve current requests and their ledger state; the opening itself is
    # an explicit resource-rung choice, never fabricated matched evidence.
    memory["active_axis"] = "budget"
    memory["force_min_budget_tier"] = protocol["candidate_rung"]["tier"]
    pipeline._bind_runtime_config(state)
    state.wall_clock_budget_seconds = 0.0
    state.budget_refund_pool = 0
    state.trajectory_evidence_config = dict(pipeline.config.get("trajectory_evidence") or {})
    restore_repair_input_environment(state)
    atomic_write_json(root / "adaptive_protocol/protocol.v1.json", protocol)
    atomic_write_json(root / "adaptive_protocol/effective_config.v1.json", pipeline.config)
    atomic_write_json(destination / "resume_receipt.json", inheritance)
    receipt.update(status="closed_loop_controller_started", pid=os.getpid(),
                   resumed_completed_iteration=anchor, first_5m_iteration=anchor + 1)
    atomic_write_json(destination / "launch.json", receipt)
    atomic_write_json(destination / "handoff_status.json", {
        "status": "source_boundary_consumed_closed_loop_controller_started",
        "resumed_completed_iteration": anchor, "first_5m_iteration": anchor + 1,
        "native_training_status": str(root / "adaptive_protocol/status.v1.json"),
        "learner_progress_authority": "worker_local_heartbeats_and_seed_journals"})
    atomic_write_json(Path(receipt["pointer_path"]), {
        "active_attempt": str(destination), "launch_path": str(destination / "launch.json"),
        "pid": os.getpid(), "process_start_ticks": receipt["supervisor_start_ticks"],
        "run_dir": str(root), "restart_receipt": str(destination / "resume_receipt.json"),
        "superseded_launch_path": receipt["prior_launch"]["launch_path"]})
    atomic_write_json(destination.parent / "current_launch.json", {
        "launch_path": str(destination / "launch.json"), "pid": os.getpid(),
        "process_start_ticks": receipt["supervisor_start_ticks"], "run_dir": str(root),
        "status": "closed_loop_controller_started"})
    logger = LLMCallLogger(root)
    pipeline.llm.bind_logger(logger)
    pipeline.coding_llm.bind_logger(logger)
    print(json.dumps({"status": "5m_closed_loop_bootstrap", "iteration": anchor + 1,
                       "candidate_rung": protocol["candidate_rung"], "native_frontier_initialization": True}), flush=True)
    state = pipeline._controller_loop(state, resume_interrupted_m5=True)
    return {"status": "controller_returned", "phase": state.pipeline_memory.get("adaptive_exploration_phase"),
            "iteration": state.pipeline_iteration}


def supervise(destination):
    from autorl.v2_provenance import atomic_write_json
    from evaluation.experiments.resume_semantic_repair_boundary import process_is_live
    # arm() writes the launch record immediately after spawn.
    while "supervisor_pid" not in read(Path(destination) / "launch.json"):
        time.sleep(.1)
    receipt = verify(destination)
    if ROOT != Path(receipt["source_release"]):
        raise ValueError("supervisor must execute the frozen release")
    root = Path(receipt["run_dir"])
    while True:
        ack_path = root / "adaptive_protocol/BOUNDARY_STOP_ACK.v1.json"
        ack = read(ack_path) if ack_path.exists() else {}
        alive = process_is_live(receipt["prior_launch"]["pid"])
        atomic_write_json(Path(destination) / "handoff_status.json", {
            "status": "waiting_for_current_wave_boundary", "checked_at_unix": time.time(),
            "old_controller_alive": alive, "boundary_acknowledged": ack.get("complete") is True,
            "target_iteration": receipt["requested_completed_iteration"], "five_m_training_started": False})
        if ack.get("complete") is True and not alive:
            break
        if not alive and not ack:
            raise RuntimeError("source controller exited without its full boundary checkpoint")
        time.sleep(20)
    return continue_search(receipt)


def main():
    parser = argparse.ArgumentParser(description=__doc__)
    parser.add_argument("--destination", type=Path, required=True)
    parser.add_argument("--pointer", type=Path)
    parser.add_argument("--preparation", type=Path)
    mode = parser.add_mutually_exclusive_group(required=True)
    for name in ("prepare", "arm", "supervise"):
        mode.add_argument("--" + name, action="store_true")
    args = parser.parse_args()
    try:
        result = prepare(args.destination, args.pointer, args.preparation) if args.prepare else (
            arm(args.destination) if args.arm else supervise(args.destination))
    except Exception as exc:
        from autorl.v2_provenance import atomic_write_json
        if args.destination.is_dir():
            atomic_write_json(args.destination / "attention.json", {
                "status": "needs_attention", "error_type": type(exc).__name__, "error": str(exc)})
        raise
    print(json.dumps(result, default=str), flush=True)


if __name__ == "__main__":
    main()


==> anc/FARL/evaluation/experiments/hand_cold_start.py <==
"""Fresh Hand P1 discovery using the existing adaptive ASPIRE protocol.

This launcher freezes source/configuration and calls the ordinary P1 runner.
It does not implement a new search controller or import an earlier run.
"""
from __future__ import annotations

import argparse
import copy
import hashlib
import json
import os
from pathlib import Path
import shutil
import subprocess
import sys
from datetime import datetime, timezone

import yaml

ROOT = Path(__file__).resolve().parents[2]
if str(ROOT) not in sys.path:
    sys.path.insert(0, str(ROOT))

from autorl.adaptive_exploration_protocol import configure
from autorl.v2_provenance import atomic_write_json


def sha(path):
    return hashlib.sha256(Path(path).read_bytes()).hexdigest()


def make_config(base, destination):
    document = copy.deepcopy(base)
    cfg = document["pipeline"]
    # A reporting reference, never a source of candidates, memory, or weights.
    configure(cfg, baseline_scores=[1 / 60, 1 / 30, .01])
    cfg["experience_pool_dir"] = str(destination / "experience_pool")
    cfg["experience_pool_top_k"] = 0
    cfg["continuation_source_release"] = str(destination / "source_release/source_release.v1.json")
    cfg.setdefault("breadth_portfolio", {}).update(configured_safety_cap=3, workers_per_gpu=1)
    cfg.setdefault("hpo", {}).setdefault("breadth_process_runner", {}).update(
        enabled=True, allow_serial=True, workers_per_gpu=1, max_tasks_per_child=1)
    cfg["model_router"]["config_path"] = str(destination / "source_release/config/llm_v7_budget.yaml")
    cfg["llm_transport"] = {"stream": True, "model_changed": False,
                            "partial_responses_accepted": False}
    return document


def prepare(destination, *, llm_config=None, ai_coding_config=None):
    destination = Path(destination).resolve()
    destination.mkdir(parents=True, exist_ok=False)
    release = destination / "source_release"
    release.mkdir()
    ignore = shutil.ignore_patterns("__pycache__", "*.pyc", "*.bak*")
    for folder in ("autorl", "config", "contracts"):
        shutil.copytree(ROOT / folder, release / folder, ignore=ignore)
    (release / "evaluation").mkdir()
    if (ROOT / "evaluation/__init__.py").exists():
        shutil.copy2(ROOT / "evaluation/__init__.py", release / "evaluation/__init__.py")
    shutil.copytree(ROOT / "evaluation/experiments", release / "evaluation/experiments", ignore=ignore)
    for name, source_config in (("llm.yaml", llm_config), ("ai_coding.yaml", ai_coding_config)):
        path = release / "config" / name
        cfg = yaml.safe_load(Path(source_config or path).read_text())
        # A provider connection may be reused; an ablation deadline may not.
        cfg.pop("availability_recovery", None)
        cfg["stream"] = True
        path.write_text(yaml.safe_dump(cfg, sort_keys=False, allow_unicode=True))
        path.chmod(0o600)
    config = make_config(yaml.safe_load((release / "config/pipeline_p1_benchmarks.yaml").read_text()), destination)
    config_path = release / "config/pipeline_hand_cold_1m.yaml"
    config_path.write_text(yaml.safe_dump(config, sort_keys=False, allow_unicode=True))
    source = {"schema_version": "source_release.v1",
              "created_at": datetime.now(timezone.utc).isoformat(),
              "python_source_sha256": {str(p.relative_to(release)): sha(p)
                  for p in sorted(release.rglob("*.py"))},
              "config_sha256": {str(p.relative_to(release)): sha(p)
                  for p in sorted((release / "config").rglob("*.yaml"))}}
    atomic_write_json(release / "source_release.v1.json", source)
    receipt = {"schema_version": "hand_cold_start.v1", "destination": str(destination),
               "source_release": str(release), "pipeline_config": str(config_path),
               "source_release_sha256": sha(release / "source_release.v1.json"),
               "cold_start": True, "imported_old_candidates": 0, "imported_old_memory": False,
               "imported_old_frontiers": 0, "imported_old_training_state": False,
               "reference_scores_purpose": "reporting_only_prior_protocol_reference",
               "candidate_rung": config["pipeline"]["adaptive_exploration_protocol"]["candidate_rung"],
               "gpus": ["0", "3", "4"], "candidate_workers": 3,
               "seeds_run_sequentially_within_candidate": True,
               "training_started": False}
    atomic_write_json(destination / "launch.json", receipt)
    return receipt


def verify(destination):
    destination = Path(destination).resolve()
    receipt = json.loads((destination / "launch.json").read_text())
    release = Path(receipt["source_release"])
    if (Path(receipt["destination"]) != destination or release != destination / "source_release"
            or Path(receipt["pipeline_config"]) != release / "config/pipeline_hand_cold_1m.yaml"):
        raise RuntimeError("launch receipt paths do not match the frozen destination")
    source_path = release / "source_release.v1.json"
    if sha(source_path) != receipt["source_release_sha256"]:
        raise RuntimeError("source release receipt changed")
    source = json.loads(source_path.read_text())
    for collection in ("python_source_sha256", "config_sha256"):
        for name, digest in source[collection].items():
            path = (release / name).resolve()
            if not path.is_relative_to(release) or sha(path) != digest:
                raise RuntimeError("frozen source/config changed: " + name)
    return receipt


def launch(destination):
    receipt = verify(destination)
    destination = Path(receipt["destination"])
    if receipt["training_started"] or (destination / "runs").exists():
        raise RuntimeError("cold-start launch already consumed; never overwrite or relaunch it")
    from evaluation.experiments.core_ablation_launch import resource_snapshot
    resources = resource_snapshot()
    for gpu in receipt["gpus"]:
        row = resources["gpus"][gpu]
        if row["total_mib"] - row["used_mib"] < 6000:
            raise RuntimeError("insufficient free GPU memory: " + gpu)
    if resources["host_available_gib"] < 24:
        raise RuntimeError("insufficient available host memory")
    # Atomic single-use admission also rejects two simultaneous launcher calls.
    with (destination / "launch.claim").open("x") as claim:
        claim.write(str(os.getpid()) + "\n")
    env = dict(os.environ, CUDA_VISIBLE_DEVICES=",".join(receipt["gpus"]),
               PYTHONPATH=receipt["source_release"], PYTHONUNBUFFERED="1",
               OMP_NUM_THREADS="8", MKL_NUM_THREADS="8", OPENBLAS_NUM_THREADS="8",
               MALLOC_ARENA_MAX="4")
    command = [str(ROOT / "venv/bin/python"),
               str(Path(receipt["source_release"]) / "evaluation/experiments/hand_cold_start.py"),
               "--destination", str(destination), "--worker"]
    with (destination / "controller.log").open("ab") as log:
        process = subprocess.Popen(command, cwd=receipt["source_release"], env=env,
                                   stdin=subprocess.DEVNULL, stdout=log, stderr=subprocess.STDOUT,
                                   start_new_session=True)
    receipt.update(training_started=True, pid=process.pid,
                   process_start_ticks=Path(f"/proc/{process.pid}/stat").read_text().rsplit(")", 1)[1].split()[19],
                   launched_at=datetime.now(timezone.utc).isoformat(), resources=resources)
    atomic_write_json(destination / "launch.json", receipt)
    return receipt


def worker(destination):
    receipt = verify(destination)
    if ROOT != Path(receipt["source_release"]):
        raise RuntimeError("worker must execute the frozen source")
    from evaluation.experiments.exp_p1_benchmark_full_info import run_task
    result = run_task("adroit-hand-relocate", 0, Path(destination) / "runs",
                      receipt["pipeline_config"], worker_safety_cap=3,
                      llm_config_path=str(ROOT / "config/llm.yaml"),
                      ai_coding_config_path=str(ROOT / "config/ai_coding.yaml"))
    run_dir = Path(result["run_dir"])
    if (run_dir / "adaptive_protocol/BOUNDARY_STOP_ACK.v1.json").exists():
        return {"status": "paused_at_completed_boundary", "run_dir": str(run_dir)}
    if not (run_dir / "adaptive_protocol/final_selection.v1.json").exists():
        raise RuntimeError("search exited without an approved final selection")
    from evaluation.experiments.adaptive_champion_final import execute
    return execute(run_dir, gpu_tokens=receipt["gpus"])


def main():
    parser = argparse.ArgumentParser(description=__doc__)
    parser.add_argument("--destination", type=Path, required=True)
    parser.add_argument("--llm-config", type=Path)
    parser.add_argument("--ai-coding-config", type=Path)
    mode = parser.add_mutually_exclusive_group(required=True)
    mode.add_argument("--prepare", action="store_true")
    mode.add_argument("--launch", action="store_true")
    mode.add_argument("--worker", action="store_true")
    args = parser.parse_args()
    if args.prepare:
        result = prepare(args.destination, llm_config=args.llm_config, ai_coding_config=args.ai_coding_config)
    else:
        result = (launch if args.launch else worker)(args.destination)
    print(json.dumps(result, indent=2), flush=True)


if __name__ == "__main__":
    main()


==> anc/FARL/evaluation/experiments/hand_evidence_restart.py <==
"""Resume preserved Hand evidence; discard unsaved in-flight learner state.

This deployment adapter uses the existing ASPIRE loader/controller. It does not
recover partial seeds, change stage semantics, or implement a second controller.
"""
from __future__ import annotations

import argparse
import copy
import json
import os
import re
import sys
from pathlib import Path

ROOT = Path(__file__).resolve().parents[2]
if str(ROOT) not in sys.path:
    sys.path.insert(0, str(ROOT))


def run(*, run_dir, destination, pipeline_config, llm_config, ai_coding_config,
        retired_pids, workers=20, workers_per_gpu=4):
    from autorl.adaptive_exploration_protocol import configure
    from autorl.pipeline import AutoRLPipeline
    from autorl.repro import LLMCallLogger, set_global_seed
    from autorl.v2_provenance import atomic_write_json
    from evaluation.experiments.resume_adaptive_exploration import (
        verify_source_release, matching_live_processes, seed_boundary_memory)
    from evaluation.experiments.resume_v95_completed_boundary import _anchor_inventory
    from evaluation.experiments.p2_breadth_resume import _load_resume_state, P2ResumeError
    from evaluation.experiments.adaptive_restart_state import (
        archive_adaptive_control, restore_memory, validate_hpo_boundary)
    from evaluation.experiments.adaptive_boundary_evidence import restore_completed_evidence
    from evaluation.experiments.resume_semantic_repair_boundary import (
        archive_control_plane, configure_repair_transport, process_is_live,
        restore_repair_input_environment, digest)

    root, destination = Path(run_dir).resolve(), Path(destination).resolve()
    release = verify_source_release(ROOT)
    if any(process_is_live(pid) for pid in retired_pids) or matching_live_processes(root):
        raise P2ResumeError("retire the previous Hand processes before evidence restart")
    if any((root / "adaptive_protocol" / name).exists() for name in (
            "EXPERIMENT_FROZEN.v1.json", "final_selection.v1.json")):
        raise P2ResumeError("cannot resume an already final-selected experiment")
    hpo = json.loads((root / "hpo_result.json").read_text())
    iterations = {int(t["omr_status"]["breadth_assignment"]["pipeline_iteration"])
                  for t in hpo["trials"]}
    if len(iterations) != 1:
        raise P2ResumeError("persisted HPO must describe one completed wave")
    anchor = iterations.pop()
    observed = [int(m.group(1)) for p in (root / "breadth_portfolio/workers").iterdir()
                if (m := re.match(r"iter(\d+)_trial", p.name))]
    next_iteration = max(observed + [anchor]) + 1
    receipt = {"schema_version": "hand_evidence_restart.v1", "run_dir": str(root),
        "anchor_iteration": anchor, "completed_iteration": anchor,
        "next_iteration": next_iteration, "receipt_path": str(destination / "restart_receipt.json"),
        "source_release": release, "parent_pid": os.getpid(),
        "partial_seed_recovery": False, "completed_results_preserved": True,
        "user_authorized_parallelism": workers, "workers_per_gpu": workers_per_gpu}
    inv = _anchor_inventory(receipt)  # Read-only helper; no legacy stage patch.
    receipt["completed_boundary"] = validate_hpo_boundary(inv)
    archive_control_plane(root, destination / "control_plane_before")
    archive_adaptive_control(root, destination / "adaptive_control_before")
    protocol_path = root / "adaptive_protocol/protocol.v1.json"
    if protocol_path.is_file():
        prior_protocol = json.loads(protocol_path.read_text())
    else:
        # The original cold-start entrypoint keeps its protocol in the frozen
        # YAML until the first continuation; no run-local JSON is promised.
        import yaml
        prior_protocol = yaml.safe_load(Path(pipeline_config).read_text())["pipeline"]["adaptive_exploration_protocol"]
    pipeline = AutoRLPipeline(llm_config_path=str(llm_config),
        ai_coding_config_path=str(ai_coding_config), pipeline_config_path=str(pipeline_config),
        output_base=str(root.parent))
    pipeline.strict_contracts = False
    configure_repair_transport(pipeline)
    protocol = configure(pipeline.config, candidate_seeds=2, final_seeds=3,
        candidate_trials=workers, candidate_steps=prior_protocol["candidate_rung"]["steps"],
        final_steps=prior_protocol["final_rung"]["steps"],
        baseline_scores=prior_protocol.get("baseline_scores"), approval_required=False)
    # Automatic 5M admission uses the existing evidence/health checks and
    # reference criterion. No new success threshold or manual winning recipe.
    for key in ("promotion_min_mean", "review_every_hours", "review_after_stagnant_waves"):
        protocol[key] = copy.deepcopy(prior_protocol.get(key, protocol[key]))
    pipeline.config["continuation_source_release"] = release["path"]
    pipeline.config.setdefault("breadth_portfolio", {}).update(
        configured_safety_cap=workers, workers_per_gpu=workers_per_gpu)
    pipeline.config.setdefault("hpo", {}).setdefault("breadth_process_runner", {}).update(
        enabled=True, workers_per_gpu=workers_per_gpu, max_tasks_per_child=1)
    pipeline.global_seed = 0
    set_global_seed(0)
    state = _load_resume_state(inv, pipeline_config_path=pipeline_config,
        worker_cap=workers, rebuild_environment=False, completed_boundary=True)
    receipt["state_inheritance"] = restore_memory(state, root,
        completed_iteration=anchor, protocol=protocol)
    receipt["completed_evidence_restore"] = restore_completed_evidence(
        state, inv, allow_unarchived_history=True)
    pipeline._bind_runtime_config(state)
    state.wall_clock_budget_seconds = 0.0
    state.budget_refund_pool = 0
    state.pipeline_memory.pop("budget_refund_pool", None)
    state.trajectory_evidence_config = dict(pipeline.config.get("trajectory_evidence") or {})
    restore_repair_input_environment(state)
    seed_boundary_memory(state, inv, receipt)
    from autorl.evidence_faults import reconcile_legacy_information_faults
    from autorl.restart_request_reconciliation import reconcile_restart_requests
    receipt["information_fault_reconciliation"] = reconcile_legacy_information_faults(state)
    receipt["request_lifecycle_reconciliation"] = reconcile_restart_requests(state, completed_iteration=anchor)
    state.pipeline_memory["resume_next_unused_iteration"] = next_iteration
    state.pipeline_memory["hand_evidence_restart"] = receipt
    receipt["old_hpo_sha256"] = digest(root / "hpo_result.json")
    atomic_write_json(destination / "restart_receipt.json", receipt)
    atomic_write_json(root / "adaptive_protocol/protocol.v1.json", protocol)
    atomic_write_json(root / "adaptive_protocol/effective_config.v1.json", pipeline.config)
    atomic_write_json(root / "adaptive_protocol/continuation.latest.v1.json", receipt)
    logger = LLMCallLogger(root)
    pipeline.llm.bind_logger(logger)
    pipeline.coding_llm.bind_logger(logger)
    print(json.dumps({"status": "evidence_restored", "anchor": anchor,
        "next_iteration": next_iteration, "candidate_workers": workers,
        "protocol": protocol}), flush=True)
    state = pipeline._controller_loop(state, resume_completed_iteration=True)
    if state.pipeline_memory.get("adaptive_exploration_phase") == "final_selected":
        from evaluation.experiments.adaptive_champion_final import execute
        return execute(root, gpu_tokens=os.environ["CUDA_VISIBLE_DEVICES"].split(","))
    return {"status": "controller_returned", "phase": state.pipeline_memory.get("adaptive_exploration_phase")}


def main():
    parser = argparse.ArgumentParser(description=__doc__)
    for name in ("run-dir", "destination", "pipeline-config", "llm-config", "ai-coding-config"):
        parser.add_argument("--" + name, type=Path, required=True)
    parser.add_argument("--retired-pids", type=int, nargs="+", required=True)
    parser.add_argument("--workers", type=int, default=20)
    parser.add_argument("--workers-per-gpu", type=int, default=4)
    args = vars(parser.parse_args())
    try:
        result = run(**args)
    except Exception as exc:
        from autorl.v2_provenance import atomic_write_json
        atomic_write_json(args["destination"] / "attention.json", {
            "status": "needs_attention", "error_type": type(exc).__name__, "error": str(exc)})
        raise
    print(json.dumps(result, default=str), flush=True)


if __name__ == "__main__":
    main()


==> anc/FARL/evaluation/experiments/hand_five_wave_resume.py <==
"""Continue the existing two-candidate 5M search through five completed waves.

This deployment entrypoint restores the last committed ASPIRE boundary. It
does not resume learner parameters, repeat completed training, or change OMR.
"""
from __future__ import annotations

import argparse
import copy
import hashlib
import json
import os
from pathlib import Path
import shutil
import subprocess
import sys

ROOT = Path(__file__).resolve().parents[2]
if str(ROOT) not in sys.path:
    sys.path.insert(0, str(ROOT))


def read(path):
    return json.loads(Path(path).read_text())


def sha(path):
    digest = hashlib.sha256()
    with Path(path).open("rb") as handle:
        for chunk in iter(lambda: handle.read(1024 * 1024), b""):
            digest.update(chunk)
    return digest.hexdigest()


def configured_protocol(prior, *, first_iteration, max_waves):
    if (prior.get("search_only") is not True
            or prior.get("candidate_rung", {}).get("steps") != 5_000_000
            or prior["candidate_rung"].get("trials") != 2
            or prior["candidate_rung"].get("seeds") != 3
            or prior.get("candidate_seed_ids") != [0, 1, 2]
            or prior.get("final_rung") is not None):
        raise ValueError("resume requires the existing two-candidate three-seed 5M search")
    if first_iteration < 0 or max_waves < 1:
        raise ValueError("invalid completed-wave range")
    protocol = copy.deepcopy(prior)
    protocol["search_wave_limit"] = {"first_iteration": first_iteration, "max_waves": max_waves}
    protocol["stop_policy"] = "completed_search_wave_limit"
    return protocol


def inspect_pre_dispatch(root, iteration, *, search_space_source=None):
    """Resume only a constructed wave for which no candidate was submitted."""
    root = Path(root)
    runner = read(root / "breadth_portfolio/process_runner_manifest.json")
    portfolio = read(root / f"breadth_portfolio/portfolio_manifest_iter{iteration}.json")
    if (runner.get("iteration") != iteration or portfolio.get("iteration") != iteration
            or runner.get("total_timesteps") != 5_000_000
            or runner.get("seeds_per_trial") != 3 or runner.get("n_trials_requested") != 2
            or len(portfolio.get("trial_schedule", [])) != 2):
        raise ValueError("pre-dispatch recovery requires the constructed two-candidate 5M wave")
    if list((root / "adaptive_protocol/candidate_payloads").glob(f"iter{iteration}_*")):
        raise ValueError("candidate payload already exists; this is not a pre-dispatch boundary")
    worker_inputs = {}
    # Native materialization copies these inputs before recording a payload.
    # Anything else may be paid work and must not be replaced by this recovery.
    input_files = {"goal_spec.json", "nl_task_contract.v1.json", "semantic_execution_context.v1.json",
                   "stage_omr_ledger.v1.json", "coverage_targets.json", "active_stack.json",
                   "task_causal_graph.json", "env_adapter.py", "manifest.json", "obs_metric_types.json",
                   "search_generation.v1.json", "runtime_interface_contract.v1.json", "objective_metric.py",
                   "interface_generation_assignment.v1.json", "algorithm_config.json", "atom_grounding_ledger.v1.json"}
    workers = sorted((root / "breadth_portfolio/workers").glob(f"iter{iteration}_trial*"))
    for worker in workers:
        for path in worker.rglob("*"):
            rel = path.relative_to(worker)
            if rel.parts[0] != "stacks" and (len(rel.parts) != 1 or rel.name not in input_files):
                raise ValueError("worker contains possible training evidence: " + str(path))
            if path.is_file():
                worker_inputs[str(path.relative_to(root))] = sha(path)
    sources = ["active_stack.json", "goal_spec.json", "mdp_report.json", "pipeline_memory.json",
               "controller_history.json", "semantic_execution_context.v1.json",
               "runtime_interface_contract.v1.json", "breadth_portfolio/process_runner_manifest.json",
               f"breadth_portfolio/portfolio_manifest_iter{iteration}.json",
               "breadth_portfolio/effective_breadth_ledger.v1.json",
               "interface_search/interface_portfolio_manifest.json"]
    search_space_source = Path(search_space_source or root / "llm_calls.jsonl").resolve()
    calls = [json.loads(line) for line in search_space_source.read_text().splitlines() if line.strip()]
    call = next(row for row in reversed(calls)
                if str(row.get("purpose", "")).split("|", 1)[0] == "hpo.search_space")
    response = call["response"]
    if isinstance(response, str):
        response = json.loads(response)
    if not response.get("search_space"):
        raise ValueError("saved pre-dispatch HPO search space is missing")
    return {"iteration": iteration, "trial_schedule": portfolio["trial_schedule"],
            "search_space_source": str(search_space_source), "search_space_source_sha256": sha(search_space_source),
            "search_space_response": response,
            "source_sha256": {name: sha(root / name) for name in sources},
            "unstarted_workers": [str(p.relative_to(root)) for p in workers],
            "worker_input_sha256": worker_inputs, "submitted_candidate_count": 0}


def restore_pre_dispatch(state, root, boundary):
    """Keep current construction and history, while retaining committed HPO evidence."""
    from autorl.modules.hpo import HPOModule
    root = Path(root)
    state.pipeline_iteration = boundary["iteration"]
    state.v2_active_stack = read(root / "active_stack.json")["stack"]
    memory = state.pipeline_memory
    memory["last_breadth_portfolio_manifest"] = read(
        root / f"breadth_portfolio/portfolio_manifest_iter{state.pipeline_iteration}.json")
    memory["last_interface_portfolio_manifest"] = read(root / "interface_search/interface_portfolio_manifest.json")
    memory["last_effective_breadth_ledger"] = read(root / "breadth_portfolio/effective_breadth_ledger.v1.json")
    memory.pop("resume_next_unused_iteration", None)
    manifest_name = f"breadth_portfolio/portfolio_manifest_iter{state.pipeline_iteration}.json"
    memory["prepared_m5_dispatch"] = {
        "iteration": state.pipeline_iteration, "manifest_path": str(root / manifest_name),
        "manifest_sha256": boundary["source_sha256"][manifest_name],
        "search_space_response": boundary["search_space_response"],
    }
    history = read(root / "controller_history.json")
    state.controller_history = history["history"]
    state.fault_counts = history["fault_counts"]
    HPOModule(None, dict(state.pipeline_config.get("hpo") or {}))._sync_algorithm_config_from_active_stack(state)


def inspect_boundary(root, *, first_iteration, max_waves, resume_pre_dispatch=False,
                     search_space_source=None):
    from evaluation.experiments.resume_v95_completed_boundary import _anchor_inventory
    from evaluation.experiments.adaptive_restart_state import validate_hpo_boundary
    root = Path(root).resolve()
    hpo = read(root / "hpo_result.json")
    iterations = {row["omr_status"]["breadth_assignment"]["pipeline_iteration"]
                  for row in hpo["trials"]}
    if len(iterations) != 1:
        raise ValueError("HPO result does not bind one completed iteration")
    anchor = iterations.pop()
    last = first_iteration + max_waves - 1
    if not first_iteration <= anchor < last:
        raise ValueError("completed boundary is outside the remaining five-wave search")
    pre_dispatch = inspect_pre_dispatch(root, anchor + 1, search_space_source=search_space_source) if resume_pre_dispatch else None
    if not resume_pre_dispatch and list((root / "breadth_portfolio/workers").glob(f"iter{anchor + 1}_trial*")):
        raise ValueError("next iteration already contains worker artifacts")
    receipt = {"run_dir": str(root), "anchor_iteration": anchor,
               "receipt_path": str(root / "adaptive_protocol/five_wave_resume.json")}
    inv = _anchor_inventory(receipt)
    if inv.total_timesteps != 5_000_000 or inv.seeds_per_trial != 3 or len(inv.trials) != 2:
        raise ValueError("completed boundary does not match the fixed fidelity/cohort")
    committed = validate_hpo_boundary(inv)
    return {**receipt, "completed_iteration": anchor, "next_iteration": anchor + 1,
            "first_5m_iteration": first_iteration, "last_5m_iteration": last,
            "completed_5m_waves": anchor - first_iteration + 1,
            "remaining_5m_waves": last - anchor, "committed_boundary": committed,
            "pre_dispatch_boundary": pre_dispatch}


def prepare(destination, pointer, *, first_iteration=11, max_waves=5, cpu_threads=2,
            resume_pre_dispatch=False, search_space_source=None):
    import yaml
    from autorl.v2_provenance import atomic_write_json, utc_now
    from evaluation.experiments.resume_semantic_repair_boundary import process_is_live
    destination, pointer = Path(destination).resolve(), Path(pointer).resolve()
    current = read(pointer)
    if process_is_live(current["pid"]):
        raise ValueError("previous controller is still running")
    root = Path(current["run_dir"])
    boundary = inspect_boundary(root, first_iteration=first_iteration, max_waves=max_waves,
                                resume_pre_dispatch=resume_pre_dispatch, search_space_source=search_space_source)
    previous = read(current["launch_path"])
    parent = Path(previous["source_release"])
    protocol = configured_protocol(read(root / "adaptive_protocol/protocol.v1.json"),
                                   first_iteration=first_iteration, max_waves=max_waves)
    destination.mkdir(parents=True, exist_ok=False)
    release = destination / "source_release"
    shutil.copytree(parent, release, ignore=shutil.ignore_patterns("__pycache__", "*.pyc"))
    changed = ["autorl/pipeline.py", "autorl/modules/mdp_perception.py",
               "autorl/adaptive_exploration_protocol.py",
               "autorl/bounded_training_protocol.py", "autorl/modules/hpo.py",
               "autorl/parallel_seed_cohort.py",
               "evaluation/experiments/hand_five_wave_resume.py"]
    for name in changed:
        shutil.copy2(ROOT / name, release / name)
    contract = "contracts/HAND_P1_ADAPTIVE_EXPLORATION_PROTOCOL_2026_09_10.md"
    shutil.copy2(ROOT / contract, release / contract)
    document = yaml.safe_load(Path(previous["pipeline_config"]).read_text())
    config = document["pipeline"]
    config["adaptive_exploration_protocol"] = protocol
    config["continuation_source_release"] = str(release / "source_release.v1.json")
    config["model_router"]["config_path"] = str(release / "config/llm_v7_budget.yaml")
    config.setdefault("hpo", {})["parallel_seed_cohort"] = {
        "enabled": True, "gpu_tokens": ["0", "1", "2", "3", "4"],
        "cpu_affinity_per_worker": [[0, 1, 2, 3], [4, 5, 6, 7],
                                    [24, 25, 26, 27], [28, 29, 30, 31],
                                    [32, 33, 34, 35], [8, 9, 10, 11]]}
    available = os.sched_getaffinity(0)
    if any(not set(cores) <= available for cores in config["hpo"]["parallel_seed_cohort"]["cpu_affinity_per_worker"]):
        raise ValueError("this deployment's NUMA CPU allocation is unavailable")
    config_path = release / "config/pipeline_hand_five_wave_resume.yaml"
    config_path.write_text(yaml.safe_dump(document, sort_keys=False, allow_unicode=True))
    atomic_write_json(release / "source_release.v1.json", {
        "schema_version": "source_release.v1", "created_at": utc_now(),
        "parent_release": str(parent), "changed_python_files": changed,
        "python_source_sha256": {str(p.relative_to(release)): sha(p) for p in sorted(release.rglob("*.py"))},
        "config_sha256": {str(p.relative_to(release)): sha(p) for p in sorted((release / "config").rglob("*.yaml"))}})
    receipt = {"schema_version": "hand_five_wave_resume.v1", "status": "prepared",
               **boundary, "destination": str(destination), "source_release": str(release),
               "source_release_sha256": sha(release / "source_release.v1.json"),
               "pipeline_config": str(config_path), "prior_launch": current,
               "pointer_path": str(pointer), "cpu_threads": int(cpu_threads),
               "cpu_affinity_per_worker": config["hpo"]["parallel_seed_cohort"]["cpu_affinity_per_worker"],
               "gpu_tokens": config["hpo"]["parallel_seed_cohort"]["gpu_tokens"],
               "prepared_at": utc_now(), "candidate_rung": protocol["candidate_rung"],
               "search_wave_limit": protocol["search_wave_limit"],
               "learner_parameter_copy_added": False, "parallel_learner_workers": 6}
    atomic_write_json(destination / "launch.json", receipt)
    return receipt


def verify(destination):
    receipt = read(Path(destination) / "launch.json")
    release = Path(receipt["source_release"])
    if sha(release / "source_release.v1.json") != receipt["source_release_sha256"]:
        raise ValueError("frozen release receipt changed")
    manifest = read(release / "source_release.v1.json")
    for group in ("python_source_sha256", "config_sha256"):
        for name, digest in manifest[group].items():
            path = (release / name).resolve()
            if not path.is_relative_to(release) or sha(path) != digest:
                raise ValueError("frozen source/config changed: " + name)
    return receipt


def launch(destination):
    from autorl.v2_provenance import atomic_write_json, utc_now
    from evaluation.experiments.resume_semantic_repair_boundary import process_is_live
    receipt = verify(destination)
    if process_is_live(receipt["prior_launch"]["pid"]):
        raise ValueError("old controller is still live")
    destination = Path(receipt["destination"])
    with (destination / "launch.claim").open("x") as handle:
        handle.write(str(os.getpid()))
    threads = str(receipt["cpu_threads"])
    env = dict(os.environ, CUDA_VISIBLE_DEVICES=",".join(receipt["gpu_tokens"]),
               PYTHONPATH=receipt["source_release"], PYTHONUNBUFFERED="1",
               OMP_NUM_THREADS=threads, MKL_NUM_THREADS=threads,
               OPENBLAS_NUM_THREADS=threads, MALLOC_ARENA_MAX="4")
    command = [str(ROOT / "venv/bin/python"), str(Path(receipt["source_release"]) /
               "evaluation/experiments/hand_five_wave_resume.py"),
               "--destination", str(destination), "--run"]
    with (destination / "controller.log").open("ab") as log:
        process = subprocess.Popen(command, cwd=receipt["source_release"], env=env,
                                   stdin=subprocess.DEVNULL, stdout=log,
                                   stderr=subprocess.STDOUT, start_new_session=True)
    receipt.update(status="restoring_completed_boundary", pid=process.pid, launched_at=utc_now(),
                   process_start_ticks=Path(f"/proc/{process.pid}/stat").read_text().rsplit(")", 1)[1].split()[19])
    atomic_write_json(destination / "launch.json", receipt)
    return receipt


def run(destination):
    from autorl.pipeline import AutoRLPipeline
    from autorl.repro import LLMCallLogger, set_global_seed
    from autorl.v2_provenance import atomic_write_json, utc_now
    from evaluation.experiments.resume_v95_completed_boundary import _anchor_inventory
    from evaluation.experiments.p2_breadth_resume import _load_resume_state
    from evaluation.experiments.adaptive_restart_state import archive_adaptive_control, restore_memory
    from evaluation.experiments.resume_semantic_repair_boundary import (
        archive_control_plane, configure_repair_transport, restore_repair_input_environment)
    from evaluation.experiments.resume_adaptive_exploration import seed_boundary_memory

    receipt = verify(destination)
    if ROOT != Path(receipt["source_release"]):
        raise ValueError("run must execute from its verified frozen release")
    root, destination = Path(receipt["run_dir"]), Path(receipt["destination"])
    anchor = receipt["completed_iteration"]
    actual = inspect_boundary(root, first_iteration=receipt["first_5m_iteration"],
                              max_waves=receipt["search_wave_limit"]["max_waves"],
                              resume_pre_dispatch=bool(receipt.get("pre_dispatch_boundary")),
                              search_space_source=(receipt.get("pre_dispatch_boundary") or {}).get("search_space_source"))
    if (actual["committed_boundary"] != receipt["committed_boundary"]
            or actual.get("pre_dispatch_boundary") != receipt.get("pre_dispatch_boundary")):
        raise ValueError("source completed boundary changed after preparation")
    print(json.dumps({"status": "archiving_control", "anchor": anchor}), flush=True)
    archive_control_plane(root, destination / "control_plane_before")
    archive_adaptive_control(root, destination / "adaptive_control_before")
    pipeline = AutoRLPipeline(llm_config_path=str(ROOT / "config/llm.yaml"),
                             ai_coding_config_path=str(ROOT / "config/ai_coding.yaml"),
                             pipeline_config_path=receipt["pipeline_config"], output_base=str(root.parent))
    pipeline.strict_contracts = False
    pipeline.global_seed = 0
    set_global_seed(0)
    configure_repair_transport(pipeline)
    protocol = pipeline.config["adaptive_exploration_protocol"]
    inv = _anchor_inventory(receipt)
    print(json.dumps({"status": "restoring_artifacts_and_memory", "anchor": anchor}), flush=True)
    state = _load_resume_state(inv, pipeline_config_path=receipt["pipeline_config"],
                               worker_cap=2, rebuild_environment=False, completed_boundary=True)
    inheritance = restore_memory(state, root, completed_iteration=anchor, protocol=protocol)
    # The regular persisted diagnostic memory is current. The old maintenance
    # boundary checkpoint still belongs to Iter10 and must not overwrite it.
    if state.pipeline_iteration != anchor:
        raise ValueError("restored state does not match the completed iteration")
    pipeline._bind_runtime_config(state)
    state.wall_clock_budget_seconds = 0.0
    state.budget_refund_pool = 0
    state.trajectory_evidence_config = dict(pipeline.config.get("trajectory_evidence") or {})
    restore_repair_input_environment(state)
    seed_boundary_memory(state, inv, receipt)
    memory = state.pipeline_memory
    for key in ("adaptive_boundary_stop_pending", "adaptive_boundary_pause", "p2_full_resume_context"):
        memory.pop(key, None)
    memory["resume_next_unused_iteration"] = anchor + 1
    if receipt.get("pre_dispatch_boundary"):
        restore_pre_dispatch(state, root, receipt["pre_dispatch_boundary"])
        for name in receipt["pre_dispatch_boundary"]["unstarted_workers"]:
            target = destination / "unstarted_workers_before" / Path(name).name
            target.parent.mkdir(parents=True, exist_ok=True)
            (root / name).rename(target)
    memory["hand_five_wave_resume"] = {"receipt_path": str(destination / "resume_receipt.json"),
                                       "completed_iteration": anchor, "search_wave_limit": protocol["search_wave_limit"]}
    diagnostic_iterations = sorted({row.get("pipeline_iteration") for row in state.diagnostic_memory
                                     if isinstance(row, dict) and isinstance(row.get("pipeline_iteration"), int)})
    inheritance.update(completed_iteration=anchor, next_iteration=anchor + 1,
                       diagnostic_iterations=diagnostic_iterations,
                       diagnostic_records=len(state.diagnostic_memory),
                       source_hpo_sha256=sha(root / "hpo_result.json"),
                       source_results_preserved=True, learner_state_restored=False,
                       search_wave_limit=protocol["search_wave_limit"])
    inheritance["pre_dispatch_boundary"] = receipt.get("pre_dispatch_boundary")
    atomic_write_json(destination / "resume_receipt.json", inheritance)
    atomic_write_json(root / "adaptive_protocol/protocol.v1.json", protocol)
    atomic_write_json(root / "adaptive_protocol/effective_config.v1.json", pipeline.config)
    receipt.update(status="closed_loop_controller_started", pid=os.getpid(),
                   process_start_ticks=Path(f"/proc/{os.getpid()}/stat").read_text().rsplit(")", 1)[1].split()[19],
                   restored_at=utc_now())
    atomic_write_json(destination / "launch.json", receipt)
    pointer = {"active_attempt": str(destination), "launch_path": str(destination / "launch.json"),
               "pid": os.getpid(), "process_start_ticks": receipt["process_start_ticks"],
               "run_dir": str(root), "restart_receipt": str(destination / "resume_receipt.json"),
               "superseded_launch_path": receipt["prior_launch"]["launch_path"]}
    atomic_write_json(Path(receipt["pointer_path"]), pointer)
    atomic_write_json(destination.parent / "current_launch.json", pointer)
    logger = LLMCallLogger(root)
    pipeline.llm.bind_logger(logger)
    pipeline.coding_llm.bind_logger(logger)
    print(json.dumps({"status": "continuing_after_completed_wave", "anchor": anchor,
                      "next_iteration": anchor + 1, "last_iteration": receipt["last_5m_iteration"],
                      "learner_steps": 5_000_000, "parallel_learners": 6}), flush=True)
    state = pipeline._controller_loop(state,
        resume_completed_iteration=not bool(receipt.get("pre_dispatch_boundary")),
        resume_interrupted_m5=bool(receipt.get("pre_dispatch_boundary")))
    require_finished_search(state, receipt["last_5m_iteration"])
    result = {"status": "search_finished", "phase": state.pipeline_memory.get("adaptive_exploration_phase"),
              "iteration": state.pipeline_iteration, "returned_at": utc_now()}
    atomic_write_json(destination / "completion.json", result)
    return result


def require_finished_search(state, last_iteration):
    if (state.pipeline_memory.get("adaptive_exploration_phase") != "search_finished"
            or state.pipeline_iteration != last_iteration
            or not (Path(state.run_dir) / "adaptive_protocol/search_completion.v1.json").is_file()):
        raise RuntimeError(f"controller returned before five-wave completion: iteration={state.pipeline_iteration}, "
                           f"phase={state.pipeline_memory.get('adaptive_exploration_phase')}")


def main():
    parser = argparse.ArgumentParser(description=__doc__)
    parser.add_argument("--destination", type=Path, required=True)
    parser.add_argument("--pointer", type=Path)
    parser.add_argument("--first-iteration", type=int, default=11)
    parser.add_argument("--max-waves", type=int, default=5)
    parser.add_argument("--cpu-threads", type=int, default=2)
    parser.add_argument("--resume-pre-dispatch", action="store_true")
    parser.add_argument("--search-space-source", type=Path)
    mode = parser.add_mutually_exclusive_group(required=True)
    for name in ("prepare", "launch", "run"):
        mode.add_argument("--" + name, action="store_true")
    args = parser.parse_args()
    try:
        result = prepare(args.destination, args.pointer, first_iteration=args.first_iteration,
                         max_waves=args.max_waves, cpu_threads=args.cpu_threads,
                         resume_pre_dispatch=args.resume_pre_dispatch,
                         search_space_source=args.search_space_source) if args.prepare else (
            launch(args.destination) if args.launch else run(args.destination))
    except Exception as exc:
        from autorl.v2_provenance import atomic_write_json
        if args.destination.is_dir():
            atomic_write_json(args.destination / "attention.json", {
                "status": "needs_attention", "error_type": type(exc).__name__, "error": str(exc)})
        raise
    print(json.dumps(result, default=str), flush=True)


if __name__ == "__main__":
    main()


==> anc/FARL/evaluation/experiments/hand_p1_champion_warmstart.py <==
#!/usr/bin/env python3
"""Fork a live Hand P1 run into an isolated Aspire champion warm-start.

The source run is read-only and may remain active.  The fork starts directly at
M5 with the source champion as Aspire's active/protected anchor, copies only
policy parameters (never replay or optimizer state), and then returns control
to the normal Aspire diagnostic/controller loop.  The first fork iteration
uses Aspire-admitted single-axis neighbours when available; an older protected
champion that is alone in the current interface generation instead receives
parallel HPO samples.  Later axes are selected by the unmodified controller.
"""

from __future__ import annotations

import argparse
import copy
import hashlib
import json
import os
import re
import shutil
import sys
import time
from datetime import datetime
from pathlib import Path
from typing import Any


REPO = Path(__file__).resolve().parents[2]
if str(REPO) not in sys.path:
    sys.path.insert(0, str(REPO))


DEFAULT_SOURCE_RUN = (
    REPO
    / "outputs/live_v9_5_adroit_relocate_p1_20260829_r6/adroit_relocate_p1"
    / "adroit_hand_relocate_p1_seed0_20260829_150823"
)
STATIC_DIRS = (
    "configs",
    "hypotheses",
    "interface_search",
    "mini_rl_policies",
    "obs_schema_candidates",
    "representation_search",
    "reward_versions",
    "runtime_interface_generations",
    "stack_champions",
    "stacks",
    "v92_stage_loop",
)
OMIT_TOP_LEVEL = {
    ".runtime_interface_generation.lock",
    "best_so_far.json",
    "diagnostic_memory.json",
    "hpo_result.json",
    "pipeline_memory.json",
}


def _read_json(path: Path) -> dict[str, Any]:
    value = json.loads(path.read_text(encoding="utf-8"))
    if not isinstance(value, dict):
        raise ValueError(f"expected JSON object: {path}")
    return value


def _atomic_json(path: Path, value: Any) -> None:
    path.parent.mkdir(parents=True, exist_ok=True)
    temporary = path.with_name(f".{path.name}.{os.getpid()}.tmp")
    temporary.write_text(
        json.dumps(value, indent=2, sort_keys=True, default=str) + "\n",
        encoding="utf-8",
    )
    os.replace(temporary, path)


def _sha256(path: Path) -> str:
    digest = hashlib.sha256()
    with path.open("rb") as handle:
        for chunk in iter(lambda: handle.read(1024 * 1024), b""):
            digest.update(chunk)
    return f"sha256:{digest.hexdigest()}"


def _source_champion(source_run: Path) -> dict[str, Any]:
    champion = _read_json(source_run / "champion.json")
    stack = dict(champion.get("stack") or {})
    provenance_ref = str(champion.get("best_provenance_ref") or "")
    if not stack or not provenance_ref:
        raise ValueError("source champion pointer is incomplete")
    provenance_path = Path(provenance_ref)
    if not provenance_path.is_absolute():
        provenance_path = source_run / provenance_path
    provenance_path = provenance_path.resolve()
    worker = provenance_path.parent.parent
    result = _read_json(worker / "worker_result.json")
    genome_id = str(result.get("genome_id") or "")
    if result.get("status") != "completed" or not genome_id:
        raise ValueError(f"champion worker is not complete: {worker}")
    worker_stack = dict(result.get("active_stack") or {})
    active_path = worker / "active_stack.json"
    if active_path.is_file():
        worker_stack = dict(_read_json(active_path).get("stack") or worker_stack)
    if worker_stack != stack:
        raise ValueError("champion pointer and champion worker stack disagree")
    return {
        "pointer": champion,
        "stack": stack,
        "genome_id": genome_id,
        "provenance_path": provenance_path,
        "worker": worker,
        "worker_result": result,
    }


def _materialize_fork(source_run: Path, fork_dir: Path) -> None:
    if fork_dir.exists():
        raise FileExistsError(f"refusing to overwrite fork: {fork_dir}")
    fork_dir.mkdir(parents=True)
    for directory in STATIC_DIRS:
        source = source_run / directory
        if source.is_dir():
            shutil.copytree(source, fork_dir / directory)
    for source in source_run.iterdir():
        if (
            not source.is_file()
            or source.name in OMIT_TOP_LEVEL
            or source.name.endswith(".jsonl")
            or source.stat().st_size > 10 * 1024 * 1024
        ):
            continue
        shutil.copy2(source, fork_dir / source.name)


def _checkpoint_rows(champion: dict[str, Any], fork_dir: Path) -> list[dict[str, Any]]:
    worker = Path(champion["worker"])
    result = dict(champion["worker_result"])
    metrics_by_seed = {
        int(seed): dict(metric)
        for seed, metric in zip(
            result.get("seed_ids") or [], result.get("metrics_list") or []
        )
        if isinstance(metric, dict)
    }
    target = fork_dir / "warm_start" / "checkpoints"
    target.mkdir(parents=True, exist_ok=True)
    rows: list[dict[str, Any]] = []
    for source in sorted((worker / "models").glob("*.zip")):
        match = re.search(r"_seed(\d+)\.zip$", source.name)
        seed = int(match.group(1)) if match else len(rows)
        copied = target / source.name
        shutil.copy2(source, copied)
        sidecar = source.with_suffix(source.suffix + ".interface_generation.v1.json")
        if sidecar.is_file():
            shutil.copy2(sidecar, target / sidecar.name)
        provenance = worker / "provenance" / f"trial_4_1_{seed}.json"
        if provenance.is_file():
            shutil.copy2(provenance, target / provenance.name)
        metric = metrics_by_seed.get(seed, {})
        evaluator = dict(metric.get("evaluation_provenance") or {})
        contract = dict(evaluator.get("effective_obs_contract") or {})
        rows.append({
            "seed": seed,
            "checkpoint_ref": str(copied.resolve()),
            "checkpoint_sha256": _sha256(copied),
            "algo_name": str(
                evaluator.get("algo_name")
                or (metric.get("evaluation_provenance") or {}).get("algo_name")
                or "SAC"
            ).upper(),
            "effective_obs_contract_digest": contract.get("digest"),
            "source_checkpoint_ref": str(source.resolve()),
        })
    if not rows:
        raise FileNotFoundError(f"no champion checkpoints below {worker / 'models'}")
    return rows


def _copy_source_configs(source_run: Path, fork_dir: Path) -> tuple[Path, Path, Path]:
    source_configs = source_run / "configs"
    pipeline_path = fork_dir / "configs" / "pipeline_p1_benchmarks.yaml"
    llm_path = fork_dir / "configs" / "llm.yaml"
    coding_path = fork_dir / "configs" / "ai_coding.yaml"
    for path in (pipeline_path, llm_path, coding_path):
        if not path.is_file():
            raise FileNotFoundError(
                f"source snapshot lacks required config {path.name}: {source_configs}"
            )
    return pipeline_path, llm_path, coding_path


def _bootstrap_state(
    *,
    source_run: Path,
    fork_dir: Path,
    pipeline: Any,
    champion: dict[str, Any],
    checkpoints: list[dict[str, Any]],
    worker_count: int,
    workers_per_gpu: int,
    bootstrap_steps: int,
    bootstrap_seeds: int,
    bootstrap_trials: int,
) -> Any:
    from autorl.data_types import HPOResult, TrialResult
    from autorl.env_builder import build_env
    from autorl.modules.hpo import HPOModule
    from evaluation.experiments.p2_breadth_resume import (
        ResumeInventory,
        _load_resume_state,
    )

    source_portfolio = source_run / "breadth_portfolio" / "portfolio_manifest.json"
    if not source_portfolio.is_file():
        raise FileNotFoundError(source_portfolio)
    HPOModule._stage_worker_omr_metric(fork_dir, champion["stack"])
    synthetic_inventory = ResumeInventory(
        run_dir=source_run,
        iteration=6,
        manifest_path=source_portfolio,
        runner_manifest_path=source_run / "breadth_portfolio" / "process_runner_manifest.json",
        schedule=[champion["genome_id"]] * max(1, bootstrap_trials),
        total_timesteps=bootstrap_steps,
        seeds_per_trial=bootstrap_seeds,
        trials={},
    )
    state = _load_resume_state(
        synthetic_inventory,
        pipeline_config_path=fork_dir / "configs" / "pipeline_p1_benchmarks.yaml",
        worker_cap=worker_count,
        rebuild_environment=True,
    )
    source_env = getattr(state, "env", None)
    if source_env is not None:
        try:
            source_env.close()
        except Exception:
            pass
        state.env = None
    state.run_dir = fork_dir
    state.pipeline_iteration = 1
    state.pipeline_config = pipeline.config
    state.trajectory_evidence_run_dir = fork_dir
    state.objective_metric_path = str(fork_dir / "objective_metric.py")
    state.v2_active_stack = dict(champion["stack"])
    state.v2_scheduler_decision = {
        "selected_rung": {
            "tier": 2,
            "name": "champion_warm_continuation",
            "steps": bootstrap_steps,
            "trials": bootstrap_trials,
            "seeds": bootstrap_seeds,
        },
        "source": "isolated_champion_warm_start_bootstrap",
    }
    state.v2_allocated_budget_steps = bootstrap_steps
    state.v2_allocated_n_trials = bootstrap_trials
    state.v2_allocated_seeds = bootstrap_seeds
    state.wall_clock_budget_seconds = 0.0
    state.wall_clock_start = time.time()
    if state.manifest is not None:
        state.manifest.adapter_module_path = str(fork_dir / "env_adapter.py")
        state.manifest.adapter_code = (fork_dir / "env_adapter.py").read_text(
            encoding="utf-8"
        )

    source_result = dict(champion["worker_result"])
    source_scores = [float(value) for value in source_result.get("scores") or []]
    source_hyperparams = dict(source_result.get("hyperparams") or {})
    source_iqm = sum(source_scores) / len(source_scores) if source_scores else 0.0
    prior_space = dict(
        getattr(getattr(state, "hpo_result", None), "search_space_definition", {})
        or {}
    )
    state.hpo_result = HPOResult(
        best_hyperparams=source_hyperparams,
        best_iqm=source_iqm,
        best_ci=(min(source_scores or [0.0]), max(source_scores or [0.0])),
        all_trials=[TrialResult(
            trial_id=1,
            hyperparams=source_hyperparams,
            scores=source_scores,
            iqm=source_iqm,
            ci_lower=min(source_scores or [0.0]),
            ci_upper=max(source_scores or [0.0]),
        )],
        search_space_definition=prior_space,
    )

    runtime_receipt = _read_json(fork_dir / "runtime_interface_contract.v1.json")
    memory = state.pipeline_memory
    memory.pop("p2_full_resume_context", None)
    memory.pop("v9_deep_survivor_cohort", None)
    memory.pop("last_breadth_portfolio_manifest", None)
    memory["active_axis"] = "hpo"
    memory["force_min_budget_tier"] = 0
    memory["breadth_proven_incumbent"] = {
        "schema_version": "breadth_proven_incumbent.v1",
        "genome_id": champion["genome_id"],
        "stack": dict(champion["stack"]),
        "omr_lcb": source_iqm,
        "iter": 0,
        "canonical_interface_hash": runtime_receipt.get("canonical_interface_hash"),
        "source": "source_run_champion_pointer",
    }
    memory["champion_warm_start_focus"] = {
        "enabled": True,
        "focus_iteration": 1,
        "max_changed_axes": 1,
        "policy": (
            "first_wave_all_aspire_admitted_single_axis_neighbours;"
            "expires_then_normal_controller_selects_axes"
        ),
    }
    memory["champion_parameter_warm_start"] = {
        "enabled": True,
        "source_run": str(source_run),
        "source_worker": str(champion["worker"]),
        "source_genome_id": champion["genome_id"],
        "source_stack": dict(champion["stack"]),
        "algo_name": "SAC",
        "bootstrap_trials": bootstrap_trials,
        "checkpoints": checkpoints,
        "copy_policy": "policy_parameters_only_no_optimizer_no_replay",
        "incompatible_candidate_policy": "explicit_cold_start_fallback",
        "formal_commit_policy": "warm_evidence_requires_fresh_confirmation",
    }
    memory["champion_warm_start_branch"] = {
        "schema_version": "champion_warm_start_branch.v1",
        "source_run_read_only": str(source_run),
        "fork_run_dir": str(fork_dir),
        "worker_count": worker_count,
        "workers_per_gpu": workers_per_gpu,
        "visible_gpus": os.environ.get("CUDA_VISIBLE_DEVICES"),
        "bootstrap_steps_per_seed": bootstrap_steps,
        "bootstrap_seeds_per_trial": bootstrap_seeds,
        "bootstrap_trials": bootstrap_trials,
        "first_controller_iteration": 1,
        "future_axis_authority": "aspire_controller",
    }

    _atomic_json(fork_dir / "active_stack.json", {
        "schema_version": "active_stack.v1",
        "updated_at": datetime.now().astimezone().isoformat(),
        "stack": champion["stack"],
        "warm_start_branch": True,
    })
    HPOModule(None, dict(pipeline.config.get("hpo") or {}))._sync_algorithm_config_from_active_stack(
        state
    )
    state.env = build_env(
        fork_dir,
        apply_reward=True,
        apply_obs_selection=True,
    )
    pipeline._bind_runtime_config(state)
    return state


def run(args: argparse.Namespace) -> dict[str, Any]:
    source_run = Path(args.source_run).resolve()
    if not source_run.is_dir():
        raise FileNotFoundError(source_run)
    champion = _source_champion(source_run)
    preview = {
        "schema_version": "hand_p1_champion_warm_start_preview.v1",
        "source_run": str(source_run),
        "source_process_untouched": True,
        "source_genome_id": champion["genome_id"],
        "source_stack": champion["stack"],
        "worker_count": args.worker_count,
        "workers_per_gpu": args.workers_per_gpu,
        "visible_gpus": os.environ.get("CUDA_VISIBLE_DEVICES"),
        "bootstrap_steps_per_seed": args.bootstrap_steps,
        "bootstrap_seeds_per_trial": args.bootstrap_seeds,
        "bootstrap_trials": args.bootstrap_trials,
    }
    if args.dry_run:
        return preview

    timestamp = datetime.now().strftime("%Y%m%d_%H%M%S")
    fork_dir = Path(args.output_root).resolve() / f"hand_p1_champion_warm_{timestamp}"
    _materialize_fork(source_run, fork_dir)
    pipeline_path, llm_path, coding_path = _copy_source_configs(
        source_run, fork_dir
    )
    checkpoints = _checkpoint_rows(champion, fork_dir)

    from autorl.pipeline import AutoRLPipeline
    from autorl.repro import LLMCallLogger, set_global_seed

    pipeline = AutoRLPipeline(
        llm_config_path=str(llm_path),
        ai_coding_config_path=str(coding_path),
        pipeline_config_path=str(pipeline_path),
        output_base=str(fork_dir.parent),
    )
    pipeline.strict_contracts = False
    pipeline.global_seed = 0
    portfolio_cfg = pipeline.config.setdefault("breadth_portfolio", {})
    portfolio_cfg["configured_safety_cap"] = max(1, int(args.worker_count))
    portfolio_cfg["workers_per_gpu"] = max(1, int(args.workers_per_gpu))
    portfolio_cfg["population_max_genomes"] = max(2, int(args.worker_count))
    portfolio_cfg["max_total_trials_per_hpo"] = max(2, int(args.bootstrap_trials))
    runner_cfg = pipeline.config.setdefault("hpo", {}).setdefault(
        "breadth_process_runner", {}
    )
    runner_cfg["enabled"] = True
    runner_cfg["workers_per_gpu"] = max(1, int(args.workers_per_gpu))
    set_global_seed(pipeline.global_seed)

    state = _bootstrap_state(
        source_run=source_run,
        fork_dir=fork_dir,
        pipeline=pipeline,
        champion=champion,
        checkpoints=checkpoints,
        worker_count=args.worker_count,
        workers_per_gpu=args.workers_per_gpu,
        bootstrap_steps=args.bootstrap_steps,
        bootstrap_seeds=args.bootstrap_seeds,
        bootstrap_trials=args.bootstrap_trials,
    )
    manifest = {
        **preview,
        "schema_version": "hand_p1_champion_warm_start_manifest.v1",
        "fork_run_dir": str(fork_dir),
        "created_at": datetime.now().astimezone().isoformat(),
        "checkpoints": checkpoints,
        "initialization": "policy_parameters_only",
        "replay_reused": False,
        "optimizer_state_reused": False,
        "first_wave_scope": (
            "aspire_admitted_single_axis_neighbours_or_protected_champion_"
            "parallel_hpo_when_generation_gate_leaves_anchor_only"
        ),
        "later_axis_authority": "normal_aspire_controller",
        "final_commit_eligibility": "requires_separate_fresh_confirmation",
    }
    _atomic_json(fork_dir / "warm_start" / "manifest.v1.json", manifest)
    call_logger = LLMCallLogger(fork_dir)
    pipeline.llm.bind_logger(call_logger)
    pipeline.coding_llm.bind_logger(call_logger)
    try:
        final_state = pipeline._controller_loop(
            state,
            resume_interrupted_m5=True,
        )
    finally:
        pipeline.llm.bind_logger(None)
        pipeline.coding_llm.bind_logger(None)
        call_logger.close()
    return {
        **manifest,
        "status": "controller_returned",
        "controller_iteration": int(final_state.pipeline_iteration),
    }


def main() -> None:
    parser = argparse.ArgumentParser()
    parser.add_argument("--source-run", default=str(DEFAULT_SOURCE_RUN))
    parser.add_argument(
        "--output-root",
        default=str(REPO / "outputs/hand_p1_champion_warmstart_20260902_r1"),
    )
    parser.add_argument("--worker-count", type=int, default=4)
    parser.add_argument("--workers-per-gpu", type=int, default=2)
    parser.add_argument("--bootstrap-steps", type=int, default=500_000)
    parser.add_argument("--bootstrap-seeds", type=int, default=3)
    parser.add_argument("--bootstrap-trials", type=int, default=8)
    parser.add_argument("--dry-run", action="store_true")
    args = parser.parse_args()
    if args.worker_count < 1 or args.workers_per_gpu < 1:
        parser.error("worker counts must be positive")
    if args.bootstrap_steps < 1 or args.bootstrap_seeds < 1 or args.bootstrap_trials < 1:
        parser.error("bootstrap budget values must be positive")
    print(json.dumps(run(args), indent=2, default=str), flush=True)


if __name__ == "__main__":
    main()


==> anc/FARL/evaluation/experiments/kinetix_native_baseline.py <==
#!/usr/bin/env python3
"""Clean, OOM-safe NATIVE-reward baseline for Kinetix levels.

Purpose: characterize whether a Kinetix level's NATIVE reward (dense and/or
sparse) is solvable by a standard RL learner, to find a HARD level where native
does NOT reliably solve — i.e. one with headroom for a self-designed reward to
beat it (the P1 "killer" claim). This is NOT the AutoRL pipeline: it is a single
env + single PPO train + eval, so it makes ~1 XLA compilation and does not hit
the vm.max_map_count wall that crashed the full pipeline.

Usage:
  # probe (random policy only — confirms the level loads + random success rate)
  python kinetix_native_baseline.py --levels l/grasp_hard,l/lever_puzzle --probe
  # train+eval native dense and sparse
  python kinetix_native_baseline.py --levels l/grasp_hard --reward both \
      --steps 500000 --seeds 0,1 --eval-eps 30
"""
from __future__ import annotations

import os
os.environ.setdefault("JAX_PLATFORM_NAME", "cpu")
os.environ.setdefault("XLA_PYTHON_CLIENT_PREALLOCATE", "false")
os.environ.setdefault("MALLOC_ARENA_MAX", "2")
os.environ.setdefault("MALLOC_TRIM_THRESHOLD_", "0")
os.environ.setdefault(
    "XLA_FLAGS",
    "--xla_cpu_multi_thread_eigen=false intra_op_parallelism_threads=1 "
    "--xla_force_host_platform_device_count=1",
)

import argparse
import json
import time
import numpy as np
import gymnasium as gym
from gymnasium import spaces


class KinetixNativeEnv(gym.Env):
    """Single Kinetix level, native reward (dense default / sparse if requested)."""
    metadata = {"render_modes": []}

    def __init__(self, level: str, sparse: bool, seed: int = 0):
        super().__init__()
        import jax
        from kinetix.environment import (
            ActionType, ObservationType, make_kinetix_env, make_reset_fn_from_config,
        )
        from kinetix.util import load_from_json_file
        self._jax = jax
        self.level = level
        _state, static_params, env_params = load_from_json_file(level)
        if sparse:
            env_params = env_params.replace(dense_reward_scale=0.0)
        self.env_params = env_params
        self.static_params = static_params
        reset_fn = make_reset_fn_from_config(
            {"train_level_mode": "list", "train_levels_list": [level]},
            env_params, static_params,
        )
        self._env = make_kinetix_env(
            ActionType.DISCRETE, ObservationType.SYMBOLIC_FLAT,
            reset_fn, env_params, static_params, auto_reset=False,
        )
        self._key = jax.random.PRNGKey(int(seed))
        obs, self._state = self._env.reset(self._key, env_params)
        flat = np.asarray(obs, dtype=np.float32).reshape(-1)
        self.observation_space = spaces.Box(-np.inf, np.inf, shape=flat.shape, dtype=np.float32)
        self.action_space = spaces.Discrete(int(self._env.action_space(env_params).n))

    def reset(self, *, seed=None, options=None):
        if seed is not None:
            self._key = self._jax.random.PRNGKey(int(seed))
        else:
            self._key, sub = self._jax.random.split(self._key)
            self._key = sub
        obs, self._state = self._env.reset(self._key, self.env_params)
        return np.asarray(obs, dtype=np.float32).reshape(-1), {}

    def step(self, action):
        self._key, sk = self._jax.random.split(self._key)
        obs, self._state, reward, done, raw = self._env.step(
            sk, self._state, int(np.asarray(action).item()), self.env_params)
        g = float(np.asarray(raw.get("GoalR", 0.0)).reshape(-1)[0]) if isinstance(raw, dict) else 0.0
        info = {"GoalR": 1.0 if g > 0.5 else 0.0, "native_reward": float(np.asarray(reward))}
        return (np.asarray(obs, dtype=np.float32).reshape(-1),
                float(np.asarray(reward)), bool(np.asarray(done)), False, info)

    def close(self):
        return None


def _max_steps(env) -> int:
    for attr in ("max_timesteps", "episode_length", "max_episode_steps"):
        v = getattr(env.env_params, attr, None)
        if v is not None:
            try:
                return int(v)
            except Exception:
                pass
    return 512


def eval_success(model, env, n_eps: int, max_steps: int) -> float:
    succ = 0
    for _ in range(n_eps):
        obs, _ = env.reset()
        done = False
        g = 0.0
        steps = 0
        while not done and steps < max_steps:
            if model is None:
                a = env.action_space.sample()
            else:
                a, _ = model.predict(obs, deterministic=True)
            obs, r, term, trunc, info = env.step(a)
            g = max(g, info.get("GoalR", 0.0))
            done = term or trunc
            steps += 1
        succ += 1 if g > 0.5 else 0
    return succ / max(1, n_eps)


def run_one(level: str, sparse: bool, steps: int, seed: int, eval_eps: int, probe: bool) -> dict:
    from gymnasium.wrappers import TimeLimit
    base = KinetixNativeEnv(level, sparse=sparse, seed=seed)
    max_steps = _max_steps(base)
    env = TimeLimit(base, max_episode_steps=max_steps)
    t0 = time.time()
    if probe:
        rate = eval_success(None, base, n_eps=eval_eps, max_steps=max_steps)
        return {"level": level, "reward": "sparse" if sparse else "dense", "seed": seed,
                "mode": "random_probe", "success_rate": rate, "obs_dim": int(base.observation_space.shape[0]),
                "n_actions": int(base.action_space.n), "max_steps": max_steps,
                "secs": round(time.time() - t0, 1)}
    from stable_baselines3 import PPO
    model = PPO("MlpPolicy", env, seed=seed, verbose=0, n_steps=2048, batch_size=256,
                ent_coef=0.01, learning_rate=3e-4)
    model.learn(total_timesteps=steps, progress_bar=False)
    rate = eval_success(model, base, n_eps=eval_eps, max_steps=max_steps)
    return {"level": level, "reward": "sparse" if sparse else "dense", "seed": seed,
            "mode": f"PPO_{steps}", "success_rate": rate, "obs_dim": int(base.observation_space.shape[0]),
            "n_actions": int(base.action_space.n), "max_steps": max_steps,
            "secs": round(time.time() - t0, 1)}


def main():
    ap = argparse.ArgumentParser()
    ap.add_argument("--levels", required=True, help="comma-sep, e.g. l/grasp_hard,l/maze_1")
    ap.add_argument("--reward", default="both", choices=["dense", "sparse", "both"])
    ap.add_argument("--steps", type=int, default=500000)
    ap.add_argument("--seeds", default="0")
    ap.add_argument("--eval-eps", type=int, default=30)
    ap.add_argument("--probe", action="store_true")
    ap.add_argument("--out", default=None)
    args = ap.parse_args()
    levels = [x.strip() for x in args.levels.split(",") if x.strip()]
    seeds = [int(x) for x in args.seeds.split(",") if x.strip()]
    rewards = [False, True] if args.reward == "both" else [args.reward == "sparse"]
    results = []
    for lvl in levels:
        for sp in rewards:
            for sd in seeds:
                try:
                    r = run_one(lvl, sp, args.steps, sd, args.eval_eps, args.probe)
                except Exception as e:
                    r = {"level": lvl, "reward": "sparse" if sp else "dense", "seed": sd,
                         "error": repr(e)[:300]}
                results.append(r)
                print(json.dumps(r), flush=True)
    if args.out:
        with open(args.out, "w") as f:
            json.dump(results, f, indent=2)
    # summary
    print("\n==== SUMMARY (success_rate by level/reward) ====", flush=True)
    agg = {}
    for r in results:
        if "success_rate" not in r:
            continue
        k = (r["level"], r["reward"])
        agg.setdefault(k, []).append(r["success_rate"])
    for (lvl, rew), rates in sorted(agg.items()):
        print(f"  {lvl:24} {rew:6} mean_success={np.mean(rates):.2f} over {len(rates)} seed(s) {rates}", flush=True)


if __name__ == "__main__":
    main()


==> anc/FARL/evaluation/experiments/monitor_v8_2_stageoracle.py <==
"""Lightweight V8.2 stage-oracle experiment monitor.

Writes compact JSONL snapshots for long unattended runs.  It is intentionally
read-only: no process control, no cleanup, no experiment-specific repair.
"""

from __future__ import annotations

import argparse
import json
import os
import subprocess
import time
from datetime import datetime, timezone
from pathlib import Path
from typing import Any, Dict, List, Optional


def _load_json(path: Path) -> Dict[str, Any]:
    try:
        if path.exists():
            data = json.loads(path.read_text(encoding="utf-8"))
            return data if isinstance(data, dict) else {}
    except Exception:
        pass
    return {}


def _latest_dir(root: Path) -> Optional[Path]:
    try:
        dirs = [p for p in root.iterdir() if p.is_dir()]
    except Exception:
        return None
    if not dirs:
        return None
    return max(dirs, key=lambda p: p.stat().st_mtime)


def _tail(path: Path, n: int = 40) -> List[str]:
    try:
        if not path.exists():
            return []
        out = subprocess.check_output(["tail", "-n", str(n), str(path)], text=True)
        return out.splitlines()
    except Exception:
        return []


def _du(path: Path) -> str:
    try:
        return subprocess.check_output(["du", "-sh", str(path)], text=True).split()[0]
    except Exception:
        return "unknown"


def _pid_status(pid_file: Path) -> Dict[str, Any]:
    try:
        pid = int(pid_file.read_text(encoding="utf-8").strip())
    except Exception:
        return {"pid_file": str(pid_file), "pid": None, "alive": False}
    try:
        out = subprocess.check_output(
            ["ps", "-o", "pid,ppid,stat,etimes,pcpu,pmem,cmd", "-p", str(pid)],
            text=True,
        ).splitlines()
    except Exception:
        out = []
    try:
        children = subprocess.check_output(
            ["ps", "-o", "pid=", "--ppid", str(pid)], text=True
        ).split()
    except Exception:
        children = []
    return {
        "pid_file": str(pid_file),
        "pid": pid,
        "alive": len(out) >= 2,
        "ps": out[-1].strip() if len(out) >= 2 else None,
        "child_pids": [int(x) for x in children if x.isdigit()],
    }


def _diag_tail(run_dir: Optional[Path]) -> List[Dict[str, Any]]:
    if run_dir is None:
        return []
    diag = _load_json(run_dir / "diagnostic_memory.json")
    rows = diag if isinstance(diag, list) else diag.get("diagnoses") or diag.get("history") or []
    out = []
    for row in rows[-5:] if isinstance(rows, list) else []:
        if isinstance(row, dict):
            out.append({
                "iter": row.get("pipeline_iteration"),
                "trial": row.get("trial_id"),
                "status": row.get("status"),
                "root_cause": row.get("root_cause"),
                "external_iqm": row.get("external_objective_iqm"),
            })
    return out


def _summarize_run(label: str, root: Path, log_glob: str) -> Dict[str, Any]:
    run_dir = _latest_dir(root)
    result = _load_json(run_dir / "result.json") if run_dir else {}
    best = _load_json(run_dir / "best_so_far.json") if run_dir else {}
    hpo = _load_json(run_dir / "hpo_result.json") if run_dir else {}
    ledger = _load_json(run_dir / "stage_omr_ledger.v1.json") if run_dir else {}
    frontier = _load_json(run_dir / "frontier_plan.v1.json") if run_dir else {}
    asha = _load_json(run_dir / "breadth_portfolio" / "asha_latest.json") if run_dir else {}
    latest_logs = list(Path("evaluation/results/v8_2_stageoracle_logs").glob(log_glob))
    log = max(latest_logs, key=lambda p: p.stat().st_mtime) if latest_logs else None
    stage_rows = ledger.get("stages") or []
    source_types = sorted({
        str(s.get("stage_omr_source_type") or "")
        for s in stage_rows if isinstance(s, dict)
    })
    return {
        "label": label,
        "root": str(root),
        "run_dir": str(run_dir) if run_dir else None,
        "disk": _du(root) if root.exists() else "missing",
        "result_best_iqm": result.get("best_iqm"),
        "best_so_far_iqm": best.get("best_iqm"),
        "hpo_best_iqm": hpo.get("best_iqm"),
        "controller_iters": result.get("controller_iters"),
        "fault_counts": result.get("fault_counts"),
        "stage_source_types": source_types,
        "frontier": frontier,
        "stage_final_alignment": asha.get("stage_final_alignment"),
        "stage_final_alignment_fault": asha.get("stage_final_alignment_fault"),
        "diag_tail": _diag_tail(run_dir),
        "log": str(log) if log else None,
        "log_tail": _tail(log, n=25) if log else [],
    }


def snapshot(pid_dir: Path) -> Dict[str, Any]:
    return {
        "schema_version": "v8_2_stageoracle_monitor.v1",
        "timestamp": datetime.now(timezone.utc).isoformat(),
        "host_pid": os.getpid(),
        "pids": {
            "door": _pid_status(pid_dir / "door_p2.pid"),
            "doorkey": _pid_status(pid_dir / "doorkey_p2.pid"),
            "reach_v8_1": _pid_status(Path("evaluation/results/v8_1_live_pids/reach_p2.pid")),
        },
        "experiments": [
            _summarize_run(
                "door_p2_v8_2_stageoracle",
                Path("evaluation/results/v8_2_stageoracle_door_p2"),
                "door_p2_v8_2_stageoracle_*.log",
            ),
            _summarize_run(
                "doorkey_p2_v8_2_stageoracle",
                Path("evaluation/results/v8_2_stageoracle_doorkey_p2"),
                "doorkey_p2_v8_2_stageoracle_*.log",
            ),
            _summarize_run(
                "reach_p2_v8_1_reference",
                Path("evaluation/results/v8_1_live_reach_p2"),
                "../v8_1_live_logs/reach_p2_v8_1_*.log",
            ),
        ],
    }


def main() -> int:
    parser = argparse.ArgumentParser(description=__doc__)
    parser.add_argument("--interval-sec", type=int, default=900)
    parser.add_argument("--duration-sec", type=int, default=4 * 60 * 60)
    parser.add_argument("--out", default="evaluation/results/v8_2_stageoracle_logs/monitor_snapshots.jsonl")
    parser.add_argument("--pid-dir", default="evaluation/results/v8_2_stageoracle_pids")
    args = parser.parse_args()

    out = Path(args.out)
    out.parent.mkdir(parents=True, exist_ok=True)
    pid_dir = Path(args.pid_dir)
    deadline = time.time() + max(1, int(args.duration_sec))
    while True:
        snap = snapshot(pid_dir)
        with out.open("a", encoding="utf-8") as fh:
            fh.write(json.dumps(snap, sort_keys=True, default=str) + "\n")
        print(json.dumps({
            "timestamp": snap["timestamp"],
            "door_alive": snap["pids"]["door"]["alive"],
            "doorkey_alive": snap["pids"]["doorkey"]["alive"],
            "door_best": snap["experiments"][0]["best_so_far_iqm"],
            "doorkey_best": snap["experiments"][1]["best_so_far_iqm"],
        }, sort_keys=True), flush=True)
        if time.time() >= deadline:
            break
        time.sleep(max(30, int(args.interval_sec)))
    return 0


if __name__ == "__main__":
    raise SystemExit(main())


==> anc/FARL/evaluation/experiments/p2_breadth_resume.py <==
"""Explicit, opt-in recovery for an interrupted breadth process runner.

This module is intentionally outside the normal AutoRL pipeline.  It is
imported only by an explicit ``--resume-run-dir``/wave-boundary recovery;
normal V9/V9.5 execution never imports or consults it.  The historical P2 API
name is retained for compatibility, while the state loader also restores P1
full-information semantics from run artifacts when that regime is detected.

Recovery is seed-boundary based:

* completed worker results are validated and reused;
* completed seeds in an interrupted worker are reconstructed from their model
  and provenance artifacts;
* only missing/incomplete seeds are trained again;
* unlaunched trials continue from the frozen portfolio schedule.

An in-progress seed is deliberately restarted rather than pretending that an
SB3 model without the exact replay buffer and simulator/RNG state is an exact
continuation.
"""

from __future__ import annotations

import copy
import hashlib
import json
import math
import os
import re
import time
from concurrent.futures import FIRST_COMPLETED, ProcessPoolExecutor, wait
from dataclasses import dataclass, field
from datetime import datetime, timezone
from pathlib import Path
from typing import Any, Dict, List, Mapping, Sequence


_WORKER_RE = re.compile(
    r"^iter(?P<iteration>\d+)_trial(?P<trial>\d+)_(?P<genome>genome\.[A-Za-z0-9_.-]+)$"
)


class P2ResumeError(RuntimeError):
    """Raised when an existing run is unsafe or inconsistent to resume."""


@dataclass(frozen=True)
class SeedArtifact:
    seed: int
    score: float
    model_path: Path
    provenance_path: Path
    provenance: Dict[str, Any]


@dataclass
class TrialInventory:
    trial_id: int
    genome_id: str
    worker_dir: Path
    status: str
    complete_result: Dict[str, Any] | None = None
    complete_seeds: Dict[int, SeedArtifact] = field(default_factory=dict)
    heartbeat_age_seconds: float | None = None


@dataclass
class ResumeInventory:
    run_dir: Path
    iteration: int
    manifest_path: Path
    runner_manifest_path: Path
    schedule: List[str]
    total_timesteps: int
    seeds_per_trial: int
    trials: Dict[int, TrialInventory]
    problems: List[str] = field(default_factory=list)

    @property
    def completed_trial_ids(self) -> List[int]:
        return sorted(
            tid for tid, row in self.trials.items() if row.status == "completed"
        )

    @property
    def incomplete_trial_ids(self) -> List[int]:
        return sorted(
            tid for tid, row in self.trials.items() if row.status == "incomplete"
        )

    @property
    def pending_trial_ids(self) -> List[int]:
        return sorted(
            tid for tid, row in self.trials.items() if row.status == "pending"
        )

    @property
    def recently_active_trial_ids(self) -> List[int]:
        return sorted(
            tid
            for tid, row in self.trials.items()
            if row.status == "incomplete"
            and row.heartbeat_age_seconds is not None
            and row.heartbeat_age_seconds < 180.0
        )

    def missing_seed_ids(self, trial_id: int) -> List[int]:
        row = self.trials[trial_id]
        return [
            seed
            for seed in range(self.seeds_per_trial)
            if seed not in row.complete_seeds
        ]

    def to_report(self) -> Dict[str, Any]:
        complete_seed_count = sum(
            len(row.complete_seeds)
            for row in self.trials.values()
            if row.status == "incomplete"
        )
        return {
            "schema_version": "p2_breadth_resume_inventory.v1",
            "run_dir": str(self.run_dir),
            "iteration": self.iteration,
            "manifest_path": str(self.manifest_path),
            "runner_manifest_path": str(self.runner_manifest_path),
            "total_scheduled_trials": len(self.schedule),
            "total_timesteps_per_seed": self.total_timesteps,
            "seeds_per_trial": self.seeds_per_trial,
            "completed_trials": len(self.completed_trial_ids),
            "incomplete_trials": len(self.incomplete_trial_ids),
            "pending_trials": len(self.pending_trial_ids),
            "reusable_complete_seeds_in_incomplete_trials": complete_seed_count,
            "recently_active_trial_ids": self.recently_active_trial_ids,
            "problems": list(self.problems),
            "safe_to_launch": not self.problems
            and not self.recently_active_trial_ids,
        }


def _read_json(path: Path) -> Dict[str, Any]:
    try:
        value = json.loads(path.read_text(encoding="utf-8"))
    except FileNotFoundError as exc:
        raise P2ResumeError(f"required resume artifact is missing: {path}") from exc
    except (OSError, json.JSONDecodeError) as exc:
        raise P2ResumeError(f"cannot read resume artifact {path}: {exc}") from exc
    if not isinstance(value, dict):
        raise P2ResumeError(f"resume artifact must be a JSON object: {path}")
    return value


def _latest_portfolio_manifest(run_dir: Path) -> Path:
    root = run_dir / "breadth_portfolio"
    candidates: List[tuple[int, Path]] = []
    for path in root.glob("portfolio_manifest_iter*.json"):
        match = re.search(r"iter(\d+)\.json$", path.name)
        if match:
            candidates.append((int(match.group(1)), path))
    if not candidates:
        fallback = root / "portfolio_manifest.json"
        if fallback.exists():
            return fallback
        raise P2ResumeError(f"no portfolio manifest found below {root}")
    return max(candidates, key=lambda item: item[0])[1]


def materialize_current_wave_manifest(
    run_dir: str | Path,
    *,
    dry_run: bool = False,
) -> Dict[str, Any]:
    """Reconcile a stale portfolio plan with the preregistered live runner.

    The runner manifest is written before any worker launches and therefore
    owns the current phase's iteration and trial count.  This helper never
    invents assignments: it takes the corresponding prefix of the frozen
    eligible schedule and verifies every existing worker directory against it.
    It is explicit recovery tooling and is never called by a normal run.
    """

    root = Path(run_dir).resolve()
    source_path = _latest_portfolio_manifest(root)
    source = _read_json(source_path)
    runner_path = root / "breadth_portfolio" / "process_runner_manifest.json"
    runner = _read_json(runner_path)
    iteration = int(runner.get("iteration", -1) or -1)
    requested = int(runner.get("n_trials_requested", 0) or 0)
    source_stage_control = dict(source.get("stage_wave_control") or {})
    top_level_schedule = [
        str(value) for value in source.get("trial_schedule") or []
    ]
    stage_schedule = [
        str(value)
        for value in source_stage_control.get("trial_schedule") or []
    ]
    # A live runner can be dispatched from the longer, preregistered stage
    # schedule before the top-level manifest projection is refreshed.  The
    # runner owns the exact iteration/trial count, while stage_wave_control
    # owns the frozen eligible ordering.  Recovery may therefore use the stage
    # schedule only when the stale top-level projection is too short; it still
    # verifies every existing worker directory against that ordering below.
    if requested > len(top_level_schedule) and requested <= len(stage_schedule):
        eligible = stage_schedule
        schedule_authority = "stage_wave_control.trial_schedule"
    else:
        eligible = top_level_schedule
        schedule_authority = "top_level.trial_schedule"
    eligible_count = max(
        len(eligible),
        int(source_stage_control.get("eligible_trial_count", 0) or 0),
    )
    if iteration < 0 or requested <= 0 or requested > len(eligible):
        raise P2ResumeError(
            "cannot reconcile current phase: "
            f"iteration={iteration}, requested={requested}, "
            f"eligible={len(eligible)}"
        )
    schedule = eligible[:requested]
    workers_root = root / "breadth_portfolio" / "workers"
    verified_workers: List[int] = []
    for trial_id, expected_genome in enumerate(schedule):
        matches = list(
            workers_root.glob(f"iter{iteration}_trial{trial_id}_genome.*")
        )
        if not matches:
            continue
        if len(matches) != 1:
            raise P2ResumeError(
                f"ambiguous worker identity for trial {trial_id}: {matches}"
            )
        actual_genome = matches[0].name.split(
            f"iter{iteration}_trial{trial_id}_", 1
        )[-1]
        if actual_genome != expected_genome:
            raise P2ResumeError(
                "worker/schedule mismatch during reconciliation: "
                f"trial={trial_id}, {actual_genome} != {expected_genome}"
            )
        verified_workers.append(trial_id)

    reconciled = copy.deepcopy(source)
    reconciled["iteration"] = iteration
    reconciled["trial_schedule"] = schedule
    reconciled["wave_count"] = int(
        math.ceil(requested / max(1, int(runner.get("max_workers", 1) or 1)))
    )
    stage_control = dict(reconciled.get("stage_wave_control") or {})
    stage_control.update({
        "eligible_trial_count": eligible_count,
        "dispatch_trial_limit": requested,
        "deferred_eligible_trial_count": max(0, eligible_count - requested),
        "eligible_schedule_sha256": (
            source_stage_control.get("eligible_schedule_sha256")
            or "sha256:" + hashlib.sha256(
                json.dumps(eligible, separators=(",", ":")).encode("utf-8")
            ).hexdigest()
        ),
        "phase_budget_authority": "process_runner_preregistered_dispatch",
    })
    reconciled["stage_wave_control"] = stage_control
    execution_plan = dict(reconciled.get("execution_plan") or {})
    execution_plan.update({
        "total_hpo_trials_requested": requested,
        "current_phase_trials_requested": requested,
        "current_phase_iteration": iteration,
        "eligible_stage_schedule_trials": eligible_count,
    })
    reconciled["execution_plan"] = execution_plan
    scheduled_counts: Dict[str, int] = {}
    for genome_id in schedule:
        scheduled_counts[genome_id] = scheduled_counts.get(genome_id, 0) + 1
    reconciled["scheduled_trials_by_genome"] = scheduled_counts
    receipt = {
        "schema_version": "v9.wave_boundary_manifest_reconciliation.v1",
        "source_manifest": str(source_path),
        "source_iteration": int(source.get("iteration", -1) or -1),
        "runner_manifest": str(runner_path),
        "iteration": iteration,
        "eligible_trial_count": eligible_count,
        "dispatched_trial_count": requested,
        "verified_existing_worker_trial_ids": verified_workers,
        "schedule_authority": schedule_authority,
        "assignment_policy": "frozen_eligible_schedule_prefix_only",
        "normal_pipeline_affected": False,
    }
    reconciled["wave_boundary_reconciliation"] = receipt
    if not dry_run:
        target = root / "breadth_portfolio" / f"portfolio_manifest_iter{iteration}.json"
        _atomic_write_json(target, reconciled)
        _atomic_write_json(
            root / "breadth_portfolio" / "portfolio_manifest.json",
            reconciled,
        )
        _atomic_write_json(
            root / "breadth_portfolio" / "wave_boundary_manifest_reconciliation.v1.json",
            receipt,
        )
        receipt["materialized_manifest"] = str(target)
    return receipt


def _worker_dir_for_trial(
    workers_root: Path,
    *,
    iteration: int,
    trial_id: int,
    genome_id: str,
) -> Path | None:
    expected = workers_root / f"iter{iteration}_trial{trial_id}_{genome_id}"
    if expected.exists():
        return expected
    matches = list(workers_root.glob(f"iter{iteration}_trial{trial_id}_genome.*"))
    if not matches:
        return None
    if len(matches) > 1:
        raise P2ResumeError(
            f"multiple worker directories found for trial {trial_id}: {matches}"
        )
    return matches[0]


def _seed_artifacts(worker_dir: Path, trial_id: int) -> Dict[int, SeedArtifact]:
    artifacts: Dict[int, SeedArtifact] = {}
    provenance_root = worker_dir / "provenance"
    for provenance_path in provenance_root.glob(f"trial_*_{trial_id}_*.json"):
        provenance = _read_json(provenance_path)
        try:
            seed = int(provenance["seed"])
            score_payload = provenance.get("scores") or {}
            if not score_payload.get("objective_valid"):
                continue
            score = float(score_payload["external_score"])
            model_ref = (provenance.get("artifact_paths") or {})["model"]
        except (KeyError, TypeError, ValueError):
            continue
        model_path = Path(str(model_ref))
        if not model_path.is_absolute():
            model_path = worker_dir / model_path
        if not model_path.exists() or not math.isfinite(score):
            continue
        artifacts[seed] = SeedArtifact(
            seed=seed,
            score=score,
            model_path=model_path.resolve(),
            provenance_path=provenance_path.resolve(),
            provenance=provenance,
        )
    return artifacts


def load_resume_inventory(
    run_dir: str | Path,
    *,
    now: float | None = None,
) -> ResumeInventory:
    """Load and validate a frozen P2 breadth schedule without writing anything."""

    run_dir = Path(run_dir).resolve()
    if not run_dir.is_dir():
        raise P2ResumeError(f"resume run_dir does not exist: {run_dir}")
    manifest_path = _latest_portfolio_manifest(run_dir)
    manifest = _read_json(manifest_path)
    runner_manifest_path = run_dir / "breadth_portfolio" / "process_runner_manifest.json"
    runner = _read_json(runner_manifest_path)
    iteration = int(runner.get("iteration", manifest.get("iteration", -1)))
    if iteration != int(manifest.get("iteration", iteration)):
        raise P2ResumeError(
            "portfolio/process-runner iteration mismatch: "
            f"{manifest.get('iteration')} != {iteration}"
        )
    schedule = [str(value) for value in manifest.get("trial_schedule") or []]
    requested = int(runner.get("n_trials_requested", len(schedule)) or 0)
    if not schedule or requested != len(schedule):
        raise P2ResumeError(
            f"frozen schedule mismatch: schedule={len(schedule)} requested={requested}"
        )
    total_timesteps = int(runner.get("total_timesteps", 0) or 0)
    seeds_per_trial = int(runner.get("seeds_per_trial", 0) or 0)
    if total_timesteps <= 0 or seeds_per_trial <= 0:
        raise P2ResumeError("invalid process-runner seed/step budget")

    current_time = time.time() if now is None else float(now)
    workers_root = run_dir / "breadth_portfolio" / "workers"
    problems: List[str] = []
    trials: Dict[int, TrialInventory] = {}
    for trial_id, genome_id in enumerate(schedule):
        worker_dir = _worker_dir_for_trial(
            workers_root,
            iteration=iteration,
            trial_id=trial_id,
            genome_id=genome_id,
        )
        if worker_dir is None:
            trials[trial_id] = TrialInventory(
                trial_id=trial_id,
                genome_id=genome_id,
                worker_dir=workers_root
                / f"iter{iteration}_trial{trial_id}_{genome_id}",
                status="pending",
            )
            continue
        parsed = _WORKER_RE.match(worker_dir.name)
        actual_genome = parsed.group("genome") if parsed else ""
        if actual_genome != genome_id:
            problems.append(
                f"trial {trial_id} schedule/worker genome mismatch: "
                f"{genome_id} != {actual_genome}"
            )
        complete_seeds = _seed_artifacts(worker_dir, trial_id)
        result_path = worker_dir / "worker_result.json"
        complete_result: Dict[str, Any] | None = None
        status = "incomplete"
        if result_path.exists():
            try:
                candidate = _read_json(result_path)
                valid_metrics = [
                    metric
                    for metric in candidate.get("metrics_list") or []
                    if isinstance(metric, dict) and metric.get("objective_valid")
                ]
                if (
                    candidate.get("status") == "completed"
                    and str(candidate.get("genome_id")) == genome_id
                    and len(candidate.get("scores") or []) == seeds_per_trial
                    and len(valid_metrics) == seeds_per_trial
                    and len(complete_seeds) == seeds_per_trial
                ):
                    complete_result = candidate
                    status = "completed"
                elif candidate.get("status") == "completed":
                    problems.append(
                        f"trial {trial_id} has an incomplete/invalid completed result"
                    )
            except P2ResumeError as exc:
                problems.append(str(exc))
        heartbeat_age: float | None = None
        heartbeat_path = worker_dir / "heartbeat.v1.json"
        if status == "incomplete" and heartbeat_path.exists():
            heartbeat_age = max(0.0, current_time - heartbeat_path.stat().st_mtime)
        trials[trial_id] = TrialInventory(
            trial_id=trial_id,
            genome_id=genome_id,
            worker_dir=worker_dir,
            status=status,
            complete_result=complete_result,
            complete_seeds=complete_seeds,
            heartbeat_age_seconds=heartbeat_age,
        )
    return ResumeInventory(
        run_dir=run_dir,
        iteration=iteration,
        manifest_path=manifest_path,
        runner_manifest_path=runner_manifest_path,
        schedule=schedule,
        total_timesteps=total_timesteps,
        seeds_per_trial=seeds_per_trial,
        trials=trials,
        problems=problems,
    )


class _RecoveredDiagnostics:
    """Reuse already-persisted diagnoses when rebuilding a parent HPO study."""

    def __init__(
        self,
        delegate: Any,
        state: Any,
        *,
        iteration: int,
    ) -> None:
        self._delegate = delegate
        self._iteration = int(iteration)
        self._records: Dict[tuple[int, str], Dict[str, Any]] = {}
        for record in getattr(state, "diagnostic_memory", []) or []:
            if not isinstance(record, dict):
                continue
            if int(record.get("pipeline_iteration", -1) or -1) != iteration:
                continue
            try:
                trial_id = int(record["trial_id"])
            except (KeyError, TypeError, ValueError):
                continue
            genome_id = str(record.get("genome_id") or "")
            self._records[(trial_id, genome_id)] = record

    def evaluate(self, state: Any, stats: Dict[str, Any]) -> Any:
        from autorl.data_types import DiagnosticReport

        key = (
            int(stats.get("trial_id", 0) or 0),
            str(stats.get("genome_id") or ""),
        )
        record = self._records.get(key)
        if record is None:
            return self._delegate.evaluate(state, stats)
        evidence = dict(record.get("evidence") or {})
        report = DiagnosticReport(
            status=str(record.get("status") or "CONTINUE"),
            reasoning=(
                "Recovered the persisted diagnosis for this completed trial; "
                "the held-out evidence was not evaluated or appended twice."
            ),
            root_cause=str(
                (evidence.get("relative_effect") or {}).get("state")
                or evidence.get("search_state")
                or "persisted_trial_diagnosis"
            ),
            suggested_action=str(evidence.get("route") or "continue"),
            confidence=1.0,
            supporting_evidence=[
                f"persisted_pipeline_iteration={self._iteration}",
                f"persisted_trial_id={key[0]}",
                f"persisted_genome_id={key[1]}",
            ],
            stuck_at_stage=None,
            omr_diagnostic_protocol="unbounded_dense",
            search_evidence_state=str(
                record.get("search_evidence_state")
                or evidence.get("search_state")
                or "INCONCLUSIVE"
            ),
            relative_omr_evidence=evidence,
        )
        state.latest_diagnosis = report
        return report


def recovered_diagnostics(
    delegate: Any,
    state: Any,
    *,
    iteration: int,
) -> Any:
    return _RecoveredDiagnostics(delegate, state, iteration=iteration)


def _load_yaml(path: Path) -> Dict[str, Any]:
    try:
        import yaml
    except ImportError as exc:
        raise P2ResumeError("PyYAML is required by the explicit resume branch") from exc
    try:
        value = yaml.safe_load(path.read_text(encoding="utf-8")) or {}
    except (OSError, yaml.YAMLError) as exc:
        raise P2ResumeError(f"cannot load pipeline config {path}: {exc}") from exc
    if not isinstance(value, dict):
        raise P2ResumeError(f"pipeline config must be a mapping: {path}")
    if isinstance(value.get("pipeline"), dict):
        value = dict(value["pipeline"])
    return value


def _active_stack_payload(run_dir: Path) -> Dict[str, Any]:
    payload = _read_json(run_dir / "active_stack.json")
    return dict(payload.get("stack") or payload)


def _objective_metric_spec(run_dir: Path, stack: Mapping[str, Any]) -> Dict[str, Any]:
    omr_id = stack.get("omr_id")
    if not omr_id:
        return {}
    path = run_dir / "stacks" / "omr" / f"{omr_id}.json"
    if not path.exists():
        return {}
    payload = _read_json(path)
    return dict(payload.get("spec") or {})


def _selected_obs_indices(run_dir: Path) -> List[int]:
    path = run_dir / "obs_selection_report.json"
    if not path.exists():
        return []
    payload = _read_json(path)
    for key in ("selected_obs_indices", "selected_indices", "kept_indices"):
        values = payload.get(key)
        if isinstance(values, list):
            return [int(value) for value in values]
    return []


def _typed_manifest(payload: Dict[str, Any], run_dir: Path) -> Any:
    from autorl.data_types import (
        ActionType,
        AgentType,
        CooperationType,
        EnvironmentManifest,
        EnvProvenance,
        EnvSourceType,
        ObservabilityType,
    )

    values = dict(payload)
    adapter_path = run_dir / "env_adapter.py"
    values.setdefault(
        "env_description",
        str(values.get("env_id") or "recovered P2 raw simulator"),
    )
    values.setdefault("adapter_module_path", str(adapter_path))
    values.setdefault(
        "adapter_code",
        (
            adapter_path.read_text(encoding="utf-8")
            if adapter_path.exists()
            else ""
        ),
    )
    try:
        for key, enum_type in (("env_source", EnvSourceType), ("agent_type", AgentType),
                               ("observability", ObservabilityType), ("cooperation_type", CooperationType)):
            # Optional omitted fields keep the dataclass defaults. Missing
            # required topology is invalid, not guessed from a benchmark name.
            if key in values:
                values[key] = enum_type(values[key])
        values["action_types"] = {
            str(key): ActionType(value)
            for key, value in (values.get("action_types") or {}).items()
        }
        provenance = values.get("env_provenance") or {}
        values["env_provenance"] = _restore_saved_dataclass(EnvProvenance, provenance, "manifest.env_provenance")
    except (TypeError, ValueError, AttributeError) as exc:
        raise P2ResumeError(f"invalid saved manifest topology: {exc}") from exc
    allowed = EnvironmentManifest.__dataclass_fields__
    try:
        return EnvironmentManifest(**{key: value for key, value in values.items() if key in allowed})
    except TypeError as exc:
        raise P2ResumeError(f"incomplete saved manifest topology: {exc}") from exc


def _restore_saved_dataclass(record_type, payload: Dict[str, Any], label: str):
    """Restore declared records while leaving ordinary mappings as mappings."""
    if not isinstance(payload, dict):
        raise P2ResumeError(f"invalid saved {label}: expected an object")
    fields = record_type.__dataclass_fields__
    try:
        record = record_type(**{key: value for key, value in payload.items() if key in fields})
    except TypeError as exc:
        raise P2ResumeError(f"invalid saved {label}: {exc}") from exc
    # Probe report extensions are historical evidence, not fields to discard
    # just because the current dataclass has no dedicated slot for them.
    for key, value in payload.items():
        if key not in fields and not key.startswith("_") and not hasattr(record, key):
            setattr(record, key, value)
    return record


def _typed_mdp_report(payload: Dict[str, Any]):
    from autorl.data_types import (
        CreditAssignmentReport, EnvironmentFingerprint, MDPReport, ProbeBottleneck,
    )
    report = _restore_saved_dataclass(MDPReport, payload, "mdp_report")
    report.fingerprint = _restore_saved_dataclass(
        EnvironmentFingerprint, payload.get("fingerprint") or {}, "mdp_report.fingerprint")
    bottlenecks = payload.get("bottlenecks") or []
    if not isinstance(bottlenecks, list):
        raise P2ResumeError("invalid saved mdp_report.bottlenecks: expected a list")
    report.bottlenecks = [
        _restore_saved_dataclass(ProbeBottleneck, row, f"mdp_report.bottlenecks[{index}]")
        for index, row in enumerate(bottlenecks)
    ]
    report.credit_assignment = (
        _restore_saved_dataclass(CreditAssignmentReport, payload["credit_assignment"], "mdp_report.credit_assignment")
        if payload.get("credit_assignment") is not None else None)
    return report


def _load_prior_hpo_result(run_dir: Path) -> Any:
    from autorl.data_types import HPOResult, TrialResult

    path = run_dir / "hpo_result.json"
    if not path.exists():
        return None
    payload = _read_json(path)
    trials = []
    allowed_trial = TrialResult.__dataclass_fields__
    for row in payload.get("all_trials") or payload.get("trials") or []:
        if isinstance(row, dict):
            trials.append(
                TrialResult(
                    **{
                        key: value
                        for key, value in row.items()
                        if key in allowed_trial
                    }
                )
            )
    return HPOResult(
        best_hyperparams=dict(payload.get("best_hyperparams") or {}),
        best_iqm=float(payload.get("best_iqm", float("-inf"))),
        best_ci=tuple(payload.get("best_ci") or (0.0, 0.0)),
        all_trials=trials,
        search_space_definition=dict(
            payload.get("search_space_definition")
            or payload.get("search_space")
            or {}
        ),
        stage_activation_evidence=dict(
            payload.get("stage_activation_evidence") or {}
        ),
    )


def _latest_controller_packet(run_dir: Path, before_iteration: int) -> Dict[str, Any]:
    root = run_dir / "context_memory" / "memory_packets"
    candidates: List[tuple[int, Path]] = []
    for path in root.glob("controller.diagnostics_iter*_*.json"):
        if path.name.endswith(".manifest.json"):
            continue
        match = re.search(r"_iter(\d+)_", path.name)
        if match and int(match.group(1)) < before_iteration:
            candidates.append((int(match.group(1)), path))
    if not candidates:
        return {}
    return _read_json(max(candidates, key=lambda item: item[0])[1])


def _load_resume_state(
    inventory: ResumeInventory,
    *,
    pipeline_config_path: str | Path,
    worker_cap: int,
    rebuild_environment: bool = False,
    completed_boundary: bool = False,
) -> Any:
    from autorl.data_types import (
        AlgorithmConfig,
        GoalSpec,
        PipelineState,
        RewardConfig,
        StageSpec,
        TaskStructure,
    )
    from autorl.env_builder import build_env
    from autorl.modules.hpo import HPOModule

    run_dir = inventory.run_dir
    pipeline_config = _load_yaml(Path(pipeline_config_path).resolve())
    pipeline_config.setdefault("breadth_portfolio", {})[
        "configured_safety_cap"
    ] = max(1, int(worker_cap))
    manifest_payload = _read_json(run_dir / "manifest.json")
    goal_payload = _read_json(run_dir / "goal_spec.json")
    mdp_payload = _read_json(run_dir / "mdp_report.json")
    packet = _latest_controller_packet(
        run_dir,
        inventory.iteration + 1 if completed_boundary else inventory.iteration,
    )
    packet_state = dict(packet.get("P1_run_state") or {})
    disk_active_stack = _active_stack_payload(run_dir)
    packet_stack = dict(packet_state.get("active_stack") or {})
    active_stack = dict(disk_active_stack)
    packet_matches_anchor = packet.get("controller_iter") == inventory.iteration
    if completed_boundary and packet_stack and packet_matches_anchor:
        # Controller memory intentionally elides stable slots such as the env
        # adapter.  Overlay the boundary packet onto the restored disk pointer
        # instead of treating the packet as a complete active-stack schema.
        active_stack.update(packet_stack)
    asha_path = run_dir / "breadth_portfolio" / "asha_latest.json"
    last_asha = _read_json(asha_path) if asha_path.exists() else {}
    portfolio = _read_json(inventory.manifest_path)
    runtime_contract_path = run_dir / "p2_runtime_contract.json"
    runtime_contract = (
        _read_json(runtime_contract_path) if runtime_contract_path.exists() else {}
    )
    env_provenance = manifest_payload.get("env_provenance") or {}
    is_raw_sim = bool(
        isinstance(env_provenance, dict)
        and env_provenance.get("is_raw_sim_env")
    )
    is_p1_full_info = bool(
        isinstance(env_provenance, dict)
        and str(env_provenance.get("source_category") or "")
        == "p1_benchmark_full_info"
    )

    task_path = run_dir / "task.txt"
    task_description = (
        task_path.read_text(encoding="utf-8") if task_path.exists() else ""
    )
    state = PipelineState(
        task_description=task_description,
        run_dir=run_dir,
        raw_sim_input=(
            {
                "env_name": manifest_payload.get(
                    "env_description", "P2 raw simulator"
                ),
                "stage_omr_applicability": "not_applicable",
                "stage_omr_oracle_supplied": False,
            }
            if is_raw_sim else None
        ),
    )
    state.pipeline_iteration = inventory.iteration
    state.pipeline_config = pipeline_config
    best_path = run_dir / "best_so_far.json"
    best_so_far = _read_json(best_path) if best_path.exists() else None
    architecture = str(
        pipeline_config.get("architecture_version") or "V9.3"
    ).upper()
    state.pipeline_memory.update(
        {
            "framework_generation": architecture,
            "resume_controller_packet_authority": {
                "completed_iteration": inventory.iteration,
                "packet_iteration": packet.get("controller_iter"),
                "packet_stack_overlay_applied": bool(completed_boundary and packet_stack and packet_matches_anchor),
                "older_packet_is_diagnostic_context_only": bool(completed_boundary and not packet_matches_anchor),
                "controller_counts_reconstructed": False,
            },
            "omr_diagnostic_protocol": (
                "unbounded_dense" if is_raw_sim else "bounded_success"
            ),
            "stage_omr_applicability": (
                "not_applicable" if is_raw_sim else "applicable"
            ),
            "last_breadth_portfolio_manifest": portfolio,
            "last_breadth_portfolio_asha": last_asha,
            "stage_final_alignment": dict(
                last_asha.get("stage_final_alignment") or {}
            ),
            "stage_final_alignment_fault": last_asha.get(
                "stage_final_alignment_fault"
            ),
            "frozen_final_metric_contract": (
                runtime_contract.get("final_metric")
                if is_raw_sim else None
            ),
            "best_so_far": best_so_far,
            "current_layer": 0,
            "stage": 2 if inventory.iteration > 0 else 1,
            "active_axis": "budget",
            "force_min_budget_tier": int(
                (packet_state.get("budget") or {}).get(
                    "force_min_budget_tier", 0
                )
                or 0
            ),
        }
    )
    if is_p1_full_info:
        try:
            from evaluation.experiments.exp_p1_benchmark_full_info import TASKS

            env_id = str(manifest_payload.get("env_id") or "")
            p1_spec = next(
                (
                    dict(spec) for spec in TASKS.values()
                    if str(spec.get("env_id") or spec.get("level") or "")
                    == env_id
                ),
                {},
            )
        except Exception:
            p1_spec = {}
        scaffold_path = run_dir / "public_task_theory_scaffold.v1.json"
        scaffold = (
            _read_json(scaffold_path) if scaffold_path.exists() else {}
        )
        stage_info_keys = sorted({
            str(stage.get("oracle_info_key"))
            for stage in (scaffold.get("stages") or [])
            if isinstance(stage, dict) and stage.get("oracle_info_key")
        })
        state.pipeline_memory["p1_full_info_contract"] = {
            "schema_version": "p1_full_info_contract.v1",
            "benchmark_family": p1_spec.get("family"),
            "use_all_designer_exposed_information": True,
            "native_reward_admissible": True,
            "native_reward_is_truth": False,
            "native_reward_commit_rule": "held_out_omr_lcb_still_decides",
            "information_regime": "P1",
            "information_firewall": False,
            "unrestricted_signal_composition": True,
            "stage_omr_trainable_hypothesis_input": False,
            "stage_omr_diagnostic_only": True,
            "diagnostic_only_info_keys": sorted({
                "success", "public_success", *stage_info_keys,
            }),
            "four_axis_search_required": True,
            "final_metric_contract": dict(
                p1_spec.get("final_metric_contract") or {}
            ),
            "omr_target": "info['success']",
        }
        if scaffold:
            state.pipeline_memory["public_task_theory_scaffold"] = scaffold
    # A controller can immediately enter M3/M4 even when environment allocation
    # is deferred for semantic repair. Its records/enums must therefore have
    # exactly the same type contract as a normal M1/M2 output in either mode.
    state.manifest = _typed_manifest(manifest_payload, run_dir)
    state.env_provenance = getattr(state.manifest, "env_provenance", None)
    # Restore GoalSpec defaults so later original M2/M4 iterations see the
    # same complete attribute contract even when empty fields were elided.
    state.goal_spec = GoalSpec()
    for key in GoalSpec.__dataclass_fields__:
        if key in goal_payload:
            setattr(state.goal_spec, key, goal_payload[key])
    if isinstance(state.goal_spec.task_structure, dict):
        structure = dict(state.goal_spec.task_structure)
        stages = [
            StageSpec(
                **{
                    key: value
                    for key, value in row.items()
                    if key in StageSpec.__dataclass_fields__
                }
            )
            for row in structure.get("stages") or []
            if isinstance(row, dict)
        ]
        state.goal_spec.task_structure = TaskStructure(
            type=str(structure.get("type") or "single"),
            stages=stages,
            multi_goal_conflicts=list(
                structure.get("multi_goal_conflicts") or []
            ),
            termination_analysis=dict(
                structure.get("termination_analysis") or {}
            ),
            confidence=float(structure.get("confidence", 0.0) or 0.0),
        )
    state.mdp_report = _typed_mdp_report(mdp_payload)
    graph_path = run_dir / "task_causal_graph.json"
    state.task_causal_graph = (
        _read_json(graph_path) if graph_path.exists() else None
    )
    stage_ledger_path = run_dir / "stage_omr_ledger.v1.json"
    if stage_ledger_path.exists():
        state.stage_omr_ledger = _read_json(stage_ledger_path)
    flat_omr_path = run_dir / "objective_metric.py"
    stack_omr_path = (
        run_dir
        / "stacks"
        / "omr"
        / str(active_stack.get("omr_id") or "")
        / "objective_metric.py"
    )
    state.objective_metric_path = str(
        flat_omr_path if flat_omr_path.exists() else stack_omr_path
    )
    state.objective_metric_spec = _objective_metric_spec(run_dir, active_stack)
    state.selected_obs_indices = _selected_obs_indices(run_dir)
    state.v2_active_stack = active_stack
    state.v2_scheduler_decision = {
        "selected_rung": dict(
            (last_asha.get("rung") or {
                "tier": 0,
                "steps": inventory.total_timesteps,
                "seeds": inventory.seeds_per_trial,
            })
        )
    }
    state.v2_allocated_budget_steps = inventory.total_timesteps
    state.v2_allocated_seeds = inventory.seeds_per_trial
    state.v2_allocated_n_trials = len(inventory.schedule)
    state.wall_clock_budget_seconds = 0.0
    state.wall_clock_start = time.time()
    state.trajectory_evidence_config = dict(
        pipeline_config.get("trajectory_evidence") or {}
    )
    state.original_needs_mdp_design = bool(
        manifest_payload.get("needs_mdp_design", False)
    )
    state.hpo_result = _load_prior_hpo_result(run_dir)
    diagnostic_path = run_dir / "diagnostic_memory.json"
    if diagnostic_path.exists():
        diagnostics_payload = json.loads(
            diagnostic_path.read_text(encoding="utf-8")
        )
        if isinstance(diagnostics_payload, list):
            state.diagnostic_memory = diagnostics_payload
            if completed_boundary:
                from autorl.data_types import DiagnosticFeatures, DiagnosticReport

                matching = [
                    row for row in diagnostics_payload
                    if isinstance(row, dict)
                    and int(row.get("pipeline_iteration", -1) or -1)
                    == int(inventory.iteration)
                ]
                if matching:
                    record = matching[-1]
                    allowed = DiagnosticReport.__dataclass_fields__
                    values = {
                        key: value for key, value in record.items()
                        if key in allowed
                    }
                    if isinstance(values.get("features"), dict):
                        feature_fields = DiagnosticFeatures.__dataclass_fields__
                        values["features"] = DiagnosticFeatures(**{
                            key: value
                            for key, value in values["features"].items()
                            if key in feature_fields
                        })
                    state.latest_diagnosis = DiagnosticReport(**values)
    state.controller_feedback = ""
    state.reward_config = RewardConfig()
    state.algorithm_config = AlgorithmConfig()
    HPOModule(None, dict(pipeline_config.get("hpo") or {}))._sync_algorithm_config_from_active_stack(
        state
    )
    if not state.algorithm_config.algorithm_name:
        raise P2ResumeError(
            f"cannot restore active algorithm config from {active_stack.get('algo_id')}"
        )
    if rebuild_environment:
        try:
            state.env = build_env(
                run_dir,
                apply_reward=True,
                apply_obs_selection=True,
            )
        except Exception as exc:
            raise P2ResumeError(
                f"cannot rebuild the active training environment: {exc}"
            ) from exc
    return state


def _recovered_seed_metric(artifact: SeedArtifact) -> Dict[str, Any]:
    payload = artifact.provenance
    from autorl.seed_evidence import read_seed_result
    journal = read_seed_result(
        artifact.provenance_path.parent.parent,
        iteration=payload.get("controller_iter", 0),
        trial=payload.get("hpo_trial", 0), seed=artifact.seed,
    )
    if journal is not None:
        if float(journal["score"]) != float(artifact.score):
            raise P2ResumeError("per-seed journal/provenance score disagreement")
        if journal.get("stack") != (payload.get("stack") or {}):
            raise P2ResumeError("per-seed journal/provenance stack disagreement")
        metric = dict(journal["metrics"])
        metric["resume_reused_complete_seed"] = True
        return metric
    scores = payload.get("scores") or {}
    budget = payload.get("training_budget") or {}
    return {
        "seed": artifact.seed,
        "objective_eval_source": scores.get(
            "objective_eval_source", "omr_external"
        ),
        "objective_valid": True,
        "external_score": artifact.score,
        "model_path": str(artifact.model_path),
        "provenance_path": str(artifact.provenance_path),
        "train_ep_rew_mean": scores.get("training_reward_mean"),
        "requested_steps": int(budget.get("requested_steps", 0) or 0),
        "actual_steps": int(budget.get("actual_steps", 0) or 0),
        "learner_steps": int(budget.get("actual_steps", 0) or 0),
        "prefix_controller_steps": 0,
        "evaluation_provenance": {
            "seed": artifact.seed,
            "checkpoint_ref": str(artifact.model_path),
            "final_omr": {
                "source": scores.get(
                    "objective_eval_source", "omr_external"
                ),
                "valid": True,
                "score": artifact.score,
            },
            "recovered_from": str(artifact.provenance_path),
        },
        "resume_reused_complete_seed": True,
    }


def _consolidate_result(
    row: TrialInventory,
    new_result: Dict[str, Any],
    *,
    all_seed_ids: Sequence[int],
) -> Dict[str, Any]:
    by_seed: Dict[int, tuple[float, Dict[str, Any]]] = {
        seed: (artifact.score, _recovered_seed_metric(artifact))
        for seed, artifact in row.complete_seeds.items()
    }
    new_seed_ids = [
        int(value) for value in new_result.get("seed_ids") or []
    ]
    for seed, score, metric in zip(
        new_seed_ids,
        new_result.get("scores") or [],
        new_result.get("metrics_list") or [],
    ):
        by_seed[seed] = (float(score), dict(metric or {}))
    missing = [seed for seed in all_seed_ids if seed not in by_seed]
    if missing:
        raise P2ResumeError(
            f"trial {row.trial_id} still lacks seed results after resume: {missing}"
        )
    result = dict(new_result)
    result.update(
        {
            "schema_version": "breadth_parallel_worker_result.v1",
            "trial_id": row.trial_id,
            "genome_id": row.genome_id,
            "worker_run_dir": str(row.worker_dir),
            "seed_ids": list(all_seed_ids),
            "scores": [by_seed[seed][0] for seed in all_seed_ids],
            "metrics_list": [by_seed[seed][1] for seed in all_seed_ids],
            "status": "completed",
            "resume_recovered_seed_ids": sorted(row.complete_seeds),
        }
    )
    return result


def _atomic_write_json(path: Path, payload: Mapping[str, Any]) -> None:
    path.parent.mkdir(parents=True, exist_ok=True)
    temporary = path.with_suffix(path.suffix + f".tmp.{os.getpid()}")
    temporary.write_text(
        json.dumps(payload, indent=2, default=str),
        encoding="utf-8",
    )
    os.replace(temporary, path)


def _result_to_status(result: Mapping[str, Any], total_timesteps: int) -> Dict[str, Any]:
    metrics = [
        dict(value)
        for value in result.get("metrics_list") or []
        if isinstance(value, dict)
    ]
    scores = [float(value) for value in result.get("scores") or []]
    seed_ids = [int(value) for value in result.get("seed_ids") or []]
    valid = [
        (seed, score, metric)
        for seed, score, metric in zip(seed_ids, scores, metrics)
        if metric.get("objective_valid")
    ]
    stack = dict(result.get("active_stack") or {})
    trial_id = int(result.get("trial_id", 0) or 0)
    genome_id = str(result.get("genome_id") or "")
    return {
        "trial_id": trial_id,
        "genome_id": genome_id,
        "active_stack": stack,
        "breadth_assignment": dict(result.get("assignment") or {}),
        "objective_valid": bool(valid),
        "valid_seed_count": len(valid),
        "total_seed_count": len(seed_ids),
        "valid_scores_used_for_iqm": [score for _, score, _ in valid],
        "requested_timesteps": int(total_timesteps),
        "requested_seeds": len(seed_ids),
        "requested_seed_ids": seed_ids,
        "valid_seed_ids": [seed for seed, _, _ in valid],
        "model_paths": [metric.get("model_path") for metric in metrics],
        "provenance_paths": [metric.get("provenance_path") for metric in metrics],
        "checkpoint_refs": [metric.get("model_path") for metric in metrics],
        "seed_provenance": [
            dict(metric.get("evaluation_provenance") or {})
            for metric in metrics
        ],
        "stage_activation_evidence": {},
        "stage_learning_dynamics": {},
        "trial_uid": f"resume.iter{trial_id}.{genome_id}",
        "hypothesis_ids": [],
    }


def _refresh_asha_from_disk(state: Any, inventory: ResumeInventory) -> Dict[str, Any]:
    from autorl.breadth_portfolio import write_asha_lcb_audit

    statuses: Dict[int, Dict[str, Any]] = {}
    hpo_stats: List[Dict[str, Any]] = []
    for trial_id in range(len(inventory.schedule)):
        row = inventory.trials[trial_id]
        result_path = row.worker_dir / "worker_result.json"
        if not result_path.exists():
            continue
        result = _read_json(result_path)
        if result.get("status") != "completed":
            continue
        status = _result_to_status(result, inventory.total_timesteps)
        statuses[trial_id] = status
        hpo_stats.append(
            {
                "pipeline_iteration": inventory.iteration,
                "trial_id": trial_id,
                "genome_id": row.genome_id,
                "external_scores": status["valid_scores_used_for_iqm"],
                "requested_timesteps": inventory.total_timesteps,
                "requested_seed_ids": status["requested_seed_ids"],
                "valid_seed_ids": status["valid_seed_ids"],
                "active_stack": status["active_stack"],
                "training_reward_curves": [
                    metric.get("train_ep_rew_curve") or []
                    for metric in result.get("metrics_list") or []
                    if isinstance(metric, dict)
                ],
            }
        )
    state.pipeline_memory["hpo_trial_stats"] = hpo_stats
    return write_asha_lcb_audit(state, statuses)


def _prefill_study(study: Any, inventory: ResumeInventory) -> None:
    import optuna

    for trial_id in inventory.completed_trial_ids:
        result = inventory.trials[trial_id].complete_result or {}
        scores = [float(value) for value in result.get("scores") or []]
        value = sum(scores) / len(scores) if scores else -1.0e30
        study.add_trial(optuna.trial.create_trial(value=value))


def _incomplete_payload(
    state: Any,
    inventory: ResumeInventory,
    row: TrialInventory,
    *,
    gpu_token: str | None,
) -> Dict[str, Any]:
    from autorl.modules.hpo import (
        HPOModule,
        _parallel_worker_pipeline_memory_snapshot,
        _trajectory_evidence_config_from_state,
    )

    hpo_config = dict((state.pipeline_config.get("hpo") or {}))
    hpo = HPOModule(None, hpo_config)
    assignment = hpo._activate_breadth_portfolio_genome_for_trial(
        state, row.trial_id
    )
    if not assignment:
        raise P2ResumeError(f"cannot rebuild assignment for trial {row.trial_id}")
    provenance = next(iter(row.complete_seeds.values()), None)
    hyperparams = (
        dict(provenance.provenance.get("hyperparams") or {})
        if provenance is not None
        else {}
    )
    if not hyperparams:
        raise P2ResumeError(
            f"interrupted trial {row.trial_id} has no recoverable hyperparameters"
        )
    evidence_config = dict(
        state.pipeline_config.get("trajectory_evidence") or {}
    )
    evidence_source = (
        "state.pipeline_config.trajectory_evidence"
        if evidence_config
        else "missing"
    )
    return {
        "schema_version": "breadth_parallel_trial_payload.v1",
        "trial_id": row.trial_id,
        "genome_id": row.genome_id,
        "assignment": assignment,
        "active_stack": dict(state.v2_active_stack or {}),
        "worker_run_dir": str(row.worker_dir),
        "parent_run_dir": str(inventory.run_dir),
        "pipeline_iteration": inventory.iteration,
        "pipeline_config": copy.deepcopy(state.pipeline_config),
        "pipeline_memory": _parallel_worker_pipeline_memory_snapshot(
            state, genome_id=row.genome_id
        ),
        "task_description": state.task_description,
        "raw_sim_input": state.raw_sim_input,
        "wall_clock_budget_seconds": 0.0,
        "wall_clock_start": time.time(),
        "scheduler_decision": dict(state.v2_scheduler_decision or {}),
        "state_blob": hpo._state_blob_for_parallel_worker(state),
        "algorithm_config": copy.deepcopy(state.algorithm_config),
        "hyperparams": hyperparams,
        "search_space_params": list(hyperparams),
        "optuna_param_namespace": row.genome_id,
        "total_timesteps": inventory.total_timesteps,
        "seeds_per_trial": inventory.seeds_per_trial,
        "seed_ids": inventory.missing_seed_ids(row.trial_id),
        "stage_frontier_continuation_lane": {},
        "budget_override": {},
        "hpo_config": hpo_config,
        "trajectory_evidence_config": evidence_config,
        "trajectory_evidence_config_source": evidence_source,
        "cuda_visible_devices": gpu_token,
        "replay_buffer_registry": [],
    }


def _gpu_tokens(worker_count: int, workers_per_gpu: int) -> List[str | None]:
    visible = os.environ.get("CUDA_VISIBLE_DEVICES")
    if visible is not None and visible.strip() not in {"", "-1"}:
        devices = [value.strip() for value in visible.split(",") if value.strip()]
    else:
        try:
            import torch

            devices = [str(index) for index in range(torch.cuda.device_count())]
        except Exception:
            devices = []
    if not devices:
        return [None for _ in range(worker_count)]
    repeated = [
        device
        for device in devices
        for _ in range(max(1, int(workers_per_gpu)))
    ]
    return [repeated[index % len(repeated)] for index in range(worker_count)]


class _TrialNumberProxy:
    def __init__(self, trial: Any, number: int):
        self._trial = trial
        self.number = int(number)

    def __getattr__(self, name: str) -> Any:
        return getattr(self._trial, name)


def run_full_resume(
    run_dir: str | Path,
    *,
    pipeline_config_path: str | Path,
    llm_config_path: str | Path,
    ai_coding_config_path: str | Path,
    worker_count: int,
    workers_per_gpu: int = 1,
    dry_run: bool = False,
    max_new_trials: int | None = None,
) -> Dict[str, Any]:
    """Finish the interrupted M5 wave and re-enter the original controller."""

    inventory = load_resume_inventory(run_dir)
    report = inventory.to_report()
    report["resume_scope"] = "full_controller_after_interrupted_m5"
    if dry_run:
        return report
    if inventory.problems:
        raise P2ResumeError(
            "resume inventory has validation failures: "
            + "; ".join(inventory.problems)
        )
    if inventory.recently_active_trial_ids:
        raise P2ResumeError(
            "refusing to resume while worker heartbeats are fresh; stop the "
            "old runner and wait at least 180 seconds. Active trials: "
            f"{inventory.recently_active_trial_ids}"
        )

    from autorl.pipeline import AutoRLPipeline
    from autorl.repro import LLMCallLogger, set_global_seed

    worker_count = max(1, int(worker_count))
    workers_per_gpu = max(1, int(workers_per_gpu))
    pipeline = AutoRLPipeline(
        llm_config_path=str(Path(llm_config_path).resolve()),
        ai_coding_config_path=str(Path(ai_coding_config_path).resolve()),
        pipeline_config_path=str(Path(pipeline_config_path).resolve()),
        output_base=str(inventory.run_dir.parent),
    )
    source_category = str(
        ((_read_json(inventory.run_dir / "manifest.json").get(
            "env_provenance"
        ) or {}).get("source_category") or "")
    )
    # Match the original experiment's contract posture.  P1 full-information
    # launchers use non-strict pipeline validation because their deterministic
    # benchmark adapter owns the environment contract externally.
    pipeline.strict_contracts = source_category != "p1_benchmark_full_info"
    pipeline.config.setdefault("breadth_portfolio", {})[
        "configured_safety_cap"
    ] = worker_count
    pipeline.config.setdefault("hpo", {}).setdefault(
        "breadth_process_runner", {}
    )["workers_per_gpu"] = workers_per_gpu
    pipeline.config.setdefault("mdp_perception", {})[
        "p2_feedback_mode"
    ] = "none"
    pipeline.global_seed = 0
    set_global_seed(pipeline.global_seed)

    state = _load_resume_state(
        inventory,
        pipeline_config_path=pipeline_config_path,
        worker_cap=worker_count,
        rebuild_environment=True,
    )
    pipeline._bind_runtime_config(state)
    state.pipeline_memory["p2_full_resume_context"] = {
        "schema_version": "p2_full_resume_context.v1",
        "iteration": inventory.iteration,
        "worker_count": worker_count,
        "workers_per_gpu": workers_per_gpu,
        "max_new_trials": max_new_trials,
    }
    call_logger = LLMCallLogger(inventory.run_dir)
    pipeline.llm.bind_logger(call_logger)
    pipeline.coding_llm.bind_logger(call_logger)

    try:
        state = pipeline._controller_loop(
            state,
            resume_interrupted_m5=True,
        )
    except P2ResumeError:
        raise
    except Exception as exc:
        raise P2ResumeError(
            f"full controller resume failed: {type(exc).__name__}: {exc}"
        ) from exc
    return {
        **report,
        "mode": "full_controller_resume_returned",
        "controller_iteration": int(state.pipeline_iteration),
        "best_iqm": (
            float(state.hpo_result.best_iqm)
            if state.hpo_result is not None
            else None
        ),
        "fault_counts": dict(state.fault_counts),
        "goal_alignment_score": float(state.goal_alignment_score),
    }


def run_resume(
    run_dir: str | Path,
    *,
    pipeline_config_path: str | Path,
    worker_count: int,
    workers_per_gpu: int = 1,
    dry_run: bool = False,
    max_new_trials: int | None = None,
) -> Dict[str, Any]:
    """Resume the frozen P2 breadth wave, or inspect it with ``dry_run``."""

    inventory = load_resume_inventory(run_dir)
    report = inventory.to_report()
    if dry_run:
        return report
    if inventory.problems:
        raise P2ResumeError(
            "resume inventory has validation failures: "
            + "; ".join(inventory.problems)
        )
    if inventory.recently_active_trial_ids:
        raise P2ResumeError(
            "refusing to resume while worker heartbeats are fresh; stop the "
            "old runner and wait at least 180 seconds. Active trials: "
            f"{inventory.recently_active_trial_ids}"
        )

    import multiprocessing
    import optuna

    from autorl.modules.hpo import HPOModule, _hpo_parallel_trial_worker

    worker_count = max(1, int(worker_count))
    state = _load_resume_state(
        inventory,
        pipeline_config_path=pipeline_config_path,
        worker_cap=worker_count,
    )
    hpo = HPOModule(None, dict(state.pipeline_config.get("hpo") or {}))
    study = optuna.create_study(
        direction="maximize",
        sampler=optuna.samplers.TPESampler(seed=42 + inventory.iteration),
    )
    _prefill_study(study, inventory)
    trial_ids = inventory.incomplete_trial_ids + inventory.pending_trial_ids
    if max_new_trials is not None:
        trial_ids = trial_ids[: max(0, int(max_new_trials))]
    tokens = _gpu_tokens(worker_count, workers_per_gpu)
    journal_path = (
        inventory.run_dir
        / "breadth_portfolio"
        / "p2_resume_runner_checkpoint.v1.json"
    )
    events: List[Dict[str, Any]] = []
    launched = 0
    futures: Dict[Any, tuple[TrialInventory, Dict[str, Any], Any]] = {}
    executor_kwargs: Dict[str, Any] = {
        "max_workers": min(worker_count, max(1, len(trial_ids))),
        "mp_context": multiprocessing.get_context("spawn"),
    }
    with ProcessPoolExecutor(**executor_kwargs) as executor:
        while launched < len(trial_ids) or futures:
            while launched < len(trial_ids) and len(futures) < worker_count:
                desired_id = trial_ids[launched]
                row = inventory.trials[desired_id]
                token = tokens[launched % len(tokens)] if tokens else None
                if row.status == "incomplete" and row.complete_seeds:
                    payload = _incomplete_payload(
                        state, inventory, row, gpu_token=token
                    )
                    optuna_trial = None
                else:
                    optuna_trial = study.ask()
                    proxy = _TrialNumberProxy(optuna_trial, desired_id)
                    initial_algo = (
                        state.algorithm_config.algorithm_name
                        if state.algorithm_config is not None
                        else "SAC"
                    )
                    base_space = hpo._default_search_space(initial_algo)
                    payload = hpo._prepare_parallel_trial_payload(
                        state,
                        trial=proxy,
                        base_search_space=base_space,
                        run_search_space=base_space,
                        initial_algo_name=initial_algo,
                        total_timesteps=inventory.total_timesteps,
                        seeds_per_trial=inventory.seeds_per_trial,
                        gpu_token=token,
                    )
                future = executor.submit(_hpo_parallel_trial_worker, payload)
                futures[future] = (row, payload, optuna_trial)
                events.append(
                    {
                        "event": "launched",
                        "trial_id": desired_id,
                        "genome_id": row.genome_id,
                        "seed_ids": list(payload.get("seed_ids") or []),
                        "cuda_visible_devices": token,
                        "timestamp": datetime.now(timezone.utc).isoformat(),
                    }
                )
                launched += 1
                _atomic_write_json(
                    journal_path,
                    {
                        **report,
                        "mode": "running",
                        "worker_count": worker_count,
                        "workers_per_gpu": workers_per_gpu,
                        "events": events,
                    },
                )
            if not futures:
                break
            done, _ = wait(set(futures), return_when=FIRST_COMPLETED)
            for future in done:
                row, payload, optuna_trial = futures.pop(future)
                try:
                    new_result = future.result()
                except Exception as exc:
                    raise P2ResumeError(
                        f"resume worker failed for trial {row.trial_id}: {exc}"
                    ) from exc
                if new_result.get("status") != "completed":
                    raise P2ResumeError(
                        f"resume worker did not complete trial {row.trial_id}: "
                        f"{new_result.get('worker_error')}"
                    )
                if row.status == "incomplete":
                    result = _consolidate_result(
                        row,
                        new_result,
                        all_seed_ids=list(range(inventory.seeds_per_trial)),
                    )
                else:
                    result = new_result
                _atomic_write_json(row.worker_dir / "worker_result.json", result)
                row.complete_result = result
                row.status = "completed"
                row.complete_seeds = _seed_artifacts(row.worker_dir, row.trial_id)
                scores = [float(value) for value in result.get("scores") or []]
                if optuna_trial is not None:
                    study.tell(
                        optuna_trial,
                        sum(scores) / len(scores) if scores else -1.0e30,
                    )
                events.append(
                    {
                        "event": "completed",
                        "trial_id": row.trial_id,
                        "genome_id": row.genome_id,
                        "scores": scores,
                        "timestamp": datetime.now(timezone.utc).isoformat(),
                    }
                )
                _refresh_asha_from_disk(state, inventory)
                _atomic_write_json(
                    journal_path,
                    {
                        **inventory.to_report(),
                        "mode": "running",
                        "worker_count": worker_count,
                        "workers_per_gpu": workers_per_gpu,
                        "events": events,
                    },
                )
    final_inventory = load_resume_inventory(inventory.run_dir)
    final_report = final_inventory.to_report()
    _atomic_write_json(
        journal_path,
        {
            **final_report,
            "mode": "completed" if not final_report["pending_trials"] else "paused",
            "worker_count": worker_count,
            "workers_per_gpu": workers_per_gpu,
            "events": events,
        },
    )
    return final_report


==> anc/FARL/evaluation/experiments/p2_champion_deep_train.py <==
#!/usr/bin/env python3
"""Generic cold-start deep confirmation for a frozen P2 champion.

This runner is deliberately outside the discovery controller.  It consumes one
already selected executable stack, freezes it byte-for-byte apart from the
worker-local OMR path, and trains independent random initializations at each
declared final budget.  Source checkpoints, optimizer state, and replay buffers
are never consumed.

The launcher is resumable at the completed seed-job boundary.  An interrupted
seed is discarded and restarted from a fresh initialization; completed jobs are
reused only when their held-out objective and simulator-step receipts are valid.
"""
from __future__ import annotations

import argparse
import concurrent.futures
import copy
import hashlib
import json
import math
import multiprocessing
import os
import shutil
import statistics
import sys
import time
from pathlib import Path
from typing import Any


REPO = Path(__file__).resolve().parents[2]
if str(REPO) not in sys.path:
    sys.path.insert(0, str(REPO))

from autorl.data_types import AlgorithmConfig, NetworkArchitecture  # noqa: E402
from autorl.pessimistic_commit import lcb_commit_score  # noqa: E402


RUNTIME_DIRS = {
    "models",
    "replay_buffers",
    "plots",
    "provenance",
    "monitors",
    "tensorboard",
    "trajectory_evidence",
}
RUNTIME_FILES = {
    "worker_result.json",
    "heartbeat.v1.json",
    "interface_generation_assignment.v1.json",
}
API_ENV_NAMES = (
    "OPENAI_API_KEY",
    "ANTHROPIC_API_KEY",
    "AZURE_OPENAI_API_KEY",
    "GOOGLE_API_KEY",
    "GEMINI_API_KEY",
)


def _read_json(path: Path) -> dict[str, Any]:
    value = json.loads(path.read_text(encoding="utf-8"))
    if not isinstance(value, dict):
        raise ValueError(f"expected JSON object: {path}")
    return value


def _write_json(path: Path, value: Any) -> None:
    path.parent.mkdir(parents=True, exist_ok=True)
    temporary = path.with_name(f".{path.name}.{os.getpid()}.tmp")
    temporary.write_text(
        json.dumps(value, indent=2, sort_keys=True, default=str) + "\n",
        encoding="utf-8",
    )
    os.replace(temporary, path)


def _sha256(path: Path) -> str:
    digest = hashlib.sha256()
    with path.open("rb") as handle:
        for chunk in iter(lambda: handle.read(1024 * 1024), b""):
            digest.update(chunk)
    return f"sha256:{digest.hexdigest()}"


def _network_from(raw: dict[str, Any] | None) -> NetworkArchitecture:
    raw = raw or {}
    fields = set(NetworkArchitecture().__dict__)
    return NetworkArchitecture(**{key: value for key, value in raw.items() if key in fields})


def _algorithm_config(path: Path) -> AlgorithmConfig:
    raw = _read_json(path)
    fields = set(AlgorithmConfig().__dict__)
    values = {key: value for key, value in raw.items() if key in fields}
    if isinstance(raw.get("actor_network"), dict):
        values["actor_network"] = _network_from(raw["actor_network"])
    if isinstance(raw.get("critic_network"), dict):
        values["critic_network"] = _network_from(raw["critic_network"])
    return AlgorithmConfig(**values)


def _copy_frozen_worker(source: Path, target: Path) -> None:
    if target.exists():
        raise FileExistsError(f"refusing to overwrite worker: {target}")

    def ignore(_directory: str, names: list[str]) -> set[str]:
        return {
            name for name in names
            if name in RUNTIME_DIRS or name in RUNTIME_FILES
        }

    shutil.copytree(source, target, ignore=ignore)


def _source_champion_receipt(source_run: Path, source_worker: Path) -> dict[str, Any]:
    result = _read_json(source_worker / "worker_result.json")
    if result.get("status") != "completed":
        raise ValueError(f"source worker is not completed: {source_worker}")
    genome_id = str(result.get("genome_id") or "")
    if not genome_id:
        raise ValueError("source worker has no genome_id")
    asha_path = source_run / "breadth_portfolio" / "asha_latest.json"
    asha = _read_json(asha_path)
    frontier = asha.get("relative_competitive_frontier") or {}
    incumbent_id = str(frontier.get("incumbent_genome_id") or "")
    if incumbent_id and genome_id != incumbent_id:
        raise ValueError(
            f"source genome {genome_id} is not ASHA incumbent {incumbent_id}"
        )
    decision = next(
        (
            row for row in (asha.get("decisions") or [])
            if isinstance(row, dict) and str(row.get("genome_id") or "") == genome_id
        ),
        None,
    )
    if not isinstance(decision, dict) or not decision.get("completed_min_rung"):
        raise ValueError(f"source genome lacks completed ASHA evidence: {genome_id}")
    p2_contract = source_run / "p2_public_spec_contract.v1.json"
    if not p2_contract.is_file():
        raise ValueError(f"source run is not auditable as P2: missing {p2_contract}")
    return {
        "genome_id": genome_id,
        "source_result": result,
        "source_asha": str(asha_path),
        "source_scores": list(decision.get("scores") or result.get("scores") or []),
        "source_lcb": dict(decision.get("lcb") or {}),
        "source_relative_state": decision.get("unbounded_relative_state"),
        "p2_public_spec_contract": str(p2_contract),
        "p2_public_spec_contract_sha256": _sha256(p2_contract),
    }


def _active_stack(worker: Path, source_result: dict[str, Any]) -> dict[str, Any]:
    stack = dict(source_result.get("active_stack") or {})
    path = worker / "active_stack.json"
    if path.is_file():
        stack = dict(_read_json(path).get("stack") or stack)
    if not stack:
        raise ValueError(f"source worker has no active stack: {worker}")
    return stack


def _materialize_interface_fence(
    *,
    source_run: Path,
    worker: Path,
) -> dict[str, Any]:
    """Pin a complete local generation tuple for legacy source workers."""

    receipt_path = worker / "runtime_interface_contract.v1.json"
    if not receipt_path.is_file():
        source_receipt = source_run / "runtime_interface_contract.v1.json"
        if not source_receipt.is_file():
            raise FileNotFoundError(
                "no runtime interface receipt in source worker or source run"
            )
        shutil.copy2(source_receipt, receipt_path)
    receipt = _read_json(receipt_path)
    adapter_path = worker / "env_adapter.py"
    adapter_sha = _sha256(adapter_path)
    declared_adapter_sha = str(receipt.get("adapter_sha256") or "")
    if declared_adapter_sha and declared_adapter_sha != adapter_sha:
        raise ValueError(
            "frozen adapter does not match runtime interface receipt: "
            f"declared={declared_adapter_sha} actual={adapter_sha}"
        )
    canonical_hash = str(receipt.get("canonical_interface_hash") or "")
    if not canonical_hash:
        raise ValueError("runtime interface receipt has no canonical hash")
    generation = {
        "schema_version": "p2.deep_confirmation_search_generation.v1",
        "generation_id": 0,
        "canonical_interface_hash": canonical_hash,
        "adapter_sha256": adapter_sha,
        "origin": "frozen_champion_direct_confirmation",
        "policy": "worker_local_receipt_and_adapter_are_immutable",
    }
    _write_json(worker / "search_generation.v1.json", generation)
    return {
        "generation_id": 0,
        "canonical_interface_hash": canonical_hash,
        "runtime_receipt_sha256": _sha256(receipt_path),
        "adapter_sha256": adapter_sha,
    }


def _frozen_file_receipts(worker: Path, stack: dict[str, Any]) -> list[dict[str, str]]:
    paths = [
        worker / "active_stack.json",
        worker / "env_adapter.py",
        worker / "objective_metric.py",
        worker / "runtime_interface_contract.v1.json",
        worker / "search_generation.v1.json",
        worker / "algorithm_config.json",
        worker / "goal_spec.json",
        worker / "manifest.json",
    ]
    for slot in ("algo", "reward", "obs_schema", "omr", "exploration"):
        artifact_id = stack.get(f"{slot}_id")
        if artifact_id:
            paths.append(worker / "stacks" / slot / f"{artifact_id}.json")
    return [
        {"path": str(path), "sha256": _sha256(path)}
        for path in paths
        if path.is_file()
    ]


def _job_id(budget: int, seed: int) -> str:
    return f"budget_{int(budget)}_seed_{int(seed)}"


def _job_result_is_complete(path: Path, *, budget: int, seed: int) -> bool:
    if not path.is_file():
        return False
    try:
        result = _read_json(path)
    except Exception:
        return False
    rows = result.get("seed_results") or []
    if result.get("status") != "completed" or len(rows) != 1:
        return False
    row = rows[0] if isinstance(rows[0], dict) else {}
    return bool(
        int(result.get("budget_steps", 0) or 0) == int(budget)
        and int(row.get("seed", -1)) == int(seed)
        and row.get("objective_valid") is True
        and int(row.get("requested_steps", 0) or 0) == int(budget)
        and int(row.get("actual_steps", 0) or 0) >= int(budget)
        and row.get("final_commit_eligible") is True
        and result.get("cold_start_claim") is True
        and result.get("source_checkpoint_consumed") is False
    )


def _prepare_job(
    *,
    source_run: Path,
    source_worker: Path,
    champion: dict[str, Any],
    out_root: Path,
    budget: int,
    seed: int,
    gpu: str,
    slot_index: int,
    trial_id: int,
    retry_failed: bool,
) -> dict[str, Any]:
    job_id = _job_id(budget, seed)
    job_dir = out_root / "jobs" / job_id
    result_path = job_dir / "JOB_RESULT.json"
    if _job_result_is_complete(result_path, budget=budget, seed=seed):
        return {
            "job_id": job_id,
            "job_dir": str(job_dir),
            "result_path": str(result_path),
            "completed_result": _read_json(result_path),
            "slot_index": slot_index,
            "gpu": gpu,
        }
    if result_path.is_file() and not retry_failed:
        return {
            "job_id": job_id,
            "job_dir": str(job_dir),
            "result_path": str(result_path),
            "completed_result": _read_json(result_path),
            "slot_index": slot_index,
            "gpu": gpu,
        }
    if job_dir.exists():
        shutil.rmtree(job_dir)
    worker = job_dir / "worker"
    _copy_frozen_worker(source_worker, worker)
    source_result = champion["source_result"]
    stack = _active_stack(worker, source_result)
    algo_id = str(stack.get("algo_id") or "")
    algo_path = worker / "stacks" / "algo" / algo_id / "algorithm_config.json"
    if not algo_path.is_file():
        raise FileNotFoundError(f"algorithm config missing: {algo_path}")

    # Rebind only the generated evaluator's work directory.  Its metric logic,
    # horizon, and held-out authority remain unchanged.
    from autorl.modules.hpo import HPOModule

    HPOModule._stage_worker_omr_metric(worker, stack)
    interface_tuple = _materialize_interface_fence(
        source_run=source_run,
        worker=worker,
    )
    assignment = {
        "schema_version": "p2.champion_deep_confirmation_assignment.v1",
        "genome_id": champion["genome_id"],
        "source_worker": str(source_worker),
        "declared_budget_steps": int(budget),
        "seed_id": int(seed),
        "cold_start": True,
        "checkpoint_consumed": False,
        "parameter_transfer": "none",
        "optimizer_transfer": "none",
        "replay_buffer_reuse": "none",
        "interface_generation_tuple": dict(interface_tuple),
        "final_commit_candidate": True,
    }
    freeze = {
        "schema_version": "p2.frozen_champion_deep_job.v1",
        "pillar": "P2",
        "job_id": job_id,
        "genome_id": champion["genome_id"],
        "source_worker": str(source_worker),
        "source_short_rung_scores": champion["source_scores"],
        "source_short_rung_lcb": champion["source_lcb"],
        "active_stack": stack,
        "training_contract": assignment,
        "gpu_slot": {"slot_index": slot_index, "gpu": gpu},
        "api_calls": 0,
        "frozen_file_receipts": _frozen_file_receipts(worker, stack),
    }
    _write_json(job_dir / "FROZEN_CHAMPION.json", freeze)
    payload = {
        "schema_version": "breadth_parallel_trial_payload.v1",
        "trial_id": int(trial_id),
        "genome_id": champion["genome_id"],
        "assignment": assignment,
        "active_stack": stack,
        "worker_run_dir": str(worker),
        "parent_run_dir": str(out_root),
        "pipeline_iteration": 0,
        "pipeline_config": {
            "architecture_version": "V9.5",
            "framework": {"architecture_version": "V9.5"},
        },
        "pipeline_memory": {
            "parallel_worker": True,
            "p2_champion_deep_confirmation": True,
            "api_calls_allowed": False,
            "trusted_stage_diagnostic_context": {},
            "trusted_stage_prefix_best": {},
        },
        "task_description": "Frozen P2 champion cold-start deep confirmation",
        "raw_sim_input": None,
        "wall_clock_budget_seconds": 0.0,
        "wall_clock_start": time.time(),
        "scheduler_decision": {
            "selected_rung": {
                "tier": 4 if int(budget) < 10_000_000 else 5,
                "name": "final_deep_confirmation",
                "steps": int(budget),
                "seeds": 1,
            }
        },
        "state_blob": b"",
        "algorithm_config": _algorithm_config(algo_path),
        "hyperparams": dict(source_result.get("hyperparams") or {}),
        "total_timesteps": int(budget),
        "seeds_per_trial": 1,
        "seed_ids": [int(seed)],
        "hpo_config": {
            "seeds_per_trial": 1,
            "enable_replay_warmstart": False,
            "watchdog": {
                "heartbeat_interval_seconds": 60.0,
                "max_seed_seconds": 0.0,
            },
        },
        "trajectory_evidence_config": {},
        "trajectory_evidence_config_source": "disabled_direct_confirmation",
        "cuda_visible_devices": gpu,
        "replay_buffer_registry": [],
        "interface_generation_tuple": dict(interface_tuple),
    }
    return {
        "job_id": job_id,
        "job_dir": str(job_dir),
        "result_path": str(result_path),
        "payload": payload,
        "budget_steps": int(budget),
        "seed": int(seed),
        "slot_index": int(slot_index),
        "gpu": gpu,
    }


def _run_job(prepared: dict[str, Any]) -> dict[str, Any]:
    os.environ["CUDA_VISIBLE_DEVICES"] = str(prepared["gpu"])
    for name in API_ENV_NAMES:
        os.environ.pop(name, None)
    from autorl.modules.hpo import _hpo_parallel_trial_worker

    started = time.time()
    result = _hpo_parallel_trial_worker(copy.deepcopy(prepared["payload"]))
    rows: list[dict[str, Any]] = []
    for seed, score, metrics in zip(
        result.get("seed_ids") or [],
        result.get("scores") or [],
        result.get("metrics_list") or [],
    ):
        metrics = metrics if isinstance(metrics, dict) else {}
        valid = bool(metrics.get("objective_valid")) and float(score) > -1e17
        rows.append({
            "seed": int(seed),
            "final_omr": float(score) if valid else None,
            "objective_valid": valid,
            "objective_eval_source": metrics.get("objective_eval_source"),
            "final_commit_eligible": bool(metrics.get("final_commit_eligible")),
            "final_commit_eligibility_receipt": metrics.get(
                "final_commit_eligibility_receipt"
            ),
            "requested_steps": metrics.get("requested_steps"),
            "actual_steps": metrics.get("actual_steps"),
            "learner_steps": metrics.get("learner_steps"),
            "watchdog_stopped": metrics.get("watchdog_stopped"),
            "watchdog_max_seed_seconds": metrics.get("watchdog_max_seed_seconds"),
            "model_path": metrics.get("model_path"),
            "provenance_path": metrics.get("provenance_path"),
            "interface_generation_tuple": metrics.get("interface_generation_tuple"),
        })
    summary = {
        "schema_version": "p2.champion_deep_job_result.v1",
        "job_id": prepared["job_id"],
        "genome_id": prepared["payload"]["genome_id"],
        "budget_steps": int(prepared["budget_steps"]),
        "gpu": prepared["gpu"],
        "slot_index": prepared["slot_index"],
        "status": result.get("status"),
        "worker_error": result.get("worker_error"),
        "seed_results": rows,
        "elapsed_seconds": round(time.time() - started, 1),
        "worker_run_dir": result.get("worker_run_dir"),
        "cold_start_claim": True,
        "source_checkpoint_consumed": False,
        "api_calls": 0,
    }
    _write_json(Path(prepared["result_path"]), summary)
    return summary


def _iqm(scores: list[float]) -> float | None:
    if not scores:
        return None
    ordered = sorted(scores)
    trim = int(math.floor(0.25 * len(ordered)))
    retained = ordered[trim: len(ordered) - trim] if trim else ordered
    return statistics.mean(retained)


def _stats(results: list[dict[str, Any]], *, budget: int) -> dict[str, Any]:
    rows = [
        row
        for result in results
        if int(result.get("budget_steps", 0) or 0) == int(budget)
        for row in (result.get("seed_results") or [])
        if isinstance(row, dict)
    ]
    valid = [row for row in rows if row.get("objective_valid")]
    scores = [float(row["final_omr"]) for row in valid]
    lcb = lcb_commit_score(scores, lambda_=0.5, min_samples_for_lcb=3)
    return {
        "budget_steps": int(budget),
        "n_requested": len(rows),
        "n_valid": len(valid),
        "seed_ids": [int(row["seed"]) for row in rows],
        "scores": scores,
        "mean_final_omr": statistics.mean(scores) if scores else None,
        "median_final_omr": statistics.median(scores) if scores else None,
        "iqm_final_omr": _iqm(scores),
        "min_final_omr": min(scores) if scores else None,
        "max_final_omr": max(scores) if scores else None,
        "framework_lcb": lcb,
        "all_objective_valid": bool(rows) and len(valid) == len(rows),
        "all_cold_start_commit_eligible": bool(valid) and all(
            row.get("final_commit_eligible") for row in valid
        ),
        "all_full_budget_executed": bool(valid) and all(
            int(row.get("requested_steps", 0) or 0) == int(budget)
            and int(row.get("actual_steps", 0) or 0) >= int(budget)
            for row in valid
        ),
        "any_watchdog_truncation": any(
            bool(row.get("watchdog_stopped")) for row in rows
        ),
    }


def _paired_budget_deltas(
    results: list[dict[str, Any]], budgets: list[int]
) -> dict[str, Any]:
    if len(budgets) != 2:
        return {}
    by_budget: dict[int, dict[int, float]] = {}
    for budget in budgets:
        by_budget[budget] = {
            int(row["seed"]): float(row["final_omr"])
            for result in results
            if int(result.get("budget_steps", 0) or 0) == int(budget)
            for row in (result.get("seed_results") or [])
            if isinstance(row, dict)
            and row.get("objective_valid")
            and row.get("final_omr") is not None
        }
    low, high = sorted(budgets)
    seeds = sorted(set(by_budget[low]) & set(by_budget[high]))
    deltas = [by_budget[high][seed] - by_budget[low][seed] for seed in seeds]
    return {
        "lower_budget_steps": low,
        "higher_budget_steps": high,
        "paired_seed_ids": seeds,
        "higher_minus_lower_deltas": deltas,
        "mean_delta": statistics.mean(deltas) if deltas else None,
        "median_delta": statistics.median(deltas) if deltas else None,
    }


def _aggregate(
    *,
    out_root: Path,
    launch: dict[str, Any],
    results: list[dict[str, Any]],
) -> dict[str, Any]:
    budgets = [int(value) for value in launch["budgets"]]
    stats = [_stats(results, budget=budget) for budget in budgets]
    expected_per_budget = len(launch["seed_ids"])
    complete = bool(stats) and all(
        row["n_requested"] == row["n_valid"] == expected_per_budget
        and row["all_objective_valid"]
        and row["all_cold_start_commit_eligible"]
        and row["all_full_budget_executed"]
        and not row["any_watchdog_truncation"]
        for row in stats
    )
    aggregate = {
        "schema_version": "p2.champion_deep_confirmation_aggregate.v1",
        "status": "completed_valid" if complete else "completed_invalid",
        "source_run": launch["source_run"],
        "source_worker": launch["source_worker"],
        "genome_id": launch["genome_id"],
        "protocol": {
            "budgets": budgets,
            "seed_ids": launch["seed_ids"],
            "cold_start_each_budget_seed": True,
            "source_checkpoint_consumed": False,
            "optimizer_transfer": "none",
            "replay_buffer_reuse": "none",
            "api_calls": 0,
            "heldout_objective_authority": "frozen_worker_local_objective_metric",
        },
        "budget_results": stats,
        "paired_budget_comparison": _paired_budget_deltas(results, budgets),
        "all_formal_receipts_valid": complete,
        "completed_at": time.strftime("%Y-%m-%dT%H:%M:%S%z"),
    }
    _write_json(out_root / "DEEP_CONFIRMATION_AGGREGATE.json", aggregate)
    return aggregate


def _protocol_signature(launch: dict[str, Any]) -> dict[str, Any]:
    return {
        key: launch[key]
        for key in (
            "source_run",
            "source_worker",
            "genome_id",
            "budgets",
            "seed_ids",
            "gpu_slots",
        )
    }


def main() -> int:
    parser = argparse.ArgumentParser()
    parser.add_argument("--source-run", type=Path, required=True)
    parser.add_argument("--source-worker", type=Path, required=True)
    parser.add_argument("--out", type=Path, required=True)
    parser.add_argument("--budgets", type=int, nargs="+", default=[5_000_000, 10_000_000])
    parser.add_argument("--seed-ids", type=int, nargs="+", default=[42, 43, 44, 45, 46])
    parser.add_argument("--gpu-slots", default="0,0,1,1,2,3,4")
    parser.add_argument("--prepare-only", action="store_true")
    parser.add_argument("--resume", action="store_true")
    parser.add_argument("--retry-failed", action="store_true")
    args = parser.parse_args()

    source_run = args.source_run.resolve()
    source_worker = args.source_worker.resolve()
    out_root = args.out.resolve()
    budgets = list(dict.fromkeys(int(value) for value in args.budgets))
    seed_ids = list(dict.fromkeys(int(value) for value in args.seed_ids))
    gpu_slots = [value.strip() for value in args.gpu_slots.split(",") if value.strip()]
    if not budgets or min(budgets) <= 0 or not seed_ids:
        raise ValueError("budgets and seed IDs must be non-empty and positive")
    if not gpu_slots:
        raise ValueError("at least one GPU slot is required")
    champion = _source_champion_receipt(source_run, source_worker)
    launch = {
        "schema_version": "p2.champion_deep_confirmation_launch.v1",
        "source_run": str(source_run),
        "source_worker": str(source_worker),
        "source_asha": champion["source_asha"],
        "genome_id": champion["genome_id"],
        "source_scores": champion["source_scores"],
        "source_lcb": champion["source_lcb"],
        "p2_public_spec_contract": champion["p2_public_spec_contract"],
        "p2_public_spec_contract_sha256": champion[
            "p2_public_spec_contract_sha256"
        ],
        "budgets": budgets,
        "seed_ids": seed_ids,
        "gpu_slots": gpu_slots,
        "max_parallel": len(gpu_slots),
        "workers_per_gpu": {
            gpu: gpu_slots.count(gpu) for gpu in sorted(set(gpu_slots))
        },
        "cold_start_each_budget_seed": True,
        "source_checkpoint_consumed": False,
        "api_calls_allowed": False,
        "watchdog_max_seed_seconds": 0.0,
        "started_at": time.strftime("%Y-%m-%dT%H:%M:%S%z"),
    }
    launch_path = out_root / "LAUNCH_MANIFEST.json"
    if out_root.exists() and not args.resume:
        # A detached launcher commonly redirects stdout to launcher.log before
        # Python starts.  Treat that one transport file as an empty run root,
        # while continuing to fail closed on every scientific artifact.
        existing_artifacts = [
            path for path in out_root.iterdir()
            if path.name != "launcher.log"
        ]
        if existing_artifacts:
            raise FileExistsError(
                "output contains experiment artifacts; pass --resume to reuse "
                f"valid completed jobs: {out_root}"
            )
    if launch_path.is_file():
        previous = _read_json(launch_path)
        if _protocol_signature(previous) != _protocol_signature(launch):
            raise ValueError("resume protocol differs from frozen launch manifest")
        launch = previous
    else:
        out_root.mkdir(parents=True, exist_ok=True)
        _write_json(launch_path, launch)

    jobs: list[dict[str, Any]] = []
    trial_base = 950_000
    for index, (budget, seed) in enumerate(
        (budget, seed) for budget in budgets for seed in seed_ids
    ):
        slot_index = index % len(gpu_slots)
        jobs.append(_prepare_job(
            source_run=source_run,
            source_worker=source_worker,
            champion=champion,
            out_root=out_root,
            budget=budget,
            seed=seed,
            gpu=gpu_slots[slot_index],
            slot_index=slot_index,
            trial_id=trial_base + index,
            retry_failed=args.retry_failed,
        ))
    completed = [
        dict(job["completed_result"])
        for job in jobs
        if isinstance(job.get("completed_result"), dict)
    ]
    pending = [job for job in jobs if "payload" in job]
    _write_json(out_root / "PROGRESS.json", {
        "schema_version": "p2.champion_deep_progress.v1",
        "completed_job_ids": [row.get("job_id") for row in completed],
        "pending_job_ids": [row["job_id"] for row in pending],
        "updated_at": time.strftime("%Y-%m-%dT%H:%M:%S%z"),
    })
    print(
        f"[p2-deep] output={out_root} champion={champion['genome_id']} "
        f"completed={len(completed)} pending={len(pending)}",
        flush=True,
    )
    if args.prepare_only:
        print("[p2-deep] preparation complete; training not started", flush=True)
        return 0

    executors: list[concurrent.futures.ProcessPoolExecutor] = []
    futures: dict[concurrent.futures.Future, dict[str, Any]] = {}
    spawn_context = multiprocessing.get_context("spawn")
    try:
        for _ in gpu_slots:
            executors.append(concurrent.futures.ProcessPoolExecutor(
                max_workers=1,
                mp_context=spawn_context,
            ))
        for job in pending:
            executor = executors[int(job["slot_index"])]
            futures[executor.submit(_run_job, job)] = job
        for future in concurrent.futures.as_completed(futures):
            job = futures[future]
            try:
                result = future.result()
            except Exception as exc:
                result = {
                    "schema_version": "p2.champion_deep_job_result.v1",
                    "job_id": job["job_id"],
                    "genome_id": champion["genome_id"],
                    "budget_steps": job["budget_steps"],
                    "gpu": job["gpu"],
                    "slot_index": job["slot_index"],
                    "status": "launcher_worker_failed",
                    "worker_error": f"{type(exc).__name__}: {exc}",
                    "seed_results": [],
                    "cold_start_claim": True,
                    "source_checkpoint_consumed": False,
                }
                _write_json(Path(job["result_path"]), result)
            completed.append(result)
            completed_ids = {str(row.get("job_id")) for row in completed}
            _write_json(out_root / "PROGRESS.json", {
                "schema_version": "p2.champion_deep_progress.v1",
                "completed_job_ids": sorted(completed_ids),
                "pending_job_ids": [
                    row["job_id"] for row in jobs
                    if row["job_id"] not in completed_ids
                ],
                "latest_result": result,
                "updated_at": time.strftime("%Y-%m-%dT%H:%M:%S%z"),
            })
            print(
                f"[p2-deep] {result.get('job_id')} status={result.get('status')} "
                f"scores={[row.get('final_omr') for row in result.get('seed_results') or []]}",
                flush=True,
            )
    finally:
        for executor in executors:
            executor.shutdown(wait=True, cancel_futures=False)

    completed.sort(key=lambda row: (
        budgets.index(int(row.get("budget_steps", 0) or 0)),
        seed_ids.index(int((row.get("seed_results") or [{}])[0].get("seed", -1)))
        if row.get("seed_results") else len(seed_ids),
    ))
    aggregate = _aggregate(out_root=out_root, launch=launch, results=completed)
    print(
        f"[p2-deep] aggregate={aggregate['status']} "
        f"valid={aggregate['all_formal_receipts_valid']}",
        flush=True,
    )
    return 0 if aggregate["all_formal_receipts_valid"] else 2


if __name__ == "__main__":
    raise SystemExit(main())


==> anc/FARL/evaluation/experiments/reach_champion_deep_train.py <==
#!/usr/bin/env python3
"""Reach champion concentrated deep-train — final reach experiment result.

Loads the frozen reach P2 champion stack (reward.causal_stage_progress.v1 + SAC
+ repr.hybrid_full.v2, trial 19, IQM=0.667 scores [1,1,0]) and trains it hard:
larger per-seed budget across more seeds, no exploration/search. It reuses the
framework's OWN per-trial worker path (`_hpo_parallel_trial_worker`) so the env
build (reward applied via env_builder from disk artifacts), training, and OMR
held-out evaluation are byte-identical to a real breadth trial — nothing bespoke
about the RL itself; only the budget and seed count change.

Usage:
  reach_champion_deep_train.py --timesteps 1500000 --seeds 8
  reach_champion_deep_train.py --smoke  # quick plumbing check: 2k steps / 1 seed
"""
from __future__ import annotations

import argparse
import copy
import json
import shutil
import statistics
import sys
import time
from pathlib import Path

REPO = Path(__file__).resolve().parents[2]
if str(REPO) not in sys.path:
    sys.path.insert(0, str(REPO))

from autorl.data_types import AlgorithmConfig, NetworkArchitecture  # noqa: E402
from autorl.modules.hpo import HPOModule, _hpo_parallel_trial_worker  # noqa: E402

REACH_RUN = REPO / "evaluation/results/v8_1_live_reach_p2/reach_v3_seed0_20260704_013828"
CHAMPION_WORKER = REACH_RUN / "breadth_portfolio/workers/iter1_trial19_genome.d811c135297c03e1"


def _network_from(d: dict) -> NetworkArchitecture:
    d = d or {}
    fields = NetworkArchitecture().__dict__.keys()
    return NetworkArchitecture(**{k: v for k, v in d.items() if k in fields})


def _algo_config_from_json(path: Path) -> AlgorithmConfig:
    raw = json.loads(path.read_text())
    fields = set(AlgorithmConfig().__dict__.keys())
    kw = {k: v for k, v in raw.items() if k in fields}
    if isinstance(raw.get("actor_network"), dict):
        kw["actor_network"] = _network_from(raw["actor_network"])
    if isinstance(raw.get("critic_network"), dict):
        kw["critic_network"] = _network_from(raw["critic_network"])
    return AlgorithmConfig(**kw)


def main() -> int:
    ap = argparse.ArgumentParser()
    ap.add_argument("--timesteps", type=int, default=1_500_000,
                    help="per-seed training budget")
    ap.add_argument("--seeds", type=int, default=8, help="number of seeds")
    ap.add_argument("--gpu", type=str, default="cpu",
                    help="CUDA_VISIBLE_DEVICES token, or 'cpu'")
    ap.add_argument("--smoke", action="store_true",
                    help="tiny run to validate plumbing (30k steps, 2 seeds)")
    ap.add_argument("--out", type=str, default=None)
    args = ap.parse_args()

    if args.smoke:
        args.timesteps, args.seeds = 2_000, 1

    champ = json.loads((REACH_RUN / "best_so_far.json").read_text())
    hyperparams = dict(champ["best_hyperparams"])
    active_stack = dict(champ["best_stack"])
    algo_config = _algo_config_from_json(CHAMPION_WORKER / "algorithm_config.json")

    tag = "smoke" if args.smoke else f"deeptrain_{args.timesteps}x{args.seeds}"
    out_root = Path(args.out) if args.out else (
        REPO / "evaluation/results/reach_champion_deeptrain" /
        f"{tag}_{time.strftime('%Y%m%d_%H%M%S')}"
    )
    work_dir = out_root / "worker"
    if work_dir.exists():
        shutil.rmtree(work_dir)
    work_dir.parent.mkdir(parents=True, exist_ok=True)
    # Self-contained champion genome dir: env_adapter.py, active_stack.json,
    # stacks/reward/*, objective_metric.py, algorithm_config.json, manifest.json.
    shutil.copytree(CHAMPION_WORKER, work_dir)
    # Remove the champion's own trained models / replay buffers so we train
    # from scratch under the larger budget (a clean final result, not a resume).
    for sub in (
        "models", "replay_buffers", "plots", "provenance",
        "monitors", "tensorboard",
    ):
        p = work_dir / sub
        if p.exists():
            shutil.rmtree(p)
    for stale in ("worker_result.json", "heartbeat.v1.json"):
        p = work_dir / stale
        if p.exists():
            p.unlink()
    # Make the copied OMR evaluator worker-local. The frozen champion worker's
    # top-level objective_metric.py embeds the original parent RUN_DIR; leaving
    # it unchanged would evaluate the deep-trained model through the old run
    # directory rather than this self-contained reproduction worker.
    HPOModule._stage_worker_omr_metric(work_dir, active_stack)

    payload = {
        "schema_version": "breadth_parallel_trial_payload.v1",
        "trial_id": 19000,  # distinct id for the deep-train run
        "genome_id": active_stack.get("genome_id", "reach_champion_deeptrain"),
        "assignment": {},
        "active_stack": active_stack,
        "worker_run_dir": str(work_dir),
        "parent_run_dir": str(out_root),
        "pipeline_iteration": 0,
        "pipeline_memory": {"parallel_worker": True, "champion_deep_train": True},
        "task_description": "MetaWorld reach-v3 — reach the target",
        "raw_sim_input": None,
        "wall_clock_budget_seconds": 0.0,   # 0 → no wall-clock cap
        "wall_clock_start": time.time(),
        "scheduler_decision": {},
        "state_blob": b"",   # reward/obs/OMR all rebuilt from work_dir on disk
        "algorithm_config": algo_config,
        "hyperparams": hyperparams,
        "total_timesteps": int(args.timesteps),
        "seeds_per_trial": int(args.seeds),
        "hpo_config": {"seeds_per_trial": int(args.seeds)},
        "trajectory_evidence_config": {},
        "trajectory_evidence_config_source": "champion_deep_train",
        "cuda_visible_devices": args.gpu,
        "replay_buffer_registry": [],
    }

    print(f"[reach champion deep-train] tag={tag} timesteps={args.timesteps} "
          f"seeds={args.seeds} gpu={args.gpu}")
    print(f"[reach champion deep-train] work_dir={work_dir}")
    started = time.time()
    result = _hpo_parallel_trial_worker(payload)
    elapsed = time.time() - started

    scores = [float(s) for s in (result.get("scores") or [])]
    valid = [s for s in scores if s > -1e17]
    summary = {
        "schema_version": "reach_champion_deep_train_result.v1",
        "tag": tag,
        "status": result.get("status"),
        "worker_error": result.get("worker_error"),
        "timesteps_per_seed": int(args.timesteps),
        "seeds": int(args.seeds),
        "per_seed_omr_scores": scores,
        "n_valid": len(valid),
        "success_rate_over_seeds": (
            sum(1 for s in valid if s >= 0.999) / len(valid) if valid else None
        ),
        "mean_omr": (statistics.mean(valid) if valid else None),
        "median_omr": (statistics.median(valid) if valid else None),
        "min_omr": (min(valid) if valid else None),
        "max_omr": (max(valid) if valid else None),
        "elapsed_seconds": round(elapsed, 1),
        "champion_reference": {
            "best_iqm": champ.get("best_iqm"),
            "best_scores": champ.get("best_scores"),
            "reward_id": active_stack.get("reward_id"),
            "algo_id": active_stack.get("algo_id"),
            "obs_schema_id": active_stack.get("obs_schema_id"),
        },
        "worker_run_dir": str(work_dir),
    }
    out_json = out_root / "reach_champion_deep_train_result.json"
    out_json.write_text(json.dumps(summary, indent=2, default=str))
    print(f"[reach champion deep-train] scores={scores}")
    print(f"[reach champion deep-train] mean_omr={summary['mean_omr']} "
          f"success_over_seeds={summary['success_rate_over_seeds']} "
          f"status={summary['status']} err={summary['worker_error']}")
    print(f"[reach champion deep-train] result → {out_json}")
    return 0 if result.get("status") == "completed" else 1


if __name__ == "__main__":
    raise SystemExit(main())


==> anc/FARL/evaluation/experiments/reach_v9_champions_deep_train.py <==
#!/usr/bin/env python3
"""Cold-start deep confirmation for frozen V9 Reach P2 champions.

This runner deliberately bypasses the search/controller/LLM path.  It selects
already evaluated, perfect short-rung genomes from an ASHA receipt, freezes each
worker's complete executable stack, and retrains every candidate from scratch
on new seed IDs through the framework's normal isolated HPO worker.

The run is archived as a stable 1.0 result only when every requested seed for
every frozen champion returns a valid held-out Final OMR of 1.0.
"""
from __future__ import annotations

import argparse
import concurrent.futures
import copy
import hashlib
import json
import os
import shutil
import statistics
import sys
import time
from pathlib import Path
from typing import Any


REPO = Path(__file__).resolve().parents[2]
if str(REPO) not in sys.path:
    sys.path.insert(0, str(REPO))

from autorl.data_types import AlgorithmConfig, NetworkArchitecture  # noqa: E402
from autorl.modules.hpo import HPOModule, _hpo_parallel_trial_worker  # noqa: E402


DEFAULT_SOURCE_RUN = (
    REPO
    / "outputs/live_v9_reach_p2_20260717_r1/reach_p2"
    / "reach_v3_seed0_20260717_142327"
)

RUNTIME_DIRS = {
    "models",
    "replay_buffers",
    "plots",
    "provenance",
    "monitors",
    "tensorboard",
}
RUNTIME_FILES = {"worker_result.json", "heartbeat.v1.json"}
API_ENV_NAMES = (
    "OPENAI_API_KEY",
    "ANTHROPIC_API_KEY",
    "AZURE_OPENAI_API_KEY",
    "GOOGLE_API_KEY",
    "GEMINI_API_KEY",
)


def _read_json(path: Path) -> dict[str, Any]:
    return json.loads(path.read_text(encoding="utf-8"))


def _write_json(path: Path, value: Any) -> None:
    path.parent.mkdir(parents=True, exist_ok=True)
    path.write_text(
        json.dumps(value, indent=2, sort_keys=True, default=str) + "\n",
        encoding="utf-8",
    )


def _sha256(path: Path) -> str:
    digest = hashlib.sha256()
    with path.open("rb") as handle:
        for chunk in iter(lambda: handle.read(1024 * 1024), b""):
            digest.update(chunk)
    return f"sha256:{digest.hexdigest()}"


def _network_from(raw: dict[str, Any] | None) -> NetworkArchitecture:
    raw = raw or {}
    fields = set(NetworkArchitecture().__dict__)
    return NetworkArchitecture(**{k: v for k, v in raw.items() if k in fields})


def _algorithm_config(path: Path) -> AlgorithmConfig:
    raw = _read_json(path)
    fields = set(AlgorithmConfig().__dict__)
    values = {k: v for k, v in raw.items() if k in fields}
    if isinstance(raw.get("actor_network"), dict):
        values["actor_network"] = _network_from(raw["actor_network"])
    if isinstance(raw.get("critic_network"), dict):
        values["critic_network"] = _network_from(raw["critic_network"])
    return AlgorithmConfig(**values)


def _latest_asha(source_run: Path) -> Path:
    candidates = list(source_run.glob("breadth_portfolio/asha_latest.json"))
    if not candidates:
        candidates = list(source_run.glob("**/breadth_portfolio/asha_latest.json"))
    if not candidates:
        raise FileNotFoundError(f"no asha_latest.json below {source_run}")
    return max(candidates, key=lambda p: p.stat().st_mtime)


def _perfect_decisions(asha: dict[str, Any]) -> list[dict[str, Any]]:
    rows = []
    for decision in asha.get("decisions") or []:
        scores = [float(v) for v in (decision.get("scores") or [])]
        if scores and all(score >= 0.999 for score in scores):
            rows.append(decision)
    return rows


def _source_worker(decision: dict[str, Any]) -> Path:
    refs = list(decision.get("checkpoint_refs") or [])
    if not refs:
        raise ValueError(f"genome {decision.get('genome_id')} has no checkpoint refs")
    checkpoint = Path(refs[0])
    if not checkpoint.is_absolute():
        checkpoint = REPO / checkpoint
    worker = checkpoint.parent.parent
    if not (worker / "worker_result.json").exists():
        raise FileNotFoundError(f"incomplete source worker: {worker}")
    return worker


def _copy_frozen_worker(source: Path, target: Path) -> None:
    if target.exists():
        raise FileExistsError(f"refusing to overwrite frozen worker: {target}")

    def ignore(_directory: str, names: list[str]) -> set[str]:
        return {name for name in names if name in RUNTIME_DIRS or name in RUNTIME_FILES}

    shutil.copytree(source, target, ignore=ignore)


def _frozen_file_receipts(worker: Path, stack: dict[str, Any]) -> list[dict[str, str]]:
    paths = [
        worker / "active_stack.json",
        worker / "env_adapter.py",
        worker / "objective_metric.py",
        worker / "manifest.json",
        worker / "goal_spec.json",
        worker / "stage_omr_ledger.v1.json",
    ]
    for slot in ("algo", "reward", "obs_schema", "omr", "exploration"):
        artifact_id = stack.get(f"{slot}_id")
        if artifact_id:
            paths.append(worker / "stacks" / slot / f"{artifact_id}.json")
    receipts = []
    for path in paths:
        if path.exists() and path.is_file():
            receipts.append({"path": str(path), "sha256": _sha256(path)})
    return receipts


def _prepare_candidate(
    *,
    decision: dict[str, Any],
    out_root: Path,
    candidate_index: int,
    gpu: str,
    timesteps: int,
    seed_ids: list[int],
) -> dict[str, Any]:
    genome_id = str(decision["genome_id"])
    source_worker = _source_worker(decision)
    candidate_dir = out_root / "champions" / genome_id
    worker = candidate_dir / "worker"
    _copy_frozen_worker(source_worker, worker)

    source_result = _read_json(source_worker / "worker_result.json")
    stack = dict(source_result.get("active_stack") or {})
    active_stack_path = worker / "active_stack.json"
    if active_stack_path.exists():
        stack = dict(_read_json(active_stack_path).get("stack") or stack)
    algo_id = str(stack.get("algo_id") or "")
    algo_config_path = worker / "stacks" / "algo" / algo_id / "algorithm_config.json"
    if not algo_config_path.exists():
        raise FileNotFoundError(f"algorithm config missing for {genome_id}: {algo_config_path}")

    # Re-stage the evaluator against the copied directory.  This prevents the
    # embedded source-run path from evaluating through a stale parent worker.
    HPOModule._stage_worker_omr_metric(worker, stack)

    freeze = {
        "schema_version": "reach_v9_frozen_champion.v1",
        "genome_id": genome_id,
        "source_worker": str(source_worker),
        "source_short_rung_scores": list(decision.get("scores") or []),
        "source_checkpoint_refs": list(decision.get("checkpoint_refs") or []),
        "active_stack": stack,
        "deep_confirmation": {
            "cold_start": True,
            "checkpoint_consumed": False,
            "timesteps_per_seed": timesteps,
            "seed_ids": seed_ids,
            "gpu": gpu,
            "heldout_final_authority": "worker-local objective_metric.py",
            "api_calls": 0,
        },
        "frozen_file_receipts": _frozen_file_receipts(worker, stack),
    }
    _write_json(candidate_dir / "FROZEN_CHAMPION.json", freeze)

    payload = {
        "schema_version": "breadth_parallel_trial_payload.v1",
        "trial_id": 900000 + candidate_index,
        "genome_id": genome_id,
        "assignment": {
            "schema_version": "reach_v9_deep_confirmation_assignment.v1",
            "source_worker": str(source_worker),
            "cold_start": True,
            "checkpoint_consumed": False,
        },
        "active_stack": stack,
        "worker_run_dir": str(worker),
        "parent_run_dir": str(out_root),
        "pipeline_iteration": 0,
        "pipeline_memory": {
            "parallel_worker": True,
            "champion_deep_confirmation": True,
            "api_calls_allowed": False,
        },
        "task_description": "MetaWorld reach-v3 — reach the target",
        "raw_sim_input": None,
        "wall_clock_budget_seconds": 0.0,
        "wall_clock_start": time.time(),
        "scheduler_decision": {
            "selected_rung": {
                "tier": 4,
                "name": "deep",
                "steps": timesteps,
                "seeds": len(seed_ids),
            }
        },
        "state_blob": b"",
        "algorithm_config": _algorithm_config(algo_config_path),
        "hyperparams": dict(source_result.get("hyperparams") or {}),
        "total_timesteps": timesteps,
        "seeds_per_trial": len(seed_ids),
        "seed_ids": seed_ids,
        "hpo_config": {"seeds_per_trial": len(seed_ids)},
        "trajectory_evidence_config": {},
        "trajectory_evidence_config_source": "disabled_deep_confirmation",
        "cuda_visible_devices": gpu,
        "replay_buffer_registry": [],
    }
    return {
        "genome_id": genome_id,
        "candidate_dir": str(candidate_dir),
        "payload": payload,
    }


def _run_candidate(prepared: dict[str, Any]) -> dict[str, Any]:
    # Enforce the no-API confirmation boundary even if the parent shell has
    # credentials.  The isolated HPO worker requires no language model calls.
    for name in API_ENV_NAMES:
        os.environ.pop(name, None)
    started = time.time()
    result = _hpo_parallel_trial_worker(copy.deepcopy(prepared["payload"]))
    scores = [float(v) for v in (result.get("scores") or []) if float(v) > -1e17]
    summary = {
        "schema_version": "reach_v9_champion_deep_result.v1",
        "genome_id": prepared["genome_id"],
        "status": result.get("status"),
        "worker_error": result.get("worker_error"),
        "seed_ids": list(result.get("seed_ids") or []),
        "per_seed_final_omr": scores,
        "n_valid": len(scores),
        "mean_final_omr": statistics.mean(scores) if scores else None,
        "min_final_omr": min(scores) if scores else None,
        "success_rate": (
            sum(score >= 0.999 for score in scores) / len(scores) if scores else None
        ),
        "all_seeds_final_one": bool(scores) and all(score >= 0.999 for score in scores),
        "elapsed_seconds": round(time.time() - started, 1),
        "worker_run_dir": result.get("worker_run_dir"),
        "cuda_visible_devices": result.get("cuda_visible_devices"),
    }
    candidate_dir = Path(prepared["candidate_dir"])
    _write_json(candidate_dir / "DEEP_RESULT.json", summary)
    return summary


def _aggregate(
    *,
    out_root: Path,
    source_run: Path,
    asha_path: Path,
    requested_genomes: list[str],
    timesteps: int,
    seed_ids: list[int],
    results: list[dict[str, Any]],
) -> dict[str, Any]:
    scores = [
        float(score)
        for result in results
        for score in (result.get("per_seed_final_omr") or [])
    ]
    expected = len(requested_genomes) * len(seed_ids)
    all_one = (
        len(results) == len(requested_genomes)
        and len(scores) == expected
        and all(result.get("status") == "completed" for result in results)
        and all(score >= 0.999 for score in scores)
    )
    aggregate = {
        "schema_version": "reach_v9_deep_confirmation_aggregate.v1",
        "source_run": str(source_run),
        "source_asha": str(asha_path),
        "protocol": {
            "champion_count": len(requested_genomes),
            "genome_ids": requested_genomes,
            "timesteps_per_seed": timesteps,
            "seed_ids": seed_ids,
            "cold_start": True,
            "checkpoint_consumed": False,
            "api_calls": 0,
            "archive_gate": "every requested held-out Final OMR >= 0.999",
        },
        "results": results,
        "n_expected_scores": expected,
        "n_valid_scores": len(scores),
        "aggregate_success_rate": (
            sum(score >= 0.999 for score in scores) / len(scores) if scores else None
        ),
        "aggregate_mean_final_omr": statistics.mean(scores) if scores else None,
        "aggregate_min_final_omr": min(scores) if scores else None,
        "archive_gate_passed": all_one,
        "conclusion": (
            "multi_seed_stable_completed_final_1.0"
            if all_one
            else "deep_confirmation_not_all_1.0"
        ),
        "completed_at": time.strftime("%Y-%m-%dT%H:%M:%S%z"),
    }
    _write_json(out_root / "DEEP_CONFIRMATION_AGGREGATE.json", aggregate)
    if all_one:
        record = {
            "schema_version": "formal_experiment_record.v1",
            "experiment": "ASPIRE V9 Reach P2",
            "environment": "MetaWorld reach-v3",
            "status": "completed_archived_success",
            "final_omr": 1.0,
            "multi_seed_stable": True,
            "paper_eligibility": "eligible_subject_to_registry_inclusion",
            "evidence": aggregate,
            "integrity": {
                "aggregate_path": str(out_root / "DEEP_CONFIRMATION_AGGREGATE.json"),
                "aggregate_sha256": _sha256(out_root / "DEEP_CONFIRMATION_AGGREGATE.json"),
                "frozen_champion_records": [
                    str(out_root / "champions" / genome / "FROZEN_CHAMPION.json")
                    for genome in requested_genomes
                ],
            },
        }
        _write_json(out_root / "FORMAL_EXPERIMENT_RECORD.json", record)
    return aggregate


def main() -> int:
    parser = argparse.ArgumentParser()
    parser.add_argument("--source-run", type=Path, default=DEFAULT_SOURCE_RUN)
    parser.add_argument(
        "--genomes",
        default="",
        help="comma-separated genome IDs; default selects the first three perfect genomes",
    )
    parser.add_argument("--champions", type=int, default=3)
    parser.add_argument("--timesteps", type=int, default=3_000_000)
    parser.add_argument("--seeds", type=int, default=5)
    parser.add_argument("--seed-base", type=int, default=100)
    parser.add_argument("--gpus", default="0,1")
    parser.add_argument("--max-parallel", type=int, default=2)
    parser.add_argument("--out", type=Path, default=None)
    parser.add_argument("--prepare-only", action="store_true")
    args = parser.parse_args()

    source_run = args.source_run.resolve()
    asha_path = _latest_asha(source_run)
    asha = _read_json(asha_path)
    perfect = _perfect_decisions(asha)
    by_genome = {str(row["genome_id"]): row for row in perfect}
    requested = [value.strip() for value in args.genomes.split(",") if value.strip()]
    if not requested:
        requested = list(by_genome)[: max(1, args.champions)]
    missing = [genome for genome in requested if genome not in by_genome]
    if missing:
        raise ValueError(f"requested genomes are not perfect short-rung champions: {missing}")
    if args.timesteps <= 0 or args.seeds <= 0:
        raise ValueError("timesteps and seeds must be positive")
    gpus = [token.strip() for token in args.gpus.split(",") if token.strip()]
    if not gpus:
        raise ValueError("at least one GPU token is required")
    seed_ids = list(range(args.seed_base, args.seed_base + args.seeds))

    out_root = args.out
    if out_root is None:
        out_root = (
            REPO
            / "evaluation/results/reach_v9_champion_deeptrain"
            / time.strftime("deep_3champions_3m_5seed_%Y%m%d_%H%M%S")
        )
    out_root = out_root.resolve()
    if out_root.exists():
        raise FileExistsError(f"refusing to overwrite output root: {out_root}")
    out_root.mkdir(parents=True)

    prepared = []
    for index, genome_id in enumerate(requested):
        prepared.append(
            _prepare_candidate(
                decision=by_genome[genome_id],
                out_root=out_root,
                candidate_index=index,
                gpu=gpus[index % len(gpus)],
                timesteps=args.timesteps,
                seed_ids=seed_ids,
            )
        )
    launch = {
        "schema_version": "reach_v9_deep_confirmation_launch.v1",
        "source_run": str(source_run),
        "source_asha": str(asha_path),
        "genome_ids": requested,
        "timesteps_per_seed": args.timesteps,
        "seed_ids": seed_ids,
        "gpus": gpus,
        "max_parallel": min(max(1, args.max_parallel), len(prepared)),
        "api_calls_allowed": False,
        "started_at": time.strftime("%Y-%m-%dT%H:%M:%S%z"),
    }
    _write_json(out_root / "LAUNCH_MANIFEST.json", launch)
    print(f"[reach-v9-deep] output={out_root}", flush=True)
    print(f"[reach-v9-deep] genomes={requested} seeds={seed_ids}", flush=True)
    if args.prepare_only:
        print("[reach-v9-deep] preparation complete; training not started", flush=True)
        return 0

    results = []
    with concurrent.futures.ProcessPoolExecutor(max_workers=launch["max_parallel"]) as pool:
        futures = {pool.submit(_run_candidate, item): item for item in prepared}
        for future in concurrent.futures.as_completed(futures):
            result = future.result()
            results.append(result)
            _write_json(out_root / "DEEP_CONFIRMATION_PROGRESS.json", {"results": results})
            print(
                f"[reach-v9-deep] {result['genome_id']} "
                f"scores={result['per_seed_final_omr']} status={result['status']}",
                flush=True,
            )

    results.sort(key=lambda row: requested.index(row["genome_id"]))
    aggregate = _aggregate(
        out_root=out_root,
        source_run=source_run,
        asha_path=asha_path,
        requested_genomes=requested,
        timesteps=args.timesteps,
        seed_ids=seed_ids,
        results=results,
    )
    print(
        f"[reach-v9-deep] archive_gate_passed={aggregate['archive_gate_passed']} "
        f"success_rate={aggregate['aggregate_success_rate']}",
        flush=True,
    )
    return 0 if aggregate["archive_gate_passed"] else 2


if __name__ == "__main__":
    raise SystemExit(main())


==> anc/FARL/evaluation/experiments/rehearse_semantic_repair.py <==
"""Run the real repair and dispatch preflight in a copied control plane; no RL.

Explicit test utility: old models remain read-only and source controls are not
changed. LLM generation and tiny environment sanity probes do execute.
"""
from __future__ import annotations

import argparse
import json
import os
import sys
import tempfile
from pathlib import Path

ROOT = Path(__file__).resolve().parents[2]
if str(ROOT) not in sys.path:
    sys.path.insert(0, str(ROOT))

from autorl.bounded_training_protocol import configure, guard_training
from autorl.data_types import DiagnosticReport
from autorl.env_builder_v2 import build_env_from_active_stack
from autorl.modules.hpo import HPOModule, _hpo_parallel_state_from_payload, _parallel_worker_interface_generation_receipt
from autorl.pipeline import AutoRLPipeline
from autorl.repro import LLMCallLogger
from autorl.semantic_execution_contract import active_fault
from autorl.v2_provenance import atomic_write_json
from evaluation.experiments.p2_breadth_resume import _load_resume_state, load_resume_inventory
from evaluation.experiments.resume_semantic_repair_boundary import archive_control_plane, restore_repair_input_environment, configure_repair_transport


class PreflightFinished(BaseException):
    pass


def dispatch_spy(self, state, **kw):
    rows = []
    for _ in range(kw["n_trials"]):
        trial = kw["study"].ask()
        payload = self._prepare_parallel_trial_payload(state, trial=trial,
            base_search_space=kw["base_search_space"], run_search_space=kw["run_search_space"],
            initial_algo_name=kw["initial_algo_name"], total_timesteps=kw["total_timesteps"],
            seeds_per_trial=kw["seeds_per_trial"], gpu_token="cpu")
        worker = _hpo_parallel_state_from_payload(payload)
        for seed in payload["seed_ids"]:
            guard_training(worker, payload["total_timesteps"], seed)
        assert not active_fault(worker, include_dispatched=False)["active"]
        assert _parallel_worker_interface_generation_receipt(payload)["valid"]
        env = build_env_from_active_stack(worker.run_dir)
        obs, info = env.reset(seed=0)
        env.step(env.action_space.sample())
        env.close()
        rows.append({"trial": trial.number, "genome": payload["genome_id"],
            "steps": payload["total_timesteps"], "seeds": payload["seed_ids"], "stack": payload["active_stack"]})
    atomic_write_json(Path(state.run_dir) / "rehearsal_passed.json", {
        "valid": True, "trained_steps": 0, "worker_count": len(rows), "rows": rows})
    print("REHEARSAL_PASSED", Path(state.run_dir) / "rehearsal_passed.json", len(rows), flush=True)
    raise PreflightFinished()


def main():
    parser = argparse.ArgumentParser(description=__doc__)
    parser.add_argument("--source-run", type=Path, required=True)
    args = parser.parse_args()
    live = args.source_run.resolve()
    root = Path(tempfile.mkdtemp(prefix="aspire-full-repair-preflight.")) / "run"
    archive_control_plane(live, root)
    print("REHEARSAL_ROOT", root, flush=True)
    p = AutoRLPipeline(pipeline_config_path=str(live / "configs/pipeline_p1_benchmarks.yaml"),
        llm_config_path=str(live / "configs/llm.yaml"), ai_coding_config_path=str(live / "configs/ai_coding.yaml"))
    configure_repair_transport(p)
    source = json.loads((root / "manifest.json").read_text())
    p.strict_contracts = (source.get("env_provenance") or {}).get("source_category") != "p1_benchmark_full_info"
    p.config.setdefault("breadth_portfolio", {}).update(configured_safety_cap=12, workers_per_gpu=4)
    p.config.setdefault("hpo", {}).setdefault("breadth_process_runner", {})["workers_per_gpu"] = 4
    p.config.setdefault("trajectory_evidence", {})["max_diagnostic_trace_rows"] = 4096
    inv = load_resume_inventory(root)
    configure(p.config, candidate_iteration=inv.iteration + 1)
    s = _load_resume_state(inv, pipeline_config_path=live / "configs/pipeline_p1_benchmarks.yaml",
        worker_cap=12, rebuild_environment=True)
    restore_repair_input_environment(s)
    p._bind_runtime_config(s)
    fault = active_fault(s)
    s.pipeline_memory["semantic_execution_active_fault"] = fault
    s.pipeline_memory["interrupted_semantic_repair_boundary"] = {"interrupted_iteration": inv.iteration, "wave_complete": False}
    s.latest_diagnosis = DiagnosticReport(status="SEMANTIC_EXECUTION_FAULT", confidence=1.,
        reasoning="Construction fault rehearsal", root_cause="construction", suggested_action="repair implicated slots",
        supporting_evidence=[json.dumps(fault)])
    logger = LLMCallLogger(root)
    p.llm.bind_logger(logger)
    p.coding_llm.bind_logger(logger)
    original = HPOModule._run_breadth_process_runner
    HPOModule._run_breadth_process_runner = dispatch_spy
    try:
        p._controller_loop(s, resume_interrupted_repair=True)
    except PreflightFinished:
        pass
    finally:
        HPOModule._run_breadth_process_runner = original
        s.env.close()
    if not (root / "rehearsal_passed.json").is_file():
        raise RuntimeError("rehearsal did not reach valid candidate dispatch")


if __name__ == "__main__":
    main()


==> anc/FARL/evaluation/experiments/resume_adaptive_exploration.py <==
"""Explicit completed-boundary continuation: open-ended 3 x 1M, fixed 1 x 5M.

Inspection is the default and performs no simulator, LLM, or training calls.
Execution requires a verified immutable source release and retired old workers.
An explicit interrupted-candidate branch retains and charges unfinished work,
inherits verified construction, and starts a distinct new wave without stitching
seeds or representing unsaved weights as exact RL recovery.
Old seed outcomes are retained as old-recipe evidence, never relabelled as new.
"""
from __future__ import annotations

import argparse
import hashlib
import json
import os
import sys
from datetime import datetime, timezone
from pathlib import Path

ROOT = Path(__file__).resolve().parents[2]
if str(ROOT) not in sys.path:
    sys.path.insert(0, str(ROOT))

from autorl.adaptive_exploration_protocol import configure, score_summary
from autorl.v2_provenance import atomic_write_json
from evaluation.experiments.adaptive_restart_state import (
    archive_adaptive_control, consume_acknowledged_pause, restore_memory,
    restore_protocol, validate_hpo_boundary,
)
from evaluation.experiments.p2_breadth_resume import (
    P2ResumeError, _load_resume_state, load_resume_inventory,
)
from evaluation.experiments.resume_semantic_repair_boundary import (
    archive_control_plane, configure_repair_transport, digest,
    process_is_live, restore_repair_input_environment,
)


def verify_source_release(root: Path) -> dict:
    path = root / "source_release.v1.json"
    if not path.is_file():
        raise P2ResumeError("execute from an immutable source release, not the mutable worktree")
    receipt = json.loads(path.read_text())
    files = receipt.get("python_source_sha256") or {}
    if not files or "evaluation/experiments/resume_adaptive_exploration.py" not in files:
        raise P2ResumeError("release does not include the adaptive continuation entrypoint")
    for name, expected in files.items():
        source = (root / name).resolve()
        if not source.is_relative_to(root.resolve()) or not source.is_file():
            raise P2ResumeError("release source missing or outside release: " + name)
        if hashlib.sha256(source.read_bytes()).hexdigest() != expected:
            raise P2ResumeError("release source hash changed: " + name)
    return {"path": str(path), "sha256": digest(path), "verified_python_files": len(files)}


def matching_live_processes(root: Path) -> list[dict]:
    """Do not rely on a single stale parent PID; inspect exact run ownership."""
    rows = []
    for proc in Path("/proc").iterdir():
        if not proc.name.isdigit() or int(proc.name) == os.getpid():
            continue
        try:
            argv = (proc / "cmdline").read_bytes().replace(b"\0", b" ").decode(errors="replace")
            executable = (proc / "exe").resolve().name.lower()
            if not executable.startswith("python") or not process_is_live(int(proc.name)):
                continue
            tied = str(root) in argv
            if not tied:
                cwd = (proc / "cwd").resolve()
                tied = cwd == root or cwd.is_relative_to(root)
            if not tied:
                for fd in (proc / "fd").iterdir():
                    try:
                        target = fd.resolve()
                        if target.is_relative_to(root):
                            tied = True
                            break
                    except OSError:
                        continue
            if tied:
                rows.append({"pid": int(proc.name), "reason": "run-bound Python process"})
        except (OSError, PermissionError):
            continue
    return rows


def inspect_boundary(run_dir: str | Path) -> dict:
    inv = load_resume_inventory(run_dir)
    if inv.problems or not inv.trials or any(row.status != "completed" for row in inv.trials.values()):
        raise P2ResumeError("adaptive continuation requires a complete validated wave: " + "; ".join(inv.problems))
    root = inv.run_dir
    from autorl.core_ablation import arm
    if arm(run_dir=root):
        raise P2ResumeError("do not alter a frozen core-ablation run")
    for name in ("bounded_protocol/EXPERIMENT_FROZEN.v1.json", "adaptive_protocol/EXPERIMENT_FROZEN.v1.json",
                 "adaptive_protocol/final_selection.v1.json"):
        if (root / name).exists():
            raise P2ResumeError("search is closed by " + name)
    candidates, learner_steps, prefix_steps = [], 0, 0
    for tid, row in sorted(inv.trials.items()):
        result = row.complete_result or {}
        scores = result.get("scores") or []
        if scores:
            candidates.append({"trial_id": tid, "scores": scores, "statistics": score_summary(scores),
                               "result_path": str(row.worker_dir / "worker_result.json")})
        for metric in result.get("metrics_list") or []:
            learner_steps += int(metric.get("learner_steps", metric.get("actual_steps", 0)))
            prefix_steps += int(metric.get("prefix_controller_steps", 0))
    reference = max(candidates, key=lambda row: row["statistics"]["commit_score"]) if candidates else None
    if reference is None:
        raise P2ResumeError("no complete reference seed cohort")
    committed = validate_hpo_boundary(inv)
    return {"schema_version": "adaptive_completed_boundary.v1", "run_dir": str(root),
            "completed_iteration": inv.iteration, "next_iteration": inv.iteration + 1,
            "inventory": inv.to_report(), "reference": reference,
            "hpo_result_sha256": digest(root / "hpo_result.json"),
            "portfolio_sha256": digest(inv.manifest_path), "runner_sha256": digest(inv.runner_manifest_path),
            "historical_boundary_cost": {"learner_steps": learner_steps, "prefix_steps": prefix_steps,
                "scope": "latest_complete_wave_only_not_entire_historical_experiment",
                "evaluation_steps": None, "unknown_cost_is_not_zero": True},
            "committed_hpo_boundary": committed,
            "old_scores_and_models_unchanged": True, "old_wave_retrained": False,
            "live_processes": matching_live_processes(root), "inspection_only": True}


def inspect_interrupted_boundary(run_dir: str | Path) -> dict:
    """Explicit source-version restart, never exact mid-seed RL recovery.

    Require the retained completed evidence and completed construction repair
    from this adaptive continuation. Partial worker observations remain paid
    historical evidence; they cannot acquire completed-cohort authority.
    """
    inv = load_resume_inventory(run_dir)
    root = inv.run_dir
    if inv.problems or not inv.trials or all(row.status == "completed" for row in inv.trials.values()):
        raise P2ResumeError("interrupted restart requires a validated incomplete candidate wave")
    from autorl.core_ablation import arm
    if arm(run_dir=root):
        raise P2ResumeError("do not alter a frozen core-ablation run")
    for name in ("bounded_protocol/EXPERIMENT_FROZEN.v1.json", "adaptive_protocol/EXPERIMENT_FROZEN.v1.json",
                 "adaptive_protocol/final_selection.v1.json"):
        if (root / name).exists():
            raise P2ResumeError("search is closed by " + name)
    origin_path = root / "adaptive_protocol/continuation.latest.v1.json"
    origin = json.loads(origin_path.read_text())
    if (Path(origin.get("run_dir", "")).resolve() != root
            or origin.get("hpo_result_sha256") != digest(root / "hpo_result.json")):
        raise P2ResumeError("retained completed HPO evidence differs from the adaptive continuation")
    completed_iteration = int(origin.get("completed_iteration", -1))
    if completed_iteration < 0 or inv.iteration <= completed_iteration:
        raise P2ResumeError("missing distinct completed evidence before interrupted wave")
    protocol = json.loads((root / "adaptive_protocol/protocol.v1.json").read_text())
    rung = protocol.get("candidate_rung") or {}
    if (not protocol.get("enabled") or inv.total_timesteps != rung.get("steps")
            or inv.seeds_per_trial != rung.get("seeds") or len(inv.schedule) != rung.get("trials")):
        raise P2ResumeError("interrupted wave does not match the declared adaptive candidate protocol")
    repair_path = root / "semantic_execution_repair_transaction.v1.json"
    repair = json.loads(repair_path.read_text())
    if (repair.get("status") != "complete" or repair.get("iteration") != inv.iteration
            or not {"M3", "M4"}.issubset(set(repair.get("completed_modules") or []))
            or set(repair.get("required_modules") or []) - set(repair.get("completed_modules") or [])):
        raise P2ResumeError("explicit candidate restart requires source-bound completed M3/M4 repair")
    rows = []
    for tid, row in sorted(inv.trials.items()):
        heartbeat_path = row.worker_dir / "heartbeat.v1.json"
        heartbeat = json.loads(heartbeat_path.read_text()) if heartbeat_path.is_file() else {}
        complete = [{"seed": seed, "score": artifact.score,
                     "model_path": str(artifact.model_path), "model_sha256": digest(artifact.model_path),
                     "provenance_path": str(artifact.provenance_path),
                     "provenance_sha256": digest(artifact.provenance_path),
                     "learner_steps": int((artifact.provenance.get("training_budget") or {}).get("actual_steps", 0))}
                    for seed, artifact in sorted(row.complete_seeds.items())]
        live_steps = 0 if heartbeat.get("seed") in row.complete_seeds else int(heartbeat.get("num_timesteps", 0))
        rows.append({"trial_id": tid, "worker_dir": str(row.worker_dir), "status": row.status,
                     "completed_seeds": complete, "last_heartbeat": heartbeat,
                     "learner_steps_lower_bound": live_steps + sum(x["learner_steps"] for x in complete),
                     "prefix_steps": None, "evaluation_steps": None,
                     "heartbeat_path": str(heartbeat_path) if heartbeat else None,
                     "heartbeat_sha256": digest(heartbeat_path) if heartbeat else None,
                     "exact_mid_seed_resume": False})
    return {"schema_version": "adaptive_interrupted_candidate_boundary.v1", "run_dir": str(root),
            "completed_iteration": completed_iteration, "interrupted_iteration": inv.iteration,
            "next_iteration": inv.iteration + 1, "inventory": inv.to_report(),
            "reference": origin["reference"], "hpo_result_sha256": digest(root / "hpo_result.json"),
            "portfolio_sha256": digest(inv.manifest_path), "runner_sha256": digest(inv.runner_manifest_path),
            "prior_continuation_path": str(origin_path), "prior_continuation_sha256": digest(origin_path),
            "repair_transaction_path": str(repair_path), "repair_transaction_sha256": digest(repair_path),
            "historical_boundary_cost": origin["historical_boundary_cost"],
            "interrupted_candidate_cost": {"rows": rows, "learner_steps_lower_bound": sum(x["learner_steps_lower_bound"] for x in rows),
                "prefix_steps": None, "evaluation_steps": None, "unknown_cost_is_not_zero": True,
                "scope": "interrupted_wave_separate_from_completed_boundary"},
            "partial_wave_promotion_allowed": False, "exact_mid_seed_resume": False,
            "old_scores_and_models_unchanged": True, "old_wave_retrained": False,
            "live_processes": matching_live_processes(root), "inspection_only": True}


def restore_interrupted_candidate_memory(state, receipt: dict) -> None:
    from copy import deepcopy
    from autorl.semantic_execution_contract import active_fault
    root = Path(state.run_dir)
    repair_path = Path(receipt["repair_transaction_path"])
    if digest(repair_path) != receipt["repair_transaction_sha256"]:
        raise P2ResumeError("completed repair changed before candidate restart")
    if active_fault(state, include_dispatched=False).get("active"):
        raise P2ResumeError("retained recipe needs construction repair, not direct candidate restart")
    repair = json.loads(repair_path.read_text())
    state.pipeline_memory["semantic_execution_repair_transaction"] = repair
    source_health = repair.get("independent_training_health") or {}
    if source_health:
        state.pipeline_memory["last_training_health"] = deepcopy(source_health)
        state.pipeline_memory["optimizer_health_repair_request"] = {
            **deepcopy(source_health.get("repair_request") or {}), "status": "issued",
            "source_evidence_signature": source_health.get("evidence_signature"),
            "source_training_health": deepcopy(source_health), "directives": ["M3"],
            "construction_inherited_from_iteration": receipt["interrupted_iteration"],
            "preserve_candidate_family": True}
    state.pipeline_memory["adaptive_interrupted_candidate_restart"] = receipt
    # Reserve a new iteration: do not overwrite/relabel the partial wave or
    # pretend to finish its missing seeds with the repaired implementation.
    state.pipeline_iteration = int(receipt["next_iteration"])


def seed_boundary_memory(state, inv, receipt: dict) -> None:
    """Re-diagnose retained scalar health; import only source-bound frontiers."""
    from autorl.frontier_exploration import ensure_readiness_contracts, update_exploratory_sources
    from autorl.stage_evidence import graph_from_state
    from autorl.training_health import assess_training_health
    metrics = [m for row in inv.trials.values()
               for m in (row.complete_result or {}).get("metrics_list", [])]
    state.pipeline_memory["last_training_health"] = assess_training_health({
        "secondary_optimizer_metrics": [m.get("optimizer_metrics") or {} for m in metrics],
        "optimizer_metric_histories": [m.get("optimizer_metric_history") or [] for m in metrics],
        "learner_execution_receipts": [m.get("learner_execution_receipt") or {} for m in metrics],
        "training_execution_stats": metrics,
    })
    stages = list(graph_from_state(state).get("stages") or [])
    decisions = (state.pipeline_memory.get("last_breadth_portfolio_asha") or {}).get("decisions") or []
    update_exploratory_sources(stages, state.pipeline_memory, decisions)
    ensure_readiness_contracts(state, stages)
    state.pipeline_memory["adaptive_continuation_boundary"] = receipt
    state.pipeline_memory["adaptive_exploration_phase"] = "candidate_exploration"


def record_explicit_retry(root: Path, folder: Path, receipt: dict) -> None:
    """Retain the previous failure, without reporting it as the new attempt.

    A retry is not evidence of recovery or of dispatched learner work.  Any
    subsequent failure will replace the latest view in ``main`` as usual.
    """
    path = root / "adaptive_protocol/attention.latest.v1.json"
    if not path.is_file():
        return
    previous = json.loads(path.read_text())
    archived = folder / "prior_attention.v1.json"
    atomic_write_json(archived, previous)
    atomic_write_json(path, {
        "status": "explicit_retry_started",
        "previous_attention_path": str(archived),
        "previous_attention_sha256": digest(archived),
        "parent_pid": receipt["parent_pid"],
        "continuation_receipt_path": receipt["receipt_path"],
        "source_release": receipt["source_release"],
        "runtime_recovery_verified": False,
        "new_candidate_dispatch_verified": False,
        "automatic_extra_training": False,
    })


def run_resume(*, run_dir, pipeline_config, llm_config, ai_coding_config,
               retired_pids, workers=3, workers_per_gpu=1, candidate_seeds=2, final_seeds=3,
               restart_interrupted_candidates=False, restart_dispatch_failures=False):
    from autorl.pipeline import AutoRLPipeline
    from autorl.repro import LLMCallLogger, set_global_seed
    release = verify_source_release(ROOT)
    import autorl.pipeline as pipeline_module
    if not Path(pipeline_module.__file__).resolve().is_relative_to(ROOT.resolve()):
        raise P2ResumeError("imported pipeline is not from the verified source release")
    root = Path(run_dir).resolve()
    if restart_interrupted_candidates and restart_dispatch_failures:
        raise P2ResumeError("select exactly one explicit interrupted restart mode")
    interrupted = restart_interrupted_candidates or restart_dispatch_failures
    if restart_dispatch_failures:
        from evaluation.experiments.adaptive_dispatch_failure_restart import inspect_dispatch_failure_boundary
        receipt = inspect_dispatch_failure_boundary(root)
    else:
        receipt = (inspect_interrupted_boundary(root) if restart_interrupted_candidates else inspect_boundary(root))
    if not retired_pids or any(process_is_live(pid) for pid in retired_pids) or receipt["live_processes"]:
        raise P2ResumeError("old run must be quiescent before an adaptive continuation")
    inv = load_resume_inventory(root)
    stamp = datetime.now(timezone.utc).strftime("%Y%m%dT%H%M%S_%fZ")
    folder = root / "adaptive_restart" / stamp
    archive_control_plane(root, folder / "control_plane_before")
    archive_adaptive_control(root, folder / "adaptive_control_before")
    receipt["maintenance_pause_consumption"] = consume_acknowledged_pause(
        root, folder, completed_iteration=receipt["completed_iteration"])
    if interrupted:
        prior_continuation_path = folder / "prior_continuation.v1.json"
        atomic_write_json(prior_continuation_path, json.loads(
            (root / "adaptive_protocol/continuation.latest.v1.json").read_text()))
        receipt["prior_continuation_path"] = str(prior_continuation_path)
        receipt["prior_continuation_sha256"] = digest(prior_continuation_path)
        if restart_interrupted_candidates:
            receipt["repair_transaction_path"] = str(folder / "control_plane_before/semantic_execution_repair_transaction.v1.json")
            receipt["repair_transaction_sha256"] = digest(Path(receipt["repair_transaction_path"]))
    receipt.update(source_release=release, inspection_only=False, parent_pid=os.getpid(),
                   receipt_path=str(folder / "continuation.v1.json"))
    pipeline = AutoRLPipeline(llm_config_path=str(Path(llm_config).resolve()),
        ai_coding_config_path=str(Path(ai_coding_config).resolve()),
        pipeline_config_path=str(Path(pipeline_config).resolve()), output_base=str(root.parent))
    configure_repair_transport(pipeline)
    manifest = json.loads((root / "manifest.json").read_text())
    pipeline.strict_contracts = (manifest.get("env_provenance") or {}).get("source_category") != "p1_benchmark_full_info"
    protocol, protocol_inheritance = restore_protocol(pipeline.config, root,
        candidate_seeds=candidate_seeds, final_seeds=final_seeds,
        initial_reference=receipt["reference"]["scores"])
    receipt["protocol_inheritance"] = protocol_inheritance
    pipeline.config["continuation_source_release"] = release["path"]
    pipeline.config.setdefault("breadth_portfolio", {}).update(
        configured_safety_cap=max(1, int(workers)), workers_per_gpu=max(1, int(workers_per_gpu)))
    pipeline.config.setdefault("hpo", {}).setdefault("breadth_process_runner", {})["workers_per_gpu"] = max(1, int(workers_per_gpu))
    pipeline.global_seed = 0
    set_global_seed(0)
    state = _load_resume_state(inv, pipeline_config_path=pipeline_config,
                              worker_cap=workers, rebuild_environment=False,
                              completed_boundary=not interrupted)
    receipt["state_inheritance"] = restore_memory(state, root,
        completed_iteration=receipt["completed_iteration"], protocol=protocol)
    if not interrupted:
        from evaluation.experiments.adaptive_boundary_evidence import restore_completed_evidence
        receipt["completed_evidence_restore"] = restore_completed_evidence(state, inv)
    consumed = receipt["maintenance_pause_consumption"]
    if consumed["status"] == "acknowledged_old_release_pause_consumed":
        pending = state.pipeline_memory.get("adaptive_boundary_stop_pending") or {}
        if pending and pending.get("request_sha256") != consumed["request_sha256"]:
            raise P2ResumeError("restored maintenance request differs from the consumed acknowledgement")
        state.pipeline_memory.pop("adaptive_boundary_stop_pending", None)
        state.pipeline_memory["adaptive_previous_maintenance_pause"] = consumed
    pipeline._bind_runtime_config(state)
    state.wall_clock_budget_seconds = 0.0
    state.budget_refund_pool = 0
    state.pipeline_memory.pop("budget_refund_pool", None)
    state.trajectory_evidence_config = dict(pipeline.config.get("trajectory_evidence") or {})
    restore_repair_input_environment(state)
    if restart_dispatch_failures:
        from evaluation.experiments.adaptive_dispatch_failure_restart import restore_dispatch_failure_memory
        receipt["dispatch_failure_state_inheritance"] = restore_dispatch_failure_memory(state, receipt)
    else:
        seed_boundary_memory(state, inv, receipt)
    if restart_interrupted_candidates:
        restore_interrupted_candidate_memory(state, receipt)
    # Every restoration path can reintroduce an old request or derived alarm.
    # Reconcile only after the final memory restore, using source-bound evidence;
    # unresolved current controls remain pending and historical files stay intact.
    from autorl.evidence_faults import reconcile_legacy_information_faults
    receipt["information_fault_reconciliation"] = reconcile_legacy_information_faults(state)
    from autorl.restart_request_reconciliation import reconcile_restart_requests
    receipt["request_lifecycle_reconciliation"] = reconcile_restart_requests(
        state, completed_iteration=receipt["completed_iteration"])
    atomic_write_json(Path(receipt["receipt_path"]), receipt)
    atomic_write_json(root / "adaptive_protocol/protocol.v1.json", protocol)
    atomic_write_json(root / "adaptive_protocol/continuation.latest.v1.json", receipt)
    atomic_write_json(root / "adaptive_protocol/effective_config.v1.json", pipeline.config)
    record_explicit_retry(root, folder, receipt)
    call_logger = LLMCallLogger(root)
    pipeline.llm.bind_logger(call_logger)
    pipeline.coding_llm.bind_logger(call_logger)
    print(json.dumps({"phase": ("retained_dispatch_recipe_new_source_candidate_wave" if restart_dispatch_failures
                               else "retained_repair_new_source_candidate_wave" if restart_interrupted_candidates
                               else "repair_then_open_ended_candidates"), "receipt": receipt["receipt_path"],
                      "next_iteration": receipt["next_iteration"], "protocol": protocol}), flush=True)
    state = pipeline._controller_loop(state, **(
        {"resume_interrupted_m5": True} if interrupted
        else {"resume_completed_iteration": True}))
    if state.pipeline_memory.get("adaptive_exploration_phase") == "paused_for_restart":
        return {"status": "paused_for_restart", "training_interrupted": False,
                "run_dir": str(root), "final_training_started": False}
    if state.pipeline_memory.get("adaptive_exploration_phase") != "final_selected":
        raise P2ResumeError("controller exited without an approved final selection; no automatic extra training")
    from evaluation.experiments.adaptive_champion_final import execute
    gpu_tokens = [s.strip() for s in os.environ.get("CUDA_VISIBLE_DEVICES", "").split(",") if s.strip()]
    return execute(root, gpu_tokens=gpu_tokens)


def main():
    parser = argparse.ArgumentParser(description=__doc__)
    parser.add_argument("--run-dir", type=Path, required=True)
    parser.add_argument("--execute", action="store_true")
    parser.add_argument("--restart-interrupted-candidates", action="store_true",
        help="explicit new-source new-wave restart; retain and charge unfinished old jobs, never stitch seeds")
    parser.add_argument("--restart-dispatch-failures", action="store_true",
        help="explicit source-bound zero-step configuration-failure restart; retain old wave and go directly to new M5")
    for name in ("pipeline-config", "llm-config", "ai-coding-config"):
        parser.add_argument("--" + name, type=Path)
    parser.add_argument("--retired-pids", type=int, nargs="+")
    parser.add_argument("--workers", type=int, default=3)
    parser.add_argument("--workers-per-gpu", type=int, default=1)
    parser.add_argument("--candidate-seeds", type=int, default=2)
    parser.add_argument("--final-seeds", type=int, default=3)
    args = vars(parser.parse_args())
    execute = args.pop("execute")
    if args["restart_interrupted_candidates"] and args["restart_dispatch_failures"]:
        parser.error("select one interrupted restart mode")
    if execute and any(args[k] is None for k in ("pipeline_config", "llm_config", "ai_coding_config", "retired_pids")):
        parser.error("execution requires explicit configs and retired PID inventory")
    try:
        if execute:
            result = run_resume(**args)
        elif args["restart_dispatch_failures"]:
            from evaluation.experiments.adaptive_dispatch_failure_restart import inspect_dispatch_failure_boundary
            result = inspect_dispatch_failure_boundary(args["run_dir"])
        else:
            result = (inspect_interrupted_boundary(args["run_dir"]) if args["restart_interrupted_candidates"]
                      else inspect_boundary(args["run_dir"]))
    except Exception as exc:
        if execute:
            atomic_write_json(args["run_dir"] / "adaptive_protocol/attention.latest.v1.json", {
                "status": "needs_attention", "error": f"{type(exc).__name__}: {exc}",
                "automatic_extra_training": False})
        raise
    print(json.dumps(result, indent=2, default=str))


if __name__ == "__main__":
    main()


==> anc/FARL/evaluation/experiments/resume_semantic_repair_boundary.py <==
"""Explicit generic construction-repair handoff at an interrupted M5 wave.

Retain every old artifact in place. Completed seeds remain real evidence for
their OLD recipes; partial waves do not acquire promotion authority. Continue
the search at the next unused iteration, with the last complete HPO summary,
champion and checkpoint ledger intact. This is NOT exact mid-seed RL resume.
No environment source, metric, stage definition or baseline is modified.
"""
from __future__ import annotations

import argparse
import hashlib
import json
import os
import shutil
import sys
from datetime import datetime, timezone
from pathlib import Path

ROOT = Path(__file__).resolve().parents[2]
if str(ROOT) not in sys.path:
    sys.path.insert(0, str(ROOT))

from autorl.semantic_execution_contract import (
    REVISION, active_fault, audit_candidate, begin_repair_transaction, read_json,
)
from autorl.v2_provenance import atomic_write_json
from evaluation.experiments.p2_breadth_resume import (
    P2ResumeError, _latest_controller_packet, _load_resume_state, load_resume_inventory,
)


def digest(path: Path) -> str:
    with path.open("rb") as handle:
        return "sha256:" + hashlib.file_digest(handle, "sha256").hexdigest()


def process_is_live(pid: int) -> bool:
    try:
        stat = (Path("/proc") / str(int(pid)) / "stat").read_text()
        return stat.rsplit(")", 1)[1].split()[0] != "Z"
    except FileNotFoundError:
        return False


def validate_retry_receipt(root: Path, path: str | Path) -> dict:
    """Retry an unfinished repair, not reinterpret valid new recipes as faulty."""
    prior = read_json(Path(path))
    if Path(prior.get("run_dir", "")).resolve() != root.resolve():
        raise P2ResumeError("repair retry receipt belongs to a different run")
    if prior.get("prior_hpo_sha256") != digest(root / "hpo_result.json"):
        raise P2ResumeError("completed HPO evidence changed since repair; retry boundary must be reconsidered")
    fault = prior.get("construction_fault") or {}
    if not fault.get("active") or not fault.get("faults"):
        raise P2ResumeError("retry requires original source-bound construction proof")
    axes, refreshed = set(), []
    for item in fault["faults"]:
        slot, ident = item["slot"], item["artifact_id"]
        artifact = read_json(root / "stacks" / slot / (ident + ".json"))
        checked = audit_candidate(root, slot, artifact.get("spec") or {})
        # Typed reserialization can add harmless source defaults. Re-audit
        # against current declarations and retain the fresh source digest;
        # exact recipe, interface and the proven contradictions must match.
        if (checked["valid"] or any(checked.get(k) != item.get(k) for k in (
                "fingerprint", "violations", "interface_identity"))):
            raise P2ResumeError("original repair proof no longer matches retained source: " + ident)
        refreshed.append({**checked, "artifact_id": ident})
        axes.add("representation" if slot == "obs_schema" else "reward")
    if axes != set(fault.get("axes") or []):
        raise P2ResumeError("repair axes are not supported by source proof")
    prior["construction_fault"] = {**fault, "faults": refreshed}
    return prior


def inspect_boundary(run_dir: str | Path, retry_repair_receipt=None) -> dict:
    """Read-only inventory; live heartbeat steps are NOT recoverable weights."""
    inv = load_resume_inventory(run_dir)
    if inv.problems:
        raise P2ResumeError("invalid repair inventory: " + "; ".join(inv.problems))
    packet = _latest_controller_packet(inv.run_dir, inv.iteration)
    prior = int(packet.get("controller_iter", -1))
    if retry_repair_receipt:
        origin = validate_retry_receipt(inv.run_dir, retry_repair_receipt)
        # Controller packets can be emitted without a completed new M5 wave.
        # An unchanged HPO digest retains its actual old evidence iteration.
        prior = int(origin["prior_completed_evidence_iteration"])
    if prior < 0 or prior >= inv.iteration:
        raise P2ResumeError("missing prior completed controller boundary")
    if not (inv.run_dir / "hpo_result.json").is_file():
        raise P2ResumeError("missing last completed HPO evidence")
    if all(row.status == "completed" for row in inv.trials.values()):
        raise P2ResumeError("wave is complete; use completed-boundary recovery")
    units, progress = [], []
    for trial, row in sorted(inv.trials.items()):
        for seed, artifact in sorted(row.complete_seeds.items()):
            units.append({
                "iteration": inv.iteration, "trial": trial, "genome_id": row.genome_id,
                "seed": seed, "score": artifact.score,
                "model_path": str(artifact.model_path), "model_sha256": digest(artifact.model_path),
                "provenance_path": str(artifact.provenance_path),
                "provenance_sha256": digest(artifact.provenance_path),
                "actual_steps": int((artifact.provenance.get("training_budget") or {}).get("actual_steps", 0)),
                "interpretation": "completed_old_recipe_seed_not_new_recipe_replication",
            })
        heartbeat = read_json(row.worker_dir / "heartbeat.v1.json")
        if heartbeat and int(heartbeat.get("seed", -1)) not in row.complete_seeds:
            progress.append({"trial": trial, "genome_id": row.genome_id,
                             "heartbeat": heartbeat, "exact_resume_available": False})
    return {
        "schema_version": "interrupted_semantic_repair_boundary.v1",
        "implementation_revision": REVISION, "run_dir": str(inv.run_dir),
        "interrupted_iteration": inv.iteration, "next_execution_iteration": inv.iteration + 1,
        "prior_completed_evidence_iteration": prior, "wave_complete": False,
        "historical_scores_unchanged": True, "partial_wave_promotion_allowed": False,
        "old_seed_new_recipe_merge_allowed": False, "exact_mid_seed_resume": False,
        "runner_sha256": digest(inv.runner_manifest_path),
        "portfolio_sha256": digest(inv.manifest_path),
        "prior_hpo_sha256": digest(inv.run_dir / "hpo_result.json"),
        "completed_seed_count": len(units), "completed_seeds": units,
        "interrupted_seeds": progress,
        "unsaved_steps_at_heartbeat": sum(int(x["heartbeat"].get("num_timesteps", 0)) for x in progress),
        "interrupted_budget_accounting": "spent heartbeat steps are a lower bound; no refund and no erasure from experiment cost",
        "inventory": inv.to_report(),
    }


def archive_control_plane(root: Path, destination: Path) -> None:
    """Backup small mutable control views; keep models and trajectories in place."""
    destination.mkdir(parents=True, exist_ok=False)
    for path in root.iterdir():
        if path.is_file() and path.suffix in {".json", ".jsonl", ".py", ".yaml", ".txt"}:
            shutil.copy2(path, destination / path.name)
    for name in ("stacks", "hypotheses", "context_memory", "configs", "runtime_interface_generations"):
        path = root / name
        if path.is_dir():
            shutil.copytree(path, destination / name)
    portfolio = destination / "breadth_portfolio"
    portfolio.mkdir()
    for path in (root / "breadth_portfolio").iterdir():
        if path.is_file():
            shutil.copy2(path, portfolio / path.name)


def restore_repair_input_environment(state) -> None:
    """M2 repairs derived representations from the unchanged canonical input.

    The ordinary M5 recovery loader builds the selected policy view. Passing
    that view into M2 would compare derived dimensions with the raw interface
    and fail the canonical gate. Do not modify or weaken the gate itself.
    """
    from autorl.env_builder_v2 import build_env_from_active_stack
    old = getattr(state, "env", None)
    if old is not None:
        old.close()
    state.env = build_env_from_active_stack(state.run_dir, apply_reward=False, apply_obs_selection=False)


def configure_repair_transport(pipeline) -> None:
    """Preserve model/prompts; receive long replies without a silent HTTP body."""
    for client in (pipeline.llm, pipeline.coding_llm):
        config = getattr(client, "base_config", None)
        if config is None:
            config = client.cfg
        config["stream"] = True
    pipeline.config["llm_transport"] = {"stream": True, "model_changed": False,
        "partial_responses_accepted": False}
    caps = pipeline.config.setdefault("reward_designer", {}).setdefault(
        "context_memory", {}).setdefault("section_token_caps", {})
    caps["P5_background"] = max(1600, int(caps.get("P5_background", 0)))


def run_repair_resume(*, run_dir, pipeline_config, llm_config, ai_coding_config,
                      retired_pids, workers=12, workers_per_gpu=4, diagnostic_rows=4096,
                      candidate_trials=12, seeds=3, retry_repair_receipt=None):
    from autorl.data_types import DiagnosticReport
    from autorl.pipeline import AutoRLPipeline
    from autorl.repro import LLMCallLogger, set_global_seed

    root = Path(run_dir).resolve()
    if (root / "bounded_protocol/EXPERIMENT_FROZEN.v1.json").exists():
        raise P2ResumeError("experiment is frozen; automatic restart is forbidden")
    # Positive evidence of retirement plus stale heartbeats; never trust either
    # an elapsed-time heuristic or a single parent PID alone.
    if not retired_pids or any(process_is_live(pid) for pid in retired_pids):
        raise P2ResumeError("all inventoried old parent/worker PIDs must be retired first")
    inv = load_resume_inventory(root)
    if inv.recently_active_trial_ids:
        raise P2ResumeError("wait for the old worker heartbeats to become stale before launching")
    receipt = inspect_boundary(root, retry_repair_receipt)
    if retry_repair_receipt:
        receipt["retry_of_repair_receipt"] = str(Path(retry_repair_receipt).resolve())
    stamp = datetime.now(timezone.utc).strftime("%Y%m%dT%H%M%S_%fZ")
    handoff = root / "semantic_restart" / f"iter{inv.iteration}_{stamp}"
    archive_control_plane(root, handoff / "control_plane_before")
    receipt.update({"receipt_path": str(handoff / "repair_receipt.v1.json"),
                    "retired_pids": list(retired_pids), "new_parent_pid": os.getpid(),
                    "created_at": datetime.now(timezone.utc).isoformat()})
    atomic_write_json(Path(receipt["receipt_path"]), receipt)

    pipeline = AutoRLPipeline(
        llm_config_path=str(Path(llm_config).resolve()),
        ai_coding_config_path=str(Path(ai_coding_config).resolve()),
        pipeline_config_path=str(Path(pipeline_config).resolve()),
        output_base=str(root.parent),
    )
    configure_repair_transport(pipeline)
    # Restore the launcher's information-regime validation posture. This does
    # not select a task-specific repair or modify any benchmark definition.
    source = ((read_json(root / "manifest.json").get("env_provenance") or {}).get("source_category"))
    pipeline.strict_contracts = source != "p1_benchmark_full_info"
    portfolio = pipeline.config.setdefault("breadth_portfolio", {})
    portfolio["configured_safety_cap"] = max(1, int(workers))
    portfolio["workers_per_gpu"] = max(1, int(workers_per_gpu))
    pipeline.config.setdefault("hpo", {}).setdefault("breadth_process_runner", {})[
        "workers_per_gpu"] = max(1, int(workers_per_gpu))
    pipeline.config.setdefault("trajectory_evidence", {})["max_diagnostic_trace_rows"] = max(1, int(diagnostic_rows))
    from autorl.bounded_training_protocol import configure
    bounded = configure(pipeline.config, candidate_iteration=inv.iteration + 1,
                        trials=candidate_trials, seeds=seeds)
    release_receipt = ROOT / "source_release.v1.json"
    if release_receipt.is_file():
        pipeline.config["continuation_source_release"] = str(release_receipt)
        receipt["source_release"] = str(release_receipt)
    atomic_write_json(root / "bounded_protocol/protocol.v1.json", bounded)
    atomic_write_json(root / "bounded_protocol/status.v1.json", {
        "status": "construction_repair", "protocol": bounded,
        "receipt_path": receipt["receipt_path"]})
    pipeline.global_seed = 0
    set_global_seed(0)
    state = _load_resume_state(inv, pipeline_config_path=pipeline_config,
                               worker_cap=workers, rebuild_environment=True)
    restore_repair_input_environment(state)
    pipeline._bind_runtime_config(state)
    fault = active_fault(state)
    if retry_repair_receipt:
        fault = validate_retry_receipt(root, retry_repair_receipt)["construction_fault"]
    if not fault["active"]:
        raise P2ResumeError("no current construction contradiction: no authority to abort the frozen wave")
    begin_repair_transaction(state, fault, source_receipt=receipt["receipt_path"])
    state.pipeline_memory["semantic_execution_active_fault"] = fault
    state.pipeline_memory["interrupted_semantic_repair_boundary"] = receipt
    state.latest_diagnosis = DiagnosticReport(
        status="SEMANTIC_EXECUTION_FAULT", confidence=1.0,
        reasoning="Source-bound construction contradictions in active/dispatched recipes; historical outcomes remain real.",
        root_cause="mechanical_construction_fault_not_insufficient_training_fidelity",
        suggested_action="Use the generic diagnostic arbiter to repair only implicated slots.",
        supporting_evidence=[receipt["receipt_path"], json.dumps(fault, default=str)],
    )
    receipt["construction_fault"] = fault
    receipt["repair_transaction"] = state.pipeline_memory["semantic_execution_repair_transaction"]
    receipt["required_background_prompt_cap"] = pipeline.config["reward_designer"]["context_memory"]["section_token_caps"]["P5_background"]
    receipt["status"] = "entering_generic_repair_decision"
    atomic_write_json(Path(receipt["receipt_path"]), receipt)
    atomic_write_json(root / "semantic_restart.latest.v1.json", receipt)
    call_logger = LLMCallLogger(root)
    pipeline.llm.bind_logger(call_logger)
    pipeline.coding_llm.bind_logger(call_logger)
    print(json.dumps({"repair_receipt": receipt["receipt_path"], "completed_old_seeds_retained": len(receipt["completed_seeds"]),
                      "next_iteration": inv.iteration + 1, "repair_axes": fault["axes"]}), flush=True)
    state = pipeline._controller_loop(state, resume_interrupted_repair=True)
    if state.pipeline_iteration != bounded["candidate_iteration"] or state.latest_diagnosis is None:
        raise P2ResumeError("candidate phase did not reach the declared trained-and-diagnosed boundary")
    atomic_write_json(root / "bounded_protocol/candidate_diagnosis.v1.json", {
        "iteration": state.pipeline_iteration, "diagnosis": state.latest_diagnosis,
        "hpo_result": state.hpo_result,
        "historical_global_best_not_used_as_candidate_winner": True})
    from evaluation.experiments.bounded_champion_final import run_final
    gpu_tokens = [token.strip() for token in os.environ.get("CUDA_VISIBLE_DEVICES", "").split(",") if token.strip()]
    return run_final(state, gpu_tokens=gpu_tokens)


def main():
    parser = argparse.ArgumentParser(description=__doc__)
    parser.add_argument("--run-dir", type=Path, required=True)
    parser.add_argument("--pipeline-config", type=Path)
    parser.add_argument("--llm-config", type=Path)
    parser.add_argument("--ai-coding-config", type=Path)
    parser.add_argument("--workers", type=int, default=12)
    parser.add_argument("--workers-per-gpu", type=int, default=4)
    parser.add_argument("--candidate-trials", type=int, default=12)
    parser.add_argument("--seeds", type=int, default=3)
    parser.add_argument("--diagnostic-rows", type=int, default=4096)
    parser.add_argument("--retired-pids", type=int, nargs="+")
    parser.add_argument("--retry-repair-receipt", type=Path)
    parser.add_argument("--dry-run", action="store_true")
    args = vars(parser.parse_args())
    dry = args.pop("dry_run")
    if not dry and any(args[k] is None for k in ("pipeline_config", "llm_config", "ai_coding_config", "retired_pids")):
        parser.error("resume requires all config paths and the complete retired PID list")
    try:
        result = inspect_boundary(args["run_dir"], args["retry_repair_receipt"]) if dry else run_repair_resume(**args)
    except Exception as exc:
        if not dry:
            folder = Path(args["run_dir"]) / "bounded_protocol"
            if folder.is_dir() and not (folder / "EXPERIMENT_FROZEN.v1.json").exists():
                atomic_write_json(folder / "status.v1.json", {"status": "needs_attention",
                    "error": f"{type(exc).__name__}: {exc}", "automatic_extra_training": False,
                    "updated_at": datetime.now(timezone.utc).isoformat()})
        raise
    print(json.dumps(result, indent=2, default=str))


if __name__ == "__main__":
    main()


==> anc/FARL/evaluation/experiments/resume_v95_completed_boundary.py <==
"""Restart V9.5 from the last fully completed controller iteration.

This is deliberately different from interrupted-wave recovery: every artifact
from the in-flight iteration is quarantined and the original ASPIRE controller
re-enters at the diagnose/decide boundary of the last completed iteration.
No seed, model, replay state, assignment, or worker result from the abandoned
iteration is eligible for reuse.
"""

from __future__ import annotations

import argparse
import copy
import hashlib
import json
import os
import re
import shutil
import sys
import time
from dataclasses import dataclass
from datetime import datetime, timezone
from pathlib import Path
from typing import Any, Dict, Iterable, List, Mapping, Sequence

ROOT = Path(__file__).resolve().parents[2]
if str(ROOT) not in sys.path:
    sys.path.insert(0, str(ROOT))

from autorl.paper_success_metric import (
    load_iteration_worker_results,
    summarize_fixed_budget_seed_success,
)
from autorl.stage_omr_contract import compute_stage_final_alignment
from evaluation.experiments.p2_breadth_resume import (
    P2ResumeError,
    ResumeInventory,
    TrialInventory,
    _latest_controller_packet,
    _load_resume_state,
    _read_json,
    _result_to_status,
)


HAND_STAGE_IDS = (
    "stage.0.reach_object",
    "stage.1.controlled_lift",
    "stage.2.transport_to_target",
    "stage.3.relocate_goal",
)


def _utc_now() -> str:
    return datetime.now(timezone.utc).isoformat()


def _sha256(path: Path) -> str:
    digest = hashlib.sha256()
    with path.open("rb") as handle:
        for block in iter(lambda: handle.read(1024 * 1024), b""):
            digest.update(block)
    return "sha256:" + digest.hexdigest()


def _atomic_write_json(path: Path, payload: Mapping[str, Any]) -> None:
    path.parent.mkdir(parents=True, exist_ok=True)
    temporary = path.with_suffix(path.suffix + f".tmp.{os.getpid()}")
    temporary.write_text(
        json.dumps(payload, indent=2, sort_keys=True, default=str),
        encoding="utf-8",
    )
    os.replace(temporary, path)


def _worker_iteration(path: Path) -> int | None:
    match = re.match(r"iter(\d+)_trial\d+_genome\.", path.name)
    return int(match.group(1)) if match else None


def _completed_iterations(run_dir: Path) -> Dict[int, Dict[str, int]]:
    workers = run_dir / "breadth_portfolio" / "workers"
    by_iteration: Dict[int, List[Path]] = {}
    for worker in workers.glob("iter*_trial*_genome.*"):
        if not worker.is_dir():
            continue
        iteration = _worker_iteration(worker)
        if iteration is not None:
            by_iteration.setdefault(iteration, []).append(worker)

    out: Dict[int, Dict[str, int]] = {}
    for iteration, rows in sorted(by_iteration.items()):
        completed = 0
        valid_units = 0
        for worker in rows:
            result_path = worker / "worker_result.json"
            if not result_path.exists():
                continue
            result = _read_json(result_path)
            if result.get("status") != "completed":
                continue
            completed += 1
            valid_units += sum(
                1 for metric in result.get("metrics_list") or []
                if isinstance(metric, dict) and metric.get("objective_valid")
            )
        out[iteration] = {
            "worker_directories": len(rows),
            "completed_workers": completed,
            "valid_evaluation_units": valid_units,
            "fully_completed": int(completed == len(rows) and bool(rows)),
        }
    return out


def _source_stage_contract() -> List[Dict[str, Any]]:
    from evaluation.experiments.exp_p1_benchmark_full_info import TASKS

    return [
        dict(stage)
        for stage in TASKS["adroit-hand-relocate"]["stage_omr_scaffold"][
            "stages"
        ]
    ]


def inspect_completed_boundary(run_dir: str | Path) -> Dict[str, Any]:
    """Read-only proof of the proposed anchor and discard boundary."""

    root = Path(run_dir).resolve()
    runner_path = root / "breadth_portfolio" / "process_runner_manifest.json"
    iterations = _completed_iterations(root)
    fully_completed = [
        iteration for iteration, row in iterations.items()
        if row["fully_completed"]
    ]
    boundary_detection_source = "process_runner_manifest"
    in_flight_manifest_path: Path | None = None
    if runner_path.is_file():
        runner = _read_json(runner_path)
        in_flight_iteration = int(runner.get("iteration", -1) or -1)
        completed = [
            iteration for iteration in fully_completed
            if iteration < in_flight_iteration
        ]
    else:
        # Pre-dispatch failures still materialize the next iteration's
        # portfolio, but intentionally have no process-runner manifest.  Use
        # only an exact adjacent manifest after the latest fully completed
        # worker iteration; never infer a boundary from a generic latest file.
        if not fully_completed:
            raise P2ResumeError(
                "no fully completed iteration exists before pre-dispatch failure"
            )
        provisional_anchor = max(fully_completed)
        in_flight_iteration = provisional_anchor + 1
        in_flight_manifest_path = (
            root / "breadth_portfolio"
            / f"portfolio_manifest_iter{in_flight_iteration}.json"
        )
        if not in_flight_manifest_path.is_file():
            raise P2ResumeError(
                "no active process runner and no exact adjacent portfolio "
                f"manifest exists after Iter{provisional_anchor}"
            )
        in_flight_manifest = _read_json(in_flight_manifest_path)
        if (
            int(in_flight_manifest.get("iteration", -1) or -1)
            != in_flight_iteration
            or not in_flight_manifest.get("enabled")
        ):
            raise P2ResumeError(
                "adjacent pre-dispatch portfolio manifest has an invalid "
                "iteration or is not enabled"
            )
        completed = [provisional_anchor]
        boundary_detection_source = (
            "exact_adjacent_portfolio_manifest_before_dispatch"
        )
    if not completed:
        raise P2ResumeError("no fully completed iteration precedes the live wave")
    anchor = max(completed)
    if anchor + 1 != in_flight_iteration:
        raise P2ResumeError(
            f"non-adjacent recovery boundary: anchor={anchor}, "
            f"in_flight={in_flight_iteration}"
        )
    for audit_name in (
        f"budget_audit_iter{anchor}.json",
        f"exploration_audit_iter{anchor}.json",
        f"reward_term_attribution_iter{anchor}.json",
    ):
        if not (root / audit_name).exists():
            raise P2ResumeError(
                f"anchor iteration is missing completion artifact: {audit_name}"
            )
    asha = _read_json(root / "breadth_portfolio" / "asha_latest.json")
    if int(asha.get("iteration", -1) or -1) != anchor:
        raise P2ResumeError(
            "latest completed ASHA audit does not match recovery anchor: "
            f"{asha.get('iteration')} != {anchor}"
        )
    packet = _latest_controller_packet(root, anchor + 1)
    if int(packet.get("controller_iter", -1) or -1) != anchor:
        raise P2ResumeError(
            "no controller diagnostic packet exists at the completed boundary"
        )

    source_stages = _source_stage_contract()
    stage_order = [str(stage.get("stage_id")) for stage in source_stages]
    prefix_flags = [
        bool(stage.get("requires_ordered_prefix")) for stage in source_stages
    ]
    if tuple(stage_order) != HAND_STAGE_IDS or not all(prefix_flags):
        raise P2ResumeError(
            "source Hand P1 contract is not the strict S0->S1->S2->S3 chain"
        )

    metric = summarize_fixed_budget_seed_success(
        load_iteration_worker_results(root, iteration=anchor),
        iteration=anchor,
    )
    abandoned = iterations.get(in_flight_iteration, {})
    abandoned_worker_dirs = sorted(
        str(path)
        for path in (root / "breadth_portfolio" / "workers").glob(
            f"iter{in_flight_iteration}_trial*_genome.*"
        )
        if path.is_dir()
    )
    return {
        "schema_version": "v9.5.completed_boundary_restart_inspection.v1",
        "run_dir": str(root),
        "anchor_iteration": anchor,
        "in_flight_iteration": in_flight_iteration,
        "boundary_detection_source": boundary_detection_source,
        "in_flight_portfolio_manifest": (
            str(in_flight_manifest_path)
            if in_flight_manifest_path is not None else None
        ),
        "completed_iteration_inventory": iterations,
        "anchor_asha_iteration": int(asha["iteration"]),
        "anchor_controller_packet": str(
            root / "context_memory" / "memory_packets"
        ),
        "strict_stage_order": stage_order,
        "strict_prefix_flags": prefix_flags,
        "stage_contract_valid": True,
        "abandoned_worker_directories": abandoned_worker_dirs,
        "abandoned_completed_workers": int(
            abandoned.get("completed_workers", 0) or 0
        ),
        "abandoned_valid_evaluation_units": int(
            abandoned.get("valid_evaluation_units", 0) or 0
        ),
        "reuse_policy": {
            "abandoned_iteration_seed_reuse": False,
            "abandoned_iteration_model_reuse": False,
            "abandoned_iteration_replay_reuse": False,
            "abandoned_iteration_assignment_reuse": False,
            "anchor_completed_evidence_reused": True,
        },
        "paper_metric": metric,
    }


def _patch_stage_rows(value: Any) -> int:
    patched = 0
    if isinstance(value, dict):
        if str(value.get("stage_id") or "") in HAND_STAGE_IDS:
            if value.get("requires_ordered_prefix") is not True:
                patched += 1
            value["requires_ordered_prefix"] = True
            if value.get("stage_id") == "stage.2.transport_to_target":
                hints = [str(item) for item in value.get("stage_omr_hints") or []]
                hints = [
                    item for item in hints
                    if "does not require a prior palm-control" not in item
                ]
                strict_hint = (
                    "Credited Stage-2 completion strictly requires the "
                    "Stage-1 controlled-lift prefix."
                )
                if strict_hint not in hints:
                    hints.append(strict_hint)
                value["stage_omr_hints"] = hints
        for child in value.values():
            patched += _patch_stage_rows(child)
    elif isinstance(value, list):
        for child in value:
            patched += _patch_stage_rows(child)
    return patched


def _patch_json_stage_contract(path: Path) -> Dict[str, Any]:
    before = _sha256(path)
    payload = _read_json(path)
    changed_rows = _patch_stage_rows(payload)
    _atomic_write_json(path, payload)
    return {
        "path": str(path),
        "changed_stage_rows": changed_rows,
        "sha256_before": before,
        "sha256_after": _sha256(path),
    }


def _verify_immutable_run_adapter(run_dir: Path) -> Dict[str, Any]:
    """Keep the experiment-bound adapter byte-identical across the restart.

    The raw oracle fields are telemetry.  Strict stage credit is enforced by
    ``requires_ordered_prefix`` in the trusted stage runtime tracker.  Rewriting
    an experiment-immutable adapter would violate the canonical interface
    generation contract even though the observation/action shapes stay fixed.
    """

    path = run_dir / "env_adapter.py"
    contract = _read_json(run_dir / "runtime_interface_contract.v1.json")
    observed = _sha256(path)
    expected = str(contract.get("adapter_sha256") or "")
    if not expected or observed != expected:
        raise P2ResumeError(
            "run-local adapter is not byte-identical to the immutable "
            f"canonical receipt: expected={expected} observed={observed}"
        )
    return {
        "path": str(path),
        "adapter_authority": "experiment_immutable",
        "adapter_sha256": observed,
        "preserved_byte_identical": True,
        "raw_oracle_role": "telemetry_only",
        "credited_stage_order_authority": (
            "trusted_stage_runtime_tracker.requires_ordered_prefix"
        ),
    }


def _all_completed_statuses(
    run_dir: Path,
    *,
    through_iteration: int,
) -> Dict[str, Dict[str, Any]]:
    statuses: Dict[str, Dict[str, Any]] = {}
    workers = run_dir / "breadth_portfolio" / "workers"
    for result_path in sorted(workers.glob("iter*_trial*/worker_result.json")):
        iteration = _worker_iteration(result_path.parent)
        if iteration is None or iteration > through_iteration:
            continue
        result = _read_json(result_path)
        if result.get("status") != "completed":
            continue
        metrics = [
            row for row in result.get("metrics_list") or []
            if isinstance(row, dict)
        ]
        steps = min(
            [int(row.get("requested_steps", 0) or 0) for row in metrics]
            or [0]
        )
        raw_trial_id = result.get("trial_id", -1)
        trial_id = int(-1 if raw_trial_id is None else raw_trial_id)
        statuses[f"iter{iteration}.trial{trial_id}"] = _result_to_status(
            result, steps
        )
    return statuses


def _rewrite_alignment(run_dir: Path, *, anchor: int) -> Dict[str, Any]:
    scaffold = _read_json(run_dir / "public_task_theory_scaffold.v1.json")
    stage_rows = [
        dict(row) for row in scaffold.get("stages") or []
        if isinstance(row, dict)
    ]
    if [row.get("stage_id") for row in stage_rows] != list(HAND_STAGE_IDS):
        raise P2ResumeError("run-local scaffold no longer matches Hand P1 stage order")
    if not all(bool(row.get("requires_ordered_prefix")) for row in stage_rows):
        raise P2ResumeError("run-local scaffold is not strictly prefix ordered")
    statuses = _all_completed_statuses(run_dir, through_iteration=anchor)
    alignment = compute_stage_final_alignment(stage_rows, statuses)
    counts = [
        int(alignment["by_stage"][stage_id]["stage_completed_trials"])
        for stage_id in HAND_STAGE_IDS
    ]
    if counts != sorted(counts, reverse=True):
        raise P2ResumeError(f"stage counts remain non-monotonic: {counts}")
    alignment["completed_boundary_recomputation"] = {
        "anchor_iteration": int(anchor),
        "status_units": len(statuses),
        "strict_stage_order": list(HAND_STAGE_IDS),
        "recomputed_at": _utc_now(),
        "historical_in_flight_iteration_excluded": True,
    }
    asha_path = run_dir / "breadth_portfolio" / "asha_latest.json"
    asha = _read_json(asha_path)
    asha["stage_final_alignment"] = alignment
    asha["stage_final_alignment_fault"] = None
    asha["completed_boundary_recomputation"] = dict(
        alignment["completed_boundary_recomputation"]
    )
    _atomic_write_json(asha_path, asha)
    return {
        "path": str(asha_path),
        "alignment_units": alignment.get("alignment_units"),
        "stage_completion_counts": dict(zip(HAND_STAGE_IDS, counts)),
        "stage_order_monotonic": bool(alignment.get("stage_order_monotonic")),
        "prerequisite_repaired_units": int(
            alignment.get("prerequisite_repaired_units", 0) or 0
        ),
        "blocking_stage_ids": list(alignment.get("blocking_stage_ids") or []),
    }


def _archive_file(path: Path, archive_root: Path) -> Dict[str, Any] | None:
    if not path.exists():
        return None
    relative = path.name
    destination = archive_root / "pre_restart_files" / relative
    destination.parent.mkdir(parents=True, exist_ok=True)
    shutil.copy2(path, destination)
    return {
        "source": str(path),
        "archive": str(destination),
        "sha256": _sha256(destination),
    }


def _atomic_write_jsonl(path: Path, rows: Sequence[Mapping[str, Any]]) -> None:
    """Replace a small control-plane JSONL ledger atomically."""

    path.parent.mkdir(parents=True, exist_ok=True)
    temporary = path.with_suffix(path.suffix + f".tmp.{os.getpid()}")
    with temporary.open("w", encoding="utf-8") as handle:
        for row in rows:
            handle.write(json.dumps(dict(row), sort_keys=True, default=str) + "\n")
    os.replace(temporary, path)


def _tree_inventory(path: Path) -> Dict[str, Any]:
    files = sorted(item for item in path.rglob("*") if item.is_file())
    return {
        "path": str(path),
        "file_count": len(files),
        "bytes": sum(item.stat().st_size for item in files),
        "top_level_entries": sorted(item.name for item in path.iterdir()),
    }


def _is_abandoned_trace_row(row: Mapping[str, Any], iteration: int) -> bool:
    policy = str(row.get("policy_id") or "")
    checkpoint = str(row.get("checkpoint_ref") or "")
    policy_match = f"m5_iter{iteration}_" in policy
    checkpoint_match = bool(re.search(
        rf"(?:^|/)iter{int(iteration)}_trial\d+(?:/|_)", checkpoint,
    ))
    # Requiring both independent identifiers makes destructive selection much
    # safer than relying on a timestamp or a writer PID alone.
    return policy_match and checkpoint_match


def _read_jsonl_strict(path: Path) -> List[Dict[str, Any]]:
    rows: List[Dict[str, Any]] = []
    with path.open("r", encoding="utf-8") as handle:
        for line_number, line in enumerate(handle, 1):
            if not line.strip():
                continue
            try:
                row = json.loads(line)
            except Exception as exc:
                raise P2ResumeError(
                    f"invalid JSONL at {path}:{line_number}: {exc}"
                ) from exc
            if not isinstance(row, dict):
                raise P2ResumeError(
                    f"non-object JSONL row at {path}:{line_number}"
                )
            rows.append(row)
    return rows


_TRACE_ID_RE = re.compile(r"trace\.[0-9a-f]{16}")
_FAILED_ATTEMPT_DERIVED_PREFIXES = (
    "cohorts.v1",
    "evidence_claims.v1",
    "hypothesis_ledger.v1",
    "interventions.v1",
)
_FAILED_ATTEMPT_LATEST_VIEW_NAMES = (
    "reward_dsl_decision.json",
    "budget_decision_log.json",
    "exploration_profile_decision.json",
)


def _strict_nonnegative_int(value: Any, *, label: str) -> int:
    if isinstance(value, bool) or not isinstance(value, int) or value < 0:
        raise P2ResumeError(f"{label} must be a non-negative JSON integer")
    return value


def _parse_aware_timestamp(value: Any, *, label: str) -> datetime:
    try:
        parsed = datetime.fromisoformat(str(value).replace("Z", "+00:00"))
    except (TypeError, ValueError) as exc:
        raise P2ResumeError(f"{label} is not a valid ISO-8601 timestamp") from exc
    if parsed.tzinfo is None:
        raise P2ResumeError(f"{label} must include a timezone")
    return parsed


def _path_is_within(path: Path, parent: Path) -> bool:
    try:
        path.relative_to(parent)
    except ValueError:
        return False
    return True


def _failed_attempt_derived_files(trace_root: Path, pid: int) -> List[Path]:
    """Return only non-trace, per-process diagnostic shards for ``pid``.

    In particular, ``index.v1.<pid>.jsonl`` is deliberately excluded.  Index
    shards are authoritative trace ownership records and may only be selected
    by the content checks in ``cleanup_abandoned_boundary_artifacts``.
    """

    names = {
        f"{prefix}.{pid}.jsonl"
        for prefix in _FAILED_ATTEMPT_DERIVED_PREFIXES
    }
    names.add(f"evidence_claims.v1.synthetic.{pid}.jsonl")
    return sorted(
        path for path in (trace_root / name for name in names)
        if path.is_file()
    )


def _summarize_evidence_ledger_rows(
    rows: Sequence[Mapping[str, Any]],
) -> Dict[str, Any]:
    """Rebuild the materialized evidence summary from authoritative rows."""

    by_noop: Dict[str, int] = {}
    by_face: Dict[str, int] = {}
    last_event: Dict[str, Any] | None = None
    for index, row in enumerate(rows, 1):
        iteration = _strict_nonnegative_int(
            row.get("iteration"),
            label=f"evidence ledger row {index} iteration",
        )
        # Old ledgers can predate one of these descriptive fields.  Preserve a
        # deterministic summary rather than making a safe restart impossible;
        # current EvidenceEvent rows always provide all three.
        face = str(row.get("face") or "unknown")
        noop = str(row.get("noop_signature") or "unknown")
        action = str(row.get("action") or "unknown")
        by_face[face] = by_face.get(face, 0) + 1
        by_noop[noop] = by_noop.get(noop, 0) + 1
        last_event = {
            "iteration": iteration,
            "face": face,
            "action": action,
            "noop_signature": noop,
        }
    return {
        "schema_version": "evidence_summary.v1",
        "n_events": len(rows),
        "by_noop_signature": by_noop,
        "by_face": by_face,
        "last_event": last_event,
    }


def _failed_attempt_latest_view_inventory(
    root: Path,
    archive_root: Path,
    *,
    failed_attempt_start: datetime | None,
    failed_attempt_end: datetime | None,
) -> Dict[str, Any]:
    """Select only JSON latest-views whose mtime is in an explicit window."""

    archive_dir = archive_root / "failed_attempt_latest_views"
    selected: List[Dict[str, Any]] = []
    retained: List[Dict[str, Any]] = []
    if failed_attempt_start is None or failed_attempt_end is None:
        return {
            "selection_policy": "explicit_failed_attempt_mtime_window_only",
            "archive_dir": str(archive_dir),
            "selected_for_archive": selected,
            "retained_outside_window": retained,
        }
    lower = failed_attempt_start.timestamp()
    upper = failed_attempt_end.timestamp()
    for name in _FAILED_ATTEMPT_LATEST_VIEW_NAMES:
        path = root / name
        if not path.exists() and not path.is_symlink():
            continue
        if path.is_symlink() or not path.is_file():
            raise P2ResumeError(
                f"failed-attempt latest-view must be a regular file: {path}"
            )
        stat = path.stat()
        row = {
            "source": str(path),
            "archive": str(archive_dir / name),
            "sha256": _sha256(path),
            "bytes": stat.st_size,
            "mtime": datetime.fromtimestamp(
                stat.st_mtime, timezone.utc
            ).isoformat(),
        }
        if lower <= stat.st_mtime <= upper:
            try:
                payload = _read_json(path)
            except Exception as exc:
                raise P2ResumeError(
                    f"failed-attempt latest-view is invalid JSON: {path}: {exc}"
                ) from exc
            if not isinstance(payload, dict):
                raise P2ResumeError(
                    f"failed-attempt latest-view is not a JSON object: {path}"
                )
            row["schema_version"] = payload.get("schema_version")
            selected.append(row)
        else:
            # Record, but never archive, unlink, or rewrite an out-of-window
            # latest-view.  It may belong to the anchor or a later clean run.
            retained.append(row)
    return {
        "selection_policy": "explicit_failed_attempt_mtime_window_only",
        "archive_dir": str(archive_dir),
        "selected_for_archive": selected,
        "retained_outside_window": retained,
    }


def _archive_failed_attempt_latest_views(
    inventory: Mapping[str, Any],
) -> None:
    """Copy+verify every selected view before unlinking any active pointer."""

    selected = list(inventory.get("selected_for_archive") or [])
    for row in selected:
        source = Path(str(row["source"]))
        destination = Path(str(row["archive"]))
        if source.is_symlink() or not source.is_file():
            raise P2ResumeError(
                f"selected failed-attempt latest-view disappeared: {source}"
            )
        if _sha256(source) != row.get("sha256"):
            raise P2ResumeError(
                f"selected failed-attempt latest-view changed: {source}"
            )
        destination.parent.mkdir(parents=True, exist_ok=True)
        if destination.exists():
            if destination.is_symlink() or not destination.is_file():
                raise P2ResumeError(
                    f"latest-view archive target is unsafe: {destination}"
                )
            if _sha256(destination) != row.get("sha256"):
                raise P2ResumeError(
                    f"latest-view archive target has conflicting content: {destination}"
                )
        else:
            shutil.copy2(source, destination)
        if _sha256(destination) != row.get("sha256"):
            raise P2ResumeError(
                f"latest-view archive verification failed: {destination}"
            )
    # Recheck the complete source set after all copies.  This guarantees a
    # copy failure or concurrent writer cannot leave a partly removed view set.
    for row in selected:
        source = Path(str(row["source"]))
        if not source.is_file() or _sha256(source) != row.get("sha256"):
            raise P2ResumeError(
                f"latest-view source changed before removal: {source}"
            )
    for row in selected:
        Path(str(row["source"])).unlink()


def cleanup_abandoned_boundary_artifacts(
    receipt: Mapping[str, Any],
    *,
    failed_attempt_pid: int | None = None,
    failed_attempt_started_at: str | None = None,
    execute: bool = False,
) -> Dict[str, Any]:
    """Audit and optionally erase artifacts that cannot be reused.

    Destructive eligibility is content based: a trace must independently name
    the abandoned iteration in both ``policy_id`` and ``checkpoint_ref``.  A
    shard containing even one retained row is rejected rather than rewritten.
    The compact plan/receipt contains hashes and aggregate trace-id digests so
    the removal remains externally auditable without retaining the training
    payload itself.
    """

    raw_run_dir = str(receipt.get("run_dir") or "")
    raw_receipt_path = str(receipt.get("receipt_path") or "")
    if not raw_run_dir or not raw_receipt_path:
        raise P2ResumeError("cleanup receipt lacks run_dir or receipt_path")
    root = Path(raw_run_dir).resolve()
    receipt_path = Path(raw_receipt_path).resolve()
    if not root.is_dir() or not receipt_path.is_file():
        raise P2ResumeError("cleanup requires an existing prepared receipt")
    anchor = _strict_nonnegative_int(
        receipt.get("anchor_iteration"), label="anchor_iteration"
    )
    abandoned = _strict_nonnegative_int(
        receipt.get("abandoned_iteration"), label="abandoned_iteration"
    )
    if abandoned != anchor + 1:
        raise P2ResumeError(
            f"cleanup boundary is not adjacent: {anchor} -> {abandoned}"
        )
    hot_restart_root = (root / "hot_restart").resolve()
    archive_root = receipt_path.parent
    if (
        receipt_path.name != "hot_restart_receipt.v1.json"
        or archive_root.parent != hot_restart_root
        or not archive_root.name.startswith(f"from_iter{anchor}_")
        or not _path_is_within(receipt_path, hot_restart_root)
    ):
        raise P2ResumeError(
            "prepared receipt is not in the run-local completed-boundary archive"
        )
    disk_receipt = _read_json(receipt_path)
    if disk_receipt.get("schema_version") != (
        "v9.5.completed_boundary_hot_restart.v1"
    ):
        raise P2ResumeError("prepared receipt has the wrong schema_version")
    if Path(str(disk_receipt.get("run_dir") or "")).resolve() != root:
        raise P2ResumeError("on-disk receipt run_dir disagrees with cleanup target")
    if Path(str(disk_receipt.get("receipt_path") or "")).resolve() != receipt_path:
        raise P2ResumeError("on-disk receipt_path disagrees with cleanup target")
    if _strict_nonnegative_int(
        disk_receipt.get("anchor_iteration"), label="receipt anchor_iteration"
    ) != anchor or _strict_nonnegative_int(
        disk_receipt.get("abandoned_iteration"),
        label="receipt abandoned_iteration",
    ) != abandoned:
        raise P2ResumeError("on-disk receipt recovery boundary disagrees")
    # The file on disk is the prepared recovery authority.  This prevents a
    # caller from altering quarantine paths or timestamps only in memory.
    prepared_receipt = disk_receipt
    runner_path = root / "breadth_portfolio" / "process_runner_manifest.json"
    if runner_path.exists():
        raise P2ResumeError(
            "refusing cleanup while an active process-runner manifest exists"
        )
    active_abandoned_workers = sorted(
        path for path in (root / "breadth_portfolio" / "workers").glob(
            f"iter{abandoned}_trial*_genome.*"
        ) if path.is_dir()
    )
    if active_abandoned_workers:
        raise P2ResumeError(
            "refusing cleanup while abandoned-boundary workers remain active: "
            f"{active_abandoned_workers[0]}"
        )
    if failed_attempt_pid is not None:
        if (
            isinstance(failed_attempt_pid, bool)
            or not isinstance(failed_attempt_pid, int)
            or failed_attempt_pid <= 0
        ):
            raise P2ResumeError("failed_attempt_pid must be a positive integer")
        if _retired_pid_is_alive(failed_attempt_pid):
            raise P2ResumeError(
                f"refusing cleanup while failed-attempt PID {failed_attempt_pid} "
                "is alive"
            )
    if failed_attempt_started_at is not None and failed_attempt_pid is None:
        raise P2ResumeError(
            "failed_attempt_started_at requires failed_attempt_pid"
        )
    receipt_created = _parse_aware_timestamp(
        prepared_receipt.get("created_at"), label="receipt created_at"
    )
    explicit_failed_attempt_start = failed_attempt_started_at is not None
    failed_attempt_start = (
        _parse_aware_timestamp(
            failed_attempt_started_at,
            label="failed_attempt_started_at",
        )
        if explicit_failed_attempt_start
        else (receipt_created if failed_attempt_pid is not None else None)
    )
    # An explicit start is only for the recovery shape where the failed process
    # was stopped *before* a new boundary receipt was prepared.  Requiring a
    # strict, timezone-aware interval prevents a typo from turning this into an
    # unbounded historical-ledger deletion.  The original post-receipt cleanup
    # behavior remains available by omitting this argument.
    if (
        explicit_failed_attempt_start
        and failed_attempt_start is not None
        and failed_attempt_start >= receipt_created
    ):
        raise P2ResumeError(
            "failed_attempt_started_at must predate receipt created_at"
        )
    failed_attempt_end = (
        receipt_created if explicit_failed_attempt_start else None
    )
    latest_view_inventory = _failed_attempt_latest_view_inventory(
        root,
        archive_root,
        failed_attempt_start=(
            failed_attempt_start if explicit_failed_attempt_start else None
        ),
        failed_attempt_end=failed_attempt_end,
    )

    trace_root = root / "trajectory_evidence"
    if not trace_root.is_dir():
        raise P2ResumeError("trajectory evidence directory is missing")
    prior_cleanup_ref = prepared_receipt.get("abandoned_artifact_cleanup") or {}
    prior_cleanup_path = Path(
        str(prior_cleanup_ref.get("receipt_path") or "")
    ).resolve()
    expected_cleanup_path = (
        archive_root / "abandoned_artifact_cleanup_receipt.v1.json"
    ).resolve()
    if prior_cleanup_path == expected_cleanup_path and prior_cleanup_path.is_file():
        prior_cleanup = _read_json(prior_cleanup_path)
        prior_pid = prior_cleanup.get("failed_attempt_pid")
        if (
            prior_cleanup.get("schema_version")
            != "v9.5.abandoned_boundary_cleanup.v1"
            or prior_cleanup.get("executed") is not True
            or Path(str(prior_cleanup.get("run_dir") or "")).resolve() != root
            or prior_cleanup.get("anchor_iteration") != anchor
            or prior_cleanup.get("abandoned_iteration") != abandoned
        ):
            raise P2ResumeError("existing cleanup receipt is inconsistent")
        if failed_attempt_pid not in (None, prior_pid):
            raise P2ResumeError(
                "existing cleanup receipt covers a different failed-attempt PID"
            )
        prior_start = str(
            prior_cleanup.get("failed_attempt_started_at") or ""
        )
        requested_start = (
            failed_attempt_start.isoformat()
            if explicit_failed_attempt_start
            and failed_attempt_start is not None
            else ""
        )
        if requested_start and prior_start != requested_start:
            raise P2ResumeError(
                "existing cleanup receipt covers a different failed-attempt "
                "start timestamp"
            )
        assignments_path = root / "breadth_portfolio" / "trial_assignments.jsonl"
        remaining_assignments = _read_jsonl_strict(assignments_path)
        if any(
            _strict_nonnegative_int(
                row.get("pipeline_iteration"),
                label="existing-cleanup assignment pipeline_iteration",
            ) > anchor for row in remaining_assignments
        ):
            raise P2ResumeError(
                "existing cleanup receipt disagrees with the assignment ledger"
            )
        quarantine = archive_root / f"abandoned_iter{abandoned}_workers"
        remaining_abandoned = 0
        for shard in trace_root.glob("index.v1.*.jsonl"):
            for row in _read_jsonl_strict(shard):
                if _is_abandoned_trace_row(row, abandoned):
                    remaining_abandoned += 1
        failed_files_remain = bool(
            failed_attempt_pid is not None
            and _failed_attempt_derived_files(trace_root, failed_attempt_pid)
        )
        if quarantine.exists() or remaining_abandoned or failed_files_remain:
            raise P2ResumeError(
                "existing cleanup receipt disagrees with active artifacts"
            )
        prior_views = prior_cleanup.get("failed_attempt_latest_views") or {}
        prior_window_start = prior_cleanup.get("failed_attempt_started_at")
        prior_window_end = prior_cleanup.get("failed_attempt_window_ended_at")
        lower = (
            _parse_aware_timestamp(
                prior_window_start, label="prior failed-attempt start"
            ).timestamp()
            if prior_window_start else None
        )
        upper = (
            _parse_aware_timestamp(
                prior_window_end, label="prior failed-attempt end"
            ).timestamp()
            if prior_window_end else None
        )
        for row in prior_views.get("selected_for_archive") or []:
            archive = Path(str(row.get("archive") or ""))
            source = Path(str(row.get("source") or ""))
            expected_source = root / source.name
            expected_archive = (
                archive_root / "failed_attempt_latest_views" / source.name
            )
            if (
                source.name not in _FAILED_ATTEMPT_LATEST_VIEW_NAMES
                or source != expected_source
                or archive != expected_archive
            ):
                raise P2ResumeError(
                    "existing cleanup receipt contains an unsafe latest-view path"
                )
            if (
                not archive.is_file()
                or archive.is_symlink()
                or _sha256(archive) != row.get("sha256")
            ):
                raise P2ResumeError(
                    f"existing cleanup latest-view archive is inconsistent: {archive}"
                )
            if source.exists() or source.is_symlink():
                if source.is_symlink() or not source.is_file():
                    raise P2ResumeError(
                        f"active latest-view path is unsafe after cleanup: {source}"
                    )
                modified = source.stat().st_mtime
                if (
                    lower is not None
                    and upper is not None
                    and lower <= modified <= upper
                ):
                    raise P2ResumeError(
                        "an archived failed-attempt latest-view reappeared in "
                        f"the same cleanup window: {source}"
                    )
        evidence_path = root / "evidence_ledger.v1.jsonl"
        current_evidence_rows = (
            _read_jsonl_strict(evidence_path) if evidence_path.exists() else []
        )
        expected_summary = _summarize_evidence_ledger_rows(
            current_evidence_rows
        )
        summary_path = root / "evidence_summary.v1.json"
        if not summary_path.is_file() or _read_json(summary_path) != expected_summary:
            raise P2ResumeError(
                "existing cleanup receipt disagrees with evidence_summary.v1.json"
            )
        return prior_cleanup

    abandoned_trace_ids: set[str] = set()
    retained_trace_ids: set[str] = set()
    shard_receipts: List[Dict[str, Any]] = []
    for shard in sorted(trace_root.glob("index.v1.*.jsonl")):
        total = 0
        abandoned_rows = 0
        shard_ids: List[str] = []
        with shard.open("r", encoding="utf-8") as handle:
            for line_number, line in enumerate(handle, 1):
                if not line.strip():
                    continue
                try:
                    row = json.loads(line)
                except Exception as exc:
                    raise P2ResumeError(
                        f"invalid trajectory index at {shard}:{line_number}: {exc}"
                    ) from exc
                trace_id = str(row.get("trace_id") or "")
                if not trace_id:
                    raise P2ResumeError(
                        f"trajectory index lacks trace_id at {shard}:{line_number}"
                    )
                if _TRACE_ID_RE.fullmatch(trace_id) is None:
                    raise P2ResumeError(
                        "trajectory index has an unsafe or non-canonical "
                        f"trace_id at {shard}:{line_number}: {trace_id!r}"
                    )
                total += 1
                if _is_abandoned_trace_row(row, abandoned):
                    abandoned_rows += 1
                    shard_ids.append(trace_id)
                    abandoned_trace_ids.add(trace_id)
                else:
                    retained_trace_ids.add(trace_id)
        if abandoned_rows and abandoned_rows != total:
            raise P2ResumeError(
                "refusing destructive cleanup of mixed trajectory shard: "
                f"{shard} ({abandoned_rows}/{total} abandoned)"
            )
        if abandoned_rows:
            digest = hashlib.sha256()
            for trace_id in sorted(shard_ids):
                digest.update(trace_id.encode("utf-8") + b"\n")
            shard_receipts.append({
                "path": str(shard),
                "sha256": _sha256(shard),
                "bytes": shard.stat().st_size,
                "rows": total,
                "trace_id_set_sha256": "sha256:" + digest.hexdigest(),
            })

    collisions = abandoned_trace_ids.intersection(retained_trace_ids)
    if collisions:
        raise P2ResumeError(
            "abandoned trace ids are also referenced by retained shards: "
            f"{sorted(collisions)[:5]}"
        )
    trace_digest = hashlib.sha256()
    for trace_id in sorted(abandoned_trace_ids):
        trace_digest.update(trace_id.encode("utf-8") + b"\n")

    metadata_paths = [
        trace_root / "metadata" / f"{trace_id}.json"
        for trace_id in sorted(abandoned_trace_ids)
    ]
    missing_metadata = [str(path) for path in metadata_paths if not path.exists()]
    if missing_metadata:
        raise P2ResumeError(
            "abandoned trace metadata inventory is incomplete; first missing: "
            f"{missing_metadata[0]}"
        )
    for trace_id, path in zip(sorted(abandoned_trace_ids), metadata_paths):
        payload = _read_json(path)
        meta = payload.get("meta") if isinstance(payload, dict) else None
        if (
            not isinstance(meta, dict)
            or str(meta.get("trace_id") or "") != trace_id
            or not _is_abandoned_trace_row(meta, abandoned)
        ):
            raise P2ResumeError(
                "abandoned trace metadata does not independently confirm its "
                f"index ownership: {path}"
            )
    episode_paths = [
        trace_root / "episodes" / f"{trace_id}.npz"
        for trace_id in sorted(abandoned_trace_ids)
        if (trace_root / "episodes" / f"{trace_id}.npz").exists()
    ]

    assignments_path = root / "breadth_portfolio" / "trial_assignments.jsonl"
    if not assignments_path.is_file():
        raise P2ResumeError("trial assignment ledger is missing")
    assignments = _read_jsonl_strict(assignments_path)
    assignment_iterations = [
        _strict_nonnegative_int(
            row.get("pipeline_iteration"),
            label=f"trial assignment row {index} pipeline_iteration",
        )
        for index, row in enumerate(assignments, 1)
    ]
    kept_assignments = [
        row for row, iteration in zip(assignments, assignment_iterations)
        if iteration <= anchor
    ]
    removed_assignments = [
        row for row, iteration in zip(assignments, assignment_iterations)
        if iteration > anchor
    ]
    if any(
        iteration != abandoned
        for iteration in assignment_iterations if iteration > anchor
    ):
        raise P2ResumeError(
            "assignment ledger contains a later iteration beyond the declared "
            "abandoned boundary"
        )

    quarantine = archive_root / f"abandoned_iter{abandoned}_workers"
    if quarantine.is_symlink():
        raise P2ResumeError("quarantine root must not be a symbolic link")
    quarantine_inventory = (
        _tree_inventory(quarantine) if quarantine.exists() else {
            "path": str(quarantine), "file_count": 0, "bytes": 0,
            "top_level_entries": [],
        }
    )
    expected_workers: set[str] = set()
    for row in prepared_receipt.get("quarantined_workers") or []:
        if not isinstance(row, dict):
            raise P2ResumeError("prepared receipt has an invalid quarantine row")
        source = Path(str(row.get("source") or "")).resolve()
        destination = Path(str(row.get("quarantine") or "")).resolve()
        worker_name = destination.name
        if (
            source.parent != (root / "breadth_portfolio" / "workers").resolve()
            or destination.parent != quarantine.resolve()
            or _worker_iteration(Path(worker_name)) != abandoned
        ):
            raise P2ResumeError(
                "prepared receipt contains an out-of-bound quarantine path: "
                f"{row}"
            )
        expected_workers.add(worker_name)
    observed_workers = set(quarantine_inventory["top_level_entries"])
    if expected_workers and not quarantine.is_dir():
        raise P2ResumeError("prepared worker quarantine is missing")
    if quarantine.exists() and expected_workers != observed_workers:
        raise P2ResumeError(
            "quarantine contents differ from prepared receipt: "
            f"expected={sorted(expected_workers)} observed={sorted(observed_workers)}"
        )
    for worker_name in observed_workers:
        worker_path = quarantine / worker_name
        if worker_path.is_symlink() or not worker_path.is_dir():
            raise P2ResumeError(
                f"quarantined worker is not a real directory: {worker_path}"
            )

    failed_attempt_files: List[Path] = []
    if failed_attempt_pid is not None:
        failed_attempt_files = _failed_attempt_derived_files(
            trace_root, failed_attempt_pid
        )
        assert failed_attempt_start is not None
        for path in failed_attempt_files:
            if path.is_symlink():
                raise P2ResumeError(
                    f"failed-attempt artifact must not be a symlink: {path}"
                )
            modified_at = path.stat().st_mtime
            if modified_at + 1.0 < failed_attempt_start.timestamp():
                raise P2ResumeError(
                    "refusing to delete a PID-named diagnostic shard older "
                    f"than the failed-attempt cleanup window: {path}"
                )
            if (
                failed_attempt_end is not None
                and modified_at - 1.0 > failed_attempt_end.timestamp()
            ):
                raise P2ResumeError(
                    "refusing to delete a PID-named diagnostic shard newer "
                    f"than the failed-attempt cleanup window: {path}"
                )
            # A corrupt diagnostic shard should be retained for manual audit,
            # never erased by a recovery convenience path.
            _read_jsonl_strict(path)
    failed_attempt_receipts = [
        {"path": str(path), "sha256": _sha256(path), "bytes": path.stat().st_size}
        for path in failed_attempt_files
    ]

    ledger_path = root / "evidence_ledger.v1.jsonl"
    ledger_rows = _read_jsonl_strict(ledger_path) if ledger_path.exists() else []
    failed_ledger_rows: List[Dict[str, Any]] = []
    if failed_attempt_start is not None:
        for row in ledger_rows:
            timestamp = _parse_aware_timestamp(
                row.get("timestamp"), label="evidence ledger timestamp"
            )
            if timestamp < failed_attempt_start:
                continue
            if failed_attempt_end is not None and timestamp > failed_attempt_end:
                continue
            failed_ledger_rows.append(row)
    kept_ledger_rows = [row for row in ledger_rows if row not in failed_ledger_rows]
    if any(
        _strict_nonnegative_int(
            row.get("iteration"), label="failed-attempt evidence iteration"
        ) not in (anchor, abandoned)
        for row in failed_ledger_rows
    ):
        raise P2ResumeError(
            "failed-attempt evidence ledger contains an unexpected iteration"
        )
    rebuilt_evidence_summary = _summarize_evidence_ledger_rows(
        kept_ledger_rows
    )
    evidence_summary_path = root / "evidence_summary.v1.json"

    deleted_bytes = (
        sum(row["bytes"] for row in shard_receipts)
        + sum(path.stat().st_size for path in metadata_paths)
        + sum(path.stat().st_size for path in episode_paths)
        + int(quarantine_inventory["bytes"])
        + sum(row["bytes"] for row in failed_attempt_receipts)
    )
    cleanup = {
        "schema_version": "v9.5.abandoned_boundary_cleanup.v1",
        "created_at": _utc_now(),
        "executed": bool(execute),
        "run_dir": str(root),
        "anchor_iteration": anchor,
        "abandoned_iteration": abandoned,
        "selection_rule": (
            "policy_id and checkpoint_ref must both identify the abandoned iteration; "
            "mixed index shards are refused"
        ),
        "trajectory_index_shards": shard_receipts,
        "abandoned_trace_count": len(abandoned_trace_ids),
        "abandoned_trace_id_set_sha256": "sha256:" + trace_digest.hexdigest(),
        "metadata_file_count": len(metadata_paths),
        "metadata_bytes": sum(path.stat().st_size for path in metadata_paths),
        "episode_file_count": len(episode_paths),
        "episode_bytes": sum(path.stat().st_size for path in episode_paths),
        "quarantined_workers": quarantine_inventory,
        "assignment_rows_before": len(assignments),
        "assignment_rows_kept_through_anchor": len(kept_assignments),
        "assignment_rows_removed": len(removed_assignments),
        "failed_attempt_pid": failed_attempt_pid,
        "failed_attempt_started_at": (
            failed_attempt_start.isoformat()
            if explicit_failed_attempt_start
            and failed_attempt_start is not None
            else None
        ),
        "failed_attempt_window_ended_at": (
            failed_attempt_end.isoformat()
            if failed_attempt_end is not None else None
        ),
        "failed_attempt_window_mode": (
            "explicit_pre_receipt_interval"
            if explicit_failed_attempt_start
            else (
                "receipt_and_later" if failed_attempt_pid is not None else None
            )
        ),
        "failed_attempt_files": failed_attempt_receipts,
        "failed_attempt_ledger_rows_removed": len(failed_ledger_rows),
        "failed_attempt_latest_views": latest_view_inventory,
        "evidence_summary_rebuild": {
            "path": str(evidence_summary_path),
            "source": str(ledger_path),
            "summary": rebuilt_evidence_summary,
        },
        "estimated_file_bytes_released": deleted_bytes,
        "preserved": [
            f"all completed Iter0-Iter{anchor} worker/model/evaluation artifacts",
            "all non-abandoned trajectory evidence",
            "champion warm-start run",
            "paper-success metric and hot-restart audit receipts",
        ],
    }
    plan_path = archive_root / "abandoned_artifact_cleanup_plan.v1.json"
    cleanup_path = archive_root / "abandoned_artifact_cleanup_receipt.v1.json"
    cleanup["plan_path"] = str(plan_path)
    cleanup["receipt_path"] = str(cleanup_path)
    _atomic_write_json(plan_path, cleanup)
    if not execute:
        return cleanup

    _archive_failed_attempt_latest_views(latest_view_inventory)
    if removed_assignments:
        _atomic_write_jsonl(
            archive_root / f"removed_iter{abandoned}_trial_assignments.jsonl",
            removed_assignments,
        )
        _atomic_write_jsonl(assignments_path, kept_assignments)
    if failed_ledger_rows:
        _atomic_write_jsonl(
            archive_root / "removed_failed_restart_evidence_rows.jsonl",
            failed_ledger_rows,
        )
        _atomic_write_jsonl(ledger_path, kept_ledger_rows)
    _atomic_write_json(evidence_summary_path, rebuilt_evidence_summary)
    for path in failed_attempt_files:
        path.unlink()
    for path in episode_paths:
        path.unlink()
    for path in metadata_paths:
        path.unlink()
    for row in shard_receipts:
        Path(row["path"]).unlink()
    if quarantine.exists():
        shutil.rmtree(quarantine)

    # Postconditions prove zero active scheduling/evidence reuse.
    remaining_assignments = _read_jsonl_strict(assignments_path)
    if any(
        _strict_nonnegative_int(
            row.get("pipeline_iteration"),
            label="post-cleanup assignment pipeline_iteration",
        ) > anchor for row in remaining_assignments
    ):
        raise P2ResumeError("post-cleanup assignment ledger still exceeds anchor")
    remaining_abandoned_rows = 0
    for shard in trace_root.glob("index.v1.*.jsonl"):
        with shard.open("r", encoding="utf-8") as handle:
            for line in handle:
                if line.strip() and _is_abandoned_trace_row(json.loads(line), abandoned):
                    remaining_abandoned_rows += 1
    if remaining_abandoned_rows:
        raise P2ResumeError(
            f"post-cleanup store retains {remaining_abandoned_rows} abandoned traces"
        )
    observed_summary = _read_json(evidence_summary_path)
    if observed_summary != rebuilt_evidence_summary:
        raise P2ResumeError(
            "post-cleanup evidence summary does not match retained ledger rows"
        )
    for row in latest_view_inventory.get("selected_for_archive") or []:
        source = Path(str(row["source"]))
        archive = Path(str(row["archive"]))
        if source.exists() or source.is_symlink():
            raise P2ResumeError(
                f"post-cleanup active latest-view still exists: {source}"
            )
        if (
            not archive.is_file()
            or archive.is_symlink()
            or _sha256(archive) != row.get("sha256")
        ):
            raise P2ResumeError(
                f"post-cleanup latest-view archive is invalid: {archive}"
            )
    cleanup["verified_at"] = _utc_now()
    cleanup["remaining_abandoned_trace_rows"] = 0
    cleanup["remaining_assignment_rows_after_anchor"] = 0
    cleanup["quarantine_exists_after_cleanup"] = quarantine.exists()
    cleanup["evidence_summary_sha256"] = _sha256(evidence_summary_path)
    cleanup["failed_attempt_latest_view_count_archived"] = len(
        latest_view_inventory.get("selected_for_archive") or []
    )
    _atomic_write_json(cleanup_path, cleanup)

    updated_receipt = dict(prepared_receipt)
    updated_receipt["abandoned_artifact_cleanup"] = {
        "receipt_path": str(cleanup_path),
        "abandoned_trace_count": len(abandoned_trace_ids),
        "assignment_rows_removed": len(removed_assignments),
        "remaining_abandoned_trace_rows": 0,
        "remaining_assignment_rows_after_anchor": 0,
        "estimated_file_bytes_released": deleted_bytes,
        "evidence_summary_path": str(evidence_summary_path),
        "evidence_summary_sha256": cleanup["evidence_summary_sha256"],
        "failed_attempt_latest_view_count_archived": cleanup[
            "failed_attempt_latest_view_count_archived"
        ],
    }
    _atomic_write_json(receipt_path, updated_receipt)
    _atomic_write_json(root / "hot_restart" / "latest_receipt.v1.json", updated_receipt)
    return cleanup


def _retired_pid_is_alive(pid: int | None) -> bool:
    if not pid:
        return False
    try:
        os.kill(int(pid), 0)
    except ProcessLookupError:
        return False
    except PermissionError:
        return True
    return True


def quarantine_abandoned_control_plane_latest_views(
    receipt: Mapping[str, Any],
) -> Dict[str, Any]:
    """Archive abandoned Iter(N+1) latest-views before restoring IterN.

    These files are direct V5 inputs but are not worker/checkpoint artifacts,
    so the ordinary abandoned-worker cleanup does not own them.  Selection is
    limited to two exact run-local paths and requires an explicit abandoned
    iteration or a byte-verified archived manifest binding.
    """

    root = Path(str(receipt.get("run_dir") or "")).resolve()
    receipt_path = Path(str(receipt.get("receipt_path") or "")).resolve()
    if not root.is_dir() or not receipt_path.is_file():
        raise P2ResumeError("latest-view quarantine requires a prepared receipt")
    archive_root = receipt_path.parent
    if not _path_is_within(archive_root, root / "hot_restart"):
        raise P2ResumeError("latest-view quarantine receipt is not run-local")
    disk_receipt = _read_json(receipt_path)
    if Path(str(disk_receipt.get("run_dir") or "")).resolve() != root:
        raise P2ResumeError("latest-view quarantine run_dir mismatch")
    anchor = _strict_nonnegative_int(
        disk_receipt.get("anchor_iteration"), label="anchor_iteration"
    )
    abandoned = _strict_nonnegative_int(
        disk_receipt.get("abandoned_iteration"), label="abandoned_iteration"
    )
    if abandoned != anchor + 1:
        raise P2ResumeError("latest-view quarantine boundary is not adjacent")

    sources = [
        root / "breadth_portfolio" / "effective_breadth_ledger.v1.json",
        root / "interface_search" / "interface_portfolio_manifest.json",
    ]
    audit_path = (
        archive_root
        / "abandoned_control_plane_latest_view_quarantine.v1.json"
    )
    if audit_path.is_file() and not any(path.exists() for path in sources):
        audit = _read_json(audit_path)
        if (
            audit.get("executed") is not True
            or int(audit.get("abandoned_iteration", -1) or -1) != abandoned
        ):
            raise P2ResumeError("existing latest-view quarantine audit is invalid")
        for row in audit.get("quarantined") or []:
            archived = Path(str(row.get("archive") or ""))
            if (
                not archived.is_file()
                or _sha256(archived) != row.get("sha256")
            ):
                raise P2ResumeError(
                    "existing latest-view quarantine archive is invalid"
                )
        return audit

    manifest_authority: Dict[str, Any] | None = None
    for row in disk_receipt.get("abandoned_portfolio_manifests") or []:
        if not isinstance(row, dict):
            continue
        archived = Path(str(row.get("archive") or "")).resolve()
        if not _path_is_within(archived, archive_root):
            raise P2ResumeError("abandoned manifest archive escaped receipt root")
        if not archived.is_file() or _sha256(archived) != row.get("sha256"):
            raise P2ResumeError("abandoned manifest archive hash mismatch")
        payload = _read_json(archived)
        if int(payload.get("iteration", -1) or -1) != abandoned:
            raise P2ResumeError("abandoned manifest authority iteration mismatch")
        if Path(str(row.get("source") or "")).name == "portfolio_manifest.json":
            manifest_authority = {
                "path": archived,
                "payload": payload,
                "source": Path(str(row.get("source"))).resolve(),
                "sha256": row.get("sha256"),
            }
            break
        if manifest_authority is None:
            manifest_authority = {
                "path": archived,
                "payload": payload,
                "source": Path(str(row.get("source"))).resolve(),
                "sha256": row.get("sha256"),
            }
    if manifest_authority is None and any(path.exists() for path in sources):
        raise P2ResumeError(
            "cannot classify active latest-views without an archived "
            "abandoned portfolio manifest"
        )

    receipt_created = _parse_aware_timestamp(
        disk_receipt.get("created_at"), label="receipt created_at"
    )
    failed_start: datetime | None = None
    cleanup_ref = disk_receipt.get("abandoned_artifact_cleanup") or {}
    cleanup_path = Path(str(cleanup_ref.get("receipt_path") or ""))
    if cleanup_path.is_file():
        cleanup = _read_json(cleanup_path)
        raw_start = cleanup.get("failed_attempt_started_at")
        if raw_start:
            failed_start = _parse_aware_timestamp(
                raw_start, label="failed attempt started_at"
            )

    authority = (manifest_authority or {}).get("payload") or {}
    authority_genome_ids = [
        str(row.get("genome_id") or "")
        for row in authority.get("genomes") or [] if isinstance(row, dict)
    ]
    candidates: List[Dict[str, Any]] = []
    for source in sources:
        if not source.exists():
            continue
        if source.is_symlink() or not source.is_file():
            raise P2ResumeError(f"latest-view path is unsafe: {source}")
        payload = _read_json(source)
        mtime = datetime.fromtimestamp(source.stat().st_mtime, timezone.utc)
        in_failed_window = bool(
            mtime <= receipt_created
            and (failed_start is None or failed_start <= mtime)
        )
        manifest_consistent = False
        explicit_iteration = payload.get("iteration")
        if source.name == "effective_breadth_ledger.v1.json":
            manifest_consistent = bool(
                payload.get("schema_version") == "effective_breadth_ledger.v1"
                and int(payload.get("population_size", -1) or -1)
                == int(authority.get("population_size", -2) or -2)
                and int(payload.get("trial_schedule_len", -1) or -1)
                == len(authority.get("trial_schedule") or [])
                and Path(str(payload.get("manifest_ref") or "")).resolve()
                == (root / "breadth_portfolio" / "portfolio_manifest.json")
            )
            if explicit_iteration is not None and int(explicit_iteration) != abandoned:
                raise P2ResumeError("effective breadth iteration mismatch")
            if explicit_iteration is None and not manifest_consistent:
                raise P2ResumeError(
                    "legacy effective breadth ledger lacks abandoned manifest binding"
                )
        else:
            if int(explicit_iteration or -1) != abandoned:
                raise P2ResumeError("interface portfolio iteration mismatch")
            manifest_consistent = bool(
                str(payload.get("schema_version") or "").startswith(
                    "interface_portfolio_manifest."
                )
                and int(payload.get("portfolio_k", -1) or -1)
                == int(authority.get("population_size", -2) or -2)
                and int(payload.get("concurrency_slots", -1) or -1)
                == int(authority.get("concurrency_slots", -2) or -2)
                and [
                    str(row.get("genome_id") or "")
                    for row in payload.get("genomes") or []
                    if isinstance(row, dict)
                ] == authority_genome_ids
            )
        if not manifest_consistent or not (in_failed_window or manifest_consistent):
            raise P2ResumeError(
                f"latest-view is not bound to abandoned Iter{abandoned}: {source}"
            )
        destination = (
            archive_root / "abandoned_control_plane_latest_views"
            / source.relative_to(root)
        )
        candidates.append({
            "source": source,
            "archive": destination,
            "payload_iteration": explicit_iteration,
            "derived_iteration": abandoned,
            "mtime": mtime.isoformat(),
            "within_failed_attempt_window": in_failed_window,
            "manifest_consistent": manifest_consistent,
            "schema_version": payload.get("schema_version"),
            "sha256": _sha256(source),
        })

    for row in candidates:
        destination = row["archive"]
        destination.parent.mkdir(parents=True, exist_ok=True)
        if destination.exists():
            if (
                destination.is_symlink()
                or not destination.is_file()
                or _sha256(destination) != row["sha256"]
            ):
                raise P2ResumeError(
                    "latest-view archive target has conflicting content"
                )
        else:
            shutil.copy2(row["source"], destination)
        if _sha256(destination) != row["sha256"]:
            raise P2ResumeError("latest-view archive hash verification failed")
    for row in candidates:
        if _sha256(row["source"]) != row["sha256"]:
            raise P2ResumeError("latest-view changed before removal")
    for row in candidates:
        row["source"].unlink()

    audit = {
        "schema_version": (
            "v9.5.abandoned_control_plane_latest_view_quarantine.v1"
        ),
        "created_at": _utc_now(),
        "run_dir": str(root),
        "anchor_iteration": anchor,
        "abandoned_iteration": abandoned,
        "receipt_path": str(receipt_path),
        "selection_policy": (
            "exact_run_local_paths_and_abandoned_manifest_consistency;"
            "copy_hash_verify_before_remove"
        ),
        "manifest_authority": ({
            "archive": str(manifest_authority["path"]),
            "sha256": manifest_authority["sha256"],
            "iteration": abandoned,
        } if manifest_authority else None),
        "quarantined": [{
            **row,
            "source": str(row["source"]),
            "archive": str(row["archive"]),
        } for row in candidates],
        "executed": True,
    }
    _atomic_write_json(audit_path, audit)
    updated_receipt = dict(disk_receipt)
    updated_receipt["abandoned_control_plane_latest_view_quarantine"] = {
        "audit_path": str(audit_path),
        "quarantined_count": len(candidates),
        "abandoned_iteration": abandoned,
    }
    _atomic_write_json(receipt_path, updated_receipt)
    _atomic_write_json(root / "hot_restart" / "latest_receipt.v1.json", updated_receipt)
    return audit


def prepare_completed_boundary_restart(
    run_dir: str | Path,
    *,
    retired_pid: int | None = None,
) -> Dict[str, Any]:
    """Quarantine the live wave and materialize a strict Iter-N boundary."""

    if _retired_pid_is_alive(retired_pid):
        raise P2ResumeError(
            f"refusing to mutate recovery artifacts while PID {retired_pid} is alive"
        )
    inspection = inspect_completed_boundary(run_dir)
    root = Path(inspection["run_dir"])
    anchor = int(inspection["anchor_iteration"])
    abandoned = int(inspection["in_flight_iteration"])
    abandoned_portfolio_paths: List[Path] = []
    exact_abandoned_manifest = (
        root / "breadth_portfolio"
        / f"portfolio_manifest_iter{abandoned}.json"
    )
    active_portfolio_pointer = (
        root / "breadth_portfolio" / "portfolio_manifest.json"
    )
    for path in (exact_abandoned_manifest, active_portfolio_pointer):
        if not path.is_file():
            continue
        payload = _read_json(path)
        payload_iteration = int(payload.get("iteration", -1) or -1)
        if path == exact_abandoned_manifest and payload_iteration != abandoned:
            raise P2ResumeError(
                "abandoned portfolio filename/payload iteration mismatch: "
                f"{path}"
            )
        if payload_iteration == abandoned:
            abandoned_portfolio_paths.append(path)
    stamp = datetime.now().strftime("%Y%m%d_%H%M%S")
    archive_root = root / "hot_restart" / f"from_iter{anchor}_{stamp}"
    archive_root.mkdir(parents=True, exist_ok=False)

    mutable_paths = [
        root / "active_stack.json",
        root / "env_adapter.py",
        root / "public_task_theory_scaffold.v1.json",
        root / "task_causal_graph.json",
        root / "stage_omr_ledger.v1.json",
        root / "goal_spec.json",
        root / "breadth_portfolio" / "asha_latest.json",
        root / "breadth_portfolio" / "process_runner_manifest.json",
        root / "breadth_portfolio" / "trial_assignments.jsonl",
        *abandoned_portfolio_paths,
    ]
    archived_files = [
        row for row in (
            _archive_file(path, archive_root) for path in mutable_paths
        ) if row is not None
    ]
    archived_by_source = {
        str(row.get("source") or ""): row for row in archived_files
    }
    abandoned_portfolio_manifests: List[Dict[str, Any]] = []
    # A pre-dispatch failure has no process-runner manifest or workers, but its
    # Iter(anchor+1) portfolio latest-views are still executable control-plane
    # state.  Copy+hash them into the recovery archive, then remove only those
    # whose payload explicitly names the abandoned iteration.
    for path in abandoned_portfolio_paths:
        row = archived_by_source.get(str(path))
        if not isinstance(row, dict):
            raise P2ResumeError(
                f"abandoned portfolio was not archived before removal: {path}"
            )
        archive = Path(str(row.get("archive") or ""))
        if not archive.is_file() or _sha256(path) != _sha256(archive):
            raise P2ResumeError(
                f"abandoned portfolio archive verification failed: {path}"
            )
    for path in abandoned_portfolio_paths:
        row = archived_by_source[str(path)]
        path.unlink()
        abandoned_portfolio_manifests.append({
            "source": str(path),
            "archive": row.get("archive"),
            "sha256": row.get("sha256"),
            "iteration": abandoned,
        })

    quarantined_workers: List[Dict[str, Any]] = []
    quarantine_root = archive_root / f"abandoned_iter{abandoned}_workers"
    quarantine_root.mkdir(parents=True, exist_ok=True)
    for raw in inspection["abandoned_worker_directories"]:
        source = Path(raw)
        destination = quarantine_root / source.name
        os.replace(source, destination)
        quarantined_workers.append({
            "source": str(source),
            "quarantine": str(destination),
        })

    runner_path = root / "breadth_portfolio" / "process_runner_manifest.json"
    if runner_path.exists():
        os.replace(
            runner_path,
            archive_root / f"abandoned_iter{abandoned}_process_runner_manifest.json",
        )

    packet = _latest_controller_packet(root, anchor + 1)
    packet_stack = dict(
        ((packet.get("P1_run_state") or {}).get("active_stack") or {})
    )
    current_stack_archive = _read_json(
        archive_root / "pre_restart_files" / "active_stack.json"
    )
    current_stack = dict(current_stack_archive.get("stack") or current_stack_archive)
    restored_stack = dict(current_stack)
    restored_stack.update(packet_stack)
    _atomic_write_json(root / "active_stack.json", {
        "schema_version": "active_stack.v1",
        "stack": restored_stack,
        "updated_at": _utc_now(),
        "recovery_boundary": {
            "anchor_iteration": anchor,
            "source": "controller.diagnostics packet at completed boundary",
        },
    })

    stage_patch_receipts = []
    for path in (
        root / "public_task_theory_scaffold.v1.json",
        root / "task_causal_graph.json",
        root / "stage_omr_ledger.v1.json",
        root / "goal_spec.json",
    ):
        if path.exists():
            stage_patch_receipts.append(_patch_json_stage_contract(path))
    adapter_receipt = _verify_immutable_run_adapter(root)
    alignment_receipt = _rewrite_alignment(root, anchor=anchor)

    paper_metric = inspection["paper_metric"]
    metric_path = root / f"paper_success_metric_iter{anchor}.json"
    _atomic_write_json(metric_path, paper_metric)

    receipt = {
        "schema_version": "v9.5.completed_boundary_hot_restart.v1",
        "created_at": _utc_now(),
        "run_dir": str(root),
        "anchor_iteration": anchor,
        "next_iteration": anchor + 1,
        "abandoned_iteration": abandoned,
        "abandoned_iteration_reuse_count": 0,
        "reuse_policy": dict(inspection["reuse_policy"]),
        "strict_stage_order": list(HAND_STAGE_IDS),
        "strict_stage_order_enforced_in": [
            "source scaffold",
            "run-local scaffold/task graph/stage ledger",
            "trusted stage runtime tracker",
            "stage-final alignment prerequisite closure",
        ],
        "archived_files": archived_files,
        "quarantined_workers": quarantined_workers,
        "abandoned_portfolio_manifests": abandoned_portfolio_manifests,
        "restored_active_stack": restored_stack,
        "stage_patch_receipts": stage_patch_receipts,
        "adapter_receipt": adapter_receipt,
        "alignment_receipt": alignment_receipt,
        "paper_metric_path": str(metric_path),
        "paper_metric": {
            key: paper_metric[key]
            for key in (
                "metric_id", "display_name", "successful_units", "valid_units",
                "rate", "rate_percent", "heldout_episodes_per_unit",
            )
        },
        "controller_resume_mode": "resume_completed_iteration",
        "controller_axis_policy": (
            "ASPIRE joint controller chooses the next axis; recovery does not "
            "preselect reward, observation, exploration, algorithm, or HPO."
        ),
    }
    receipt_path = archive_root / "hot_restart_receipt.v1.json"
    receipt["receipt_path"] = str(receipt_path)
    _atomic_write_json(receipt_path, receipt)
    _atomic_write_json(root / "hot_restart" / "latest_receipt.v1.json", receipt)
    quarantine_abandoned_control_plane_latest_views(receipt)
    return _read_json(receipt_path)


def _anchor_inventory(receipt: Mapping[str, Any]) -> ResumeInventory:
    run_dir = Path(str(receipt["run_dir"]))
    anchor = int(receipt["anchor_iteration"])
    result_paths = sorted(
        (run_dir / "breadth_portfolio" / "workers").glob(
            f"iter{anchor}_trial*/worker_result.json"
        )
    )
    if not result_paths:
        raise P2ResumeError("anchor iteration has no completed worker results")
    trials: Dict[int, TrialInventory] = {}
    schedule: List[str] = []
    step_values: List[int] = []
    seed_counts: List[int] = []
    for result_path in result_paths:
        result = _read_json(result_path)
        raw_trial_id = result.get("trial_id", -1)
        trial_id = int(-1 if raw_trial_id is None else raw_trial_id)
        genome_id = str(result.get("genome_id") or "")
        if trial_id < 0 or not genome_id or result.get("status") != "completed":
            raise P2ResumeError(f"invalid anchor worker result: {result_path}")
        while len(schedule) <= trial_id:
            schedule.append("")
        schedule[trial_id] = genome_id
        metrics = [
            row for row in result.get("metrics_list") or []
            if isinstance(row, dict)
        ]
        step_values.extend(
            int(row.get("requested_steps", 0) or 0) for row in metrics
        )
        seed_counts.append(len(result.get("seed_ids") or []))
        trials[trial_id] = TrialInventory(
            trial_id=trial_id,
            genome_id=genome_id,
            worker_dir=result_path.parent,
            status="completed",
            complete_result=result,
        )
    if not schedule or any(not genome for genome in schedule):
        raise P2ResumeError("anchor trial ids are not contiguous")
    if len(set(seed_counts)) != 1:
        raise P2ResumeError(f"anchor seed counts disagree: {seed_counts}")
    positive_steps = [value for value in step_values if value > 0]
    if not positive_steps:
        raise P2ResumeError("anchor requested-step receipts are missing")
    anchor_candidates: List[tuple[int, Path]] = []
    for path in (run_dir / "breadth_portfolio").glob(
        "portfolio_manifest_iter*.json"
    ):
        match = re.search(r"iter(\d+)\.json$", path.name)
        if not match:
            continue
        manifest_iteration = int(match.group(1))
        if manifest_iteration > anchor:
            continue
        manifest = _read_json(path)
        raw_manifest_iteration = manifest.get("iteration")
        payload_iteration = int(
            -1 if raw_manifest_iteration is None else raw_manifest_iteration
        )
        if payload_iteration != manifest_iteration:
            raise P2ResumeError(
                f"portfolio filename/payload iteration mismatch: {path}"
            )
        if manifest.get("enabled"):
            anchor_candidates.append((manifest_iteration, path))
    if not anchor_candidates:
        raise P2ResumeError(
            "no enabled historical portfolio manifest exists at or before "
            f"completed anchor Iter{anchor}"
        )
    # Not every controller iteration rematerializes the portfolio.  Restore
    # the numerically latest scientific manifest no newer than the completed
    # anchor; never use an abandoned Iter(anchor+1) latest-view.
    _, anchor_manifest_path = max(anchor_candidates, key=lambda row: row[0])
    return ResumeInventory(
        run_dir=run_dir,
        iteration=anchor,
        manifest_path=anchor_manifest_path,
        runner_manifest_path=(
            Path(str(receipt["receipt_path"])).parent
            / f"abandoned_iter{anchor + 1}_process_runner_manifest.json"
        ),
        schedule=schedule,
        total_timesteps=min(positive_steps),
        seeds_per_trial=seed_counts[0],
        trials=trials,
    )


def _configure_resume_parallelism(
    config: Dict[str, Any],
    *,
    worker_count: int,
    workers_per_gpu: int,
) -> None:
    """Keep the scheduler probe and the process runner on one worker budget."""

    worker_count = max(1, int(worker_count))
    workers_per_gpu = max(1, int(workers_per_gpu))
    portfolio = config.setdefault("breadth_portfolio", {})
    portfolio["configured_safety_cap"] = worker_count
    # ``autorl.breadth_portfolio._resource_probe`` reads this copy.  Setting
    # only hpo.breadth_process_runner silently caps concurrency at GPU count.
    portfolio["workers_per_gpu"] = workers_per_gpu
    config.setdefault("hpo", {}).setdefault(
        "breadth_process_runner", {}
    )["workers_per_gpu"] = workers_per_gpu


def _refresh_restored_portfolio_resources(
    state: Any,
    *,
    worker_count: int,
    workers_per_gpu: int,
) -> Dict[str, Any]:
    """Refresh only runtime capacity in a restored portfolio manifest.

    Completed-boundary recovery deliberately restores the historical
    scientific population and trial schedule.  Its old resource probe is not
    a scientific decision, however, and must not silently cap a restart that
    has a different GPU allocation.  Keep the on-disk historical manifest
    immutable and replace only the state-local runtime fields consumed by the
    process runner.
    """

    from autorl.breadth_portfolio import _resource_probe

    memory = getattr(state, "pipeline_memory", None)
    source = (
        memory.get("last_breadth_portfolio_manifest")
        if isinstance(memory, dict) else None
    )
    if not isinstance(source, dict) or not source.get("enabled"):
        return {
            "schema_version": "completed_boundary_resource_refresh.v1",
            "applied": False,
            "reason": "no_enabled_restored_portfolio_manifest",
        }

    # Bind the two runtime consumers to the same requested budget even when
    # this helper is exercised independently of the normal resume entrypoint.
    runtime_config = getattr(state, "pipeline_config", None)
    if not isinstance(runtime_config, dict):
        raise P2ResumeError("restored state has no mutable pipeline_config")
    _configure_resume_parallelism(
        runtime_config,
        worker_count=worker_count,
        workers_per_gpu=workers_per_gpu,
    )

    restored = copy.deepcopy(source)
    admitted_count = max(
        1,
        int(
            restored.get("population_size")
            or len(restored.get("genomes") or [])
            or (restored.get("resource_probe") or {}).get("admitted_count")
            or len(restored.get("trial_schedule") or [])
            or 1
        ),
    )
    resource = _resource_probe(state, admitted_count=admitted_count)
    concurrency = max(
        1, int(resource.get("available_parallel_slots", 1) or 1)
    )

    # These are the complete set of fields whose values may change here.
    # Everything else, including genomes, schedule, intervention, rung, and
    # admission decisions, remains byte-for-byte equivalent as JSON data.
    runtime_top_level = {
        "concurrency_slots",
        "resource_probe",
        "wave_count",
    }
    runtime_execution_plan = {
        "concurrency_slots",
        "available_parallel_slots",
    }

    def scientific_view(manifest: Mapping[str, Any]) -> Dict[str, Any]:
        view = copy.deepcopy(dict(manifest))
        for key in runtime_top_level:
            view.pop(key, None)
        execution_plan = view.get("execution_plan")
        if isinstance(execution_plan, dict):
            for key in runtime_execution_plan:
                execution_plan.pop(key, None)
        return view

    before_view = scientific_view(restored)
    restored["resource_probe"] = resource
    restored["concurrency_slots"] = concurrency
    schedule_size = len(restored.get("trial_schedule") or [])
    if "wave_count" in restored and schedule_size > 0:
        restored["wave_count"] = (
            schedule_size + concurrency - 1
        ) // concurrency
    execution_plan = restored.get("execution_plan")
    if isinstance(execution_plan, dict):
        execution_plan["concurrency_slots"] = concurrency
        execution_plan["available_parallel_slots"] = concurrency

    after_view = scientific_view(restored)
    if after_view != before_view:
        raise P2ResumeError(
            "resource refresh changed restored scientific portfolio fields"
        )

    memory["last_breadth_portfolio_manifest"] = restored
    audit = {
        "schema_version": "completed_boundary_resource_refresh.v1",
        "applied": True,
        "historical_manifest_iteration": restored.get("iteration"),
        "historical_manifest_rewritten": False,
        "requested_worker_count": max(1, int(worker_count)),
        "requested_workers_per_gpu": max(1, int(workers_per_gpu)),
        "admitted_count": admitted_count,
        "previous_concurrency_slots": int(
            source.get("concurrency_slots", 1) or 1
        ),
        "refreshed_concurrency_slots": concurrency,
        "resource_probe": dict(resource),
        "preserved_fields": (
            "all manifest fields except resource_probe, concurrency_slots, "
            "wave_count, and matching execution_plan capacity fields"
        ),
    }
    memory["completed_boundary_resource_refresh"] = audit
    return audit


def _rematerialize_exact_interface_active_controls(
    state: Any,
    receipt: Mapping[str, Any],
) -> Dict[str, Any]:
    """Reactivate exact-interface controls under the current generation.

    A generation reset invalidates every old executable hypothesis even when
    the canonical runtime interface itself did not change.  A completed-
    boundary restart still needs the frozen active obs/reward/algo/exploration
    tuple as the matched control for the next ASPIRE intervention.  Use the
    bank's explicit rematerialization operation only after artifact identity,
    spec identity, and canonical-interface identity all match exactly.  Any
    mismatch fails closed; this never relabels a candidate across an interface
    change.
    """

    from autorl.hypothesis_bank import HypothesisBank

    run_dir = Path(getattr(state, "run_dir")).resolve()
    active = dict(getattr(state, "v2_active_stack", {}) or {})
    bank = HypothesisBank(run_dir)
    current_generation, current_interface_hash = (
        bank.current_generation_contract()
    )
    current_interface_hash = str(current_interface_hash or "")
    if not current_interface_hash:
        raise P2ResumeError(
            "active-control rematerialization requires a bound canonical "
            "interface hash"
        )

    planned: List[Dict[str, Any]] = []
    for slot in ("obs_schema", "reward", "algo", "exploration"):
        artifact_id = str(active.get(f"{slot}_id") or "")
        if not artifact_id:
            raise P2ResumeError(
                f"completed-boundary active control is missing slot {slot}"
            )
        artifact_path = run_dir / "stacks" / slot / f"{artifact_id}.json"
        hypothesis_path = bank.hypothesis_path(slot, artifact_id)
        if not artifact_path.is_file() or not hypothesis_path.is_file():
            raise P2ResumeError(
                "active-control rematerialization requires both immutable "
                f"artifact and hypothesis: {slot}:{artifact_id}"
            )
        artifact = _read_json(artifact_path)
        hypothesis = _read_json(hypothesis_path)
        if (
            str(artifact.get("id") or "") != artifact_id
            or str(artifact.get("slot") or "") != slot
            or str(hypothesis.get("id") or "") != artifact_id
            or str(hypothesis.get("slot") or "") != slot
        ):
            raise P2ResumeError(
                f"active-control identity mismatch for {slot}:{artifact_id}"
            )
        artifact_spec_sha = str(artifact.get("spec_sha") or "")
        hypothesis_spec_sha = str(hypothesis.get("spec_sha") or "")
        if (
            not artifact_spec_sha
            or artifact_spec_sha != hypothesis_spec_sha
        ):
            raise P2ResumeError(
                f"active-control spec identity mismatch for {slot}:{artifact_id}"
            )
        artifact_hash = str(
            artifact.get("canonical_interface_hash") or ""
        )
        hypothesis_hash = str(
            hypothesis.get("canonical_interface_hash") or ""
        )
        if (
            artifact_hash != current_interface_hash
            or hypothesis_hash != current_interface_hash
        ):
            raise P2ResumeError(
                "refusing active-control generation rebase across canonical "
                f"interface mismatch for {slot}:{artifact_id}"
            )
        planned.append({
            "slot": slot,
            "artifact_id": artifact_id,
            "artifact_path": str(artifact_path),
            "hypothesis_path": str(hypothesis_path),
            "artifact_generation_before": int(
                artifact.get("generation_id", 0) or 0
            ),
            "hypothesis_generation_before": int(
                hypothesis.get("generation_id", 0) or 0
            ),
            "hypothesis_status_before": str(
                hypothesis.get("status") or ""
            ),
            "spec_sha": artifact_spec_sha,
        })

    rows: List[Dict[str, Any]] = []
    for plan in planned:
        slot = str(plan["slot"])
        artifact_id = str(plan["artifact_id"])
        bank.rebase_candidate_to_current_generation(slot, artifact_id)
        after = _read_json(bank.hypothesis_path(slot, artifact_id))
        if (
            int(after.get("generation_id", -1) or -1)
            != int(current_generation)
            or str(after.get("canonical_interface_hash") or "")
            != current_interface_hash
            or str(after.get("status") or "") not in {"active", "champion"}
        ):
            raise P2ResumeError(
                f"active-control rematerialization did not commit: "
                f"{slot}:{artifact_id}"
            )
        rows.append({
            **plan,
            "hypothesis_generation_after": int(
                after.get("generation_id", 0) or 0
            ),
            "hypothesis_status_after": str(after.get("status") or ""),
            "exact_interface_match": True,
            "evidence_isolation_required": False,
            "action": (
                "reactivated_exact_interface_control"
                if (
                    int(plan["hypothesis_generation_before"])
                    != int(current_generation)
                    or str(plan["hypothesis_status_before"])
                    not in {"active", "champion"}
                )
                else "already_current"
            ),
        })

    audit = {
        "schema_version": (
            "completed_boundary_active_control_rematerialization.v1"
        ),
        "created_at": _utc_now(),
        "run_dir": str(run_dir),
        "current_generation": int(current_generation),
        "canonical_interface_hash": current_interface_hash,
        "policy": (
            "exact-interface active controls only; different interface, "
            "missing artifact, or spec mismatch fails closed"
        ),
        "controls": rows,
        "all_controls_current": all(
            int(row["hypothesis_generation_after"])
            == int(current_generation) for row in rows
        ),
        "search_axes_changed": [],
        "checkpoint_or_replay_reused": False,
    }
    memory = getattr(state, "pipeline_memory", None)
    if not isinstance(memory, dict):
        raise P2ResumeError("restored state has no pipeline_memory")
    memory["completed_boundary_active_control_rematerialization"] = audit

    receipt_path = Path(str(receipt.get("receipt_path") or "")).resolve()
    if receipt_path.parent.is_relative_to(run_dir):
        audit_path = (
            receipt_path.parent
            / "active_control_generation_rematerialization.v1.json"
        )
        _atomic_write_json(audit_path, audit)
        audit["audit_path"] = str(audit_path)
    return audit


def _configure_resume_prompt_transport_budget(
    config: Dict[str, Any],
    *,
    minimum_p5_background_tokens: int = 1_600,
) -> Dict[str, int]:
    """Ensure the required M4 instruction fits its non-elidable section.

    This is a prompt-transport limit only.  It neither selects nor narrows
    ASPIRE's observation, reward, hypothesis, or HPO search axes.
    """

    minimum = max(1, int(minimum_p5_background_tokens))
    context = config.setdefault("reward_designer", {}).setdefault(
        "context_memory", {}
    )
    caps = context.setdefault("section_token_caps", {})
    previous = max(0, int(caps.get("P5_background", 0) or 0))
    effective = max(previous, minimum)
    caps["P5_background"] = effective
    return {
        "previous_p5_background_tokens": previous,
        "minimum_p5_background_tokens": minimum,
        "effective_p5_background_tokens": effective,
    }


def run_completed_boundary_resume(
    receipt: Mapping[str, Any],
    *,
    pipeline_config_path: str | Path,
    llm_config_path: str | Path,
    ai_coding_config_path: str | Path,
    worker_count: int,
    workers_per_gpu: int = 1,
    max_diagnostic_trace_rows: int = 4096,
) -> Dict[str, Any]:
    """Re-enter the unmodified ASPIRE decision loop after the anchor M5."""

    from autorl.data_types import DiagnosticReport
    from autorl.pipeline import AutoRLPipeline
    from autorl.repro import LLMCallLogger, set_global_seed

    latest_view_quarantine = (
        quarantine_abandoned_control_plane_latest_views(receipt)
    )
    receipt = _read_json(Path(str(receipt["receipt_path"])).resolve())
    inventory = _anchor_inventory(receipt)
    pipeline = AutoRLPipeline(
        llm_config_path=str(Path(llm_config_path).resolve()),
        ai_coding_config_path=str(Path(ai_coding_config_path).resolve()),
        pipeline_config_path=str(Path(pipeline_config_path).resolve()),
        output_base=str(inventory.run_dir.parent),
    )
    pipeline.strict_contracts = False
    _configure_resume_parallelism(
        pipeline.config,
        worker_count=worker_count,
        workers_per_gpu=workers_per_gpu,
    )
    prompt_transport_budget = _configure_resume_prompt_transport_budget(
        pipeline.config
    )
    # This bounds only the live diagnostic evidence view.  Exact storage,
    # official OMR, promotion statistics, and the ASPIRE search space continue
    # to use the full population; the sampling audit records that distinction.
    pipeline.config.setdefault("trajectory_evidence", {})[
        "max_diagnostic_trace_rows"
    ] = max(1, int(max_diagnostic_trace_rows))
    pipeline.global_seed = 0
    set_global_seed(0)

    state = _load_resume_state(
        inventory,
        pipeline_config_path=pipeline_config_path,
        worker_cap=max(1, int(worker_count)),
        rebuild_environment=True,
        completed_boundary=True,
    )
    pipeline._bind_runtime_config(state)
    active_control_rematerialization = (
        _rematerialize_exact_interface_active_controls(state, receipt)
    )
    resource_refresh = _refresh_restored_portfolio_resources(
        state,
        worker_count=worker_count,
        workers_per_gpu=workers_per_gpu,
    )
    metric = dict(receipt.get("paper_metric") or {})
    state.latest_diagnosis = DiagnosticReport(
        status="PARTIAL_SUCCESS",
        reasoning=(
            "The completed anchor has non-zero official Final OMR.  The old "
            "S2 blocking label was invalidated and the stage chain was "
            "recomputed before autonomous controller routing."
        ),
        root_cause="completed_boundary_requires_fresh_controller_decision",
        suggested_action="Let the ASPIRE joint controller select the next axis.",
        confidence=1.0,
        supporting_evidence=[
            f"anchor_iteration={inventory.iteration}",
            f"Discovery Rate@{metric.get('heldout_episodes_per_unit')}="
            f"{metric.get('successful_units')}/{metric.get('valid_units')}",
            "strict_stage_order=S0->S1->S2->S3",
            "abandoned_iteration_reuse_count=0",
        ],
        failed_stage_ids=[],
        stuck_at_stage=None,
    )
    state.pipeline_memory["next_hypothesis_request"] = {
        "request_id": f"hot_restart.iter{inventory.iteration}.rediagnose",
        "intervention_id": f"hot_restart.iter{inventory.iteration}.rediagnose",
        "selected": True,
        "lifecycle_state": "proposed",
        "hypothesis_ids": [],
        "required_changed_slots": [],
        "reason": "fresh ASPIRE decision after strict stage-audit correction",
    }
    state.pipeline_memory["completed_boundary_hot_restart"] = dict(receipt)
    state.pipeline_memory["completed_boundary_prompt_transport_budget"] = {
        "schema_version": "v9.5.prompt_transport_budget.v1",
        "scope": "M4.P5_background",
        "search_axis_effect": "none",
        **prompt_transport_budget,
    }
    state.pipeline_memory["global_best_frozen_iters"] = max(
        0,
        inventory.iteration
        - int((state.pipeline_memory.get("best_so_far") or {}).get(
            "saved_at_iter", inventory.iteration
        ) or inventory.iteration),
    )
    state.fault_counts = {}
    for row in state.diagnostic_memory:
        if not isinstance(row, dict):
            continue
        status = str(row.get("status") or "")
        if status.endswith("FAULT"):
            state.fault_counts[status] = state.fault_counts.get(status, 0) + 1

    call_logger = LLMCallLogger(inventory.run_dir)
    pipeline.llm.bind_logger(call_logger)
    pipeline.coding_llm.bind_logger(call_logger)
    state = pipeline._controller_loop(
        state,
        resume_completed_iteration=True,
    )
    return {
        "schema_version": "v9.5.completed_boundary_resume_result.v1",
        "run_dir": str(inventory.run_dir),
        "anchor_iteration": inventory.iteration,
        "controller_iteration": int(state.pipeline_iteration),
        "best_iqm": (
            float(state.hpo_result.best_iqm) if state.hpo_result else None
        ),
        "fault_counts": dict(state.fault_counts),
        "goal_alignment_score": float(state.goal_alignment_score),
        "active_control_rematerialization": active_control_rematerialization,
        "resource_refresh": resource_refresh,
        "abandoned_control_plane_latest_view_quarantine": (
            latest_view_quarantine
        ),
    }


def main() -> int:
    parser = argparse.ArgumentParser()
    parser.add_argument("--run-dir", type=Path, required=True)
    parser.add_argument("--pipeline-config", type=Path, required=True)
    parser.add_argument("--llm-config", type=Path, required=True)
    parser.add_argument("--ai-coding-config", type=Path, required=True)
    parser.add_argument("--workers", type=int, default=5)
    parser.add_argument("--workers-per-gpu", type=int, default=1)
    parser.add_argument("--max-diagnostic-trace-rows", type=int, default=4096)
    parser.add_argument("--retired-pid", type=int)
    parser.add_argument(
        "--prepared-receipt",
        type=Path,
        help="Reuse an already materialized boundary receipt without preparing twice.",
    )
    parser.add_argument(
        "--cleanup-abandoned",
        action="store_true",
        help=(
            "Content-audit and permanently remove quarantined/shared artifacts "
            "from the abandoned iteration before resuming."
        ),
    )
    parser.add_argument(
        "--failed-attempt-pid",
        type=int,
        help="Also remove trace outputs written by this failed recovery PID.",
    )
    parser.add_argument(
        "--failed-attempt-started-at",
        help=(
            "Timezone-aware ISO-8601 launch time for a failed attempt that "
            "predates the newly prepared receipt; requires "
            "--failed-attempt-pid."
        ),
    )
    parser.add_argument(
        "--cleanup-only",
        action="store_true",
        help="Stop after the abandoned-artifact cleanup receipt is verified.",
    )
    parser.add_argument("--dry-run", action="store_true")
    args = parser.parse_args()

    if args.dry_run:
        print(json.dumps(
            inspect_completed_boundary(args.run_dir),
            indent=2,
            default=str,
        ))
        return 0
    if args.prepared_receipt:
        receipt = _read_json(args.prepared_receipt.resolve())
        if Path(str(receipt.get("run_dir") or "")).resolve() != args.run_dir.resolve():
            raise P2ResumeError(
                "prepared receipt run_dir does not match --run-dir"
            )
    else:
        receipt = prepare_completed_boundary_restart(
            args.run_dir,
            retired_pid=args.retired_pid,
        )
    if args.cleanup_abandoned:
        cleanup = cleanup_abandoned_boundary_artifacts(
            receipt,
            failed_attempt_pid=args.failed_attempt_pid,
            failed_attempt_started_at=args.failed_attempt_started_at,
            execute=True,
        )
        if args.cleanup_only:
            print(json.dumps({"receipt": receipt, "cleanup": cleanup}, indent=2))
            return 0
    elif args.cleanup_only:
        raise P2ResumeError("--cleanup-only requires --cleanup-abandoned")
    result = run_completed_boundary_resume(
        receipt,
        pipeline_config_path=args.pipeline_config,
        llm_config_path=args.llm_config,
        ai_coding_config_path=args.ai_coding_config,
        worker_count=max(1, args.workers),
        workers_per_gpu=max(1, args.workers_per_gpu),
        max_diagnostic_trace_rows=max(1, args.max_diagnostic_trace_rows),
    )
    print(json.dumps({"receipt": receipt, "result": result}, indent=2))
    return 0


if __name__ == "__main__":
    raise SystemExit(main())


==> anc/FARL/evaluation/experiments/resume_v95_wave_boundary.py <==
"""Explicit V9/V9.5 controller recovery at a completed HPO wave boundary."""

from __future__ import annotations

import argparse
import json
import sys
from pathlib import Path

ROOT = Path(__file__).resolve().parents[2]
if str(ROOT) not in sys.path:
    sys.path.insert(0, str(ROOT))

from evaluation.experiments.p2_breadth_resume import (
    materialize_current_wave_manifest,
    run_full_resume,
)


def main() -> int:
    parser = argparse.ArgumentParser()
    parser.add_argument("--run-dir", type=Path, required=True)
    parser.add_argument("--pipeline-config", type=Path, required=True)
    parser.add_argument("--llm-config", type=Path, required=True)
    parser.add_argument("--ai-coding-config", type=Path, required=True)
    parser.add_argument("--workers", type=int, default=5)
    parser.add_argument("--workers-per-gpu", type=int, default=1)
    parser.add_argument("--dry-run", action="store_true")
    parser.add_argument("--materialize-current-wave", action="store_true")
    args = parser.parse_args()

    reconciliation = None
    if args.materialize_current_wave:
        reconciliation = materialize_current_wave_manifest(
            args.run_dir,
            dry_run=args.dry_run,
        )
    report = run_full_resume(
        args.run_dir,
        pipeline_config_path=args.pipeline_config,
        llm_config_path=args.llm_config,
        ai_coding_config_path=args.ai_coding_config,
        worker_count=max(1, args.workers),
        workers_per_gpu=max(1, args.workers_per_gpu),
        dry_run=args.dry_run,
    )
    print(json.dumps({
        "wave_reconciliation": reconciliation,
        "resume": report,
    }, indent=2, default=str))
    return 0


if __name__ == "__main__":
    raise SystemExit(main())


==> anc/FARL/evaluation/experiments/run_eureka_p2_background.sh <==
#!/usr/bin/env bash
# Persistent background entrypoint for one Eureka P2 experiment.
set -euo pipefail

if [[ $# -ne 6 ]]; then
  echo "usage: $0 <ant|door|reach> <gpu_allowlist> <run_root> <log_root> <model> <supervisor_log>" >&2
  exit 2
fi

task=$1
gpu_allowlist=$2
run_root=$3
log_root=$4
model=$5
supervisor_log=$6

case "$task" in
  ant) launcher="scripts/run_ant_p2.sh" ;;
  door) launcher="scripts/run_door_p2.sh" ;;
  reach) launcher="scripts/run_reach_p2.sh" ;;
  *) echo "unsupported Eureka P2 task: $task" >&2; exit 2 ;;
esac

mkdir -p "$run_root" "$log_root" "$(dirname "$supervisor_log")"
exec >>"$supervisor_log" 2>&1

echo "[$(date --iso-8601=seconds)] background launcher start task=$task gpu=$gpu_allowlist pid=$$"
cd ./evaluation/baselines/eurekaP3/Eureka_mujoco
export EUREKA_GPU_ALLOWLIST="$gpu_allowlist"
export EUREKA_MAX_PARALLEL_RL=2
export EUREKA_RUN_ROOT="$run_root"
export EUREKA_LOG_ROOT="$log_root"
export EUREKA_MODEL="$model"
export EUREKA_ENV_FILE=/dev/null
export PYTHONUNBUFFERED=1
exec "$launcher"


==> anc/FARL/evaluation/experiments/run_metaworld_batch.sh <==
#!/bin/bash
# Batch runner for MetaWorld V3 tasks under the new framework
# (M4 CoT + agent_id standardization + raw_sim discovery + 5 bug fixes).
#
# Runs tasks SEQUENTIALLY (one at a time) — at ~25-30 min per task × 3 trials
# + closed-loop iterations, parallelism would over-stress an 8-core Mac. The
# script logs each task's outcome to /tmp/mw_batch_status.log so we can
# resume / inspect across Claude Code session resets.
#
# Usage:
#   ./evaluation/experiments/run_metaworld_batch.sh
#
# Tasks are picked for diversity:
#   - door-open-v3       (open via grasp + pull)
#   - drawer-open-v3     (pull horizontal handle)
#   - reach-v3           (simplest, just reach xyz target)
#   - button-press-topdown-v3 (press down on button)
#   - window-open-v3     (slide window sideways)
#   - pick-place-v3      (hardest, pick + place object)
set -u
cd /Users/cloud/Desktop/AutoRL

TASKS=(
    "reach-v3"
    "button-press-topdown-v3"
    "drawer-open-v3"
    "window-open-v3"
    "door-open-v3"
    "pick-place-v3"
)

STATUS_LOG="/tmp/mw_batch_status.log"
echo "=== MetaWorld batch START $(date '+%Y-%m-%d %H:%M:%S') ===" > "$STATUS_LOG"

for task in "${TASKS[@]}"; do
    LOG="/tmp/p3_mw_${task//-/_}_seed0.log"
    echo "$(date '+%H:%M:%S') task=$task launching..." | tee -a "$STATUS_LOG"
    ./venv/bin/python -W ignore::DeprecationWarning \
        evaluation/experiments/exp_p3_metaworld_full_auto.py \
        --task "$task" --seed 0 > "$LOG" 2>&1
    rc=$?
    echo "$(date '+%H:%M:%S') task=$task done rc=$rc" | tee -a "$STATUS_LOG"

    # Extract headline result from result.json
    rj=$(find evaluation/results/pillar3_metaworld_fullauto -name "result.json" \
         -path "*${task//-/_}*" 2>/dev/null | sort | tail -1)
    if [ -n "$rj" ] && [ -f "$rj" ]; then
        summary=$(python3 -c "
import json,sys
d=json.load(open('$rj'))
print(f\"obj_mean={d.get('objective_mean')} best_iqm={d.get('best_iqm'):.2f} n_trials={d.get('n_trials')} iters={d.get('controller_iters')} faults={d.get('fault_counts')}\")
" 2>/dev/null)
        echo "  → $summary" | tee -a "$STATUS_LOG"
    fi
done

echo "=== MetaWorld batch DONE $(date '+%Y-%m-%d %H:%M:%S') ===" | tee -a "$STATUS_LOG"


==> anc/FARL/evaluation/experiments/run_mujoco_unfinished.sh <==
#!/bin/bash
# Sequential MuJoCo batch — Ant / Walker / Hopper, 3 envs of seed 0.
# Uses the new ABCD-upgraded framework (M2 task_structure / M4 stage-aware /
# diagnostics PARTIAL_SUCCESS / M3 recommended_timesteps / GCOS no dim limit).
#
# Sequential to avoid OOM (one SAC training at a time on this Mac).
set -u
cd /Users/cloud/Desktop/AutoRL

ENVS=(hopper_v4 walker2d_v4 ant_v4)
STATUS_LOG="/tmp/p3_mj_batch_status.log"

echo "=== MuJoCo unfinished batch START $(date '+%Y-%m-%d %H:%M:%S') ===" > "$STATUS_LOG"
echo "  Sequential — 1 env at a time, ~1-3h each depending on M3-recommended budget" >> "$STATUS_LOG"

for env in "${ENVS[@]}"; do
    LOG="/tmp/p3_${env}_seed0.log"
    rm -f "$LOG"
    echo "$(date '+%H:%M:%S') env=$env launching..." | tee -a "$STATUS_LOG"
    ./venv/bin/python -W ignore::DeprecationWarning \
        evaluation/experiments/exp_p3_phase1a_mujoco.py \
        --env "$env" --config A3 --seed 0 > "$LOG" 2>&1
    rc=$?
    echo "$(date '+%H:%M:%S') env=$env done rc=$rc" | tee -a "$STATUS_LOG"

    rj=$(find evaluation/results/p3_phase1a_mujoco -name "result.json" \
         -path "*${env}_A3*" -mtime -1 2>/dev/null | sort | tail -1)
    if [ -n "$rj" ] && [ -f "$rj" ]; then
        summary=$(python3 -c "
import json
d=json.load(open('$rj'))
print(f\"  obj_mean={d.get('objective_mean')} best_iqm={d.get('best_iqm'):.2f} n_trials={d.get('n_trials_completed')} iters={d.get('controller_iterations_used')} faults={d.get('fault_counts')}\")
" 2>/dev/null)
        echo "$summary" | tee -a "$STATUS_LOG"
    fi
done

echo "=== MuJoCo unfinished batch DONE $(date '+%Y-%m-%d %H:%M:%S') ===" | tee -a "$STATUS_LOG"


==> anc/FARL/evaluation/experiments/run_pillar2_5env_single_seed.sh <==
#!/usr/bin/env bash
# Launch five single-seed full AutoRL-X environment tests with at most two
# concurrent jobs. This is intentionally a launcher, not a result summarizer.

set -uo pipefail

ROOT="$(cd "$(dirname "${BASH_SOURCE[0]}")/../.." && pwd)"
cd "$ROOT" || exit 1

STAMP="$(date +%Y%m%d_%H%M%S)"
OUT_ROOT="${1:-evaluation/results/pillar2_5env_single_seed_${STAMP}}"
LOG_DIR="${OUT_ROOT}/logs"
MAX_PARALLEL="${MAX_PARALLEL:-2}"

mkdir -p "$LOG_DIR" "${OUT_ROOT}/mujoco" "${OUT_ROOT}/metaworld"

declare -a JOB_NAMES=(
  "mujoco_hopper_v4"
  "mujoco_walker2d_v4"
  "mujoco_ant_v4"
  "metaworld_reach_v3"
  "metaworld_door_open_v3"
)

declare -a JOB_CMDS=(
  "./venv/bin/python evaluation/experiments/exp_p3_phase1a_mujoco.py --env hopper_v4 --config A3 --seed 0 --output-root '${OUT_ROOT}/mujoco'"
  "./venv/bin/python evaluation/experiments/exp_p3_phase1a_mujoco.py --env walker2d_v4 --config A3 --seed 0 --output-root '${OUT_ROOT}/mujoco'"
  "./venv/bin/python evaluation/experiments/exp_p3_phase1a_mujoco.py --env ant_v4 --config A3 --seed 0 --output-root '${OUT_ROOT}/mujoco'"
  "./venv/bin/python evaluation/experiments/exp_p3_metaworld_full_auto.py --task reach-v3 --seed 0 --pipeline-config config/pipeline_metaworld_e2e.yaml --output-root '${OUT_ROOT}/metaworld'"
  "./venv/bin/python evaluation/experiments/exp_p3_metaworld_full_auto.py --task door-open-v3 --seed 0 --pipeline-config config/pipeline_metaworld_e2e.yaml --output-root '${OUT_ROOT}/metaworld'"
)

declare -a RUNNING_PIDS=()
declare -a RUNNING_NAMES=()

write_manifest() {
  {
    echo "started_at=$(date -u +%Y-%m-%dT%H:%M:%SZ)"
    echo "root=${ROOT}"
    echo "out_root=${OUT_ROOT}"
    echo "max_parallel=${MAX_PARALLEL}"
    echo
    for i in "${!JOB_NAMES[@]}"; do
      echo "[${JOB_NAMES[$i]}]"
      echo "${JOB_CMDS[$i]}"
      echo
    done
  } > "${OUT_ROOT}/manifest.txt"
}

reap_finished() {
  local next_pids=()
  local next_names=()
  for i in "${!RUNNING_PIDS[@]}"; do
    local pid="${RUNNING_PIDS[$i]}"
    local name="${RUNNING_NAMES[$i]}"
    if kill -0 "$pid" 2>/dev/null; then
      next_pids+=("$pid")
      next_names+=("$name")
    else
      wait "$pid"
      local code=$?
      echo "$(date '+%F %T') FINISHED ${name} pid=${pid} exit=${code}" | tee -a "${OUT_ROOT}/batch_status.log"
      echo "${name} ${pid} ${code}" >> "${OUT_ROOT}/exit_codes.tsv"
    fi
  done
  RUNNING_PIDS=("${next_pids[@]}")
  RUNNING_NAMES=("${next_names[@]}")
}

wait_for_slot() {
  while [ "${#RUNNING_PIDS[@]}" -ge "$MAX_PARALLEL" ]; do
    sleep 30
    reap_finished
  done
}

launch_job() {
  local name="$1"
  local cmd="$2"
  local log="${LOG_DIR}/${name}.log"
  echo "$(date '+%F %T') START ${name}" | tee -a "${OUT_ROOT}/batch_status.log"
  echo "$cmd" > "${LOG_DIR}/${name}.cmd"
  bash -lc "$cmd" > "$log" 2>&1 &
  local pid=$!
  RUNNING_PIDS+=("$pid")
  RUNNING_NAMES+=("$name")
  echo "${name} ${pid} ${log}" >> "${OUT_ROOT}/pids.tsv"
}

write_manifest
echo "$(date '+%F %T') Batch output root: ${OUT_ROOT}" | tee -a "${OUT_ROOT}/batch_status.log"

for i in "${!JOB_NAMES[@]}"; do
  wait_for_slot
  launch_job "${JOB_NAMES[$i]}" "${JOB_CMDS[$i]}"
done

while [ "${#RUNNING_PIDS[@]}" -gt 0 ]; do
  sleep 30
  reap_finished
done

echo "$(date '+%F %T') ALL_DONE" | tee -a "${OUT_ROOT}/batch_status.log"


==> anc/FARL/evaluation/experiments/run_pillar2_5env_single_seed_supervisor.py <==
#!/usr/bin/env python3
"""Queue five single-seed AutoRL-X real-env tests with max-two concurrency."""

from __future__ import annotations

import argparse
import datetime as _dt
import subprocess
import time
from pathlib import Path


ROOT = Path(__file__).resolve().parent.parent.parent


def _now() -> str:
    return _dt.datetime.now().strftime("%Y-%m-%d %H:%M:%S")


def _jobs(out_root: Path) -> list[tuple[str, list[str]]]:
    py = "./venv/bin/python"
    return [
        (
            "mujoco_hopper_v4",
            [
                py,
                "evaluation/experiments/exp_p3_phase1a_mujoco.py",
                "--env",
                "hopper_v4",
                "--config",
                "A3",
                "--seed",
                "0",
                "--output-root",
                str(out_root / "mujoco"),
            ],
        ),
        (
            "mujoco_walker2d_v4",
            [
                py,
                "evaluation/experiments/exp_p3_phase1a_mujoco.py",
                "--env",
                "walker2d_v4",
                "--config",
                "A3",
                "--seed",
                "0",
                "--output-root",
                str(out_root / "mujoco"),
            ],
        ),
        (
            "mujoco_ant_v4",
            [
                py,
                "evaluation/experiments/exp_p3_phase1a_mujoco.py",
                "--env",
                "ant_v4",
                "--config",
                "A3",
                "--seed",
                "0",
                "--output-root",
                str(out_root / "mujoco"),
            ],
        ),
        (
            "metaworld_reach_v3",
            [
                py,
                "evaluation/experiments/exp_p3_metaworld_full_auto.py",
                "--task",
                "reach-v3",
                "--seed",
                "0",
                "--pipeline-config",
                "config/pipeline_metaworld_e2e.yaml",
                "--output-root",
                str(out_root / "metaworld"),
            ],
        ),
        (
            "metaworld_door_open_v3",
            [
                py,
                "evaluation/experiments/exp_p3_metaworld_full_auto.py",
                "--task",
                "door-open-v3",
                "--seed",
                "0",
                "--pipeline-config",
                "config/pipeline_metaworld_e2e.yaml",
                "--output-root",
                str(out_root / "metaworld"),
            ],
        ),
    ]


def main() -> int:
    ap = argparse.ArgumentParser()
    ap.add_argument("--out-root", required=True)
    ap.add_argument("--max-parallel", type=int, default=2)
    ap.add_argument("--poll-seconds", type=int, default=30)
    args = ap.parse_args()

    out_root = Path(args.out_root)
    if not out_root.is_absolute():
        out_root = ROOT / out_root
    log_dir = out_root / "logs"
    log_dir.mkdir(parents=True, exist_ok=True)
    (out_root / "mujoco").mkdir(parents=True, exist_ok=True)
    (out_root / "metaworld").mkdir(parents=True, exist_ok=True)

    jobs = _jobs(out_root)
    status_path = out_root / "batch_status.log"
    pids_path = out_root / "pids.tsv"
    exits_path = out_root / "exit_codes.tsv"
    manifest_path = out_root / "manifest.txt"

    with manifest_path.open("w", encoding="utf-8") as f:
        f.write(f"started_at={_dt.datetime.utcnow().isoformat()}Z\n")
        f.write(f"root={ROOT}\n")
        f.write(f"out_root={out_root}\n")
        f.write(f"max_parallel={args.max_parallel}\n\n")
        for name, cmd in jobs:
            f.write(f"[{name}]\n")
            f.write(" ".join(cmd) + "\n\n")

    def status(line: str) -> None:
        msg = f"{_now()} {line}"
        print(msg, flush=True)
        with status_path.open("a", encoding="utf-8") as f:
            f.write(msg + "\n")

    running: list[tuple[str, subprocess.Popen, object]] = []
    next_idx = 0
    status(f"Batch output root: {out_root}")

    while next_idx < len(jobs) or running:
        while next_idx < len(jobs) and len(running) < max(1, args.max_parallel):
            name, cmd = jobs[next_idx]
            next_idx += 1
            log_path = log_dir / f"{name}.log"
            cmd_path = log_dir / f"{name}.cmd"
            cmd_path.write_text(" ".join(cmd) + "\n", encoding="utf-8")
            log_f = log_path.open("w", encoding="utf-8")
            proc = subprocess.Popen(
                cmd,
                cwd=str(ROOT),
                stdout=log_f,
                stderr=subprocess.STDOUT,
                text=True,
            )
            running.append((name, proc, log_f))
            with pids_path.open("a", encoding="utf-8") as f:
                f.write(f"{name}\t{proc.pid}\t{log_path}\n")
            status(f"START {name} pid={proc.pid}")

        time.sleep(max(1, args.poll_seconds))

        still_running: list[tuple[str, subprocess.Popen, object]] = []
        for name, proc, log_f in running:
            code = proc.poll()
            if code is None:
                still_running.append((name, proc, log_f))
                continue
            log_f.close()
            with exits_path.open("a", encoding="utf-8") as f:
                f.write(f"{name}\t{proc.pid}\t{code}\n")
            status(f"FINISHED {name} pid={proc.pid} exit={code}")
        running = still_running

    status("ALL_DONE")
    return 0


if __name__ == "__main__":
    raise SystemExit(main())


==> anc/FARL/evaluation/experiments/snapshot_semantic_release.py <==
"""Snapshot the continuation's core source so later workers use the same code."""
from __future__ import annotations

import hashlib
import shutil
from pathlib import Path

from autorl.v2_provenance import atomic_write_json, utc_now


def snapshot_release(source: Path, target: Path, *, entrypoint: str = "evaluation/experiments/resume_semantic_repair_boundary.py") -> dict:
    source, target = source.resolve(), target.resolve()
    target.mkdir(parents=True, exist_ok=False)
    ignore = shutil.ignore_patterns("__pycache__", "*.pyc", ".pytest_cache")
    for name in ("autorl", "contracts", "config"):
        shutil.copytree(source / name, target / name, ignore=ignore)
    (target / "evaluation").mkdir()
    shutil.copy2(source / "evaluation/__init__.py", target / "evaluation/__init__.py")
    shutil.copytree(source / "evaluation/experiments", target / "evaluation/experiments", ignore=ignore)
    # Existing baseline integrations are not modified or retrained. The P1
    # canonical adapter is already self-contained in the frozen run artifacts.
    (target / "evaluation/baselines").symlink_to((source / "evaluation/baselines").resolve(), target_is_directory=True)
    hashes = {}
    for path in sorted(target.rglob("*")):
        if path.is_file() and path.suffix == ".py":
            hashes[str(path.relative_to(target))] = hashlib.sha256(path.read_bytes()).hexdigest()
    receipt = {"schema_version": "semantic_repair_source_release.v1", "created_at": utc_now(),
               "source_root": str(source), "release_root": str(target), "python_source_sha256": hashes,
               "baseline_integration": "existing_package_link_no_modification_no_training",
               "entrypoint": str(target / entrypoint)}
    atomic_write_json(target / "source_release.v1.json", receipt)
    return receipt


==> anc/FARL/evaluation/experiments/specs/spec_pillar1_co_tsp.md <==
# Spec — Pillar 1: Combinatorial Optimization from NL + CSV (TSP pilot)

| Field | Value |
|---|---|
| Spec id | `pillar1-co-tsp` |
| Version | `v1.0` (2026-05-22) — draft |
| Status | framework extension landed; smoke gate PASSED 2026-05-22 (§9) |
| Pillar | #1 — NL/CSV input to NP-hard combinatorial optimization |
| Predecessors | Pillar 3 Phase 1A (M2–M5 + closed loop validated on MuJoCo) |
| Successors | Pillar 1 full study (CVRP / Knapsack / JSSP); cross-pillar paper table |
| Estimated duration | 1–2 weeks (pipeline pilot; not a full benchmark sweep) |

---

## 1. Scope

Validate that AutoRL-X's pipeline **generalizes off the robotics-control
manifold**. Pillars 2 and 3 both operate on simulator-style environments
(MuJoCo, noise-injected Ant). Pillar 1 asks a different question:

> Given a classical **combinatorial optimization** problem stated in natural
> language plus a structured **data file** (CSV/JSON), can AutoRL-X
> auto-synthesize a working RL environment and train a policy — with zero
> hand-written environment code?

The headline deliverable of this spec is **pipeline patency**, not a SOTA
result. Per the ratified scope: *"不需要训练，只需要 pipeline 是通畅的"* — the
goal is an NL+CSV combinatorial-optimization input flowing M1 → M2 → M3 →
M4 → M5 end-to-end without a crash, producing a trained (if not optimal)
policy. A competitive optimality gap is a **later** spec.

This matters for the paper because it is the cheapest possible evidence that
the M1 tensor-shell / M2 MDP-synthesis path is genuinely **general** —
it ingests a data file it has never seen and builds an MDP around it.

---

## 2. Problem domain

### Why TSP is the pilot problem

| Criterion | TSP |
|---|---|
| Academic standing | The canonical NP-hard combinatorial optimization problem; universally recognised. |
| Exact ground truth | For small n the optimum is brute-forceable — no solver dependency, exact yardstick. |
| Data is a clean CSV | A distance matrix is a natural, minimal structured-data payload. |
| MDP formulation is standard | Tour-construction MDP (pick next city) is textbook; the LLM can design it. |
| Discrete action space | Exercises the discrete-action path (PPO / DQN), complementing Pillar 3's continuous control. |

### Extension problems (later specs, not this pilot)

| Problem | Data payload | Status |
|---|---|---|
| **TSP** | N×N distance matrix (CSV) | this spec |
| **CVRP** (capacitated vehicle routing) | distance matrix + demands + capacity | extension |
| **0/1 Knapsack** | item values + weights + capacity | extension |
| **JSSP** (job-shop scheduling) | operation × machine processing times | extension |

All four share the Pillar 1 ingestion contract (NL + structured file). TSP
proves the path; the others are breadth.

---

## 3. Input contract (Pillar 1) — three accepted input modes

Pillar 1 input is deliberately permissive. A task may arrive in any of three
forms; a pre-M1 **Input Resolver** (`autorl/modules/input_resolver.py`)
normalizes all of them into the same internal state before Module 1 runs.

| Mode | User supplies | Input Resolver action |
|---|---|---|
| **NL + CSV** | `--task` text + `--task-file` data | pass through |
| **CSV only** | `--task-file` data, no `--task` | infer the optimization problem from the data, write the NL task description |
| **NL only** | `--task` text, no data file | if the task needs a concrete instance, synthesize one fixed instance CSV; else pass through |

Post-condition guaranteed before M1: `state.task_description` is a complete
NL statement, and if the task needs instance data then `state.task_data_path`
points at a CSV in the run directory. **Modules 1–5 are therefore identical
across all three modes** — for a CO task the data file is always present,
whether the user supplied it or the Resolver synthesized it.

Ratified design choices (2026-05-22): a no-data task gets ONE fixed
synthesized instance (materialized as a CSV — unifies the code path), not
per-episode procedural generation; a vague / partial NL description is passed
through untouched (M1/M2 infer the gaps; the Resolver never invents
requirements the user did not state).

Invocations (this pilot):

```
# NL + CSV
python main.py \
    --task "$(cat evaluation/references/tsp/task_n10.txt)" \
    --task-file evaluation/references/tsp/tsp_n10.csv

# CSV only — the Resolver infers the TSP task from the matrix
python main.py --task-file evaluation/references/tsp/tsp_n10.csv

# NL only — the Resolver synthesizes a TSP instance
python main.py --task "Solve a TSP for 12 cities, minimize the closed-tour distance."
```

The pipeline copies / writes the data file into the run directory as
`task_data.csv` so every generated adapter — `exec`'d with `__file__`
pointing into the run dir — loads it with a path relative to itself. M1
classifies TSP as **unknown** (not in `known_envs.yaml`) → the tensor-shell +
M2-Phase-A synthesis path is exercised.

---

## 4. Framework extension (landed 2026-05-22)

The changes wire structured-data ingestion + input normalization through the
pipeline. None change behaviour for Pillars 2 & 3 (verified: with no data
file the data block is empty and the prompts collapse to their previous form;
the Input Resolver passes NL-only control tasks straight through).

| # | File | Change |
|---|---|---|
| 1 | `main.py` | `--task-file` CLI argument; `--task` may be omitted when a data file is given. |
| 2 | `autorl/data_types.py` | `PipelineState.task_data_path` field. |
| 3 | `autorl/pipeline.py` | `run()` accepts `task_data_path`, copies the file into the run dir as `task_data.<ext>`; `_run_input_resolver()` runs before M1. |
| 4 | `env_builder.py`, `env_synthesis.py`, `mdp_perception.py`, `reward_designer.py`, `objective_metric_resolver.py` | every generated-module `exec` namespace gets `__file__` injected, so generated env code can locate `task_data.csv` relative to itself. |
| 5 | `autorl/modules/base.py` | `_structured_data_block()` (summarizes the data file for codegen prompts), `_flat_box_obs_violation()`, `_strip_fences()`. |
| 6 | `env_synthesis.py` (M1) + `mdp_perception.py` (M2A) | tensor-shell + MDP-design prompts include the structured-data block; both enforce a flat 1-D Box observation space. |
| 7 | `autorl/modules/input_resolver.py` (new) | the pre-M1 Input Resolver — normalizes NL-only / CSV-only / NL+CSV into one internal state (§3). |

**Robustness hardening** (surfaced by the first smoke test). A synthesized
env that used a `Dict` observation space silently broke M2's probe (`list()`
of a dict yields its string keys). Fixed at the root: M1/M2 now require a
flat 1-D `Box` observation (the geometry the whole pipeline + SB3
`MlpPolicy` assume), and **M2 Phase A gained a runtime-repair loop**
(`_verify_and_repair_mdp`) mirroring M1's — instantiate + smoke-rollout +
flat-Box check, feeding tracebacks back to the coding LLM for up to 3
self-repair rounds. This benefits Pillar 2 synth-envs too.

---

## 5. Data sources (Pillar 1, paper-wide)

| Source | What it provides | Use |
|---|---|---|
| **Generated random instances** | random uniform Euclidean instances, any n, with exact (small n) or OR-Tools (large n) optima | primary — reproducible, controlled, ground truth known (`make_tsp_instance.py`) |
| **TSPLIB** | the standard public TSP benchmark library (`berlin52`, `eil51`, ...) | external-validity check — real, citable instances |
| **OR-Tools** | Google's routing solver | reference optimum for instances too large to brute-force (n >= 15) |

The pilot uses one generated instance (`tsp_n10`, n=10, seed 8). Its exact
optimum is **244.36** (brute force over 9! tours); see
`evaluation/references/tsp/`.

---

## 6. Baselines

The Pillar 1 baseline ladder — climbing from no-optimization to exact:

| Rung | Method | `tsp_n10` value | Role |
|---|---|---|---|
| floor | Random tour (mean) | 467.82 +/- 52.59 | no optimization at all |
| classical-weak | Nearest-neighbour heuristic | 274.51 (+12.3%) | greedy construction |
| classical-strong | 2-opt local search | (to compute) | classical improvement heuristic |
| RL-by-hand | Hand-coded PPO on a hand-written TSP env | (to compute) | what an RL engineer gets manually |
| **system** | **AutoRL-X (NL + CSV → trained policy)** | (this spec) | the contribution |
| ceiling | Exact optimum | 244.36 | brute force — the target |

**Deliberately NOT a baseline**: neural combinatorial-optimization SOTA
(Attention/POMO/learned heuristics). AutoRL-X is *not* competing for the best
TSP solver — it is demonstrating **automation generality**. The claim is
"zero-human pipeline produces a working CO policy", not "beats POMO". The
paper must state this scoping explicitly to avoid a category error in review.

---

## 7. Metrics

| Metric | Definition | Reported |
|---|---|---|
| **Tour length** | closed-tour distance of the greedy rollout of the trained policy | per seed |
| **Optimality gap** | `(tour - optimal) / optimal` | headline Pillar 1 number |
| **Ladder position** | where AutoRL-X lands between random and optimal | the automation-generality story |
| **Pipeline patency** | M1→M5 completes with zero traceback; artifacts well-formed | the smoke-test gate (§9) |

Aggregation across seeds reuses `evaluation/metrics/` (IQM + bootstrap CI),
identical to Pillar 3.

---

## 8. What "success" means here

This spec is a **pipeline pilot**, so success is staged:

1. **Smoke gate (this spec's deliverable)** — the NL+CSV TSP input flows
   M1→M2→M3→M4→M5 end-to-end with no crash; a policy is produced; all
   run-dir artifacts (`manifest.json`, `env_adapter.py`, `mdp_report.json`,
   `reward_config.json`, `hpo_result.json`) are well-formed.
2. **Quality gate (later spec)** — AutoRL-X's policy beats the random floor
   and ideally the nearest-neighbour rung; optimality gap reported.
3. **Generality gate (later spec)** — the same path works for CVRP /
   Knapsack / JSSP and for TSPLIB instances.

Only gate (1) is in scope here. Gates (2)–(3) are explicitly deferred.

---

## 9. Smoke test plan

| Knob | Value |
|---|---|
| Instance | `tsp_n10` (n=10, seed 8) |
| Config | `config/pipeline_smoke_grid.yaml` (`min_acceptable_iqm: null`, tiny budget, lets diagnostics drive the loop) |
| Command | `python main.py --task "$(cat .../task_n10.txt)" --task-file .../tsp_n10.csv --pipeline-config config/pipeline_smoke_grid.yaml` |
| Pass condition | pipeline completes; run dir holds well-formed M1–M5 artifacts; `task_data.csv` present in run dir; synthesized `env_adapter.py` loads the matrix |
| Cost | minutes (n=10 TSP, 8k-step trials × 2) |

Expected pipeline path: M1 `is_known=False` → tensor shell (loads the matrix,
sizes a discrete 10-action space) → M2 Phase A designs the tour-construction
MDP → M2 Phase B goal discovery (MuJoCo-specific obs verification no-ops on a
non-MuJoCo env) → M3 picks a discrete-action algorithm (PPO/DQN) → M4 reward
→ M5 trains. The closed loop may fire if diagnostics flag a fault; that is
acceptable and informative for a smoke run.

### Smoke result (2026-05-22) — PASS, all three input modes

Three runs, one per input mode, all completed end-to-end with zero traceback
on `config/pipeline_smoke_grid.yaml`:

| Mode | Run dir | Outcome |
|---|---|---|
| NL + CSV | `outputs/traveling_salesman_problem__20260522_211949/` | COMPLETE; closed loop fired once (`MDP_FAULT` → `M2A→M3→M4` redesign → healthy) |
| CSV only | `outputs/run_20260522_213913/` | COMPLETE; Input Resolver inferred the full TSP task from the bare distance matrix (`task_resolved.txt`); closed loop used its 2-iteration budget |
| NL only | `outputs/solve_a_traveling_salesman_20260522_213917/` | COMPLETE; Input Resolver classified "needs instance data", synthesized a 12-city instance CSV; closed loop fired once |

Common to all three: M1 synthesized a flat-Box / `Discrete(N)` TSP env that
loads `task_data.csv` via the injected `__file__`; M2 Phase A's repair loop
passed; M3 picked PPO; M4 + M5 ran; all run-dir artifacts are well-formed.

The smoke gate (§8 gate 1) is satisfied for **all three input modes**.
Training quality (gate 2) is out of scope here — the runs used the tiny smoke
budget by design (best IQM is meaningless at 8k steps × 2 trials).

---

## 10. Linked artifacts

| Artifact | Path |
|---|---|
| TSP reference (instance + GT + generator) | `evaluation/references/tsp/` |
| NL task statement | `evaluation/references/tsp/task_n10.txt` |
| Data file | `evaluation/references/tsp/tsp_n10.csv` |
| Exact optimum + baselines | `evaluation/references/tsp/tsp_n10_solution.json` |
| Smoke config | `config/pipeline_smoke_grid.yaml` |
| Pillar 1 experiment driver | `evaluation/experiments/exp_p1_co_tsp.py` (to build) |

---

## 11. Paper mapping

| Paper element | Driven by this spec |
|---|---|
| Pillar 1 section — "NL+CSV → CO" | This spec is the load-bearing pipeline-patency evidence. |
| Cross-pillar generality claim | Pillar 1 + 2 + 3 sharing one pipeline is the framework's central claim; this spec supplies the Pillar 1 leg. |
| Limitations | Honest scoping: AutoRL-X does not compete with neural-CO SOTA; it demonstrates automation generality. |


==> anc/FARL/evaluation/experiments/specs/spec_pillar2_obs_selection.md <==
# Spec — Pillar 2: Goal-Conditioned Obs Selection via obs↔RL Mutual Promotion

| Field | Value |
|---|---|
| Spec id | `pillar2-obs-selection-gcos` |
| Version | `v1.0` (2026-05-23) |
| Status | framework MVP landed; e2e mutual-promotion experiment pending (§7) |
| Pillar | #2 — observation selection, the headline novelty |
| Predecessors | Pillar 3 Phase 1A (full pipeline + closed loop validated); diagnostics CoT |
| Successors | full multigrid e2e + MetaWorld + raw-sim integration |

---

## 1. Scope

Pillar 2 attacks the **chicken-and-egg of observation selection**: a raw
simulator dumps a massive observation; most fields are irrelevant to the
task, but you cannot reliably tell which without training the agent — and
you cannot efficiently train with raw obs. Standard approaches one-shot
this (statistical pre-screen + maybe a learned attention) and get stuck.

We frame it as **obs ↔ RL mutual promotion**: a cheap, inclusive first-pass
selection → a real-length training run → diagnostics on the trained policy
→ targeted re-selection → re-train → repeat. **No single component (obs
selection, MDP modelling, reward design) is expected to be correct on the
first try.** The closed loop, the diagnostics, and the real training are
the truth; each module's output is a hypothesis the loop refines.

This breaks the chicken-and-egg by accepting that real training is the only
honest signal — and making the framework cheap to re-iterate.

---

## 2. Why "Goal-Conditioned" matters

Observation relevance is goal-conditional. The same raw obs field can be
critical for goal A and useless for goal B (in a kitchen sim,
`cup_position` is essential for "fetch the cup" and irrelevant for "open
the window"). Any selector that ignores the goal will either over-keep
(noise leaks) or over-prune (drops a goal-critical field). Pillar 2's
selector therefore takes the **GoalSpec** (discovered by M2) as a first-
class input, and runs AFTER M2 — not as a goal-agnostic stats filter.

---

## 3. Architecture — GCOS + closed-loop OBS_FAULT

### 3.1 GCOS module (`autorl/modules/obs_selection.py`)

Pipeline position: **M1 → OMR → M2 → GCOS → M3 → M4 → M5 → diagnostics**.

**First pass** (cheap and intentionally INCLUSIVE — let the loop refine):

| Stage | What | Goal-conditional? |
|---|---|---|
| 0 — Universal pre-screen | variance test (drop static) + pairwise-correlation redundancy | no (safe under any goal) |
| 1 — LLM semantic shortlist | LLM reads GoalSpec + per-field semantic names → drops fields clearly unrelated to the goal | **yes** (skipped if no semantic names available) |
| 2 — Causal screen (MI + Granger) | per-step MI(field, reward) + Granger causality on a short random rollout. **Auto-skips when random-rollout reward variance is too weak** (locomotion / sparse-reward envs): the signal is unreliable, defer to the closed-loop rerun on a trained policy | yes (via reward) |

**The first pass does NOT include counterfactual probing.** A toy policy
trained inside GCOS would fake the signal — violating mutual promotion.
The honest counterfactual happens in the rerun, on M5's real trained policy.

### 3.2 GCOS rerun (`rerun_with_trained_policy`)

Triggered by the closed-loop controller when diagnostics emit `OBS_FAULT`.
Loads the best HPO trial's saved model; for each currently-kept obs field,
masks it (with its mean) and re-evaluates the policy. Fields whose masking
does not degrade performance (rel-drop < threshold) are dead weight and get
dropped. Writes the refined selection to `obs_selection.json`; the next M5
iteration trains on it.

### 3.3 OBS_FAULT in the diagnostics CoT (`autorl/modules/diagnostics.py`)

Step-4 root-cause now includes an OBSERVATION INSUFFICIENT branch:
external metric poor + training_reward also poor + NO optimizer pathology
+ obs-selection history shows recent aggressive pruning → suspect GCOS
over-pruned. Conservative — fires only when the other faults don't apply.
The diagnostics prompt sees an `OBS-SELECTION HISTORY` block summarising
every prior GCOS first-pass / rerun this run.

### 3.4 Controller routing (`pipeline._route_fault`)

```
OBS_FAULT occurrence 1 → ["GCOS"]                    (rerun on trained policy)
OBS_FAULT occurrence 2 → ["GCOS", "M4"]              (escalate: also redesign reward)
OBS_FAULT occurrence 3+ → ["GCOS", "M2B", "M4"]      (re-discover goal too)
```

After ANY M2A / M2B re-run the loop also re-runs GCOS first-pass (the
GoalSpec may have changed → previous selection is stale).

### 3.5 Universal disk artifact (`env_builder.build_env`)

GCOS writes its choice to `obs_selection.json` in the run dir.
`env_builder.build_env(..., apply_obs_selection=True)` (default) reads it
and wraps every downstream env build (M4 sandbox, M5 training, OMR eval)
with `ObsSubsetWrapper` — so the reduced obs is applied uniformly without
each module needing to know about GCOS.

### 3.6 Working memory (`state.obs_selection_memory`)

One record per first-pass / rerun, accumulated across the whole run. Each
record: pipeline_iteration, mode, prev/new selection, dropped indices, the
trained-policy baseline iqm that drove the rerun, and per-field rel-drops.
Fed into the diagnostics CoT prompt so future diagnoses can see the
selection trajectory of this run.

---

## 4. Generality — what envs this targets

GCOS is **env-agnostic by construction** (no Ant- or grid-specific
assumptions). The mechanism's robustness comes from the closed loop, not
from per-env tuning.

| Env class | How it works |
|---|---|
| MetaWorld manipulation (~30 named dims, dense reward) | Stage 1 LLM dominates; Stage 2 has real signal; few closed-loop iters |
| MuJoCo locomotion + injected noise (no names, weak random-rollout signal) | Stage 0 + auto-skip Stage 2; closed loop's trained-policy counterfactual is the workhorse |
| MultiGoal grid / MiniGrid (small + sparse reward) | Stage 0 + Stage 1 + closed-loop rerun; fast iteration shows the obs↔RL curve clearly |
| StarCraft / SMAC-like (hundreds of structured dims, named) | Stage 0 kills the bulk + Stage 1 prunes via names + closed loop refines |
| Atari / Procgen (image obs) | **Out of scope** for v1 — needs CNN-based / attention-based selection (future work) |

**Assumptions for v1**: flat 1-D `gymnasium.spaces.Box` observation; the
env's library reward correlates somehow with the true objective (so the
diagnostics can score progress).

---

## 5. Substrates

### 5.1 `evaluation/references/ant_noise_inject/` — single-goal sanity

- Ant-v4 (27 real dims) + N noise dims (random / static / redundant /
  confounder). N ∈ {50, 100, 200}.
- Single goal ("run forward") → tests the GOAL-AGNOSTIC pieces (Stage 0,
  Stage 2 when reward signal is strong, OBS_FAULT routing).
- Per-noise-type rejection rate + P/R/F1 vs GT 27 real dims.

### 5.2 `evaluation/references/multigoal_grid/` — goal-conditional

- 8x8 grid, agent + 4 objects (red/blue keys, red/blue doors), 4 task
  variants ({fetch_red_key, fetch_blue_key, open_red_door, open_blue_door}).
- 66-dim flat-Box observation: 18 real + 48 noise (12 of each of the 4
  noise types from §5.1).
- Per task, the GT relevant subset is 9 dims (different per task) —
  agent_xy + task-specific object trio + 4-d goal indicator.
- Cross-task comparison: **a good selector produces DIFFERENT subsets for
  different tasks** — that is the headline goal-conditional property.
- API: `make_env(task=, max_steps=, seed=)`, `ground_truth(task)`.

---

## 6. Metrics

| Metric | Definition | Used for |
|---|---|---|
| Field selection P/R/F1 | `evaluation/metrics/field_selection_pr.py` against GT per task | per-pass selection quality |
| Per-noise-type rejection | how many of each noise class were correctly dropped | sanity that each screen works |
| Cross-task subset difference | (set diff sizes / overlap) across tasks of the same env | goal-conditional property |
| **External-metric trajectory across closed-loop iterations** | external library reward per iteration | **the headline figure** — obs↔RL mutual promotion in action |

---

## 7. Experimental protocol — what's done and what's pending

### Done (framework MVP, 2026-05-23):
- GCOS module (Stages 0/1/2 + `rerun_with_trained_policy`).
- `ObsSubsetWrapper` + `env_builder` integration via `obs_selection.json`.
- Diagnostics CoT OBS_FAULT branch + obs-selection memory in prompt.
- Controller `_route_fault` OBS_FAULT path; `_controller_loop` handles
  GCOS rerun directive; first-pass GCOS re-runs after any M2 re-run.
- `multigoal_grid` substrate + GT.
- noise_injected_ant validation: GCOS Stage 0 alone preserves all 27 real
  dims (R=1.0) at P=0.4 — honest, Stage 2 fails on locomotion as expected.
- multigoal_grid validation: 4 tasks → 4 distinct selections (goal-
  conditional property confirmed); per-task P/R/F1 modest (LLM Stage 1
  imperfect), which is **the setup the closed loop is designed to fix**.

### Pending (the headline experiment — Task #16):
- End-to-end driver (`exp_gcos_multigrid_e2e.py`): full pipeline on
  multigrid per task, closed-loop iterations enabled, small per-trial
  budget (10-30k PPO steps) so iterations are fast.
- Per-iteration external-metric trajectory plot: shows the closed loop
  catching OBS_FAULT and refining the selection until external metric
  reaches the env's solved threshold.
- The headline figure for the Pillar 2 contribution.

### Future (post-MVP):
- MetaWorld variants (manipulation, real semantic names — tests Stage 1 hard).
- Larger noise_injected_ant (N=100, 200) for scale stress.
- Real raw-sim ingestion (SMAC, custom robotics).
- Image-obs handling (CNN-based variant — out of scope v1).

---

## 8. Honest limitations

- **First-pass quality is variable**: with no semantic names AND weak
  random-rollout signal (locomotion), Stage 0 alone is conservative
  (R=1, P low). With semantic names but quirky LLM judgments, Stage 1
  can over-prune. **Both are intentional** — the closed loop is the
  trusted refiner, not the first pass.
- **Image obs (Atari, Procgen) not supported in v1** — selection is
  per-Box-dim; image obs needs CNN attention. Future work.
- **Selection cost** (closed-loop iteration with real-length training) is
  significant: each iteration ≈ one full M5 budget. The framework trades
  upfront compute for selection quality.
- **GCOS rerun currently only narrows** (drops dead weight). If the first
  pass MISSED a critical field, rerun cannot widen back. A widening
  pass — re-add a previously-dropped field if signal suggests — is
  follow-up work.

---

## 9. Paper mapping

| Paper element | Driven by this spec |
|---|---|
| Pillar 2 main contribution | Headline novelty: obs selection via obs↔RL mutual promotion, not one-shot |
| Pillar 2 method section | §3 — GCOS first-pass + rerun + OBS_FAULT routing + working memory |
| Pillar 2 main figure | §7 pending experiment — external-metric trajectory across closed-loop iterations on multigrid |
| Pillar 2 ablations | first-pass only vs first-pass + rerun; with/without LLM Stage 1; with/without OBS_FAULT routing |
| Limitations section | §8 — honest about flat-Box-only, narrow-only-rerun, compute cost |


==> anc/FARL/evaluation/experiments/specs/spec_pillar3_breadth_verification.md <==
# Pillar 3 — Breadth Verification across Raw-Sim Environments

**Status:** in progress (as of 2026-05-23). Headline claim: the AutoRL
framework, once verified on HalfCheetah, **generalizes to other raw-sim
environments without any code changes** — the same OMR → M2 → GCOS →
M3 → M4 → M5 → diagnostics → closed-loop pipeline picks an algorithm,
designs a reward, runs HPO, and diagnoses faults across diverse domains.

This document records the experiment design, the runs performed, and
the cross-environment results table.

---

## Why breadth, not depth

The user's explicit instruction (2026-05-23): "我觉得不需要先做 A0-A3 的实验,
先在不同环境上测试我们的工作的 work 程度是非常重要的". The framework
has already been ablated on HalfCheetah (A0/A1/A2/A3) and shown:
- A3 (full system) reaches expert-level (best_iqm > 9500) across 3 seeds
- closed loop demonstrably self-corrects (seed 3: REWARD_FAULT → M4
  redesign → -0.14 → 9837)
- diagnostics chain-of-thought correctly attributes failure modes

The remaining unknown is whether the **same code path** works when
- the action space changes (Box-8 for Ant, Box-3 for Hopper, Box-6
  for Walker2d, Box-4 for MetaWorld)
- the observation space changes (111-dim for Ant, 11 for Hopper, 17
  for Walker2d, 39 for MetaWorld)
- the reward structure changes (locomotion forward-progress vs.
  manipulation success/dense reward shaping)
- the goal vocabulary changes (locomotion forward vs. object
  manipulation primitives)

If we can hand the framework a **new env name** and watch every module
adapt — OMR picks the right objective metric, M2 understands the
goal, M3 picks a suitable algorithm, M4 designs a coherent reward —
**without code changes**, then the framework is general.

---

## Environments tested

| Family       | Env / Task                | Obs dim | Action dim | Action type | Source     |
|--------------|---------------------------|---------|------------|-------------|------------|
| MuJoCo       | HalfCheetah-v4            | 17      | 6          | continuous  | gymnasium  |
| MuJoCo       | Ant-v4                    | 27 [^1] | 8          | continuous  | gymnasium  |
| MuJoCo       | Hopper-v4                 | 11      | 3          | continuous  | gymnasium  |
| MuJoCo       | Walker2d-v4               | 17      | 6          | continuous  | gymnasium  |
| MetaWorld V3 | door-open-v3              | 39      | 4          | continuous  | metaworld  |
| Multigrid    | fetch_red_key (+3 others) | 66      | 5          | discrete    | own ref env|

[^1]: Ant-v4 obs is 27 dim when `exclude_current_positions_from_observation=True`
(default). We use the default config.

This spans **3 different physics regimes** (locomotion, manipulation,
grid-world), **2 action types** (continuous, discrete), and **5 obs
size brackets** (11 → 17 → 27 → 39 → 66). If the framework adapts to
all of them without code changes, the generality claim is supported.

---

## Method

### MuJoCo runs
`evaluation/experiments/exp_p3_phase1a_mujoco.py --env <env> --config A3 --seed <s>`
uses config `config/pipeline_a3.yaml` (4 trials × 500K timesteps each,
SAC search space + closed loop max 5 iterations). The driver runs the
**full pipeline including M1 env-synthesis** (M1 fetches the gymnasium
env directly because the task description matches a known env in
`config/known_envs.yaml`).

### MetaWorld runs
`evaluation/experiments/exp_p3_metaworld_e2e.py --task <task> --seed <s>`
uses config `config/pipeline_metaworld_e2e.yaml` (3 trials × 250K
timesteps — half of MetaWorld's typical 500K budget, matching the
user's "正式训练的一半步数" spec). The driver bypasses M1 (MetaWorld is
a fixed reference) and pre-writes env_adapter.py + manifest.json,
then runs OMR → M2 Phase B → GCOS → controller loop.

The MetaWorld adapter is at
`evaluation/references/metaworld_tasks/metaworld_wrapper.py` and wraps
the MetaWorld V3 `MT1` API into a single-task `gym.Env` with
`make_env(task, seed, max_steps)`.

### Multigrid runs
Already shipped under task #16. Pillar 2 mutual-promotion experiment
using GCOS over a 66-dim observation (18 real + 48 noise).

---

## Results so far

Run `./venv/bin/python evaluation/experiments/summarize_breadth.py`
for the live cross-env table. Snapshot at 2026-05-23 19:13:

```
env            task                seed  algo    best_iqm     obj_mean  trials  iters  faults
-------------------------------------------------------------------------------------------------
halfcheetah_v4 halfcheetah_v4      1     SAC     10646.50    10622.739      4     0    -
halfcheetah_v4 halfcheetah_v4      2     SAC     10319.86    10266.874      4     0    -
halfcheetah_v4 halfcheetah_v4      3     SAC      9837.05     9820.776      4     1    REWARD_FAULT:1
multigrid      fetch_red_key       0     PPO     1.00 / 0.60 / 0.40        1     4    REWARD/HPO/OBS
```

In-flight: Ant-v4 / Hopper-v4 / Walker2d-v4 / MetaWorld door-open-v3
(all in HPO Trial 1 as of 19:13).

**HalfCheetah A3 aggregate:** `obj_mean = 10236.80 ± 401` across 3
seeds — well above the 80% × 9500 ≈ 7600 expert-level threshold.

---

## Closed-loop firings observed

Across the runs analyzed so far, 5/7 triggered the controller's
fault-routing path at least once:
- HalfCheetah seed 3: REWARD_FAULT → M4 redesign → recovered to 9837
- Multigrid: REWARD_FAULT, HPO_FAULT, OBS_FAULT all fired (different
  combinations across the 4 multigrid tasks)

This demonstrates the closed loop's value: even when the first-pass
pipeline picks a suboptimal reward / hyperparameter / obs subset, the
chain-of-thought diagnostics correctly attributes the failure and the
staged escalation controller routes to the right module.

---

## Open verification items

- [ ] Ant-v4 seed 0 result.json (expected obj_mean ≥ 80% × 5500 ≈ 4400)
- [ ] Hopper-v4 seed 0 result.json (expected ≥ 80% × 3500 ≈ 2800)
- [ ] Walker2d-v4 seed 0 result.json (expected ≥ 80% × 4500 ≈ 3600)
- [ ] MetaWorld door-open-v3 seed 0 result.json (success_rate ≥ 0.5)
- [ ] At least 2 more MetaWorld tasks (drawer-open, button-press,
      pick-place) to show V3 API generality
- [ ] Multi-seed Ant/Hopper/Walker (seeds 1, 2) if first runs pass

---

## Files added

- `evaluation/references/metaworld_tasks/metaworld_wrapper.py` —
  MetaWorld V3 single-task gym adapter
- `evaluation/experiments/exp_p3_metaworld_e2e.py` — pipeline driver
- `config/pipeline_metaworld_e2e.yaml` — 250K × 3 trials config
- `config/pipeline_metaworld_smoke.yaml` — tiny budgets for sanity
- `evaluation/experiments/summarize_breadth.py` — cross-env results
  table generator
- `evaluation/experiments/specs/spec_pillar3_breadth_verification.md`
  (this file)


==> anc/FARL/evaluation/experiments/specs/spec_pillar3_phase1a_mujoco_pilot.md <==
# Spec — Pillar 3 / Phase 1A: MuJoCo Pilot (Ant + HalfCheetah)

| Field | Value |
|---|---|
| Spec id | `pillar3-phase1a-mujoco-pilot` |
| Version | `v1.0` (2026-05-21) — **ratified** |
| Status | 🚧 ratified; implementation in progress (§11 step 1) |
| Pillar | #3 — Known expert environments |
| Predecessors | Phase 0 W3 (oracles + metrics + Dockerfile) ✅ |
| Successors | Phase 1B (MetaWorld + remaining MuJoCo), Phase 1C (MARL/MPE), Phase 2 (Pillar 2) |
| Estimated duration | 2–3 weeks |

---

## 1. Scope

Validate the **load-bearing foundation claim** of the whole paper: *on
standard expert-tuned environments, AutoRL-X reaches near-expert performance
with zero human tuning*. If this fails on the easy case (library-provided
MDP, well-studied envs, public expert benchmarks), the rest of the paper
(Pillars 1 & 2) has no foundation.

This is a **pilot** on only 2 environments. Its purpose is to:
1. Confirm the framework's M2–M5 + closed-loop loop actually auto-trains
   competitive policies on standard MuJoCo continuous-control envs.
2. Validate the statistical pipeline (IQM + Bootstrap CI + MWU + Holm) end
   to end with real data, not synthetic.
3. Surface engineering issues (MuJoCo install, MARL backend, SB3 algo
   filtering, etc.) on the cheapest possible envs before scaling up.
4. Produce the **first A0–A3 ablation table** that the paper will quote.

Only after this pilot passes its **success criteria (§8)** do we expand to
Phase 1B (MetaWorld + remaining MuJoCo) and Phase 1C (MPE multi-agent).

---

## 2. Environments

### Selected (n = 2)

| env_id | gymnasium | Difficulty | Why included in pilot |
|---|---|---|---|
| `halfcheetah_v4` | `HalfCheetah-v4` | **Easy** | Fastest learner in MuJoCo; clean positive signal for sanity-checking the A0→A3 staircase. Public expert IQM ~9000 (SAC). |
| `ant_v4` | `Ant-v4` | **Medium** | Canonical 8-DoF quadruped; the most-cited MuJoCo benchmark; expert IQM ~5500–6000 (SAC). |

### Deferred to Phase 1B / 1C

- MuJoCo `Hopper-v4`, `Walker2d-v4`, `Humanoid-v4` — Phase 1B (HP-sensitive / high-dim, scale up after pilot)
- MetaWorld `reach-v2`, `push-v2`, `pick-place-v2` — Phase 1B (manipulation, sparse reward — M4's main stage)
- MPE `simple_spread`, `simple_reference` — Phase 1C (requires MARL backend implementation first; out of scope for pilot)

### Out of scope (paper-wide)

- SMAC (engineering cost too high; scope-out per architecture v4 doc)
- Leduc poker (game-theoretic; CFR is SOTA not RL; not "expert RL benchmark")

---

## 3. Per-env input contract (M1's job)

Both envs are **known library envs** → M1 takes the known-wrapper path, NO
NL→MDP synthesis (that's Pillar 3 2B / L0–L3, deferred to a later spec).

| Item | Value |
|---|---|
| Input to pipeline | `--task "Train an Ant robot to walk forward in MuJoCo"` (or HalfCheetah equivalent) |
| M1 classifier expected output | `is_known=True`, `matched_id=mujoco_ant` (resp. `mujoco_halfcheetah`) — already in `config/known_envs.yaml` |
| Adapter path | Thin gymnasium wrapper around `gym.make('Ant-v4')` |
| `needs_mdp_design` | `False` (library env; P frozen) |
| Original task metric (external GT) | `info["x_velocity"]` cumulative, or library cumulative reward (which IS the canonical external metric for these envs) |

`gymnasium[mujoco]` must be installed in the venv + the Docker image. Add to
`requirements.txt`:

```
gymnasium[mujoco]>=0.29.0
```

---

## 4. A0–A3 ablation staircase (ratified 4-row form)

Climbing-from-default narrative. Each row adds one capability on top of the
previous; A3 IS the full AutoRL-X system.

| Config | M3 (algo) | M4 (reward) | M5 (HPO) | Closed loop | Reads as |
|---|---|---|---|---|---|
| **A0** | SB3 default config (no per-env tuning) | library default reward | SB3 default HPs | off | **floor** — no automation |
| **A1** | **system M3** (LLM picks algo + arch) | library default reward | **system M5** (LLM search space + Optuna) | off | + algo & HP automation |
| **A2** | system M3 | **system M4** (LLM reward decomposition + sandbox-verified wrapper) | system M5 | off | + reward engineering |
| **A3** | system M3 | system M4 | system M5 | **on** (DiagnosticsEngine + staged escalation) | **full system** |

**Differences quantify**:
- `A1 − A0` = M3 + M5's joint contribution
- `A2 − A1` = M4's marginal contribution (the reward-engineering claim)
- `A3 − A2` = closed-loop's marginal contribution (the closed-loop claim)
- `A3 / Expert × 100%` = the headline "X% of expert" number

**Caveat on closed-loop contribution scope (known env, P frozen)**: A3 − A2
on these MuJoCo envs is expected to be smaller than the same delta on a
synth-env pillar, because the closed loop on known envs cannot fire M2A
(MDP redesign) — only M2B (goal re-discovery), M3, M4, M5. The signal is
expected to be modest but real; reporting it here is the closed-loop
evidence for Pillar 3 in any case.

### Reference upper bounds (also reported in the table)

| Reference line | Source | Used as |
|---|---|---|
| **SB3-Zoo expert** | `evaluation/references/sb3_zoo_experts/{env}.yaml` (already authored) | Horizontal "expert" line on the figure; the X% target |
| **Pure black-box Optuna** | `evaluation/baselines/pure_blackbox_optuna.py` (📐 build in 1A) — vanilla Optuna, no LLM, same compute as A3 | Comparison for M5's LLM contribution |

---

## 5. Per-run training protocol

| Knob | Value | Rationale |
|---|---|---|
| Algorithm | per-config (A0/A1+ uses what M3 picks; oracles use SB3-Zoo's pick) | — |
| `total_timesteps` per trial | **500K** (ratified §10.2; pilot validation only; formal full-env runs will use 1M) | halves pilot cost; ~80% of expert convergence; sufficient signal for go/no-go |
| `n_eval_episodes` (deterministic) | 10 | Standard SB3 eval |
| Evaluation cadence | Every 50k steps for learning-curve traces | Feeds Phase 5 sample-efficiency analysis |
| Seeds per condition | **10** (TPAMI lower bound) | Per metrics §6 |
| HPO trials inside M5 (where applicable) | n_trials=10, seeds_per_trial=1 | Smoke-tested config; small for cost; LLM-guided search space |
| Determinism | global seed via `autorl.repro.set_global_seed`; configs snapshotted; LLM calls logged | Phase 0 W2b infra |
| Wall-clock per single-seed-run (estimate) | ~30 min (HalfCheetah-1M, CPU) to ~60 min (Ant-1M, CPU) | Compute budget §9 |

---

## 6. Metrics & reporting (uses Phase 0 W3 modules)

All numbers go through `evaluation/metrics/`:

| Metric | Module | Used for |
|---|---|---|
| **IQM** | `metrics.iqm.iqm` | Per-config aggregate over 10 seeds |
| **95% Bootstrap CI** | `metrics.iqm.iqm_with_ci` (n_boot=10000) | CI band on every IQM |
| **Mann-Whitney U** | `metrics.significance.mann_whitney_u(..., alternative='greater')` | Pairwise A_i+1 > A_i and A3 > black-box-Optuna |
| **Holm-Bonferroni** | `metrics.significance.holm_bonferroni` | Multi-comparison correction for the 3-comparison A0→A3 chain (A1>A0, A2>A1, A3>A2) |
| **vs expert ratio** | `IQM_A3 / IQM_SB3-Zoo-expert × 100%` | Headline number for the "X% of expert" claim |

Output convention (every experiment):

```
evaluation/results/p3_phase1a_mujoco/
├── config.yaml         # Frozen flags + framework config
├── raw.csv             # One row per (seed × condition × env)
├── summary.json        # IQM + CI + MWU + Holm-passes
├── figures/
│   ├── ablation_staircase.{png,pdf,svg}     # A0→A3 IQM bars + CI + significance stars
│   ├── vs_expert.{png,pdf,svg}              # A3 vs SB3-Zoo expert + horizontal target line
│   └── learning_curves.{png,pdf,svg}        # eval reward vs step, per condition × env
├── logs/
│   └── seed{i}_cond{x}_env{y}/              # full pipeline log + llm_calls.jsonl
└── videos/                                   # ★ visual paper evidence (seed 0 only)
    └── {env}_{cond}/
        ├── before_training_random.gif       # random-policy baseline
        ├── trial0_seed0_final.gif           # 1st HPO trial's final policy
        ├── trial1_seed0_final.gif
        ├── ...
        └── trial_best_seed0_final.gif       # best HPO trial's final policy
```

**Video deliverable (added per ratified user request 2026-05-21)**:
`autorl/video.py` + `_record_trial_videos` hook in `hpo.py` automatically
save a deterministic-eval GIF per HPO trial for **seed 0 only** (bounds
storage to ~10–15 MB per env-condition). Each GIF is ~2 MB at 400×300, 120
frames, 30 fps. Total Phase 1A pilot footprint: ~80 MB. The "before vs
after" visual contrast across HPO trials is paper-figure-grade evidence
that the framework produces real behaviour change, beyond just numeric
reward.

---

## 7. Baselines

| Baseline | Purpose | Implementation status |
|---|---|---|
| **A0** (default config) | Floor — what you get with no automation | 🔧 SB3 defaults; experiment driver hardcodes |
| **A1–A3** (AutoRL-X staircase) | The contribution measurement | 🔧 framework already exists; driver wires oracles per registry |
| **SB3-Zoo expert** | The X% target | ✅ yamls under `evaluation/references/sb3_zoo_experts/` (`cartpole.yaml`, `ant_v4.yaml` exist; need `halfcheetah_v4.yaml`) |
| **Pure black-box Optuna** | Tests whether the LLM search space helps vs blind | 📐 build `evaluation/baselines/pure_blackbox_optuna.py` in 1A |

---

## 8. Success criteria

The pilot passes (and Phase 1B can launch) iff **all** the following hold:

1. **Pipeline mechanically completes** end-to-end on both envs at ≥10 seeds per condition. (Zero traceback. Phase 0 contracts pass.)
2. **A3 reaches ≥ DECISION §10.3** of SB3-Zoo expert IQM on at least one of the two envs.
3. **A0 → A3 staircase is monotonically improving** (within CI) — every A_i+1 ≥ A_i, even if not all increments are MWU-significant after Holm correction.
4. **No silent failure mode** (e.g., the M4 reward wrapper falling back to identity on >20% of runs; the LLM picking SAC for a discrete-action env; etc.).

If only (1) holds but A3 is far below expert (<50%), we stop and investigate — the framework has a deeper issue that must be fixed before scaling.

---

## 9. Compute budget

```
2 envs × 4 conditions (A0–A3) × 10 seeds × {500k or 1M} steps
= 80 runs × ~30–60 min each (CPU)
= 50–100 CPU hours total

Plus LLM API calls (M3/M4/M5 + diagnostics) ≈ 200–400 calls
× $0.01–$0.05/call ≈ $20–$50 LLM cost
```

On a single 16-core machine with parallel envs: realistically **3–5 days
wall-clock** for the pilot.

---

## 10. Ratified decisions (2026-05-21)

| # | Decision | **Ratified value** |
|---|---|---|
| 10.1 | Staircase shape | **4 rows**: A0 / A1 (+M3+M5) / A2 (+M4) / A3 (+closed loop, full system). A3 IS the full system; no separate A4. |
| 10.2 | Training steps per trial | **500K** (pilot validation; full 1M reserved for formal experiment after pilot passes). |
| 10.3 | Pilot success threshold | **A3 ≥ 75% of SB3-Zoo expert IQM** on ≥ 1 of the 2 envs. |
| 10.4 | Black-box Optuna baseline budget | **Match A3 wall-clock** (fair compute comparison). |
| 10.5 | A3 (full system) includes closed loop | **Yes** — closed-loop is a headline contribution; A3–A2 delta IS the closed-loop contribution number. |
| 10.6 | Reporting granularity | **Per-env tables in main paper + pooled-across-envs IQM in summary**. |
| 10.7 | `gymnasium[mujoco]` installation | **Dual install**: venv (fast iteration) + Dockerfile (reproducibility). |

**Cascade from 10.1 (4-row staircase)**:
- All §11 references to "A4" are renamed to **A3** throughout. The full-system row is now A3.
- A3 − A2 = closed-loop's marginal contribution (the headline closed-loop number).
- A2 − A1 = M4's marginal contribution.
- A1 − A0 = M3+M5's joint contribution.

---

## 11. Implementation plan (after §10 ratified)

In order:

1. **W1 D1–2**: Install `gymnasium[mujoco]` in venv; SB3 PPO/SAC sanity rollout on Ant-v4 and HalfCheetah-v4 standalone (not via pipeline).
2. **W1 D2–3**: Write `evaluation/baselines/pure_blackbox_optuna.py` and `evaluation/references/sb3_zoo_experts/halfcheetah_v4.yaml`.
3. **W1 D3–4**: Write `evaluation/experiments/exp_p3_phase1a_mujoco.py` — the ablation driver that uses the oracle registry to configure each row.
4. **W1 D5**: Single-seed-single-condition smoke (HalfCheetah A0 only) end-to-end, verify outputs are well-formed.
5. **W2 D1–3**: Full 100-run sweep (parallel where possible).
6. **W2 D3–4**: Analysis + figures.
7. **W2 D4–5**: Write up the pilot result; decide go/no-go for Phase 1B.

---

## 12. Linked artifacts

| Artifact | Path |
|---|---|
| Expert references (this spec uses) | `evaluation/references/sb3_zoo_experts/ant_v4.yaml` ✅, `halfcheetah_v4.yaml` 📐 |
| Oracle modules (this spec uses) | `evaluation/oracles/oracle_algorithm_selector.py` ✅, M4/M5 oracles 📐 (or write thin shims in this phase) |
| Metric modules (this spec uses) | `evaluation/metrics/iqm.py` ✅, `significance.py` ✅ |
| Experiment driver | `evaluation/experiments/exp_p3_phase1a_mujoco.py` 📐 |
| Results dir | `evaluation/results/p3_phase1a_mujoco/` 📐 |
| Pillar 3 spec for L0–L3 fidelity (different protocol, deferred) | `spec_pillar3_l0_l3_fidelity.md` 📐 |
| Phase 1B (MetaWorld + remaining MuJoCo) | `spec_pillar3_phase1b_metaworld_expansion.md` 📐 |
| Phase 1C (MPE MARL) | `spec_pillar3_phase1c_mpe_marl.md` 📐 |

---

## 13. Paper mapping

| Paper element | Section | Driven by this spec |
|---|---|---|
| §4.1 Pillar 3 main result — A0→A3 ablation table | First paper figure | This spec produces the first 2 columns of that table (Ant, HalfCheetah); Phase 1B adds remaining envs |
| §4.x "Zero-human achieves X% of expert" | Bold-faced number in §1 + §4 | Computed from §6 vs-expert ratio |
| §5 Failure modes / Limitations | Anything that surfaces during pilot that doesn't trip the success criteria but is honest | This is the place we'd report e.g. "M4 wrapper falls back to identity 12% of the time on Ant" |

---

*Awaiting your ratification on §10. Once §10 is locked, §11 is mechanical
and can run unattended.*


==> anc/FARL/evaluation/experiments/summarize_breadth.py <==
"""Cross-environment breadth-verification summary.
==================================================
Reads every available result.json under
    evaluation/results/p3_phase1a_mujoco/*/seed*_*/result.json
    evaluation/results/pillar3_metaworld/*/result.json
and prints one table row per (env, seed) showing:
  - algorithm chosen by M3
  - best HPO IQM (M4-shaped reward, internal)
  - OMR objective_mean (library / env-native reward — FAIR external)
  - n_trials, controller_iters, fault_counts
  - whether the closed loop fired and self-corrected

This is the headline observable for the breadth claim: does the
AutoRL framework work on raw-sim domains it has never seen, with no
code changes?
"""
import json
import sys
from pathlib import Path


def _read_result(p: Path) -> dict | None:
    try:
        d = json.loads(p.read_text(encoding="utf-8"))
    except Exception as e:
        print(f"[WARN] {p}: failed to read ({e})", file=sys.stderr)
        return None
    return d


def _parse_seed_from_path(p: Path) -> int | None:
    """Extract seed integer from a path like 'seed0_20260523_185959'."""
    for part in p.parts:
        if part.startswith("seed") and "_" in part:
            try:
                return int(part.split("_")[0].replace("seed", ""))
            except (ValueError, IndexError):
                continue
    return None


def _parse_task_from_path(p: Path, env_tag: str) -> str:
    """Best-effort task name from run-dir name (strip _seedN_TS suffix).

    Layouts:
      - MuJoCo A3:   .../halfcheetah_v4_A3/seed1_TS/result.json
                     → task = env_tag ("halfcheetah_v4")
      - MetaWorld:   .../door_open_v3_seed0_TS/result.json
                     → task = "door_open_v3"
      - Multigrid:   .../fetch_red_key_seed0_TS/result.json
                     → task = "fetch_red_key"
    """
    name = p.parent.name
    if name.startswith("seed"):
        return env_tag  # MuJoCo per-env-dir layout — no per-task subdir
    if "_seed" in name:
        return name.split("_seed")[0]
    return name


def _gather(root: Path, glob: str, env_tag: str) -> list[dict]:
    rows = []
    for p in sorted(root.glob(glob)):
        d = _read_result(p)
        if not d:
            continue
        seed = d.get("seed")
        if seed is None:
            seed = _parse_seed_from_path(p)
        task = d.get("task") or _parse_task_from_path(p, env_tag)
        row = {
            "env":      env_tag,
            "task":     task,
            "seed":     seed,
            "algo":     d.get("algo") or d.get("algorithm"),
            "best_iqm": d.get("best_iqm"),
            "obj_mean": d.get("objective_mean"),
            "obj_name": d.get("objective_metric_name"),
            "n_trials": d.get("n_trials") or d.get("n_trials_completed"),
            "ctrl_iters": d.get("controller_iters") or d.get("controller_iterations_used") or 0,
            "fault_counts": d.get("fault_counts", {}),
            "elapsed_s": d.get("elapsed_seconds") or d.get("pipeline_seconds"),
            "run_dir":  d.get("run_dir") or str(p.parent),
        }
        rows.append(row)
    return rows


def main():
    project = Path(__file__).resolve().parent.parent.parent
    rows: list[dict] = []

    # MuJoCo A3 ablation runs (per-env subdir, per-seed subdir)
    mj_root = project / "evaluation/results/p3_phase1a_mujoco"
    if mj_root.exists():
        for env_dir in sorted(mj_root.glob("*_A3")):
            env_tag = env_dir.name.replace("_A3", "")
            rows.extend(_gather(env_dir, "seed*/result.json", env_tag))

    # MetaWorld e2e (flat per-task-seed subdirs)
    mw_root = project / "evaluation/results/pillar3_metaworld"
    if mw_root.exists():
        rows.extend(_gather(mw_root, "*/result.json", "metaworld"))

    # Pillar 2 multigrid e2e (already shipped)
    mg_root = project / "evaluation/results/pillar2_multigrid"
    if mg_root.exists():
        rows.extend(_gather(mg_root, "*/result.json", "multigrid"))

    if not rows:
        print("No result.json files found. Run experiments first.")
        return 1

    # ─── Header ──────────────────────────────────────────────────────────
    print(f"{'='*100}")
    print(f"  AutoRL Breadth Verification — {len(rows)} runs across "
          f"{len(set(r['env'] for r in rows))} env families")
    print(f"{'='*100}")
    print(f"{'env':<14} {'task':<22} {'seed':<5} {'algo':<5} "
          f"{'best_iqm':>10} {'obj_mean':>12} {'trials':>6} {'iters':>5} "
          f"{'faults':<14} {'elapsed':>8}")
    print(f"{'-'*100}")

    for r in rows:
        env = r['env'][:13]
        task = (r['task'] or '?')[:21]
        seed = str(r['seed'])
        algo = (r['algo'] or '?')[:4]
        best = r['best_iqm']
        obj = r['obj_mean']
        n_tr = r['n_trials']
        ctrl = r['ctrl_iters']
        faults = dict(r['fault_counts'])
        fault_str = ','.join(f"{k}:{v}" for k, v in faults.items()) if faults else '-'
        elapsed = r['elapsed_s']
        bestf = f"{best:>10.2f}" if isinstance(best, (int, float)) else f"{'?':>10}"
        objf = f"{obj:>12.3f}" if isinstance(obj, (int, float)) else f"{'?':>12}"
        elf = f"{elapsed/60:>7.1f}m" if isinstance(elapsed, (int, float)) else f"{'?':>8}"

        print(f"{env:<14} {task:<22} {seed:<5} {algo:<5} "
              f"{bestf} {objf} {n_tr!s:>6} {ctrl!s:>5} "
              f"{fault_str:<14} {elf}")

    # ─── Per-env aggregates ──────────────────────────────────────────────
    print(f"{'-'*100}")
    print("Per-env aggregates (objective_mean):")
    by_env: dict = {}
    for r in rows:
        key = (r['env'], r['task'])
        by_env.setdefault(key, []).append(r['obj_mean'])
    for (env, task), vs in sorted(by_env.items()):
        valid = [v for v in vs if isinstance(v, (int, float))]
        n = len(valid)
        if n == 0:
            print(f"  {env:<14} {task:<22}  no valid obj_mean")
            continue
        mu = sum(valid)/n
        mn = min(valid); mx = max(valid)
        print(f"  {env:<14} {task:<22}  n={n}  mean={mu:>9.2f}  "
              f"min={mn:>9.2f}  max={mx:>9.2f}")

    # ─── Closed-loop firings ─────────────────────────────────────────────
    fired = [r for r in rows if (r['ctrl_iters'] or 0) > 0
                 or any(v > 0 for v in (r['fault_counts'] or {}).values())]
    print(f"{'-'*100}")
    print(f"Closed-loop firings: {len(fired)} / {len(rows)} runs triggered "
          f"controller iteration or fault diagnosis")
    for r in fired:
        print(f"  {r['env']}/{r['task']}/seed{r['seed']}: "
              f"ctrl_iters={r['ctrl_iters']}  faults={dict(r['fault_counts'])}")

    return 0


if __name__ == "__main__":
    sys.exit(main())


==> anc/FARL/evaluation/experiments/update_ant_1k_displacement_xlsx.py <==
"""Update the frozen experiment workbook to the Ant 1k-displacement protocol."""

from __future__ import annotations

from pathlib import Path

from openpyxl import load_workbook


ROOT = Path(__file__).resolve().parents[2]
WORKBOOK = ROOT / "artifacts/ASPIRE_冻结五环境_全笛卡尔实验矩阵_2026_07_21.xlsx"
RECORD = ROOT / "artifacts/ANT_1K_DISPLACEMENT_PROTOCOL_AND_BASELINES_2026_07_21.md"
LIMEN = ROOT / (
    "evaluation/baselines/limenP3/LIMEN/test_results/"
    "test_locomotion_20260708_233701.txt"
)


def update_row(values: list[object]) -> list[object]:
    task, regime, method = values[:3]
    if task != "Ant":
        return values
    values[5:17] = [
        "N/A_SINGLE_STAGE", None, "—",
        "N/A_SINGLE_STAGE", None, "—",
        "N/A_SINGLE_STAGE", None, "—",
        "N/A_SINGLE_STAGE", None, "—",
    ]
    values[17] = "1000-step signed root displacement"
    if (regime, method) == ("P2", "ASPIRE"):
        values[3] = "LIVE_RUNNING_STRICT_P2"
        values[4] = "LIVE"
        values[18] = "PENDING"
        values[19] = "PENDING"
        values[20] = None
        values[21] = (
            "Background PID 3169958 on physical GPU0+GPU3; worker cap=2. Cold-start "
            "V9 run under the frozen 1k-step displacement metric; Stage OMR is N/A."
        )
        values[22] = str(
            ROOT / "outputs/live_v9_ant_p2_20260721_r1/ant_p2/"
            "ant_v4_rawsim_seed0_20260721_232136"
        )
    elif (regime, method) == ("P3", "LiMEN"):
        values[3] = "ARCHIVED_EXTERNAL_COMPLETED"
        values[4] = "PAPER_ELIGIBLE_EXTERNAL_BASELINE"
        values[18] = "mean=144.23 | sd=4.65 | seed_units=6"
        values[19] = "10,000,000 steps/seed"
        values[20] = "seeds 100–105; no rerun required"
        values[21] = "Completed LiMEN Ant P3 result under the frozen 1k-step displacement metric."
        values[22] = str(LIMEN)
    elif (regime, method) == ("P3", "Eureka"):
        values[3] = "TESTED_EXCLUDED_INFORMATION_LEAKAGE"
        values[4] = "EXCLUDED_INTERMEDIATE_REGIME"
        values[18] = "mean=110.15 | sd=10.24 | excluded"
        values[19] = "外部记录未提供"
        values[20] = None
        values[21] = (
            "No native reward was provided, but other information leakage places "
            "this run between P2/P3; it fills neither formal paper cell."
        )
        values[22] = str(RECORD)
    elif (regime, method) == ("P2", "Eureka"):
        values[3] = "LIVE_RUNNING_CONTINUOUS_FINAL"
        values[4] = "LIVE"
        values[18] = "PENDING"
        values[19] = "5,000,000 steps/candidate"
        values[20] = None
        values[21] = (
            "Background Eureka Ant P2 on physical GPU2+GPU3; continuous Final "
            "ranking uses 1k-step displacement; Stage OMR is N/A."
        )
        values[22] = str(
            ROOT / "evaluation/results/baselines_p2_ant_eureka_20260722_r1/"
            "LAUNCH_EVIDENCE.md"
        )
    elif (regime, method) == ("P3", "ASPIRE"):
        values[3] = "ARCHIVED_HISTORICAL_INCOMPATIBLE_METRIC"
        values[4] = "DESCRIPTIVE_HISTORY_ONLY"
        values[18] = "NOT_TESTED under frozen 1k-step displacement metric"
        values[19] = "—"
        values[21] = "Historical native-return result is not comparable to the frozen Ant metric."
        values[22] = str(RECORD)
    else:
        values[21] = "Stage OMR is N/A; final acceptance uses 1k-step displacement."
        values[22] = str(RECORD)
    return values


def main() -> None:
    book = load_workbook(WORKBOOK)
    for sheet_name in ("实验总览", "Ant"):
        sheet = book[sheet_name]
        for row in range(5, sheet.max_row + 1):
            values = [sheet.cell(row, col).value for col in range(1, 24)]
            updated = update_row(values)
            for col, value in enumerate(updated, 1):
                sheet.cell(row, col).value = value
    book.save(WORKBOOK)


if __name__ == "__main__":
    main()


==> anc/FARL/evaluation/experiments/update_eureka_reach_p2_archive_xlsx.py <==
"""Write the formal Eureka Reach P2 early-saturation result to the XLSX."""

from pathlib import Path

from openpyxl import load_workbook


ROOT = Path(__file__).resolve().parents[2]
BOOK = ROOT / "artifacts/ASPIRE_冻结五环境_全笛卡尔实验矩阵_2026_07_21.xlsx"
RUN = ROOT / (
    "evaluation/results/baselines_p2_metaworld_reach_eureka_20260721_r1/"
    "eureka/reacher_p2_20260721_152716"
)


def main() -> None:
    book = load_workbook(BOOK)
    matched = 0
    for sheet_name in ("实验总览", "Reach"):
        sheet = book[sheet_name]
        for row in range(5, sheet.max_row + 1):
            key = tuple(sheet.cell(row, col).value for col in range(1, 4))
            if key != ("Reach", "P2", "Eureka"):
                continue
            matched += 1
            values = {
                4: "ARCHIVED_EARLY_SATURATION",
                5: "PAPER_ELIGIBLE_COMPLETED",
                6: "enter_target_neighborhood",
                7: 1.0,
                8: "10,000,000 / candidate",
                9: "reach_target",
                10: 1.0,
                11: "10,000,000 / candidate",
                12: None,
                13: None,
                14: "—",
                15: None,
                16: None,
                17: "—",
                18: "heldout_final_omr",
                19: "best=1.0 | candidate_final_vector=1.0;1.0;1.0;0.0",
                20: "10,000,000 / candidate",
                21: "3 independent training seeds; 75/75 held-out episodes at full Stage+Final success",
                22: (
                    "User-approved early stop after simple-task saturation. Table uses frozen "
                    "best-over-candidates rule; not every generated candidate succeeded."
                ),
                23: str(RUN / "FORMAL_EXPERIMENT_RECORD.json"),
            }
            for col, value in values.items():
                sheet.cell(row, col).value = value
    if matched != 2:
        raise RuntimeError(f"expected 2 Reach/P2/Eureka rows, updated {matched}")
    book.save(BOOK)


if __name__ == "__main__":
    main()


==> anc/FARL/evaluation/experiments/update_frozen_five_eureka_doorkey_p3_xlsx.py <==
#!/usr/bin/env python3
"""Update the styled frozen-five workbook with archived Eureka DoorKey P3."""
from __future__ import annotations

import argparse
from copy import copy
from pathlib import Path

import openpyxl


def copy_style(source, target) -> None:
    target._style = copy(source._style)
    if source.has_style:
        target.font = copy(source.font)
        target.fill = copy(source.fill)
        target.border = copy(source.border)
        target.alignment = copy(source.alignment)
        target.number_format = source.number_format
        target.protection = copy(source.protection)


def update_row(ws, row_number: int, archived_style_row: int) -> None:
    values = {
        4: "ARCHIVED_CONFIRMED",
        5: "COMPLETED_POSITIVE",
        6: "pick_up_key",
        7: 1.0,
        8: "500,000 / candidate",
        9: "open_door",
        10: 1.0,
        11: "500,000 / candidate",
        12: "reach_exit",
        13: 1.0,
        14: "500,000 / candidate",
        18: "heldout_final_omr",
        19: "搜索冠军 100%；真冠军 fresh retrain 46/50（92%）",
        20: "500,000 / candidate",
        21: (
            "真冠军 seed101=88%，seed102=96%；fresh aggregate=92%；"
            "含搜索 seed60 的三训练 seed 合计 71/75（94.7%），各 Stage 与 Final 一致"
        ),
        22: (
            "正式确认正结果。真正 Final 冠军 response12 已跨两个 fresh training seeds "
            "复现；原总控五次重训误路由到 response0，仅保留为总控诊断证据。"
        ),
        23: (
            "./evaluation/results/"
            "baselines_p3_doorkey_eureka_fullinfo_native_20260720_r1/eureka/"
            "doorkey_p3_20260720_145509/FORMAL_EXPERIMENT_RECORD.json"
        ),
    }
    for column, value in values.items():
        ws.cell(row_number, column).value = value
    copy_style(ws.cell(archived_style_row, 4), ws.cell(row_number, 4))
    for column in (7, 10, 13):
        copy_style(ws.cell(archived_style_row, 7), ws.cell(row_number, column))
        ws.cell(row_number, column).number_format = "0.0%"
    copy_style(ws.cell(archived_style_row, 23), ws.cell(row_number, 23))
    copy_style(ws.cell(row_number - 1, 19), ws.cell(row_number, 19))


def find_experiment_row(ws, task: str, regime: str, method: str) -> int:
    for row in range(1, ws.max_row + 1):
        if [ws.cell(row, column).value for column in (1, 2, 3)] == [
            task,
            regime,
            method,
        ]:
            return row
    raise ValueError(f"missing workbook row: {task}/{regime}/{method}")


def update_live_door_p2(ws) -> None:
    row = find_experiment_row(ws, "Door", "P2", "Eureka")
    values = {
        4: "LIVE_BACKGROUND",
        5: "IN_PROGRESS",
        6: "open_door",
        7: None,
        8: "10,000,000 / candidate",
        18: "heldout_final_omr",
        19: "PENDING_CORRECTED_AUDIT",
        20: "10,000,000 / candidate",
        21: "",
        22: (
            "r4 使用独立 daemon 后台运行；P2 防火墙生效，GPU allowlist=0,1，"
            "并行槽=2。Final 使用评估器持有的 terminal Stage OMR。"
        ),
        23: (
            "./evaluation/results/"
            "baselines_p2_metaworld_door_eureka_20260721_r4/eureka/"
            "door_p2_20260721_152716"
        ),
    }
    for column, value in values.items():
        ws.cell(row, column).value = value


def update_live_reach_p2(ws) -> None:
    row = find_experiment_row(ws, "Reach", "P2", "Eureka")
    values = {
        4: "LIVE_BACKGROUND",
        5: "IN_PROGRESS",
        6: "enter_target_neighborhood",
        7: None,
        8: "10,000,000 / candidate",
        9: "reach_target",
        10: None,
        11: "10,000,000 / candidate",
        18: "heldout_final_omr",
        19: "PENDING_CORRECTED_AUDIT",
        20: "10,000,000 / candidate",
        21: "",
        22: "独立 daemon 后台运行；P2 防火墙生效，GPU allowlist=2,3，并行槽=2。",
        23: (
            "./evaluation/results/"
            "baselines_p2_metaworld_reach_eureka_20260721_r1/eureka/"
            "reacher_p2_20260721_152716"
        ),
    }
    for column, value in values.items():
        ws.cell(row, column).value = value


def main() -> int:
    parser = argparse.ArgumentParser()
    parser.add_argument("source", type=Path)
    parser.add_argument("destination", type=Path)
    args = parser.parse_args()
    workbook = openpyxl.load_workbook(args.source)

    for name in ("实验总览", "Ant", "Reach", "Door", "DoorKey", "Hand"):
        sheet = workbook[name]
        if isinstance(sheet["A2"].value, str):
            sheet["A2"] = sheet["A2"].value.replace("2026-07-20", "2026-07-21")

    overview = workbook["实验总览"]
    doorkey = workbook["DoorKey"]
    update_live_door_p2(overview)
    update_live_door_p2(workbook["Door"])
    update_live_reach_p2(overview)
    update_live_reach_p2(workbook["Reach"])
    update_row(overview, row_number=27, archived_style_row=24)
    update_row(doorkey, row_number=9, archived_style_row=6)

    args.destination.parent.mkdir(parents=True, exist_ok=True)
    workbook.save(args.destination)
    print(args.destination.resolve())
    return 0


if __name__ == "__main__":
    raise SystemExit(main())


==> anc/FARL/evaluation/metrics/README.md <==
# Metrics

Standardised metric implementations. All paper-quoted numbers go through code
in this directory — never inline computation in experiment scripts. This
single-source-of-truth principle is what lets reviewers reproduce.

## Planned modules

| Module | Provides |
|---|---|
| `iqm.py` | Interquartile Mean + 95% bootstrap confidence interval (wraps `rliable`) |
| `significance.py` | Mann-Whitney U test, FDR correction for multi-config comparisons |
| `bootstrap_ci.py` | generic stratified bootstrap CI |
| `external_metric.py` | unified interface for `μ_ref(env, policy, n_episodes) → float`, plus loaders for each env's external metric from `references/{env}/external_metric.py` |
| `fidelity_ptcm.py` | **Pillar 3 / C1**: Policy-Transfer Cross-evaluation Matrix; F = M[S→R] / M[R→R]; reports both strict (A = I) and gauge-robust (fitted A) variants |
| `alignment_map.py` | fits an affine obs/action alignment between synthesised and reference envs (used by `fidelity_ptcm.py`) |
| `provenance_audit.py` | AST + token similarity between synthesised code and the canonical reference — detects memorisation/plagiarism |
| `counterfactual_probe.py` | (when env supports state-reset) holds a field fixed and measures reward-distribution change |
| `fault_attribution.py` | **C5**: confusion matrix builder for diagnostic classification + correct-routing rate |
| `field_selection_pr.py` | **Pillar 2 / M1.5**: precision / recall / F1 on observation-field selection vs labelled truth |
| `mutual_information.py` | MI estimation for the M1.5 causal-screening stage |
| `granger_causality.py` | Granger causality test for the M1.5 causal-screening stage |


==> anc/FARL/evaluation/metrics/__init__.py <==
"""Standardised metric implementations for AutoRL-X experiments.

Every paper-quoted number is computed by code in this subpackage — never
inline in an experiment script. This single-source-of-truth principle is
what lets reviewers reproduce.

Primary exports:
    iqm, iqm_with_ci                — Interquartile Mean + 95% CI
    bootstrap_ci                    — generic stratified bootstrap
    mann_whitney_u                  — non-parametric significance test
    holm_bonferroni                 — multi-comparison correction
"""

from evaluation.metrics.bootstrap_ci import bootstrap_ci
from evaluation.metrics.iqm import iqm, iqm_with_ci
from evaluation.metrics.significance import mann_whitney_u, holm_bonferroni

__all__ = [
    "bootstrap_ci",
    "iqm", "iqm_with_ci",
    "mann_whitney_u", "holm_bonferroni",
]


==> anc/FARL/evaluation/metrics/bootstrap_ci.py <==
"""Generic non-parametric Bootstrap confidence interval.

Bootstrap is the right tool because RL score distributions are
heavy-tailed, sometimes bimodal, and rarely normal — parametric CIs
(based on t/normal) under-cover. The pure-numpy implementation here is
deterministic given a seed and avoids any dependency on `scipy.stats`'s
moving API.

Used by `iqm.py` and any future experiment that needs a CI around a
non-trivial statistic.
"""

from typing import Callable, Optional, Tuple

import numpy as np


def bootstrap_ci(
    samples,
    statistic_fn: Callable = np.mean,
    n_boot: int = 10000,
    ci: float = 0.95,
    seed: Optional[int] = None,
) -> Tuple[float, Tuple[float, float]]:
    """Compute (statistic, (lower, upper)) Bootstrap CI for an arbitrary
    statistic of the samples.

    Args:
        samples: 1-D iterable of numeric observations.
        statistic_fn: callable mapping array → scalar
            (e.g. `np.mean`, `np.median`, or our `iqm`).
        n_boot: number of bootstrap resamples (default 10000; rliable's
            stratified default).
        ci: confidence level in (0, 1) (default 0.95 → 95% CI).
        seed: deterministic RNG seed for reproducibility. None means
            non-deterministic — DON'T use None in paper experiments.

    Returns:
        (point_estimate, (lower_bound, upper_bound))

    Notes:
        - Resamples with replacement at the SAMPLE level (this is the
          basic bootstrap; for the stratified version used by rliable on
          multi-task RL aggregates, see the rliable library).
        - Edge cases (empty input, n=1) return NaN bounds rather than
          raising, so experiment drivers can keep iterating across
          conditions without try/except.
    """
    arr = np.asarray(samples, dtype=float).ravel()
    n = len(arr)

    if n == 0:
        return float("nan"), (float("nan"), float("nan"))

    point = float(statistic_fn(arr))

    if n == 1:
        # Single observation: no resampling variability possible.
        return point, (point, point)

    rng = np.random.default_rng(seed)
    boot_stats = np.empty(n_boot, dtype=float)
    for i in range(n_boot):
        idx = rng.integers(0, n, size=n)
        boot_stats[i] = float(statistic_fn(arr[idx]))

    alpha = (1.0 - ci) / 2.0
    lo = float(np.quantile(boot_stats, alpha))
    hi = float(np.quantile(boot_stats, 1.0 - alpha))
    return point, (lo, hi)


==> anc/FARL/evaluation/metrics/field_selection_pr.py <==
"""Field-selection precision / recall / F1 — the M1.5 evaluation metric.

Given M1.5's selected observation-field indices and the ground-truth
relevance labels (from `evaluation/references/ant_noise_inject/`), compute
how well M1.5 recovered the task-relevant subset.

Definitions (the "positive" class is RELEVANT / real fields):
    precision = |selected ∩ real|  / |selected|
    recall    = |selected ∩ real|  / |real|
    F1        = harmonic mean
Plus a per-noise-type rejection-rate breakdown — the diagnostic that shows
which noise classes M1.5 handles (random / static / redundant /
confounder) and which it lets through.
"""

from typing import Any, Dict, Iterable, List


def field_selection_scores(
    selected_indices: Iterable[int],
    relevance_label: Dict[str, bool],
) -> Dict[str, float]:
    """Precision / recall / F1 of a selected obs-field subset.

    Args:
        selected_indices: obs indices M1.5 chose to keep.
        relevance_label: GT mapping "index" (str) -> True(real)/False(noise),
            as stored in `true_relevant_fields_n*.json`.

    Returns:
        dict with precision, recall, f1, plus the raw set sizes.
    """
    selected = {int(i) for i in selected_indices}
    real = {int(k) for k, v in relevance_label.items() if v}
    noise = {int(k) for k, v in relevance_label.items() if not v}

    tp = len(selected & real)          # real fields correctly kept
    fp = len(selected & noise)         # noise fields wrongly kept
    fn = len(real - selected)          # real fields wrongly dropped

    precision = tp / (tp + fp) if (tp + fp) else 0.0
    recall = tp / (tp + fn) if (tp + fn) else 0.0
    f1 = (2 * precision * recall / (precision + recall)
          if (precision + recall) else 0.0)

    return {
        "precision": precision,
        "recall": recall,
        "f1": f1,
        "true_positive": tp,
        "false_positive": fp,
        "false_negative": fn,
        "n_selected": len(selected),
        "n_real": len(real),
        "n_noise": len(noise),
    }


def per_noise_type_rejection(
    selected_indices: Iterable[int],
    noise_index_types: Dict[str, str],
) -> Dict[str, Dict[str, Any]]:
    """Per-noise-type rejection rate: of the noise dims of each type, what
    fraction did M1.5 correctly NOT select?

    Args:
        selected_indices: obs indices M1.5 kept.
        noise_index_types: GT mapping "index" -> noise type
            (random/static/redundant/confounder), from the GT json.

    Returns:
        {noise_type: {total, rejected, rejection_rate}}.
    """
    selected = {int(i) for i in selected_indices}
    out: Dict[str, Dict[str, Any]] = {}
    for idx_str, ntype in noise_index_types.items():
        idx = int(idx_str)
        rec = out.setdefault(ntype, {"total": 0, "rejected": 0})
        rec["total"] += 1
        if idx not in selected:
            rec["rejected"] += 1
    for ntype, rec in out.items():
        rec["rejection_rate"] = (
            rec["rejected"] / rec["total"] if rec["total"] else 0.0
        )
    return out


==> anc/FARL/evaluation/metrics/granger_causality.py <==
"""Granger causality — M1.5 Stage-B causal-screening tool (part 2).

Tests whether the PAST of an observation dimension `x` helps predict the
FUTURE of a target `y` (e.g. per-step reward) BEYOND what the past of `y`
already predicts. Small p-value → `x` Granger-causes `y`.

Why this matters: a `confounder` field correlates with the target through a
third variable, so mutual information / correlation alone KEEP it. Granger
causality is the test that rejects it — conditioning on the target's own
past removes the spurious association.

Pure numpy + `scipy.stats.f` — no `statsmodels` dependency. This is an OLS
F-test Granger implementation: adequate for screening (ranking / thresholding
fields), not a substitute for a full VAR analysis.
"""

from typing import List, Tuple

import numpy as np

try:
    from scipy.stats import f as _f_dist
    _HAS_SCIPY = True
except ImportError:
    _HAS_SCIPY = False


def _lagged_design(series: np.ndarray, t_start: int, t_end: int,
                   max_lag: int) -> np.ndarray:
    """Columns [series[t-1], ..., series[t-max_lag]] for t in [t_start,t_end)."""
    cols = [series[t_start - lag: t_end - lag] for lag in range(1, max_lag + 1)]
    return np.column_stack(cols)


def _ols_rss(X: np.ndarray, y: np.ndarray) -> float:
    """Residual sum of squares of an OLS fit y ~ X."""
    coef, _, _, _ = np.linalg.lstsq(X, y, rcond=None)
    resid = y - X @ coef
    return float(resid @ resid)


def granger_pvalue(x, y, max_lag: int = 3) -> float:
    """Granger-causality p-value for "x Granger-causes y".

    Args:
        x, y: 1-D time series of equal length (y is the target, e.g. reward).
        max_lag: number of lags to include.

    Returns:
        p-value. Small (e.g. < 0.05) → x's past significantly improves the
        prediction of y → x is causally relevant. Large → x adds nothing
        beyond y's own past (drop candidate). Returns 1.0 on degenerate input.
    """
    x = np.asarray(x, dtype=float).ravel()
    y = np.asarray(y, dtype=float).ravel()
    n = min(len(x), len(y))
    if n < 3 * max_lag + 5:
        return 1.0                       # not enough data → assume no causality
    x, y = x[:n], y[:n]
    if np.std(x) < 1e-12 or np.std(y) < 1e-12:
        return 1.0

    t0, t1 = max_lag, n
    target = y[t0:t1]
    m = len(target)
    const = np.ones((m, 1))

    y_lags = _lagged_design(y, t0, t1, max_lag)
    x_lags = _lagged_design(x, t0, t1, max_lag)

    X_restricted = np.hstack([const, y_lags])              # y ~ const + y_lags
    X_full = np.hstack([const, y_lags, x_lags])            # + x_lags

    rss_r = _ols_rss(X_restricted, target)
    rss_f = _ols_rss(X_full, target)

    df1 = max_lag                                          # added params
    df2 = m - (2 * max_lag + 1)                            # residual dof of full model
    if df2 <= 0 or rss_f <= 1e-12:
        return 1.0

    f_stat = ((rss_r - rss_f) / df1) / (rss_f / df2)
    if f_stat <= 0:
        return 1.0

    if _HAS_SCIPY:
        return float(_f_dist.sf(f_stat, df1, df2))
    # crude fallback if scipy missing: map F to a rough p via survival approx
    return float(np.exp(-0.5 * f_stat))


def screen_obs_by_granger(
    obs_matrix,
    target,
    max_lag: int = 3,
    alpha: float = 0.05,
) -> List[Tuple[int, float, bool]]:
    """Granger-screen every observation column against the target.

    Returns:
        list of (obs_index, p_value, causally_relevant), where
        causally_relevant = p_value < alpha. Sorted by p-value ascending
        (most causally-relevant first).
    """
    obs = np.asarray(obs_matrix, dtype=float)
    tgt = np.asarray(target, dtype=float).ravel()
    if obs.ndim != 2:
        raise ValueError(f"obs_matrix must be 2-D (T,D); got shape {obs.shape}")

    out = []
    for i in range(obs.shape[1]):
        p = granger_pvalue(obs[:, i], tgt, max_lag)
        out.append((i, p, p < alpha))
    out.sort(key=lambda kv: kv[1])
    return out


==> anc/FARL/evaluation/metrics/iqm.py <==
"""Interquartile Mean (IQM) — robust central tendency for RL evaluation.

IQM = mean over the middle 50% of observations (drops the lowest 25% and
highest 25%). It is the rliable-recommended (Agarwal et al., NeurIPS
2021) replacement for naive `mean ± std`:

  - `mean`   — dominated by heavy-tailed outliers common in RL runs
  - `median` — discards all variability information
  - `IQM`    — robust to outliers AND uses 50% of the data → faithful
               typical performance

Every paper-quoted performance number must be an IQM over ≥10 random
seeds, reported alongside a 95% Bootstrap CI (`iqm_with_ci`).
"""

from typing import Iterable, Optional, Tuple

import numpy as np

from evaluation.metrics.bootstrap_ci import bootstrap_ci


def iqm(scores: Iterable[float]) -> float:
    """Interquartile mean: mean over scores in [Q1, Q3].

    For n < 4 (too few points for meaningful quartiles) falls back to the
    arithmetic mean and logs no error — the caller is responsible for
    only quoting IQM with sufficient seeds (≥10 for paper figures).
    """
    arr = np.asarray(list(scores), dtype=float).ravel()
    n = len(arr)

    if n == 0:
        return float("nan")
    if n < 4:
        return float(np.mean(arr))

    q1, q3 = np.quantile(arr, [0.25, 0.75])
    mask = (arr >= q1) & (arr <= q3)
    middle = arr[mask]
    if len(middle) == 0:                # degenerate case: many ties
        return float(np.mean(arr))
    return float(np.mean(middle))


def iqm_with_ci(
    scores: Iterable[float],
    n_bootstrap: int = 10000,
    ci: float = 0.95,
    seed: Optional[int] = None,
) -> Tuple[float, Tuple[float, float]]:
    """IQM with non-parametric Bootstrap CI.

    Returns:
        (iqm_value, (ci_lower, ci_upper))

    Use this everywhere a paper figure or table reports a per-condition
    aggregate. Pair with `mann_whitney_u` for pairwise significance tests.
    """
    return bootstrap_ci(
        scores, statistic_fn=iqm,
        n_boot=n_bootstrap, ci=ci, seed=seed,
    )


==> anc/FARL/evaluation/metrics/mutual_information.py <==
"""Mutual information — M1.5 Stage-B causal-screening tool (part 1).

Estimates MI between each observation dimension and a target signal
(typically per-step reward, or a next-state coordinate). Used to screen the
LLM-shortlisted obs fields: a field with ~0 MI to the reward carries no
task signal and can be dropped.

Histogram-based estimator — pure numpy, no sklearn dependency. The absolute
MI value is bin-count sensitive, but for *ranking* fields by relevance
(which is all screening needs) it is robust.

NOTE: MI alone cannot reject a `confounder` field (one that correlates with
the target through a third variable). That is what `granger_causality.py`
is for — the two are used together in M1.5 Stage B.
"""

from typing import List, Tuple

import numpy as np


def mutual_information(x, y, n_bins: int = 16) -> float:
    """Histogram-based MI estimate between two 1-D arrays (nats).

    Returns 0.0 for degenerate inputs (constant array, <2 samples).
    """
    x = np.asarray(x, dtype=float).ravel()
    y = np.asarray(y, dtype=float).ravel()
    n = min(len(x), len(y))
    if n < 2:
        return 0.0
    x, y = x[:n], y[:n]
    if np.std(x) < 1e-12 or np.std(y) < 1e-12:
        return 0.0                       # a constant variable carries no MI

    joint, _, _ = np.histogram2d(x, y, bins=n_bins)
    total = joint.sum()
    if total <= 0:
        return 0.0
    pxy = joint / total
    px = pxy.sum(axis=1, keepdims=True)   # (n_bins, 1)
    py = pxy.sum(axis=0, keepdims=True)   # (1, n_bins)
    pxpy = px @ py                        # (n_bins, n_bins)

    mask = (pxy > 0) & (pxpy > 0)
    mi = float(np.sum(pxy[mask] * np.log(pxy[mask] / pxpy[mask])))
    return max(mi, 0.0)


def rank_obs_by_mi(
    obs_matrix,
    target,
    n_bins: int = 16,
) -> List[Tuple[int, float]]:
    """MI of every observation column with the target signal.

    Args:
        obs_matrix: (T, D) array — T timesteps, D observation dims.
        target: (T,) array — the signal to test relevance against
            (e.g. per-step reward).
        n_bins: histogram resolution.

    Returns:
        list of (obs_index, mi), sorted by MI descending. High-MI dims are
        candidate-relevant; near-zero-MI dims are screening-drop candidates.
    """
    obs = np.asarray(obs_matrix, dtype=float)
    tgt = np.asarray(target, dtype=float).ravel()
    if obs.ndim != 2:
        raise ValueError(f"obs_matrix must be 2-D (T,D); got shape {obs.shape}")

    scores = [(i, mutual_information(obs[:, i], tgt, n_bins))
              for i in range(obs.shape[1])]
    scores.sort(key=lambda kv: kv[1], reverse=True)
    return scores


==> anc/FARL/evaluation/metrics/significance.py <==
"""Significance tests for RL evaluation.

Two utilities, both non-parametric (RL score distributions are not normal):

  - `mann_whitney_u`    — pairwise rank-based test "is A stochastically
                          greater than B?". Replaces t-test in
                          modern RL eval (rliable-recommended).
  - `holm_bonferroni`   — multi-comparison correction. Required when a
                          single figure reports many simultaneous
                          comparisons (e.g. A0→A4 staircase = 4
                          comparisons; FWER must be controlled).

Both delegate to scipy when available; fall back to hand-rolled numpy
otherwise so the metrics module imports cleanly even on a minimal env.
"""

from typing import List, Tuple

import numpy as np

try:
    from scipy.stats import mannwhitneyu as _scipy_mwu
    _HAS_SCIPY = True
except ImportError:
    _HAS_SCIPY = False


def mann_whitney_u(
    scores_a,
    scores_b,
    alternative: str = "greater",
) -> Tuple[float, float]:
    """Mann-Whitney U test for "scores_a is stochastically {greater,less,
    different} than scores_b".

    Args:
        scores_a, scores_b: 1-D iterables of numeric observations.
        alternative: one of {'greater', 'less', 'two-sided'}.
            'greater' is the typical paper usage: "system beats baseline".

    Returns:
        (U statistic, p-value)

    Note: this is the **unpaired** MWU. For per-seed paired comparisons
    use a Wilcoxon signed-rank test (out of scope here; add when needed).
    """
    arr_a = np.asarray(list(scores_a), dtype=float).ravel()
    arr_b = np.asarray(list(scores_b), dtype=float).ravel()

    if len(arr_a) == 0 or len(arr_b) == 0:
        return float("nan"), float("nan")

    if _HAS_SCIPY:
        result = _scipy_mwu(arr_a, arr_b, alternative=alternative)
        return float(result.statistic), float(result.pvalue)

    return _manual_mann_whitney_u(arr_a, arr_b, alternative)


def holm_bonferroni(
    p_values: List[float],
    alpha: float = 0.05,
) -> List[bool]:
    """Holm-Bonferroni step-down correction for family-wise error rate.

    Args:
        p_values: list of p-values from the comparisons being controlled.
        alpha: family-wise error rate (default 0.05).

    Returns:
        list of booleans (same order as input); True iff that p-value
        passes after correction.

    Example:
        # A0→A4 staircase: 4 pairwise comparisons in one figure
        ps = [mwu(A1, A0)[1], mwu(A2, A1)[1], mwu(A3, A2)[1], mwu(A4, A3)[1]]
        passes = holm_bonferroni(ps, alpha=0.05)
        # passes[i] tells you whether the i-th comparison is significant
        # AFTER correction (not just raw p<0.05).
    """
    n = len(p_values)
    if n == 0:
        return []

    indexed = sorted(enumerate(p_values), key=lambda kv: kv[1])
    result = [False] * n
    for rank, (orig_idx, p) in enumerate(indexed):
        threshold = alpha / (n - rank)
        if p <= threshold:
            result[orig_idx] = True
        else:
            # Holm step-down: once a test fails, all subsequent (larger
            # p) tests also fail.
            break
    return result


# ----------------------------------------------------------------
# Fallback implementation (when scipy is unavailable)
# ----------------------------------------------------------------

def _manual_mann_whitney_u(arr_a, arr_b, alternative):
    """Hand-rolled Mann-Whitney U using normal approximation.

    Suitable for n_a, n_b ≥ ~10; for very small samples the scipy exact
    distribution is preferable but at that size the test is rarely the
    bottleneck.
    """
    from math import erfc, sqrt

    n_a, n_b = len(arr_a), len(arr_b)
    combined = np.concatenate([arr_a, arr_b])
    ranks = _rankdata_average(combined)

    U_a = ranks[:n_a].sum() - n_a * (n_a + 1) / 2

    mean_U = n_a * n_b / 2
    std_U = np.sqrt(n_a * n_b * (n_a + n_b + 1) / 12)
    if std_U == 0:
        return float(U_a), float("nan")

    z = (U_a - mean_U) / std_U

    if alternative == "greater":
        p = 0.5 * erfc(z / sqrt(2))
    elif alternative == "less":
        p = 1.0 - 0.5 * erfc(z / sqrt(2))
    else:  # two-sided
        p = erfc(abs(z) / sqrt(2))

    return float(U_a), float(p)


def _rankdata_average(arr):
    """Ranks of `arr` with average rank assigned to ties.

    Equivalent to scipy.stats.rankdata(method='average').
    """
    sorter = np.argsort(arr, kind="stable")
    arr_sorted = arr[sorter]
    n = len(arr)
    ranks_sorted = np.empty(n, dtype=float)
    i = 0
    while i < n:
        j = i
        while j + 1 < n and arr_sorted[j + 1] == arr_sorted[i]:
            j += 1
        avg = (i + j) / 2 + 1            # 1-based average rank for the tie block
        ranks_sorted[i:j + 1] = avg
        i = j + 1
    ranks = np.empty(n, dtype=float)
    ranks[sorter] = ranks_sorted
    return ranks


==> anc/FARL/main.py <==
"""AutoRL-X: Entry Point
======================
Usage:
    # With CLI argument:
    python main.py --task "Train an ant robot to walk in MuJoCo"

    # Interactive mode (will prompt for task):
    python main.py

    # Custom config paths:
    python main.py --task "..." --llm-config config/llm.yaml \
                   --ai-coding-config config/ai_coding.yaml
"""

import argparse
import sys

from autorl.pipeline import AutoRLPipeline


BANNER = """
╔══════════════════════════════════════════════════════╗
║          AutoRL-X  |  Universal Auto RL Framework    ║
║          NL description → Trained RL Agent           ║
╚══════════════════════════════════════════════════════╝
"""


def get_task_description(args) -> str:
    """Get task from CLI arg or interactive prompt.

    A data file alone is a valid input — the Input Resolver infers the task
    from it — so an empty task is allowed when --task-file is given.
    """
    if args.task:
        return args.task.strip()

    if args.task_file:
        return ""          # data-only mode: Input Resolver infers the task

    print(BANNER)
    print("Describe the RL environment / task in natural language.")
    print("Examples:")
    print("  - Train an ant robot to walk forward in MuJoCo")
    print("  - Control traffic signals at 4 intersections to minimize wait time")
    print("  - StarCraft II: 3 marines vs 1 zealot cooperative combat")
    print("  - A 5x5 grid-world where an agent collects coins while avoiding walls")
    print()
    task = input(">>> Task description: ").strip()
    if not task:
        print("Error: task description cannot be empty.")
        sys.exit(1)
    return task


def main():
    parser = argparse.ArgumentParser(
        description="AutoRL-X: Universal Auto RL Framework",
        formatter_class=argparse.RawTextHelpFormatter,
    )
    parser.add_argument(
        "--task", "-t",
        type=str,
        default=None,
        help="Natural language description of the RL task/environment.\n"
             "If omitted, you will be prompted interactively.",
    )
    parser.add_argument(
        "--llm-config",
        type=str,
        default="config/llm.yaml",
        help="Path to reasoning LLM config (default: config/llm.yaml)",
    )
    parser.add_argument(
        "--ai-coding-config",
        type=str,
        default="config/ai_coding.yaml",
        help="Path to AI coding LLM config (default: config/ai_coding.yaml)",
    )
    parser.add_argument(
        "--pipeline-config",
        type=str,
        default="config/pipeline.yaml",
        help="Path to pipeline configuration (default: config/pipeline.yaml)",
    )
    parser.add_argument(
        "--output-dir",
        type=str,
        default="outputs",
        help="Base directory for run outputs (default: outputs/)",
    )
    parser.add_argument(
        "--task-file",
        type=str,
        default=None,
        help="Path to a structured data file (CSV/JSON) the task refers to,\n"
             "e.g. a distance matrix for a TSP instance. Copied into the run\n"
             "directory and exposed to generated environment code.",
    )
    args = parser.parse_args()

    # Get task description (CLI or interactive)
    task = get_task_description(args)

    print(f"\n[AutoRL-X] Starting pipeline for task:")
    print(f"  \"{task}\"")
    if args.task_file:
        print(f"  + data file: {args.task_file}")
    print()

    # Initialize and run pipeline
    pipeline = AutoRLPipeline(
        llm_config_path=args.llm_config,
        ai_coding_config_path=args.ai_coding_config,
        pipeline_config_path=args.pipeline_config,
        output_base=args.output_dir,
    )
    result = pipeline.run(task_description=task, task_data_path=args.task_file)

    print("\n[AutoRL-X] ✅ Module 1 complete.")
    if result.manifest:
        m = result.manifest
        print(f"  Environment  : {m.env_id}  ({m.env_source.value})")
        print(f"  Agent type   : {m.agent_type.value}  ({m.num_agents} agents)")
        print(f"  Obs dims     : {m.observation_dims}")
        print(f"  Act dims     : {m.action_dims}")
        print(f"  Run dir      : {result.run_dir}")


if __name__ == "__main__":
    main()


==> anc/FARL/paper/data/aspire_results.json <==
{
  "_meta": {
    "schema_version": "aspire_paper_results.v2",
    "snapshot_cst": "2026-09-05",
    "authority": [
      "artifacts/FROZEN_FIVE_EXPERIMENT_CARTESIAN_MATRIX_2026_07_20.csv",
      "artifacts/ASPIRE_冻结五环境_全笛卡尔实验矩阵_2026_07_21.xlsx",
      "artifacts/FORMAL_EXPERIMENT_REGISTRY_2026_07_18.md",
      "contracts/PAPER_EVIDENCE_REPORTING_FREEZE_2026_09_04.md",
      "contracts/HAND_CHAMPION_STAGE_REPORTING_FREEZE_2026_09_05.md",
      "outputs/live_v9_3_ant_p2_champion_deep_5m_10m_20260823_r1/DEEP_CONFIRMATION_AGGREGATE.json",
      "outputs/live_v9_4_ant_p3_20260726_r4/aspire/ant_v4_p3_seed0_20260726_213238/ARCHIVE_DECISION_2026_08_28.md"
    ],
    "reporting_rules": {
      "main_table_dispersion": "sample SD (n-1) across the declared paper unit, normally held-out means from independent training seeds",
      "method_evidence_eligibility": "a method's frozen-protocol selected-champion result is reportable when its completed seed-level aggregate and provenance are auditable; no universal post-selection retrain or independent-reproduction gate is imposed, and reuse of the selection cohort must be disclosed",
      "aspire_evidence_eligibility": "a completed closed-loop training unit is paper-eligible when source identity, interface generation, declared budget, scientific validity, and held-out evaluation all pass",
      "aspire_post_selection_retrain": "not required; adaptive closed-loop search is the method and selecting an incumbent creates no additional retraining gate",
      "stage_convention": "paper stage curves use one fixed method-selected champion; each point is that champion's final recorded marginal stage-event rate, aggregated within training seed and then equally across training seeds; best-over-candidates envelopes are diagnostic only",
      "blank": "'--' means no paper-eligible complete result; it is NOT zero",
      "ant_connection_rule": "connect only aggregates with the same fixed design and matched training-seed cohort; otherwise show separate points and disclose the cohort",
      "hand_profile_source": "paper/data/hand_champion_stage_profiles.json; the completed LiMEN and Eureka records are final paper evidence and require neither retraining nor a universal 300-episode or ordered-prefix gate"
    }
  },
  "doorkey": {
    "endpoint": "held-out final success (reach exit)",
    "milestones": [
      "pick_up_key",
      "open_door",
      "reach_exit"
    ],
    "P2": {
      "ASPIRE": {
        "status": "completed",
        "champion": "genome.9a831d11e7f30408",
        "champion_stack": "A2C + raw public observation + public transition program + stage-coverage exploration",
        "stages_best_over_candidates": [
          1.0,
          1.0,
          1.0
        ],
        "final": 1.0,
        "promotion": {
          "seeds": [
            100,
            101,
            102,
            103,
            104
          ],
          "steps_per_seed": 300000,
          "episodes_per_seed": 25,
          "scores": [
            1.0,
            1.0,
            1.0,
            1.0,
            1.0
          ],
          "mean": 1.0,
          "iqm": 1.0,
          "min": 1.0
        },
        "deep_confirmation": {
          "seeds": [
            200,
            201,
            202,
            203,
            204
          ],
          "steps_per_seed": 1000000,
          "episodes_per_seed": 25,
          "scores": [
            1.0,
            1.0,
            1.0,
            1.0,
            1.0
          ],
          "mean": 1.0,
          "iqm": 1.0,
          "min": 1.0
        },
        "total_independent_seeds": 10,
        "cohort_controls": [
          {
            "genome": "genome.449c5b344a476e98",
            "stack": "PPO + raw public observation + public transition program + stage-coverage exploration",
            "scores": [
              0.0,
              1.0,
              0.0,
              0.0,
              0.0
            ],
            "mean": 0.2
          },
          {
            "genome": "genome.17728f964a0e203d",
            "stack": "PPO + typed public observation + public transition program + auto-entropy exploration",
            "scores": [
              0.0,
              0.0,
              0.0,
              0.0,
              0.0
            ],
            "mean": 0.0
          }
        ],
        "provenance": "outputs/live_v9_2_doorkey_p2_champion_deep_20260722_r2/doorkey_p2_deep/FINAL_CONCLUSION.json"
      },
      "Eureka": {
        "status": "completed_negative",
        "evaluated_candidates": 80,
        "stages_best_over_candidates": [
          1.0,
          1.0,
          0.0
        ],
        "final": 0.0,
        "retrains": {
          "n": 5,
          "steps_per_candidate": 1000000,
          "episodes_total": 125,
          "final_successes": 0,
          "aggregate_stages": [
            0.88,
            0.848,
            0.0
          ]
        },
        "provenance": "evaluation/results/baselines_p2_doorkey_eureka_unified_20260717_r5/eureka/doorkey_p2_20260717_143319/FORMAL_EXPERIMENT_RECORD.json"
      },
      "LiMEN": {
        "status": "completed_negative",
        "evaluated_candidates": 30,
        "stages_best_over_candidates": [
          0.2,
          0.0,
          0.0
        ],
        "final": 0.0,
        "episodes": 20,
        "provenance": "evaluation/results/baselines_p2_doorkey_live_20260716_r4/limen/FORMAL_EXPERIMENT_RECORD.json"
      }
    },
    "P3": {
      "ASPIRE": {
        "status": "bounded_positive",
        "champion": "genome.7688d1da7a19bf3b",
        "stages_best_over_candidates": [
          1.0,
          1.0,
          1.0
        ],
        "final": 1.0,
        "seeds": 3,
        "steps_per_seed": 100000,
        "episodes_per_seed": 5,
        "successes": "15/15",
        "boundary": "user-approved early stop at 106/429 admitted generation-1 genomes; final_commit_eligible=false retained",
        "provenance": "outputs/live_v9_unrestricted_doorkey_p3_20260718_r9/doorkey_p3/minigrid_doorkey_p3_full_seed0_20260718_101919"
      },
      "Eureka": {
        "status": "completed_positive",
        "stages_best_over_candidates": [
          1.0,
          1.0,
          1.0
        ],
        "final": 0.92,
        "search_best": 1.0,
        "fresh_retrain": {
          "seeds": [
            101,
            102
          ],
          "successes": "46/50",
          "rate": 0.92,
          "with_search_seed": "71/75 = 0.947"
        },
        "steps_per_candidate": 500000,
        "note": "the controller's own five-retrain block mis-routed to a different response; a directed audit of the true champion produced these values",
        "provenance": "evaluation/results/baselines_p3_doorkey_eureka_fullinfo_native_20260720_r1/eureka/doorkey_p3_20260720_145509/FORMAL_EXPERIMENT_RECORD.json"
      },
      "LiMEN": {
        "status": "completed_positive",
        "champion": "2c0c56fb-5b35-41e7-8ba3-47fcc3ca4333",
        "stages_best_over_candidates": [
          1.0,
          1.0,
          1.0
        ],
        "final": 1.0,
        "seeds": [
          42,
          43,
          44
        ],
        "steps_per_seed": 2000000,
        "episodes_total": 60,
        "successes": "60/60",
        "seed_spread": 0.0,
        "provenance": "evaluation/results/baselines_p3_doorkey_limen_20260724_r2/limen/doorkey_p3/FORMAL_EXPERIMENT_RECORD.json"
      }
    }
  },
  "hand": {
    "endpoint": "held-out sustained relocate success (official info['success'] held 5 consecutive steps, then latched)",
    "milestones": [
      "reach_object",
      "controlled_lift",
      "transport_to_target",
      "relocate_goal"
    ],
    "note": "milestone 3 and the final endpoint are the same latch on the same held-out episodes",
    "paper_stage_profile": {
      "status": "completed_fixed_champion_profiles",
      "source": "paper/data/hand_champion_stage_profiles.json",
      "selection_unit": "one champion selected by each method's frozen final-selection rule before inspecting the plotted stage profile",
      "stage_semantics": "marginal stage-event success rates on each method's completed final evaluation episodes",
      "aggregation": "compute each stage success proportion within each training seed, then take the equal-weight arithmetic mean and sample SD across training seeds",
      "requires_ordered_prefix": false,
      "requires_universal_300_episodes_per_seed": false,
      "baseline_training_status": "LiMEN and Eureka training is complete; their recorded evaluations are final and no further training or checkpoint recovery is required",
      "method_fidelities": {
        "ASPIRE": "3 training seeds, 500000 steps/seed, 100 held-out episodes/seed",
        "Eureka": "5 training seeds, 1000000 steps/seed, 25 held-out episodes/seed",
        "LiMEN": "3 training seeds, 3000000 steps/seed, 20 held-out episodes/seed"
      },
      "stage_labels": [
        "Reach",
        "Controlled lift",
        "Transport",
        "Relocate (Final)"
      ],
      "fallback_to_legacy_envelope": false
    },
    "native_reference": {
      "status": "completed",
      "interface": "official 39-D observation and canonical v2 dense reward, unchanged and unnormalized; 30-D continuous action",
      "steps_per_seed": 300000,
      "seeds_per_learner": 3,
      "episodes_per_policy": 30,
      "learners": {
        "PPO": {
          "stages": [
            0.733,
            0.067,
            0.0,
            0.0
          ],
          "native_return": -3.091,
          "per_seed_reach": [
            0.7,
            0.5,
            1.0
          ]
        },
        "SAC": {
          "stages": [
            0.389,
            0.044,
            0.0,
            0.0
          ],
          "native_return": -9.12,
          "per_seed_reach": [
            0.57,
            0.5,
            0.1
          ]
        },
        "TD3": {
          "stages": [
            0.033,
            0.011,
            0.0,
            0.0
          ],
          "native_return": -11.174,
          "per_seed_reach": [
            0.03,
            0.07,
            0.0
          ]
        }
      },
      "official_success_total": "0/270",
      "transport_total": "0/270",
      "provenance": "outputs/p1_adroit_native_qualification_20260715_r2/SUMMARY.md"
    },
    "P1": {
      "ASPIRE": {
        "status": "legacy_diagnostic_snapshot_not_paper_profile",
        "paper_eligible_stage_profile": false,
        "run": "outputs/live_v9_5_adroit_relocate_p1_20260815_r3/adroit_relocate_p1/adroit_hand_relocate_p1_seed0_20260815_100848",
        "launched_cst": "2026-08-15 10:08",
        "snapshot_cst": "2026-08-23",
        "iteration": 11,
        "valid_seed_units": 746,
        "unique_trials_with_provenance": 462,
        "stages_best_over_candidates": [
          1.0,
          0.75,
          0.04,
          0.0333
        ],
        "stages_best_evidence": [
          {
            "stage": "reach_object",
            "rate": 1.0,
            "genome": "genome.bf9e276c7b457344",
            "episodes": 100,
            "steps": 500000,
            "learner": "TD3"
          },
          {
            "stage": "controlled_lift",
            "rate": 0.75,
            "genome": "genome.bf9e276c7b457344",
            "episodes": 100,
            "steps": 500000,
            "learner": "TD3"
          },
          {
            "stage": "transport_to_target",
            "rate": 0.04,
            "genome": "genome.f52e0c62c330191a",
            "episodes": 100,
            "steps": 500000,
            "learner": "SAC"
          },
          {
            "stage": "relocate_goal",
            "rate": 0.0333,
            "genome": "multiple",
            "episodes": 30,
            "steps": 100000,
            "learner": "SAC/TD3"
          }
        ],
        "positive_final_seed_units": 39,
        "final": null,
        "final_status": "superseded as a paper view; it is a best-over-candidates legacy envelope, not the fixed champion's marginal stage profile",
        "frontier": "stage.1.controlled_lift (blocked)"
      },
      "Eureka": {
        "status": "completed_negative",
        "search_candidates": 79,
        "stages_best_over_candidates": [
          0.875,
          0.25,
          0.125,
          0.0
        ],
        "steps_per_candidate": 1000000,
        "champion": "env_iter1_response10",
        "retrains": {
          "n": 5,
          "final_scores": [
            0.0,
            0.0,
            0.0,
            0.0,
            0.0
          ],
          "episodes_total": 125
        },
        "final": 0.0,
        "caliber_note": "Eureka's own log reports Final Task Score Mean 0.002 under a per-step consecutive-successes reading; under the unified sustained-5 latch all five retrains are 0",
        "provenance": "evaluation/results/baselines_p1_hand_eureka_20260723_r2"
      },
      "LiMEN": {
        "status": "completed_negative_with_search_signal",
        "search_candidates": 31,
        "stages_best_over_candidates_search": [
          1.0,
          0.7,
          0.2,
          0.1
        ],
        "search_steps_per_candidate": 1000000,
        "champion": "58b72ac5-c3ae-4ee6-9070-8e5986a894c1",
        "champion_deep": {
          "seeds": [
            42,
            43,
            44
          ],
          "steps_per_seed": 3000000,
          "stages_mean": [
            0.8167,
            0.1667,
            0.0,
            0.0
          ],
          "final_per_seed": [
            0.0,
            0.0,
            0.0
          ],
          "episodes_total": 60
        },
        "final": 0.0,
        "provenance": "evaluation/results/baselines_p1_hand_limen_champion_deep_20260723_r1"
      }
    }
  },
  "ant": {
    "endpoint": "mean signed root displacement over fixed 1000-step held-out episodes",
    "contract": "unbounded-dense; no completion rule; sign does not encode success or failure",
    "milestones": [],
    "P2": {
      "ASPIRE": {
        "status": "completed_valid_closed_loop_evidence",
        "paper_eligible": true,
        "champion": "genome.e24e4c2fa358fdcf",
        "selection_rule": "direction-adjusted lower-confidence-bound incumbent at the completed 1M rung",
        "design": {
          "stack": "SAC + typed-combinator observation + public transition program + entropy-floor exploration",
          "algo_id": "algo.sac_rank1.v1",
          "obs_schema_id": "repr.typed_combinators.v1",
          "reward_id": "reward.public_transition.eeb9892cbb02.v1",
          "exploration_id": "exploration.entropy_floor.v1",
          "hyperparameters": {
            "learning_rate": 0.0002598134210235181,
            "tau": 0.007960919667297861,
            "gamma": 0.9914719723968155,
            "batch_size": 256,
            "buffer_size": 1000000,
            "learning_starts": 10000,
            "gradient_steps": 1,
            "train_freq": 1,
            "ent_coef": "auto_0.2"
          }
        },
        "primary_report_budget_steps": 10000000,
        "budget_points": [
          {
            "cohort_id": "p2_incumbent_rung_1m_seeds_0_4",
            "steps_per_training_seed": 1000000,
            "training_seed_ids": [0, 1, 2, 3, 4],
            "episodes_per_training_seed": 5,
            "seed_scores": [
              275.52423972172477,
              249.53402508080367,
              272.4341310054992,
              292.2392624397134,
              277.0084045856671
            ],
            "mean": 273.34801256668163,
            "sample_sd": 15.35378565381958,
            "n_training_seeds": 5,
            "candidate_identity": "same fixed design as the 5M and 10M points",
            "cohort_relation": "different training-seed cohort from the 5M and 10M points; do not connect as a paired trajectory",
            "validity": "all five completed units are held-out-OMR-valid and final-commit-eligible",
            "provenance": "outputs/live_v9_3_ant_p2_20260728_r8/ant_p2/ant_v4_rawsim_seed0_20260728_193249/breadth_portfolio/workers/iter3_trial0_genome.e24e4c2fa358fdcf/worker_result.json"
          },
          {
            "cohort_id": "p2_fixed_design_paired_seeds_42_46_5m",
            "steps_per_training_seed": 5000000,
            "training_seed_ids": [42, 43, 44, 45, 46],
            "episodes_per_training_seed": 5,
            "seed_scores": [
              324.164046201388,
              338.2821965978807,
              258.5682529602294,
              330.2234327935924,
              314.03317236247216
            ],
            "mean": 313.05422018311253,
            "sample_sd": 31.71884243390227,
            "n_training_seeds": 5,
            "candidate_identity": "same fixed design and hyperparameters as the 1M and 10M points",
            "cohort_relation": "strictly paired with the 10M point by training-seed id",
            "validity": "all requested steps executed; all objective and formal receipts valid; no checkpoint, optimizer, or replay transfer",
            "provenance": "outputs/live_v9_3_ant_p2_champion_deep_5m_10m_20260823_r1/DEEP_CONFIRMATION_AGGREGATE.json"
          },
          {
            "cohort_id": "p2_fixed_design_paired_seeds_42_46_10m",
            "steps_per_training_seed": 10000000,
            "training_seed_ids": [42, 43, 44, 45, 46],
            "episodes_per_training_seed": 5,
            "seed_scores": [
              332.8018497645979,
              358.523113742793,
              343.92235101603086,
              362.05427543642134,
              331.55204667563305
            ],
            "mean": 345.77072732709524,
            "sample_sd": 14.15588621396261,
            "n_training_seeds": 5,
            "candidate_identity": "same fixed design and hyperparameters as the 1M and 5M points",
            "cohort_relation": "strictly paired with the 5M point by training-seed id",
            "validity": "all requested steps executed; all objective and formal receipts valid; no checkpoint, optimizer, or replay transfer",
            "provenance": "outputs/live_v9_3_ant_p2_champion_deep_5m_10m_20260823_r1/DEEP_CONFIRMATION_AGGREGATE.json"
          }
        ],
        "paired_budget_comparison": {
          "training_seed_ids": [42, 43, 44, 45, 46],
          "lower_budget_steps": 5000000,
          "higher_budget_steps": 10000000,
          "higher_minus_lower_deltas": [
            8.6378035632099,
            20.24091714491226,
            85.35409805580144,
            31.83084264282894,
            17.518874313160893
          ],
          "mean_delta": 32.71650714398269
        },
        "eligibility_note": "All three points are valid completed ASPIRE evidence. The 5M/10M continuation adds budget-resolved evidence; incumbent selection does not alter eligibility."
      },
      "Eureka": {
        "status": "completed",
        "search_best": {
          "mean": 147.18,
          "sd": 2.3,
          "champion": "iter2_response12",
          "episodes": 25
        },
        "fresh_retrain": {
          "seeds": [
            0,
            1,
            2,
            3,
            4
          ],
          "seed_means": [
            163.43,
            114.27,
            42.41,
            45.51,
            105.01
          ],
          "mean": 94.13,
          "sample_sd": 50.9,
          "median": 105.01,
          "episodes_total": 125,
          "steps_per_seed": 5000000
        },
        "evaluated_candidates": 80,
        "provenance": "evaluation/results/baselines_p2_ant_eureka_20260722_r1/eureka/ant_p2_20260722_011300/ant_p2_20260722_011226/FORMAL_EXPERIMENT_RECORD.json"
      },
      "LiMEN": {
        "status": "completed_valid_selected_champion_evidence",
        "paper_eligible": true,
        "evaluated_candidates": 30,
        "champion": "32ea0748-4c85-4cc1-a625-09a18eba2bab",
        "selection_rule": "database-selected highest three-training-seed mean of the sole held-out Final metric at normal run completion; the champion first became incumbent at controller iteration 21 and remained best through iteration 30",
        "final_evidence": {
          "metric": "mean signed root displacement over fixed 1000-step held-out episodes",
          "mean": 89.8595332179354,
          "sample_sd": 20.416286926822902,
          "standard_error": 11.787348753053841,
          "seed_means": [
            78.74925211052269,
            77.40784139712177,
            113.42150614616173
          ],
          "n_training_seeds": 3,
          "training_seed_ids": [
            42,
            43,
            44
          ],
          "declared_training_steps_per_seed": 10000000,
          "episodes_per_training_seed": 20,
          "episodes_total": 60,
          "episode_horizon_steps": 1000,
          "aggregation": "mean displacement over 20 held-out episodes within each training seed, followed by the arithmetic mean and sample SD (n-1) across the three training-seed means"
        },
        "selection_disclosure": "the same three-training-seed, 60-episode aggregate was used by LiMEN to rank candidates and select this champion; it is therefore a method-selected champion estimate, not an independent post-selection retrain",
        "formal_experiment_record": {
          "status": "not_generated",
          "raw_completed_evidence_available": true,
          "paper_eligibility_effect": "none under the frozen method-evidence rule; do not claim that a standalone FORMAL_EXPERIMENT_RECORD.json exists"
        },
        "provenance": {
          "frozen_matrix": "artifacts/FROZEN_FIVE_EXPERIMENT_CARTESIAN_MATRIX_2026_07_20.csv",
          "champion_program": {
            "path": "evaluation/results/baselines_p2_ant_limen_20260723_r2/limen/ant_p2/database/programs/32ea0748-4c85-4cc1-a625-09a18eba2bab.json",
            "sha256": "a31fdf0a1ab5e8b148280f5628a970c4b78ab76f951fc1cc834c7359c9f9adc8"
          },
          "database_metadata": {
            "path": "evaluation/results/baselines_p2_ant_limen_20260723_r2/limen/ant_p2/database/metadata.json",
            "sha256": "505b29aa813b22d16b6b66c415e6249f40e285e00191b3781e9e877ce8ca1231"
          },
          "runtime_contract": {
            "path": "evaluation/results/baselines_p2_ant_limen_20260723_r2/limen/ant_p2/runtime_contract.json",
            "sha256": "d9888428d5642c839e3fa4921559fa531897a45889738b37492db69c7420ad8e"
          },
          "controller_state": {
            "path": "evaluation/results/baselines_p2_ant_limen_20260723_r2/limen/ant_p2/controller_state.json",
            "sha256": "41030115b5cdb7335bd8705e20d271711fddc227fee262a1d709840e587c404e"
          },
          "evolution_log": "evaluation/results/baselines_p2_ant_limen_20260723_r2/limen/ant_p2/evolution.log",
          "evolution_trace": "evaluation/results/baselines_p2_ant_limen_20260723_r2/limen/ant_p2/evolution_trace.jsonl",
          "audit": "contracts/LIMEN_ANT_P2_PAPER_EVIDENCE_AUDIT_2026_09_05.md"
        }
      }
    },
    "P3": {
      "ASPIRE": {
        "status": "completed_valid_closed_loop_evidence",
        "paper_eligible": true,
        "champion": "genome.019bd2405f1235d7",
        "selection_rule": "run-wide final incumbent after the deepest valid rung; later zero-step interface-generation-invalidated workers are excluded",
        "structural_design": {
          "stack": "SAC + semantic-core observation + general transition program + public goal-replay exploration",
          "algo_id": "algo.sac_rank2.v1",
          "obs_schema_id": "obs_schema.semantic_semantic_core.v1",
          "reward_id": "reward.general_transition.e9984296b579.v1",
          "exploration_id": "exploration.goal_replay_public.v1",
          "hpo_id": "hpo.optuna_44136fa3.v1"
        },
        "primary_report_budget_steps": 10000000,
        "budget_points": [
          {
            "cohort_id": "p3_structural_genome_1m_six_hpo_trials",
            "steps_per_training_seed": 1000000,
            "trial_ids": [3, 6, 7, 9, 10, 11],
            "training_seed_ids_per_trial": [0, 1, 2, 3, 4],
            "episodes_per_training_seed": 3,
            "n_training_units": 30,
            "mean": 207.1052740590008,
            "sample_sd": 85.59092929651385,
            "aggregation_unit": "held-out training-seed mean within an HPO trial",
            "candidate_identity": "six distinct hyperparameter configurations sharing the selected structural genome",
            "cohort_selection": "all six completed valid 1M trials for this structural genome",
            "connect_to_other_budget_points": false,
            "provenance": "outputs/live_v9_4_ant_p3_20260726_r4/aspire/ant_v4_p3_seed0_20260726_213238/breadth_portfolio/workers/iter3_trial{3,6,7,9,10,11}_genome.019bd2405f1235d7/worker_result.json"
          },
          {
            "cohort_id": "p3_structural_genome_3m_selected_hpo_trials",
            "steps_per_training_seed": 3000000,
            "trial_ids": [14, 15, 16, 17],
            "training_seed_ids_per_trial": [0, 1, 2, 3, 4],
            "episodes_per_training_seed": 3,
            "n_training_units": 20,
            "mean": 283.9732050314478,
            "sample_sd": 32.274130614028,
            "aggregation_unit": "held-out training-seed mean within an HPO trial",
            "candidate_identity": "four distinct nearby hyperparameter configurations sharing the selected structural genome",
            "cohort_selection": "the four highest-mean completed 3M HPO trials for this structural genome, matching the frozen 2026-08-28 n=20 aggregate",
            "connect_to_other_budget_points": false,
            "provenance": "outputs/live_v9_4_ant_p3_20260726_r4/aspire/ant_v4_p3_seed0_20260726_213238/breadth_portfolio/workers/iter4_trial{14,15,16,17}_genome.019bd2405f1235d7/worker_result.json"
          },
          {
            "cohort_id": "p3_final_incumbent_10m_iter5_trial0",
            "steps_per_training_seed": 10000000,
            "trial_id": 0,
            "training_seed_ids": [0, 1, 2, 3, 4, 5, 6],
            "episodes_per_training_seed": 3,
            "seed_scores": [
              299.26381237205925,
              349.65832286050727,
              286.8905474980016,
              296.2548646775897,
              324.3329496448808,
              291.37074174732214,
              120.07024771119775
            ],
            "mean": 281.12021235879405,
            "sample_sd": 74.38472335377905,
            "n_training_seeds": 7,
            "candidate_identity": "one fixed structural design and hyperparameter configuration",
            "hyperparameters": {
              "learning_rate_actor": 0.00022655714216463099,
              "learning_rate_critic": 0.0005834136585816213,
              "tau": 0.005447717132842486,
              "gamma": 0.9905198304084583,
              "batch_size": 256,
              "buffer_size": 1000000,
              "learning_starts": 20000,
              "gradient_steps": 1,
              "train_freq": 1,
              "ent_coef_initial": 0.15896985152892865,
              "ent_coef_final": 0.003462633490060594,
              "ent_coef_schedule": "linear"
            },
            "connect_to_other_budget_points": false,
            "validity": "7/7 full requested budget; held-out objective valid; no watchdog truncation; per-seed provenance present",
            "provenance": "outputs/live_v9_4_ant_p3_20260726_r4/aspire/ant_v4_p3_seed0_20260726_213238/breadth_portfolio/workers/iter5_trial0_genome.019bd2405f1235d7/worker_result.json"
          }
        ],
        "budget_curve_caveat": "The 1M and 3M aggregates pool rung-specific HPO configurations, while the 10M point is one fixed configuration. They are valid closed-loop method evidence but not a paired learning curve for one fixed design.",
        "provenance": "outputs/live_v9_4_ant_p3_20260726_r4/aspire/ant_v4_p3_seed0_20260726_213238/ARCHIVE_DECISION_2026_08_28.md"
      },
      "Eureka": {
        "status": "completed",
        "search_best": {
          "mean": 145.84,
          "sd": 29.84,
          "champion": "iter3_response11",
          "validated_candidates": 71,
          "episodes": 25
        },
        "fresh_retrain": {
          "seeds": [
            0,
            1,
            2,
            3,
            4
          ],
          "seed_means": [
            46.73,
            138.99,
            118.73,
            145.97,
            103.49
          ],
          "mean": 110.78,
          "sample_sd": 39.54,
          "median": 118.73,
          "episodes_total": 125,
          "steps_per_seed": 5000000
        },
        "provenance": "evaluation/results/baselines_p3_ant_eureka_20260724_r1/eureka/ant_p3_20260724_233108/FORMAL_EXPERIMENT_RECORD.json"
      },
      "LiMEN": {
        "status": "completed_external",
        "search_best": null,
        "fresh_retrain": {
          "mean": 144.23,
          "sd": 4.65,
          "n": 6,
          "seeds": [
            100,
            101,
            102,
            103,
            104,
            105
          ],
          "steps_per_seed": 10000000
        },
        "external": true,
        "provenance": "evaluation/baselines/limenP3/LIMEN/test_results/test_locomotion_20260708_233701.txt",
        "aggregation_audit_20260909": {
          "headline_statistic_unchanged": true,
          "training_run_count": 6,
          "retained_seed_count_per_metric": 4,
          "mean_rule": "Sort each metric independently; remove one minimum and one maximum; average the remaining four seed means.",
          "sd_rule": "Population standard deviation (ddof=0) over the four retained seed means.",
          "steps_per_seed_source": "Original per-seed CSV records all six runs at 10000000 steps.",
          "episodes_per_seed": 20,
          "episodes_source_scope": "Evaluation-script configuration, not episode-level CSV receipts.",
          "untrimmed_comparison": {
            "mean": 142.85372171610575,
            "sample_sd": 10.914920485110489,
            "n": 6,
            "rule": "Equal mean of all six seed means; sample SD (ddof=1). Appendix comparison only; not a replacement headline."
          },
          "seed_csv": "evaluation/baselines/limenP3/LIMEN/test_results/test_locomotion_20260708_233701.csv",
          "reporting_script": "evaluation/baselines/limenP3/LIMEN/scripts/test_locomotion.py",
          "audit": "paper/data/review_v5_cohort_audit.md"
        }
      }
    },
    "excluded": {
      "Eureka_intermediate_regime": {
        "mean": 110.15,
        "sd": 10.24,
        "reason": "information leakage beyond strict P2 while not receiving native reward; fills neither condition"
      }
    }
  },
  "reach": {
    "endpoint": "held-out final success",
    "milestones": [
      "enter_target_neighborhood",
      "reach_target"
    ],
    "P2": {
      "ASPIRE": {
        "status": "completed_early_saturation",
        "final": 1.0,
        "note": "14 independently initialized candidates simultaneously reached stage/final 1.0 at 5k steps per seed; an earlier two-seed champion scored 10/10 at 50k"
      },
      "Eureka": {
        "status": "completed_early_saturation",
        "final": 1.0,
        "note": "3 independent training seeds, 75/75 held-out episodes; candidate final vector [1,1,1,0]"
      },
      "LiMEN": {
        "status": "completed_early_saturation",
        "final": 1.0,
        "note": "champion 60/60 across seeds 42-44; 7 of 8 completed full-train candidates also [1,1,1]"
      }
    },
    "P3": {
      "ASPIRE": {
        "status": "completed",
        "final": 1.0
      },
      "Eureka": {
        "status": "not_run",
        "final": null
      },
      "LiMEN": {
        "status": "completed_external",
        "final": 1.0,
        "external": true
      }
    }
  },
  "door": {
    "endpoint": "held-out final success",
    "milestones": [
      "open_door"
    ],
    "P2": {
      "ASPIRE": {
        "status": "completed",
        "final": 1.0,
        "note": "two training seeds [1,1], 10 held-out episodes, 50k steps per seed"
      },
      "Eureka": {
        "status": "completed_early_saturation",
        "final": 1.0,
        "note": "three independently generated reward champions each 25/25"
      },
      "LiMEN": {
        "status": "completed",
        "final": 1.0,
        "note": "iteration-30 full-train candidate per-seed [1,1,1]; formal record pending"
      }
    },
    "P3": {
      "ASPIRE": {
        "status": "not_run",
        "final": null
      },
      "Eureka": {
        "status": "not_run",
        "final": null
      },
      "LiMEN": {
        "status": "completed_external",
        "final": 1.0,
        "external": true
      }
    }
  }
}


==> anc/FARL/paper/data/hand_baseline_pre5m_profiles.json <==
{
  "schema_version": "hand_champion_stage_profiles.v2",
  "snapshot_date_cst": "2026-09-05",
  "authority": [
    "contracts/HAND_CHAMPION_STAGE_REPORTING_FREEZE_2026_09_05.md"
  ],
  "paper_contract": {
    "task": "AdroitHandRelocate-v2",
    "stage_ids": [
      "stage.0.reach_object",
      "stage.1.controlled_lift",
      "stage.2.transport_to_target",
      "stage.3.relocate_goal"
    ],
    "stage_labels": [
      "Reach",
      "Controlled lift",
      "Transport",
      "Relocate (Final)"
    ],
    "stage_statistic": "marginal episode-level stage completion as recorded in each champion's completed final evaluation; no retrospective ordered-prefix transformation",
    "candidate_rule": "one fixed champion per compared method; never choose a different candidate by stage",
    "aggregation": "compute an episode success proportion within each training seed, then take the unweighted arithmetic mean across training seeds",
    "uncertainty": "sample standard deviation across per-training-seed success proportions",
    "evaluation_budget_rule": "use each method's completed champion evaluation cohort and disclose its episodes per seed; no new 300-episode gate",
    "new_training_required": false,
    "comparison_scope": "descriptive final-champion capability comparison, not a compute-matched causal estimate"
  },
  "plot_ready_methods": [
    "aspire",
    "eureka",
    "limen"
  ],
  "methods": {
    "aspire": {
      "status": "completed_paper_profile",
      "champion_id": "iter4_trial1_genome.031b6a159bb610d7",
      "design": {
        "algo_id": "algo.sac_rank1.v1",
        "obs_schema_id": "repr.llm_semantic.v1",
        "reward_id": "reward.general_transition.216c48b6e582.v1",
        "exploration_id": "exploration.stage_coverage.v1"
      },
      "training_steps_per_seed": 500000,
      "training_seeds": [
        0,
        1,
        2
      ],
      "episodes_per_seed": 100,
      "per_seed_stage_rates": [
        {
          "seed": 0,
          "rates": [
            0.98,
            0.45,
            0.07,
            0.0
          ]
        },
        {
          "seed": 1,
          "rates": [
            1.0,
            0.64,
            0.13,
            0.05
          ]
        },
        {
          "seed": 2,
          "rates": [
            0.95,
            0.54,
            0.08,
            0.01
          ]
        }
      ],
      "stage_mean": [
        0.9766666666666667,
        0.5433333333333333,
        0.09333333333333334,
        0.02
      ],
      "stage_sd_sample": [
        0.025166114784235853,
        0.09504384952922168,
        0.03214550253664318,
        0.026457513110645908
      ],
      "selection_receipt": [
        "outputs/live_v9_5_adroit_relocate_p1_20260829_r6/adroit_relocate_p1/adroit_hand_relocate_p1_seed0_20260829_150823/champion.json",
        "outputs/live_v9_5_adroit_relocate_p1_20260829_r6/adroit_relocate_p1/adroit_hand_relocate_p1_seed0_20260829_150823/best_so_far.json"
      ],
      "evidence_receipt": "outputs/live_v9_5_adroit_relocate_p1_20260829_r6/adroit_relocate_p1/adroit_hand_relocate_p1_seed0_20260829_150823/breadth_portfolio/workers/iter4_trial1_genome.031b6a159bb610d7/worker_result.json"
    },
    "eureka": {
      "status": "completed_final_paper_profile",
      "champion_id": "env_iter1_response10.py",
      "learner": "SB3 PPO",
      "training_steps_per_seed": 1000000,
      "training_seeds": [
        0,
        1,
        2,
        3,
        4
      ],
      "episodes_per_seed": 25,
      "per_seed_stage_rates": [
        {
          "seed": 0,
          "rates": [
            0.48,
            0.12,
            0.0,
            0.0
          ]
        },
        {
          "seed": 1,
          "rates": [
            0.68,
            0.04,
            0.0,
            0.0
          ]
        },
        {
          "seed": 2,
          "rates": [
            0.48,
            0.08,
            0.0,
            0.0
          ]
        },
        {
          "seed": 3,
          "rates": [
            0.32,
            0.0,
            0.0,
            0.0
          ]
        },
        {
          "seed": 4,
          "rates": [
            0.6,
            0.04,
            0.0,
            0.0
          ]
        }
      ],
      "stage_mean": [
        0.512,
        0.056,
        0.0,
        0.0
      ],
      "stage_sd_sample": [
        0.13682105101189657,
        0.045607017003965515,
        0.0,
        0.0
      ],
      "selection_receipt": "evaluation/results/baselines_p1_hand_eureka_20260723_r2/eureka/hand_p1/hand_p1_20260723_104047/eureka_mujoco.log",
      "evidence_receipts": [
        "evaluation/results/baselines_p1_hand_eureka_20260723_r2/eureka/hand_p1/hand_p1_20260723_104047/tb_eval0/candidate_final_eval.v1.json",
        "evaluation/results/baselines_p1_hand_eureka_20260723_r2/eureka/hand_p1/hand_p1_20260723_104047/tb_eval1/candidate_final_eval.v1.json",
        "evaluation/results/baselines_p1_hand_eureka_20260723_r2/eureka/hand_p1/hand_p1_20260723_104047/tb_eval2/candidate_final_eval.v1.json",
        "evaluation/results/baselines_p1_hand_eureka_20260723_r2/eureka/hand_p1/hand_p1_20260723_104047/tb_eval3/candidate_final_eval.v1.json",
        "evaluation/results/baselines_p1_hand_eureka_20260723_r2/eureka/hand_p1/hand_p1_20260723_104047/tb_eval4/candidate_final_eval.v1.json"
      ]
    },
    "limen": {
      "status": "completed_final_paper_profile",
      "champion_id": "58b72ac5-c3ae-4ee6-9070-8e5986a894c1",
      "learner": "native LiMEN SB3 PPO",
      "training_steps_per_seed": 3000000,
      "training_seeds": [
        42,
        43,
        44
      ],
      "episodes_per_seed": 20,
      "per_seed_stage_rates": [
        {
          "seed": 42,
          "rates": [
            0.7,
            0.25,
            0.0,
            0.0
          ]
        },
        {
          "seed": 43,
          "rates": [
            0.9,
            0.05,
            0.0,
            0.0
          ]
        },
        {
          "seed": 44,
          "rates": [
            0.85,
            0.2,
            0.0,
            0.0
          ]
        }
      ],
      "stage_mean": [
        0.8166666666666667,
        0.16666666666666666,
        0.0,
        0.0
      ],
      "stage_sd_sample": [
        0.10408329997330665,
        0.10408329997330663,
        0.0,
        0.0
      ],
      "selection_receipt": [
        "contracts/HANDOFF_COMPLETE_THREAD_MEMORY_AND_LIVE_EXPERIMENTS_V9_5_2026_07_27.md",
        "evaluation/baselines/limenP3/LIMEN/scripts/run_hand_champion_deep_train.sh"
      ],
      "evidence_receipt": "evaluation/results/baselines_p1_hand_limen_champion_deep_20260723_r1/summary.json"
    }
  },
  "native_controls": {
    "status": "completed_fixed_controls_not_collapsed_to_one_champion",
    "training_steps_per_seed": 300000,
    "training_seeds": [
      0,
      1,
      2
    ],
    "episodes_per_seed": 30,
    "profiles": {
      "PPO": {
        "per_seed_stage_rates": [
          {
            "seed": 0,
            "rates": [
              0.7,
              0.1,
              0.0,
              0.0
            ]
          },
          {
            "seed": 1,
            "rates": [
              0.5,
              0.03333333333333333,
              0.0,
              0.0
            ]
          },
          {
            "seed": 2,
            "rates": [
              1.0,
              0.06666666666666667,
              0.0,
              0.0
            ]
          }
        ],
        "stage_mean": [
          0.7333333333333333,
          0.06666666666666667,
          0.0,
          0.0
        ],
        "stage_sd_sample": [
          0.2516611478423583,
          0.03333333333333334,
          0.0,
          0.0
        ]
      },
      "SAC": {
        "per_seed_stage_rates": [
          {
            "seed": 0,
            "rates": [
              0.5666666666666667,
              0.06666666666666667,
              0.0,
              0.0
            ]
          },
          {
            "seed": 1,
            "rates": [
              0.5,
              0.03333333333333333,
              0.0,
              0.0
            ]
          },
          {
            "seed": 2,
            "rates": [
              0.1,
              0.03333333333333333,
              0.0,
              0.0
            ]
          }
        ],
        "stage_mean": [
          0.3888888888888889,
          0.044444444444444446,
          0.0,
          0.0
        ],
        "stage_sd_sample": [
          0.25239592648001213,
          0.019245008972987525,
          0.0,
          0.0
        ]
      },
      "TD3": {
        "per_seed_stage_rates": [
          {
            "seed": 0,
            "rates": [
              0.03333333333333333,
              0.0,
              0.0,
              0.0
            ]
          },
          {
            "seed": 1,
            "rates": [
              0.06666666666666667,
              0.03333333333333333,
              0.0,
              0.0
            ]
          },
          {
            "seed": 2,
            "rates": [
              0.0,
              0.0,
              0.0,
              0.0
            ]
          }
        ],
        "stage_mean": [
          0.03333333333333333,
          0.011111111111111112,
          0.0,
          0.0
        ],
        "stage_sd_sample": [
          0.03333333333333333,
          0.019245008972987525,
          0.0,
          0.0
        ]
      }
    },
    "provenance": "outputs/p1_adroit_native_qualification_20260715_r2/SUMMARY.md"
  }
}


==> anc/FARL/paper/data/hand_baselines_5m_results.json <==
{
  "eureka": {
    "expected_seeds": 5,
    "completed_seeds": 5,
    "complete": true,
    "seeds": [
      {
        "seed": 0,
        "success_rate": 0.0,
        "actual_steps": 5013504,
        "metric_sha256": "71afdce7b5d147d15d1efb64ae1b1f479409ffcb0fc20c2f89719f2fe4789fd1",
        "stage_rates": {
          "stage.0.reach_object": 0.6,
          "stage.1.controlled_lift": 0.08,
          "stage.2.transport_to_target": 0.04,
          "stage.3.relocate_goal": 0.0
        }
      },
      {
        "seed": 1,
        "success_rate": 0.0,
        "actual_steps": 5013504,
        "metric_sha256": "8c43aaa32ed53d42c4c091e3d0a00e7a97884b7470135150f3da457f5ee273ce",
        "stage_rates": {
          "stage.0.reach_object": 0.6,
          "stage.1.controlled_lift": 0.12,
          "stage.2.transport_to_target": 0.08,
          "stage.3.relocate_goal": 0.0
        }
      },
      {
        "seed": 2,
        "success_rate": 0.0,
        "actual_steps": 5013504,
        "metric_sha256": "b12725c3698b2b3b1837521163a1d6e653e620194560d6150b08cfda558c8ed2",
        "stage_rates": {
          "stage.0.reach_object": 0.64,
          "stage.1.controlled_lift": 0.2,
          "stage.2.transport_to_target": 0.04,
          "stage.3.relocate_goal": 0.0
        }
      },
      {
        "seed": 3,
        "success_rate": 0.0,
        "actual_steps": 5013504,
        "metric_sha256": "cc3052666488271f6bc0a1ee336b23129d3ecd83677d85668e7c2e5efa7cb61e",
        "stage_rates": {
          "stage.0.reach_object": 0.48,
          "stage.1.controlled_lift": 0.08,
          "stage.2.transport_to_target": 0.0,
          "stage.3.relocate_goal": 0.0
        }
      },
      {
        "seed": 4,
        "success_rate": 0.0,
        "actual_steps": 5013504,
        "metric_sha256": "ec2b6fd77a93f004198b1b2e9d1bee5ca28ac84bf695c42eaf5d2b35c87b05ae",
        "stage_rates": {
          "stage.0.reach_object": 0.52,
          "stage.1.controlled_lift": 0.08,
          "stage.2.transport_to_target": 0.04,
          "stage.3.relocate_goal": 0.0
        }
      }
    ],
    "mean": 0.0,
    "sample_sd": 0.0,
    "total_actual_training_steps": 25067520,
    "successful_seeds": 0,
    "stage_mean": [
      0.568,
      0.112,
      0.04,
      0.0
    ],
    "stage_sd_sample": [
      0.06572670690061994,
      0.052153619241621194,
      0.0282842712474619,
      0.0
    ],
    "additional_steps": 25067520
  },
  "limen": {
    "expected_seeds": 3,
    "completed_seeds": 3,
    "complete": true,
    "seeds": [
      {
        "seed": 42,
        "success_rate": 0.0,
        "actual_steps": 5013504,
        "metric_sha256": "804553dbca210c6ff8fbe6112eda8f9aede4a2a0b72c166618ab50633f77084b",
        "stage_rates": {
          "stage.0.reach_object": 0.95,
          "stage.1.controlled_lift": 0.15,
          "stage.2.transport_to_target": 0.0,
          "stage.3.relocate_goal": 0.0
        }
      },
      {
        "seed": 43,
        "success_rate": 0.0,
        "actual_steps": 5013504,
        "metric_sha256": "8f0a2875af26fa3ccecf2458cbb00ca9417d500f3c782aa3d551c878ea446c24",
        "stage_rates": {
          "stage.0.reach_object": 0.8,
          "stage.1.controlled_lift": 0.25,
          "stage.2.transport_to_target": 0.05,
          "stage.3.relocate_goal": 0.0
        }
      },
      {
        "seed": 44,
        "success_rate": 0.0,
        "actual_steps": 5013504,
        "metric_sha256": "f84ae15eb61b688ac82ac135e225efc1c52105d5bec28b11c8844df5decde074",
        "stage_rates": {
          "stage.0.reach_object": 0.9,
          "stage.1.controlled_lift": 0.1,
          "stage.2.transport_to_target": 0.0,
          "stage.3.relocate_goal": 0.0
        }
      }
    ],
    "mean": 0.0,
    "sample_sd": 0.0,
    "total_actual_training_steps": 15040512,
    "successful_seeds": 0,
    "stage_mean": [
      0.8833333333333333,
      0.16666666666666666,
      0.016666666666666666,
      0.0
    ],
    "stage_sd_sample": [
      0.07637626158259729,
      0.07637626158259733,
      0.02886751345948129,
      0.0
    ],
    "additional_steps": 15040512
  }
}


==> anc/FARL/paper/data/hand_champion_stage_profiles.json <==
{
  "schema_version": "hand_champion_stage_profiles.v2",
  "snapshot_date_cst": "2026-09-26",
  "authority": [
    "contracts/HAND_CHAMPION_STAGE_REPORTING_FREEZE_2026_09_05.md"
  ],
  "paper_contract": {
    "task": "AdroitHandRelocate-v2",
    "stage_ids": [
      "stage.0.reach_object",
      "stage.1.controlled_lift",
      "stage.2.transport_to_target",
      "stage.3.relocate_goal"
    ],
    "stage_labels": [
      "Reach",
      "Controlled lift",
      "Transport",
      "Relocate (Final)"
    ],
    "stage_statistic": "marginal episode-level stage completion as recorded in each champion's completed final evaluation; no retrospective ordered-prefix transformation",
    "candidate_rule": "one fixed champion per compared method; never choose a different candidate by stage",
    "aggregation": "compute an episode success proportion within each training seed, then take the unweighted arithmetic mean across training seeds",
    "uncertainty": "sample standard deviation across per-training-seed success proportions",
    "evaluation_budget_rule": "use each method's completed champion evaluation cohort and disclose its episodes per seed; no new 300-episode gate",
    "new_training_required": false,
    "comparison_scope": "descriptive final-champion capability comparison, not a compute-matched causal estimate"
  },
  "plot_ready_methods": [
    "aspire",
    "eureka",
    "limen"
  ],
  "methods": {
    "aspire": {
      "status": "completed_paper_profile",
      "champion_id": "iter4_trial1_genome.031b6a159bb610d7",
      "design": {
        "algo_id": "algo.sac_rank1.v1",
        "obs_schema_id": "repr.llm_semantic.v1",
        "reward_id": "reward.general_transition.216c48b6e582.v1",
        "exploration_id": "exploration.stage_coverage.v1"
      },
      "training_steps_per_seed": 500000,
      "training_seeds": [
        0,
        1,
        2
      ],
      "episodes_per_seed": 100,
      "per_seed_stage_rates": [
        {
          "seed": 0,
          "rates": [
            0.98,
            0.45,
            0.07,
            0.0
          ]
        },
        {
          "seed": 1,
          "rates": [
            1.0,
            0.64,
            0.13,
            0.05
          ]
        },
        {
          "seed": 2,
          "rates": [
            0.95,
            0.54,
            0.08,
            0.01
          ]
        }
      ],
      "stage_mean": [
        0.9766666666666667,
        0.5433333333333333,
        0.09333333333333334,
        0.02
      ],
      "stage_sd_sample": [
        0.025166114784235853,
        0.09504384952922168,
        0.03214550253664318,
        0.026457513110645908
      ],
      "selection_receipt": [
        "outputs/live_v9_5_adroit_relocate_p1_20260829_r6/adroit_relocate_p1/adroit_hand_relocate_p1_seed0_20260829_150823/champion.json",
        "outputs/live_v9_5_adroit_relocate_p1_20260829_r6/adroit_relocate_p1/adroit_hand_relocate_p1_seed0_20260829_150823/best_so_far.json"
      ],
      "evidence_receipt": "outputs/live_v9_5_adroit_relocate_p1_20260829_r6/adroit_relocate_p1/adroit_hand_relocate_p1_seed0_20260829_150823/breadth_portfolio/workers/iter4_trial1_genome.031b6a159bb610d7/worker_result.json"
    },
    "eureka": {
      "status": "completed_fixed_design_5m",
      "champion_id": "env_iter1_response10.py",
      "learner": "SB3 PPO",
      "training_steps_per_seed": 5000000,
      "training_seeds": [
        0,
        1,
        2,
        3,
        4
      ],
      "episodes_per_seed": 25,
      "per_seed_stage_rates": [
        {
          "seed": 0,
          "rates": [
            0.6,
            0.08,
            0.04,
            0.0
          ]
        },
        {
          "seed": 1,
          "rates": [
            0.6,
            0.12,
            0.08,
            0.0
          ]
        },
        {
          "seed": 2,
          "rates": [
            0.64,
            0.2,
            0.04,
            0.0
          ]
        },
        {
          "seed": 3,
          "rates": [
            0.48,
            0.08,
            0.0,
            0.0
          ]
        },
        {
          "seed": 4,
          "rates": [
            0.52,
            0.08,
            0.04,
            0.0
          ]
        }
      ],
      "stage_mean": [
        0.568,
        0.112,
        0.04,
        0.0
      ],
      "stage_sd_sample": [
        0.06572670690061994,
        0.052153619241621194,
        0.0282842712474619,
        0.0
      ],
      "selection_receipt": "evaluation/results/baselines_p1_hand_eureka_20260723_r2/eureka/hand_p1/hand_p1_20260723_104047/eureka_mujoco.log",
      "evidence_receipts": [
        "outputs/hand_baselines_5m_20260926/eureka/seed_0",
        "outputs/hand_baselines_5m_20260926/eureka/seed_1",
        "outputs/hand_baselines_5m_20260926/eureka/seed_2",
        "outputs/hand_baselines_5m_20260926/eureka/seed_3",
        "outputs/hand_baselines_5m_20260926/eureka/seed_4"
      ]
    },
    "limen": {
      "status": "completed_fixed_design_5m",
      "champion_id": "58b72ac5-c3ae-4ee6-9070-8e5986a894c1",
      "learner": "native LiMEN SB3 PPO",
      "training_steps_per_seed": 5000000,
      "training_seeds": [
        42,
        43,
        44
      ],
      "episodes_per_seed": 20,
      "per_seed_stage_rates": [
        {
          "seed": 42,
          "rates": [
            0.95,
            0.15,
            0.0,
            0.0
          ]
        },
        {
          "seed": 43,
          "rates": [
            0.8,
            0.25,
            0.05,
            0.0
          ]
        },
        {
          "seed": 44,
          "rates": [
            0.9,
            0.1,
            0.0,
            0.0
          ]
        }
      ],
      "stage_mean": [
        0.8833333333333333,
        0.16666666666666666,
        0.016666666666666666,
        0.0
      ],
      "stage_sd_sample": [
        0.07637626158259729,
        0.07637626158259733,
        0.02886751345948129,
        0.0
      ],
      "selection_receipt": [
        "contracts/HANDOFF_COMPLETE_THREAD_MEMORY_AND_LIVE_EXPERIMENTS_V9_5_2026_07_27.md",
        "evaluation/baselines/limenP3/LIMEN/scripts/run_hand_champion_deep_train.sh"
      ],
      "evidence_receipts": [
        "outputs/hand_baselines_5m_20260926/limen/seed_42",
        "outputs/hand_baselines_5m_20260926/limen/seed_43",
        "outputs/hand_baselines_5m_20260926/limen/seed_44"
      ]
    }
  },
  "native_controls": {
    "status": "completed_fixed_controls_not_collapsed_to_one_champion",
    "training_steps_per_seed": 300000,
    "training_seeds": [
      0,
      1,
      2
    ],
    "episodes_per_seed": 30,
    "profiles": {
      "PPO": {
        "per_seed_stage_rates": [
          {
            "seed": 0,
            "rates": [
              0.7,
              0.1,
              0.0,
              0.0
            ]
          },
          {
            "seed": 1,
            "rates": [
              0.5,
              0.03333333333333333,
              0.0,
              0.0
            ]
          },
          {
            "seed": 2,
            "rates": [
              1.0,
              0.06666666666666667,
              0.0,
              0.0
            ]
          }
        ],
        "stage_mean": [
          0.7333333333333333,
          0.06666666666666667,
          0.0,
          0.0
        ],
        "stage_sd_sample": [
          0.2516611478423583,
          0.03333333333333334,
          0.0,
          0.0
        ]
      },
      "SAC": {
        "per_seed_stage_rates": [
          {
            "seed": 0,
            "rates": [
              0.5666666666666667,
              0.06666666666666667,
              0.0,
              0.0
            ]
          },
          {
            "seed": 1,
            "rates": [
              0.5,
              0.03333333333333333,
              0.0,
              0.0
            ]
          },
          {
            "seed": 2,
            "rates": [
              0.1,
              0.03333333333333333,
              0.0,
              0.0
            ]
          }
        ],
        "stage_mean": [
          0.3888888888888889,
          0.044444444444444446,
          0.0,
          0.0
        ],
        "stage_sd_sample": [
          0.25239592648001213,
          0.019245008972987525,
          0.0,
          0.0
        ]
      },
      "TD3": {
        "per_seed_stage_rates": [
          {
            "seed": 0,
            "rates": [
              0.03333333333333333,
              0.0,
              0.0,
              0.0
            ]
          },
          {
            "seed": 1,
            "rates": [
              0.06666666666666667,
              0.03333333333333333,
              0.0,
              0.0
            ]
          },
          {
            "seed": 2,
            "rates": [
              0.0,
              0.0,
              0.0,
              0.0
            ]
          }
        ],
        "stage_mean": [
          0.03333333333333333,
          0.011111111111111112,
          0.0,
          0.0
        ],
        "stage_sd_sample": [
          0.03333333333333333,
          0.019245008972987525,
          0.0,
          0.0
        ]
      }
    },
    "provenance": "outputs/p1_adroit_native_qualification_20260715_r2/SUMMARY.md"
  }
}


==> anc/FARL/paper/data/v12_results_20260914.json <==
{
  "schema": "aspire.paper.v12_results.v1",
  "generated_at_utc": "2026-09-14T07:36:17.606099+00:00",
  "ablations": [
    {
      "task": "doorkey",
      "arm": "A1",
      "source": {
        "path": "outputs/core_ablations_20260907/time_72h_20260908/doorkey/A1/final_validation/final_validation_summary.json",
        "sha256": "869661a923dfe4a9172686e78adbdaf8b9eb1f0d97b615d571f3d329eb6f7759"
      },
      "mean": 0.0,
      "sample_sd": 0.0,
      "seeds": [
        {
          "seed": 200,
          "worker": {
            "path": "outputs/core_ablations_20260907/time_72h_20260908/doorkey/A1/final_validation/jobs/budget_300000_seed_200/worker/worker_result.json",
            "sha256": "4bf2be5b847f65df647504ac7c9be7a78c31f4c63cd8b5b102298a3faffa305b"
          },
          "steps": 300000,
          "episodes": 5,
          "score": 0.0
        },
        {
          "seed": 201,
          "worker": {
            "path": "outputs/core_ablations_20260907/time_72h_20260908/doorkey/A1/final_validation/jobs/budget_300000_seed_201/worker/worker_result.json",
            "sha256": "fde50c5ed2527f3dad9c4c6156876190d43e7af412716fcea0597164550e28db"
          },
          "steps": 300000,
          "episodes": 5,
          "score": 0.0
        },
        {
          "seed": 202,
          "worker": {
            "path": "outputs/core_ablations_20260907/time_72h_20260908/doorkey/A1/final_validation/jobs/budget_300000_seed_202/worker/worker_result.json",
            "sha256": "c55850e23e16c763a6dd91d93f9774e26047c4da72eecb161ac6e97b326b2aff"
          },
          "steps": 300000,
          "episodes": 5,
          "score": 0.0
        }
      ]
    },
    {
      "task": "ant",
      "arm": "A1",
      "source": {
        "path": "outputs/core_ablations_20260907/time_72h_20260908/ant/A1/final_validation/final_validation_summary.json",
        "sha256": "4d8f263830bae63c30f1ff0b3705da63acc79521ce0243d0888b6efa31b3aebc"
      },
      "mean": -3.0865489350809385,
      "sample_sd": 5.383476227334969,
      "seeds": [
        {
          "seed": 200,
          "worker": {
            "path": "outputs/core_ablations_20260907/time_72h_20260908/ant/A1/final_validation/jobs/budget_1000000_seed_200/worker/worker_result.json",
            "sha256": "78a949a6660eb7cae4f1b8850f0a26b2ad8166121023f7b1fa3b8e479386047e"
          },
          "steps": 1000000,
          "episodes": 5,
          "score": -6.783059288823608
        },
        {
          "seed": 201,
          "worker": {
            "path": "outputs/core_ablations_20260907/time_72h_20260908/ant/A1/final_validation/jobs/budget_1000000_seed_201/worker/worker_result.json",
            "sha256": "38b1a4439e4613e9c7241153730435a3d4785f91e399368a38be2013ab90a5ff"
          },
          "steps": 1000000,
          "episodes": 5,
          "score": 3.0899477662187276
        },
        {
          "seed": 202,
          "worker": {
            "path": "outputs/core_ablations_20260907/time_72h_20260908/ant/A1/final_validation/jobs/budget_1000000_seed_202/worker/worker_result.json",
            "sha256": "a949159bcd8b67a582ec011e5203a11ded1c1214a323d656895e340fc43c71c1"
          },
          "steps": 1000000,
          "episodes": 5,
          "score": -5.566535282637935
        }
      ]
    },
    {
      "task": "doorkey",
      "arm": "A2",
      "source": {
        "path": "outputs/core_ablations_20260907/time_72h_20260908/cold_restart_20260909/doorkey/A2/attempt_001/final_validation/final_validation_summary.json",
        "sha256": "f479b9662ccfc1e49d2bea5160762dbf9f9fe3753d1d32f68fc4d8545947eda6"
      },
      "mean": 0.0,
      "sample_sd": 0.0,
      "seeds": [
        {
          "seed": 200,
          "worker": {
            "path": "outputs/core_ablations_20260907/time_72h_20260908/cold_restart_20260909/doorkey/A2/attempt_001/final_validation/jobs/budget_300000_seed_200/worker/worker_result.json",
            "sha256": "f3476e4ee0b345cf779036c9e84837c82852829e7c2f8410a45342f41caee6d1"
          },
          "steps": 300000,
          "episodes": 5,
          "score": 0.0
        },
        {
          "seed": 201,
          "worker": {
            "path": "outputs/core_ablations_20260907/time_72h_20260908/cold_restart_20260909/doorkey/A2/attempt_001/final_validation/jobs/budget_300000_seed_201/worker/worker_result.json",
            "sha256": "eea7bf4af0a37304b7f9c58992dba27a4ea67731e09961c88ca17835bab01b55"
          },
          "steps": 300000,
          "episodes": 5,
          "score": 0.0
        },
        {
          "seed": 202,
          "worker": {
            "path": "outputs/core_ablations_20260907/time_72h_20260908/cold_restart_20260909/doorkey/A2/attempt_001/final_validation/jobs/budget_300000_seed_202/worker/worker_result.json",
            "sha256": "b5eaa88d21dbe1b176dc7bc27de1c47329bcf82c63d6a09e49c41ee5ad7bcf9e"
          },
          "steps": 300000,
          "episodes": 5,
          "score": 0.0
        }
      ]
    },
    {
      "task": "ant",
      "arm": "A2",
      "source": {
        "path": "outputs/core_ablations_20260907/time_72h_20260908/cold_restart_20260909/ant/A2/attempt_001/final_validation/final_validation_summary.json",
        "sha256": "657280d1cbea60b5c31c4fb706560bccbe70355ca99b6fc20682ff8e0aec5a43"
      },
      "mean": -0.09831240775042054,
      "sample_sd": 0.39366932336944116,
      "seeds": [
        {
          "seed": 200,
          "worker": {
            "path": "outputs/core_ablations_20260907/time_72h_20260908/cold_restart_20260909/ant/A2/attempt_001/final_validation/jobs/budget_1000000_seed_200/worker/worker_result.json",
            "sha256": "78bf2e06803534cd7bfeefbd21f0e82d3e7920d48d2ad9be4eca844f5255c8a3"
          },
          "steps": 1000000,
          "episodes": 5,
          "score": -0.345150881201482
        },
        {
          "seed": 201,
          "worker": {
            "path": "outputs/core_ablations_20260907/time_72h_20260908/cold_restart_20260909/ant/A2/attempt_001/final_validation/jobs/budget_1000000_seed_201/worker/worker_result.json",
            "sha256": "05101f88517afb2a612a36309aa001bb21c9b921d41e623cf824942545f2b356"
          },
          "steps": 1000000,
          "episodes": 5,
          "score": 0.35567998605295864
        },
        {
          "seed": 202,
          "worker": {
            "path": "outputs/core_ablations_20260907/time_72h_20260908/cold_restart_20260909/ant/A2/attempt_001/final_validation/jobs/budget_1000000_seed_202/worker/worker_result.json",
            "sha256": "2e8c8f0444ce166593efbf0bc12eafe7b23c0334d8069df33831492715c4eb22"
          },
          "steps": 1000000,
          "episodes": 5,
          "score": -0.3054663281027382
        }
      ]
    },
    {
      "task": "doorkey",
      "arm": "A3",
      "source": {
        "path": "outputs/core_ablations_20260907/time_72h_20260908/doorkey/A3/final_validation/final_validation_summary.json",
        "sha256": "ad484de08bd2ad35c94af41b608f94dc9dd4b50dc8fa829f719a5f8cb7bde0c9"
      },
      "mean": 1.0,
      "sample_sd": 0.0,
      "seeds": [
        {
          "seed": 200,
          "worker": {
            "path": "outputs/core_ablations_20260907/time_72h_20260908/doorkey/A3/final_validation/jobs/budget_300000_seed_200/worker/worker_result.json",
            "sha256": "929398429929c15de3defbd041dce1e678418a68e127664a0da7df624508772d"
          },
          "steps": 300000,
          "episodes": 5,
          "score": 1.0
        },
        {
          "seed": 201,
          "worker": {
            "path": "outputs/core_ablations_20260907/time_72h_20260908/doorkey/A3/final_validation/jobs/budget_300000_seed_201/worker/worker_result.json",
            "sha256": "f31ee8955730551d75b913dbf0b1bd5762cc62357f546ea5bed786706feac9f1"
          },
          "steps": 300000,
          "episodes": 5,
          "score": 1.0
        },
        {
          "seed": 202,
          "worker": {
            "path": "outputs/core_ablations_20260907/time_72h_20260908/doorkey/A3/final_validation/jobs/budget_300000_seed_202/worker/worker_result.json",
            "sha256": "0395708a8a2fb51e32605c6faa93cbe36dd7dfb0a61aeeed5ddd5211956730fd"
          },
          "steps": 300000,
          "episodes": 5,
          "score": 1.0
        }
      ]
    },
    {
      "task": "ant",
      "arm": "A3",
      "source": {
        "path": "outputs/core_ablations_20260907/time_72h_20260908/ant/A3/final_validation/final_validation_summary.json",
        "sha256": "e7f7ba67b73d4258a4a3361ba2c96b656adeb0ac07f78a2ba05bafed7de2faf6"
      },
      "mean": 2.4007362474585956,
      "sample_sd": 2.931563235488316,
      "seeds": [
        {
          "seed": 200,
          "worker": {
            "path": "outputs/core_ablations_20260907/time_72h_20260908/ant/A3/final_validation/jobs/budget_1000000_seed_200/worker/worker_result.json",
            "sha256": "f033711c4c4251e26ac8f72fab4ceafb6787eac06a879365ffb12706110e8662"
          },
          "steps": 1000000,
          "episodes": 5,
          "score": 5.724210732776498
        },
        {
          "seed": 201,
          "worker": {
            "path": "outputs/core_ablations_20260907/time_72h_20260908/ant/A3/final_validation/jobs/budget_1000000_seed_201/worker/worker_result.json",
            "sha256": "3f668cd8d5b7206d74976c048ce5acb52768c175f1870389ddfaad31864213f2"
          },
          "steps": 1000000,
          "episodes": 5,
          "score": 1.2957314474930801
        },
        {
          "seed": 202,
          "worker": {
            "path": "outputs/core_ablations_20260907/time_72h_20260908/ant/A3/final_validation/jobs/budget_1000000_seed_202/worker/worker_result.json",
            "sha256": "501db19261f86113893af8d9ad0672af6b3c2f5189deb691d525f83619e3cec3"
          },
          "steps": 1000000,
          "episodes": 5,
          "score": 0.18226656210620826
        }
      ]
    }
  ],
  "doorkey_stages": [
    {
      "arm": "A1",
      "seeds": [
        {
          "seed": 200,
          "worker": {
            "path": "outputs/core_ablations_20260907/time_72h_20260908/doorkey/A1/final_validation/jobs/budget_300000_seed_200/worker/worker_result.json",
            "sha256": "4bf2be5b847f65df647504ac7c9be7a78c31f4c63cd8b5b102298a3faffa305b"
          },
          "episodes": 100,
          "rates": [
            0.34,
            0.0,
            0.0
          ]
        },
        {
          "seed": 201,
          "worker": {
            "path": "outputs/core_ablations_20260907/time_72h_20260908/doorkey/A1/final_validation/jobs/budget_300000_seed_201/worker/worker_result.json",
            "sha256": "fde50c5ed2527f3dad9c4c6156876190d43e7af412716fcea0597164550e28db"
          },
          "episodes": 100,
          "rates": [
            0.2,
            0.03,
            0.0
          ]
        },
        {
          "seed": 202,
          "worker": {
            "path": "outputs/core_ablations_20260907/time_72h_20260908/doorkey/A1/final_validation/jobs/budget_300000_seed_202/worker/worker_result.json",
            "sha256": "c55850e23e16c763a6dd91d93f9774e26047c4da72eecb161ac6e97b326b2aff"
          },
          "episodes": 100,
          "rates": [
            0.0,
            0.0,
            0.0
          ]
        }
      ],
      "mean": [
        0.18000000000000002,
        0.01,
        0.0
      ],
      "sample_sd": [
        0.17088007490635063,
        0.017320508075688773,
        0.0
      ]
    },
    {
      "arm": "A2",
      "seeds": [
        {
          "seed": 200,
          "worker": {
            "path": "outputs/core_ablations_20260907/time_72h_20260908/cold_restart_20260909/doorkey/A2/attempt_001/final_validation/jobs/budget_300000_seed_200/worker/worker_result.json",
            "sha256": "f3476e4ee0b345cf779036c9e84837c82852829e7c2f8410a45342f41caee6d1"
          },
          "episodes": 100,
          "rates": [
            0.55,
            0.46,
            0.0
          ]
        },
        {
          "seed": 201,
          "worker": {
            "path": "outputs/core_ablations_20260907/time_72h_20260908/cold_restart_20260909/doorkey/A2/attempt_001/final_validation/jobs/budget_300000_seed_201/worker/worker_result.json",
            "sha256": "eea7bf4af0a37304b7f9c58992dba27a4ea67731e09961c88ca17835bab01b55"
          },
          "episodes": 100,
          "rates": [
            0.43,
            0.43,
            0.0
          ]
        },
        {
          "seed": 202,
          "worker": {
            "path": "outputs/core_ablations_20260907/time_72h_20260908/cold_restart_20260909/doorkey/A2/attempt_001/final_validation/jobs/budget_300000_seed_202/worker/worker_result.json",
            "sha256": "b5eaa88d21dbe1b176dc7bc27de1c47329bcf82c63d6a09e49c41ee5ad7bcf9e"
          },
          "episodes": 100,
          "rates": [
            0.42,
            0.14,
            0.0
          ]
        }
      ],
      "mean": [
        0.4666666666666667,
        0.3433333333333333,
        0.0
      ],
      "sample_sd": [
        0.07234178138070238,
        0.17672954855748751,
        0.0
      ]
    },
    {
      "arm": "A3",
      "seeds": [
        {
          "seed": 200,
          "worker": {
            "path": "outputs/core_ablations_20260907/time_72h_20260908/doorkey/A3/final_validation/jobs/budget_300000_seed_200/worker/worker_result.json",
            "sha256": "929398429929c15de3defbd041dce1e678418a68e127664a0da7df624508772d"
          },
          "episodes": 100,
          "rates": [
            1.0,
            1.0,
            1.0
          ]
        },
        {
          "seed": 201,
          "worker": {
            "path": "outputs/core_ablations_20260907/time_72h_20260908/doorkey/A3/final_validation/jobs/budget_300000_seed_201/worker/worker_result.json",
            "sha256": "f31ee8955730551d75b913dbf0b1bd5762cc62357f546ea5bed786706feac9f1"
          },
          "episodes": 100,
          "rates": [
            1.0,
            1.0,
            1.0
          ]
        },
        {
          "seed": 202,
          "worker": {
            "path": "outputs/core_ablations_20260907/time_72h_20260908/doorkey/A3/final_validation/jobs/budget_300000_seed_202/worker/worker_result.json",
            "sha256": "0395708a8a2fb51e32605c6faa93cbe36dd7dfb0a61aeeed5ddd5211956730fd"
          },
          "episodes": 100,
          "rates": [
            0.96,
            0.96,
            0.96
          ]
        }
      ],
      "mean": [
        0.9866666666666667,
        0.9866666666666667,
        0.9866666666666667
      ],
      "sample_sd": [
        0.023094010767585053,
        0.023094010767585053,
        0.023094010767585053
      ]
    }
  ],
  "native": [
    {
      "algo": "ppo",
      "budget": 1000000,
      "seeds": [
        {
          "seed": 0,
          "source": {
            "path": "outputs/hand_st_native_longtrain_20260909/attempt_002/runs/ppo_seed0/evaluations/budget_1000000.json",
            "sha256": "33bf982d874586044302f2b957aa3be3cbf9dcb7d5d6380e4254d2adf4e2f259"
          },
          "actual_steps": 1001472,
          "metrics": {
            "reach": 0.6,
            "lift": 0.18,
            "transport": 0.0,
            "final": 0.0,
            "official_any": 0.0,
            "native_return": -5.759738893820744
          }
        },
        {
          "seed": 1,
          "source": {
            "path": "outputs/hand_st_native_longtrain_20260909/attempt_002/runs/ppo_seed1/evaluations/budget_1000000.json",
            "sha256": "e7bb614b8321efc50ed1e186206f4a8159055fef7eef39050eed9515b6f2547c"
          },
          "actual_steps": 1001472,
          "metrics": {
            "reach": 0.78,
            "lift": 0.3,
            "transport": 0.02,
            "final": 0.0,
            "official_any": 0.0,
            "native_return": -0.8550828654484269
          }
        },
        {
          "seed": 2,
          "source": {
            "path": "outputs/hand_st_native_longtrain_20260909/attempt_002/runs/ppo_seed2/evaluations/budget_1000000.json",
            "sha256": "1fab48ee04c4c9d70a28d42a86bb045e1981054a0fd0739846c73703ec7d2aca"
          },
          "actual_steps": 1001472,
          "metrics": {
            "reach": 0.74,
            "lift": 0.3,
            "transport": 0.03,
            "final": 0.02,
            "official_any": 0.05,
            "native_return": 1.8101374852576364
          }
        }
      ],
      "metrics": {
        "reach": {
          "mean": 0.7066666666666667,
          "sample_sd": 0.09451631252505219
        },
        "lift": {
          "mean": 0.26,
          "sample_sd": 0.06928203230275509
        },
        "transport": {
          "mean": 0.016666666666666666,
          "sample_sd": 0.015275252316519466
        },
        "final": {
          "mean": 0.006666666666666667,
          "sample_sd": 0.011547005383792516
        },
        "official_any": {
          "mean": 0.016666666666666666,
          "sample_sd": 0.02886751345948129
        },
        "native_return": {
          "mean": -1.6015614246705114,
          "sample_sd": 3.839749962974922
        }
      }
    },
    {
      "algo": "ppo",
      "budget": 5000000,
      "seeds": [
        {
          "seed": 0,
          "source": {
            "path": "outputs/hand_st_native_longtrain_20260909/attempt_002/runs/ppo_seed0/evaluations/budget_5000000.json",
            "sha256": "34f79c5861757a257afed1ee15248746d6b5c0946dc5ffaff379b63d48121e62"
          },
          "actual_steps": 5001216,
          "metrics": {
            "reach": 0.41,
            "lift": 0.05,
            "transport": 0.0,
            "final": 0.0,
            "official_any": 0.03,
            "native_return": -10.188234936517214
          }
        },
        {
          "seed": 1,
          "source": {
            "path": "outputs/hand_st_native_longtrain_20260909/attempt_002/runs/ppo_seed1/evaluations/budget_5000000.json",
            "sha256": "0456e3a4fe6b3183c10e078928d06e037fd4ddc5619d976669830ef3cf0c4b64"
          },
          "actual_steps": 5001216,
          "metrics": {
            "reach": 0.46,
            "lift": 0.13,
            "transport": 0.01,
            "final": 0.02,
            "official_any": 0.04,
            "native_return": -5.350255432031478
          }
        },
        {
          "seed": 2,
          "source": {
            "path": "outputs/hand_st_native_longtrain_20260909/attempt_002/runs/ppo_seed2/evaluations/budget_5000000.json",
            "sha256": "5e4039b0c345f94fe8f8c7e0dc8b34752d878a1fafeb9703f0ec665a5cd755f0"
          },
          "actual_steps": 5001216,
          "metrics": {
            "reach": 0.39,
            "lift": 0.1,
            "transport": 0.02,
            "final": 0.01,
            "official_any": 0.02,
            "native_return": -15.92451018119089
          }
        }
      ],
      "metrics": {
        "reach": {
          "mean": 0.42,
          "sample_sd": 0.036055512754639904
        },
        "lift": {
          "mean": 0.09333333333333334,
          "sample_sd": 0.0404145188432738
        },
        "transport": {
          "mean": 0.01,
          "sample_sd": 0.01
        },
        "final": {
          "mean": 0.01,
          "sample_sd": 0.01
        },
        "official_any": {
          "mean": 0.03,
          "sample_sd": 0.01
        },
        "native_return": {
          "mean": -10.487666849913193,
          "sample_sd": 5.293482830622961
        }
      }
    },
    {
      "algo": "sac",
      "budget": 1000000,
      "seeds": [
        {
          "seed": 0,
          "source": {
            "path": "outputs/hand_st_native_longtrain_20260909/attempt_002/runs/sac_seed0/evaluations/budget_1000000.json",
            "sha256": "3ab6eda2fa6d4bc6ca09f0a7efe39f89de9a4fdac26dcc7666da9bb78b8d377b"
          },
          "actual_steps": 1000000,
          "metrics": {
            "reach": 0.26,
            "lift": 0.04,
            "transport": 0.0,
            "final": 0.0,
            "official_any": 0.0,
            "native_return": -16.77931908290139
          }
        },
        {
          "seed": 1,
          "source": {
            "path": "outputs/hand_st_native_longtrain_20260909/attempt_002/runs/sac_seed1/evaluations/budget_1000000.json",
            "sha256": "73a912042995aa56f5940576e84082c61b34430e239d0b4865c8482936951ba1"
          },
          "actual_steps": 1000000,
          "metrics": {
            "reach": 0.17,
            "lift": 0.02,
            "transport": 0.0,
            "final": 0.0,
            "official_any": 0.0,
            "native_return": -10.046124602603095
          }
        },
        {
          "seed": 2,
          "source": {
            "path": "outputs/hand_st_native_longtrain_20260909/attempt_002/runs/sac_seed2/evaluations/budget_1000000.json",
            "sha256": "d86935595b950ddb73f38bb52e05529f87bbced338e84b97ffadb2b40a173326"
          },
          "actual_steps": 1000000,
          "metrics": {
            "reach": 0.33,
            "lift": 0.06,
            "transport": 0.0,
            "final": 0.0,
            "official_any": 0.0,
            "native_return": -17.24087308051085
          }
        }
      ],
      "metrics": {
        "reach": {
          "mean": 0.25333333333333335,
          "sample_sd": 0.08020806277010643
        },
        "lift": {
          "mean": 0.04,
          "sample_sd": 0.02
        },
        "transport": {
          "mean": 0.0,
          "sample_sd": 0.0
        },
        "final": {
          "mean": 0.0,
          "sample_sd": 0.0
        },
        "official_any": {
          "mean": 0.0,
          "sample_sd": 0.0
        },
        "native_return": {
          "mean": -14.688772255338446,
          "sample_sd": 4.0272684221149335
        }
      }
    },
    {
      "algo": "sac",
      "budget": 5000000,
      "seeds": [
        {
          "seed": 0,
          "source": {
            "path": "outputs/hand_st_native_longtrain_20260909/attempt_002/runs/sac_seed0/evaluations/budget_5000000.json",
            "sha256": "8ddae7d1020202a5b57d3fda37831900b3b806784e7219cd967eea71ebd5e357"
          },
          "actual_steps": 5000000,
          "metrics": {
            "reach": 0.24,
            "lift": 0.1,
            "transport": 0.02,
            "final": 0.0,
            "official_any": 0.02,
            "native_return": -11.273572736117547
          }
        },
        {
          "seed": 1,
          "source": {
            "path": "outputs/hand_st_native_longtrain_20260909/attempt_002/runs/sac_seed1/evaluations/budget_5000000.json",
            "sha256": "b265003de5b7096c68a577025a4f78f53eefa2f8046d59064db2e928651b2cf7"
          },
          "actual_steps": 5000000,
          "metrics": {
            "reach": 0.07,
            "lift": 0.02,
            "transport": 0.0,
            "final": 0.0,
            "official_any": 0.0,
            "native_return": -10.7816925894671
          }
        },
        {
          "seed": 2,
          "source": {
            "path": "outputs/hand_st_native_longtrain_20260909/attempt_002/runs/sac_seed2/evaluations/budget_5000000.json",
            "sha256": "246a4a3109ce9361d05947e68056b7c2414bb5b5722463ea64cf6f89ca68b77c"
          },
          "actual_steps": 5000000,
          "metrics": {
            "reach": 0.23,
            "lift": 0.04,
            "transport": 0.0,
            "final": 0.0,
            "official_any": 0.0,
            "native_return": -12.199633256325711
          }
        }
      ],
      "metrics": {
        "reach": {
          "mean": 0.18,
          "sample_sd": 0.09539392014169457
        },
        "lift": {
          "mean": 0.05333333333333334,
          "sample_sd": 0.04163331998932266
        },
        "transport": {
          "mean": 0.006666666666666667,
          "sample_sd": 0.011547005383792516
        },
        "final": {
          "mean": 0.0,
          "sample_sd": 0.0
        },
        "official_any": {
          "mean": 0.006666666666666667,
          "sample_sd": 0.011547005383792516
        },
        "native_return": {
          "mean": -11.418299527303454,
          "sample_sd": 0.7199641079582281
        }
      }
    },
    {
      "algo": "td3",
      "budget": 1000000,
      "seeds": [
        {
          "seed": 0,
          "source": {
            "path": "outputs/hand_st_native_longtrain_20260909/attempt_002/runs/td3_seed0/evaluations/budget_1000000.json",
            "sha256": "9084f9044c1c1c742b701acf33c946718be96246568c0e2225c8b49d19c92eea"
          },
          "actual_steps": 1000000,
          "metrics": {
            "reach": 0.02,
            "lift": 0.0,
            "transport": 0.0,
            "final": 0.0,
            "official_any": 0.0,
            "native_return": -9.793401797945862
          }
        },
        {
          "seed": 1,
          "source": {
            "path": "outputs/hand_st_native_longtrain_20260909/attempt_002/runs/td3_seed1/evaluations/budget_1000000.json",
            "sha256": "6a7f1963fb8249e2fdd8a41d0edc0ea0c9b94f0caba0142d6f3d6113b7c4f00c"
          },
          "actual_steps": 1000000,
          "metrics": {
            "reach": 0.02,
            "lift": 0.0,
            "transport": 0.0,
            "final": 0.0,
            "official_any": 0.0,
            "native_return": -10.497924048439597
          }
        },
        {
          "seed": 2,
          "source": {
            "path": "outputs/hand_st_native_longtrain_20260909/attempt_002/runs/td3_seed2/evaluations/budget_1000000.json",
            "sha256": "92acb3f09bea78618c0a9f644a7bf7ef04b169172116c5eea103dbc665528e04"
          },
          "actual_steps": 1000000,
          "metrics": {
            "reach": 0.2,
            "lift": 0.02,
            "transport": 0.0,
            "final": 0.0,
            "official_any": 0.01,
            "native_return": -9.573591498356961
          }
        }
      ],
      "metrics": {
        "reach": {
          "mean": 0.08,
          "sample_sd": 0.10392304845413264
        },
        "lift": {
          "mean": 0.006666666666666667,
          "sample_sd": 0.011547005383792516
        },
        "transport": {
          "mean": 0.0,
          "sample_sd": 0.0
        },
        "final": {
          "mean": 0.0,
          "sample_sd": 0.0
        },
        "official_any": {
          "mean": 0.0033333333333333335,
          "sample_sd": 0.005773502691896258
        },
        "native_return": {
          "mean": -9.954972448247473,
          "sample_sd": 0.4828834974035984
        }
      }
    },
    {
      "algo": "td3",
      "budget": 5000000,
      "seeds": [
        {
          "seed": 0,
          "source": {
            "path": "outputs/hand_st_native_longtrain_20260909/attempt_002/runs/td3_seed0/evaluations/budget_5000000.json",
            "sha256": "394dfa75a31527500be9f732937077dd608040952717f0df08a46385e0da5ad7"
          },
          "actual_steps": 5000000,
          "metrics": {
            "reach": 0.0,
            "lift": 0.0,
            "transport": 0.0,
            "final": 0.0,
            "official_any": 0.0,
            "native_return": -6.161562668279489
          }
        },
        {
          "seed": 1,
          "source": {
            "path": "outputs/hand_st_native_longtrain_20260909/attempt_002/runs/td3_seed1/evaluations/budget_5000000.json",
            "sha256": "0dae57e70128bee607486348510fa3001b51a08020bcd4b9d0be96488811b27b"
          },
          "actual_steps": 5000000,
          "metrics": {
            "reach": 0.0,
            "lift": 0.0,
            "transport": 0.0,
            "final": 0.0,
            "official_any": 0.0,
            "native_return": -8.460212818961304
          }
        },
        {
          "seed": 2,
          "source": {
            "path": "outputs/hand_st_native_longtrain_20260909/attempt_002/runs/td3_seed2/evaluations/budget_5000000.json",
            "sha256": "2c34a28be027294fbc8162586a151ba199d0341eb0c6c88895f3eaf8b581cf41"
          },
          "actual_steps": 5000000,
          "metrics": {
            "reach": 0.0,
            "lift": 0.0,
            "transport": 0.0,
            "final": 0.0,
            "official_any": 0.0,
            "native_return": -8.842632238648601
          }
        }
      ],
      "metrics": {
        "reach": {
          "mean": 0.0,
          "sample_sd": 0.0
        },
        "lift": {
          "mean": 0.0,
          "sample_sd": 0.0
        },
        "transport": {
          "mean": 0.0,
          "sample_sd": 0.0
        },
        "final": {
          "mean": 0.0,
          "sample_sd": 0.0
        },
        "official_any": {
          "mean": 0.0,
          "sample_sd": 0.0
        },
        "native_return": {
          "mean": -7.821469241963132,
          "sample_sd": 1.450182239636495
        }
      }
    }
  ],
  "door": {
    "observed_at_utc": "2026-09-13T20:11:50.053401+00:00",
    "monitor": {
      "path": "outputs/core_ablations_door_ew_20260911/monitor_status.json",
      "sha256": "31a5344700c4ec645b41ea5208e7e19a0ed2dc06968281fe46ea7945c590dc70"
    },
    "jobs": [
      {
        "arm": "A1",
        "attempt": "attempt_001",
        "runtime_status": "results_validated",
        "paper_status": "complete",
        "plan": {
          "path": "outputs/core_ablations_door_ew_20260911/door/A1/attempt_001/final_validation/final_validation_plan.json",
          "sha256": "8f66b6cc162fb5c140764b793fd84ed52e2371682e0b7a0e724d825f07e147e4"
        },
        "genome_id": "genome.ab4621794f86c31b",
        "steps_per_seed": 1000000,
        "planned_seeds": [
          200,
          201,
          202
        ],
        "episodes_per_seed": 25,
        "result": {
          "source": {
            "path": "outputs/core_ablations_door_ew_20260911/door/A1/attempt_001/final_validation/final_validation_summary.json",
            "sha256": "e028b17e402469dc3ae1913df21e930b07074fa840978627dcdf8c783f101d7d"
          },
          "seeds": [
            {
              "seed": 200,
              "worker": {
                "path": "outputs/core_ablations_door_ew_20260911/door/A1/attempt_001/final_validation/jobs/budget_1000000_seed_200/worker/worker_result.json",
                "sha256": "523c512c500654a736ad0a250751eba82b1cc934a5d334609f73612f4fb0adf7"
              },
              "steps": 1000000,
              "episodes": 25,
              "score": 0.0
            },
            {
              "seed": 201,
              "worker": {
                "path": "outputs/core_ablations_door_ew_20260911/door/A1/attempt_001/final_validation/jobs/budget_1000000_seed_201/worker/worker_result.json",
                "sha256": "ac30b7340cbd014302771ee8e9a46fb1e39cd6db4cab7aa634dc38377cc86803"
              },
              "steps": 1000000,
              "episodes": 25,
              "score": 0.0
            },
            {
              "seed": 202,
              "worker": {
                "path": "outputs/core_ablations_door_ew_20260911/door/A1/attempt_001/final_validation/jobs/budget_1000000_seed_202/worker/worker_result.json",
                "sha256": "570cb093170a0a6493ff30e88094bbd5e50affe144717b0329518d548ea71ad2"
              },
              "steps": 1000000,
              "episodes": 25,
              "score": 0.0
            }
          ],
          "mean": 0.0,
          "sample_sd": 0.0
        },
        "selection_audit": {
          "receipt": {
            "path": "outputs/core_ablations_door_ew_20260911/door/A1/attempt_001/final_validation/validation_selection_receipt.json",
            "sha256": "cb60f1d79db73eab89dbf9c1667c25b29cad853e09a2d2f8bb6be9e2379edf60"
          },
          "source_search_worker": {
            "path": "outputs/core_ablations_door_ew_20260911/door/A1/attempt_001/runs/door_open_v3_seed0_20260911_112231/breadth_portfolio/workers/iter0_trial0_genome.ab4621794f86c31b/worker_result.json",
            "sha256": "d9afb2973900c34a3321e8873b6d9dad09db638860f2c4eeafbd901d14c1b00b"
          },
          "selection_rule": "native_iteration_winner_max_iqm_strict_improvement_earliest_iteration_on_tie",
          "supporting_references": [
            {
              "path": "outputs/core_ablations_door_ew_20260911/door/A1/attempt_001/runs/door_open_v3_seed0_20260911_112231/context_memory/iteration_capsules/capsule.0017954dd3294cce3bc7.json",
              "sha256": "f424c4e5a524f4b18a7a34e8f0d7a8a27964b96e75a6e3eacebbff1213f33e4a"
            },
            {
              "path": "outputs/core_ablations_door_ew_20260911/door/A1/attempt_001/runs/door_open_v3_seed0_20260911_112231/context_memory/evidence/ev.03f2efa639e42b45911e.json",
              "sha256": "63133ff1e84f7ef5a7c58adb40b8b0d37cdbf3c4f7070c4f2485907cfac02a3b"
            },
            {
              "path": "outputs/core_ablations_door_ew_20260911/door/A1/attempt_001/runs/door_open_v3_seed0_20260911_112231/context_memory/iteration_capsules/capsule.96d7da987c48d63c3f09.json",
              "sha256": "0b72a5e2978c23707772b1cd5aedf19346a23e6b5b7ed4f87bdcc008d7570987"
            },
            {
              "path": "outputs/core_ablations_door_ew_20260911/door/A1/attempt_001/runs/door_open_v3_seed0_20260911_112231/context_memory/evidence/ev.5423dcb43a6b0aa6f312.json",
              "sha256": "de9448ac4ba975e29839e7ef1088ddf9c3649c1fb2e4556f435c67af21872cfc"
            },
            {
              "path": "outputs/core_ablations_door_ew_20260911/door/A1/attempt_001/runs/door_open_v3_seed0_20260911_112231/context_memory/iteration_capsules/capsule.934d410d91515dcc730e.json",
              "sha256": "7b4a94a8f6f94ffa0e270d6e18dd6cc2ba1c4d7acb79d00592ef6f243de40c33"
            },
            {
              "path": "outputs/core_ablations_door_ew_20260911/door/A1/attempt_001/runs/door_open_v3_seed0_20260911_112231/context_memory/evidence/ev.67aecf043a476757ebd4.json",
              "sha256": "228bef2b18bf226d9f46dfba19be8d31c93935df7687d28a53d9e7c6a3dccd7e"
            },
            {
              "path": "outputs/core_ablations_door_ew_20260911/door/A1/attempt_001/runs/door_open_v3_seed0_20260911_112231/context_memory/iteration_capsules/capsule.3f39233eaa2b0ace6bdb.json",
              "sha256": "e3f6eb11a580c6b30806bdf5e9aefa10bd7a82e02aec1c07d7a28e6561779d3f"
            },
            {
              "path": "outputs/core_ablations_door_ew_20260911/door/A1/attempt_001/runs/door_open_v3_seed0_20260911_112231/context_memory/evidence/ev.5ed423da372d8d09fd84.json",
              "sha256": "8faaf36aa4b4172af5727e22becbeb5368a345df5b9c5b2aad7a87de7787e3e4"
            },
            {
              "path": "outputs/core_ablations_door_ew_20260911/door/A1/attempt_001/runs/door_open_v3_seed0_20260911_112231/context_memory/iteration_capsules/capsule.a790660449a7d4b7752e.json",
              "sha256": "5d9e96e28cb31215dfe4b11ca1caa28e20a459b666b8d1f7108315420af6bb7e"
            },
            {
              "path": "outputs/core_ablations_door_ew_20260911/door/A1/attempt_001/runs/door_open_v3_seed0_20260911_112231/context_memory/evidence/ev.b5ed325a95deb84b2023.json",
              "sha256": "dceb762c76d3c64f3557d041b35a0425095328dafee59214420dbd726a3bc313"
            },
            {
              "path": "outputs/core_ablations_door_ew_20260911/door/A1/attempt_001/runs/door_open_v3_seed0_20260911_112231/context_memory/iteration_capsules/capsule.5e1ee2037b163afc9df9.json",
              "sha256": "a58b6f64c2e5ddcc9cb2862cb0776a1826fcdd8d65bc2754a735c6dedd6656cd"
            },
            {
              "path": "outputs/core_ablations_door_ew_20260911/door/A1/attempt_001/runs/door_open_v3_seed0_20260911_112231/context_memory/evidence/ev.02cff5bd144cd979cd89.json",
              "sha256": "04c200a8dced9fff846918a734e93f52cf1cebc935eb3e6ddf02b074b61fe897"
            },
            {
              "path": "outputs/core_ablations_door_ew_20260911/door/A1/attempt_001/runs/door_open_v3_seed0_20260911_112231/context_memory/iteration_capsules/capsule.cffa0ada07bfb50f69af.json",
              "sha256": "c31f2de5acf8631283349be0836702380ba332251f406961e6de2d6c4706e0a6"
            },
            {
              "path": "outputs/core_ablations_door_ew_20260911/door/A1/attempt_001/runs/door_open_v3_seed0_20260911_112231/context_memory/evidence/ev.eeef6122910aaebfb2cf.json",
              "sha256": "af6f983ea927a6b99dd9f950e8f2fa16f77e1f16967c950db1325a493be3b72f"
            }
          ],
          "prevalidation_search_score_not_final_result": 0.0,
          "genome_id": "genome.ab4621794f86c31b",
          "active_stack": {
            "algo_id": "algo.ppo_rank1.v1",
            "budget_id": "budget.tier_2_bounded_300000_300000steps_12trials.v1",
            "env_adapter_id": "env_adapter.metaworld_door_open_v3.v1",
            "exploration_id": "exploration.entropy_auto.v1",
            "goal_id": "goal.goal.v1",
            "hpo_id": "hpo.optuna_44136fa3.v1",
            "obs_schema_id": "repr.typed_combinators.v1",
            "omr_id": "omr.success_success.v1",
            "reward_id": "reward.public_transition.26eb52cd0c75.v1",
            "task_structure_id": "task_structure.single.v1"
          },
          "hyperparams": {
            "batch_size": 64,
            "clip_range": 0.2,
            "ent_coef": 0.0,
            "gae_lambda": 0.95,
            "gamma": 0.99,
            "learning_rate": 0.0003,
            "max_grad_norm": 0.5,
            "n_epochs": 10,
            "n_steps": 2048,
            "vf_coef": 0.5
          },
          "actual_recipe_matches_plan": true,
          "workers": [
            {
              "seed": 200,
              "algorithm": "PPO",
              "started_at_utc": "2026-09-13T04:03:21.770964+00:00",
              "finished_at_utc": "2026-09-13T04:50:02.771189+00:00"
            },
            {
              "seed": 201,
              "algorithm": "PPO",
              "started_at_utc": "2026-09-13T04:50:02.938953+00:00",
              "finished_at_utc": "2026-09-13T05:37:33.159558+00:00"
            },
            {
              "seed": 202,
              "algorithm": "PPO",
              "started_at_utc": "2026-09-13T05:37:33.330827+00:00",
              "finished_at_utc": "2026-09-13T06:26:34.570273+00:00"
            }
          ]
        }
      },
      {
        "arm": "A2",
        "attempt": "attempt_002",
        "runtime_status": "results_validated",
        "paper_status": "complete",
        "plan": {
          "path": "outputs/core_ablations_door_ew_20260911/door/A2/attempt_002/final_validation/final_validation_plan.json",
          "sha256": "30978d37cf6fd2f1fc9ed48b88f4bc25edf18f5e6146d148dd78a6fca4d0836d"
        },
        "genome_id": "genome.a9bf456dfa0b0e02",
        "steps_per_seed": 1000000,
        "planned_seeds": [
          200,
          201,
          202
        ],
        "episodes_per_seed": 25,
        "result": {
          "source": {
            "path": "outputs/core_ablations_door_ew_20260911/door/A2/attempt_002/final_validation/final_validation_summary.json",
            "sha256": "cc107a21df2b26cb3ecc64980aa4f1c2c500994ea806e4d5db95b061737573ac"
          },
          "seeds": [
            {
              "seed": 200,
              "worker": {
                "path": "outputs/core_ablations_door_ew_20260911/door/A2/attempt_002/final_validation/jobs/budget_1000000_seed_200/worker/worker_result.json",
                "sha256": "e351f3f86396d6315af00af20a64ddd2508257903dc9a3fa04ff5c68282e776d"
              },
              "steps": 1000000,
              "episodes": 25,
              "score": 0.0
            },
            {
              "seed": 201,
              "worker": {
                "path": "outputs/core_ablations_door_ew_20260911/door/A2/attempt_002/final_validation/jobs/budget_1000000_seed_201/worker/worker_result.json",
                "sha256": "1d698a493aa8f61cc71e20aa5ae5e18140cbe16c9d269b4d070544dc9aecf7e0"
              },
              "steps": 1000000,
              "episodes": 25,
              "score": 0.0
            },
            {
              "seed": 202,
              "worker": {
                "path": "outputs/core_ablations_door_ew_20260911/door/A2/attempt_002/final_validation/jobs/budget_1000000_seed_202/worker/worker_result.json",
                "sha256": "393e922e49197253546ffcc277ebf718d5b2c84e8cfee8d09208decf80462e0a"
              },
              "steps": 1000000,
              "episodes": 25,
              "score": 0.0
            }
          ],
          "mean": 0.0,
          "sample_sd": 0.0
        },
        "selection_audit": {
          "receipt": {
            "path": "outputs/core_ablations_door_ew_20260911/door/A2/attempt_002/final_validation/validation_selection_receipt.json",
            "sha256": "623fb354583ae50146670be6aff524dc21e4eb6e8adbccb65447698b82a6603e"
          },
          "source_search_worker": {
            "path": "outputs/core_ablations_door_ew_20260911/door/A2/attempt_002/runs/door_open_v3_seed0_20260913_022557/breadth_portfolio/workers/iter1_trial7_genome.a9bf456dfa0b0e02/worker_result.json",
            "sha256": "45080d48c8b09ab3eea703a047b8e366be9cd67156f0f570541a5e79a8ef34b5"
          },
          "selection_rule": "native_persisted_search_winner",
          "supporting_references": [
            {
              "path": "outputs/core_ablations_door_ew_20260911/door/A2/attempt_002/runs/door_open_v3_seed0_20260913_022557/best_so_far.json",
              "sha256": "584d287ca31d52d9b5f1fc601b0ddbd2d70aa3b15837f2134ccb4b110f836627"
            }
          ],
          "prevalidation_search_score_not_final_result": 0.5,
          "genome_id": "genome.a9bf456dfa0b0e02",
          "active_stack": {
            "algo_id": "algo.td3_rank2.v1",
            "budget_id": "budget.tier_3_bounded_1000000_1000000steps_12trials.v1",
            "env_adapter_id": "env_adapter.metaworld_door_open_v3.v1",
            "exploration_id": "exploration.stage_coverage.v1",
            "goal_id": "goal.goal.v1",
            "hpo_id": "hpo.optuna_44136fa3.v1",
            "obs_schema_id": "repr.raw_only.v1",
            "omr_id": "omr.success_success.v1",
            "reward_id": "reward.public_transition.55a7deef9cce.v1",
            "task_structure_id": "task_structure.single.v1"
          },
          "hyperparams": {
            "batch_size": 512,
            "gamma": 0.9860506269938489,
            "learning_rate": 0.0009853090967801654,
            "learning_starts": 12500,
            "tau": 0.009266669510534084
          },
          "actual_recipe_matches_plan": true,
          "workers": [
            {
              "seed": 200,
              "algorithm": "TD3",
              "started_at_utc": "2026-09-13T03:50:00.143885+00:00",
              "finished_at_utc": "2026-09-13T06:15:16.427488+00:00"
            },
            {
              "seed": 201,
              "algorithm": "TD3",
              "started_at_utc": "2026-09-13T06:15:16.751353+00:00",
              "finished_at_utc": "2026-09-13T08:55:48.421600+00:00"
            },
            {
              "seed": 202,
              "algorithm": "TD3",
              "started_at_utc": "2026-09-13T08:55:48.556660+00:00",
              "finished_at_utc": "2026-09-13T11:33:41.697540+00:00"
            }
          ]
        }
      },
      {
        "arm": "A3",
        "attempt": "attempt_002",
        "runtime_status": "results_validated",
        "paper_status": "complete",
        "plan": {
          "path": "outputs/core_ablations_door_ew_20260911/door/A3/attempt_002/final_validation/final_validation_plan.json",
          "sha256": "d87de2ccab70c3a3071a9b71aea9d36599d5e94363e2c17b8f20e70bd5a0835c"
        },
        "genome_id": "genome.b1b06c0701d19bde",
        "steps_per_seed": 1000000,
        "planned_seeds": [
          200,
          201,
          202
        ],
        "episodes_per_seed": 25,
        "result": {
          "source": {
            "path": "outputs/core_ablations_door_ew_20260911/door/A3/attempt_002/final_validation/final_validation_summary.json",
            "sha256": "acd15502cb9ce0901ebb2ce9844561833473cd51de920fb1ec4f3f069abc4a30"
          },
          "seeds": [
            {
              "seed": 200,
              "worker": {
                "path": "outputs/core_ablations_door_ew_20260911/door/A3/attempt_002/final_validation/jobs/budget_1000000_seed_200/worker/worker_result.json",
                "sha256": "d06411c3ae38d6b0b6ccb8ddaa1c3f94ffbbcbb01aa0ee220afb1dedd28d5106"
              },
              "steps": 1000000,
              "episodes": 25,
              "score": 0.0
            },
            {
              "seed": 201,
              "worker": {
                "path": "outputs/core_ablations_door_ew_20260911/door/A3/attempt_002/final_validation/jobs/budget_1000000_seed_201/worker/worker_result.json",
                "sha256": "c82705d4b5d6827addbe626e0137b103faef71ea79aad903c19d42f3f46d443e"
              },
              "steps": 1000000,
              "episodes": 25,
              "score": 0.0
            },
            {
              "seed": 202,
              "worker": {
                "path": "outputs/core_ablations_door_ew_20260911/door/A3/attempt_002/final_validation/jobs/budget_1000000_seed_202/worker/worker_result.json",
                "sha256": "90bfc3f298922e59a8d2dd214f4d1f4f35c9b65a793fb9ee04f4e59f5fb6cee3"
              },
              "steps": 1000000,
              "episodes": 25,
              "score": 0.0
            }
          ],
          "mean": 0.0,
          "sample_sd": 0.0
        },
        "selection_audit": {
          "receipt": {
            "path": "outputs/core_ablations_door_ew_20260911/door/A3/attempt_002/final_validation/validation_selection_receipt.json",
            "sha256": "c4540889f2ee84d5e5874c59ae0515ba7111f2d1264e44dbb01adb08a52d6cbe"
          },
          "source_search_worker": {
            "path": "outputs/core_ablations_door_ew_20260911/door/A3/attempt_002/runs/door_open_v3_seed0_20260913_022557/breadth_portfolio/workers/iter0_trial0_genome.b1b06c0701d19bde/worker_result.json",
            "sha256": "8b448ea1268ffdd802d0967fdf40b10390647a1ba06b834c2e5c68256a8476ba"
          },
          "selection_rule": "native_iteration_winner_max_iqm_strict_improvement_earliest_iteration_on_tie",
          "supporting_references": [
            {
              "path": "outputs/core_ablations_door_ew_20260911/door/A3/attempt_002/runs/door_open_v3_seed0_20260913_022557/context_memory/iteration_capsules/capsule.0974551c8cb5c4582243.json",
              "sha256": "79353a3d3f37dcc09d055df381f60b055f49914cfce3712b7481b29455800a64"
            },
            {
              "path": "outputs/core_ablations_door_ew_20260911/door/A3/attempt_002/runs/door_open_v3_seed0_20260913_022557/context_memory/evidence/ev.b54da16fde379da76589.json",
              "sha256": "d9c346a1063142cc977f4701e728bf07887fb343c4cad240fc4a7756de33c5a5"
            },
            {
              "path": "outputs/core_ablations_door_ew_20260911/door/A3/attempt_002/runs/door_open_v3_seed0_20260913_022557/context_memory/iteration_capsules/capsule.58b3a41dd49201bc0fb2.json",
              "sha256": "481fe8d36207fed1235c89ccf9266ae3ca4cfb4ddbb606a25ad7956ac011d57f"
            },
            {
              "path": "outputs/core_ablations_door_ew_20260911/door/A3/attempt_002/runs/door_open_v3_seed0_20260913_022557/context_memory/evidence/ev.de0555204a0061254c86.json",
              "sha256": "93d973c4ec4175922ec4055c0f0a63324d8615e65a223b3b03c2a79e86dc13af"
            },
            {
              "path": "outputs/core_ablations_door_ew_20260911/door/A3/attempt_002/runs/door_open_v3_seed0_20260913_022557/context_memory/iteration_capsules/capsule.bb26ab3227a2b27ae47b.json",
              "sha256": "509edcb7ff7fb6f4dfb7043ce1b11f1879ca33d09ae0c91db364b336de0d32c4"
            },
            {
              "path": "outputs/core_ablations_door_ew_20260911/door/A3/attempt_002/runs/door_open_v3_seed0_20260913_022557/context_memory/evidence/ev.3ed62162b297e517628d.json",
              "sha256": "6141109cf43fe3d78586a67fc7e0bf5ea101b1f66706258426a4953ca5ccf3fc"
            },
            {
              "path": "outputs/core_ablations_door_ew_20260911/door/A3/attempt_002/runs/door_open_v3_seed0_20260913_022557/context_memory/iteration_capsules/capsule.397424f0569817264579.json",
              "sha256": "5b2d9b392986ece2499ab087a640d9f00cd88d61eff421aa77ae2be2c53759eb"
            },
            {
              "path": "outputs/core_ablations_door_ew_20260911/door/A3/attempt_002/runs/door_open_v3_seed0_20260913_022557/context_memory/evidence/ev.f0f825f116f76b418bf9.json",
              "sha256": "3f05dc7b90f75e189f2f56a3ac1d2d9cec280002e49e23d316cc284a71acf787"
            }
          ],
          "prevalidation_search_score_not_final_result": 0.0,
          "genome_id": "genome.b1b06c0701d19bde",
          "active_stack": {
            "algo_id": "algo.sac_rank1.v1",
            "budget_id": "budget.tier_2_bounded_300000_300000steps_12trials.v1",
            "env_adapter_id": "env_adapter.metaworld_door_open_v3.v1",
            "exploration_id": "exploration.stage_coverage.v1",
            "goal_id": "goal.goal.v1",
            "hpo_id": "hpo.optuna_44136fa3.v1",
            "obs_schema_id": "repr.llm_semantic.v1",
            "omr_id": "omr.success_success.v1",
            "reward_id": "reward.causal_stage_progress.v1",
            "task_structure_id": "task_structure.single.v1"
          },
          "hyperparams": {
            "batch_size": 128,
            "ent_coef": "auto_0.5",
            "gamma": 0.9965850010140859,
            "learning_rate": 0.00023688639503640813,
            "learning_starts": 1250,
            "tau": 0.013793493374058526
          },
          "actual_recipe_matches_plan": true,
          "workers": [
            {
              "seed": 200,
              "algorithm": "SAC",
              "started_at_utc": "2026-09-13T04:12:02.070812+00:00",
              "finished_at_utc": "2026-09-13T09:28:09.638667+00:00"
            },
            {
              "seed": 201,
              "algorithm": "SAC",
              "started_at_utc": "2026-09-13T09:28:09.759530+00:00",
              "finished_at_utc": "2026-09-13T14:48:42.847154+00:00"
            },
            {
              "seed": 202,
              "algorithm": "SAC",
              "started_at_utc": "2026-09-13T14:48:42.970666+00:00",
              "finished_at_utc": "2026-09-13T20:11:28.492806+00:00"
            }
          ]
        }
      }
    ],
    "protocol": {
      "path": "contracts/DOOR_EW_CORE_ABLATION_PROTOCOL_2026_09_11.md",
      "sha256": "2b44c39eef1f404a9e292b64eec9c5b739dcbf737fe8695ca5a2f87edaacbe78"
    }
  },
  "ant_a2_execution_factor": {
    "event": {
      "path": "outputs/core_ablations_20260907/time_72h_20260908/cold_restart_20260909/ant/A2/attempt_001/runs/ant_v4_rawsim_seed0_20260909_102259/m4_nonfatal_skip_iter1_m4_redesign.json",
      "sha256": "07431929d368f0a27d8173e30ed4b6cad54b69d04b158210e49003b26bb9aaeb"
    },
    "event_data": {
      "active_reward_id": "reward.hybrid_success_progress.regularized.v1",
      "continuation_actuator": "M5_incumbent",
      "controller_iter": 1,
      "error": "V9 complete-program proposal lane failed closed; the framework will not continue as a mislabeled legacy-only run",
      "error_type": "RuntimeError",
      "failed_actuator": "M4",
      "phase": "m4_redesign",
      "promotion_policy": "held_out_omr_unchanged",
      "reward_artifact": "./outputs/core_ablations_20260907/time_72h_20260908/cold_restart_20260909/ant/A2/attempt_001/runs/ant_v4_rawsim_seed0_20260909_102259/stacks/reward/reward.hybrid_success_progress.regularized.v1.json",
      "schema_version": "m4.nonfatal_skip.v1",
      "scientific_status": "DEGRADED_M4_SKIPPED"
    },
    "launcher": {
      "path": "outputs/core_ablations_20260907/time_72h_20260908/cold_restart_20260909/ant/A2/attempt_001/launcher.log",
      "sha256": "e09faea4eadf481295f7b7fb0b729d844d4a7d12c71276948a8bae5bc417560c"
    },
    "log_lines": [
      {
        "line": 307,
        "text": "10:52:49 | autorl.reward_designer         | ERROR | V9 complete reward proposal batch rejected: required M4 prompt section exceeded its hard cap: P2_current_evidence=5625>3500"
      }
    ],
    "interpretation": "The frozen Ant A2 cohort remains valid, but reward revision was skipped; this execution factor is not removed by completed validation."
  },
  "reporting_units": {
    "doorkey": "percent",
    "door": "percent",
    "ant": "signed displacement"
  },
  "scope": "Nine completed fixed-design ablation cohorts. Historical Full references are not new equal-search-budget controls. No experiment mutations."
}


==> anc/FARL/paper/data/v13_native_ant_results.json <==
{
  "schema": "farl.v13.native_ant.v1",
  "algorithm": "PPO",
  "environment": "Ant-v4",
  "observation": "native 27D",
  "reward": "native dense reward",
  "points": [
    {
      "steps_per_seed": 1000000,
      "mean": 62.35527021115481,
      "sample_sd": 43.934486603678835,
      "seeds": [
        {
          "seed": 0,
          "mean_displacement": 113.08200383662806,
          "evaluation_source": {
            "path": "paper/data/v13_native_ant_20260915/seed_0/evaluation_1000000.json",
            "sha256": "f2a694006de864c75dc49327146a7a18c44d5da5777f76d075a590e975fdbe74"
          },
          "checkpoint_sha256": "d781abb25a3440862ecbfa02e30a9574ab8e0fdb2ceb4c935739ef6aabdd023a"
        },
        {
          "seed": 1,
          "mean_displacement": 37.57326808305801,
          "evaluation_source": {
            "path": "paper/data/v13_native_ant_20260915/seed_1/evaluation_1000000.json",
            "sha256": "214034421d159d349ef87367ab1d46fbb59f0c9f4946aa5272eaf9284a269dcc"
          },
          "checkpoint_sha256": "d833174b0327e08097a2d1f913f765955114f3e3b9750d6b9f5f4d7550982b00"
        },
        {
          "seed": 2,
          "mean_displacement": 36.410538713778365,
          "evaluation_source": {
            "path": "paper/data/v13_native_ant_20260915/seed_2/evaluation_1000000.json",
            "sha256": "9bb656bafaab4e1f0ce224b0107477d5942cfd853468ddc3a823dce0f824e95d"
          },
          "checkpoint_sha256": "bb6e7e1b821a60532da34445d392bdf28b88a39b70aa493175005a66c3d71b2e"
        }
      ]
    },
    {
      "steps_per_seed": 5000000,
      "mean": 81.89142377332085,
      "sample_sd": 19.819389448330174,
      "seeds": [
        {
          "seed": 0,
          "mean_displacement": 96.8576694050093,
          "evaluation_source": {
            "path": "paper/data/v13_native_ant_20260915/seed_0/evaluation_5000000.json",
            "sha256": "3b66a56ff71aca68aeb872cf3cfc2f403a73d4d65fea5e7ad60bcb29ef033b90"
          },
          "checkpoint_sha256": "28c8eab6dbc04be7fb9acb20b59c371d6e46afe99bb0b1286da6fc3b5e138c95"
        },
        {
          "seed": 1,
          "mean_displacement": 59.414408305014554,
          "evaluation_source": {
            "path": "paper/data/v13_native_ant_20260915/seed_1/evaluation_5000000.json",
            "sha256": "64524f5511f0c8f065b09709d3e1d97d4b6664b03db026a997a7f59a050d3c5e"
          },
          "checkpoint_sha256": "d90cca7d0b68d47fab284ceb2f25a769e10f7845ac0e667b78ad3a5cebb6a58d"
        },
        {
          "seed": 2,
          "mean_displacement": 89.4021936099387,
          "evaluation_source": {
            "path": "paper/data/v13_native_ant_20260915/seed_2/evaluation_5000000.json",
            "sha256": "7a9d80b35cf77c62ea7ffb7dd10e1098a1dea2f07d0fd59c1ddbed3fb99607d2"
          },
          "checkpoint_sha256": "c5b2d8b4586b12692ff31191161eb0ac38ce27f60ac0851f7b7bbbf185b2c311"
        }
      ]
    },
    {
      "steps_per_seed": 10000000,
      "mean": 36.98642926688512,
      "sample_sd": 14.568390783662217,
      "seeds": [
        {
          "seed": 0,
          "mean_displacement": 21.45104127566974,
          "evaluation_source": {
            "path": "paper/data/v13_native_ant_20260915/seed_0/evaluation_10000000.json",
            "sha256": "0d802a355701d079a120208a8925a7814943fca4e22dbe5b94717501fe61b69e"
          },
          "checkpoint_sha256": "a5f543c66d755c873a8335ecad6d5f9af63dce3855735bb9caad921c88b7f4a6"
        },
        {
          "seed": 1,
          "mean_displacement": 50.34221774964091,
          "evaluation_source": {
            "path": "paper/data/v13_native_ant_20260915/seed_1/evaluation_10000000.json",
            "sha256": "32b32156653ca83d2d6bebcb557e8e384e190cb169530e26f224bc6b1300850f"
          },
          "checkpoint_sha256": "ee52cd343a9c47c8eafdd88d28892d53eea80d1b582b410f03aaeb1d53367f89"
        },
        {
          "seed": 2,
          "mean_displacement": 39.1660287753447,
          "evaluation_source": {
            "path": "paper/data/v13_native_ant_20260915/seed_2/evaluation_10000000.json",
            "sha256": "8335baf583ea83b99c09d0f1776fc47a4b8da61ae5e8c2ae85e49890a43eae51"
          },
          "checkpoint_sha256": "f8549267acc6c9d517949ec7611388684cabeaf25e05fd1fc2401c8e624e9813"
        }
      ]
    }
  ],
  "metric": "signed root displacement to termination or 1000 steps",
  "aggregation": "Mean over 25 episodes within each policy seed, then equal-seed mean and sample SD over 3 seeds.",
  "checkpoint_relation": "1M/5M/10M checkpoints along each of three training trajectories",
  "missing_evaluations": [],
  "protocols": [
    {
      "path": "paper/data/v13_native_ant_20260915/seed_0/protocol.json",
      "sha256": "6a43ec9ec14b71d910d41838e7072c7fd332b865e89f5b1d4675a0aea72d5751"
    },
    {
      "path": "paper/data/v13_native_ant_20260915/seed_1/protocol.json",
      "sha256": "878b7762362f6e0ec18ec7ecf8e5e82b32b8b19ac56c30955078aa751972c37f"
    },
    {
      "path": "paper/data/v13_native_ant_20260915/seed_2/protocol.json",
      "sha256": "0576888ad80b2269a73878edb7df066d927abc9b78ec2e5431c465e020ec2d79"
    }
  ],
  "script": {
    "path": "paper/experiments/ant_native_20260915.py",
    "sha256": "b6fbd7c07b633f8934265d288b5e9798f6b06678a8b23f326259013e97aecc63"
  }
}


==> anc/FARL/paper/data/v15_evidence.json <==
{
  "schema": "farl.v15.evidence.v1",
  "ant": {
    "iteration_budgets": {
      "0": {
        "5000": 27
      },
      "1": {
        "50000": 56
      },
      "2": {
        "300000": 1350
      },
      "3": {
        "1000000": 121
      }
    },
    "one_m_sequence": [
      {
        "source": {
          "path": "outputs/live_v9_3_ant_p2_20260728_r8/ant_p2/ant_v4_rawsim_seed0_20260728_193249/breadth_portfolio/workers/iter3_trial4_genome.03a8047e7c093e75/worker_result.json",
          "sha256": "2240b401dc813533c99a39b44b18354c79da2395b1f089b1623e9431bd68d018"
        },
        "iteration": 3,
        "trial": 4,
        "genome": "genome.03a8047e7c093e75",
        "stack": {
          "goal_id": "goal.goal.v1",
          "omr_id": "omr.1000_step_signed_root_displacement.v1",
          "task_structure_id": "task_structure.single.v1",
          "obs_schema_id": "repr.llm_semantic.v1",
          "reward_id": "reward.public_transition.45bffad2e093.v1",
          "algo_id": "algo.ppo_rank3.v1",
          "hpo_id": "hpo.optuna_44136fa3.v1",
          "budget_id": "budget.tier_3_long_1000000steps_12trials.v1",
          "exploration_id": "exploration.long_warmup.v1",
          "env_adapter_id": "env_adapter.gymnasium_mujoco_ant_v4.v1"
        },
        "hyperparams": {
          "learning_rate": 0.00020639680954335119,
          "gamma": 0.9919411692704385,
          "ent_coef": 0.00020115395894490415,
          "gae_lambda": 0.9204259310408057
        },
        "steps_per_seed": 1000000,
        "seeds": [
          0,
          1,
          2,
          3,
          4
        ],
        "scores": [
          0.7271076240773754,
          -0.6966737139780032,
          1.0952146559706561,
          -0.6893229808242001,
          0.8564799183865546
        ],
        "mean": 0.2585611007264766,
        "sample_sd": 0.8786338418020951,
        "finished_at": 1786219725.0145147,
        "completion_index": 1,
        "incumbent_mean": 0.2585611007264766,
        "incumbent_sd": 0.8786338418020951,
        "incumbent_genome": "genome.03a8047e7c093e75"
      },
      {
        "source": {
          "path": "outputs/live_v9_3_ant_p2_20260728_r8/ant_p2/ant_v4_rawsim_seed0_20260728_193249/breadth_portfolio/workers/iter3_trial3_genome.63e3f84c117ad230/worker_result.json",
          "sha256": "4f85cdfc89ed18ca9a085994fe9a9d0ddb4f77fb198fa1d4418bd83aaa160f65"
        },
        "iteration": 3,
        "trial": 3,
        "genome": "genome.63e3f84c117ad230",
        "stack": {
          "goal_id": "goal.goal.v1",
          "omr_id": "omr.1000_step_signed_root_displacement.v1",
          "task_structure_id": "task_structure.single.v1",
          "obs_schema_id": "repr.raw_only.v1",
          "reward_id": "reward.public_transition.e5bb76247c8d.v1",
          "algo_id": "algo.ppo_rank3.v1",
          "hpo_id": "hpo.optuna_44136fa3.v1",
          "budget_id": "budget.tier_3_long_1000000steps_12trials.v1",
          "exploration_id": "exploration.intrinsic_controllable_novelty.v1",
          "env_adapter_id": "env_adapter.gymnasium_mujoco_ant_v4.v1"
        },
        "hyperparams": {
          "learning_rate": 0.0002057817144318616,
          "gamma": 0.9947972790150321,
          "ent_coef": 0.006555266321837417,
          "gae_lambda": 0.939647779989709
        },
        "steps_per_seed": 1000000,
        "seeds": [
          0,
          1,
          2,
          3,
          4
        ],
        "scores": [
          0.3512745580816623,
          -0.36082601479778315,
          -0.06577694758061636,
          0.39378538943506947,
          -0.06767914878344551
        ],
        "mean": 0.05015556727097735,
        "sample_sd": 0.31819228872434735,
        "finished_at": 1786219761.043736,
        "completion_index": 2,
        "incumbent_mean": 0.2585611007264766,
        "incumbent_sd": 0.8786338418020951,
        "incumbent_genome": "genome.03a8047e7c093e75"
      },
      {
        "source": {
          "path": "outputs/live_v9_3_ant_p2_20260728_r8/ant_p2/ant_v4_rawsim_seed0_20260728_193249/breadth_portfolio/workers/iter3_trial2_genome.4fadddfb8273c859/worker_result.json",
          "sha256": "2113380722d30b74be62fdc654e6df12b5bbbb67cfb2645930211243910ead57"
        },
        "iteration": 3,
        "trial": 2,
        "genome": "genome.4fadddfb8273c859",
        "stack": {
          "goal_id": "goal.goal.v1",
          "omr_id": "omr.1000_step_signed_root_displacement.v1",
          "task_structure_id": "task_structure.single.v1",
          "obs_schema_id": "repr.llm_semantic.v1",
          "reward_id": "reward.public_transition.f80d6374a28b.v1",
          "algo_id": "algo.ppo_rank3.v1",
          "hpo_id": "hpo.optuna_44136fa3.v1",
          "budget_id": "budget.tier_3_long_1000000steps_12trials.v1",
          "exploration_id": "exploration.entropy_floor.v1",
          "env_adapter_id": "env_adapter.gymnasium_mujoco_ant_v4.v1"
        },
        "hyperparams": {
          "learning_rate": 0.00024057476863018632,
          "gamma": 0.9948874290247912,
          "ent_coef": 0.014767968343744225,
          "gae_lambda": 0.9556465035210623
        },
        "steps_per_seed": 1000000,
        "seeds": [
          0,
          1,
          2,
          3,
          4
        ],
        "scores": [
          1.6599339794942112,
          1.5612557784992196,
          0.8377940955999735,
          1.113960108742455,
          0.6149009187474119
        ],
        "mean": 1.1575689762166543,
        "sample_sd": 0.4511041894752304,
        "finished_at": 1786229993.29203,
        "completion_index": 3,
        "incumbent_mean": 1.1575689762166543,
        "incumbent_sd": 0.4511041894752304,
        "incumbent_genome": "genome.4fadddfb8273c859"
      },
      {
        "source": {
          "path": "outputs/live_v9_3_ant_p2_20260728_r8/ant_p2/ant_v4_rawsim_seed0_20260728_193249/breadth_portfolio/workers/iter3_trial1_genome.59c11550f95d302e/worker_result.json",
          "sha256": "cd2fe2a9e3938ffc9951430d3da54f4b0593815695b7c2bbb5b64c1857a9386d"
        },
        "iteration": 3,
        "trial": 1,
        "genome": "genome.59c11550f95d302e",
        "stack": {
          "goal_id": "goal.goal.v1",
          "omr_id": "omr.1000_step_signed_root_displacement.v1",
          "task_structure_id": "task_structure.single.v1",
          "obs_schema_id": "repr.typed_combinators.v1",
          "reward_id": "reward.public_transition.0e0ecff36630.v1",
          "algo_id": "algo.td3_rank2.v1",
          "hpo_id": "hpo.optuna_44136fa3.v1",
          "budget_id": "budget.tier_3_long_1000000steps_12trials.v1",
          "exploration_id": "exploration.long_warmup.v1",
          "env_adapter_id": "env_adapter.gymnasium_mujoco_ant_v4.v1"
        },
        "hyperparams": {
          "learning_rate": 0.0002239423021237773,
          "gamma": 0.9891164559612018,
          "tau": 0.007468862147215102,
          "batch_size": 512,
          "learning_starts": 200000
        },
        "steps_per_seed": 1000000,
        "seeds": [
          0,
          1,
          2,
          3,
          4
        ],
        "scores": [
          171.8091601829364,
          236.1514409069876,
          143.87678814853842,
          143.7432602092843,
          166.0978819198769
        ],
        "mean": 172.33570627352472,
        "sample_sd": 37.87833709075083,
        "finished_at": 1786240329.5879128,
        "completion_index": 4,
        "incumbent_mean": 172.33570627352472,
        "incumbent_sd": 37.87833709075083,
        "incumbent_genome": "genome.59c11550f95d302e"
      },
      {
        "source": {
          "path": "outputs/live_v9_3_ant_p2_20260728_r8/ant_p2/ant_v4_rawsim_seed0_20260728_193249/breadth_portfolio/workers/iter3_trial5_genome.7f75da3ee932a666/worker_result.json",
          "sha256": "81d445878e48d304b5b9bf0d29a0a9ead173f5b4453ea83d8f349bba430d5692"
        },
        "iteration": 3,
        "trial": 5,
        "genome": "genome.7f75da3ee932a666",
        "stack": {
          "goal_id": "goal.goal.v1",
          "omr_id": "omr.1000_step_signed_root_displacement.v1",
          "task_structure_id": "task_structure.single.v1",
          "obs_schema_id": "repr.llm_semantic.v1",
          "reward_id": "reward.public_transition.99151a1b6bd3.v1",
          "algo_id": "algo.td3_rank2.v1",
          "hpo_id": "hpo.optuna_44136fa3.v1",
          "budget_id": "budget.tier_3_long_1000000steps_12trials.v1",
          "exploration_id": "exploration.intrinsic_candidate_goal_dims.v1",
          "env_adapter_id": "env_adapter.gymnasium_mujoco_ant_v4.v1"
        },
        "hyperparams": {
          "learning_rate": 0.0002243128639369627,
          "gamma": 0.990306152415928,
          "tau": 0.007765360962811746,
          "batch_size": 512
        },
        "steps_per_seed": 1000000,
        "seeds": [
          0,
          1,
          2,
          3,
          4
        ],
        "scores": [
          0.5689741588691767,
          0.34463320494371147,
          0.3841065477171606,
          0.6707941229881563,
          -0.3902988542007115
        ],
        "mean": 0.3156418360634987,
        "sample_sd": 0.41659050249255913,
        "finished_at": 1786262071.9810438,
        "completion_index": 5,
        "incumbent_mean": 172.33570627352472,
        "incumbent_sd": 37.87833709075083,
        "incumbent_genome": "genome.59c11550f95d302e"
      },
      {
        "source": {
          "path": "outputs/live_v9_3_ant_p2_20260728_r8/ant_p2/ant_v4_rawsim_seed0_20260728_193249/breadth_portfolio/workers/iter3_trial6_genome.046d56a901bfa027/worker_result.json",
          "sha256": "3fd48a9e0301ec3522a721e1ccff0767a2f2891b30e2e8fc6368d7b34628c895"
        },
        "iteration": 3,
        "trial": 6,
        "genome": "genome.046d56a901bfa027",
        "stack": {
          "goal_id": "goal.goal.v1",
          "omr_id": "omr.1000_step_signed_root_displacement.v1",
          "task_structure_id": "task_structure.single.v1",
          "obs_schema_id": "repr.raw_only.v1",
          "reward_id": "reward.public_transition.8589a334136a.v1",
          "algo_id": "algo.td3_rank2.v1",
          "hpo_id": "hpo.optuna_44136fa3.v1",
          "budget_id": "budget.tier_3_long_1000000steps_12trials.v1",
          "exploration_id": "exploration.intrinsic_candidate_goal_dims.v1",
          "env_adapter_id": "env_adapter.gymnasium_mujoco_ant_v4.v1"
        },
        "hyperparams": {
          "learning_rate": 0.000208519729306537,
          "gamma": 0.9931457840488738,
          "tau": 0.007400889739167,
          "batch_size": 512
        },
        "steps_per_seed": 1000000,
        "seeds": [
          0,
          1,
          2,
          3,
          4
        ],
        "scores": [
          6.0166722622144135,
          2.5589550450742466,
          1.2988788212248488,
          -2.4128408048769687,
          3.1248285024073903
        ],
        "mean": 2.117298765208786,
        "sample_sd": 3.066238160971902,
        "finished_at": 1786263512.7833824,
        "completion_index": 6,
        "incumbent_mean": 172.33570627352472,
        "incumbent_sd": 37.87833709075083,
        "incumbent_genome": "genome.59c11550f95d302e"
      },
      {
        "source": {
          "path": "outputs/live_v9_3_ant_p2_20260728_r8/ant_p2/ant_v4_rawsim_seed0_20260728_193249/breadth_portfolio/workers/iter3_trial7_genome.b6cc9419d984300d/worker_result.json",
          "sha256": "46f3c628da3f73cb4c940ff044c413c0b41c8923fddb75d2c7995b4ddb6a4018"
        },
        "iteration": 3,
        "trial": 7,
        "genome": "genome.b6cc9419d984300d",
        "stack": {
          "goal_id": "goal.goal.v1",
          "omr_id": "omr.1000_step_signed_root_displacement.v1",
          "task_structure_id": "task_structure.single.v1",
          "obs_schema_id": "obs_schema.semantic_semantic_core.v1",
          "reward_id": "reward.public_transition.eeb9892cbb02.v1",
          "algo_id": "algo.td3_rank2.v1",
          "hpo_id": "hpo.optuna_44136fa3.v1",
          "budget_id": "budget.tier_3_long_1000000steps_12trials.v1",
          "exploration_id": "exploration.entropy_floor.v1",
          "env_adapter_id": "env_adapter.gymnasium_mujoco_ant_v4.v1"
        },
        "hyperparams": {
          "learning_rate": 0.00021003368192779053,
          "gamma": 0.9916229039033462,
          "tau": 0.007996759690177982,
          "batch_size": 512
        },
        "steps_per_seed": 1000000,
        "seeds": [
          0,
          1,
          2,
          3,
          4
        ],
        "scores": [
          227.9875463566791,
          196.76337507508146,
          196.55053628548433,
          215.40791329965856,
          104.83905743243449
        ],
        "mean": 188.3096856898676,
        "sample_sd": 48.51641173648998,
        "finished_at": 1786278023.1621742,
        "completion_index": 7,
        "incumbent_mean": 188.3096856898676,
        "incumbent_sd": 48.51641173648998,
        "incumbent_genome": "genome.b6cc9419d984300d"
      },
      {
        "source": {
          "path": "outputs/live_v9_3_ant_p2_20260728_r8/ant_p2/ant_v4_rawsim_seed0_20260728_193249/breadth_portfolio/workers/iter3_trial9_genome.6b47d4a68f3958c7/worker_result.json",
          "sha256": "874d052df5a843024b1b0a60e559be0dbec04d2f12e8078001de822d4e3fafec"
        },
        "iteration": 3,
        "trial": 9,
        "genome": "genome.6b47d4a68f3958c7",
        "stack": {
          "goal_id": "goal.goal.v1",
          "omr_id": "omr.1000_step_signed_root_displacement.v1",
          "task_structure_id": "task_structure.single.v1",
          "obs_schema_id": "obs_schema.raw.v1",
          "reward_id": "reward.dense_progress.v1",
          "algo_id": "algo.ppo_rank3.v1",
          "hpo_id": "hpo.optuna_44136fa3.v1",
          "budget_id": "budget.tier_3_long_1000000steps_12trials.v1",
          "exploration_id": "exploration.intrinsic_controllable_novelty.v1",
          "env_adapter_id": "env_adapter.gymnasium_mujoco_ant_v4.v1"
        },
        "hyperparams": {
          "learning_rate": 0.0001921890580600294,
          "gamma": 0.9940614567697119,
          "ent_coef": 0.00015158784747331004,
          "gae_lambda": 0.9165556787271777
        },
        "steps_per_seed": 1000000,
        "seeds": [
          0,
          1,
          2,
          3,
          4
        ],
        "scores": [
          1.1901972879837348,
          -0.5086724483326658,
          -0.10223491783963241,
          -1.252683759579968,
          2.3785946842110555
        ],
        "mean": 0.34104016928850484,
        "sample_sd": 1.4431871422630103,
        "finished_at": 1786280575.8605995,
        "completion_index": 8,
        "incumbent_mean": 188.3096856898676,
        "incumbent_sd": 48.51641173648998,
        "incumbent_genome": "genome.b6cc9419d984300d"
      },
      {
        "source": {
          "path": "outputs/live_v9_3_ant_p2_20260728_r8/ant_p2/ant_v4_rawsim_seed0_20260728_193249/breadth_portfolio/workers/iter3_trial10_genome.e49934ff82bccb77/worker_result.json",
          "sha256": "8433c5d359aa07f91815bf61f7007a3200ae8ad3ab73a7e92a2204416f34bf20"
        },
        "iteration": 3,
        "trial": 10,
        "genome": "genome.e49934ff82bccb77",
        "stack": {
          "goal_id": "goal.goal.v1",
          "omr_id": "omr.1000_step_signed_root_displacement.v1",
          "task_structure_id": "task_structure.single.v1",
          "obs_schema_id": "obs_schema.semantic_semantic_core.v1",
          "reward_id": "reward.public_transition.f80d6374a28b.v1",
          "algo_id": "algo.ppo_rank3.v1",
          "hpo_id": "hpo.optuna_44136fa3.v1",
          "budget_id": "budget.tier_3_long_1000000steps_12trials.v1",
          "exploration_id": "exploration.entropy_floor.v1",
          "env_adapter_id": "env_adapter.gymnasium_mujoco_ant_v4.v1"
        },
        "hyperparams": {
          "learning_rate": 0.00019633782333145088,
          "gamma": 0.9944682113175786,
          "ent_coef": 0.023190092212521354,
          "gae_lambda": 0.9229551079803123
        },
        "steps_per_seed": 1000000,
        "seeds": [
          0,
          1,
          2,
          3,
          4
        ],
        "scores": [
          1.4253242061600637,
          2.8185290766424997,
          2.0506700518853918,
          0.8843828259990107,
          0.9076747493625661
        ],
        "mean": 1.6173161820099065,
        "sample_sd": 0.8228534469821408,
        "finished_at": 1786281928.249114,
        "completion_index": 9,
        "incumbent_mean": 188.3096856898676,
        "incumbent_sd": 48.51641173648998,
        "incumbent_genome": "genome.b6cc9419d984300d"
      },
      {
        "source": {
          "path": "outputs/live_v9_3_ant_p2_20260728_r8/ant_p2/ant_v4_rawsim_seed0_20260728_193249/breadth_portfolio/workers/iter3_trial8_genome.3ecad86f98e0b96c/worker_result.json",
          "sha256": "c3e15606edce58f65a4d05bb3292d962013fc9d7ac95e769c32e0ed1d01e0443"
        },
        "iteration": 3,
        "trial": 8,
        "genome": "genome.3ecad86f98e0b96c",
        "stack": {
          "goal_id": "goal.goal.v1",
          "omr_id": "omr.1000_step_signed_root_displacement.v1",
          "task_structure_id": "task_structure.single.v1",
          "obs_schema_id": "repr.raw_only.v1",
          "reward_id": "reward.hybrid_success_progress.v1",
          "algo_id": "algo.td3_rank2.v1",
          "hpo_id": "hpo.optuna_44136fa3.v1",
          "budget_id": "budget.tier_3_long_1000000steps_12trials.v1",
          "exploration_id": "exploration.intrinsic_candidate_goal_dims.v1",
          "env_adapter_id": "env_adapter.gymnasium_mujoco_ant_v4.v1"
        },
        "hyperparams": {
          "learning_rate": 0.0002136950116487318,
          "gamma": 0.9938770017443201,
          "tau": 0.007851530957579136,
          "batch_size": 256
        },
        "steps_per_seed": 1000000,
        "seeds": [
          0,
          1,
          2,
          3,
          4
        ],
        "scores": [
          -2.2589210145216208,
          -1.417323932283747,
          1.4090743346366286,
          1.1702963911851572,
          -0.48704146236650725
        ],
        "mean": -0.31678313667001784,
        "sample_sd": 1.597033735577926,
        "finished_at": 1786286830.2742565,
        "completion_index": 10,
        "incumbent_mean": 188.3096856898676,
        "incumbent_sd": 48.51641173648998,
        "incumbent_genome": "genome.b6cc9419d984300d"
      },
      {
        "source": {
          "path": "outputs/live_v9_3_ant_p2_20260728_r8/ant_p2/ant_v4_rawsim_seed0_20260728_193249/breadth_portfolio/workers/iter3_trial0_genome.e24e4c2fa358fdcf/worker_result.json",
          "sha256": "827ad4c1066b3a343afbd4a5dee70ebe86158762561233650c60a59a2067d093"
        },
        "iteration": 3,
        "trial": 0,
        "genome": "genome.e24e4c2fa358fdcf",
        "stack": {
          "goal_id": "goal.goal.v1",
          "omr_id": "omr.1000_step_signed_root_displacement.v1",
          "task_structure_id": "task_structure.single.v1",
          "obs_schema_id": "repr.typed_combinators.v1",
          "reward_id": "reward.public_transition.eeb9892cbb02.v1",
          "algo_id": "algo.sac_rank1.v1",
          "hpo_id": "hpo.optuna_44136fa3.v1",
          "budget_id": "budget.tier_3_long_1000000steps_12trials.v1",
          "exploration_id": "exploration.entropy_floor.v1",
          "env_adapter_id": "env_adapter.gymnasium_mujoco_ant_v4.v1"
        },
        "hyperparams": {
          "learning_rate": 0.0002598134210235181,
          "tau": 0.007960919667297861,
          "gamma": 0.9914719723968155,
          "batch_size": 256,
          "buffer_size": 1000000,
          "learning_starts": 10000,
          "gradient_steps": 1,
          "train_freq": 1,
          "ent_coef": "auto_0.2"
        },
        "steps_per_seed": 1000000,
        "seeds": [
          0,
          1,
          2,
          3,
          4
        ],
        "scores": [
          275.52423972172477,
          249.53402508080367,
          272.4341310054992,
          292.2392624397134,
          277.0084045856671
        ],
        "mean": 273.34801256668163,
        "sample_sd": 15.35378565381958,
        "finished_at": 1786298551.1132545,
        "completion_index": 11,
        "incumbent_mean": 273.34801256668163,
        "incumbent_sd": 15.35378565381958,
        "incumbent_genome": "genome.e24e4c2fa358fdcf"
      },
      {
        "source": {
          "path": "outputs/live_v9_3_ant_p2_20260728_r8/ant_p2/ant_v4_rawsim_seed0_20260728_193249/breadth_portfolio/workers/iter3_trial13_genome.dac17d18e07b41fa/worker_result.json",
          "sha256": "c8353d3c82e20c8d4f1e0d25e1342b03670aa1c72e9ff37116bddc6825be424c"
        },
        "iteration": 3,
        "trial": 13,
        "genome": "genome.dac17d18e07b41fa",
        "stack": {
          "goal_id": "goal.goal.v1",
          "omr_id": "omr.1000_step_signed_root_displacement.v1",
          "task_structure_id": "task_structure.single.v1",
          "obs_schema_id": "obs_schema.raw.v1",
          "reward_id": "reward.public_transition.accdc7cd54d9.v1",
          "algo_id": "algo.ppo_rank3.v1",
          "hpo_id": "hpo.optuna_44136fa3.v1",
          "budget_id": "budget.tier_3_long_1000000steps_12trials.v1",
          "exploration_id": "exploration.long_warmup.v1",
          "env_adapter_id": "env_adapter.gymnasium_mujoco_ant_v4.v1"
        },
        "hyperparams": {
          "learning_rate": 0.00019927485166390015,
          "gamma": 0.9907951221721906,
          "ent_coef": 0.005661651044898992,
          "gae_lambda": 0.9651611133782861
        },
        "steps_per_seed": 1000000,
        "seeds": [
          0,
          1,
          2,
          3,
          4
        ],
        "scores": [
          -0.08414204898696731,
          0.11325160961728631,
          0.10212520453377327,
          -0.17116950485035382,
          -0.15591284540777375
        ],
        "mean": -0.03916951701880706,
        "sample_sd": 0.1380868642613473,
        "finished_at": 1786300963.3243864,
        "completion_index": 12,
        "incumbent_mean": 273.34801256668163,
        "incumbent_sd": 15.35378565381958,
        "incumbent_genome": "genome.e24e4c2fa358fdcf"
      },
      {
        "source": {
          "path": "outputs/live_v9_3_ant_p2_20260728_r8/ant_p2/ant_v4_rawsim_seed0_20260728_193249/breadth_portfolio/workers/iter3_trial15_genome.faf7181027e29b89/worker_result.json",
          "sha256": "c56c78f2c9896782214893e58510319b50a507b691d72f3a007399befd981ee2"
        },
        "iteration": 3,
        "trial": 15,
        "genome": "genome.faf7181027e29b89",
        "stack": {
          "goal_id": "goal.goal.v1",
          "omr_id": "omr.1000_step_signed_root_displacement.v1",
          "task_structure_id": "task_structure.single.v1",
          "obs_schema_id": "obs_schema.raw.v1",
          "reward_id": "reward.public_interface_balanced.v1",
          "algo_id": "algo.ppo_rank3.v1",
          "hpo_id": "hpo.optuna_44136fa3.v1",
          "budget_id": "budget.tier_3_long_1000000steps_12trials.v1",
          "exploration_id": "exploration.long_warmup.v1",
          "env_adapter_id": "env_adapter.gymnasium_mujoco_ant_v4.v1"
        },
        "hyperparams": {
          "learning_rate": 0.00022076734944565603,
          "gamma": 0.9927420529233187,
          "ent_coef": 0.00035331935004420645,
          "gae_lambda": 0.924176992505385
        },
        "steps_per_seed": 1000000,
        "seeds": [
          0,
          1,
          2,
          3,
          4
        ],
        "scores": [
          -0.1047163085190694,
          0.38561087475155775,
          0.11847937256917555,
          0.2804310282929054,
          -0.9080273648521828
        ],
        "mean": -0.045644479551522704,
        "sample_sd": 0.516342129334581,
        "finished_at": 1786316981.023927,
        "completion_index": 13,
        "incumbent_mean": 273.34801256668163,
        "incumbent_sd": 15.35378565381958,
        "incumbent_genome": "genome.e24e4c2fa358fdcf"
      },
      {
        "source": {
          "path": "outputs/live_v9_3_ant_p2_20260728_r8/ant_p2/ant_v4_rawsim_seed0_20260728_193249/breadth_portfolio/workers/iter3_trial16_genome.b6bef1a7295d14d9/worker_result.json",
          "sha256": "1ab478f01f5fdc2635c77e04176c4ffa793e9959d7cea54334f0cbd77c39aa2f"
        },
        "iteration": 3,
        "trial": 16,
        "genome": "genome.b6bef1a7295d14d9",
        "stack": {
          "goal_id": "goal.goal.v1",
          "omr_id": "omr.1000_step_signed_root_displacement.v1",
          "task_structure_id": "task_structure.single.v1",
          "obs_schema_id": "repr.typed_combinators.v1",
          "reward_id": "reward.hybrid_success_progress.regularized.v1",
          "algo_id": "algo.ppo_rank3.v1",
          "hpo_id": "hpo.optuna_44136fa3.v1",
          "budget_id": "budget.tier_3_long_1000000steps_12trials.v1",
          "exploration_id": "exploration.long_warmup.v1",
          "env_adapter_id": "env_adapter.gymnasium_mujoco_ant_v4.v1"
        },
        "hyperparams": {
          "learning_rate": 0.0002334980340427642,
          "gamma": 0.9895017933737903,
          "ent_coef": 0.022238344596196058,
          "gae_lambda": 0.963405644524492
        },
        "steps_per_seed": 1000000,
        "seeds": [
          0,
          1,
          2,
          3,
          4
        ],
        "scores": [
          -1.5776944053142998,
          -2.551742482818771,
          0.11222968237542194,
          -1.3352616039318068,
          -0.35816354017236646
        ],
        "mean": -1.1421264699723646,
        "sample_sd": 1.0490525656722247,
        "finished_at": 1786320678.444805,
        "completion_index": 14,
        "incumbent_mean": 273.34801256668163,
        "incumbent_sd": 15.35378565381958,
        "incumbent_genome": "genome.e24e4c2fa358fdcf"
      },
      {
        "source": {
          "path": "outputs/live_v9_3_ant_p2_20260728_r8/ant_p2/ant_v4_rawsim_seed0_20260728_193249/breadth_portfolio/workers/iter3_trial12_genome.11db31dd2274c4a6/worker_result.json",
          "sha256": "96eca002cfca0412afd889a9028b727fafae847a209a74b8ab6e0695a757742d"
        },
        "iteration": 3,
        "trial": 12,
        "genome": "genome.11db31dd2274c4a6",
        "stack": {
          "goal_id": "goal.goal.v1",
          "omr_id": "omr.1000_step_signed_root_displacement.v1",
          "task_structure_id": "task_structure.single.v1",
          "obs_schema_id": "repr.typed_combinators.v1",
          "reward_id": "reward.public_transition.0e0ecff36630.v1",
          "algo_id": "algo.sac_rank1.v1",
          "hpo_id": "hpo.optuna_44136fa3.v1",
          "budget_id": "budget.tier_3_long_1000000steps_12trials.v1",
          "exploration_id": "exploration.long_warmup.v1",
          "env_adapter_id": "env_adapter.gymnasium_mujoco_ant_v4.v1"
        },
        "hyperparams": {
          "learning_rate": 0.00021944796239350528,
          "tau": 0.0075362187902790565,
          "gamma": 0.9917765226920562,
          "batch_size": 256,
          "buffer_size": 1000000,
          "learning_starts": 200000,
          "gradient_steps": 1,
          "train_freq": 1
        },
        "steps_per_seed": 1000000,
        "seeds": [
          0,
          1,
          2,
          3,
          4
        ],
        "scores": [
          100.50084185280579,
          177.6465667718652,
          150.83187890803632,
          75.1069238937607,
          135.26451994124344
        ],
        "mean": 127.87014627354229,
        "sample_sd": 40.59755665527999,
        "finished_at": 1786354647.4865384,
        "completion_index": 15,
        "incumbent_mean": 273.34801256668163,
        "incumbent_sd": 15.35378565381958,
        "incumbent_genome": "genome.e24e4c2fa358fdcf"
      },
      {
        "source": {
          "path": "outputs/live_v9_3_ant_p2_20260728_r8/ant_p2/ant_v4_rawsim_seed0_20260728_193249/breadth_portfolio/workers/iter3_trial18_genome.65e5dff3b176724d/worker_result.json",
          "sha256": "27a669793d543783bbe821db08c5d707d31408ca88f2840b282a8642eebf4947"
        },
        "iteration": 3,
        "trial": 18,
        "genome": "genome.65e5dff3b176724d",
        "stack": {
          "goal_id": "goal.goal.v1",
          "omr_id": "omr.1000_step_signed_root_displacement.v1",
          "task_structure_id": "task_structure.single.v1",
          "obs_schema_id": "repr.llm_semantic.v1",
          "reward_id": "reward.dense_progress.regularized.v1",
          "algo_id": "algo.td3_rank2.v1",
          "hpo_id": "hpo.optuna_44136fa3.v1",
          "budget_id": "budget.tier_3_long_1000000steps_12trials.v1",
          "exploration_id": "exploration.intrinsic_controllable_novelty.v1",
          "env_adapter_id": "env_adapter.gymnasium_mujoco_ant_v4.v1"
        },
        "hyperparams": {
          "learning_rate": 0.0002197846985513879,
          "gamma": 0.9901694854018592,
          "tau": 0.00730501117295614,
          "batch_size": 256
        },
        "steps_per_seed": 1000000,
        "seeds": [
          0,
          1,
          2,
          3,
          4
        ],
        "scores": [
          -2.5063268259498175,
          0.7802465740626678,
          -0.010272641893276624,
          -0.21017014688862806,
          -6.8252796205630375
        ],
        "mean": -1.7543605322464184,
        "sample_sd": 3.0874857653914907,
        "finished_at": 1786360592.682339,
        "completion_index": 16,
        "incumbent_mean": 273.34801256668163,
        "incumbent_sd": 15.35378565381958,
        "incumbent_genome": "genome.e24e4c2fa358fdcf"
      },
      {
        "source": {
          "path": "outputs/live_v9_3_ant_p2_20260728_r8/ant_p2/ant_v4_rawsim_seed0_20260728_193249/breadth_portfolio/workers/iter3_trial11_genome.871be05758157584/worker_result.json",
          "sha256": "86776778ff637bbc148b6626d00b9d39dbbddbcac51c6ab1d84b815a0f62e965"
        },
        "iteration": 3,
        "trial": 11,
        "genome": "genome.871be05758157584",
        "stack": {
          "goal_id": "goal.goal.v1",
          "omr_id": "omr.1000_step_signed_root_displacement.v1",
          "task_structure_id": "task_structure.single.v1",
          "obs_schema_id": "repr.llm_semantic.v1",
          "reward_id": "reward.public_transition.2085af0ffb05.v1",
          "algo_id": "algo.sac_rank1.v1",
          "hpo_id": "hpo.optuna_44136fa3.v1",
          "budget_id": "budget.tier_3_long_1000000steps_12trials.v1",
          "exploration_id": "exploration.intrinsic_candidate_goal_dims.v1",
          "env_adapter_id": "env_adapter.gymnasium_mujoco_ant_v4.v1"
        },
        "hyperparams": {
          "learning_rate": 0.00021011142771713772,
          "tau": 0.008341100025717174,
          "gamma": 0.9922170000325229,
          "batch_size": 256,
          "buffer_size": 1000000,
          "learning_starts": 10000,
          "gradient_steps": 1,
          "train_freq": 1
        },
        "steps_per_seed": 1000000,
        "seeds": [
          0,
          1,
          2,
          3,
          4
        ],
        "scores": [
          193.90793247206472,
          151.4118449024911,
          241.98796121725044,
          194.61680029430582,
          255.42901633242872
        ],
        "mean": 207.47071104370815,
        "sample_sd": 41.78279569058583,
        "finished_at": 1786367674.7997005,
        "completion_index": 17,
        "incumbent_mean": 273.34801256668163,
        "incumbent_sd": 15.35378565381958,
        "incumbent_genome": "genome.e24e4c2fa358fdcf"
      },
      {
        "source": {
          "path": "outputs/live_v9_3_ant_p2_20260728_r8/ant_p2/ant_v4_rawsim_seed0_20260728_193249/breadth_portfolio/workers/iter3_trial19_genome.ad2d2055889eb4f6/worker_result.json",
          "sha256": "881ea0c5cb2a609956d301722936b3cc108505c38cb159b351558fe5cff48efb"
        },
        "iteration": 3,
        "trial": 19,
        "genome": "genome.ad2d2055889eb4f6",
        "stack": {
          "goal_id": "goal.goal.v1",
          "omr_id": "omr.1000_step_signed_root_displacement.v1",
          "task_structure_id": "task_structure.single.v1",
          "obs_schema_id": "obs_schema.semantic_semantic_core.v1",
          "reward_id": "reward.public_transition.8c16320507d9.v1",
          "algo_id": "algo.ppo_rank3.v1",
          "hpo_id": "hpo.optuna_44136fa3.v1",
          "budget_id": "budget.tier_3_long_1000000steps_12trials.v1",
          "exploration_id": "exploration.intrinsic_candidate_goal_dims.v1",
          "env_adapter_id": "env_adapter.gymnasium_mujoco_ant_v4.v1"
        },
        "hyperparams": {
          "learning_rate": 0.0001947838350501986,
          "gamma": 0.9915363770768835,
          "ent_coef": 0.0017687415217619246,
          "gae_lambda": 0.9845100035502168
        },
        "steps_per_seed": 1000000,
        "seeds": [
          0,
          1,
          2,
          3,
          4
        ],
        "scores": [
          -0.1691053483173946,
          0.5372784241193249,
          -0.7493638886986341,
          -0.4738235143450444,
          -1.5270606528862218
        ],
        "mean": -0.476414996025594,
        "sample_sd": 0.7583498005024595,
        "finished_at": 1786370247.8763194,
        "completion_index": 18,
        "incumbent_mean": 273.34801256668163,
        "incumbent_sd": 15.35378565381958,
        "incumbent_genome": "genome.e24e4c2fa358fdcf"
      },
      {
        "source": {
          "path": "outputs/live_v9_3_ant_p2_20260728_r8/ant_p2/ant_v4_rawsim_seed0_20260728_193249/breadth_portfolio/workers/iter3_trial14_genome.9462e5754dea6b44/worker_result.json",
          "sha256": "3a358c087796c1ad20ac81d7dbdd0c82c2e21b16637e9a26391c55ccbe0aea43"
        },
        "iteration": 3,
        "trial": 14,
        "genome": "genome.9462e5754dea6b44",
        "stack": {
          "goal_id": "goal.goal.v1",
          "omr_id": "omr.1000_step_signed_root_displacement.v1",
          "task_structure_id": "task_structure.single.v1",
          "obs_schema_id": "obs_schema.semantic_semantic_core.v1",
          "reward_id": "reward.public_transition.7d3388de08ab.v1",
          "algo_id": "algo.sac_rank1.v1",
          "hpo_id": "hpo.optuna_44136fa3.v1",
          "budget_id": "budget.tier_3_long_1000000steps_12trials.v1",
          "exploration_id": "exploration.intrinsic_controllable_novelty.v1",
          "env_adapter_id": "env_adapter.gymnasium_mujoco_ant_v4.v1"
        },
        "hyperparams": {
          "learning_rate": 0.0002100634256609113,
          "tau": 0.008243976625147528,
          "gamma": 0.9910852210054383,
          "batch_size": 256,
          "buffer_size": 1000000,
          "learning_starts": 10000,
          "gradient_steps": 1,
          "train_freq": 1
        },
        "steps_per_seed": 1000000,
        "seeds": [
          0,
          1,
          2,
          3,
          4
        ],
        "scores": [
          3.9575411854685107,
          -0.7812376470164442,
          -2.7603305678748167,
          -1.2362978646107505,
          3.8671340551439135
        ],
        "mean": 0.6093618322220826,
        "sample_sd": 3.1031612243561018,
        "finished_at": 1786379910.2961812,
        "completion_index": 19,
        "incumbent_mean": 273.34801256668163,
        "incumbent_sd": 15.35378565381958,
        "incumbent_genome": "genome.e24e4c2fa358fdcf"
      },
      {
        "source": {
          "path": "outputs/live_v9_3_ant_p2_20260728_r8/ant_p2/ant_v4_rawsim_seed0_20260728_193249/breadth_portfolio/workers/iter3_trial22_genome.2b049713dfe39fb8/worker_result.json",
          "sha256": "09692b149b12241c5e6f2af3acd2dcd142da6a7cac12b646d5e0044dae5e8f38"
        },
        "iteration": 3,
        "trial": 22,
        "genome": "genome.2b049713dfe39fb8",
        "stack": {
          "goal_id": "goal.goal.v1",
          "omr_id": "omr.1000_step_signed_root_displacement.v1",
          "task_structure_id": "task_structure.single.v1",
          "obs_schema_id": "repr.raw_only.v1",
          "reward_id": "reward.public_transition.f80d6374a28b.v1",
          "algo_id": "algo.ppo_rank3.v1",
          "hpo_id": "hpo.optuna_44136fa3.v1",
          "budget_id": "budget.tier_3_long_1000000steps_12trials.v1",
          "exploration_id": "exploration.intrinsic_candidate_goal_dims.v1",
          "env_adapter_id": "env_adapter.gymnasium_mujoco_ant_v4.v1"
        },
        "hyperparams": {
          "learning_rate": 0.00026663339287679295,
          "gamma": 0.9927549355831022,
          "ent_coef": 0.001087195861250906,
          "gae_lambda": 0.9898366506052396
        },
        "steps_per_seed": 1000000,
        "seeds": [
          0,
          1,
          2,
          3,
          4
        ],
        "scores": [
          1.6801385825356001,
          1.489105026438845,
          0.5001208939587121,
          1.6438677687338756,
          1.763775903427885
        ],
        "mean": 1.4154016350189835,
        "sample_sd": 0.5212528372553749,
        "finished_at": 1786386055.3510516,
        "completion_index": 20,
        "incumbent_mean": 273.34801256668163,
        "incumbent_sd": 15.35378565381958,
        "incumbent_genome": "genome.e24e4c2fa358fdcf"
      },
      {
        "source": {
          "path": "outputs/live_v9_3_ant_p2_20260728_r8/ant_p2/ant_v4_rawsim_seed0_20260728_193249/breadth_portfolio/workers/iter3_trial24_genome.fc2b466c17d5f2f3/worker_result.json",
          "sha256": "b55bc2d1dc24ed0d60aea1201bf399c8cfd0b8581cbc095ee69cfc0d003d4dab"
        },
        "iteration": 3,
        "trial": 24,
        "genome": "genome.fc2b466c17d5f2f3",
        "stack": {
          "goal_id": "goal.goal.v1",
          "omr_id": "omr.1000_step_signed_root_displacement.v1",
          "task_structure_id": "task_structure.single.v1",
          "obs_schema_id": "repr.raw_only.v1",
          "reward_id": "reward.dense_progress.v1",
          "algo_id": "algo.ppo_rank3.v1",
          "hpo_id": "hpo.optuna_44136fa3.v1",
          "budget_id": "budget.tier_3_long_1000000steps_12trials.v1",
          "exploration_id": "exploration.long_warmup.v1",
          "env_adapter_id": "env_adapter.gymnasium_mujoco_ant_v4.v1"
        },
        "hyperparams": {
          "learning_rate": 0.0002285938475238557,
          "gamma": 0.992143951940651,
          "ent_coef": 0.027057728237305057,
          "gae_lambda": 0.9372952236147974
        },
        "steps_per_seed": 1000000,
        "seeds": [
          0,
          1,
          2,
          3,
          4
        ],
        "scores": [
          1.10388505528037,
          -0.11609965727376825,
          -0.28044941505921156,
          -0.8661964319593691,
          -4.516733488508324
        ],
        "mean": -0.9351187875040605,
        "sample_sd": 2.126595586338284,
        "finished_at": 1786401214.112323,
        "completion_index": 21,
        "incumbent_mean": 273.34801256668163,
        "incumbent_sd": 15.35378565381958,
        "incumbent_genome": "genome.e24e4c2fa358fdcf"
      },
      {
        "source": {
          "path": "outputs/live_v9_3_ant_p2_20260728_r8/ant_p2/ant_v4_rawsim_seed0_20260728_193249/breadth_portfolio/workers/iter3_trial17_genome.b54ab99d9ec4c2e6/worker_result.json",
          "sha256": "45da9dd1b5f1b1476ee668f960cd7cbc6ef389788a231be32791cd93a010bb9a"
        },
        "iteration": 3,
        "trial": 17,
        "genome": "genome.b54ab99d9ec4c2e6",
        "stack": {
          "goal_id": "goal.goal.v1",
          "omr_id": "omr.1000_step_signed_root_displacement.v1",
          "task_structure_id": "task_structure.single.v1",
          "obs_schema_id": "obs_schema.raw.v1",
          "reward_id": "reward.public_transition.9c71a26d7af6.v1",
          "algo_id": "algo.sac_rank1.v1",
          "hpo_id": "hpo.optuna_44136fa3.v1",
          "budget_id": "budget.tier_3_long_1000000steps_12trials.v1",
          "exploration_id": "exploration.intrinsic_candidate_goal_dims.v1",
          "env_adapter_id": "env_adapter.gymnasium_mujoco_ant_v4.v1"
        },
        "hyperparams": {
          "learning_rate": 0.00024896001328932423,
          "tau": 0.0075945677902557645,
          "gamma": 0.9911522922821082,
          "batch_size": 256,
          "buffer_size": 1000000,
          "learning_starts": 10000,
          "gradient_steps": 1,
          "train_freq": 1
        },
        "steps_per_seed": 1000000,
        "seeds": [
          0,
          1,
          2,
          3,
          4
        ],
        "scores": [
          1.1616745885307473,
          -1.6558261127410325,
          -0.13419756205551206,
          -3.9786216335041082,
          1.4219399288359795
        ],
        "mean": -0.6370061581867852,
        "sample_sd": 2.232247521384016,
        "finished_at": 1786407490.586276,
        "completion_index": 22,
        "incumbent_mean": 273.34801256668163,
        "incumbent_sd": 15.35378565381958,
        "incumbent_genome": "genome.e24e4c2fa358fdcf"
      },
      {
        "source": {
          "path": "outputs/live_v9_3_ant_p2_20260728_r8/ant_p2/ant_v4_rawsim_seed0_20260728_193249/breadth_portfolio/workers/iter3_trial21_genome.d4c4985b7c3e3e40/worker_result.json",
          "sha256": "f755520dd82804224cddea9dbf399bdd1f31dc99bb5ef956154d370cce1c5582"
        },
        "iteration": 3,
        "trial": 21,
        "genome": "genome.d4c4985b7c3e3e40",
        "stack": {
          "goal_id": "goal.goal.v1",
          "omr_id": "omr.1000_step_signed_root_displacement.v1",
          "task_structure_id": "task_structure.single.v1",
          "obs_schema_id": "repr.llm_semantic.v1",
          "reward_id": "reward.public_transition.8589a334136a.v1",
          "algo_id": "algo.td3_rank2.v1",
          "hpo_id": "hpo.optuna_44136fa3.v1",
          "budget_id": "budget.tier_3_long_1000000steps_12trials.v1",
          "exploration_id": "exploration.entropy_floor.v1",
          "env_adapter_id": "env_adapter.gymnasium_mujoco_ant_v4.v1"
        },
        "hyperparams": {
          "learning_rate": 0.0002441615870240935,
          "gamma": 0.993797830194526,
          "tau": 0.007881244169647328,
          "batch_size": 256
        },
        "steps_per_seed": 1000000,
        "seeds": [
          0,
          1,
          2,
          3,
          4
        ],
        "scores": [
          -0.16700590334735618,
          0.11187055355444268,
          -0.08306062920195663,
          -0.09742045439004532,
          -0.15130486341574081
        ],
        "mean": -0.07738425936013126,
        "sample_sd": 0.11152056903561268,
        "finished_at": 1786408981.988848,
        "completion_index": 23,
        "incumbent_mean": 273.34801256668163,
        "incumbent_sd": 15.35378565381958,
        "incumbent_genome": "genome.e24e4c2fa358fdcf"
      },
      {
        "source": {
          "path": "outputs/live_v9_3_ant_p2_20260728_r8/ant_p2/ant_v4_rawsim_seed0_20260728_193249/breadth_portfolio/workers/iter3_trial20_genome.d6431125e6cb6a0d/worker_result.json",
          "sha256": "4b50ac13a287fff62c10aff27bb5da3c3c8e8e3bb354e8c976796088f8486457"
        },
        "iteration": 3,
        "trial": 20,
        "genome": "genome.d6431125e6cb6a0d",
        "stack": {
          "goal_id": "goal.goal.v1",
          "omr_id": "omr.1000_step_signed_root_displacement.v1",
          "task_structure_id": "task_structure.single.v1",
          "obs_schema_id": "obs_schema.raw.v1",
          "reward_id": "reward.causal_stage_progress.v1",
          "algo_id": "algo.sac_rank1.v1",
          "hpo_id": "hpo.optuna_44136fa3.v1",
          "budget_id": "budget.tier_3_long_1000000steps_12trials.v1",
          "exploration_id": "exploration.long_warmup.v1",
          "env_adapter_id": "env_adapter.gymnasium_mujoco_ant_v4.v1"
        },
        "hyperparams": {
          "learning_rate": 0.00021898461993576798,
          "tau": 0.007956725971541158,
          "gamma": 0.9917628488188095,
          "batch_size": 256,
          "buffer_size": 1000000,
          "learning_starts": 200000,
          "gradient_steps": 1,
          "train_freq": 1
        },
        "steps_per_seed": 1000000,
        "seeds": [
          0,
          1,
          2,
          3,
          4
        ],
        "scores": [
          1.7617699080189113,
          2.0011495232047123,
          -2.244891400416747,
          -0.6670007542591434,
          -2.9765499793656547
        ],
        "mean": -0.42510454056358427,
        "sample_sd": 2.2665579882551836,
        "finished_at": 1786431028.3026955,
        "completion_index": 24,
        "incumbent_mean": 273.34801256668163,
        "incumbent_sd": 15.35378565381958,
        "incumbent_genome": "genome.e24e4c2fa358fdcf"
      },
      {
        "source": {
          "path": "outputs/live_v9_3_ant_p2_20260728_r8/ant_p2/ant_v4_rawsim_seed0_20260728_193249/breadth_portfolio/workers/iter3_trial28_genome.3afe1c60657b9fb1/worker_result.json",
          "sha256": "2fcd0b3b2ef438df157e2ebb7f457a28f226e392045b40dc4e2dea8d9d3c79d8"
        },
        "iteration": 3,
        "trial": 28,
        "genome": "genome.3afe1c60657b9fb1",
        "stack": {
          "goal_id": "goal.goal.v1",
          "omr_id": "omr.1000_step_signed_root_displacement.v1",
          "task_structure_id": "task_structure.single.v1",
          "obs_schema_id": "repr.llm_semantic.v1",
          "reward_id": "reward.public_transition.0e0ecff36630.v1",
          "algo_id": "algo.ppo_rank3.v1",
          "hpo_id": "hpo.optuna_44136fa3.v1",
          "budget_id": "budget.tier_3_long_1000000steps_12trials.v1",
          "exploration_id": "exploration.intrinsic_candidate_goal_dims.v1",
          "env_adapter_id": "env_adapter.gymnasium_mujoco_ant_v4.v1"
        },
        "hyperparams": {
          "learning_rate": 0.0002505085014450062,
          "gamma": 0.9924744486773874,
          "ent_coef": 0.008664125490763853,
          "gae_lambda": 0.957236038536121
        },
        "steps_per_seed": 1000000,
        "seeds": [
          0,
          1,
          2,
          3,
          4
        ],
        "scores": [
          1.655184154022337,
          1.0458086098199249,
          2.0544236176925166,
          1.6465559614478018,
          0.9897359199835728
        ],
        "mean": 1.4783416525932307,
        "sample_sd": 0.4520122093366324,
        "finished_at": 1786449844.648414,
        "completion_index": 25,
        "incumbent_mean": 273.34801256668163,
        "incumbent_sd": 15.35378565381958,
        "incumbent_genome": "genome.e24e4c2fa358fdcf"
      },
      {
        "source": {
          "path": "outputs/live_v9_3_ant_p2_20260728_r8/ant_p2/ant_v4_rawsim_seed0_20260728_193249/breadth_portfolio/workers/iter3_trial26_genome.36a58513394afcc5/worker_result.json",
          "sha256": "0fe0f56a8d0d27adabe9c9a748f6a0f916986b6865699e720b08382a7cecc54c"
        },
        "iteration": 3,
        "trial": 26,
        "genome": "genome.36a58513394afcc5",
        "stack": {
          "goal_id": "goal.goal.v1",
          "omr_id": "omr.1000_step_signed_root_displacement.v1",
          "task_structure_id": "task_structure.single.v1",
          "obs_schema_id": "obs_schema.raw.v1",
          "reward_id": "reward.public_transition.e5bb76247c8d.v1",
          "algo_id": "algo.td3_rank2.v1",
          "hpo_id": "hpo.optuna_44136fa3.v1",
          "budget_id": "budget.tier_3_long_1000000steps_12trials.v1",
          "exploration_id": "exploration.entropy_floor.v1",
          "env_adapter_id": "env_adapter.gymnasium_mujoco_ant_v4.v1"
        },
        "hyperparams": {
          "learning_rate": 0.0002200218009705541,
          "gamma": 0.9929161013016528,
          "tau": 0.007912740828987085,
          "batch_size": 256
        },
        "steps_per_seed": 1000000,
        "seeds": [
          0,
          1,
          2,
          3,
          4
        ],
        "scores": [
          -0.524549666293804,
          1.5381626756657263,
          -0.4146132532908398,
          0.7128015039638909,
          -0.8203953527886292
        ],
        "mean": 0.09828118145126884,
        "sample_sd": 0.9932068622418971,
        "finished_at": 1786449971.98497,
        "completion_index": 26,
        "incumbent_mean": 273.34801256668163,
        "incumbent_sd": 15.35378565381958,
        "incumbent_genome": "genome.e24e4c2fa358fdcf"
      },
      {
        "source": {
          "path": "outputs/live_v9_3_ant_p2_20260728_r8/ant_p2/ant_v4_rawsim_seed0_20260728_193249/breadth_portfolio/workers/iter3_trial27_genome.90d0bf38d92d6cbe/worker_result.json",
          "sha256": "ba857072985b58ed5de451e9455ea197bf214ac38cf1767ffb0ac0b3baf9c9a8"
        },
        "iteration": 3,
        "trial": 27,
        "genome": "genome.90d0bf38d92d6cbe",
        "stack": {
          "goal_id": "goal.goal.v1",
          "omr_id": "omr.1000_step_signed_root_displacement.v1",
          "task_structure_id": "task_structure.single.v1",
          "obs_schema_id": "repr.raw_only.v1",
          "reward_id": "reward.hybrid_success_progress.v1",
          "algo_id": "algo.td3_rank2.v1",
          "hpo_id": "hpo.optuna_44136fa3.v1",
          "budget_id": "budget.tier_3_long_1000000steps_12trials.v1",
          "exploration_id": "exploration.intrinsic_controllable_novelty.v1",
          "env_adapter_id": "env_adapter.gymnasium_mujoco_ant_v4.v1"
        },
        "hyperparams": {
          "learning_rate": 0.00022306449299608916,
          "gamma": 0.9920966455579738,
          "tau": 0.008343865489159297,
          "batch_size": 512
        },
        "steps_per_seed": 1000000,
        "seeds": [
          0,
          1,
          2,
          3,
          4
        ],
        "scores": [
          0.4222106198324826,
          -0.5759269894625134,
          0.30508344676410193,
          -0.3725566108913118,
          -0.44667117715077415
        ],
        "mean": -0.13357214218160296,
        "sample_sd": 0.4615559546689097,
        "finished_at": 1786452065.8114483,
        "completion_index": 27,
        "incumbent_mean": 273.34801256668163,
        "incumbent_sd": 15.35378565381958,
        "incumbent_genome": "genome.e24e4c2fa358fdcf"
      },
      {
        "source": {
          "path": "outputs/live_v9_3_ant_p2_20260728_r8/ant_p2/ant_v4_rawsim_seed0_20260728_193249/breadth_portfolio/workers/iter3_trial30_genome.a81db2c67a94fe45/worker_result.json",
          "sha256": "b4ba7ef7524de679a1d3d3db0fcd7f0a67d518632781db74b84648181b783774"
        },
        "iteration": 3,
        "trial": 30,
        "genome": "genome.a81db2c67a94fe45",
        "stack": {
          "goal_id": "goal.goal.v1",
          "omr_id": "omr.1000_step_signed_root_displacement.v1",
          "task_structure_id": "task_structure.single.v1",
          "obs_schema_id": "obs_schema.raw.v1",
          "reward_id": "reward.dense_progress.v1",
          "algo_id": "algo.ppo_rank3.v1",
          "hpo_id": "hpo.optuna_44136fa3.v1",
          "budget_id": "budget.tier_3_long_1000000steps_12trials.v1",
          "exploration_id": "exploration.intrinsic_candidate_goal_dims.v1",
          "env_adapter_id": "env_adapter.gymnasium_mujoco_ant_v4.v1"
        },
        "hyperparams": {
          "learning_rate": 0.00019338493735665988,
          "gamma": 0.9930812927593087,
          "ent_coef": 0.012806376756339359,
          "gae_lambda": 0.9497307075539375
        },
        "steps_per_seed": 1000000,
        "seeds": [
          0,
          1,
          2,
          3,
          4
        ],
        "scores": [
          0.4151991653337751,
          -0.19703120064908894,
          1.718112254092968,
          -1.5016031773716936,
          0.8655142835349077
        ],
        "mean": 0.2600382649881737,
        "sample_sd": 1.207160815673798,
        "finished_at": 1786472647.8701305,
        "completion_index": 28,
        "incumbent_mean": 273.34801256668163,
        "incumbent_sd": 15.35378565381958,
        "incumbent_genome": "genome.e24e4c2fa358fdcf"
      },
      {
        "source": {
          "path": "outputs/live_v9_3_ant_p2_20260728_r8/ant_p2/ant_v4_rawsim_seed0_20260728_193249/breadth_portfolio/workers/iter3_trial29_genome.5817954d81717281/worker_result.json",
          "sha256": "e74a0effcf0bf63ec8107534019e85abab50681ff4754c160a7b208fa922f3e2"
        },
        "iteration": 3,
        "trial": 29,
        "genome": "genome.5817954d81717281",
        "stack": {
          "goal_id": "goal.goal.v1",
          "omr_id": "omr.1000_step_signed_root_displacement.v1",
          "task_structure_id": "task_structure.single.v1",
          "obs_schema_id": "repr.typed_combinators.v1",
          "reward_id": "reward.public_transition.7d3388de08ab.v1",
          "algo_id": "algo.ppo_rank3.v1",
          "hpo_id": "hpo.optuna_44136fa3.v1",
          "budget_id": "budget.tier_3_long_1000000steps_12trials.v1",
          "exploration_id": "exploration.long_warmup.v1",
          "env_adapter_id": "env_adapter.gymnasium_mujoco_ant_v4.v1"
        },
        "hyperparams": {
          "learning_rate": 0.00025826735365336745,
          "gamma": 0.9937413536311034,
          "ent_coef": 0.03901885512527286,
          "gae_lambda": 0.9177499995392031
        },
        "steps_per_seed": 1000000,
        "seeds": [
          0,
          1,
          2,
          3,
          4
        ],
        "scores": [
          0.03415450802578886,
          -0.004312430176995924,
          0.2630168106434502,
          -0.07569109814102234,
          -0.08033668341168253
        ],
        "mean": 0.027366221387907657,
        "sample_sd": 0.1403580642746353,
        "finished_at": 1786472969.2794673,
        "completion_index": 29,
        "incumbent_mean": 273.34801256668163,
        "incumbent_sd": 15.35378565381958,
        "incumbent_genome": "genome.e24e4c2fa358fdcf"
      },
      {
        "source": {
          "path": "outputs/live_v9_3_ant_p2_20260728_r8/ant_p2/ant_v4_rawsim_seed0_20260728_193249/breadth_portfolio/workers/iter3_trial31_genome.a0f442783254e95c/worker_result.json",
          "sha256": "8e3279485c6e62a51f9e792b6290d27ee6f3404480f0f2706405801c5c3e4d90"
        },
        "iteration": 3,
        "trial": 31,
        "genome": "genome.a0f442783254e95c",
        "stack": {
          "goal_id": "goal.goal.v1",
          "omr_id": "omr.1000_step_signed_root_displacement.v1",
          "task_structure_id": "task_structure.single.v1",
          "obs_schema_id": "obs_schema.semantic_semantic_core.v1",
          "reward_id": "reward.public_transition.45bffad2e093.v1",
          "algo_id": "algo.ppo_rank3.v1",
          "hpo_id": "hpo.optuna_44136fa3.v1",
          "budget_id": "budget.tier_3_long_1000000steps_12trials.v1",
          "exploration_id": "exploration.intrinsic_controllable_novelty.v1",
          "env_adapter_id": "env_adapter.gymnasium_mujoco_ant_v4.v1"
        },
        "hyperparams": {
          "learning_rate": 0.00021622916950222337,
          "gamma": 0.9894739654250755,
          "ent_coef": 0.002406006537769331,
          "gae_lambda": 0.9581050199392073
        },
        "steps_per_seed": 1000000,
        "seeds": [
          0,
          1,
          2,
          3,
          4
        ],
        "scores": [
          -0.9682555504470407,
          -0.5062811942644413,
          1.4412243078989433,
          0.18584517547549212,
          0.452126193896701
        ],
        "mean": 0.12093178651193089,
        "sample_sd": 0.9269305534702043,
        "finished_at": 1786475066.2040896,
        "completion_index": 30,
        "incumbent_mean": 273.34801256668163,
        "incumbent_sd": 15.35378565381958,
        "incumbent_genome": "genome.e24e4c2fa358fdcf"
      },
      {
        "source": {
          "path": "outputs/live_v9_3_ant_p2_20260728_r8/ant_p2/ant_v4_rawsim_seed0_20260728_193249/breadth_portfolio/workers/iter3_trial23_genome.40b403bd007c84af/worker_result.json",
          "sha256": "c86a47cec4049aed3b523579bd5e5b77856903549bd24f4a215a3b0dc3440b9e"
        },
        "iteration": 3,
        "trial": 23,
        "genome": "genome.40b403bd007c84af",
        "stack": {
          "goal_id": "goal.goal.v1",
          "omr_id": "omr.1000_step_signed_root_displacement.v1",
          "task_structure_id": "task_structure.single.v1",
          "obs_schema_id": "repr.llm_semantic.v1",
          "reward_id": "reward.public_transition.99151a1b6bd3.v1",
          "algo_id": "algo.sac_rank1.v1",
          "hpo_id": "hpo.optuna_44136fa3.v1",
          "budget_id": "budget.tier_3_long_1000000steps_12trials.v1",
          "exploration_id": "exploration.intrinsic_controllable_novelty.v1",
          "env_adapter_id": "env_adapter.gymnasium_mujoco_ant_v4.v1"
        },
        "hyperparams": {
          "learning_rate": 0.0002384241699119391,
          "tau": 0.007968211979398952,
          "gamma": 0.9923066089054103,
          "batch_size": 256,
          "buffer_size": 1000000,
          "learning_starts": 10000,
          "gradient_steps": 1,
          "train_freq": 1
        },
        "steps_per_seed": 1000000,
        "seeds": [
          0,
          1,
          2,
          3,
          4
        ],
        "scores": [
          4.450069388182737,
          -0.891649759524982,
          4.758342555293394,
          -9.961011654719858,
          -1.5062206980193937
        ],
        "mean": -0.6300940337576205,
        "sample_sd": 5.973804111421386,
        "finished_at": 1786475751.7501595,
        "completion_index": 31,
        "incumbent_mean": 273.34801256668163,
        "incumbent_sd": 15.35378565381958,
        "incumbent_genome": "genome.e24e4c2fa358fdcf"
      },
      {
        "source": {
          "path": "outputs/live_v9_3_ant_p2_20260728_r8/ant_p2/ant_v4_rawsim_seed0_20260728_193249/breadth_portfolio/workers/iter3_trial25_genome.b28d3f347da4f7dd/worker_result.json",
          "sha256": "77437a9812ab459e50c56914d2cc5f4628770853a366062d489072a6460e6043"
        },
        "iteration": 3,
        "trial": 25,
        "genome": "genome.b28d3f347da4f7dd",
        "stack": {
          "goal_id": "goal.goal.v1",
          "omr_id": "omr.1000_step_signed_root_displacement.v1",
          "task_structure_id": "task_structure.single.v1",
          "obs_schema_id": "obs_schema.semantic_semantic_core.v1",
          "reward_id": "reward.public_transition.e5bb76247c8d.v1",
          "algo_id": "algo.sac_rank1.v1",
          "hpo_id": "hpo.optuna_44136fa3.v1",
          "budget_id": "budget.tier_3_long_1000000steps_12trials.v1",
          "exploration_id": "exploration.entropy_floor.v1",
          "env_adapter_id": "env_adapter.gymnasium_mujoco_ant_v4.v1"
        },
        "hyperparams": {
          "learning_rate": 0.0002221575773210514,
          "tau": 0.007623850084861262,
          "gamma": 0.9910124993459405,
          "batch_size": 256,
          "buffer_size": 1000000,
          "learning_starts": 10000,
          "gradient_steps": 1,
          "train_freq": 1,
          "ent_coef": "auto_0.2"
        },
        "steps_per_seed": 1000000,
        "seeds": [
          0,
          1,
          2,
          3,
          4
        ],
        "scores": [
          3.449880508432463,
          1.1630781330942255,
          -1.9450623401660259,
          0.12968383641269376,
          1.382709809175631
        ],
        "mean": 0.8360579893897975,
        "sample_sd": 1.966687143331457,
        "finished_at": 1786493572.4735503,
        "completion_index": 32,
        "incumbent_mean": 273.34801256668163,
        "incumbent_sd": 15.35378565381958,
        "incumbent_genome": "genome.e24e4c2fa358fdcf"
      },
      {
        "source": {
          "path": "outputs/live_v9_3_ant_p2_20260728_r8/ant_p2/ant_v4_rawsim_seed0_20260728_193249/breadth_portfolio/workers/iter3_trial35_genome.914617a7ebc8824a/worker_result.json",
          "sha256": "627920a18189d5e7ff6de8c6e540bd199e4257e16126ba63f15f5c787cd034d7"
        },
        "iteration": 3,
        "trial": 35,
        "genome": "genome.914617a7ebc8824a",
        "stack": {
          "goal_id": "goal.goal.v1",
          "omr_id": "omr.1000_step_signed_root_displacement.v1",
          "task_structure_id": "task_structure.single.v1",
          "obs_schema_id": "repr.llm_semantic.v1",
          "reward_id": "reward.public_transition.8589a334136a.v1",
          "algo_id": "algo.ppo_rank3.v1",
          "hpo_id": "hpo.optuna_44136fa3.v1",
          "budget_id": "budget.tier_3_long_1000000steps_12trials.v1",
          "exploration_id": "exploration.intrinsic_candidate_goal_dims.v1",
          "env_adapter_id": "env_adapter.gymnasium_mujoco_ant_v4.v1"
        },
        "hyperparams": {
          "learning_rate": 0.0002007635672626093,
          "gamma": 0.99093182635782,
          "ent_coef": 0.000993120203820126,
          "gae_lambda": 0.9190057393044446
        },
        "steps_per_seed": 1000000,
        "seeds": [
          0,
          1,
          2,
          3,
          4
        ],
        "scores": [
          1.2251365275859871,
          -1.7555514239153105,
          -9.052387132418529,
          -0.6057245463344526,
          -0.01767397799266086
        ],
        "mean": -2.0412401106149933,
        "sample_sd": 4.063943336158419,
        "finished_at": 1786499811.6858578,
        "completion_index": 33,
        "incumbent_mean": 273.34801256668163,
        "incumbent_sd": 15.35378565381958,
        "incumbent_genome": "genome.e24e4c2fa358fdcf"
      },
      {
        "source": {
          "path": "outputs/live_v9_3_ant_p2_20260728_r8/ant_p2/ant_v4_rawsim_seed0_20260728_193249/breadth_portfolio/workers/iter3_trial32_genome.d001635fbe69c7a7/worker_result.json",
          "sha256": "f15a86dcf4d10e47af5614d3e8106775d3d95393bcdf6a9574a9d7be1ad583ba"
        },
        "iteration": 3,
        "trial": 32,
        "genome": "genome.d001635fbe69c7a7",
        "stack": {
          "goal_id": "goal.goal.v1",
          "omr_id": "omr.1000_step_signed_root_displacement.v1",
          "task_structure_id": "task_structure.single.v1",
          "obs_schema_id": "repr.raw_only.v1",
          "reward_id": "reward.public_transition.99151a1b6bd3.v1",
          "algo_id": "algo.td3_rank2.v1",
          "hpo_id": "hpo.optuna_44136fa3.v1",
          "budget_id": "budget.tier_3_long_1000000steps_12trials.v1",
          "exploration_id": "exploration.long_warmup.v1",
          "env_adapter_id": "env_adapter.gymnasium_mujoco_ant_v4.v1"
        },
        "hyperparams": {
          "learning_rate": 0.00021875616615578885,
          "gamma": 0.9925279394033735,
          "tau": 0.008027822252105786,
          "batch_size": 512,
          "learning_starts": 200000
        },
        "steps_per_seed": 1000000,
        "seeds": [
          0,
          1,
          2,
          3,
          4
        ],
        "scores": [
          0.004246774834849259,
          0.09165437941466892,
          0.0048624362370676515,
          -0.01950296860248404,
          -0.0053627820683030975
        ],
        "mean": 0.015179567963159737,
        "sample_sd": 0.043872635111838816,
        "finished_at": 1786510600.9005747,
        "completion_index": 34,
        "incumbent_mean": 273.34801256668163,
        "incumbent_sd": 15.35378565381958,
        "incumbent_genome": "genome.e24e4c2fa358fdcf"
      },
      {
        "source": {
          "path": "outputs/live_v9_3_ant_p2_20260728_r8/ant_p2/ant_v4_rawsim_seed0_20260728_193249/breadth_portfolio/workers/iter3_trial34_genome.9eb606b97e1b7b0b/worker_result.json",
          "sha256": "61f6db8f058390525e8ad3cb2a724b1460d45aa36f0a0f2d2035ee474676595c"
        },
        "iteration": 3,
        "trial": 34,
        "genome": "genome.9eb606b97e1b7b0b",
        "stack": {
          "goal_id": "goal.goal.v1",
          "omr_id": "omr.1000_step_signed_root_displacement.v1",
          "task_structure_id": "task_structure.single.v1",
          "obs_schema_id": "obs_schema.semantic_semantic_core.v1",
          "reward_id": "reward.public_transition.e5bb76247c8d.v1",
          "algo_id": "algo.td3_rank2.v1",
          "hpo_id": "hpo.optuna_44136fa3.v1",
          "budget_id": "budget.tier_3_long_1000000steps_12trials.v1",
          "exploration_id": "exploration.long_warmup.v1",
          "env_adapter_id": "env_adapter.gymnasium_mujoco_ant_v4.v1"
        },
        "hyperparams": {
          "learning_rate": 0.00025063471597534744,
          "gamma": 0.989537164767938,
          "tau": 0.008503750168168305,
          "batch_size": 512,
          "learning_starts": 200000
        },
        "steps_per_seed": 1000000,
        "seeds": [
          0,
          1,
          2,
          3,
          4
        ],
        "scores": [
          -3.016124664686543,
          -0.77493122545237,
          0.9967131765317248,
          -0.9073176824569835,
          -3.1268926629060445
        ],
        "mean": -1.3657106117940434,
        "sample_sd": 1.729582267469811,
        "finished_at": 1786512852.7554839,
        "completion_index": 35,
        "incumbent_mean": 273.34801256668163,
        "incumbent_sd": 15.35378565381958,
        "incumbent_genome": "genome.e24e4c2fa358fdcf"
      },
      {
        "source": {
          "path": "outputs/live_v9_3_ant_p2_20260728_r8/ant_p2/ant_v4_rawsim_seed0_20260728_193249/breadth_portfolio/workers/iter3_trial36_genome.7fccd15804cc1232/worker_result.json",
          "sha256": "55bd029fb0a55320c8f19b945bec33810156db8f96952c77aadfa5fe3740730a"
        },
        "iteration": 3,
        "trial": 36,
        "genome": "genome.7fccd15804cc1232",
        "stack": {
          "goal_id": "goal.goal.v1",
          "omr_id": "omr.1000_step_signed_root_displacement.v1",
          "task_structure_id": "task_structure.single.v1",
          "obs_schema_id": "obs_schema.raw.v1",
          "reward_id": "reward.dense_progress.v1",
          "algo_id": "algo.ppo_rank3.v1",
          "hpo_id": "hpo.optuna_44136fa3.v1",
          "budget_id": "budget.tier_3_long_1000000steps_12trials.v1",
          "exploration_id": "exploration.long_warmup.v1",
          "env_adapter_id": "env_adapter.gymnasium_mujoco_ant_v4.v1"
        },
        "hyperparams": {
          "learning_rate": 0.0002193725466439847,
          "gamma": 0.993809790754027,
          "ent_coef": 0.0003115294816949758,
          "gae_lambda": 0.9603150700635742
        },
        "steps_per_seed": 1000000,
        "seeds": [
          0,
          1,
          2,
          3,
          4
        ],
        "scores": [
          -0.48853945946224747,
          -1.2135638479055295,
          0.37812042197147494,
          -0.018846989978721907,
          0.053962991818327734
        ],
        "mean": -0.25777337671133926,
        "sample_sd": 0.6175384025949802,
        "finished_at": 1786515876.0744698,
        "completion_index": 36,
        "incumbent_mean": 273.34801256668163,
        "incumbent_sd": 15.35378565381958,
        "incumbent_genome": "genome.e24e4c2fa358fdcf"
      },
      {
        "source": {
          "path": "outputs/live_v9_3_ant_p2_20260728_r8/ant_p2/ant_v4_rawsim_seed0_20260728_193249/breadth_portfolio/workers/iter3_trial37_genome.1dbd8fe8345ded19/worker_result.json",
          "sha256": "e1492f73b0102219363aaae7165a92c4e708ca8d0fefb859d2ed9e6f22b41582"
        },
        "iteration": 3,
        "trial": 37,
        "genome": "genome.1dbd8fe8345ded19",
        "stack": {
          "goal_id": "goal.goal.v1",
          "omr_id": "omr.1000_step_signed_root_displacement.v1",
          "task_structure_id": "task_structure.single.v1",
          "obs_schema_id": "obs_schema.semantic_semantic_core.v1",
          "reward_id": "reward.public_transition.2085af0ffb05.v1",
          "algo_id": "algo.ppo_rank3.v1",
          "hpo_id": "hpo.optuna_44136fa3.v1",
          "budget_id": "budget.tier_3_long_1000000steps_12trials.v1",
          "exploration_id": "exploration.intrinsic_candidate_goal_dims.v1",
          "env_adapter_id": "env_adapter.gymnasium_mujoco_ant_v4.v1"
        },
        "hyperparams": {
          "learning_rate": 0.00021076045895826947,
          "gamma": 0.9903615226105162,
          "ent_coef": 0.00031176526277992405,
          "gae_lambda": 0.9620928062862292
        },
        "steps_per_seed": 1000000,
        "seeds": [
          0,
          1,
          2,
          3,
          4
        ],
        "scores": [
          2.1577155816908706,
          1.5111008310917042,
          1.4660093045785227,
          1.5057184993305,
          2.107810051641298
        ],
        "mean": 1.749670853666579,
        "sample_sd": 0.35059109603743543,
        "finished_at": 1786523248.2241046,
        "completion_index": 37,
        "incumbent_mean": 273.34801256668163,
        "incumbent_sd": 15.35378565381958,
        "incumbent_genome": "genome.e24e4c2fa358fdcf"
      },
      {
        "source": {
          "path": "outputs/live_v9_3_ant_p2_20260728_r8/ant_p2/ant_v4_rawsim_seed0_20260728_193249/breadth_portfolio/workers/iter3_trial40_genome.d73ef92997c7df48/worker_result.json",
          "sha256": "ca5f09803e63bf12fca00fbf0c01ec51195124eb5d74c0aec03e558f3ef565f8"
        },
        "iteration": 3,
        "trial": 40,
        "genome": "genome.d73ef92997c7df48",
        "stack": {
          "goal_id": "goal.goal.v1",
          "omr_id": "omr.1000_step_signed_root_displacement.v1",
          "task_structure_id": "task_structure.single.v1",
          "obs_schema_id": "repr.raw_only.v1",
          "reward_id": "reward.public_transition.8589a334136a.v1",
          "algo_id": "algo.ppo_rank3.v1",
          "hpo_id": "hpo.optuna_44136fa3.v1",
          "budget_id": "budget.tier_3_long_1000000steps_12trials.v1",
          "exploration_id": "exploration.long_warmup.v1",
          "env_adapter_id": "env_adapter.gymnasium_mujoco_ant_v4.v1"
        },
        "hyperparams": {
          "learning_rate": 0.00026424425990437896,
          "gamma": 0.9911906454720212,
          "ent_coef": 0.011585421570485841,
          "gae_lambda": 0.9090464174392199
        },
        "steps_per_seed": 1000000,
        "seeds": [
          0,
          1,
          2,
          3,
          4
        ],
        "scores": [
          0.10674347525408683,
          0.1727802089124431,
          0.27894149106046007,
          -0.04550806868728568,
          -0.11744419377170798
        ],
        "mean": 0.07910258255359927,
        "sample_sd": 0.16096083038216807,
        "finished_at": 1786538536.3096406,
        "completion_index": 38,
        "incumbent_mean": 273.34801256668163,
        "incumbent_sd": 15.35378565381958,
        "incumbent_genome": "genome.e24e4c2fa358fdcf"
      },
      {
        "source": {
          "path": "outputs/live_v9_3_ant_p2_20260728_r8/ant_p2/ant_v4_rawsim_seed0_20260728_193249/breadth_portfolio/workers/iter3_trial41_genome.e24106574fd039b4/worker_result.json",
          "sha256": "d11fd5d4b4156a86f6eb5b5374a0ec2264e488745f607e11eace4981801e397f"
        },
        "iteration": 3,
        "trial": 41,
        "genome": "genome.e24106574fd039b4",
        "stack": {
          "goal_id": "goal.goal.v1",
          "omr_id": "omr.1000_step_signed_root_displacement.v1",
          "task_structure_id": "task_structure.single.v1",
          "obs_schema_id": "obs_schema.raw.v1",
          "reward_id": "reward.public_transition.45bffad2e093.v1",
          "algo_id": "algo.ppo_rank3.v1",
          "hpo_id": "hpo.optuna_44136fa3.v1",
          "budget_id": "budget.tier_3_long_1000000steps_12trials.v1",
          "exploration_id": "exploration.entropy_floor.v1",
          "env_adapter_id": "env_adapter.gymnasium_mujoco_ant_v4.v1"
        },
        "hyperparams": {
          "learning_rate": 0.0002478081420596683,
          "gamma": 0.9932690630947817,
          "ent_coef": 0.0173127334605087,
          "gae_lambda": 0.9328028000183185
        },
        "steps_per_seed": 1000000,
        "seeds": [
          0,
          1,
          2,
          3,
          4
        ],
        "scores": [
          -0.7812657860311873,
          0.41114999400570174,
          0.1619183763663476,
          0.6633228611014867,
          1.0562452683326593
        ],
        "mean": 0.3022741427550016,
        "sample_sd": 0.6900074464530384,
        "finished_at": 1786546243.0232499,
        "completion_index": 39,
        "incumbent_mean": 273.34801256668163,
        "incumbent_sd": 15.35378565381958,
        "incumbent_genome": "genome.e24e4c2fa358fdcf"
      },
      {
        "source": {
          "path": "outputs/live_v9_3_ant_p2_20260728_r8/ant_p2/ant_v4_rawsim_seed0_20260728_193249/breadth_portfolio/workers/iter3_trial38_genome.a3f2dcecd8a3c827/worker_result.json",
          "sha256": "35c298f2df67075509ad77dd13f639572c5840b6926ba357ba04bf319317f3af"
        },
        "iteration": 3,
        "trial": 38,
        "genome": "genome.a3f2dcecd8a3c827",
        "stack": {
          "goal_id": "goal.goal.v1",
          "omr_id": "omr.1000_step_signed_root_displacement.v1",
          "task_structure_id": "task_structure.single.v1",
          "obs_schema_id": "obs_schema.semantic_semantic_core.v1",
          "reward_id": "reward.public_transition.7d3388de08ab.v1",
          "algo_id": "algo.td3_rank2.v1",
          "hpo_id": "hpo.optuna_44136fa3.v1",
          "budget_id": "budget.tier_3_long_1000000steps_12trials.v1",
          "exploration_id": "exploration.long_warmup.v1",
          "env_adapter_id": "env_adapter.gymnasium_mujoco_ant_v4.v1"
        },
        "hyperparams": {
          "learning_rate": 0.0002492031716099199,
          "gamma": 0.9912684106900865,
          "tau": 0.008140927981001824,
          "batch_size": 128,
          "learning_starts": 200000
        },
        "steps_per_seed": 1000000,
        "seeds": [
          0,
          1,
          2,
          3,
          4
        ],
        "scores": [
          0.0258623125279146,
          0.022707428535772033,
          0.059608596005569184,
          -0.06496995429444037,
          -0.01369945028061258
        ],
        "mean": 0.005901786498840573,
        "sample_sd": 0.047361075044220234,
        "finished_at": 1786547648.3720803,
        "completion_index": 40,
        "incumbent_mean": 273.34801256668163,
        "incumbent_sd": 15.35378565381958,
        "incumbent_genome": "genome.e24e4c2fa358fdcf"
      },
      {
        "source": {
          "path": "outputs/live_v9_3_ant_p2_20260728_r8/ant_p2/ant_v4_rawsim_seed0_20260728_193249/breadth_portfolio/workers/iter3_trial33_genome.124a69c5e60a778a/worker_result.json",
          "sha256": "4de400c1960e304676bbfb17d5c85ff9a1285d27079e4049d8f14fc8b93bf3f3"
        },
        "iteration": 3,
        "trial": 33,
        "genome": "genome.124a69c5e60a778a",
        "stack": {
          "goal_id": "goal.goal.v1",
          "omr_id": "omr.1000_step_signed_root_displacement.v1",
          "task_structure_id": "task_structure.single.v1",
          "obs_schema_id": "repr.raw_only.v1",
          "reward_id": "reward.public_transition.f80d6374a28b.v1",
          "algo_id": "algo.sac_rank1.v1",
          "hpo_id": "hpo.optuna_44136fa3.v1",
          "budget_id": "budget.tier_3_long_1000000steps_12trials.v1",
          "exploration_id": "exploration.long_warmup.v1",
          "env_adapter_id": "env_adapter.gymnasium_mujoco_ant_v4.v1"
        },
        "hyperparams": {
          "learning_rate": 0.0001979318447232584,
          "tau": 0.008241890666858551,
          "gamma": 0.9927641461505534,
          "batch_size": 256,
          "buffer_size": 1000000,
          "learning_starts": 200000,
          "gradient_steps": 1,
          "train_freq": 1
        },
        "steps_per_seed": 1000000,
        "seeds": [
          0,
          1,
          2,
          3,
          4
        ],
        "scores": [
          139.3369777474039,
          139.5250760142382,
          196.40206801449716,
          80.80044156382976,
          174.66761622411758
        ],
        "mean": 146.1464359128173,
        "sample_sd": 43.87310220727512,
        "finished_at": 1786552349.551036,
        "completion_index": 41,
        "incumbent_mean": 273.34801256668163,
        "incumbent_sd": 15.35378565381958,
        "incumbent_genome": "genome.e24e4c2fa358fdcf"
      },
      {
        "source": {
          "path": "outputs/live_v9_3_ant_p2_20260728_r8/ant_p2/ant_v4_rawsim_seed0_20260728_193249/breadth_portfolio/workers/iter3_trial39_genome.7b2a22c565dc4f59/worker_result.json",
          "sha256": "61ce3e8d83de7c70c4348db8b0500f9b951fe894463273cbdb13cb25fc77d8fb"
        },
        "iteration": 3,
        "trial": 39,
        "genome": "genome.7b2a22c565dc4f59",
        "stack": {
          "goal_id": "goal.goal.v1",
          "omr_id": "omr.1000_step_signed_root_displacement.v1",
          "task_structure_id": "task_structure.single.v1",
          "obs_schema_id": "obs_schema.raw.v1",
          "reward_id": "reward.public_transition.0e0ecff36630.v1",
          "algo_id": "algo.td3_rank2.v1",
          "hpo_id": "hpo.optuna_44136fa3.v1",
          "budget_id": "budget.tier_3_long_1000000steps_12trials.v1",
          "exploration_id": "exploration.intrinsic_controllable_novelty.v1",
          "env_adapter_id": "env_adapter.gymnasium_mujoco_ant_v4.v1"
        },
        "hyperparams": {
          "learning_rate": 0.00021023286729368728,
          "gamma": 0.9915408734568268,
          "tau": 0.007826489673010122,
          "batch_size": 256
        },
        "steps_per_seed": 1000000,
        "seeds": [
          0,
          1,
          2,
          3,
          4
        ],
        "scores": [
          49.94063523472028,
          57.33825058169191,
          124.27087395601434,
          22.56656772317897,
          88.05627585474384
        ],
        "mean": 68.43452067006987,
        "sample_sd": 38.96065881343752,
        "finished_at": 1786558119.786657,
        "completion_index": 42,
        "incumbent_mean": 273.34801256668163,
        "incumbent_sd": 15.35378565381958,
        "incumbent_genome": "genome.e24e4c2fa358fdcf"
      },
      {
        "source": {
          "path": "outputs/live_v9_3_ant_p2_20260728_r8/ant_p2/ant_v4_rawsim_seed0_20260728_193249/breadth_portfolio/workers/iter3_trial42_genome.300cbb67fe57e0a4/worker_result.json",
          "sha256": "d2516247f1da10f40cb51936d369bef62787f5af33e46372e458618f62dd0cb2"
        },
        "iteration": 3,
        "trial": 42,
        "genome": "genome.300cbb67fe57e0a4",
        "stack": {
          "goal_id": "goal.goal.v1",
          "omr_id": "omr.1000_step_signed_root_displacement.v1",
          "task_structure_id": "task_structure.single.v1",
          "obs_schema_id": "repr.typed_combinators.v1",
          "reward_id": "reward.public_transition.99151a1b6bd3.v1",
          "algo_id": "algo.td3_rank2.v1",
          "hpo_id": "hpo.optuna_44136fa3.v1",
          "budget_id": "budget.tier_3_long_1000000steps_12trials.v1",
          "exploration_id": "exploration.entropy_floor.v1",
          "env_adapter_id": "env_adapter.gymnasium_mujoco_ant_v4.v1"
        },
        "hyperparams": {
          "learning_rate": 0.00020069201760785615,
          "gamma": 0.9903448068478635,
          "tau": 0.0074302808900911475,
          "batch_size": 512
        },
        "steps_per_seed": 1000000,
        "seeds": [
          0,
          1,
          2,
          3,
          4
        ],
        "scores": [
          -0.2515594014483955,
          0.05039383344013445,
          -0.025628604367698437,
          -0.14579237762753391,
          -0.18769132020498863
        ],
        "mean": -0.1120555740416964,
        "sample_sd": 0.12265774226808263,
        "finished_at": 1786581972.0270905,
        "completion_index": 43,
        "incumbent_mean": 273.34801256668163,
        "incumbent_sd": 15.35378565381958,
        "incumbent_genome": "genome.e24e4c2fa358fdcf"
      },
      {
        "source": {
          "path": "outputs/live_v9_3_ant_p2_20260728_r8/ant_p2/ant_v4_rawsim_seed0_20260728_193249/breadth_portfolio/workers/iter3_trial44_genome.f8569bd14a8e2b54/worker_result.json",
          "sha256": "4dd18782e8204c8984202cbc3fd8f1b0ee46c5548b60543ff81c8fcc874beee8"
        },
        "iteration": 3,
        "trial": 44,
        "genome": "genome.f8569bd14a8e2b54",
        "stack": {
          "goal_id": "goal.goal.v1",
          "omr_id": "omr.1000_step_signed_root_displacement.v1",
          "task_structure_id": "task_structure.single.v1",
          "obs_schema_id": "obs_schema.raw.v1",
          "reward_id": "reward.public_transition.7d3388de08ab.v1",
          "algo_id": "algo.td3_rank2.v1",
          "hpo_id": "hpo.optuna_44136fa3.v1",
          "budget_id": "budget.tier_3_long_1000000steps_12trials.v1",
          "exploration_id": "exploration.entropy_floor.v1",
          "env_adapter_id": "env_adapter.gymnasium_mujoco_ant_v4.v1"
        },
        "hyperparams": {
          "learning_rate": 0.00021837169674014724,
          "gamma": 0.9925374740412554,
          "tau": 0.00786112617193025,
          "batch_size": 128
        },
        "steps_per_seed": 1000000,
        "seeds": [
          0,
          1,
          2,
          3,
          4
        ],
        "scores": [
          -0.026076359519591596,
          0.02780592408648558,
          0.05622847869436892,
          -0.3116420487195394,
          -0.1759419145233801
        ],
        "mean": -0.08592518399633131,
        "sample_sd": 0.15473802485865318,
        "finished_at": 1786593394.93551,
        "completion_index": 44,
        "incumbent_mean": 273.34801256668163,
        "incumbent_sd": 15.35378565381958,
        "incumbent_genome": "genome.e24e4c2fa358fdcf"
      },
      {
        "source": {
          "path": "outputs/live_v9_3_ant_p2_20260728_r8/ant_p2/ant_v4_rawsim_seed0_20260728_193249/breadth_portfolio/workers/iter3_trial47_genome.50702e65da64284d/worker_result.json",
          "sha256": "dcd24e5f04d0fa69e2a1ddcdcbcdd70d20fc5acb12263777f59dde52173408b7"
        },
        "iteration": 3,
        "trial": 47,
        "genome": "genome.50702e65da64284d",
        "stack": {
          "goal_id": "goal.goal.v1",
          "omr_id": "omr.1000_step_signed_root_displacement.v1",
          "task_structure_id": "task_structure.single.v1",
          "obs_schema_id": "obs_schema.semantic_semantic_core.v1",
          "reward_id": "reward.public_transition.7d3388de08ab.v1",
          "algo_id": "algo.ppo_rank3.v1",
          "hpo_id": "hpo.optuna_44136fa3.v1",
          "budget_id": "budget.tier_3_long_1000000steps_12trials.v1",
          "exploration_id": "exploration.entropy_floor.v1",
          "env_adapter_id": "env_adapter.gymnasium_mujoco_ant_v4.v1"
        },
        "hyperparams": {
          "learning_rate": 0.00021034750186812654,
          "gamma": 0.9945846125839938,
          "ent_coef": 0.012616828040385877,
          "gae_lambda": 0.9568565932482793
        },
        "steps_per_seed": 1000000,
        "seeds": [
          0,
          1,
          2,
          3,
          4
        ],
        "scores": [
          -0.326531919944031,
          0.29356109331662444,
          0.060362582560889555,
          0.06130827841709725,
          -0.0656295516622197
        ],
        "mean": 0.004614096537672105,
        "sample_sd": 0.22605549387515705,
        "finished_at": 1786600012.2613518,
        "completion_index": 45,
        "incumbent_mean": 273.34801256668163,
        "incumbent_sd": 15.35378565381958,
        "incumbent_genome": "genome.e24e4c2fa358fdcf"
      },
      {
        "source": {
          "path": "outputs/live_v9_3_ant_p2_20260728_r8/ant_p2/ant_v4_rawsim_seed0_20260728_193249/breadth_portfolio/workers/iter3_trial49_genome.d579c776f845240c/worker_result.json",
          "sha256": "a766a160900ffc5a1246a137766aca9478fd859c514385b978e58b586768b555"
        },
        "iteration": 3,
        "trial": 49,
        "genome": "genome.d579c776f845240c",
        "stack": {
          "goal_id": "goal.goal.v1",
          "omr_id": "omr.1000_step_signed_root_displacement.v1",
          "task_structure_id": "task_structure.single.v1",
          "obs_schema_id": "repr.raw_only.v1",
          "reward_id": "reward.public_transition.2085af0ffb05.v1",
          "algo_id": "algo.ppo_rank3.v1",
          "hpo_id": "hpo.optuna_44136fa3.v1",
          "budget_id": "budget.tier_3_long_1000000steps_12trials.v1",
          "exploration_id": "exploration.entropy_floor.v1",
          "env_adapter_id": "env_adapter.gymnasium_mujoco_ant_v4.v1"
        },
        "hyperparams": {
          "learning_rate": 0.00018590016155497891,
          "gamma": 0.9903633873230392,
          "ent_coef": 0.014395230943556362,
          "gae_lambda": 0.9020037147823108
        },
        "steps_per_seed": 1000000,
        "seeds": [
          0,
          1,
          2,
          3,
          4
        ],
        "scores": [
          0.5588782162369276,
          1.8929064856614464,
          2.6251770516524218,
          1.3640601204252383,
          3.3346525053418548
        ],
        "mean": 1.9551348758635778,
        "sample_sd": 1.0787492533013205,
        "finished_at": 1786618077.0279596,
        "completion_index": 46,
        "incumbent_mean": 273.34801256668163,
        "incumbent_sd": 15.35378565381958,
        "incumbent_genome": "genome.e24e4c2fa358fdcf"
      },
      {
        "source": {
          "path": "outputs/live_v9_3_ant_p2_20260728_r8/ant_p2/ant_v4_rawsim_seed0_20260728_193249/breadth_portfolio/workers/iter3_trial48_genome.674e4a4e6c0a3e48/worker_result.json",
          "sha256": "4b4d9f8d72c907a2950367b9712868d6a1f5d84ef44743ceb78f9781f7975cc1"
        },
        "iteration": 3,
        "trial": 48,
        "genome": "genome.674e4a4e6c0a3e48",
        "stack": {
          "goal_id": "goal.goal.v1",
          "omr_id": "omr.1000_step_signed_root_displacement.v1",
          "task_structure_id": "task_structure.single.v1",
          "obs_schema_id": "repr.llm_semantic.v1",
          "reward_id": "reward.public_transition.eeb9892cbb02.v1",
          "algo_id": "algo.td3_rank2.v1",
          "hpo_id": "hpo.optuna_44136fa3.v1",
          "budget_id": "budget.tier_3_long_1000000steps_12trials.v1",
          "exploration_id": "exploration.intrinsic_controllable_novelty.v1",
          "env_adapter_id": "env_adapter.gymnasium_mujoco_ant_v4.v1"
        },
        "hyperparams": {
          "learning_rate": 0.00019717853271712318,
          "gamma": 0.9916654487541015,
          "tau": 0.007845527841127527,
          "batch_size": 512
        },
        "steps_per_seed": 1000000,
        "seeds": [
          0,
          1,
          2,
          3,
          4
        ],
        "scores": [
          49.71248266145619,
          54.91524685869166,
          122.59426675298656,
          46.08425856694129,
          86.0532512420239
        ],
        "mean": 71.87190121641991,
        "sample_sd": 32.470908230647495,
        "finished_at": 1786637109.3977385,
        "completion_index": 47,
        "incumbent_mean": 273.34801256668163,
        "incumbent_sd": 15.35378565381958,
        "incumbent_genome": "genome.e24e4c2fa358fdcf"
      },
      {
        "source": {
          "path": "outputs/live_v9_3_ant_p2_20260728_r8/ant_p2/ant_v4_rawsim_seed0_20260728_193249/breadth_portfolio/workers/iter3_trial43_genome.feae485d29a00e35/worker_result.json",
          "sha256": "885a3363654bac39dbf297708a8f221c5ed79c3b93b6a99cec31a3a33f57f300"
        },
        "iteration": 3,
        "trial": 43,
        "genome": "genome.feae485d29a00e35",
        "stack": {
          "goal_id": "goal.goal.v1",
          "omr_id": "omr.1000_step_signed_root_displacement.v1",
          "task_structure_id": "task_structure.single.v1",
          "obs_schema_id": "obs_schema.semantic_semantic_core.v1",
          "reward_id": "reward.hybrid_success_progress.v1",
          "algo_id": "algo.sac_rank1.v1",
          "hpo_id": "hpo.optuna_44136fa3.v1",
          "budget_id": "budget.tier_3_long_1000000steps_12trials.v1",
          "exploration_id": "exploration.intrinsic_candidate_goal_dims.v1",
          "env_adapter_id": "env_adapter.gymnasium_mujoco_ant_v4.v1"
        },
        "hyperparams": {
          "learning_rate": 0.00023590868490777522,
          "tau": 0.00793386834151742,
          "gamma": 0.9912275882492635,
          "batch_size": 256,
          "buffer_size": 1000000,
          "learning_starts": 10000,
          "gradient_steps": 1,
          "train_freq": 1
        },
        "steps_per_seed": 1000000,
        "seeds": [
          0,
          1,
          2,
          3,
          4
        ],
        "scores": [
          0.4296587210627827,
          0.5239250230637348,
          1.8357717017501922,
          0.29076720286520485,
          -1.8088080282335828
        ],
        "mean": 0.25426292410166634,
        "sample_sd": 1.3097944174301845,
        "finished_at": 1786643508.8873754,
        "completion_index": 48,
        "incumbent_mean": 273.34801256668163,
        "incumbent_sd": 15.35378565381958,
        "incumbent_genome": "genome.e24e4c2fa358fdcf"
      },
      {
        "source": {
          "path": "outputs/live_v9_3_ant_p2_20260728_r8/ant_p2/ant_v4_rawsim_seed0_20260728_193249/breadth_portfolio/workers/iter3_trial45_genome.46c88fe2abb4f589/worker_result.json",
          "sha256": "c2ceda6a47e6e5d08aa50f12456065e3c2abeb9d64e89ee30f537d4f57f4e3aa"
        },
        "iteration": 3,
        "trial": 45,
        "genome": "genome.46c88fe2abb4f589",
        "stack": {
          "goal_id": "goal.goal.v1",
          "omr_id": "omr.1000_step_signed_root_displacement.v1",
          "task_structure_id": "task_structure.single.v1",
          "obs_schema_id": "repr.typed_combinators.v1",
          "reward_id": "reward.public_transition.0e0ecff36630.v1",
          "algo_id": "algo.sac_rank1.v1",
          "hpo_id": "hpo.optuna_44136fa3.v1",
          "budget_id": "budget.tier_3_long_1000000steps_12trials.v1",
          "exploration_id": "exploration.intrinsic_controllable_novelty.v1",
          "env_adapter_id": "env_adapter.gymnasium_mujoco_ant_v4.v1"
        },
        "hyperparams": {
          "learning_rate": 0.00023550459395735068,
          "tau": 0.0077248442937890545,
          "gamma": 0.9915566299198136,
          "batch_size": 256,
          "buffer_size": 1000000,
          "learning_starts": 10000,
          "gradient_steps": 1,
          "train_freq": 1
        },
        "steps_per_seed": 1000000,
        "seeds": [
          0,
          1,
          2,
          3,
          4
        ],
        "scores": [
          119.61317763679838,
          142.80017638985152,
          69.38208363269027,
          53.58709773096713,
          91.74940719403087
        ],
        "mean": 95.42638851686763,
        "sample_sd": 36.302991637680805,
        "finished_at": 1786644866.0680244,
        "completion_index": 49,
        "incumbent_mean": 273.34801256668163,
        "incumbent_sd": 15.35378565381958,
        "incumbent_genome": "genome.e24e4c2fa358fdcf"
      },
      {
        "source": {
          "path": "outputs/live_v9_3_ant_p2_20260728_r8/ant_p2/ant_v4_rawsim_seed0_20260728_193249/breadth_portfolio/workers/iter3_trial46_genome.e785dba16cbba644/worker_result.json",
          "sha256": "4c77901fb5c834ebe81f0afc7e682fc4ddcd6cc77c16b066a4f861143093854f"
        },
        "iteration": 3,
        "trial": 46,
        "genome": "genome.e785dba16cbba644",
        "stack": {
          "goal_id": "goal.goal.v1",
          "omr_id": "omr.1000_step_signed_root_displacement.v1",
          "task_structure_id": "task_structure.single.v1",
          "obs_schema_id": "repr.llm_semantic.v1",
          "reward_id": "reward.public_transition.8c16320507d9.v1",
          "algo_id": "algo.sac_rank1.v1",
          "hpo_id": "hpo.optuna_44136fa3.v1",
          "budget_id": "budget.tier_3_long_1000000steps_12trials.v1",
          "exploration_id": "exploration.intrinsic_controllable_novelty.v1",
          "env_adapter_id": "env_adapter.gymnasium_mujoco_ant_v4.v1"
        },
        "hyperparams": {
          "learning_rate": 0.00023457272941822095,
          "tau": 0.00831566193348605,
          "gamma": 0.9913622252116977,
          "batch_size": 256,
          "buffer_size": 1000000,
          "learning_starts": 10000,
          "gradient_steps": 1,
          "train_freq": 1
        },
        "steps_per_seed": 1000000,
        "seeds": [
          0,
          1,
          2,
          3,
          4
        ],
        "scores": [
          -4.417541943033844,
          17.719455381032958,
          -1.9829063854949767,
          2.020823459229595,
          -3.7672586308035028
        ],
        "mean": 1.914514376186046,
        "sample_sd": 9.183883058300268,
        "finished_at": 1786654826.7976863,
        "completion_index": 50,
        "incumbent_mean": 273.34801256668163,
        "incumbent_sd": 15.35378565381958,
        "incumbent_genome": "genome.e24e4c2fa358fdcf"
      },
      {
        "source": {
          "path": "outputs/live_v9_3_ant_p2_20260728_r8/ant_p2/ant_v4_rawsim_seed0_20260728_193249/breadth_portfolio/workers/iter3_trial53_genome.f9601818b53a168d/worker_result.json",
          "sha256": "9f26c9defe1a2d23558fcaff6047b874e651b13eded269ce081a91aa59d4e099"
        },
        "iteration": 3,
        "trial": 53,
        "genome": "genome.f9601818b53a168d",
        "stack": {
          "goal_id": "goal.goal.v1",
          "omr_id": "omr.1000_step_signed_root_displacement.v1",
          "task_structure_id": "task_structure.single.v1",
          "obs_schema_id": "repr.raw_only.v1",
          "reward_id": "reward.dense_progress.v1",
          "algo_id": "algo.ppo_rank3.v1",
          "hpo_id": "hpo.optuna_44136fa3.v1",
          "budget_id": "budget.tier_3_long_1000000steps_12trials.v1",
          "exploration_id": "exploration.entropy_floor.v1",
          "env_adapter_id": "env_adapter.gymnasium_mujoco_ant_v4.v1"
        },
        "hyperparams": {
          "learning_rate": 0.00023081782712251688,
          "gamma": 0.9891410060141796,
          "ent_coef": 0.013609008351968342,
          "gae_lambda": 0.952333967127154
        },
        "steps_per_seed": 1000000,
        "seeds": [
          0,
          1,
          2,
          3,
          4
        ],
        "scores": [
          -0.17825990080572227,
          -2.503591367036909,
          0.8667351528899093,
          -1.4933753507061298,
          -2.7763514869884474
        ],
        "mean": -1.2169685905294598,
        "sample_sd": 1.5479188380140783,
        "finished_at": 1786663009.7452607,
        "completion_index": 51,
        "incumbent_mean": 273.34801256668163,
        "incumbent_sd": 15.35378565381958,
        "incumbent_genome": "genome.e24e4c2fa358fdcf"
      },
      {
        "source": {
          "path": "outputs/live_v9_3_ant_p2_20260728_r8/ant_p2/ant_v4_rawsim_seed0_20260728_193249/breadth_portfolio/workers/iter3_trial52_genome.452da14abc63bce4/worker_result.json",
          "sha256": "700cd7670298b7b7d19a0553c74324b0fb64cb6a7613d90e60816d2f61eee0d5"
        },
        "iteration": 3,
        "trial": 52,
        "genome": "genome.452da14abc63bce4",
        "stack": {
          "goal_id": "goal.goal.v1",
          "omr_id": "omr.1000_step_signed_root_displacement.v1",
          "task_structure_id": "task_structure.single.v1",
          "obs_schema_id": "obs_schema.raw.v1",
          "reward_id": "reward.public_transition.8589a334136a.v1",
          "algo_id": "algo.ppo_rank3.v1",
          "hpo_id": "hpo.optuna_44136fa3.v1",
          "budget_id": "budget.tier_3_long_1000000steps_12trials.v1",
          "exploration_id": "exploration.intrinsic_candidate_goal_dims.v1",
          "env_adapter_id": "env_adapter.gymnasium_mujoco_ant_v4.v1"
        },
        "hyperparams": {
          "learning_rate": 0.00019080419621813656,
          "gamma": 0.9925613034560994,
          "ent_coef": 0.006828246295800994,
          "gae_lambda": 0.9767818483709447
        },
        "steps_per_seed": 1000000,
        "seeds": [
          0,
          1,
          2,
          3,
          4
        ],
        "scores": [
          -0.27305123145254945,
          0.4559526389683774,
          -1.3587834348068637,
          -0.2405362869100185,
          -1.5337613925370757
        ],
        "mean": -0.5900359413476259,
        "sample_sd": 0.8364077744786559,
        "finished_at": 1786667192.1920311,
        "completion_index": 52,
        "incumbent_mean": 273.34801256668163,
        "incumbent_sd": 15.35378565381958,
        "incumbent_genome": "genome.e24e4c2fa358fdcf"
      },
      {
        "source": {
          "path": "outputs/live_v9_3_ant_p2_20260728_r8/ant_p2/ant_v4_rawsim_seed0_20260728_193249/breadth_portfolio/workers/iter3_trial51_genome.5593187f79bc432b/worker_result.json",
          "sha256": "f32d370a15266985de9a43b90983d8cf3ab21d2d983e1e7096a9873b781e302d"
        },
        "iteration": 3,
        "trial": 51,
        "genome": "genome.5593187f79bc432b",
        "stack": {
          "goal_id": "goal.goal.v1",
          "omr_id": "omr.1000_step_signed_root_displacement.v1",
          "task_structure_id": "task_structure.single.v1",
          "obs_schema_id": "repr.llm_semantic.v1",
          "reward_id": "reward.dense_progress.regularized.v1",
          "algo_id": "algo.td3_rank2.v1",
          "hpo_id": "hpo.optuna_44136fa3.v1",
          "budget_id": "budget.tier_3_long_1000000steps_12trials.v1",
          "exploration_id": "exploration.intrinsic_candidate_goal_dims.v1",
          "env_adapter_id": "env_adapter.gymnasium_mujoco_ant_v4.v1"
        },
        "hyperparams": {
          "learning_rate": 0.00023858277024747565,
          "gamma": 0.9937933662553231,
          "tau": 0.008609716379409984,
          "batch_size": 512
        },
        "steps_per_seed": 1000000,
        "seeds": [
          0,
          1,
          2,
          3,
          4
        ],
        "scores": [
          -0.4295474801685053,
          1.1354494869769163,
          0.4031080890922455,
          0.39212543505787567,
          -0.04313105889962347
        ],
        "mean": 0.2916008944117817,
        "sample_sd": 0.5845339903802071,
        "finished_at": 1786680308.908283,
        "completion_index": 53,
        "incumbent_mean": 273.34801256668163,
        "incumbent_sd": 15.35378565381958,
        "incumbent_genome": "genome.e24e4c2fa358fdcf"
      },
      {
        "source": {
          "path": "outputs/live_v9_3_ant_p2_20260728_r8/ant_p2/ant_v4_rawsim_seed0_20260728_193249/breadth_portfolio/workers/iter3_trial55_genome.44e83eedc87d6f19/worker_result.json",
          "sha256": "4c8021465adbf23a4eed72abe3f325e70a64fb227c2c766ecbdaf7d0629d4c69"
        },
        "iteration": 3,
        "trial": 55,
        "genome": "genome.44e83eedc87d6f19",
        "stack": {
          "goal_id": "goal.goal.v1",
          "omr_id": "omr.1000_step_signed_root_displacement.v1",
          "task_structure_id": "task_structure.single.v1",
          "obs_schema_id": "repr.typed_combinators.v1",
          "reward_id": "reward.public_transition.99151a1b6bd3.v1",
          "algo_id": "algo.td3_rank2.v1",
          "hpo_id": "hpo.optuna_44136fa3.v1",
          "budget_id": "budget.tier_3_long_1000000steps_12trials.v1",
          "exploration_id": "exploration.long_warmup.v1",
          "env_adapter_id": "env_adapter.gymnasium_mujoco_ant_v4.v1"
        },
        "hyperparams": {
          "learning_rate": 0.00020720314795684856,
          "gamma": 0.9902777420579955,
          "tau": 0.008562158609732504,
          "batch_size": 128,
          "learning_starts": 200000
        },
        "steps_per_seed": 1000000,
        "seeds": [
          0,
          1,
          2,
          3,
          4
        ],
        "scores": [
          -0.0025910738288088707,
          -0.018444058471040276,
          0.01478172031066044,
          0.07493483951688998,
          -0.019490444602062493
        ],
        "mean": 0.009838196585127756,
        "sample_sd": 0.03897612492213056,
        "finished_at": 1786699409.1716092,
        "completion_index": 54,
        "incumbent_mean": 273.34801256668163,
        "incumbent_sd": 15.35378565381958,
        "incumbent_genome": "genome.e24e4c2fa358fdcf"
      },
      {
        "source": {
          "path": "outputs/live_v9_3_ant_p2_20260728_r8/ant_p2/ant_v4_rawsim_seed0_20260728_193249/breadth_portfolio/workers/iter3_trial54_genome.5dc8ffd475e75e3e/worker_result.json",
          "sha256": "74d463517696276a0b5ce2ec5ac5ebf3c5509365058c223935542ebbb44cf030"
        },
        "iteration": 3,
        "trial": 54,
        "genome": "genome.5dc8ffd475e75e3e",
        "stack": {
          "goal_id": "goal.goal.v1",
          "omr_id": "omr.1000_step_signed_root_displacement.v1",
          "task_structure_id": "task_structure.single.v1",
          "obs_schema_id": "obs_schema.raw.v1",
          "reward_id": "reward.hybrid_success_progress.v1",
          "algo_id": "algo.td3_rank2.v1",
          "hpo_id": "hpo.optuna_44136fa3.v1",
          "budget_id": "budget.tier_3_long_1000000steps_12trials.v1",
          "exploration_id": "exploration.entropy_floor.v1",
          "env_adapter_id": "env_adapter.gymnasium_mujoco_ant_v4.v1"
        },
        "hyperparams": {
          "learning_rate": 0.0002326095468915909,
          "gamma": 0.991534186674026,
          "tau": 0.007609098297287355,
          "batch_size": 512
        },
        "steps_per_seed": 1000000,
        "seeds": [
          0,
          1,
          2,
          3,
          4
        ],
        "scores": [
          0.33554697057455235,
          -0.1791570335036009,
          -2.123208111997772,
          0.026065776199290448,
          -0.16864110206648658
        ],
        "mean": -0.4218787001588033,
        "sample_sd": 0.9736417149965094,
        "finished_at": 1786699909.3391047,
        "completion_index": 55,
        "incumbent_mean": 273.34801256668163,
        "incumbent_sd": 15.35378565381958,
        "incumbent_genome": "genome.e24e4c2fa358fdcf"
      },
      {
        "source": {
          "path": "outputs/live_v9_3_ant_p2_20260728_r8/ant_p2/ant_v4_rawsim_seed0_20260728_193249/breadth_portfolio/workers/iter3_trial57_genome.a976fe25cb49882e/worker_result.json",
          "sha256": "0bf13a88dc4b04686904f76a61f1d92dc78c2927daae91c6e3ebbeb99ca57fb5"
        },
        "iteration": 3,
        "trial": 57,
        "genome": "genome.a976fe25cb49882e",
        "stack": {
          "goal_id": "goal.goal.v1",
          "omr_id": "omr.1000_step_signed_root_displacement.v1",
          "task_structure_id": "task_structure.single.v1",
          "obs_schema_id": "repr.llm_semantic.v1",
          "reward_id": "reward.public_transition.45bffad2e093.v1",
          "algo_id": "algo.ppo_rank3.v1",
          "hpo_id": "hpo.optuna_44136fa3.v1",
          "budget_id": "budget.tier_3_long_1000000steps_12trials.v1",
          "exploration_id": "exploration.intrinsic_candidate_goal_dims.v1",
          "env_adapter_id": "env_adapter.gymnasium_mujoco_ant_v4.v1"
        },
        "hyperparams": {
          "learning_rate": 0.0002209080387311144,
          "gamma": 0.9928364619132212,
          "ent_coef": 0.02930288459422201,
          "gae_lambda": 0.9277049687509611
        },
        "steps_per_seed": 1000000,
        "seeds": [
          0,
          1,
          2,
          3,
          4
        ],
        "scores": [
          1.7918257110572025,
          0.5104875685838925,
          2.357886720476506,
          -1.1249013440573095,
          2.539735718881509
        ],
        "mean": 1.21500687498836,
        "sample_sd": 1.5301404140930506,
        "finished_at": 1786704202.8886147,
        "completion_index": 56,
        "incumbent_mean": 273.34801256668163,
        "incumbent_sd": 15.35378565381958,
        "incumbent_genome": "genome.e24e4c2fa358fdcf"
      },
      {
        "source": {
          "path": "outputs/live_v9_3_ant_p2_20260728_r8/ant_p2/ant_v4_rawsim_seed0_20260728_193249/breadth_portfolio/workers/iter3_trial50_genome.a2003145d282ee2d/worker_result.json",
          "sha256": "c43811f012dc0ca88607af77415dc237befd0d355dee185bdfe9c8f6df86e6de"
        },
        "iteration": 3,
        "trial": 50,
        "genome": "genome.a2003145d282ee2d",
        "stack": {
          "goal_id": "goal.goal.v1",
          "omr_id": "omr.1000_step_signed_root_displacement.v1",
          "task_structure_id": "task_structure.single.v1",
          "obs_schema_id": "obs_schema.semantic_semantic_core.v1",
          "reward_id": "reward.public_transition.45bffad2e093.v1",
          "algo_id": "algo.sac_rank1.v1",
          "hpo_id": "hpo.optuna_44136fa3.v1",
          "budget_id": "budget.tier_3_long_1000000steps_12trials.v1",
          "exploration_id": "exploration.entropy_floor.v1",
          "env_adapter_id": "env_adapter.gymnasium_mujoco_ant_v4.v1"
        },
        "hyperparams": {
          "learning_rate": 0.00022341859063490955,
          "tau": 0.007880539701721716,
          "gamma": 0.9910711584513496,
          "batch_size": 256,
          "buffer_size": 1000000,
          "learning_starts": 10000,
          "gradient_steps": 1,
          "train_freq": 1,
          "ent_coef": "auto_0.1"
        },
        "steps_per_seed": 1000000,
        "seeds": [
          0,
          1,
          2,
          3,
          4
        ],
        "scores": [
          -1.2202583034837848,
          -0.9208605418776059,
          -0.9454565140023344,
          1.3034088391389096,
          -0.8368425944107132
        ],
        "mean": -0.5240018229271057,
        "sample_sd": 1.0316483245622674,
        "finished_at": 1786707494.9832652,
        "completion_index": 57,
        "incumbent_mean": 273.34801256668163,
        "incumbent_sd": 15.35378565381958,
        "incumbent_genome": "genome.e24e4c2fa358fdcf"
      },
      {
        "source": {
          "path": "outputs/live_v9_3_ant_p2_20260728_r8/ant_p2/ant_v4_rawsim_seed0_20260728_193249/breadth_portfolio/workers/iter3_trial59_genome.b6778210943687aa/worker_result.json",
          "sha256": "a0cc94a81fd7108c1eb21df834d5978900f207824ba1cefeb8a7ea0c06daa1f7"
        },
        "iteration": 3,
        "trial": 59,
        "genome": "genome.b6778210943687aa",
        "stack": {
          "goal_id": "goal.goal.v1",
          "omr_id": "omr.1000_step_signed_root_displacement.v1",
          "task_structure_id": "task_structure.single.v1",
          "obs_schema_id": "repr.raw_only.v1",
          "reward_id": "reward.public_transition.e5bb76247c8d.v1",
          "algo_id": "algo.td3_rank2.v1",
          "hpo_id": "hpo.optuna_44136fa3.v1",
          "budget_id": "budget.tier_3_long_1000000steps_12trials.v1",
          "exploration_id": "exploration.intrinsic_controllable_novelty.v1",
          "env_adapter_id": "env_adapter.gymnasium_mujoco_ant_v4.v1"
        },
        "hyperparams": {
          "learning_rate": 0.00024047089441513354,
          "gamma": 0.9893188184851159,
          "tau": 0.007816018677086558,
          "batch_size": 256
        },
        "steps_per_seed": 1000000,
        "seeds": [
          0,
          1,
          2,
          3,
          4
        ],
        "scores": [
          -1.0074642553356508,
          -0.4241391427363279,
          3.0596168299655107,
          -0.9178823135645924,
          -0.00581517280746362
        ],
        "mean": 0.14086318910429518,
        "sample_sd": 1.6807336903830594,
        "finished_at": 1786747245.5404298,
        "completion_index": 58,
        "incumbent_mean": 273.34801256668163,
        "incumbent_sd": 15.35378565381958,
        "incumbent_genome": "genome.e24e4c2fa358fdcf"
      },
      {
        "source": {
          "path": "outputs/live_v9_3_ant_p2_20260728_r8/ant_p2/ant_v4_rawsim_seed0_20260728_193249/breadth_portfolio/workers/iter3_trial56_genome.599060ee55f1917d/worker_result.json",
          "sha256": "cdc993d49c106e854ad1939fdbb0598fb444e9d9eb1a7680341c2a8d85ae9427"
        },
        "iteration": 3,
        "trial": 56,
        "genome": "genome.599060ee55f1917d",
        "stack": {
          "goal_id": "goal.goal.v1",
          "omr_id": "omr.1000_step_signed_root_displacement.v1",
          "task_structure_id": "task_structure.single.v1",
          "obs_schema_id": "repr.llm_semantic.v1",
          "reward_id": "reward.public_transition.eeb9892cbb02.v1",
          "algo_id": "algo.sac_rank1.v1",
          "hpo_id": "hpo.optuna_44136fa3.v1",
          "budget_id": "budget.tier_3_long_1000000steps_12trials.v1",
          "exploration_id": "exploration.long_warmup.v1",
          "env_adapter_id": "env_adapter.gymnasium_mujoco_ant_v4.v1"
        },
        "hyperparams": {
          "learning_rate": 0.00023348038742748473,
          "tau": 0.007642075231720754,
          "gamma": 0.9912977826429451,
          "batch_size": 256,
          "buffer_size": 1000000,
          "learning_starts": 200000,
          "gradient_steps": 1,
          "train_freq": 1
        },
        "steps_per_seed": 1000000,
        "seeds": [
          0,
          1,
          2,
          3,
          4
        ],
        "scores": [
          174.22817537741383,
          133.15166498138217,
          160.2515740791718,
          129.44384659739396,
          118.62368435346346
        ],
        "mean": 143.13978907776504,
        "sample_sd": 23.171543986611358,
        "finished_at": 1786747922.8829956,
        "completion_index": 59,
        "incumbent_mean": 273.34801256668163,
        "incumbent_sd": 15.35378565381958,
        "incumbent_genome": "genome.e24e4c2fa358fdcf"
      },
      {
        "source": {
          "path": "outputs/live_v9_3_ant_p2_20260728_r8/ant_p2/ant_v4_rawsim_seed0_20260728_193249/breadth_portfolio/workers/iter3_trial58_genome.6166e611b1dfaeba/worker_result.json",
          "sha256": "645205e75f6bc4486c1804f37f36385fd61293916d4eb6bd613467be99df8b0f"
        },
        "iteration": 3,
        "trial": 58,
        "genome": "genome.6166e611b1dfaeba",
        "stack": {
          "goal_id": "goal.goal.v1",
          "omr_id": "omr.1000_step_signed_root_displacement.v1",
          "task_structure_id": "task_structure.single.v1",
          "obs_schema_id": "repr.raw_only.v1",
          "reward_id": "reward.public_transition.e5bb76247c8d.v1",
          "algo_id": "algo.sac_rank1.v1",
          "hpo_id": "hpo.optuna_44136fa3.v1",
          "budget_id": "budget.tier_3_long_1000000steps_12trials.v1",
          "exploration_id": "exploration.long_warmup.v1",
          "env_adapter_id": "env_adapter.gymnasium_mujoco_ant_v4.v1"
        },
        "hyperparams": {
          "learning_rate": 0.00020400791840142555,
          "tau": 0.007731962233321257,
          "gamma": 0.9925622200088463,
          "batch_size": 256,
          "buffer_size": 1000000,
          "learning_starts": 200000,
          "gradient_steps": 1,
          "train_freq": 1
        },
        "steps_per_seed": 1000000,
        "seeds": [
          0,
          1,
          2,
          3,
          4
        ],
        "scores": [
          -0.2197139270070398,
          -1.3665679654982867,
          0.9764982255746222,
          -0.9670678969899313,
          -0.11460574906554806
        ],
        "mean": -0.33829146259723675,
        "sample_sd": 0.9007608208306302,
        "finished_at": 1786771873.737789,
        "completion_index": 60,
        "incumbent_mean": 273.34801256668163,
        "incumbent_sd": 15.35378565381958,
        "incumbent_genome": "genome.e24e4c2fa358fdcf"
      },
      {
        "source": {
          "path": "outputs/live_v9_3_ant_p2_20260728_r8/ant_p2/ant_v4_rawsim_seed0_20260728_193249/breadth_portfolio/workers/iter3_trial62_genome.3b6dc729cdffdd61/worker_result.json",
          "sha256": "48b6bcf9f4ea80b1334a6511ac7fbc88ea2152dc8c0ec126cd458f17306c39af"
        },
        "iteration": 3,
        "trial": 62,
        "genome": "genome.3b6dc729cdffdd61",
        "stack": {
          "goal_id": "goal.goal.v1",
          "omr_id": "omr.1000_step_signed_root_displacement.v1",
          "task_structure_id": "task_structure.single.v1",
          "obs_schema_id": "repr.llm_semantic.v1",
          "reward_id": "reward.hybrid_success_progress.v1",
          "algo_id": "algo.ppo_rank3.v1",
          "hpo_id": "hpo.optuna_44136fa3.v1",
          "budget_id": "budget.tier_3_long_1000000steps_12trials.v1",
          "exploration_id": "exploration.entropy_floor.v1",
          "env_adapter_id": "env_adapter.gymnasium_mujoco_ant_v4.v1"
        },
        "hyperparams": {
          "learning_rate": 0.00023747621640564316,
          "gamma": 0.9924268425208367,
          "ent_coef": 0.014154604948781858,
          "gae_lambda": 0.9384956520386075
        },
        "steps_per_seed": 1000000,
        "seeds": [
          0,
          1,
          2,
          3,
          4
        ],
        "scores": [
          -0.3714274044768956,
          0.5472888341692606,
          -0.2996140906817886,
          -1.5232752339480644,
          -0.18753209542638688
        ],
        "mean": -0.36691199807277497,
        "sample_sd": 0.7432472067999362,
        "finished_at": 1786777766.1495783,
        "completion_index": 61,
        "incumbent_mean": 273.34801256668163,
        "incumbent_sd": 15.35378565381958,
        "incumbent_genome": "genome.e24e4c2fa358fdcf"
      },
      {
        "source": {
          "path": "outputs/live_v9_3_ant_p2_20260728_r8/ant_p2/ant_v4_rawsim_seed0_20260728_193249/breadth_portfolio/workers/iter3_trial64_genome.d560fe9bfcd84795/worker_result.json",
          "sha256": "77e7fd60e06009b7192efb26ea722ab546e05decc9895e8f0906d5cae1f37964"
        },
        "iteration": 3,
        "trial": 64,
        "genome": "genome.d560fe9bfcd84795",
        "stack": {
          "goal_id": "goal.goal.v1",
          "omr_id": "omr.1000_step_signed_root_displacement.v1",
          "task_structure_id": "task_structure.single.v1",
          "obs_schema_id": "repr.raw_only.v1",
          "reward_id": "reward.causal_stage_progress.v1",
          "algo_id": "algo.ppo_rank3.v1",
          "hpo_id": "hpo.optuna_44136fa3.v1",
          "budget_id": "budget.tier_3_long_1000000steps_12trials.v1",
          "exploration_id": "exploration.intrinsic_controllable_novelty.v1",
          "env_adapter_id": "env_adapter.gymnasium_mujoco_ant_v4.v1"
        },
        "hyperparams": {
          "learning_rate": 0.00026681909431278025,
          "gamma": 0.9901446109033379,
          "ent_coef": 0.009357651914432785,
          "gae_lambda": 0.9741258306942795
        },
        "steps_per_seed": 1000000,
        "seeds": [
          0,
          1,
          2,
          3,
          4
        ],
        "scores": [
          0.071936825405934,
          -1.4052792750158287,
          -0.0921889710727735,
          0.12653781395248284,
          0.5526749518997749
        ],
        "mean": -0.1492637309660821,
        "sample_sd": 0.7413748491710639,
        "finished_at": 1786789590.9135656,
        "completion_index": 62,
        "incumbent_mean": 273.34801256668163,
        "incumbent_sd": 15.35378565381958,
        "incumbent_genome": "genome.e24e4c2fa358fdcf"
      },
      {
        "source": {
          "path": "outputs/live_v9_3_ant_p2_20260728_r8/ant_p2/ant_v4_rawsim_seed0_20260728_193249/breadth_portfolio/workers/iter3_trial61_genome.c81b9a1ce2a0015c/worker_result.json",
          "sha256": "8aabc66c62df30338092b7a14b0c5367bd260968aed1aba043e8301463c87450"
        },
        "iteration": 3,
        "trial": 61,
        "genome": "genome.c81b9a1ce2a0015c",
        "stack": {
          "goal_id": "goal.goal.v1",
          "omr_id": "omr.1000_step_signed_root_displacement.v1",
          "task_structure_id": "task_structure.single.v1",
          "obs_schema_id": "obs_schema.semantic_semantic_core.v1",
          "reward_id": "reward.hybrid_success_progress.regularized.v1",
          "algo_id": "algo.sac_rank1.v1",
          "hpo_id": "hpo.optuna_44136fa3.v1",
          "budget_id": "budget.tier_3_long_1000000steps_12trials.v1",
          "exploration_id": "exploration.intrinsic_candidate_goal_dims.v1",
          "env_adapter_id": "env_adapter.gymnasium_mujoco_ant_v4.v1"
        },
        "hyperparams": {
          "learning_rate": 0.00021574652386246226,
          "tau": 0.008117454950829116,
          "gamma": 0.9914343890655438,
          "batch_size": 256,
          "buffer_size": 1000000,
          "learning_starts": 10000,
          "gradient_steps": 1,
          "train_freq": 1
        },
        "steps_per_seed": 1000000,
        "seeds": [
          0,
          1,
          2,
          3,
          4
        ],
        "scores": [
          3.0151238369950257,
          -0.853828723218039,
          0.6888206129823325,
          1.1606924070543596,
          1.409293702138268
        ],
        "mean": 1.0840203671903894,
        "sample_sd": 1.392146175706722,
        "finished_at": 1786793514.7350764,
        "completion_index": 63,
        "incumbent_mean": 273.34801256668163,
        "incumbent_sd": 15.35378565381958,
        "incumbent_genome": "genome.e24e4c2fa358fdcf"
      },
      {
        "source": {
          "path": "outputs/live_v9_3_ant_p2_20260728_r8/ant_p2/ant_v4_rawsim_seed0_20260728_193249/breadth_portfolio/workers/iter3_trial63_genome.728dc9926926cdf4/worker_result.json",
          "sha256": "1219b5a270e387c2fd681abb836ab62fdfc6f4b185ff02d5542a4009ce8ba170"
        },
        "iteration": 3,
        "trial": 63,
        "genome": "genome.728dc9926926cdf4",
        "stack": {
          "goal_id": "goal.goal.v1",
          "omr_id": "omr.1000_step_signed_root_displacement.v1",
          "task_structure_id": "task_structure.single.v1",
          "obs_schema_id": "obs_schema.raw.v1",
          "reward_id": "reward.public_transition.2085af0ffb05.v1",
          "algo_id": "algo.td3_rank2.v1",
          "hpo_id": "hpo.optuna_44136fa3.v1",
          "budget_id": "budget.tier_3_long_1000000steps_12trials.v1",
          "exploration_id": "exploration.intrinsic_controllable_novelty.v1",
          "env_adapter_id": "env_adapter.gymnasium_mujoco_ant_v4.v1"
        },
        "hyperparams": {
          "learning_rate": 0.00023942022990866858,
          "gamma": 0.991791486395537,
          "tau": 0.007260531498550824,
          "batch_size": 512
        },
        "steps_per_seed": 1000000,
        "seeds": [
          0,
          1,
          2,
          3,
          4
        ],
        "scores": [
          149.763925085951,
          137.5373307411442,
          136.54580563042802,
          222.19698455146568,
          133.21014025219975
        ],
        "mean": 155.85083725223774,
        "sample_sd": 37.61492951099805,
        "finished_at": 1786802445.9753673,
        "completion_index": 64,
        "incumbent_mean": 273.34801256668163,
        "incumbent_sd": 15.35378565381958,
        "incumbent_genome": "genome.e24e4c2fa358fdcf"
      },
      {
        "source": {
          "path": "outputs/live_v9_3_ant_p2_20260728_r8/ant_p2/ant_v4_rawsim_seed0_20260728_193249/breadth_portfolio/workers/iter3_trial60_genome.1971ad0f66f108e5/worker_result.json",
          "sha256": "d3272ac8ebe3fe42499bd948335a229dfbf78428e6278dad7272bf81019d8b96"
        },
        "iteration": 3,
        "trial": 60,
        "genome": "genome.1971ad0f66f108e5",
        "stack": {
          "goal_id": "goal.goal.v1",
          "omr_id": "omr.1000_step_signed_root_displacement.v1",
          "task_structure_id": "task_structure.single.v1",
          "obs_schema_id": "obs_schema.semantic_semantic_core.v1",
          "reward_id": "reward.hybrid_success_progress.v1",
          "algo_id": "algo.sac_rank1.v1",
          "hpo_id": "hpo.optuna_44136fa3.v1",
          "budget_id": "budget.tier_3_long_1000000steps_12trials.v1",
          "exploration_id": "exploration.intrinsic_controllable_novelty.v1",
          "env_adapter_id": "env_adapter.gymnasium_mujoco_ant_v4.v1"
        },
        "hyperparams": {
          "learning_rate": 0.00025283751448640807,
          "tau": 0.008133798283497098,
          "gamma": 0.9921041555023126,
          "batch_size": 256,
          "buffer_size": 1000000,
          "learning_starts": 10000,
          "gradient_steps": 1,
          "train_freq": 1
        },
        "steps_per_seed": 1000000,
        "seeds": [
          0,
          1,
          2,
          3,
          4
        ],
        "scores": [
          2.5065945220575636,
          0.5216602111491491,
          2.026071604209896,
          2.3986648640860704,
          -0.8538484943115565
        ],
        "mean": 1.3198285414382245,
        "sample_sd": 1.451983566259896,
        "finished_at": 1786807648.173006,
        "completion_index": 65,
        "incumbent_mean": 273.34801256668163,
        "incumbent_sd": 15.35378565381958,
        "incumbent_genome": "genome.e24e4c2fa358fdcf"
      },
      {
        "source": {
          "path": "outputs/live_v9_3_ant_p2_20260728_r8/ant_p2/ant_v4_rawsim_seed0_20260728_193249/breadth_portfolio/workers/iter3_trial67_genome.f9244463ce0cd826/worker_result.json",
          "sha256": "2253b8e860f0eb408f1ba00d9d86ad02986d01cc1c6e673d88010f772d9e2491"
        },
        "iteration": 3,
        "trial": 67,
        "genome": "genome.f9244463ce0cd826",
        "stack": {
          "goal_id": "goal.goal.v1",
          "omr_id": "omr.1000_step_signed_root_displacement.v1",
          "task_structure_id": "task_structure.single.v1",
          "obs_schema_id": "repr.raw_only.v1",
          "reward_id": "reward.hybrid_success_progress.regularized.v1",
          "algo_id": "algo.td3_rank2.v1",
          "hpo_id": "hpo.optuna_44136fa3.v1",
          "budget_id": "budget.tier_3_long_1000000steps_12trials.v1",
          "exploration_id": "exploration.long_warmup.v1",
          "env_adapter_id": "env_adapter.gymnasium_mujoco_ant_v4.v1"
        },
        "hyperparams": {
          "learning_rate": 0.0001959887834601915,
          "gamma": 0.9940184271324266,
          "tau": 0.007570090358012684,
          "batch_size": 256,
          "learning_starts": 200000
        },
        "steps_per_seed": 1000000,
        "seeds": [
          0,
          1,
          2,
          3,
          4
        ],
        "scores": [
          0.4032282610814871,
          -0.0058073135696827816,
          0.3163642879829761,
          1.422509013953801,
          0.05762332763991766
        ],
        "mean": 0.43878351541769983,
        "sample_sd": 0.5759580266376211,
        "finished_at": 1786827040.891689,
        "completion_index": 66,
        "incumbent_mean": 273.34801256668163,
        "incumbent_sd": 15.35378565381958,
        "incumbent_genome": "genome.e24e4c2fa358fdcf"
      },
      {
        "source": {
          "path": "outputs/live_v9_3_ant_p2_20260728_r8/ant_p2/ant_v4_rawsim_seed0_20260728_193249/breadth_portfolio/workers/iter3_trial65_genome.565201ec96dcfe0e/worker_result.json",
          "sha256": "637714ac1c6c63f12e68df74b17fa42b7e49c4499ebc31c1229d3bb69b53269d"
        },
        "iteration": 3,
        "trial": 65,
        "genome": "genome.565201ec96dcfe0e",
        "stack": {
          "goal_id": "goal.goal.v1",
          "omr_id": "omr.1000_step_signed_root_displacement.v1",
          "task_structure_id": "task_structure.single.v1",
          "obs_schema_id": "repr.llm_semantic.v1",
          "reward_id": "reward.public_transition.8589a334136a.v1",
          "algo_id": "algo.td3_rank2.v1",
          "hpo_id": "hpo.optuna_44136fa3.v1",
          "budget_id": "budget.tier_3_long_1000000steps_12trials.v1",
          "exploration_id": "exploration.intrinsic_controllable_novelty.v1",
          "env_adapter_id": "env_adapter.gymnasium_mujoco_ant_v4.v1"
        },
        "hyperparams": {
          "learning_rate": 0.00021265415721137082,
          "gamma": 0.9908442211766112,
          "tau": 0.00731920565111356,
          "batch_size": 512
        },
        "steps_per_seed": 1000000,
        "seeds": [
          0,
          1,
          2,
          3,
          4
        ],
        "scores": [
          2.286593083232546,
          -9.920382424284165,
          0.2510850637287836,
          0.5401475628596638,
          1.5042874517003315
        ],
        "mean": -1.067653852552568,
        "sample_sd": 5.013999288597262,
        "finished_at": 1786827714.2149074,
        "completion_index": 67,
        "incumbent_mean": 273.34801256668163,
        "incumbent_sd": 15.35378565381958,
        "incumbent_genome": "genome.e24e4c2fa358fdcf"
      },
      {
        "source": {
          "path": "outputs/live_v9_3_ant_p2_20260728_r8/ant_p2/ant_v4_rawsim_seed0_20260728_193249/breadth_portfolio/workers/iter3_trial66_genome.9a4845aab71cc42c/worker_result.json",
          "sha256": "837a665fb6636b13592d9d91660030fb219f66909aadb569e577b488416280a6"
        },
        "iteration": 3,
        "trial": 66,
        "genome": "genome.9a4845aab71cc42c",
        "stack": {
          "goal_id": "goal.goal.v1",
          "omr_id": "omr.1000_step_signed_root_displacement.v1",
          "task_structure_id": "task_structure.single.v1",
          "obs_schema_id": "repr.raw_only.v1",
          "reward_id": "reward.dense_progress.v1",
          "algo_id": "algo.td3_rank2.v1",
          "hpo_id": "hpo.optuna_44136fa3.v1",
          "budget_id": "budget.tier_3_long_1000000steps_12trials.v1",
          "exploration_id": "exploration.intrinsic_candidate_goal_dims.v1",
          "env_adapter_id": "env_adapter.gymnasium_mujoco_ant_v4.v1"
        },
        "hyperparams": {
          "learning_rate": 0.00025827219709011483,
          "gamma": 0.9927013825563461,
          "tau": 0.00779862818438966,
          "batch_size": 256
        },
        "steps_per_seed": 1000000,
        "seeds": [
          0,
          1,
          2,
          3,
          4
        ],
        "scores": [
          1.2613215271410891,
          -0.25676172721310764,
          1.9727736619661904,
          0.07191353379960952,
          0.9244414127058371
        ],
        "mean": 0.7947376816799238,
        "sample_sd": 0.9014457927681638,
        "finished_at": 1786830686.6831744,
        "completion_index": 68,
        "incumbent_mean": 273.34801256668163,
        "incumbent_sd": 15.35378565381958,
        "incumbent_genome": "genome.e24e4c2fa358fdcf"
      },
      {
        "source": {
          "path": "outputs/live_v9_3_ant_p2_20260728_r8/ant_p2/ant_v4_rawsim_seed0_20260728_193249/breadth_portfolio/workers/iter3_trial69_genome.f14cf68949361c34/worker_result.json",
          "sha256": "7af4d765a4c7c8d4daa36d650b2bfe7f67a75c37fbfd9117e07b4abd09c68fdd"
        },
        "iteration": 3,
        "trial": 69,
        "genome": "genome.f14cf68949361c34",
        "stack": {
          "goal_id": "goal.goal.v1",
          "omr_id": "omr.1000_step_signed_root_displacement.v1",
          "task_structure_id": "task_structure.single.v1",
          "obs_schema_id": "repr.raw_only.v1",
          "reward_id": "reward.public_transition.accdc7cd54d9.v1",
          "algo_id": "algo.td3_rank2.v1",
          "hpo_id": "hpo.optuna_44136fa3.v1",
          "budget_id": "budget.tier_3_long_1000000steps_12trials.v1",
          "exploration_id": "exploration.long_warmup.v1",
          "env_adapter_id": "env_adapter.gymnasium_mujoco_ant_v4.v1"
        },
        "hyperparams": {
          "learning_rate": 0.00019852210457509364,
          "gamma": 0.9918175765820095,
          "tau": 0.007278383456470912,
          "batch_size": 128,
          "learning_starts": 200000
        },
        "steps_per_seed": 1000000,
        "seeds": [
          0,
          1,
          2,
          3,
          4
        ],
        "scores": [
          0.03391035011019618,
          0.008586899662159359,
          0.004527109655101199,
          0.028726083395506384,
          0.04513512907232952
        ],
        "mean": 0.024177114379058527,
        "sample_sd": 0.01720352331184244,
        "finished_at": 1786853726.3779333,
        "completion_index": 69,
        "incumbent_mean": 273.34801256668163,
        "incumbent_sd": 15.35378565381958,
        "incumbent_genome": "genome.e24e4c2fa358fdcf"
      },
      {
        "source": {
          "path": "outputs/live_v9_3_ant_p2_20260728_r8/ant_p2/ant_v4_rawsim_seed0_20260728_193249/breadth_portfolio/workers/iter3_trial68_genome.cfda748e4e3e09d6/worker_result.json",
          "sha256": "b779ec3f1dd4293c3e4081dbe508113762e226982ad33df97123805b0b42dfb2"
        },
        "iteration": 3,
        "trial": 68,
        "genome": "genome.cfda748e4e3e09d6",
        "stack": {
          "goal_id": "goal.goal.v1",
          "omr_id": "omr.1000_step_signed_root_displacement.v1",
          "task_structure_id": "task_structure.single.v1",
          "obs_schema_id": "repr.raw_only.v1",
          "reward_id": "reward.public_transition.eeb9892cbb02.v1",
          "algo_id": "algo.td3_rank2.v1",
          "hpo_id": "hpo.optuna_44136fa3.v1",
          "budget_id": "budget.tier_3_long_1000000steps_12trials.v1",
          "exploration_id": "exploration.intrinsic_candidate_goal_dims.v1",
          "env_adapter_id": "env_adapter.gymnasium_mujoco_ant_v4.v1"
        },
        "hyperparams": {
          "learning_rate": 0.00020201324180429034,
          "gamma": 0.991919982374573,
          "tau": 0.007720435091480986,
          "batch_size": 128
        },
        "steps_per_seed": 1000000,
        "seeds": [
          0,
          1,
          2,
          3,
          4
        ],
        "scores": [
          221.2669230702199,
          193.78267643537163,
          234.44334190899554,
          179.80396618772582,
          228.52664653250105
        ],
        "mean": 211.5647108269628,
        "sample_sd": 23.612589823134222,
        "finished_at": 1786857857.8155966,
        "completion_index": 70,
        "incumbent_mean": 273.34801256668163,
        "incumbent_sd": 15.35378565381958,
        "incumbent_genome": "genome.e24e4c2fa358fdcf"
      },
      {
        "source": {
          "path": "outputs/live_v9_3_ant_p2_20260728_r8/ant_p2/ant_v4_rawsim_seed0_20260728_193249/breadth_portfolio/workers/iter3_trial73_genome.644152c682ba908b/worker_result.json",
          "sha256": "ae2fda0f04ad4a37a362753a8f46c7972e4923bd75ccd7661cf9d89913fd8494"
        },
        "iteration": 3,
        "trial": 73,
        "genome": "genome.644152c682ba908b",
        "stack": {
          "goal_id": "goal.goal.v1",
          "omr_id": "omr.1000_step_signed_root_displacement.v1",
          "task_structure_id": "task_structure.single.v1",
          "obs_schema_id": "obs_schema.semantic_semantic_core.v1",
          "reward_id": "reward.public_transition.8c16320507d9.v1",
          "algo_id": "algo.td3_rank2.v1",
          "hpo_id": "hpo.optuna_44136fa3.v1",
          "budget_id": "budget.tier_3_long_1000000steps_12trials.v1",
          "exploration_id": "exploration.intrinsic_controllable_novelty.v1",
          "env_adapter_id": "env_adapter.gymnasium_mujoco_ant_v4.v1"
        },
        "hyperparams": {
          "learning_rate": 0.0002445681624163488,
          "gamma": 0.98983842498485,
          "tau": 0.007590265581599926,
          "batch_size": 256
        },
        "steps_per_seed": 1000000,
        "seeds": [
          0,
          1,
          2,
          3,
          4
        ],
        "scores": [
          -4.296210039065249,
          4.922190520837489,
          0.2641172497213417,
          2.278665485029622,
          5.846184804060911
        ],
        "mean": 1.802989604116823,
        "sample_sd": 4.058062152614198,
        "finished_at": 1786907965.77442,
        "completion_index": 71,
        "incumbent_mean": 273.34801256668163,
        "incumbent_sd": 15.35378565381958,
        "incumbent_genome": "genome.e24e4c2fa358fdcf"
      },
      {
        "source": {
          "path": "outputs/live_v9_3_ant_p2_20260728_r8/ant_p2/ant_v4_rawsim_seed0_20260728_193249/breadth_portfolio/workers/iter3_trial74_genome.55b999f06be8d85e/worker_result.json",
          "sha256": "e02eaaefdb5267a5455f6e8da9695841e23cfc6fb011e83b99ecdb98960ab0f6"
        },
        "iteration": 3,
        "trial": 74,
        "genome": "genome.55b999f06be8d85e",
        "stack": {
          "goal_id": "goal.goal.v1",
          "omr_id": "omr.1000_step_signed_root_displacement.v1",
          "task_structure_id": "task_structure.single.v1",
          "obs_schema_id": "repr.raw_only.v1",
          "reward_id": "reward.public_transition.8c16320507d9.v1",
          "algo_id": "algo.td3_rank2.v1",
          "hpo_id": "hpo.optuna_44136fa3.v1",
          "budget_id": "budget.tier_3_long_1000000steps_12trials.v1",
          "exploration_id": "exploration.intrinsic_candidate_goal_dims.v1",
          "env_adapter_id": "env_adapter.gymnasium_mujoco_ant_v4.v1"
        },
        "hyperparams": {
          "learning_rate": 0.0002555989065961449,
          "gamma": 0.9944530098913845,
          "tau": 0.008246216516413519,
          "batch_size": 128
        },
        "steps_per_seed": 1000000,
        "seeds": [
          0,
          1,
          2,
          3,
          4
        ],
        "scores": [
          0.8251042934384353,
          0.9287770248406592,
          2.7399191856942053,
          -0.9547367693976471,
          -0.5699420128941919
        ],
        "mean": 0.5938243443362922,
        "sample_sd": 1.4597774178215668,
        "finished_at": 1786912711.9922476,
        "completion_index": 72,
        "incumbent_mean": 273.34801256668163,
        "incumbent_sd": 15.35378565381958,
        "incumbent_genome": "genome.e24e4c2fa358fdcf"
      },
      {
        "source": {
          "path": "outputs/live_v9_3_ant_p2_20260728_r8/ant_p2/ant_v4_rawsim_seed0_20260728_193249/breadth_portfolio/workers/iter3_trial70_genome.8541fc112cdd64c3/worker_result.json",
          "sha256": "9ef562efcdc9485abee31fa4a4d6cdd45f3fe16d3e132d85ecd675682a1b496f"
        },
        "iteration": 3,
        "trial": 70,
        "genome": "genome.8541fc112cdd64c3",
        "stack": {
          "goal_id": "goal.goal.v1",
          "omr_id": "omr.1000_step_signed_root_displacement.v1",
          "task_structure_id": "task_structure.single.v1",
          "obs_schema_id": "repr.llm_semantic.v1",
          "reward_id": "reward.public_transition.f80d6374a28b.v1",
          "algo_id": "algo.sac_rank1.v1",
          "hpo_id": "hpo.optuna_44136fa3.v1",
          "budget_id": "budget.tier_3_long_1000000steps_12trials.v1",
          "exploration_id": "exploration.entropy_floor.v1",
          "env_adapter_id": "env_adapter.gymnasium_mujoco_ant_v4.v1"
        },
        "hyperparams": {
          "learning_rate": 0.0002583448429687088,
          "tau": 0.007692277494394948,
          "gamma": 0.9918819523130744,
          "batch_size": 256,
          "buffer_size": 1000000,
          "learning_starts": 10000,
          "gradient_steps": 1,
          "train_freq": 1,
          "ent_coef": "auto_0.2"
        },
        "steps_per_seed": 1000000,
        "seeds": [
          0,
          1,
          2,
          3,
          4
        ],
        "scores": [
          277.72079561600975,
          261.82269163263874,
          263.60173240382403,
          240.7312235787599,
          193.35830711411776
        ],
        "mean": 247.44695006907003,
        "sample_sd": 32.99555629545712,
        "finished_at": 1786916584.592423,
        "completion_index": 73,
        "incumbent_mean": 273.34801256668163,
        "incumbent_sd": 15.35378565381958,
        "incumbent_genome": "genome.e24e4c2fa358fdcf"
      },
      {
        "source": {
          "path": "outputs/live_v9_3_ant_p2_20260728_r8/ant_p2/ant_v4_rawsim_seed0_20260728_193249/breadth_portfolio/workers/iter3_trial72_genome.d842a331eb4c30f8/worker_result.json",
          "sha256": "301b77d53ca674536d9902039a0d496deb488c31c61cbdcdbf6c4fd0d5aaead3"
        },
        "iteration": 3,
        "trial": 72,
        "genome": "genome.d842a331eb4c30f8",
        "stack": {
          "goal_id": "goal.goal.v1",
          "omr_id": "omr.1000_step_signed_root_displacement.v1",
          "task_structure_id": "task_structure.single.v1",
          "obs_schema_id": "obs_schema.raw.v1",
          "reward_id": "reward.dense_progress.v1",
          "algo_id": "algo.sac_rank1.v1",
          "hpo_id": "hpo.optuna_44136fa3.v1",
          "budget_id": "budget.tier_3_long_1000000steps_12trials.v1",
          "exploration_id": "exploration.intrinsic_candidate_goal_dims.v1",
          "env_adapter_id": "env_adapter.gymnasium_mujoco_ant_v4.v1"
        },
        "hyperparams": {
          "learning_rate": 0.0002408586307046013,
          "tau": 0.007838831424335276,
          "gamma": 0.9913876795963832,
          "batch_size": 256,
          "buffer_size": 1000000,
          "learning_starts": 10000,
          "gradient_steps": 1,
          "train_freq": 1
        },
        "steps_per_seed": 1000000,
        "seeds": [
          0,
          1,
          2,
          3,
          4
        ],
        "scores": [
          0.4012046654448452,
          0.06247451943977964,
          -0.23458531676357972,
          -0.9512175050285225,
          2.025153890041582
        ],
        "mean": 0.26060605062682096,
        "sample_sd": 1.105258337686455,
        "finished_at": 1786921422.5918636,
        "completion_index": 74,
        "incumbent_mean": 273.34801256668163,
        "incumbent_sd": 15.35378565381958,
        "incumbent_genome": "genome.e24e4c2fa358fdcf"
      },
      {
        "source": {
          "path": "outputs/live_v9_3_ant_p2_20260728_r8/ant_p2/ant_v4_rawsim_seed0_20260728_193249/breadth_portfolio/workers/iter3_trial77_genome.d5424975be4c9771/worker_result.json",
          "sha256": "809fe7edf6c0a7f3cf9f1826dc7709931dbf1a7def3abf630c172615fa46ada3"
        },
        "iteration": 3,
        "trial": 77,
        "genome": "genome.d5424975be4c9771",
        "stack": {
          "goal_id": "goal.goal.v1",
          "omr_id": "omr.1000_step_signed_root_displacement.v1",
          "task_structure_id": "task_structure.single.v1",
          "obs_schema_id": "obs_schema.semantic_semantic_core.v1",
          "reward_id": "reward.public_transition.2085af0ffb05.v1",
          "algo_id": "algo.ppo_rank3.v1",
          "hpo_id": "hpo.optuna_44136fa3.v1",
          "budget_id": "budget.tier_3_long_1000000steps_12trials.v1",
          "exploration_id": "exploration.intrinsic_controllable_novelty.v1",
          "env_adapter_id": "env_adapter.gymnasium_mujoco_ant_v4.v1"
        },
        "hyperparams": {
          "learning_rate": 0.00023119283473377677,
          "gamma": 0.9889808677599987,
          "ent_coef": 0.00016264901145858683,
          "gae_lambda": 0.9267148258830987
        },
        "steps_per_seed": 1000000,
        "seeds": [
          0,
          1,
          2,
          3,
          4
        ],
        "scores": [
          0.4287827009345332,
          8.540912826086391,
          16.79010227109228,
          7.926029376758912,
          3.3045414283725947
        ],
        "mean": 7.398073720648942,
        "sample_sd": 6.227420064389817,
        "finished_at": 1786933463.667508,
        "completion_index": 75,
        "incumbent_mean": 273.34801256668163,
        "incumbent_sd": 15.35378565381958,
        "incumbent_genome": "genome.e24e4c2fa358fdcf"
      },
      {
        "source": {
          "path": "outputs/live_v9_3_ant_p2_20260728_r8/ant_p2/ant_v4_rawsim_seed0_20260728_193249/breadth_portfolio/workers/iter3_trial71_genome.c1d4c3b4ccd043aa/worker_result.json",
          "sha256": "121e029795ec4ca14ac756a8ba4e216240ef9b77978ef8e8cf407b9dba877cb4"
        },
        "iteration": 3,
        "trial": 71,
        "genome": "genome.c1d4c3b4ccd043aa",
        "stack": {
          "goal_id": "goal.goal.v1",
          "omr_id": "omr.1000_step_signed_root_displacement.v1",
          "task_structure_id": "task_structure.single.v1",
          "obs_schema_id": "repr.typed_combinators.v1",
          "reward_id": "reward.public_transition.45bffad2e093.v1",
          "algo_id": "algo.sac_rank1.v1",
          "hpo_id": "hpo.optuna_44136fa3.v1",
          "budget_id": "budget.tier_3_long_1000000steps_12trials.v1",
          "exploration_id": "exploration.intrinsic_controllable_novelty.v1",
          "env_adapter_id": "env_adapter.gymnasium_mujoco_ant_v4.v1"
        },
        "hyperparams": {
          "learning_rate": 0.00021732296477408301,
          "tau": 0.008203103581822918,
          "gamma": 0.9927271248442675,
          "batch_size": 256,
          "buffer_size": 1000000,
          "learning_starts": 10000,
          "gradient_steps": 1,
          "train_freq": 1
        },
        "steps_per_seed": 1000000,
        "seeds": [
          0,
          1,
          2,
          3,
          4
        ],
        "scores": [
          -2.7076066597918205,
          2.273057027659013,
          0.07630336973756151,
          -0.25712779658347235,
          -1.0894357324046566
        ],
        "mean": -0.34096195827667497,
        "sample_sd": 1.8149004045145956,
        "finished_at": 1786936715.1773596,
        "completion_index": 76,
        "incumbent_mean": 273.34801256668163,
        "incumbent_sd": 15.35378565381958,
        "incumbent_genome": "genome.e24e4c2fa358fdcf"
      },
      {
        "source": {
          "path": "outputs/live_v9_3_ant_p2_20260728_r8/ant_p2/ant_v4_rawsim_seed0_20260728_193249/breadth_portfolio/workers/iter3_trial76_genome.b2dfa35a46d12aca/worker_result.json",
          "sha256": "efff70963179fa2c2d05c836598e175963f28f057a9760884ed89ac7ebc8388c"
        },
        "iteration": 3,
        "trial": 76,
        "genome": "genome.b2dfa35a46d12aca",
        "stack": {
          "goal_id": "goal.goal.v1",
          "omr_id": "omr.1000_step_signed_root_displacement.v1",
          "task_structure_id": "task_structure.single.v1",
          "obs_schema_id": "obs_schema.raw.v1",
          "reward_id": "reward.public_transition.e5bb76247c8d.v1",
          "algo_id": "algo.ppo_rank3.v1",
          "hpo_id": "hpo.optuna_44136fa3.v1",
          "budget_id": "budget.tier_3_long_1000000steps_12trials.v1",
          "exploration_id": "exploration.entropy_floor.v1",
          "env_adapter_id": "env_adapter.gymnasium_mujoco_ant_v4.v1"
        },
        "hyperparams": {
          "learning_rate": 0.00022508544495675775,
          "gamma": 0.989008512134286,
          "ent_coef": 0.01290681008031469,
          "gae_lambda": 0.9318306506542028
        },
        "steps_per_seed": 1000000,
        "seeds": [
          0,
          1,
          2,
          3,
          4
        ],
        "scores": [
          0.27980658165534095,
          -0.3231102720056446,
          -0.26327254665825095,
          -0.6982972472340234,
          -0.18307538886316782
        ],
        "mean": -0.23758977462114916,
        "sample_sd": 0.35031969089550985,
        "finished_at": 1786945276.004462,
        "completion_index": 77,
        "incumbent_mean": 273.34801256668163,
        "incumbent_sd": 15.35378565381958,
        "incumbent_genome": "genome.e24e4c2fa358fdcf"
      },
      {
        "source": {
          "path": "outputs/live_v9_3_ant_p2_20260728_r8/ant_p2/ant_v4_rawsim_seed0_20260728_193249/breadth_portfolio/workers/iter3_trial78_genome.83ce4fb3bf494449/worker_result.json",
          "sha256": "4fe3d491e95c4b4a708ba018c74b1de82c1131d075ce1063b8759fff2ef3deb1"
        },
        "iteration": 3,
        "trial": 78,
        "genome": "genome.83ce4fb3bf494449",
        "stack": {
          "goal_id": "goal.goal.v1",
          "omr_id": "omr.1000_step_signed_root_displacement.v1",
          "task_structure_id": "task_structure.single.v1",
          "obs_schema_id": "obs_schema.raw.v1",
          "reward_id": "reward.causal_stage_progress.v1",
          "algo_id": "algo.td3_rank2.v1",
          "hpo_id": "hpo.optuna_44136fa3.v1",
          "budget_id": "budget.tier_3_long_1000000steps_12trials.v1",
          "exploration_id": "exploration.intrinsic_candidate_goal_dims.v1",
          "env_adapter_id": "env_adapter.gymnasium_mujoco_ant_v4.v1"
        },
        "hyperparams": {
          "learning_rate": 0.00020470361291305,
          "gamma": 0.9915791190599504,
          "tau": 0.007346789342165008,
          "batch_size": 512
        },
        "steps_per_seed": 1000000,
        "seeds": [
          0,
          1,
          2,
          3,
          4
        ],
        "scores": [
          1.9853763218217453,
          -0.3291424718924007,
          -0.32557312587995535,
          -0.22753732456780712,
          -0.19319022515967768
        ],
        "mean": 0.18198663486438088,
        "sample_sd": 1.009895017708715,
        "finished_at": 1786962042.8214064,
        "completion_index": 78,
        "incumbent_mean": 273.34801256668163,
        "incumbent_sd": 15.35378565381958,
        "incumbent_genome": "genome.e24e4c2fa358fdcf"
      },
      {
        "source": {
          "path": "outputs/live_v9_3_ant_p2_20260728_r8/ant_p2/ant_v4_rawsim_seed0_20260728_193249/breadth_portfolio/workers/iter3_trial80_genome.7c30be10dc136137/worker_result.json",
          "sha256": "7254e87d425bca7d62a73bfb26f49a6b6a78b8e68c2104c9e4ad4fb69daba40c"
        },
        "iteration": 3,
        "trial": 80,
        "genome": "genome.7c30be10dc136137",
        "stack": {
          "goal_id": "goal.goal.v1",
          "omr_id": "omr.1000_step_signed_root_displacement.v1",
          "task_structure_id": "task_structure.single.v1",
          "obs_schema_id": "repr.llm_semantic.v1",
          "reward_id": "reward.public_transition.e5bb76247c8d.v1",
          "algo_id": "algo.ppo_rank3.v1",
          "hpo_id": "hpo.optuna_44136fa3.v1",
          "budget_id": "budget.tier_3_long_1000000steps_12trials.v1",
          "exploration_id": "exploration.entropy_floor.v1",
          "env_adapter_id": "env_adapter.gymnasium_mujoco_ant_v4.v1"
        },
        "hyperparams": {
          "learning_rate": 0.0002771987371257182,
          "gamma": 0.9926903754301324,
          "ent_coef": 0.028323392703890456,
          "gae_lambda": 0.9827485490601218
        },
        "steps_per_seed": 1000000,
        "seeds": [
          0,
          1,
          2,
          3,
          4
        ],
        "scores": [
          -0.09765488586686547,
          -0.27839479810420525,
          0.02317243955486223,
          -1.3566815905507392,
          0.640230579131386
        ],
        "mean": -0.21386565116711234,
        "sample_sd": 0.7261825960370787,
        "finished_at": 1786969832.6633728,
        "completion_index": 79,
        "incumbent_mean": 273.34801256668163,
        "incumbent_sd": 15.35378565381958,
        "incumbent_genome": "genome.e24e4c2fa358fdcf"
      },
      {
        "source": {
          "path": "outputs/live_v9_3_ant_p2_20260728_r8/ant_p2/ant_v4_rawsim_seed0_20260728_193249/breadth_portfolio/workers/iter3_trial79_genome.44b08c175beec478/worker_result.json",
          "sha256": "f857779c06c44587f1195f07a3992fae3bb64f914252bb15be0ca7c5c168e464"
        },
        "iteration": 3,
        "trial": 79,
        "genome": "genome.44b08c175beec478",
        "stack": {
          "goal_id": "goal.goal.v1",
          "omr_id": "omr.1000_step_signed_root_displacement.v1",
          "task_structure_id": "task_structure.single.v1",
          "obs_schema_id": "obs_schema.raw.v1",
          "reward_id": "reward.public_transition.eeb9892cbb02.v1",
          "algo_id": "algo.td3_rank2.v1",
          "hpo_id": "hpo.optuna_44136fa3.v1",
          "budget_id": "budget.tier_3_long_1000000steps_12trials.v1",
          "exploration_id": "exploration.intrinsic_controllable_novelty.v1",
          "env_adapter_id": "env_adapter.gymnasium_mujoco_ant_v4.v1"
        },
        "hyperparams": {
          "learning_rate": 0.00020753703141426224,
          "gamma": 0.9944210758871163,
          "tau": 0.008127853838008821,
          "batch_size": 128
        },
        "steps_per_seed": 1000000,
        "seeds": [
          0,
          1,
          2,
          3,
          4
        ],
        "scores": [
          77.84367168628152,
          35.14910151439373,
          59.77777666474488,
          46.48659959126471,
          77.98195290433006
        ],
        "mean": 59.44782047220298,
        "sample_sd": 18.976638715182187,
        "finished_at": 1786973466.71637,
        "completion_index": 80,
        "incumbent_mean": 273.34801256668163,
        "incumbent_sd": 15.35378565381958,
        "incumbent_genome": "genome.e24e4c2fa358fdcf"
      },
      {
        "source": {
          "path": "outputs/live_v9_3_ant_p2_20260728_r8/ant_p2/ant_v4_rawsim_seed0_20260728_193249/breadth_portfolio/workers/iter3_trial82_genome.8adae6f31570b146/worker_result.json",
          "sha256": "75f424b60d50357e1cb691aaacae45a46d543dcd20c7c4f68c8e81ecad6e89cb"
        },
        "iteration": 3,
        "trial": 82,
        "genome": "genome.8adae6f31570b146",
        "stack": {
          "goal_id": "goal.goal.v1",
          "omr_id": "omr.1000_step_signed_root_displacement.v1",
          "task_structure_id": "task_structure.single.v1",
          "obs_schema_id": "obs_schema.semantic_semantic_core.v1",
          "reward_id": "reward.public_transition.0e0ecff36630.v1",
          "algo_id": "algo.td3_rank2.v1",
          "hpo_id": "hpo.optuna_44136fa3.v1",
          "budget_id": "budget.tier_3_long_1000000steps_12trials.v1",
          "exploration_id": "exploration.long_warmup.v1",
          "env_adapter_id": "env_adapter.gymnasium_mujoco_ant_v4.v1"
        },
        "hyperparams": {
          "learning_rate": 0.00020789385318148825,
          "gamma": 0.991965180006734,
          "tau": 0.008627784787977932,
          "batch_size": 128,
          "learning_starts": 200000
        },
        "steps_per_seed": 1000000,
        "seeds": [
          0,
          1,
          2,
          3,
          4
        ],
        "scores": [
          159.04206962336877,
          88.27607241573637,
          157.0564181319356,
          112.78628550589042,
          139.0228664678906
        ],
        "mean": 131.23674242896436,
        "sample_sd": 30.358088419726414,
        "finished_at": 1786994754.0432642,
        "completion_index": 81,
        "incumbent_mean": 273.34801256668163,
        "incumbent_sd": 15.35378565381958,
        "incumbent_genome": "genome.e24e4c2fa358fdcf"
      },
      {
        "source": {
          "path": "outputs/live_v9_3_ant_p2_20260728_r8/ant_p2/ant_v4_rawsim_seed0_20260728_193249/breadth_portfolio/workers/iter3_trial83_genome.78012c21f387f87d/worker_result.json",
          "sha256": "4682191453e629541550f8f04c5ab20790cd835901b3b58ca0b0c00fcbd682a9"
        },
        "iteration": 3,
        "trial": 83,
        "genome": "genome.78012c21f387f87d",
        "stack": {
          "goal_id": "goal.goal.v1",
          "omr_id": "omr.1000_step_signed_root_displacement.v1",
          "task_structure_id": "task_structure.single.v1",
          "obs_schema_id": "repr.typed_combinators.v1",
          "reward_id": "reward.dense_progress.v1",
          "algo_id": "algo.ppo_rank3.v1",
          "hpo_id": "hpo.optuna_44136fa3.v1",
          "budget_id": "budget.tier_3_long_1000000steps_12trials.v1",
          "exploration_id": "exploration.entropy_floor.v1",
          "env_adapter_id": "env_adapter.gymnasium_mujoco_ant_v4.v1"
        },
        "hyperparams": {
          "learning_rate": 0.00020865874618274428,
          "gamma": 0.9914532914397549,
          "ent_coef": 0.005024863324723057,
          "gae_lambda": 0.9003467108459415
        },
        "steps_per_seed": 1000000,
        "seeds": [
          0,
          1,
          2,
          3,
          4
        ],
        "scores": [
          0.3038453549435065,
          0.6395938391056368,
          10.40834373799343,
          2.6071103361286756,
          -0.9755410053897864
        ],
        "mean": 2.5966704525562925,
        "sample_sd": 4.551654616977794,
        "finished_at": 1786999840.769009,
        "completion_index": 82,
        "incumbent_mean": 273.34801256668163,
        "incumbent_sd": 15.35378565381958,
        "incumbent_genome": "genome.e24e4c2fa358fdcf"
      },
      {
        "source": {
          "path": "outputs/live_v9_3_ant_p2_20260728_r8/ant_p2/ant_v4_rawsim_seed0_20260728_193249/breadth_portfolio/workers/iter3_trial75_genome.dc82619e11ef246c/worker_result.json",
          "sha256": "95ff289afa49ade6a6ab760484bacd358fc0a24328a94913f91dc9cdd77e456e"
        },
        "iteration": 3,
        "trial": 75,
        "genome": "genome.dc82619e11ef246c",
        "stack": {
          "goal_id": "goal.goal.v1",
          "omr_id": "omr.1000_step_signed_root_displacement.v1",
          "task_structure_id": "task_structure.single.v1",
          "obs_schema_id": "repr.llm_semantic.v1",
          "reward_id": "reward.public_transition.8c16320507d9.v1",
          "algo_id": "algo.sac_rank1.v1",
          "hpo_id": "hpo.optuna_44136fa3.v1",
          "budget_id": "budget.tier_3_long_1000000steps_12trials.v1",
          "exploration_id": "exploration.entropy_floor.v1",
          "env_adapter_id": "env_adapter.gymnasium_mujoco_ant_v4.v1"
        },
        "hyperparams": {
          "learning_rate": 0.0002296593122029701,
          "tau": 0.008085838073096872,
          "gamma": 0.9922215382731618,
          "batch_size": 256,
          "buffer_size": 1000000,
          "learning_starts": 10000,
          "gradient_steps": 1,
          "train_freq": 1,
          "ent_coef": "auto_0.1"
        },
        "steps_per_seed": 1000000,
        "seeds": [
          0,
          1,
          2,
          3,
          4
        ],
        "scores": [
          -0.1299388519221271,
          -0.03094669886562329,
          -0.5797232839719786,
          -0.018030753880711733,
          -0.008879932660455577
        ],
        "mean": -0.15350390426017926,
        "sample_sd": 0.2431602391236821,
        "finished_at": 1787013723.0710962,
        "completion_index": 83,
        "incumbent_mean": 273.34801256668163,
        "incumbent_sd": 15.35378565381958,
        "incumbent_genome": "genome.e24e4c2fa358fdcf"
      },
      {
        "source": {
          "path": "outputs/live_v9_3_ant_p2_20260728_r8/ant_p2/ant_v4_rawsim_seed0_20260728_193249/breadth_portfolio/workers/iter3_trial81_genome.a11a2a119a452b1d/worker_result.json",
          "sha256": "126d362bd1cbc842b493d283162423836e12b82b0bf2302b1552f0f1155209a4"
        },
        "iteration": 3,
        "trial": 81,
        "genome": "genome.a11a2a119a452b1d",
        "stack": {
          "goal_id": "goal.goal.v1",
          "omr_id": "omr.1000_step_signed_root_displacement.v1",
          "task_structure_id": "task_structure.single.v1",
          "obs_schema_id": "obs_schema.raw.v1",
          "reward_id": "reward.public_transition.2085af0ffb05.v1",
          "algo_id": "algo.sac_rank1.v1",
          "hpo_id": "hpo.optuna_44136fa3.v1",
          "budget_id": "budget.tier_3_long_1000000steps_12trials.v1",
          "exploration_id": "exploration.long_warmup.v1",
          "env_adapter_id": "env_adapter.gymnasium_mujoco_ant_v4.v1"
        },
        "hyperparams": {
          "learning_rate": 0.00020872944247925457,
          "tau": 0.008083610592178271,
          "gamma": 0.9914102270455092,
          "batch_size": 256,
          "buffer_size": 1000000,
          "learning_starts": 200000,
          "gradient_steps": 1,
          "train_freq": 1
        },
        "steps_per_seed": 1000000,
        "seeds": [
          0,
          1,
          2,
          3,
          4
        ],
        "scores": [
          153.8100632532729,
          152.3231648045878,
          196.20590775902204,
          151.70678528912586,
          167.92025788793657
        ],
        "mean": 164.39323579878902,
        "sample_sd": 18.99422388210484,
        "finished_at": 1787031493.5958133,
        "completion_index": 84,
        "incumbent_mean": 273.34801256668163,
        "incumbent_sd": 15.35378565381958,
        "incumbent_genome": "genome.e24e4c2fa358fdcf"
      },
      {
        "source": {
          "path": "outputs/live_v9_3_ant_p2_20260728_r8/ant_p2/ant_v4_rawsim_seed0_20260728_193249/breadth_portfolio/workers/iter3_trial86_genome.e700869bbd9464b2/worker_result.json",
          "sha256": "3905a8fbd5750bae85b474b0c13786297ea04e6fa98ed2ebad89d2e05d18ef17"
        },
        "iteration": 3,
        "trial": 86,
        "genome": "genome.e700869bbd9464b2",
        "stack": {
          "goal_id": "goal.goal.v1",
          "omr_id": "omr.1000_step_signed_root_displacement.v1",
          "task_structure_id": "task_structure.single.v1",
          "obs_schema_id": "repr.raw_only.v1",
          "reward_id": "reward.public_transition.0e0ecff36630.v1",
          "algo_id": "algo.ppo_rank3.v1",
          "hpo_id": "hpo.optuna_44136fa3.v1",
          "budget_id": "budget.tier_3_long_1000000steps_12trials.v1",
          "exploration_id": "exploration.long_warmup.v1",
          "env_adapter_id": "env_adapter.gymnasium_mujoco_ant_v4.v1"
        },
        "hyperparams": {
          "learning_rate": 0.0002437776550755509,
          "gamma": 0.9924886560713934,
          "ent_coef": 0.010054571496006661,
          "gae_lambda": 0.9200025496624772
        },
        "steps_per_seed": 1000000,
        "seeds": [
          0,
          1,
          2,
          3,
          4
        ],
        "scores": [
          1.1226644556746916,
          1.2952222927031378,
          2.1343020598484275,
          1.5329191691185247,
          0.16684575715975777
        ],
        "mean": 1.250390746900908,
        "sample_sd": 0.7165045596993704,
        "finished_at": 1787032206.3549435,
        "completion_index": 85,
        "incumbent_mean": 273.34801256668163,
        "incumbent_sd": 15.35378565381958,
        "incumbent_genome": "genome.e24e4c2fa358fdcf"
      },
      {
        "source": {
          "path": "outputs/live_v9_3_ant_p2_20260728_r8/ant_p2/ant_v4_rawsim_seed0_20260728_193249/breadth_portfolio/workers/iter3_trial85_genome.48c7156c85a585f4/worker_result.json",
          "sha256": "3a8680108ec7da5c3a55e58b81cc315f0a8880c6cad21123c1517eb2b50d0030"
        },
        "iteration": 3,
        "trial": 85,
        "genome": "genome.48c7156c85a585f4",
        "stack": {
          "goal_id": "goal.goal.v1",
          "omr_id": "omr.1000_step_signed_root_displacement.v1",
          "task_structure_id": "task_structure.single.v1",
          "obs_schema_id": "repr.raw_only.v1",
          "reward_id": "reward.public_transition.7d3388de08ab.v1",
          "algo_id": "algo.td3_rank2.v1",
          "hpo_id": "hpo.optuna_44136fa3.v1",
          "budget_id": "budget.tier_3_long_1000000steps_12trials.v1",
          "exploration_id": "exploration.intrinsic_controllable_novelty.v1",
          "env_adapter_id": "env_adapter.gymnasium_mujoco_ant_v4.v1"
        },
        "hyperparams": {
          "learning_rate": 0.0002536802301513773,
          "gamma": 0.9904756395352682,
          "tau": 0.008300223974243705,
          "batch_size": 128
        },
        "steps_per_seed": 1000000,
        "seeds": [
          0,
          1,
          2,
          3,
          4
        ],
        "scores": [
          4.385444305655565,
          -0.4180998168432737,
          2.1307996031087977,
          -1.6370553997812156,
          -1.2223833841721965
        ],
        "mean": 0.6477410615935355,
        "sample_sd": 2.550664877484953,
        "finished_at": 1787035158.955471,
        "completion_index": 86,
        "incumbent_mean": 273.34801256668163,
        "incumbent_sd": 15.35378565381958,
        "incumbent_genome": "genome.e24e4c2fa358fdcf"
      },
      {
        "source": {
          "path": "outputs/live_v9_3_ant_p2_20260728_r8/ant_p2/ant_v4_rawsim_seed0_20260728_193249/breadth_portfolio/workers/iter3_trial89_genome.d4fedb720622eb12/worker_result.json",
          "sha256": "c0767748dc3493c164bb91e00d7660245b5b50c89e08a42a8b039d3fdb217643"
        },
        "iteration": 3,
        "trial": 89,
        "genome": "genome.d4fedb720622eb12",
        "stack": {
          "goal_id": "goal.goal.v1",
          "omr_id": "omr.1000_step_signed_root_displacement.v1",
          "task_structure_id": "task_structure.single.v1",
          "obs_schema_id": "repr.typed_combinators.v1",
          "reward_id": "reward.public_interface_balanced.v1",
          "algo_id": "algo.ppo_rank3.v1",
          "hpo_id": "hpo.optuna_44136fa3.v1",
          "budget_id": "budget.tier_3_long_1000000steps_12trials.v1",
          "exploration_id": "exploration.long_warmup.v1",
          "env_adapter_id": "env_adapter.gymnasium_mujoco_ant_v4.v1"
        },
        "hyperparams": {
          "learning_rate": 0.0002354249848851722,
          "gamma": 0.9900604407075935,
          "ent_coef": 0.01584913606200734,
          "gae_lambda": 0.9369036839376607
        },
        "steps_per_seed": 1000000,
        "seeds": [
          0,
          1,
          2,
          3,
          4
        ],
        "scores": [
          -0.11703356832604044,
          -0.5144260211312763,
          0.002383998888399874,
          -0.9642766118134304,
          0.465796630419124
        ],
        "mean": -0.22551111439264465,
        "sample_sd": 0.541030554176453,
        "finished_at": 1787061359.584475,
        "completion_index": 87,
        "incumbent_mean": 273.34801256668163,
        "incumbent_sd": 15.35378565381958,
        "incumbent_genome": "genome.e24e4c2fa358fdcf"
      },
      {
        "source": {
          "path": "outputs/live_v9_3_ant_p2_20260728_r8/ant_p2/ant_v4_rawsim_seed0_20260728_193249/breadth_portfolio/workers/iter3_trial84_genome.725f9698c79bd4d9/worker_result.json",
          "sha256": "0d2e98bbd0d9660c11e78e726c9e1a3151dfdcc5e111ad1d503fb878fd278220"
        },
        "iteration": 3,
        "trial": 84,
        "genome": "genome.725f9698c79bd4d9",
        "stack": {
          "goal_id": "goal.goal.v1",
          "omr_id": "omr.1000_step_signed_root_displacement.v1",
          "task_structure_id": "task_structure.single.v1",
          "obs_schema_id": "obs_schema.semantic_semantic_core.v1",
          "reward_id": "reward.public_transition.accdc7cd54d9.v1",
          "algo_id": "algo.sac_rank1.v1",
          "hpo_id": "hpo.optuna_44136fa3.v1",
          "budget_id": "budget.tier_3_long_1000000steps_12trials.v1",
          "exploration_id": "exploration.intrinsic_candidate_goal_dims.v1",
          "env_adapter_id": "env_adapter.gymnasium_mujoco_ant_v4.v1"
        },
        "hyperparams": {
          "learning_rate": 0.00025120020531483066,
          "tau": 0.007967705851848536,
          "gamma": 0.991562547217668,
          "batch_size": 256,
          "buffer_size": 1000000,
          "learning_starts": 10000,
          "gradient_steps": 1,
          "train_freq": 1
        },
        "steps_per_seed": 1000000,
        "seeds": [
          0,
          1,
          2,
          3,
          4
        ],
        "scores": [
          -1.4483718467826514,
          -0.5793065703157064,
          0.7199141578919633,
          -0.6455531845780387,
          -0.0810307226327037
        ],
        "mean": -0.4068696332834274,
        "sample_sd": 0.7980043708190296,
        "finished_at": 1787062117.9891996,
        "completion_index": 88,
        "incumbent_mean": 273.34801256668163,
        "incumbent_sd": 15.35378565381958,
        "incumbent_genome": "genome.e24e4c2fa358fdcf"
      },
      {
        "source": {
          "path": "outputs/live_v9_3_ant_p2_20260728_r8/ant_p2/ant_v4_rawsim_seed0_20260728_193249/breadth_portfolio/workers/iter3_trial91_genome.151f23654aa9bc75/worker_result.json",
          "sha256": "bb3e8753b5425eefb07e46aa6ff2064603ef8602cb69f4e8b6cd65bd3d7100a7"
        },
        "iteration": 3,
        "trial": 91,
        "genome": "genome.151f23654aa9bc75",
        "stack": {
          "goal_id": "goal.goal.v1",
          "omr_id": "omr.1000_step_signed_root_displacement.v1",
          "task_structure_id": "task_structure.single.v1",
          "obs_schema_id": "repr.llm_semantic.v1",
          "reward_id": "reward.dense_progress.regularized.v1",
          "algo_id": "algo.ppo_rank3.v1",
          "hpo_id": "hpo.optuna_44136fa3.v1",
          "budget_id": "budget.tier_3_long_1000000steps_12trials.v1",
          "exploration_id": "exploration.long_warmup.v1",
          "env_adapter_id": "env_adapter.gymnasium_mujoco_ant_v4.v1"
        },
        "hyperparams": {
          "learning_rate": 0.00025719507163027283,
          "gamma": 0.9930279618991434,
          "ent_coef": 0.0006222641056339163,
          "gae_lambda": 0.9514653825408546
        },
        "steps_per_seed": 1000000,
        "seeds": [
          0,
          1,
          2,
          3,
          4
        ],
        "scores": [
          -2.399639654181359,
          0.4814694096442949,
          1.1955181911128303,
          1.798157741514925,
          0.5962708356964911
        ],
        "mean": 0.33435530475743647,
        "sample_sd": 1.6162680649724854,
        "finished_at": 1787093976.7976036,
        "completion_index": 89,
        "incumbent_mean": 273.34801256668163,
        "incumbent_sd": 15.35378565381958,
        "incumbent_genome": "genome.e24e4c2fa358fdcf"
      },
      {
        "source": {
          "path": "outputs/live_v9_3_ant_p2_20260728_r8/ant_p2/ant_v4_rawsim_seed0_20260728_193249/breadth_portfolio/workers/iter3_trial87_genome.53046963ef9fab10/worker_result.json",
          "sha256": "55591245db61534fcca9c8d4803d81971609c6c035aea80cc59f7cc64909a7e3"
        },
        "iteration": 3,
        "trial": 87,
        "genome": "genome.53046963ef9fab10",
        "stack": {
          "goal_id": "goal.goal.v1",
          "omr_id": "omr.1000_step_signed_root_displacement.v1",
          "task_structure_id": "task_structure.single.v1",
          "obs_schema_id": "obs_schema.semantic_semantic_core.v1",
          "reward_id": "reward.public_transition.45bffad2e093.v1",
          "algo_id": "algo.sac_rank1.v1",
          "hpo_id": "hpo.optuna_44136fa3.v1",
          "budget_id": "budget.tier_3_long_1000000steps_12trials.v1",
          "exploration_id": "exploration.intrinsic_controllable_novelty.v1",
          "env_adapter_id": "env_adapter.gymnasium_mujoco_ant_v4.v1"
        },
        "hyperparams": {
          "learning_rate": 0.00019715185204937302,
          "tau": 0.00788378693542531,
          "gamma": 0.991388059839115,
          "batch_size": 256,
          "buffer_size": 1000000,
          "learning_starts": 10000,
          "gradient_steps": 1,
          "train_freq": 1
        },
        "steps_per_seed": 1000000,
        "seeds": [
          0,
          1,
          2,
          3,
          4
        ],
        "scores": [
          -1.6419865226498687,
          0.2995676953596071,
          0.899684428840505,
          -0.32012472452604585,
          -2.043025865155995
        ],
        "mean": -0.5611769976263594,
        "sample_sd": 1.2547040515386032,
        "finished_at": 1787116072.288924,
        "completion_index": 90,
        "incumbent_mean": 273.34801256668163,
        "incumbent_sd": 15.35378565381958,
        "incumbent_genome": "genome.e24e4c2fa358fdcf"
      },
      {
        "source": {
          "path": "outputs/live_v9_3_ant_p2_20260728_r8/ant_p2/ant_v4_rawsim_seed0_20260728_193249/breadth_portfolio/workers/iter3_trial93_genome.dc2e4256bb1013be/worker_result.json",
          "sha256": "81c6569debdc79d83479e22035682c75709c20745d6c424f244c624eef714de5"
        },
        "iteration": 3,
        "trial": 93,
        "genome": "genome.dc2e4256bb1013be",
        "stack": {
          "goal_id": "goal.goal.v1",
          "omr_id": "omr.1000_step_signed_root_displacement.v1",
          "task_structure_id": "task_structure.single.v1",
          "obs_schema_id": "obs_schema.semantic_semantic_core.v1",
          "reward_id": "reward.public_transition.99151a1b6bd3.v1",
          "algo_id": "algo.ppo_rank3.v1",
          "hpo_id": "hpo.optuna_44136fa3.v1",
          "budget_id": "budget.tier_3_long_1000000steps_12trials.v1",
          "exploration_id": "exploration.intrinsic_controllable_novelty.v1",
          "env_adapter_id": "env_adapter.gymnasium_mujoco_ant_v4.v1"
        },
        "hyperparams": {
          "learning_rate": 0.0002353495385017003,
          "gamma": 0.9924863147896653,
          "ent_coef": 0.000413125217002757,
          "gae_lambda": 0.9823359078230938
        },
        "steps_per_seed": 1000000,
        "seeds": [
          0,
          1,
          2,
          3,
          4
        ],
        "scores": [
          -0.22467716320905523,
          -0.236092973463345,
          -1.0420192725135575,
          -0.3709114326435871,
          -0.24747188788232966
        ],
        "mean": -0.4242345459423749,
        "sample_sd": 0.3503451014282965,
        "finished_at": 1787121835.3427994,
        "completion_index": 91,
        "incumbent_mean": 273.34801256668163,
        "incumbent_sd": 15.35378565381958,
        "incumbent_genome": "genome.e24e4c2fa358fdcf"
      },
      {
        "source": {
          "path": "outputs/live_v9_3_ant_p2_20260728_r8/ant_p2/ant_v4_rawsim_seed0_20260728_193249/breadth_portfolio/workers/iter3_trial90_genome.ee2dfa9ca0cdbf3c/worker_result.json",
          "sha256": "c2203fac57396965d3592efa5fd4f9380cc10978b7b4e25e9bb979a3f9118581"
        },
        "iteration": 3,
        "trial": 90,
        "genome": "genome.ee2dfa9ca0cdbf3c",
        "stack": {
          "goal_id": "goal.goal.v1",
          "omr_id": "omr.1000_step_signed_root_displacement.v1",
          "task_structure_id": "task_structure.single.v1",
          "obs_schema_id": "obs_schema.semantic_semantic_core.v1",
          "reward_id": "reward.public_transition.8589a334136a.v1",
          "algo_id": "algo.sac_rank1.v1",
          "hpo_id": "hpo.optuna_44136fa3.v1",
          "budget_id": "budget.tier_3_long_1000000steps_12trials.v1",
          "exploration_id": "exploration.entropy_floor.v1",
          "env_adapter_id": "env_adapter.gymnasium_mujoco_ant_v4.v1"
        },
        "hyperparams": {
          "learning_rate": 0.0002105484382569783,
          "tau": 0.008193656926627893,
          "gamma": 0.9924862604836328,
          "batch_size": 256,
          "buffer_size": 1000000,
          "learning_starts": 10000,
          "gradient_steps": 1,
          "train_freq": 1,
          "ent_coef": "auto_0.2"
        },
        "steps_per_seed": 1000000,
        "seeds": [
          0,
          1,
          2,
          3,
          4
        ],
        "scores": [
          0.12961151290482764,
          0.06657926786422086,
          -0.18337695918625416,
          0.10718373850611793,
          -0.004955088003025928
        ],
        "mean": 0.02300849441717727,
        "sample_sd": 0.1262190605334138,
        "finished_at": 1787123612.7447271,
        "completion_index": 92,
        "incumbent_mean": 273.34801256668163,
        "incumbent_sd": 15.35378565381958,
        "incumbent_genome": "genome.e24e4c2fa358fdcf"
      },
      {
        "source": {
          "path": "outputs/live_v9_3_ant_p2_20260728_r8/ant_p2/ant_v4_rawsim_seed0_20260728_193249/breadth_portfolio/workers/iter3_trial88_genome.f437310675ecd2de/worker_result.json",
          "sha256": "3716cf8272d33aca52634678cf9c60c71cb15d1db42865c31da6a52ca32642f1"
        },
        "iteration": 3,
        "trial": 88,
        "genome": "genome.f437310675ecd2de",
        "stack": {
          "goal_id": "goal.goal.v1",
          "omr_id": "omr.1000_step_signed_root_displacement.v1",
          "task_structure_id": "task_structure.single.v1",
          "obs_schema_id": "repr.typed_combinators.v1",
          "reward_id": "reward.public_transition.accdc7cd54d9.v1",
          "algo_id": "algo.sac_rank1.v1",
          "hpo_id": "hpo.optuna_44136fa3.v1",
          "budget_id": "budget.tier_3_long_1000000steps_12trials.v1",
          "exploration_id": "exploration.intrinsic_candidate_goal_dims.v1",
          "env_adapter_id": "env_adapter.gymnasium_mujoco_ant_v4.v1"
        },
        "hyperparams": {
          "learning_rate": 0.000258402056675972,
          "tau": 0.008283277603425907,
          "gamma": 0.9920607748865272,
          "batch_size": 256,
          "buffer_size": 1000000,
          "learning_starts": 10000,
          "gradient_steps": 1,
          "train_freq": 1
        },
        "steps_per_seed": 1000000,
        "seeds": [
          0,
          1,
          2,
          3,
          4
        ],
        "scores": [
          1.461141289461058,
          -0.17655706499244053,
          0.49227741235887457,
          0.4717091247399138,
          1.9628791757113473
        ],
        "mean": 0.8422899874557507,
        "sample_sd": 0.8568234003644696,
        "finished_at": 1787136855.4409702,
        "completion_index": 93,
        "incumbent_mean": 273.34801256668163,
        "incumbent_sd": 15.35378565381958,
        "incumbent_genome": "genome.e24e4c2fa358fdcf"
      },
      {
        "source": {
          "path": "outputs/live_v9_3_ant_p2_20260728_r8/ant_p2/ant_v4_rawsim_seed0_20260728_193249/breadth_portfolio/workers/iter3_trial96_genome.671708473ce40dca/worker_result.json",
          "sha256": "f096f820e1da2ec94496fb335a4479114b17216900be5a83a92d15945dbb9ab2"
        },
        "iteration": 3,
        "trial": 96,
        "genome": "genome.671708473ce40dca",
        "stack": {
          "goal_id": "goal.goal.v1",
          "omr_id": "omr.1000_step_signed_root_displacement.v1",
          "task_structure_id": "task_structure.single.v1",
          "obs_schema_id": "obs_schema.semantic_semantic_core.v1",
          "reward_id": "reward.public_transition.45bffad2e093.v1",
          "algo_id": "algo.ppo_rank3.v1",
          "hpo_id": "hpo.optuna_44136fa3.v1",
          "budget_id": "budget.tier_3_long_1000000steps_12trials.v1",
          "exploration_id": "exploration.intrinsic_candidate_goal_dims.v1",
          "env_adapter_id": "env_adapter.gymnasium_mujoco_ant_v4.v1"
        },
        "hyperparams": {
          "learning_rate": 0.0002539617228242464,
          "gamma": 0.9906788652610243,
          "ent_coef": 0.0037951093381069093,
          "gae_lambda": 0.9090382947344732
        },
        "steps_per_seed": 1000000,
        "seeds": [
          0,
          1,
          2,
          3,
          4
        ],
        "scores": [
          1.1644765053403814,
          -0.1073884344657774,
          -0.5084811547808721,
          0.7268158394371891,
          -0.7592522893619689
        ],
        "mean": 0.10323409323379043,
        "sample_sd": 0.8181579623525046,
        "finished_at": 1787141180.480272,
        "completion_index": 94,
        "incumbent_mean": 273.34801256668163,
        "incumbent_sd": 15.35378565381958,
        "incumbent_genome": "genome.e24e4c2fa358fdcf"
      },
      {
        "source": {
          "path": "outputs/live_v9_3_ant_p2_20260728_r8/ant_p2/ant_v4_rawsim_seed0_20260728_193249/breadth_portfolio/workers/iter3_trial94_genome.5c455abe4958e87d/worker_result.json",
          "sha256": "4e7ab019beb6676e339e632f167bfdb82eb2d0619e2fc11752bf68cd2fddd6b8"
        },
        "iteration": 3,
        "trial": 94,
        "genome": "genome.5c455abe4958e87d",
        "stack": {
          "goal_id": "goal.goal.v1",
          "omr_id": "omr.1000_step_signed_root_displacement.v1",
          "task_structure_id": "task_structure.single.v1",
          "obs_schema_id": "repr.llm_semantic.v1",
          "reward_id": "reward.public_interface_balanced.v1",
          "algo_id": "algo.ppo_rank3.v1",
          "hpo_id": "hpo.optuna_44136fa3.v1",
          "budget_id": "budget.tier_3_long_1000000steps_12trials.v1",
          "exploration_id": "exploration.long_warmup.v1",
          "env_adapter_id": "env_adapter.gymnasium_mujoco_ant_v4.v1"
        },
        "hyperparams": {
          "learning_rate": 0.00023841489485515785,
          "gamma": 0.9938871098922076,
          "ent_coef": 0.0013881329750614806,
          "gae_lambda": 0.9602128498661922
        },
        "steps_per_seed": 1000000,
        "seeds": [
          0,
          1,
          2,
          3,
          4
        ],
        "scores": [
          0.16498690782507613,
          0.37002221831946447,
          1.0234663920441422,
          0.9709355474579349,
          1.6929668802428068
        ],
        "mean": 0.8444755891778849,
        "sample_sd": 0.6030709263381493,
        "finished_at": 1787148427.9553509,
        "completion_index": 95,
        "incumbent_mean": 273.34801256668163,
        "incumbent_sd": 15.35378565381958,
        "incumbent_genome": "genome.e24e4c2fa358fdcf"
      },
      {
        "source": {
          "path": "outputs/live_v9_3_ant_p2_20260728_r8/ant_p2/ant_v4_rawsim_seed0_20260728_193249/breadth_portfolio/workers/iter3_trial92_genome.ad28aab3fc3da3f8/worker_result.json",
          "sha256": "4de40d20b9c399c48bfb71557d83c449880731383d9a7a355e70308f971a6b1d"
        },
        "iteration": 3,
        "trial": 92,
        "genome": "genome.ad28aab3fc3da3f8",
        "stack": {
          "goal_id": "goal.goal.v1",
          "omr_id": "omr.1000_step_signed_root_displacement.v1",
          "task_structure_id": "task_structure.single.v1",
          "obs_schema_id": "obs_schema.raw.v1",
          "reward_id": "reward.public_transition.7d3388de08ab.v1",
          "algo_id": "algo.sac_rank1.v1",
          "hpo_id": "hpo.optuna_44136fa3.v1",
          "budget_id": "budget.tier_3_long_1000000steps_12trials.v1",
          "exploration_id": "exploration.entropy_floor.v1",
          "env_adapter_id": "env_adapter.gymnasium_mujoco_ant_v4.v1"
        },
        "hyperparams": {
          "learning_rate": 0.0002348030608213481,
          "tau": 0.008037062336006276,
          "gamma": 0.9925769063502449,
          "batch_size": 256,
          "buffer_size": 1000000,
          "learning_starts": 10000,
          "gradient_steps": 1,
          "train_freq": 1,
          "ent_coef": "auto_0.2"
        },
        "steps_per_seed": 1000000,
        "seeds": [
          0,
          1,
          2,
          3,
          4
        ],
        "scores": [
          -0.02537668539419256,
          0.11446286172435642,
          0.016587910257827118,
          0.09342033193617842,
          -0.07702784078983935
        ],
        "mean": 0.024413315546866012,
        "sample_sd": 0.08015840323743831,
        "finished_at": 1787150786.910596,
        "completion_index": 96,
        "incumbent_mean": 273.34801256668163,
        "incumbent_sd": 15.35378565381958,
        "incumbent_genome": "genome.e24e4c2fa358fdcf"
      },
      {
        "source": {
          "path": "outputs/live_v9_3_ant_p2_20260728_r8/ant_p2/ant_v4_rawsim_seed0_20260728_193249/breadth_portfolio/workers/iter3_trial100_genome.104646d42d9f4c51/worker_result.json",
          "sha256": "49399ad0b50c886e82b93e41a8202483b7226362867c2eb939295a7844a0e7e1"
        },
        "iteration": 3,
        "trial": 100,
        "genome": "genome.104646d42d9f4c51",
        "stack": {
          "goal_id": "goal.goal.v1",
          "omr_id": "omr.1000_step_signed_root_displacement.v1",
          "task_structure_id": "task_structure.single.v1",
          "obs_schema_id": "repr.raw_only.v1",
          "reward_id": "reward.public_transition.7d3388de08ab.v1",
          "algo_id": "algo.ppo_rank3.v1",
          "hpo_id": "hpo.optuna_44136fa3.v1",
          "budget_id": "budget.tier_3_long_1000000steps_12trials.v1",
          "exploration_id": "exploration.entropy_floor.v1",
          "env_adapter_id": "env_adapter.gymnasium_mujoco_ant_v4.v1"
        },
        "hyperparams": {
          "learning_rate": 0.0001826903415097838,
          "gamma": 0.9914107366069271,
          "ent_coef": 0.005396146143402026,
          "gae_lambda": 0.954848982993031
        },
        "steps_per_seed": 1000000,
        "seeds": [
          0,
          1,
          2,
          3,
          4
        ],
        "scores": [
          0.0942279142801428,
          0.1639044632478581,
          0.10842163129091789,
          -0.009409792618364565,
          -0.012936996716720906
        ],
        "mean": 0.06884144389676666,
        "sample_sd": 0.07755483725427587,
        "finished_at": 1787165968.5706553,
        "completion_index": 97,
        "incumbent_mean": 273.34801256668163,
        "incumbent_sd": 15.35378565381958,
        "incumbent_genome": "genome.e24e4c2fa358fdcf"
      },
      {
        "source": {
          "path": "outputs/live_v9_3_ant_p2_20260728_r8/ant_p2/ant_v4_rawsim_seed0_20260728_193249/breadth_portfolio/workers/iter3_trial99_genome.c731369731ced9f1/worker_result.json",
          "sha256": "8ac89268ddbebbe6b75567d962a2c341ab458aeb106d893cf5d8a1b677df9cf8"
        },
        "iteration": 3,
        "trial": 99,
        "genome": "genome.c731369731ced9f1",
        "stack": {
          "goal_id": "goal.goal.v1",
          "omr_id": "omr.1000_step_signed_root_displacement.v1",
          "task_structure_id": "task_structure.single.v1",
          "obs_schema_id": "repr.typed_combinators.v1",
          "reward_id": "reward.public_transition.eeb9892cbb02.v1",
          "algo_id": "algo.ppo_rank3.v1",
          "hpo_id": "hpo.optuna_44136fa3.v1",
          "budget_id": "budget.tier_3_long_1000000steps_12trials.v1",
          "exploration_id": "exploration.intrinsic_controllable_novelty.v1",
          "env_adapter_id": "env_adapter.gymnasium_mujoco_ant_v4.v1"
        },
        "hyperparams": {
          "learning_rate": 0.000263336790656369,
          "gamma": 0.9890857124056585,
          "ent_coef": 0.00282890980297245,
          "gae_lambda": 0.9160072521811734
        },
        "steps_per_seed": 1000000,
        "seeds": [
          0,
          1,
          2,
          3,
          4
        ],
        "scores": [
          2.4298419431112057,
          5.761438573813905,
          1.5731689303950902,
          3.366422947484699,
          13.561738945444167
        ],
        "mean": 5.338522268049814,
        "sample_sd": 4.85612071115679,
        "finished_at": 1787177139.296389,
        "completion_index": 98,
        "incumbent_mean": 273.34801256668163,
        "incumbent_sd": 15.35378565381958,
        "incumbent_genome": "genome.e24e4c2fa358fdcf"
      },
      {
        "source": {
          "path": "outputs/live_v9_3_ant_p2_20260728_r8/ant_p2/ant_v4_rawsim_seed0_20260728_193249/breadth_portfolio/workers/iter3_trial98_genome.94db82ff5b404624/worker_result.json",
          "sha256": "ecc78c1b62fd39a93d33c7714a11ad595812ecf01517c2560371a5d1b4674f2a"
        },
        "iteration": 3,
        "trial": 98,
        "genome": "genome.94db82ff5b404624",
        "stack": {
          "goal_id": "goal.goal.v1",
          "omr_id": "omr.1000_step_signed_root_displacement.v1",
          "task_structure_id": "task_structure.single.v1",
          "obs_schema_id": "repr.typed_combinators.v1",
          "reward_id": "reward.public_transition.accdc7cd54d9.v1",
          "algo_id": "algo.td3_rank2.v1",
          "hpo_id": "hpo.optuna_44136fa3.v1",
          "budget_id": "budget.tier_3_long_1000000steps_12trials.v1",
          "exploration_id": "exploration.entropy_floor.v1",
          "env_adapter_id": "env_adapter.gymnasium_mujoco_ant_v4.v1"
        },
        "hyperparams": {
          "learning_rate": 0.0002535772639217535,
          "gamma": 0.9890868417206486,
          "tau": 0.007303727783035499,
          "batch_size": 128
        },
        "steps_per_seed": 1000000,
        "seeds": [
          0,
          1,
          2,
          3,
          4
        ],
        "scores": [
          -0.019095155842038608,
          -0.0017679559614333068,
          -0.0009865604299171631,
          -0.026776480981804813,
          0.12334334382927785
        ],
        "mean": 0.014943438122816791,
        "sample_sd": 0.06160915644711289,
        "finished_at": 1787182345.0547566,
        "completion_index": 99,
        "incumbent_mean": 273.34801256668163,
        "incumbent_sd": 15.35378565381958,
        "incumbent_genome": "genome.e24e4c2fa358fdcf"
      },
      {
        "source": {
          "path": "outputs/live_v9_3_ant_p2_20260728_r8/ant_p2/ant_v4_rawsim_seed0_20260728_193249/breadth_portfolio/workers/iter3_trial97_genome.1ff4de1e2eef4bfd/worker_result.json",
          "sha256": "7ce11819f3316458abb66f3cf41aa21faf785a1e6bf5a0e22c6d3047ac0636fd"
        },
        "iteration": 3,
        "trial": 97,
        "genome": "genome.1ff4de1e2eef4bfd",
        "stack": {
          "goal_id": "goal.goal.v1",
          "omr_id": "omr.1000_step_signed_root_displacement.v1",
          "task_structure_id": "task_structure.single.v1",
          "obs_schema_id": "repr.raw_only.v1",
          "reward_id": "reward.public_transition.8589a334136a.v1",
          "algo_id": "algo.td3_rank2.v1",
          "hpo_id": "hpo.optuna_44136fa3.v1",
          "budget_id": "budget.tier_3_long_1000000steps_12trials.v1",
          "exploration_id": "exploration.intrinsic_controllable_novelty.v1",
          "env_adapter_id": "env_adapter.gymnasium_mujoco_ant_v4.v1"
        },
        "hyperparams": {
          "learning_rate": 0.00019706228438249316,
          "gamma": 0.9914287832946397,
          "tau": 0.007299415143397823,
          "batch_size": 128
        },
        "steps_per_seed": 1000000,
        "seeds": [
          0,
          1,
          2,
          3,
          4
        ],
        "scores": [
          0.07772836508524042,
          7.131234378268269,
          -0.9930462591143863,
          1.6923144932404868,
          -0.7305596439794378
        ],
        "mean": 1.4355342667000344,
        "sample_sd": 3.351885249839569,
        "finished_at": 1787186986.3798597,
        "completion_index": 100,
        "incumbent_mean": 273.34801256668163,
        "incumbent_sd": 15.35378565381958,
        "incumbent_genome": "genome.e24e4c2fa358fdcf"
      },
      {
        "source": {
          "path": "outputs/live_v9_3_ant_p2_20260728_r8/ant_p2/ant_v4_rawsim_seed0_20260728_193249/breadth_portfolio/workers/iter3_trial103_genome.d9e6a11fe13312c5/worker_result.json",
          "sha256": "2e6efe8d5537a34cf2fa69bf6111e8aa4488f7713985d606ac852bc25f4c5d46"
        },
        "iteration": 3,
        "trial": 103,
        "genome": "genome.d9e6a11fe13312c5",
        "stack": {
          "goal_id": "goal.goal.v1",
          "omr_id": "omr.1000_step_signed_root_displacement.v1",
          "task_structure_id": "task_structure.single.v1",
          "obs_schema_id": "repr.llm_semantic.v1",
          "reward_id": "reward.public_transition.0e0ecff36630.v1",
          "algo_id": "algo.td3_rank2.v1",
          "hpo_id": "hpo.optuna_44136fa3.v1",
          "budget_id": "budget.tier_3_long_1000000steps_12trials.v1",
          "exploration_id": "exploration.intrinsic_controllable_novelty.v1",
          "env_adapter_id": "env_adapter.gymnasium_mujoco_ant_v4.v1"
        },
        "hyperparams": {
          "learning_rate": 0.00021903309066070235,
          "gamma": 0.9892762712562185,
          "tau": 0.007626322689530559,
          "batch_size": 256
        },
        "steps_per_seed": 1000000,
        "seeds": [
          0,
          1,
          2,
          3,
          4
        ],
        "scores": [
          37.22121368352997,
          45.04892475863801,
          20.74416169892404,
          10.904648293994104,
          49.42285269200562
        ],
        "mean": 32.66836022541835,
        "sample_sd": 16.35974891401494,
        "finished_at": 1787224011.6271548,
        "completion_index": 101,
        "incumbent_mean": 273.34801256668163,
        "incumbent_sd": 15.35378565381958,
        "incumbent_genome": "genome.e24e4c2fa358fdcf"
      },
      {
        "source": {
          "path": "outputs/live_v9_3_ant_p2_20260728_r8/ant_p2/ant_v4_rawsim_seed0_20260728_193249/breadth_portfolio/workers/iter3_trial95_genome.164be9ac7dceb379/worker_result.json",
          "sha256": "7231d366b8d9383cdb05847b65428954c6f14d0bec811abce49c3467e37bfe70"
        },
        "iteration": 3,
        "trial": 95,
        "genome": "genome.164be9ac7dceb379",
        "stack": {
          "goal_id": "goal.goal.v1",
          "omr_id": "omr.1000_step_signed_root_displacement.v1",
          "task_structure_id": "task_structure.single.v1",
          "obs_schema_id": "obs_schema.semantic_semantic_core.v1",
          "reward_id": "reward.public_transition.2085af0ffb05.v1",
          "algo_id": "algo.sac_rank1.v1",
          "hpo_id": "hpo.optuna_44136fa3.v1",
          "budget_id": "budget.tier_3_long_1000000steps_12trials.v1",
          "exploration_id": "exploration.intrinsic_candidate_goal_dims.v1",
          "env_adapter_id": "env_adapter.gymnasium_mujoco_ant_v4.v1"
        },
        "hyperparams": {
          "learning_rate": 0.00023370601965546056,
          "tau": 0.007787631268632967,
          "gamma": 0.9919088601715661,
          "batch_size": 256,
          "buffer_size": 1000000,
          "learning_starts": 10000,
          "gradient_steps": 1,
          "train_freq": 1
        },
        "steps_per_seed": 1000000,
        "seeds": [
          0,
          1,
          2,
          3,
          4
        ],
        "scores": [
          233.2333095099725,
          246.85584021206085,
          115.74833733559277,
          201.46284952661847,
          159.60028476466482
        ],
        "mean": 191.38012426978187,
        "sample_sd": 53.99312668408027,
        "finished_at": 1787224630.0187967,
        "completion_index": 102,
        "incumbent_mean": 273.34801256668163,
        "incumbent_sd": 15.35378565381958,
        "incumbent_genome": "genome.e24e4c2fa358fdcf"
      },
      {
        "source": {
          "path": "outputs/live_v9_3_ant_p2_20260728_r8/ant_p2/ant_v4_rawsim_seed0_20260728_193249/breadth_portfolio/workers/iter3_trial104_genome.9be44aec25a0dcb8/worker_result.json",
          "sha256": "edd66f33552c2f0e765eb79429b815c16c9ab395604cbd412b9ed09f1783cb2e"
        },
        "iteration": 3,
        "trial": 104,
        "genome": "genome.9be44aec25a0dcb8",
        "stack": {
          "goal_id": "goal.goal.v1",
          "omr_id": "omr.1000_step_signed_root_displacement.v1",
          "task_structure_id": "task_structure.single.v1",
          "obs_schema_id": "obs_schema.semantic_semantic_core.v1",
          "reward_id": "reward.hybrid_success_progress.v1",
          "algo_id": "algo.td3_rank2.v1",
          "hpo_id": "hpo.optuna_44136fa3.v1",
          "budget_id": "budget.tier_3_long_1000000steps_12trials.v1",
          "exploration_id": "exploration.long_warmup.v1",
          "env_adapter_id": "env_adapter.gymnasium_mujoco_ant_v4.v1"
        },
        "hyperparams": {
          "learning_rate": 0.00020666727078031988,
          "gamma": 0.989769747311987,
          "tau": 0.0077300151287163525,
          "batch_size": 512,
          "learning_starts": 200000
        },
        "steps_per_seed": 1000000,
        "seeds": [
          0,
          1,
          2,
          3,
          4
        ],
        "scores": [
          -0.2979422262229494,
          -0.35966702596011435,
          3.8959354804272435,
          6.638468989668678,
          -7.193666052855077
        ],
        "mean": 0.5366258330115562,
        "sample_sd": 5.238671315106938,
        "finished_at": 1787230105.990895,
        "completion_index": 103,
        "incumbent_mean": 273.34801256668163,
        "incumbent_sd": 15.35378565381958,
        "incumbent_genome": "genome.e24e4c2fa358fdcf"
      },
      {
        "source": {
          "path": "outputs/live_v9_3_ant_p2_20260728_r8/ant_p2/ant_v4_rawsim_seed0_20260728_193249/breadth_portfolio/workers/iter3_trial101_genome.4e6ea49fa0dd2096/worker_result.json",
          "sha256": "f7fa8dc563c175bfd59d1536e2731c9b5dc54b9684aa44827b12217241cb4f23"
        },
        "iteration": 3,
        "trial": 101,
        "genome": "genome.4e6ea49fa0dd2096",
        "stack": {
          "goal_id": "goal.goal.v1",
          "omr_id": "omr.1000_step_signed_root_displacement.v1",
          "task_structure_id": "task_structure.single.v1",
          "obs_schema_id": "repr.typed_combinators.v1",
          "reward_id": "reward.dense_progress.regularized.v1",
          "algo_id": "algo.sac_rank1.v1",
          "hpo_id": "hpo.optuna_44136fa3.v1",
          "budget_id": "budget.tier_3_long_1000000steps_12trials.v1",
          "exploration_id": "exploration.intrinsic_controllable_novelty.v1",
          "env_adapter_id": "env_adapter.gymnasium_mujoco_ant_v4.v1"
        },
        "hyperparams": {
          "learning_rate": 0.00021880653760798696,
          "tau": 0.008330531322779106,
          "gamma": 0.9927227496627476,
          "batch_size": 256,
          "buffer_size": 1000000,
          "learning_starts": 10000,
          "gradient_steps": 1,
          "train_freq": 1
        },
        "steps_per_seed": 1000000,
        "seeds": [
          0,
          1,
          2,
          3,
          4
        ],
        "scores": [
          -0.35412273183362336,
          -2.7017338551449024,
          0.1375788170517735,
          -0.22282515718008203,
          1.6522986637284471
        ],
        "mean": -0.2977608526756774,
        "sample_sd": 1.5636600463367363,
        "finished_at": 1787256648.8037019,
        "completion_index": 104,
        "incumbent_mean": 273.34801256668163,
        "incumbent_sd": 15.35378565381958,
        "incumbent_genome": "genome.e24e4c2fa358fdcf"
      },
      {
        "source": {
          "path": "outputs/live_v9_3_ant_p2_20260728_r8/ant_p2/ant_v4_rawsim_seed0_20260728_193249/breadth_portfolio/workers/iter3_trial107_genome.0198baa3dd83576b/worker_result.json",
          "sha256": "78852858f7a440596920a90af8c799e7d81dda4e24ba7f2afb411e59902c83e8"
        },
        "iteration": 3,
        "trial": 107,
        "genome": "genome.0198baa3dd83576b",
        "stack": {
          "goal_id": "goal.goal.v1",
          "omr_id": "omr.1000_step_signed_root_displacement.v1",
          "task_structure_id": "task_structure.single.v1",
          "obs_schema_id": "obs_schema.semantic_semantic_core.v1",
          "reward_id": "reward.causal_stage_progress.v1",
          "algo_id": "algo.td3_rank2.v1",
          "hpo_id": "hpo.optuna_44136fa3.v1",
          "budget_id": "budget.tier_3_long_1000000steps_12trials.v1",
          "exploration_id": "exploration.entropy_floor.v1",
          "env_adapter_id": "env_adapter.gymnasium_mujoco_ant_v4.v1"
        },
        "hyperparams": {
          "learning_rate": 0.00023786955750429317,
          "gamma": 0.9926744611105769,
          "tau": 0.00797974913749527,
          "batch_size": 512
        },
        "steps_per_seed": 1000000,
        "seeds": [
          0,
          1,
          2,
          3,
          4
        ],
        "scores": [
          -1.3595554426472929,
          -2.157049576888109,
          1.2144546613806118,
          2.6419764332893236,
          0.19618821509423148
        ],
        "mean": 0.10720285804575298,
        "sample_sd": 1.9324350590166213,
        "finished_at": 1787277112.9861288,
        "completion_index": 105,
        "incumbent_mean": 273.34801256668163,
        "incumbent_sd": 15.35378565381958,
        "incumbent_genome": "genome.e24e4c2fa358fdcf"
      },
      {
        "source": {
          "path": "outputs/live_v9_3_ant_p2_20260728_r8/ant_p2/ant_v4_rawsim_seed0_20260728_193249/breadth_portfolio/workers/iter3_trial102_genome.14c2565264467458/worker_result.json",
          "sha256": "debee4015a67170ce223fc77b8139835721f086b4419e83675efc120777be0d0"
        },
        "iteration": 3,
        "trial": 102,
        "genome": "genome.14c2565264467458",
        "stack": {
          "goal_id": "goal.goal.v1",
          "omr_id": "omr.1000_step_signed_root_displacement.v1",
          "task_structure_id": "task_structure.single.v1",
          "obs_schema_id": "obs_schema.raw.v1",
          "reward_id": "reward.public_transition.0e0ecff36630.v1",
          "algo_id": "algo.sac_rank1.v1",
          "hpo_id": "hpo.optuna_44136fa3.v1",
          "budget_id": "budget.tier_3_long_1000000steps_12trials.v1",
          "exploration_id": "exploration.intrinsic_candidate_goal_dims.v1",
          "env_adapter_id": "env_adapter.gymnasium_mujoco_ant_v4.v1"
        },
        "hyperparams": {
          "learning_rate": 0.00020695000040478579,
          "tau": 0.00804354442966408,
          "gamma": 0.9913662514846975,
          "batch_size": 256,
          "buffer_size": 1000000,
          "learning_starts": 10000,
          "gradient_steps": 1,
          "train_freq": 1
        },
        "steps_per_seed": 1000000,
        "seeds": [
          0,
          1,
          2,
          3,
          4
        ],
        "scores": [
          176.98468571514277,
          146.42103190505446,
          90.67163074649324,
          155.66832274697248,
          92.90366280430106
        ],
        "mean": 132.5298667835928,
        "sample_sd": 38.81665720081987,
        "finished_at": 1787277121.6505098,
        "completion_index": 106,
        "incumbent_mean": 273.34801256668163,
        "incumbent_sd": 15.35378565381958,
        "incumbent_genome": "genome.e24e4c2fa358fdcf"
      },
      {
        "source": {
          "path": "outputs/live_v9_3_ant_p2_20260728_r8/ant_p2/ant_v4_rawsim_seed0_20260728_193249/breadth_portfolio/workers/iter3_trial110_genome.3591f4007e69aa4e/worker_result.json",
          "sha256": "c2523c59f8537e8d1c26e8de31204d90316dbac9bff3b200bf137303bcbc1387"
        },
        "iteration": 3,
        "trial": 110,
        "genome": "genome.3591f4007e69aa4e",
        "stack": {
          "goal_id": "goal.goal.v1",
          "omr_id": "omr.1000_step_signed_root_displacement.v1",
          "task_structure_id": "task_structure.single.v1",
          "obs_schema_id": "obs_schema.raw.v1",
          "reward_id": "reward.public_transition.eeb9892cbb02.v1",
          "algo_id": "algo.ppo_rank3.v1",
          "hpo_id": "hpo.optuna_44136fa3.v1",
          "budget_id": "budget.tier_3_long_1000000steps_12trials.v1",
          "exploration_id": "exploration.intrinsic_controllable_novelty.v1",
          "env_adapter_id": "env_adapter.gymnasium_mujoco_ant_v4.v1"
        },
        "hyperparams": {
          "learning_rate": 0.00024103104349944163,
          "gamma": 0.9938696363505612,
          "ent_coef": 0.04681096201071931,
          "gae_lambda": 0.9615617091495231
        },
        "steps_per_seed": 1000000,
        "seeds": [
          0,
          1,
          2,
          3,
          4
        ],
        "scores": [
          -0.7941509277932696,
          -2.8964051084833717,
          0.677096470687031,
          4.321325362515067,
          -2.251881985518096
        ],
        "mean": -0.18880323771852792,
        "sample_sd": 2.8742342428781016,
        "finished_at": 1787303568.4478228,
        "completion_index": 107,
        "incumbent_mean": 273.34801256668163,
        "incumbent_sd": 15.35378565381958,
        "incumbent_genome": "genome.e24e4c2fa358fdcf"
      },
      {
        "source": {
          "path": "outputs/live_v9_3_ant_p2_20260728_r8/ant_p2/ant_v4_rawsim_seed0_20260728_193249/breadth_portfolio/workers/iter3_trial105_genome.db6e4bc3c5ef33f9/worker_result.json",
          "sha256": "cf134412112143dcd58c7e7f084443055aa1cb05fd6d7cefab537aed41df0870"
        },
        "iteration": 3,
        "trial": 105,
        "genome": "genome.db6e4bc3c5ef33f9",
        "stack": {
          "goal_id": "goal.goal.v1",
          "omr_id": "omr.1000_step_signed_root_displacement.v1",
          "task_structure_id": "task_structure.single.v1",
          "obs_schema_id": "repr.llm_semantic.v1",
          "reward_id": "reward.hybrid_success_progress.v1",
          "algo_id": "algo.sac_rank1.v1",
          "hpo_id": "hpo.optuna_44136fa3.v1",
          "budget_id": "budget.tier_3_long_1000000steps_12trials.v1",
          "exploration_id": "exploration.intrinsic_candidate_goal_dims.v1",
          "env_adapter_id": "env_adapter.gymnasium_mujoco_ant_v4.v1"
        },
        "hyperparams": {
          "learning_rate": 0.0002513602597242753,
          "tau": 0.00775866816303588,
          "gamma": 0.9927842373627656,
          "batch_size": 256,
          "buffer_size": 1000000,
          "learning_starts": 10000,
          "gradient_steps": 1,
          "train_freq": 1
        },
        "steps_per_seed": 1000000,
        "seeds": [
          0,
          1,
          2,
          3,
          4
        ],
        "scores": [
          -1.0364870144760405,
          -1.261722943360325,
          9.543827632047503,
          0.710476308824204,
          12.513671447990282
        ],
        "mean": 4.093953086205125,
        "sample_sd": 6.46230195674533,
        "finished_at": 1787314335.3401258,
        "completion_index": 108,
        "incumbent_mean": 273.34801256668163,
        "incumbent_sd": 15.35378565381958,
        "incumbent_genome": "genome.e24e4c2fa358fdcf"
      },
      {
        "source": {
          "path": "outputs/live_v9_3_ant_p2_20260728_r8/ant_p2/ant_v4_rawsim_seed0_20260728_193249/breadth_portfolio/workers/iter3_trial106_genome.3973f7bc77ba5205/worker_result.json",
          "sha256": "7c00ade6759e37473dfd00acb7e8b446ebf7f7bc66509e379735db20054bdb4b"
        },
        "iteration": 3,
        "trial": 106,
        "genome": "genome.3973f7bc77ba5205",
        "stack": {
          "goal_id": "goal.goal.v1",
          "omr_id": "omr.1000_step_signed_root_displacement.v1",
          "task_structure_id": "task_structure.single.v1",
          "obs_schema_id": "obs_schema.raw.v1",
          "reward_id": "reward.public_transition.99151a1b6bd3.v1",
          "algo_id": "algo.sac_rank1.v1",
          "hpo_id": "hpo.optuna_44136fa3.v1",
          "budget_id": "budget.tier_3_long_1000000steps_12trials.v1",
          "exploration_id": "exploration.intrinsic_candidate_goal_dims.v1",
          "env_adapter_id": "env_adapter.gymnasium_mujoco_ant_v4.v1"
        },
        "hyperparams": {
          "learning_rate": 0.00023260519046750037,
          "tau": 0.007605073844033758,
          "gamma": 0.9913779676241299,
          "batch_size": 256,
          "buffer_size": 1000000,
          "learning_starts": 10000,
          "gradient_steps": 1,
          "train_freq": 1
        },
        "steps_per_seed": 1000000,
        "seeds": [
          0,
          1,
          2,
          3,
          4
        ],
        "scores": [
          1.6038061098327365,
          -20.264850760350875,
          -0.2624453600298175,
          -0.640830122809321,
          -0.49265650754199825
        ],
        "mean": -4.011395328179855,
        "sample_sd": 9.131020742915862,
        "finished_at": 1787324372.5910242,
        "completion_index": 109,
        "incumbent_mean": 273.34801256668163,
        "incumbent_sd": 15.35378565381958,
        "incumbent_genome": "genome.e24e4c2fa358fdcf"
      },
      {
        "source": {
          "path": "outputs/live_v9_3_ant_p2_20260728_r8/ant_p2/ant_v4_rawsim_seed0_20260728_193249/breadth_portfolio/workers/iter3_trial108_genome.cc3c120192977faa/worker_result.json",
          "sha256": "24cf18997a2d2203fb6bf4635aaa05d50e3b6ada09e6fd51fa2a325f32f0f421"
        },
        "iteration": 3,
        "trial": 108,
        "genome": "genome.cc3c120192977faa",
        "stack": {
          "goal_id": "goal.goal.v1",
          "omr_id": "omr.1000_step_signed_root_displacement.v1",
          "task_structure_id": "task_structure.single.v1",
          "obs_schema_id": "obs_schema.raw.v1",
          "reward_id": "reward.public_transition.accdc7cd54d9.v1",
          "algo_id": "algo.sac_rank1.v1",
          "hpo_id": "hpo.optuna_44136fa3.v1",
          "budget_id": "budget.tier_3_long_1000000steps_12trials.v1",
          "exploration_id": "exploration.entropy_floor.v1",
          "env_adapter_id": "env_adapter.gymnasium_mujoco_ant_v4.v1"
        },
        "hyperparams": {
          "learning_rate": 0.00023218665528236445,
          "tau": 0.007990119469224887,
          "gamma": 0.9915918192163212,
          "batch_size": 256,
          "buffer_size": 1000000,
          "learning_starts": 10000,
          "gradient_steps": 1,
          "train_freq": 1,
          "ent_coef": "auto_0.1"
        },
        "steps_per_seed": 1000000,
        "seeds": [
          0,
          1,
          2,
          3,
          4
        ],
        "scores": [
          -0.009915646588730582,
          0.16212977856709335,
          0.024335427669933386,
          0.010405263358270394,
          -0.013006365102404363
        ],
        "mean": 0.034789691580832435,
        "sample_sd": 0.07280525397018177,
        "finished_at": 1787344312.3721094,
        "completion_index": 110,
        "incumbent_mean": 273.34801256668163,
        "incumbent_sd": 15.35378565381958,
        "incumbent_genome": "genome.e24e4c2fa358fdcf"
      },
      {
        "source": {
          "path": "outputs/live_v9_3_ant_p2_20260728_r8/ant_p2/ant_v4_rawsim_seed0_20260728_193249/breadth_portfolio/workers/iter3_trial111_genome.cc3ad26e926c98ee/worker_result.json",
          "sha256": "4a85c7d7ad29a118c1c92f3d98b66da9db025b9a74be4dc6121b88cb95043457"
        },
        "iteration": 3,
        "trial": 111,
        "genome": "genome.cc3ad26e926c98ee",
        "stack": {
          "goal_id": "goal.goal.v1",
          "omr_id": "omr.1000_step_signed_root_displacement.v1",
          "task_structure_id": "task_structure.single.v1",
          "obs_schema_id": "repr.typed_combinators.v1",
          "reward_id": "reward.public_interface_balanced.v1",
          "algo_id": "algo.td3_rank2.v1",
          "hpo_id": "hpo.optuna_44136fa3.v1",
          "budget_id": "budget.tier_3_long_1000000steps_12trials.v1",
          "exploration_id": "exploration.intrinsic_candidate_goal_dims.v1",
          "env_adapter_id": "env_adapter.gymnasium_mujoco_ant_v4.v1"
        },
        "hyperparams": {
          "learning_rate": 0.00024728402125744075,
          "gamma": 0.9895771304857569,
          "tau": 0.007820944039130301,
          "batch_size": 512
        },
        "steps_per_seed": 1000000,
        "seeds": [
          0,
          1,
          2,
          3,
          4
        ],
        "scores": [
          -1.4512363357237283,
          3.0981191883673587,
          -110.06924788518695,
          -2.997297609434111,
          -3.891084536098121
        ],
        "mean": -23.06214943561511,
        "sample_sd": 48.712817636356135,
        "finished_at": 1787350227.8144035,
        "completion_index": 111,
        "incumbent_mean": 273.34801256668163,
        "incumbent_sd": 15.35378565381958,
        "incumbent_genome": "genome.e24e4c2fa358fdcf"
      },
      {
        "source": {
          "path": "outputs/live_v9_3_ant_p2_20260728_r8/ant_p2/ant_v4_rawsim_seed0_20260728_193249/breadth_portfolio/workers/iter3_trial112_genome.754633541d3399ad/worker_result.json",
          "sha256": "63b57610564e567c7fa398331b0c5e26b31d996c1c40aceeefac4b791e971b1a"
        },
        "iteration": 3,
        "trial": 112,
        "genome": "genome.754633541d3399ad",
        "stack": {
          "goal_id": "goal.goal.v1",
          "omr_id": "omr.1000_step_signed_root_displacement.v1",
          "task_structure_id": "task_structure.single.v1",
          "obs_schema_id": "repr.raw_only.v1",
          "reward_id": "reward.public_interface_balanced.v1",
          "algo_id": "algo.td3_rank2.v1",
          "hpo_id": "hpo.optuna_44136fa3.v1",
          "budget_id": "budget.tier_3_long_1000000steps_12trials.v1",
          "exploration_id": "exploration.intrinsic_controllable_novelty.v1",
          "env_adapter_id": "env_adapter.gymnasium_mujoco_ant_v4.v1"
        },
        "hyperparams": {
          "learning_rate": 0.00019580980170094656,
          "gamma": 0.9937241223845169,
          "tau": 0.008224592415449261,
          "batch_size": 128
        },
        "steps_per_seed": 1000000,
        "seeds": [
          0,
          1,
          2,
          3,
          4
        ],
        "scores": [
          6.106578718426777,
          -3.6061609341947163,
          0.38197212716408646,
          2.819666935169729,
          -11.098611564226537
        ],
        "mean": -1.0793109435321324,
        "sample_sd": 6.628456508651101,
        "finished_at": 1787354441.3193398,
        "completion_index": 112,
        "incumbent_mean": 273.34801256668163,
        "incumbent_sd": 15.35378565381958,
        "incumbent_genome": "genome.e24e4c2fa358fdcf"
      },
      {
        "source": {
          "path": "outputs/live_v9_3_ant_p2_20260728_r8/ant_p2/ant_v4_rawsim_seed0_20260728_193249/breadth_portfolio/workers/iter3_trial109_genome.2f7676624a28d6ce/worker_result.json",
          "sha256": "7faafa9afa9b2dd891f4b88ca224716fba2024a751f1156868079b957db0c38d"
        },
        "iteration": 3,
        "trial": 109,
        "genome": "genome.2f7676624a28d6ce",
        "stack": {
          "goal_id": "goal.goal.v1",
          "omr_id": "omr.1000_step_signed_root_displacement.v1",
          "task_structure_id": "task_structure.single.v1",
          "obs_schema_id": "repr.llm_semantic.v1",
          "reward_id": "reward.public_transition.f80d6374a28b.v1",
          "algo_id": "algo.sac_rank1.v1",
          "hpo_id": "hpo.optuna_44136fa3.v1",
          "budget_id": "budget.tier_3_long_1000000steps_12trials.v1",
          "exploration_id": "exploration.long_warmup.v1",
          "env_adapter_id": "env_adapter.gymnasium_mujoco_ant_v4.v1"
        },
        "hyperparams": {
          "learning_rate": 0.00021106292271957512,
          "tau": 0.007902278108320317,
          "gamma": 0.9920260860361436,
          "batch_size": 256,
          "buffer_size": 1000000,
          "learning_starts": 200000,
          "gradient_steps": 1,
          "train_freq": 1
        },
        "steps_per_seed": 1000000,
        "seeds": [
          0,
          1,
          2,
          3,
          4
        ],
        "scores": [
          171.70334698641014,
          135.67996668147742,
          187.21461479447615,
          192.75421839788257,
          177.50607929234184
        ],
        "mean": 172.97164523051762,
        "sample_sd": 22.400063308080064,
        "finished_at": 1787359674.3199046,
        "completion_index": 113,
        "incumbent_mean": 273.34801256668163,
        "incumbent_sd": 15.35378565381958,
        "incumbent_genome": "genome.e24e4c2fa358fdcf"
      },
      {
        "source": {
          "path": "outputs/live_v9_3_ant_p2_20260728_r8/ant_p2/ant_v4_rawsim_seed0_20260728_193249/breadth_portfolio/workers/iter3_trial114_genome.a46743e94e5aa080/worker_result.json",
          "sha256": "da35a25ef4758daca2eb4979e71608cc98d7549b221503fa6a008f0f67d6549d"
        },
        "iteration": 3,
        "trial": 114,
        "genome": "genome.a46743e94e5aa080",
        "stack": {
          "goal_id": "goal.goal.v1",
          "omr_id": "omr.1000_step_signed_root_displacement.v1",
          "task_structure_id": "task_structure.single.v1",
          "obs_schema_id": "repr.typed_combinators.v1",
          "reward_id": "reward.public_transition.0e0ecff36630.v1",
          "algo_id": "algo.td3_rank2.v1",
          "hpo_id": "hpo.optuna_44136fa3.v1",
          "budget_id": "budget.tier_3_long_1000000steps_12trials.v1",
          "exploration_id": "exploration.intrinsic_candidate_goal_dims.v1",
          "env_adapter_id": "env_adapter.gymnasium_mujoco_ant_v4.v1"
        },
        "hyperparams": {
          "learning_rate": 0.00020127243019804898,
          "gamma": 0.9923998335143874,
          "tau": 0.008522215082555866,
          "batch_size": 512
        },
        "steps_per_seed": 1000000,
        "seeds": [
          0,
          1,
          2,
          3,
          4
        ],
        "scores": [
          239.87060702130856,
          176.15918822465986,
          222.62173129464918,
          175.01752597928737,
          239.08762184384932
        ],
        "mean": 210.55133487275086,
        "sample_sd": 32.65388640246683,
        "finished_at": 1787385296.8678265,
        "completion_index": 114,
        "incumbent_mean": 273.34801256668163,
        "incumbent_sd": 15.35378565381958,
        "incumbent_genome": "genome.e24e4c2fa358fdcf"
      },
      {
        "source": {
          "path": "outputs/live_v9_3_ant_p2_20260728_r8/ant_p2/ant_v4_rawsim_seed0_20260728_193249/breadth_portfolio/workers/iter3_trial118_genome.1c434c9da83eb0d6/worker_result.json",
          "sha256": "175dec1443820c57303594c116221937ebf2957f1ee72d3373060dbf81ed9ec3"
        },
        "iteration": 3,
        "trial": 118,
        "genome": "genome.1c434c9da83eb0d6",
        "stack": {
          "goal_id": "goal.goal.v1",
          "omr_id": "omr.1000_step_signed_root_displacement.v1",
          "task_structure_id": "task_structure.single.v1",
          "obs_schema_id": "repr.typed_combinators.v1",
          "reward_id": "reward.public_transition.0e0ecff36630.v1",
          "algo_id": "algo.ppo_rank3.v1",
          "hpo_id": "hpo.optuna_44136fa3.v1",
          "budget_id": "budget.tier_3_long_1000000steps_12trials.v1",
          "exploration_id": "exploration.entropy_floor.v1",
          "env_adapter_id": "env_adapter.gymnasium_mujoco_ant_v4.v1"
        },
        "hyperparams": {
          "learning_rate": 0.0002127380844331161,
          "gamma": 0.9927906781278691,
          "ent_coef": 0.00903102575153745,
          "gae_lambda": 0.9581276077224586
        },
        "steps_per_seed": 1000000,
        "seeds": [
          0,
          1,
          2,
          3,
          4
        ],
        "scores": [
          1.1751482216523907,
          1.6824906005059623,
          1.939374497472859,
          1.3631601237728712,
          2.1285524090045262
        ],
        "mean": 1.6577451704817219,
        "sample_sd": 0.39410247231458406,
        "finished_at": 1787402677.225826,
        "completion_index": 115,
        "incumbent_mean": 273.34801256668163,
        "incumbent_sd": 15.35378565381958,
        "incumbent_genome": "genome.e24e4c2fa358fdcf"
      },
      {
        "source": {
          "path": "outputs/live_v9_3_ant_p2_20260728_r8/ant_p2/ant_v4_rawsim_seed0_20260728_193249/breadth_portfolio/workers/iter3_trial117_genome.bba9a72437579849/worker_result.json",
          "sha256": "d2feaa0ab78700dcdd5d74d0bd796db7b29e60863d14da15b01498ee517dc901"
        },
        "iteration": 3,
        "trial": 117,
        "genome": "genome.bba9a72437579849",
        "stack": {
          "goal_id": "goal.goal.v1",
          "omr_id": "omr.1000_step_signed_root_displacement.v1",
          "task_structure_id": "task_structure.single.v1",
          "obs_schema_id": "obs_schema.raw.v1",
          "reward_id": "reward.public_transition.9c71a26d7af6.v1",
          "algo_id": "algo.td3_rank2.v1",
          "hpo_id": "hpo.optuna_44136fa3.v1",
          "budget_id": "budget.tier_3_long_1000000steps_12trials.v1",
          "exploration_id": "exploration.entropy_floor.v1",
          "env_adapter_id": "env_adapter.gymnasium_mujoco_ant_v4.v1"
        },
        "hyperparams": {
          "learning_rate": 0.0002487214231924879,
          "gamma": 0.9912648948236816,
          "tau": 0.008351068331374282,
          "batch_size": 256
        },
        "steps_per_seed": 1000000,
        "seeds": [
          0,
          1,
          2,
          3,
          4
        ],
        "scores": [
          -0.8225254426357524,
          -0.479969901427164,
          -0.6798607109546367,
          0.568675395701465,
          -0.7730034716338422
        ],
        "mean": -0.4373368261899861,
        "sample_sd": 0.5774379558626679,
        "finished_at": 1787407525.0793288,
        "completion_index": 116,
        "incumbent_mean": 273.34801256668163,
        "incumbent_sd": 15.35378565381958,
        "incumbent_genome": "genome.e24e4c2fa358fdcf"
      },
      {
        "source": {
          "path": "outputs/live_v9_3_ant_p2_20260728_r8/ant_p2/ant_v4_rawsim_seed0_20260728_193249/breadth_portfolio/workers/iter3_trial113_genome.6e00196a65ea39d9/worker_result.json",
          "sha256": "217f4259c92006609ca7043f777abace2695534c7454d447cd8663fced1e9194"
        },
        "iteration": 3,
        "trial": 113,
        "genome": "genome.6e00196a65ea39d9",
        "stack": {
          "goal_id": "goal.goal.v1",
          "omr_id": "omr.1000_step_signed_root_displacement.v1",
          "task_structure_id": "task_structure.single.v1",
          "obs_schema_id": "obs_schema.semantic_semantic_core.v1",
          "reward_id": "reward.public_transition.8c16320507d9.v1",
          "algo_id": "algo.sac_rank1.v1",
          "hpo_id": "hpo.optuna_44136fa3.v1",
          "budget_id": "budget.tier_3_long_1000000steps_12trials.v1",
          "exploration_id": "exploration.intrinsic_controllable_novelty.v1",
          "env_adapter_id": "env_adapter.gymnasium_mujoco_ant_v4.v1"
        },
        "hyperparams": {
          "learning_rate": 0.00024890459979329434,
          "tau": 0.007885370266619078,
          "gamma": 0.991556259173741,
          "batch_size": 256,
          "buffer_size": 1000000,
          "learning_starts": 10000,
          "gradient_steps": 1,
          "train_freq": 1
        },
        "steps_per_seed": 1000000,
        "seeds": [
          0,
          1,
          2,
          3,
          4
        ],
        "scores": [
          4.020191707401766,
          -1.6705651239438626,
          -1.5943703159290503,
          4.0454875963710695,
          2.797532593623804
        ],
        "mean": 1.5196552915047452,
        "sample_sd": 2.9214783664141275,
        "finished_at": 1787423151.7862353,
        "completion_index": 117,
        "incumbent_mean": 273.34801256668163,
        "incumbent_sd": 15.35378565381958,
        "incumbent_genome": "genome.e24e4c2fa358fdcf"
      },
      {
        "source": {
          "path": "outputs/live_v9_3_ant_p2_20260728_r8/ant_p2/ant_v4_rawsim_seed0_20260728_193249/breadth_portfolio/workers/iter3_trial119_genome.2a489b1b78f22660/worker_result.json",
          "sha256": "4330e45eaa2a216ff8b4c30b3d13945cbca5cbbf6424050f1ae337b9c22a449b"
        },
        "iteration": 3,
        "trial": 119,
        "genome": "genome.2a489b1b78f22660",
        "stack": {
          "goal_id": "goal.goal.v1",
          "omr_id": "omr.1000_step_signed_root_displacement.v1",
          "task_structure_id": "task_structure.single.v1",
          "obs_schema_id": "obs_schema.raw.v1",
          "reward_id": "reward.hybrid_success_progress.regularized.v1",
          "algo_id": "algo.td3_rank2.v1",
          "hpo_id": "hpo.optuna_44136fa3.v1",
          "budget_id": "budget.tier_3_long_1000000steps_12trials.v1",
          "exploration_id": "exploration.entropy_floor.v1",
          "env_adapter_id": "env_adapter.gymnasium_mujoco_ant_v4.v1"
        },
        "hyperparams": {
          "learning_rate": 0.00020377922975449875,
          "gamma": 0.9942611054844429,
          "tau": 0.008078116859671438,
          "batch_size": 256
        },
        "steps_per_seed": 1000000,
        "seeds": [
          0,
          1,
          2,
          3,
          4
        ],
        "scores": [
          -0.643425736751564,
          -0.13203303753275114,
          0.9727986801460679,
          -0.13064534890699958,
          1.4062577635282536
        ],
        "mean": 0.29459046409660133,
        "sample_sd": 0.8570994794654253,
        "finished_at": 1787442719.8595033,
        "completion_index": 118,
        "incumbent_mean": 273.34801256668163,
        "incumbent_sd": 15.35378565381958,
        "incumbent_genome": "genome.e24e4c2fa358fdcf"
      },
      {
        "source": {
          "path": "outputs/live_v9_3_ant_p2_20260728_r8/ant_p2/ant_v4_rawsim_seed0_20260728_193249/breadth_portfolio/workers/iter3_trial116_genome.48c78ac4c76c4d2a/worker_result.json",
          "sha256": "fd3b2d4937053ba9aeb720629dbc9f60fe2b5a463294f8f114d1e7cef7148906"
        },
        "iteration": 3,
        "trial": 116,
        "genome": "genome.48c78ac4c76c4d2a",
        "stack": {
          "goal_id": "goal.goal.v1",
          "omr_id": "omr.1000_step_signed_root_displacement.v1",
          "task_structure_id": "task_structure.single.v1",
          "obs_schema_id": "repr.raw_only.v1",
          "reward_id": "reward.public_transition.e5bb76247c8d.v1",
          "algo_id": "algo.sac_rank1.v1",
          "hpo_id": "hpo.optuna_44136fa3.v1",
          "budget_id": "budget.tier_3_long_1000000steps_12trials.v1",
          "exploration_id": "exploration.entropy_floor.v1",
          "env_adapter_id": "env_adapter.gymnasium_mujoco_ant_v4.v1"
        },
        "hyperparams": {
          "learning_rate": 0.0002290191654889458,
          "tau": 0.008077607923152654,
          "gamma": 0.9925948490431438,
          "batch_size": 256,
          "buffer_size": 1000000,
          "learning_starts": 10000,
          "gradient_steps": 1,
          "train_freq": 1,
          "ent_coef": "auto_0.1"
        },
        "steps_per_seed": 1000000,
        "seeds": [
          0,
          1,
          2,
          3,
          4
        ],
        "scores": [
          0.8939095307219487,
          0.3972176668695711,
          1.304913733440071,
          -4.326527001911132,
          -0.12037539387752183
        ],
        "mean": -0.37017229295141263,
        "sample_sd": 2.2752936336373217,
        "finished_at": 1787443866.3348424,
        "completion_index": 119,
        "incumbent_mean": 273.34801256668163,
        "incumbent_sd": 15.35378565381958,
        "incumbent_genome": "genome.e24e4c2fa358fdcf"
      },
      {
        "source": {
          "path": "outputs/live_v9_3_ant_p2_20260728_r8/ant_p2/ant_v4_rawsim_seed0_20260728_193249/breadth_portfolio/workers/iter3_trial121_genome.3cbdc7ab42397ecb/worker_result.json",
          "sha256": "cbe9cf59ddc012e178a236a8318e56c299721b49c0eadea0107dc7773e0c0eb2"
        },
        "iteration": 3,
        "trial": 121,
        "genome": "genome.3cbdc7ab42397ecb",
        "stack": {
          "goal_id": "goal.goal.v1",
          "omr_id": "omr.1000_step_signed_root_displacement.v1",
          "task_structure_id": "task_structure.single.v1",
          "obs_schema_id": "repr.llm_semantic.v1",
          "reward_id": "reward.public_transition.eeb9892cbb02.v1",
          "algo_id": "algo.ppo_rank3.v1",
          "hpo_id": "hpo.optuna_44136fa3.v1",
          "budget_id": "budget.tier_3_long_1000000steps_12trials.v1",
          "exploration_id": "exploration.entropy_floor.v1",
          "env_adapter_id": "env_adapter.gymnasium_mujoco_ant_v4.v1"
        },
        "hyperparams": {
          "learning_rate": 0.00024360919637817662,
          "gamma": 0.9902209473658361,
          "ent_coef": 0.015539690320444706,
          "gae_lambda": 0.9225749089973646
        },
        "steps_per_seed": 1000000,
        "seeds": [
          0,
          1,
          2,
          3,
          4
        ],
        "scores": [
          1.233827732311875,
          2.368544697975318,
          1.8371249267992655,
          0.9984407746408692,
          0.7498050509549484
        ],
        "mean": 1.4375486365364551,
        "sample_sd": 0.6583547749617916,
        "finished_at": 1787448014.4641218,
        "completion_index": 120,
        "incumbent_mean": 273.34801256668163,
        "incumbent_sd": 15.35378565381958,
        "incumbent_genome": "genome.e24e4c2fa358fdcf"
      },
      {
        "source": {
          "path": "outputs/live_v9_3_ant_p2_20260728_r8/ant_p2/ant_v4_rawsim_seed0_20260728_193249/breadth_portfolio/workers/iter3_trial115_genome.ef7bf48f4b830c36/worker_result.json",
          "sha256": "3e1d6411066c398a8898f18ac3ad27c72170e0631308276111ac8da2de7d42f6"
        },
        "iteration": 3,
        "trial": 115,
        "genome": "genome.ef7bf48f4b830c36",
        "stack": {
          "goal_id": "goal.goal.v1",
          "omr_id": "omr.1000_step_signed_root_displacement.v1",
          "task_structure_id": "task_structure.single.v1",
          "obs_schema_id": "obs_schema.raw.v1",
          "reward_id": "reward.public_transition.accdc7cd54d9.v1",
          "algo_id": "algo.sac_rank1.v1",
          "hpo_id": "hpo.optuna_44136fa3.v1",
          "budget_id": "budget.tier_3_long_1000000steps_12trials.v1",
          "exploration_id": "exploration.intrinsic_controllable_novelty.v1",
          "env_adapter_id": "env_adapter.gymnasium_mujoco_ant_v4.v1"
        },
        "hyperparams": {
          "learning_rate": 0.00023292169747531823,
          "tau": 0.008122031023571412,
          "gamma": 0.9923885300502299,
          "batch_size": 256,
          "buffer_size": 1000000,
          "learning_starts": 10000,
          "gradient_steps": 1,
          "train_freq": 1
        },
        "steps_per_seed": 1000000,
        "seeds": [
          0,
          1,
          2,
          3,
          4
        ],
        "scores": [
          0.6784673790164482,
          -0.007960614970538505,
          1.724885648579349,
          -3.3645023363474698,
          -1.4114156280053123
        ],
        "mean": -0.4761051103455047,
        "sample_sd": 1.9757404638663225,
        "finished_at": 1787449554.912162,
        "completion_index": 121,
        "incumbent_mean": 273.34801256668163,
        "incumbent_sd": 15.35378565381958,
        "incumbent_genome": "genome.e24e4c2fa358fdcf"
      }
    ],
    "winner_rank_in_completion_order": 11,
    "winner_tensorboard_tags": [
      {
        "source": {
          "path": "outputs/live_v9_3_ant_p2_20260728_r8/ant_p2/ant_v4_rawsim_seed0_20260728_193249/breadth_portfolio/workers/iter3_trial0_genome.e24e4c2fa358fdcf/tensorboard/SAC_trial0_seed0_1/events.out.tfevents.1786200115.vcis12-PC.3722217.0",
          "sha256": "131a51eca3e369f284b04f8cdefba6f2d76fdbf2e6c508fa33501e45cd513a04"
        },
        "scalars": [
          "rollout/ep_len_mean",
          "rollout/ep_rew_mean",
          "time/fps",
          "train/actor_loss",
          "train/critic_loss",
          "train/ent_coef",
          "train/ent_coef_loss",
          "train/learning_rate"
        ]
      },
      {
        "source": {
          "path": "outputs/live_v9_3_ant_p2_20260728_r8/ant_p2/ant_v4_rawsim_seed0_20260728_193249/breadth_portfolio/workers/iter3_trial0_genome.e24e4c2fa358fdcf/tensorboard/SAC_trial0_seed1_1/events.out.tfevents.1786220662.vcis12-PC.3722217.1",
          "sha256": "ba406e655edd608285bd150d087128ad07d732861dfb38ecce3de0d64771221d"
        },
        "scalars": [
          "rollout/ep_len_mean",
          "rollout/ep_rew_mean",
          "time/fps",
          "train/actor_loss",
          "train/critic_loss",
          "train/ent_coef",
          "train/ent_coef_loss",
          "train/learning_rate"
        ]
      },
      {
        "source": {
          "path": "outputs/live_v9_3_ant_p2_20260728_r8/ant_p2/ant_v4_rawsim_seed0_20260728_193249/breadth_portfolio/workers/iter3_trial0_genome.e24e4c2fa358fdcf/tensorboard/SAC_trial0_seed2_1/events.out.tfevents.1786240780.vcis12-PC.3722217.2",
          "sha256": "0f22d477d759f3d3ad48dc3a3d927dc43f9853cf1f8226a3c01a222298a2c632"
        },
        "scalars": [
          "rollout/ep_len_mean",
          "rollout/ep_rew_mean",
          "time/fps",
          "train/actor_loss",
          "train/critic_loss",
          "train/ent_coef",
          "train/ent_coef_loss",
          "train/learning_rate"
        ]
      },
      {
        "source": {
          "path": "outputs/live_v9_3_ant_p2_20260728_r8/ant_p2/ant_v4_rawsim_seed0_20260728_193249/breadth_portfolio/workers/iter3_trial0_genome.e24e4c2fa358fdcf/tensorboard/SAC_trial0_seed3_1/events.out.tfevents.1786260788.vcis12-PC.3722217.3",
          "sha256": "e43b4b019fa6b799bbcb41c8c5a0b445623a0e9293508efe490ba1c4a3e42277"
        },
        "scalars": [
          "rollout/ep_len_mean",
          "rollout/ep_rew_mean",
          "time/fps",
          "train/actor_loss",
          "train/critic_loss",
          "train/ent_coef",
          "train/ent_coef_loss",
          "train/learning_rate"
        ]
      },
      {
        "source": {
          "path": "outputs/live_v9_3_ant_p2_20260728_r8/ant_p2/ant_v4_rawsim_seed0_20260728_193249/breadth_portfolio/workers/iter3_trial0_genome.e24e4c2fa358fdcf/tensorboard/SAC_trial0_seed4_1/events.out.tfevents.1786280278.vcis12-PC.3722217.4",
          "sha256": "489755c7be8fbdd3547a0e59068590ede4c5a4bc056229972941ca64dea42c2b"
        },
        "scalars": [
          "rollout/ep_len_mean",
          "rollout/ep_rew_mean",
          "time/fps",
          "train/actor_loss",
          "train/critic_loss",
          "train/ent_coef",
          "train/ent_coef_loss",
          "train/learning_rate"
        ]
      }
    ],
    "winner_models": [
      {
        "path": "outputs/live_v9_3_ant_p2_20260728_r8/ant_p2/ant_v4_rawsim_seed0_20260728_193249/breadth_portfolio/workers/iter3_trial0_genome.e24e4c2fa358fdcf/models/iter3_trial0_seed0.zip",
        "sha256": "fa59d3ce07fa62e257a487e762f50975e664e9f3c69ca74bcbc01ad6437588a4"
      },
      {
        "path": "outputs/live_v9_3_ant_p2_20260728_r8/ant_p2/ant_v4_rawsim_seed0_20260728_193249/breadth_portfolio/workers/iter3_trial0_genome.e24e4c2fa358fdcf/models/iter3_trial0_seed1.zip",
        "sha256": "8f1b3e3bac2a77c51fd1b00a3a3bcc100d67d9f2270113c7cbc8dbbc1c75b622"
      },
      {
        "path": "outputs/live_v9_3_ant_p2_20260728_r8/ant_p2/ant_v4_rawsim_seed0_20260728_193249/breadth_portfolio/workers/iter3_trial0_genome.e24e4c2fa358fdcf/models/iter3_trial0_seed2.zip",
        "sha256": "ba97e27696c115db75d097023e9d467ce6280cae260daee0cbed3eb73949cea1"
      },
      {
        "path": "outputs/live_v9_3_ant_p2_20260728_r8/ant_p2/ant_v4_rawsim_seed0_20260728_193249/breadth_portfolio/workers/iter3_trial0_genome.e24e4c2fa358fdcf/models/iter3_trial0_seed3.zip",
        "sha256": "082767614599339d25ddbd47852788e1149b4d35390a18064a88da48f53da069"
      },
      {
        "path": "outputs/live_v9_3_ant_p2_20260728_r8/ant_p2/ant_v4_rawsim_seed0_20260728_193249/breadth_portfolio/workers/iter3_trial0_genome.e24e4c2fa358fdcf/models/iter3_trial0_seed4.zip",
        "sha256": "63acc07de85e7f9633561fa34f56e7685fc16a831e9a43b1f753456c2768b5b4"
      }
    ],
    "winner_recorded_evaluation_episodes": [
      0,
      0,
      0,
      0,
      0
    ],
    "continuous_displacement_available": false,
    "axis": "completed candidate evaluations at the same 1M budget, ordered by worker finish time; not policy-training steps"
  },
  "hand_baselines": {
    "Eureka": {
      "tokens": 283968,
      "input_tokens": 108732,
      "output_tokens": 175236,
      "usage_rows": [
        {
          "iteration": 0,
          "prompt_field": 1902,
          "output": 31840,
          "total": 39448
        },
        {
          "iteration": 1,
          "prompt_field": 6041,
          "output": 33346,
          "total": 57510
        },
        {
          "iteration": 2,
          "prompt_field": 5944,
          "output": 35514,
          "total": 59290
        },
        {
          "iteration": 3,
          "prompt_field": 6675,
          "output": 38291,
          "total": 64991
        },
        {
          "iteration": 4,
          "prompt_field": 6621,
          "output": 36245,
          "total": 62729
        }
      ],
      "usage_source": {
        "path": "evaluation/results/baselines_p1_hand_eureka_20260723_r2/eureka/hand_p1/hand_p1_20260723_104047/eureka_mujoco.log",
        "sha256": "1be72c71d2abae65138a2e9346b0d0404c5cf3a8a10e1aa055cf135c54cc5f00"
      },
      "search_steps": 80248832,
      "extra_training_steps": 5079040,
      "training_sources": [
        {
          "source": {
            "path": "evaluation/results/baselines_p1_hand_eureka_20260723_r2/eureka/hand_p1/hand_p1_20260723_104047/tb_eval0/run_1/events.out.tfevents.1784850464.vcis12-PC.161818.0",
            "sha256": "f235557728261dd013510c54a935f67ec2f9607c538c7b236f36587f9648aead"
          },
          "last_recorded_step": 1015808,
          "phase": "selected_retrain"
        },
        {
          "source": {
            "path": "evaluation/results/baselines_p1_hand_eureka_20260723_r2/eureka/hand_p1/hand_p1_20260723_104047/tb_eval1/run_1/events.out.tfevents.1784850504.vcis12-PC.163183.0",
            "sha256": "343cb714fb157a3b3ec333ca4e414695c96b1258ef15dafd02784eb44df63884"
          },
          "last_recorded_step": 1015808,
          "phase": "selected_retrain"
        },
        {
          "source": {
            "path": "evaluation/results/baselines_p1_hand_eureka_20260723_r2/eureka/hand_p1/hand_p1_20260723_104047/tb_eval2/run_1/events.out.tfevents.1784852506.vcis12-PC.192893.0",
            "sha256": "bbc23a982d85ad27e9b3fb0020364991177750cb8e24ebe6d021f44e177f3e33"
          },
          "last_recorded_step": 1015808,
          "phase": "selected_retrain"
        },
        {
          "source": {
            "path": "evaluation/results/baselines_p1_hand_eureka_20260723_r2/eureka/hand_p1/hand_p1_20260723_104047/tb_eval3/run_1/events.out.tfevents.1784852545.vcis12-PC.194259.0",
            "sha256": "9d1462adf2c2a4da695e313ad1ce5095d580f28561e4e218bf2c197f8573f60e"
          },
          "last_recorded_step": 1015808,
          "phase": "selected_retrain"
        },
        {
          "source": {
            "path": "evaluation/results/baselines_p1_hand_eureka_20260723_r2/eureka/hand_p1/hand_p1_20260723_104047/tb_eval4/run_1/events.out.tfevents.1784854526.vcis12-PC.263815.0",
            "sha256": "6eff8b751784a54cf972f5c26cd8cb52b15a7e5ce344878f8a796206b6d9d620"
          },
          "last_recorded_step": 1015808,
          "phase": "selected_retrain"
        },
        {
          "source": {
            "path": "evaluation/results/baselines_p1_hand_eureka_20260723_r2/eureka/hand_p1/hand_p1_20260723_104047/tb_iter0_response0/run_1/events.out.tfevents.1784774547.vcis12-PC.3463886.0",
            "sha256": "72ae90457d64f0ea3dde4f07e38a2dce3deed9bb778afff69c83ab29452b2f41"
          },
          "last_recorded_step": 1015808,
          "phase": "search"
        },
        {
          "source": {
            "path": "evaluation/results/baselines_p1_hand_eureka_20260723_r2/eureka/hand_p1/hand_p1_20260723_104047/tb_iter0_response1/run_1/events.out.tfevents.1784774559.vcis12-PC.3465255.0",
            "sha256": "adc3c40d25d506c61f562d30e8cb51d1e2c89741f9ef49bee2d9dc1ffd8f81cd"
          },
          "last_recorded_step": 1015808,
          "phase": "search"
        },
        {
          "source": {
            "path": "evaluation/results/baselines_p1_hand_eureka_20260723_r2/eureka/hand_p1/hand_p1_20260723_104047/tb_iter0_response10/run_1/events.out.tfevents.1784783329.vcis12-PC.3534827.0",
            "sha256": "ba348ad275dea97f74794428503224bd95488a756ddb1db782311565b14ccaa1"
          },
          "last_recorded_step": 1015808,
          "phase": "search"
        },
        {
          "source": {
            "path": "evaluation/results/baselines_p1_hand_eureka_20260723_r2/eureka/hand_p1/hand_p1_20260723_104047/tb_iter0_response11/run_1/events.out.tfevents.1784783343.vcis12-PC.3536193.0",
            "sha256": "cb678c71cd640db6a8bd7fab46460a31357059db63b55ee3c3f1d746501e1e75"
          },
          "last_recorded_step": 1015808,
          "phase": "search"
        },
        {
          "source": {
            "path": "evaluation/results/baselines_p1_hand_eureka_20260723_r2/eureka/hand_p1/hand_p1_20260723_104047/tb_iter0_response12/run_1/events.out.tfevents.1784784955.vcis12-PC.3543178.0",
            "sha256": "fcf6ce7fb24792983a5bcf4bb570783f7f2e1cfc20bb3500ed91908bd08af482"
          },
          "last_recorded_step": 1015808,
          "phase": "search"
        },
        {
          "source": {
            "path": "evaluation/results/baselines_p1_hand_eureka_20260723_r2/eureka/hand_p1/hand_p1_20260723_104047/tb_iter0_response13/run_1/events.out.tfevents.1784785006.vcis12-PC.3544647.0",
            "sha256": "ed266ccc621f54f98b93fd4105bd676bf0422e76f74cce741689016ccd713788"
          },
          "last_recorded_step": 1015808,
          "phase": "search"
        },
        {
          "source": {
            "path": "evaluation/results/baselines_p1_hand_eureka_20260723_r2/eureka/hand_p1/hand_p1_20260723_104047/tb_iter0_response14/run_1/events.out.tfevents.1784786615.vcis12-PC.3549681.0",
            "sha256": "95cf55da7250576c9c9e67530d739c0a05fb8c7d58442e4b3d63cd0b8217559b"
          },
          "last_recorded_step": 1015808,
          "phase": "search"
        },
        {
          "source": {
            "path": "evaluation/results/baselines_p1_hand_eureka_20260723_r2/eureka/hand_p1/hand_p1_20260723_104047/tb_iter0_response15/run_1/events.out.tfevents.1784786650.vcis12-PC.3551193.0",
            "sha256": "28273b6cd1ecb830a4092a6f1262d3b0eb479ba68fe02cf480731b3d82d73a07"
          },
          "last_recorded_step": 1015808,
          "phase": "search"
        },
        {
          "source": {
            "path": "evaluation/results/baselines_p1_hand_eureka_20260723_r2/eureka/hand_p1/hand_p1_20260723_104047/tb_iter0_response2/run_1/events.out.tfevents.1784776258.vcis12-PC.3473962.0",
            "sha256": "2c34924ddcae423a0ebca48c5b7a115b7cad17ba1495a487c8c9d496dcc193ed"
          },
          "last_recorded_step": 1015808,
          "phase": "search"
        },
        {
          "source": {
            "path": "evaluation/results/baselines_p1_hand_eureka_20260723_r2/eureka/hand_p1/hand_p1_20260723_104047/tb_iter0_response3/run_1/events.out.tfevents.1784776270.vcis12-PC.3475372.0",
            "sha256": "32378189ce9327ed4b56cfc886eb4f4516dc39509ff6f0acd837e9c335051311"
          },
          "last_recorded_step": 1015808,
          "phase": "search"
        },
        {
          "source": {
            "path": "evaluation/results/baselines_p1_hand_eureka_20260723_r2/eureka/hand_p1/hand_p1_20260723_104047/tb_iter0_response4/run_1/events.out.tfevents.1784777857.vcis12-PC.3485996.0",
            "sha256": "dca27731c8b7c7cd5ed671d02c8bb2634b7f8e76a100971fc104db41708b6ad9"
          },
          "last_recorded_step": 1015808,
          "phase": "search"
        },
        {
          "source": {
            "path": "evaluation/results/baselines_p1_hand_eureka_20260723_r2/eureka/hand_p1/hand_p1_20260723_104047/tb_iter0_response5/run_1/events.out.tfevents.1784777869.vcis12-PC.3487474.0",
            "sha256": "538c0a4052eba40edadb7df91c2f3438d588ef33de817179c887b0cf8b9efdc5"
          },
          "last_recorded_step": 1015808,
          "phase": "search"
        },
        {
          "source": {
            "path": "evaluation/results/baselines_p1_hand_eureka_20260723_r2/eureka/hand_p1/hand_p1_20260723_104047/tb_iter0_response6/run_1/events.out.tfevents.1784779475.vcis12-PC.3507188.0",
            "sha256": "e7e71c83ac954d1e947251ad4f0fc4829a312888c87ae96e4b12d96a08ca5602"
          },
          "last_recorded_step": 1015808,
          "phase": "search"
        },
        {
          "source": {
            "path": "evaluation/results/baselines_p1_hand_eureka_20260723_r2/eureka/hand_p1/hand_p1_20260723_104047/tb_iter0_response7/run_1/events.out.tfevents.1784779705.vcis12-PC.3510695.0",
            "sha256": "3993752ce11a9a700c5cbfc9d1b8cce137d62fe145118c950fa7163e22ee6e14"
          },
          "last_recorded_step": 1015808,
          "phase": "search"
        },
        {
          "source": {
            "path": "evaluation/results/baselines_p1_hand_eureka_20260723_r2/eureka/hand_p1/hand_p1_20260723_104047/tb_iter0_response8/run_1/events.out.tfevents.1784781522.vcis12-PC.3519000.0",
            "sha256": "c38249f05a7f8c9075f8b0636950225dce761e5ca9d4b3f5fb68bd54f6bc966d"
          },
          "last_recorded_step": 1015808,
          "phase": "search"
        },
        {
          "source": {
            "path": "evaluation/results/baselines_p1_hand_eureka_20260723_r2/eureka/hand_p1/hand_p1_20260723_104047/tb_iter0_response9/run_1/events.out.tfevents.1784781535.vcis12-PC.3520370.0",
            "sha256": "df607722c5ed7aa0d59f8324f4694ef0e7700ad3bfe8dfe6ccdc17cf0882dba5"
          },
          "last_recorded_step": 1015808,
          "phase": "search"
        },
        {
          "source": {
            "path": "evaluation/results/baselines_p1_hand_eureka_20260723_r2/eureka/hand_p1/hand_p1_20260723_104047/tb_iter1_response0/run_1/events.out.tfevents.1784788476.vcis12-PC.3560816.0",
            "sha256": "16d4cef2331f9173e94acb81180f6ef43a2548a6b1cad509fcffaed8141e3a10"
          },
          "last_recorded_step": 1015808,
          "phase": "search"
        },
        {
          "source": {
            "path": "evaluation/results/baselines_p1_hand_eureka_20260723_r2/eureka/hand_p1/hand_p1_20260723_104047/tb_iter1_response1/run_1/events.out.tfevents.1784788490.vcis12-PC.3567311.0",
            "sha256": "4330cba51f85a2c2e8edf7306171d9e22d77798db1f31eec43dea859e80bf590"
          },
          "last_recorded_step": 1015808,
          "phase": "search"
        },
        {
          "source": {
            "path": "evaluation/results/baselines_p1_hand_eureka_20260723_r2/eureka/hand_p1/hand_p1_20260723_104047/tb_iter1_response10/run_1/events.out.tfevents.1784797067.vcis12-PC.3615153.0",
            "sha256": "05cd5ecbaa301bd13465620bbac8b122d8647ee2516a9b39b3b4ca64e6436b2b"
          },
          "last_recorded_step": 1015808,
          "phase": "search"
        },
        {
          "source": {
            "path": "evaluation/results/baselines_p1_hand_eureka_20260723_r2/eureka/hand_p1/hand_p1_20260723_104047/tb_iter1_response11/run_1/events.out.tfevents.1784797190.vcis12-PC.3616631.0",
            "sha256": "dc72568bea9feafc3f4939777b99427e51e2c8cf2a32a11580c1da54e2d266f0"
          },
          "last_recorded_step": 1015808,
          "phase": "search"
        },
        {
          "source": {
            "path": "evaluation/results/baselines_p1_hand_eureka_20260723_r2/eureka/hand_p1/hand_p1_20260723_104047/tb_iter1_response12/run_1/events.out.tfevents.1784798835.vcis12-PC.3618298.0",
            "sha256": "99d5e859ab95a0e08b7434d59d9e7ed4cb081b3fe22b13aee6f8dfb40cb4964e"
          },
          "last_recorded_step": 1015808,
          "phase": "search"
        },
        {
          "source": {
            "path": "evaluation/results/baselines_p1_hand_eureka_20260723_r2/eureka/hand_p1/hand_p1_20260723_104047/tb_iter1_response13/run_1/events.out.tfevents.1784798998.vcis12-PC.3619796.0",
            "sha256": "cdf400a60be3974ddda17d611f80bd5e1e9893466028d19c794009a92f20be6e"
          },
          "last_recorded_step": 1015808,
          "phase": "search"
        },
        {
          "source": {
            "path": "evaluation/results/baselines_p1_hand_eureka_20260723_r2/eureka/hand_p1/hand_p1_20260723_104047/tb_iter1_response14/run_1/events.out.tfevents.1784800560.vcis12-PC.3621410.0",
            "sha256": "3c13d24f5812340647ea0e522e9052da6132b69c49ba689b62e35350d3fb6800"
          },
          "last_recorded_step": 1015808,
          "phase": "search"
        },
        {
          "source": {
            "path": "evaluation/results/baselines_p1_hand_eureka_20260723_r2/eureka/hand_p1/hand_p1_20260723_104047/tb_iter1_response15/run_1/events.out.tfevents.1784800652.vcis12-PC.3622885.0",
            "sha256": "6d345200d286574b20530ae2e7e7657c7c759ba66ed20dc145c9a2d1d65436a4"
          },
          "last_recorded_step": 1015808,
          "phase": "search"
        },
        {
          "source": {
            "path": "evaluation/results/baselines_p1_hand_eureka_20260723_r2/eureka/hand_p1/hand_p1_20260723_104047/tb_iter1_response2/run_1/events.out.tfevents.1784790174.vcis12-PC.3574194.0",
            "sha256": "6d9bd14d19ecb4c99dd8b928ce16414cffdc512bc9a7902759d1e8bf092db9f4"
          },
          "last_recorded_step": 1015808,
          "phase": "search"
        },
        {
          "source": {
            "path": "evaluation/results/baselines_p1_hand_eureka_20260723_r2/eureka/hand_p1/hand_p1_20260723_104047/tb_iter1_response3/run_1/events.out.tfevents.1784790226.vcis12-PC.3575669.0",
            "sha256": "4bc871dbfb8aed416220ae255067e06f8947be7030c6adab7ba0c3347ea86822"
          },
          "last_recorded_step": 1015808,
          "phase": "search"
        },
        {
          "source": {
            "path": "evaluation/results/baselines_p1_hand_eureka_20260723_r2/eureka/hand_p1/hand_p1_20260723_104047/tb_iter1_response4/run_1/events.out.tfevents.1784791871.vcis12-PC.3582611.0",
            "sha256": "fde122a708579adefc770a9a1022b8bc4c34114ebbe49731e60cfd5def7c915d"
          },
          "last_recorded_step": 1015808,
          "phase": "search"
        },
        {
          "source": {
            "path": "evaluation/results/baselines_p1_hand_eureka_20260723_r2/eureka/hand_p1/hand_p1_20260723_104047/tb_iter1_response5/run_1/events.out.tfevents.1784791919.vcis12-PC.3584079.0",
            "sha256": "c7a586e2792d437a9c13190ff5f3fc1f2c0d013a4b87eb79f259bb8fbdfbfdc0"
          },
          "last_recorded_step": 1015808,
          "phase": "search"
        },
        {
          "source": {
            "path": "evaluation/results/baselines_p1_hand_eureka_20260723_r2/eureka/hand_p1/hand_p1_20260723_104047/tb_iter1_response6/run_1/events.out.tfevents.1784793569.vcis12-PC.3590871.0",
            "sha256": "dd3ff6f58da8ad636e03c9aeccd8f91c3e44bed8fc74b8feddcc562d0292475b"
          },
          "last_recorded_step": 1015808,
          "phase": "search"
        },
        {
          "source": {
            "path": "evaluation/results/baselines_p1_hand_eureka_20260723_r2/eureka/hand_p1/hand_p1_20260723_104047/tb_iter1_response7/run_1/events.out.tfevents.1784793694.vcis12-PC.3592350.0",
            "sha256": "4ea8eb0a665ccb4cc95c20b097361228bfa63afdb86100509fb56f5a4f801e76"
          },
          "last_recorded_step": 1015808,
          "phase": "search"
        },
        {
          "source": {
            "path": "evaluation/results/baselines_p1_hand_eureka_20260723_r2/eureka/hand_p1/hand_p1_20260723_104047/tb_iter1_response8/run_1/events.out.tfevents.1784795271.vcis12-PC.3601627.0",
            "sha256": "e5b2698acb019dafdd69872dac5ba43304689175542ac30d8761f3156afcccc3"
          },
          "last_recorded_step": 1015808,
          "phase": "search"
        },
        {
          "source": {
            "path": "evaluation/results/baselines_p1_hand_eureka_20260723_r2/eureka/hand_p1/hand_p1_20260723_104047/tb_iter1_response9/run_1/events.out.tfevents.1784795410.vcis12-PC.3603108.0",
            "sha256": "adedf4ed0db5ef9969ff4984cbcd6210acd0814b462dd04af6089925b497f783"
          },
          "last_recorded_step": 1015808,
          "phase": "search"
        },
        {
          "source": {
            "path": "evaluation/results/baselines_p1_hand_eureka_20260723_r2/eureka/hand_p1/hand_p1_20260723_104047/tb_iter2_response0/run_1/events.out.tfevents.1784802450.vcis12-PC.3626015.0",
            "sha256": "3eaf001af9cbcfd682836972d4c4d884802674f2dd0ca3d623482e179a2a7e0e"
          },
          "last_recorded_step": 1015808,
          "phase": "search"
        },
        {
          "source": {
            "path": "evaluation/results/baselines_p1_hand_eureka_20260723_r2/eureka/hand_p1/hand_p1_20260723_104047/tb_iter2_response1/run_1/events.out.tfevents.1784802463.vcis12-PC.3627381.0",
            "sha256": "051fc2bf7066d2e8119bac35db0360cb67e6f59e3281f2ae97c5f4928f14571c"
          },
          "last_recorded_step": 1015808,
          "phase": "search"
        },
        {
          "source": {
            "path": "evaluation/results/baselines_p1_hand_eureka_20260723_r2/eureka/hand_p1/hand_p1_20260723_104047/tb_iter2_response10/run_1/events.out.tfevents.1784811979.vcis12-PC.3736415.0",
            "sha256": "e350fa202014e058efdbd2d731d9707a8d83498a79e6454cb9bd9b4f250c6afb"
          },
          "last_recorded_step": 1015808,
          "phase": "search"
        },
        {
          "source": {
            "path": "evaluation/results/baselines_p1_hand_eureka_20260723_r2/eureka/hand_p1/hand_p1_20260723_104047/tb_iter2_response11/run_1/events.out.tfevents.1784811993.vcis12-PC.3737780.0",
            "sha256": "9b5d16d2c21d898b155b6d6d6d65be4a3399a4304e741d9e27314130aff2deee"
          },
          "last_recorded_step": 1015808,
          "phase": "search"
        },
        {
          "source": {
            "path": "evaluation/results/baselines_p1_hand_eureka_20260723_r2/eureka/hand_p1/hand_p1_20260723_104047/tb_iter2_response12/run_1/events.out.tfevents.1784814005.vcis12-PC.3739682.0",
            "sha256": "4072c2f7aeaf8686ad8144a40afaf68dd5b096bb83567be092c552fa87be613a"
          },
          "last_recorded_step": 1015808,
          "phase": "search"
        },
        {
          "source": {
            "path": "evaluation/results/baselines_p1_hand_eureka_20260723_r2/eureka/hand_p1/hand_p1_20260723_104047/tb_iter2_response13/run_1/events.out.tfevents.1784814019.vcis12-PC.3741049.0",
            "sha256": "af762e245061a25966210ac9c44f6363ebe84eba9db8b3670de27694a5001885"
          },
          "last_recorded_step": 1015808,
          "phase": "search"
        },
        {
          "source": {
            "path": "evaluation/results/baselines_p1_hand_eureka_20260723_r2/eureka/hand_p1/hand_p1_20260723_104047/tb_iter2_response14/run_1/events.out.tfevents.1784815958.vcis12-PC.3742829.0",
            "sha256": "fa79e364fbc0a1e6f0dd2305f30c986fc27c3950a9bb32a91ad5aef61740d339"
          },
          "last_recorded_step": 1015808,
          "phase": "search"
        },
        {
          "source": {
            "path": "evaluation/results/baselines_p1_hand_eureka_20260723_r2/eureka/hand_p1/hand_p1_20260723_104047/tb_iter2_response15/run_1/events.out.tfevents.1784815973.vcis12-PC.3744194.0",
            "sha256": "b8881dacf0545c25ae9f0b30fa76cf2b7b2f0e451f09ae6a4d9a66a7a1680e8b"
          },
          "last_recorded_step": 1015808,
          "phase": "search"
        },
        {
          "source": {
            "path": "evaluation/results/baselines_p1_hand_eureka_20260723_r2/eureka/hand_p1/hand_p1_20260723_104047/tb_iter2_response2/run_1/events.out.tfevents.1784804223.vcis12-PC.3667342.0",
            "sha256": "596e972b9288d6832bd8dba6ab5a282ec0b0b82e484a8c5194a8411e68b1d6c1"
          },
          "last_recorded_step": 1015808,
          "phase": "search"
        },
        {
          "source": {
            "path": "evaluation/results/baselines_p1_hand_eureka_20260723_r2/eureka/hand_p1/hand_p1_20260723_104047/tb_iter2_response3/run_1/events.out.tfevents.1784804237.vcis12-PC.3668720.0",
            "sha256": "324dcdccbcd9a8283ddedb0b4feab17a5ddc910c3253d8b371e42ced1d0d34c1"
          },
          "last_recorded_step": 1015808,
          "phase": "search"
        },
        {
          "source": {
            "path": "evaluation/results/baselines_p1_hand_eureka_20260723_r2/eureka/hand_p1/hand_p1_20260723_104047/tb_iter2_response4/run_1/events.out.tfevents.1784806007.vcis12-PC.3678536.0",
            "sha256": "f72e0eb39603fde114535d0cf2ef1dca69107c56f49a8b78d68aab3b5e6b55bd"
          },
          "last_recorded_step": 1015808,
          "phase": "search"
        },
        {
          "source": {
            "path": "evaluation/results/baselines_p1_hand_eureka_20260723_r2/eureka/hand_p1/hand_p1_20260723_104047/tb_iter2_response5/run_1/events.out.tfevents.1784806022.vcis12-PC.3679940.0",
            "sha256": "187f97a65d92cb8ef7f57aa0e892929a1986c56bade019ad30d1ca11dd473fdc"
          },
          "last_recorded_step": 1015808,
          "phase": "search"
        },
        {
          "source": {
            "path": "evaluation/results/baselines_p1_hand_eureka_20260723_r2/eureka/hand_p1/hand_p1_20260723_104047/tb_iter2_response6/run_1/events.out.tfevents.1784807946.vcis12-PC.3692972.0",
            "sha256": "4f4e0e80ade088035aa286677e7944b1136547eb6b43ab9e635962338b626796"
          },
          "last_recorded_step": 1015808,
          "phase": "search"
        },
        {
          "source": {
            "path": "evaluation/results/baselines_p1_hand_eureka_20260723_r2/eureka/hand_p1/hand_p1_20260723_104047/tb_iter2_response7/run_1/events.out.tfevents.1784807961.vcis12-PC.3694340.0",
            "sha256": "629a4776b83d062ed4d5d681e2c0dbd356bfcfecaa7a4bf04903c9197db3bba5"
          },
          "last_recorded_step": 1015808,
          "phase": "search"
        },
        {
          "source": {
            "path": "evaluation/results/baselines_p1_hand_eureka_20260723_r2/eureka/hand_p1/hand_p1_20260723_104047/tb_iter2_response8/run_1/events.out.tfevents.1784809896.vcis12-PC.3701686.0",
            "sha256": "c3eeeea156a6a054cb50f3a16276714eb6e24a50449c76e5707288cb042945f2"
          },
          "last_recorded_step": 1015808,
          "phase": "search"
        },
        {
          "source": {
            "path": "evaluation/results/baselines_p1_hand_eureka_20260723_r2/eureka/hand_p1/hand_p1_20260723_104047/tb_iter2_response9/run_1/events.out.tfevents.1784809912.vcis12-PC.3703056.0",
            "sha256": "35a5220578376bb81e65ad6395e5bbb0fd07e80f5eb0bf0a87f931970cc3e4b7"
          },
          "last_recorded_step": 1015808,
          "phase": "search"
        },
        {
          "source": {
            "path": "evaluation/results/baselines_p1_hand_eureka_20260723_r2/eureka/hand_p1/hand_p1_20260723_104047/tb_iter3_response0/run_1/events.out.tfevents.1784817990.vcis12-PC.3774993.0",
            "sha256": "c7caf6a2d578eed4d922e383a3d40e41f0103480c6866884f480f1d48495594c"
          },
          "last_recorded_step": 1015808,
          "phase": "search"
        },
        {
          "source": {
            "path": "evaluation/results/baselines_p1_hand_eureka_20260723_r2/eureka/hand_p1/hand_p1_20260723_104047/tb_iter3_response1/run_1/events.out.tfevents.1784818003.vcis12-PC.3776359.0",
            "sha256": "03ef94b1c3c6adfcb0d1be70669b9de406307f0bfa182da8a4c31bc294932725"
          },
          "last_recorded_step": 1015808,
          "phase": "search"
        },
        {
          "source": {
            "path": "evaluation/results/baselines_p1_hand_eureka_20260723_r2/eureka/hand_p1/hand_p1_20260723_104047/tb_iter3_response10/run_1/events.out.tfevents.1784828036.vcis12-PC.3960057.0",
            "sha256": "cb20da7f280a930ed8186c554d3ecf84ded3545d6e321fefd65fdb26290b40b2"
          },
          "last_recorded_step": 1015808,
          "phase": "search"
        },
        {
          "source": {
            "path": "evaluation/results/baselines_p1_hand_eureka_20260723_r2/eureka/hand_p1/hand_p1_20260723_104047/tb_iter3_response11/run_1/events.out.tfevents.1784828139.vcis12-PC.3961531.0",
            "sha256": "b00ca77727bcb0b1b437dd20e96533cc085ac0d80ddddbb3da0bd0ae06ebcaa8"
          },
          "last_recorded_step": 1015808,
          "phase": "search"
        },
        {
          "source": {
            "path": "evaluation/results/baselines_p1_hand_eureka_20260723_r2/eureka/hand_p1/hand_p1_20260723_104047/tb_iter3_response12/run_1/events.out.tfevents.1784830015.vcis12-PC.3979027.0",
            "sha256": "108a883d916d363e5786687b9d35209eee9a836ceb39209461a5c94f1ffd9a73"
          },
          "last_recorded_step": 1015808,
          "phase": "search"
        },
        {
          "source": {
            "path": "evaluation/results/baselines_p1_hand_eureka_20260723_r2/eureka/hand_p1/hand_p1_20260723_104047/tb_iter3_response13/run_1/events.out.tfevents.1784830053.vcis12-PC.3980496.0",
            "sha256": "40a8a3a205f87ace305a6fa2478dbae5e75ca2c197fc61cc03862d159bce6c24"
          },
          "last_recorded_step": 1015808,
          "phase": "search"
        },
        {
          "source": {
            "path": "evaluation/results/baselines_p1_hand_eureka_20260723_r2/eureka/hand_p1/hand_p1_20260723_104047/tb_iter3_response14/run_1/events.out.tfevents.1784831969.vcis12-PC.4038048.0",
            "sha256": "2cc19dab2084cf78277377f10fab35137111d37339007bdb622f656f5160963e"
          },
          "last_recorded_step": 1015808,
          "phase": "search"
        },
        {
          "source": {
            "path": "evaluation/results/baselines_p1_hand_eureka_20260723_r2/eureka/hand_p1/hand_p1_20260723_104047/tb_iter3_response15/run_1/events.out.tfevents.1784832081.vcis12-PC.4039527.0",
            "sha256": "df1611223cc045d19494389f8ae04fcab083256a24b7ff8e98c815b98ece9a3c"
          },
          "last_recorded_step": 1015808,
          "phase": "search"
        },
        {
          "source": {
            "path": "evaluation/results/baselines_p1_hand_eureka_20260723_r2/eureka/hand_p1/hand_p1_20260723_104047/tb_iter3_response2/run_1/events.out.tfevents.1784819738.vcis12-PC.3781071.0",
            "sha256": "7703dd0a885c1d3d115dd16fc00c8b5b59e5bd1e4d5f24f12a35634175694437"
          },
          "last_recorded_step": 1015808,
          "phase": "search"
        },
        {
          "source": {
            "path": "evaluation/results/baselines_p1_hand_eureka_20260723_r2/eureka/hand_p1/hand_p1_20260723_104047/tb_iter3_response3/run_1/events.out.tfevents.1784819752.vcis12-PC.3782458.0",
            "sha256": "45772a3cd797a893af382036804bb6e279177b4b4d53ff59cb4df0a7205f3c87"
          },
          "last_recorded_step": 1015808,
          "phase": "search"
        },
        {
          "source": {
            "path": "evaluation/results/baselines_p1_hand_eureka_20260723_r2/eureka/hand_p1/hand_p1_20260723_104047/tb_iter3_response4/run_1/events.out.tfevents.1784821775.vcis12-PC.3839374.0",
            "sha256": "a4aec5a63ae4e21035d83cd9a3997a1ebe54509316f016335c173df8bb9ce40e"
          },
          "last_recorded_step": 1015808,
          "phase": "search"
        },
        {
          "source": {
            "path": "evaluation/results/baselines_p1_hand_eureka_20260723_r2/eureka/hand_p1/hand_p1_20260723_104047/tb_iter3_response5/run_1/events.out.tfevents.1784821857.vcis12-PC.3840854.0",
            "sha256": "566bc6a4f2505b2a2eefb5e17f731271872e052b15a6953bf50e0bf17e5b51d4"
          },
          "last_recorded_step": 1015808,
          "phase": "search"
        },
        {
          "source": {
            "path": "evaluation/results/baselines_p1_hand_eureka_20260723_r2/eureka/hand_p1/hand_p1_20260723_104047/tb_iter3_response6/run_1/events.out.tfevents.1784823837.vcis12-PC.3871176.0",
            "sha256": "4998968641f18598a3c20c8e1456da83b9c16296b780c8863f82e1efc014caef"
          },
          "last_recorded_step": 1015808,
          "phase": "search"
        },
        {
          "source": {
            "path": "evaluation/results/baselines_p1_hand_eureka_20260723_r2/eureka/hand_p1/hand_p1_20260723_104047/tb_iter3_response7/run_1/events.out.tfevents.1784823978.vcis12-PC.3901728.0",
            "sha256": "14526817106bf96d2a7b650b524e4e5029e228bbf4537d8d6d4ae82345c76b4b"
          },
          "last_recorded_step": 1015808,
          "phase": "search"
        },
        {
          "source": {
            "path": "evaluation/results/baselines_p1_hand_eureka_20260723_r2/eureka/hand_p1/hand_p1_20260723_104047/tb_iter3_response8/run_1/events.out.tfevents.1784825982.vcis12-PC.3930093.0",
            "sha256": "c302fc4cc98a43b78754c04b1f90f6ab037a0b53dadbe748ae6f2f46825244da"
          },
          "last_recorded_step": 1015808,
          "phase": "search"
        },
        {
          "source": {
            "path": "evaluation/results/baselines_p1_hand_eureka_20260723_r2/eureka/hand_p1/hand_p1_20260723_104047/tb_iter3_response9/run_1/events.out.tfevents.1784826058.vcis12-PC.3931572.0",
            "sha256": "1bffeaa97098d271334a57742c5911345c0e8cff4296e48d21a1d663b120e05d"
          },
          "last_recorded_step": 1015808,
          "phase": "search"
        },
        {
          "source": {
            "path": "evaluation/results/baselines_p1_hand_eureka_20260723_r2/eureka/hand_p1/hand_p1_20260723_104047/tb_iter4_response0/run_1/events.out.tfevents.1784834170.vcis12-PC.4067990.0",
            "sha256": "a947dbc01b13cebd3dc7dab5cea4c267398a54432f607e985b988f3ea471f200"
          },
          "last_recorded_step": 1015808,
          "phase": "search"
        },
        {
          "source": {
            "path": "evaluation/results/baselines_p1_hand_eureka_20260723_r2/eureka/hand_p1/hand_p1_20260723_104047/tb_iter4_response1/run_1/events.out.tfevents.1784834187.vcis12-PC.4069356.0",
            "sha256": "94299ee3e82765f6c77b3e370bb011eb851b7778f8310b2487747f50945c3437"
          },
          "last_recorded_step": 1015808,
          "phase": "search"
        },
        {
          "source": {
            "path": "evaluation/results/baselines_p1_hand_eureka_20260723_r2/eureka/hand_p1/hand_p1_20260723_104047/tb_iter4_response10/run_1/events.out.tfevents.1784842423.vcis12-PC.13098.0",
            "sha256": "82b70d0181a045899754e36f71946dd01edb405c317ffaf70f9083ccf733f984"
          },
          "last_recorded_step": 1015808,
          "phase": "search"
        },
        {
          "source": {
            "path": "evaluation/results/baselines_p1_hand_eureka_20260723_r2/eureka/hand_p1/hand_p1_20260723_104047/tb_iter4_response11/run_1/events.out.tfevents.1784844264.vcis12-PC.41554.0",
            "sha256": "0dfe8c867d8336baeebc0dfd6f154f439f0ccca23efb52974891adedc6a4b82e"
          },
          "last_recorded_step": 1015808,
          "phase": "search"
        },
        {
          "source": {
            "path": "evaluation/results/baselines_p1_hand_eureka_20260723_r2/eureka/hand_p1/hand_p1_20260723_104047/tb_iter4_response12/run_1/events.out.tfevents.1784844521.vcis12-PC.43058.0",
            "sha256": "be3ce31d8cca3614bd1a77f97d8e2d5a444eadc5ec377f19faad1047c9636e01"
          },
          "last_recorded_step": 1015808,
          "phase": "search"
        },
        {
          "source": {
            "path": "evaluation/results/baselines_p1_hand_eureka_20260723_r2/eureka/hand_p1/hand_p1_20260723_104047/tb_iter4_response13/run_1/events.out.tfevents.1784846301.vcis12-PC.100995.0",
            "sha256": "98accb12f259361c9db48a545d30002351138d0d94108a07b73652f6460ce754"
          },
          "last_recorded_step": 1015808,
          "phase": "search"
        },
        {
          "source": {
            "path": "evaluation/results/baselines_p1_hand_eureka_20260723_r2/eureka/hand_p1/hand_p1_20260723_104047/tb_iter4_response14/run_1/events.out.tfevents.1784846568.vcis12-PC.102485.0",
            "sha256": "6ea670fd604f96684c9c070e9fccae684dabcf5fa2a8f05c8f7e74863ef67c6a"
          },
          "last_recorded_step": 1015808,
          "phase": "search"
        },
        {
          "source": {
            "path": "evaluation/results/baselines_p1_hand_eureka_20260723_r2/eureka/hand_p1/hand_p1_20260723_104047/tb_iter4_response15/run_1/events.out.tfevents.1784848421.vcis12-PC.146652.0",
            "sha256": "d8c5bb57fa0fcd3ce49e2b2880788c19043fc899a3ce5c308d6327a67afa047a"
          },
          "last_recorded_step": 1015808,
          "phase": "search"
        },
        {
          "source": {
            "path": "evaluation/results/baselines_p1_hand_eureka_20260723_r2/eureka/hand_p1/hand_p1_20260723_104047/tb_iter4_response2/run_1/events.out.tfevents.1784836089.vcis12-PC.4084488.0",
            "sha256": "97d507bd1279b3d46e5ec3e6b5bec0e91d16ac2de6d4fbb9d6fc1822bede7d3b"
          },
          "last_recorded_step": 1015808,
          "phase": "search"
        },
        {
          "source": {
            "path": "evaluation/results/baselines_p1_hand_eureka_20260723_r2/eureka/hand_p1/hand_p1_20260723_104047/tb_iter4_response4/run_1/events.out.tfevents.1784836295.vcis12-PC.4100467.0",
            "sha256": "48330d68af19c7417bafa36c2fb679982b5dd2026abcd058abf10c81588a6284"
          },
          "last_recorded_step": 1015808,
          "phase": "search"
        },
        {
          "source": {
            "path": "evaluation/results/baselines_p1_hand_eureka_20260723_r2/eureka/hand_p1/hand_p1_20260723_104047/tb_iter4_response5/run_1/events.out.tfevents.1784838139.vcis12-PC.4131345.0",
            "sha256": "28a7a74714d754e8af5b9a94782e129f7566cc528716b5124465590122391479"
          },
          "last_recorded_step": 1015808,
          "phase": "search"
        },
        {
          "source": {
            "path": "evaluation/results/baselines_p1_hand_eureka_20260723_r2/eureka/hand_p1/hand_p1_20260723_104047/tb_iter4_response6/run_1/events.out.tfevents.1784838179.vcis12-PC.4132812.0",
            "sha256": "acd0e41ca83c8d0e298b3fd0b6d085fd34bc4ca8feda0331e52eec01d454a969"
          },
          "last_recorded_step": 1015808,
          "phase": "search"
        },
        {
          "source": {
            "path": "evaluation/results/baselines_p1_hand_eureka_20260723_r2/eureka/hand_p1/hand_p1_20260723_104047/tb_iter4_response7/run_1/events.out.tfevents.1784840084.vcis12-PC.4175656.0",
            "sha256": "38e69138a7e7496a52dba253a8218e393a3322f1e2d92cadd5b7081aeae64bc8"
          },
          "last_recorded_step": 1015808,
          "phase": "search"
        },
        {
          "source": {
            "path": "evaluation/results/baselines_p1_hand_eureka_20260723_r2/eureka/hand_p1/hand_p1_20260723_104047/tb_iter4_response8/run_1/events.out.tfevents.1784840284.vcis12-PC.4177140.0",
            "sha256": "c592424dfe9c453536584df778c42e35fc17573a8ee9f087b8853f466bebe289"
          },
          "last_recorded_step": 1015808,
          "phase": "search"
        },
        {
          "source": {
            "path": "evaluation/results/baselines_p1_hand_eureka_20260723_r2/eureka/hand_p1/hand_p1_20260723_104047/tb_iter4_response9/run_1/events.out.tfevents.1784842227.vcis12-PC.11609.0",
            "sha256": "63a683dfd718dfe300c5e6b1ed7e1caf3696f5dbd827b94337f8cefdf9510f30"
          },
          "last_recorded_step": 1015808,
          "phase": "search"
        }
      ],
      "steps_method": "sum final TensorBoard step per unique training run",
      "policy_steps": 1000000
    },
    "LiMEN": {
      "tokens": 607419,
      "input_tokens": 536643,
      "output_tokens": 70776,
      "usage_source": {
        "path": "evaluation/results/baselines_p1_hand_limen_20260723_r1/limen/hand_p1/controller_state.json",
        "sha256": "257cfb94bf34ae88d7fa9fcd9b2a5ad01518b52217aa2839abf3a8f01d5f9367"
      },
      "search_steps": 31000000,
      "extra_training_steps": 9000000,
      "program_sources": [
        {
          "path": "evaluation/results/baselines_p1_hand_limen_20260723_r1/limen/hand_p1/database/programs/1487394d-cd01-43cd-9d74-88a760c7a9b6.json",
          "sha256": "6c466356ec22d63d71497f8f418d37335f3d13a9a6cd082b96ed0bd9e67ac694"
        },
        {
          "path": "evaluation/results/baselines_p1_hand_limen_20260723_r1/limen/hand_p1/database/programs/1db501e2-2ecf-4618-8e14-241ecf242ea9.json",
          "sha256": "d578ad63de93e6b5a3db437483ec9abfa19b5d4e72b529953f812cea11adc028"
        },
        {
          "path": "evaluation/results/baselines_p1_hand_limen_20260723_r1/limen/hand_p1/database/programs/26c089fa-f107-4167-a992-1c4336d128d4.json",
          "sha256": "92e7e9301b27fd3a7d9f20fac5572c2e15ecd609432e7e02d428669039e54358"
        },
        {
          "path": "evaluation/results/baselines_p1_hand_limen_20260723_r1/limen/hand_p1/database/programs/28671e75-53bd-4db4-8778-bf9aac153835.json",
          "sha256": "d6c1bc8f782707989c7517e246179944a0ba017042ffd482ec91e4b32151b531"
        },
        {
          "path": "evaluation/results/baselines_p1_hand_limen_20260723_r1/limen/hand_p1/database/programs/2eb80d40-a1d3-4892-9672-9766dd8e51ca.json",
          "sha256": "b305d48f1ddaecc1ddd6a6f59bd3b73f50cedb0448676dce9b31260a8306f8f7"
        },
        {
          "path": "evaluation/results/baselines_p1_hand_limen_20260723_r1/limen/hand_p1/database/programs/3628a70d-9eed-40e8-9f08-1cc0fc4f7b8b.json",
          "sha256": "b2fcde7598615fa12a07ff0b47d9d24d3380dce6ad5be94414b41ec297279c9d"
        },
        {
          "path": "evaluation/results/baselines_p1_hand_limen_20260723_r1/limen/hand_p1/database/programs/478c3caf-2141-406f-80a4-873a96bae546.json",
          "sha256": "294fb41cbdd68af43e6732df471e637eae512decc874e4f835e10bf3d8f07ae8"
        },
        {
          "path": "evaluation/results/baselines_p1_hand_limen_20260723_r1/limen/hand_p1/database/programs/48e4e552-1956-4be8-ba7d-16d666479690.json",
          "sha256": "763aa750cb0d9433c94299465e4d6e020789734b2bffabbeb4b2ad54c1547bcc"
        },
        {
          "path": "evaluation/results/baselines_p1_hand_limen_20260723_r1/limen/hand_p1/database/programs/4cfd2da6-518b-4fb9-b5cb-f7645afe0bca.json",
          "sha256": "94601ded59d4821214998db5159c51e522dd737b4377761d2048a6fdcf412236"
        },
        {
          "path": "evaluation/results/baselines_p1_hand_limen_20260723_r1/limen/hand_p1/database/programs/5824eed6-7f47-4f94-8f97-0446c4e91357.json",
          "sha256": "a96de685c849d467b394bed5c545161ef2155d3570d8aab7b0e0726eadc435d4"
        },
        {
          "path": "evaluation/results/baselines_p1_hand_limen_20260723_r1/limen/hand_p1/database/programs/58b72ac5-c3ae-4ee6-9070-8e5986a894c1.json",
          "sha256": "dffa91789efa13b450607f27787150874648b3e21d6eb0c468ee8aca9742ff23"
        },
        {
          "path": "evaluation/results/baselines_p1_hand_limen_20260723_r1/limen/hand_p1/database/programs/612f5da7-8886-46a8-934c-68b7621b9640.json",
          "sha256": "0ea2687b164f4b95b8cc20b813911d8fd97a81de3125d92bfab506fe85417f56"
        },
        {
          "path": "evaluation/results/baselines_p1_hand_limen_20260723_r1/limen/hand_p1/database/programs/63bdb5cb-e045-44d5-8c21-474f4191274f.json",
          "sha256": "5b2241b0792273c09ff0c8f51055a12314cfa7dda1d490108a898ef7bdd7605b"
        },
        {
          "path": "evaluation/results/baselines_p1_hand_limen_20260723_r1/limen/hand_p1/database/programs/65e59f02-9623-4fee-a91f-ed9ea938d429.json",
          "sha256": "10c176fc3fc7ba6830585e71fd20f5306671ad7e2dd81b643ec7aee5a9a0c956"
        },
        {
          "path": "evaluation/results/baselines_p1_hand_limen_20260723_r1/limen/hand_p1/database/programs/69fd810d-bfd0-4d72-8e0c-94fc8e9505c5.json",
          "sha256": "76276a07b6e54d9a740fd9e284c43646db9f83e99db85adfa5ff43c90135df82"
        },
        {
          "path": "evaluation/results/baselines_p1_hand_limen_20260723_r1/limen/hand_p1/database/programs/6b948b62-90e4-4bf7-8ced-0863e1cc871c.json",
          "sha256": "5fb5f9ebc7f204c7cadd3c8744e6034101c9f879330cff4104efad180e1308c1"
        },
        {
          "path": "evaluation/results/baselines_p1_hand_limen_20260723_r1/limen/hand_p1/database/programs/6f529402-45eb-4b72-9625-8ba0258d485c.json",
          "sha256": "ae123480a4759744e60dceadb5c2d542e9d00c5196a41d8fc874c85757fa878b"
        },
        {
          "path": "evaluation/results/baselines_p1_hand_limen_20260723_r1/limen/hand_p1/database/programs/711fc054-10e2-4734-8c75-44a53f64014b.json",
          "sha256": "caad40007a15f840988f75012f403f93b7f0315ad649bde51d364a165dab9b99"
        },
        {
          "path": "evaluation/results/baselines_p1_hand_limen_20260723_r1/limen/hand_p1/database/programs/82549781-0e15-4430-915c-841b84299280.json",
          "sha256": "20ac6aac28f836855a3e365bd6c43759dc5bc31c0c0182d384bd97b04eb8e745"
        },
        {
          "path": "evaluation/results/baselines_p1_hand_limen_20260723_r1/limen/hand_p1/database/programs/84961b40-cf2f-4ec5-9f20-4f88ed40a33e.json",
          "sha256": "a375f778d9dbd48399dfb31b825462d51b5ff2ae3b3d45e032e25da4c31db0d0"
        },
        {
          "path": "evaluation/results/baselines_p1_hand_limen_20260723_r1/limen/hand_p1/database/programs/8aedb562-b727-44f8-9bf0-b7bca3db5b70.json",
          "sha256": "ad0a7b8ec3e318ab2658df4616757674f0ee38e50c498bc8c83eadb0c7b85c92"
        },
        {
          "path": "evaluation/results/baselines_p1_hand_limen_20260723_r1/limen/hand_p1/database/programs/8c969c6e-e307-4c1d-8e44-108047361fa2.json",
          "sha256": "69a7f1d2fb9e225b998cf19b840e8682a2fa37ecd1f00264dc33306eca8bd32a"
        },
        {
          "path": "evaluation/results/baselines_p1_hand_limen_20260723_r1/limen/hand_p1/database/programs/9cd7c4b7-6eac-41ec-8269-43fd36060155.json",
          "sha256": "2a2242f2b86d59e6dec1ae6ff006bc07c7c92f13f9309bb7fc68afde233f2992"
        },
        {
          "path": "evaluation/results/baselines_p1_hand_limen_20260723_r1/limen/hand_p1/database/programs/a77afac6-17a2-44da-976b-63d4b3a9e4a7.json",
          "sha256": "1224ffa06bbbcf8152c4f905c56f9e4426c21f98ce36ec045757129b8c35a363"
        },
        {
          "path": "evaluation/results/baselines_p1_hand_limen_20260723_r1/limen/hand_p1/database/programs/b7344e27-4e37-4aae-bb90-194cc648fe24.json",
          "sha256": "412a80ab182a882687ff5b19f06d388431545dc294aebab171a98e653f12cd59"
        },
        {
          "path": "evaluation/results/baselines_p1_hand_limen_20260723_r1/limen/hand_p1/database/programs/b8fda0d1-4540-44d2-b591-88dcc268d542.json",
          "sha256": "13d7dec69716c5f5710e1ce7e709d8ca7540c307bf82a4bf238eb9cb1becf2b0"
        },
        {
          "path": "evaluation/results/baselines_p1_hand_limen_20260723_r1/limen/hand_p1/database/programs/d5057411-b80a-4cda-86bc-88da3dad5bfa.json",
          "sha256": "1effd07ed4ae1c55406634aa6124bc86f82425706808d02b8af3f13624a5d226"
        },
        {
          "path": "evaluation/results/baselines_p1_hand_limen_20260723_r1/limen/hand_p1/database/programs/e4f9a63a-389b-456d-8cbc-19fa7e5f4b72.json",
          "sha256": "757913a98f59c650f9620ce74f502bee87e93ce1754653930293a7128eb34ea3"
        },
        {
          "path": "evaluation/results/baselines_p1_hand_limen_20260723_r1/limen/hand_p1/database/programs/e5110f70-76f8-4129-b469-2d056b640d19.json",
          "sha256": "a20a21fd15168c6a7bc9d63a13ff9d89b17d6e2b1811c0ab095f2d614e358f7f"
        },
        {
          "path": "evaluation/results/baselines_p1_hand_limen_20260723_r1/limen/hand_p1/database/programs/f7af754b-6bbd-4be2-8984-66772b7f3471.json",
          "sha256": "1c1c95a6e08473d9b20281287e68b7ee29f9a6b594e29ddfde144312851e3e8a"
        },
        {
          "path": "evaluation/results/baselines_p1_hand_limen_20260723_r1/limen/hand_p1/database/programs/f9dc1b83-53de-4af2-b934-f7ed223a799e.json",
          "sha256": "b0cf9ba6811d24e8606872cf318bffe4fd664b2f74c6450407a924017a28fe3e"
        }
      ],
      "deep_source": {
        "path": "evaluation/results/baselines_p1_hand_limen_champion_deep_20260723_r1/summary.json",
        "sha256": "dd1f9bc2468fed7db17d896630998ee354729109ac4924514cb65241b58272bc"
      },
      "steps_method": "31 recorded single-seed short trainings at 1M plus independent 3-seed 3M retraining; nominal completed budgets",
      "policy_steps": 3000000
    }
  },
  "doorkey_native": {
    "mean": 1.0,
    "sample_sd": 0.0,
    "source_kind": "user-supplied experimental result",
    "source_annotation_id": "{aca14784-33f6-44b2-93aa-751741ddb99d}",
    "seed_count": null,
    "policy_steps": null,
    "note": "User explicitly supplied 1.00 \u00b1 0.00 in annotated V14. Original seed records not located; no seed count, learner identity or training budget inferred."
  }
}


==> anc/FARL/paper/data/v16_hand_early_search_20260923.json <==
{
  "schema": "farl.v16.hand.early_search.v1",
  "sources": [
    {
      "path": "outputs/live_hand_p1_cold_1m_20260913/attempt_002/runs/adroit_hand_relocate_p1_seed0_20260913_030234/breadth_portfolio/workers/iter8_trial2_genome.1b3455f44977bd4d/seed_results/iter8_trial2_seed0.json",
      "sha256": "56b015acba7b38b4d799d957f61236c643f0b6053eb13bb9804c2103954f7630"
    },
    {
      "path": "outputs/live_hand_p1_cold_1m_20260913/attempt_002/runs/adroit_hand_relocate_p1_seed0_20260913_030234/breadth_portfolio/workers/iter8_trial2_genome.1b3455f44977bd4d/seed_results/iter8_trial2_seed1.json",
      "sha256": "3345d0d18047fd758b5351c593466c4dcb89a2e440308057fff68956d66ef663"
    },
    {
      "path": "outputs/live_hand_p1_cold_1m_20260913/attempt_002/runs/adroit_hand_relocate_p1_seed0_20260913_030234/breadth_portfolio/workers/iter8_trial2_genome.1b3455f44977bd4d/provenance/trial_8_2_0.json",
      "sha256": "b3b8c8b862bae46a357aa92b3a472fc17f6f4eb144e20e587fd6d6b9ea0512df"
    },
    {
      "path": "outputs/live_hand_p1_cold_1m_20260913/attempt_002/runs/adroit_hand_relocate_p1_seed0_20260913_030234/breadth_portfolio/workers/iter13_trial0_genome.1b3455f44977bd4d/seed_workers/seed0/provenance/trial_13_0_0.json",
      "sha256": "bd77258c90999f2afade19340599b3cd969cec5084afd473e95f531ff661c144"
    },
    {
      "path": "outputs/live_hand_p1_cold_1m_20260913/attempt_002/runs/adroit_hand_relocate_p1_seed0_20260913_030234/breadth_portfolio/workers/iter13_trial0_genome.1b3455f44977bd4d/seed_workers/seed1/provenance/trial_13_0_1.json",
      "sha256": "1358c7385de185f7d6e1818bc6bb7f6fccbbbb285786cf9254cf66a290fac758"
    },
    {
      "path": "outputs/live_hand_p1_cold_1m_20260913/attempt_002/runs/adroit_hand_relocate_p1_seed0_20260913_030234/breadth_portfolio/workers/iter13_trial0_genome.1b3455f44977bd4d/seed_workers/seed2/provenance/trial_13_0_2.json",
      "sha256": "3c02196af0ce30d3a4b6fcaf19b5f76f200dbe659c9a7980c1c02d0ce9382189"
    }
  ],
  "iteration": 8,
  "trial": 2,
  "genome": "1b3455f44977bd4d",
  "steps_per_seed": 1000000,
  "seeds": [
    {
      "seed": 0,
      "successes": 25.0,
      "episodes": 300,
      "score": 0.08333333333333333,
      "observation_dim": 111,
      "network": [
        384,
        384,
        256
      ]
    },
    {
      "seed": 1,
      "successes": 0.0,
      "episodes": 300,
      "score": 0.0,
      "observation_dim": 111,
      "network": [
        384,
        384,
        256
      ]
    }
  ],
  "mean": 0.041666666666666664,
  "sample_sd": 0.05892556509887896,
  "shared_artifact_hashes": {
    "obs_schema": "sha256:e38a59e3f7c44501be8a875e22cc89607620676493a843b557811dc6f987e57c",
    "reward": "sha256:1121d2ad0e500cb66826497ef5b6bb7653e72bde07cf8e7e61cd8387afbd39e0",
    "algo": "sha256:782bc54ce3c3b08fdbfc3c34322ce13c3a6bdb33b630277b3d0c5d1874bbfece",
    "exploration": "sha256:a68635f4ae6751b3b843ba3767d4de90b6c894e19811d011fd1b1d4429d8ae4b",
    "omr": "sha256:d4d41129ddce31198a2e919721ecb7e24d85264576a39e6fd65130f6ac00ca54"
  },
  "final_comparison": "iteration13/trial0/seeds0\u20132; frozen v16_hand_results.json",
  "scope": "Same component programs, separately trained policies; hyperparameters and training budgets differ."
}


==> anc/FARL/paper/data/v16_hand_results.json <==
{
  "schema": "farl.v16.hand.v4",
  "cutoff_iteration": 15,
  "cutoff_description": "Reviewed 2026-09-25: all five 5M rounds, iterations 11--15, are complete. Ten configurations and thirty policy-training runs; the selected champion remains iteration 13 / trial 0.",
  "cost_cutoff_iteration": 13,
  "stages": [
    "stage.0.reach_object",
    "stage.1.controlled_lift",
    "stage.2.transport_to_target",
    "stage.3.relocate_goal"
  ],
  "selected_worker": "iter13_trial0_genome.1b3455f44977bd4d",
  "cohorts": [
    {
      "worker": "iter11_trial0_genome.3f86420890368c2d",
      "iteration": 11,
      "trial": 0,
      "genome": "genome.3f86420890368c2d",
      "source": {
        "path": "outputs/live_hand_p1_cold_1m_20260913/attempt_002/runs/adroit_hand_relocate_p1_seed0_20260913_030234/breadth_portfolio/workers/iter11_trial0_genome.3f86420890368c2d/worker_result.json",
        "sha256": "e011be75b5254f4880d44cd20e8b8c8fac5a24ecd85e8b1d92ff2427ac9df970"
      },
      "seeds": [
        {
          "seed": 0,
          "successes": 12.0,
          "episodes": 300,
          "score": 0.04,
          "stage_rates": [
            0.7333333333333333,
            0.42333333333333334,
            0.08333333333333333,
            0.04
          ],
          "learner_steps": 5000000,
          "actual_steps": 5616297,
          "prefix_controller_steps": 616297,
          "final_commit_eligible": true,
          "eligibility": {
            "actual_checkpoint_handoff": true,
            "architecture_version": "V9.5",
            "authority": "actual_training_initialization_receipt_not_planned_mode",
            "champion_parameters_reused": false,
            "eligible": true,
            "exploration_consolidation_verified": true,
            "handoff_rejected": false,
            "planned_mode": "evidence_guided_frontier_exploration",
            "reason": "exploratory_training_consolidated_and_single_policy_original_reset_evaluated",
            "replay_reused": false,
            "schema_version": "v9.2.final_commit_eligibility_receipt.v1",
            "whole_task_evaluation_receipt": {
              "assistance_disabled": true,
              "checkpoint_ref": "./outputs/live_hand_p1_cold_1m_20260913/attempt_002/runs/adroit_hand_relocate_p1_seed0_20260913_030234/breadth_portfolio/workers/iter11_trial0_genome.3f86420890368c2d/seed_workers/seed0/models/iter11_trial0_seed0.zip",
              "episodes": 300,
              "original_horizon_preserved": true,
              "original_reset": true,
              "policy_instance_shared_before_checkpoint_save": true,
              "schema_version": "whole_task_original_reset_evaluation.v1",
              "single_policy": true,
              "source": "terminal_stage_same_heldout_rollouts",
              "valid": true
            }
          },
          "effective": {
            "batch_size": 256,
            "buffer_size": 1000000,
            "ent_coef": "auto",
            "gamma": 0.9875547392375721,
            "gradient_steps": 1,
            "learning_rate": 0.00012129555702814762,
            "learning_starts": 200000,
            "target_entropy": -30.0,
            "target_update_interval": 1,
            "tau": 0.0036842493133480087,
            "train_freq": {
              "frequency": 1,
              "unit": "TrainFrequencyUnit.STEP"
            }
          },
          "network": [
            384,
            384,
            256
          ],
          "algorithm": "SAC",
          "model_exists": true,
          "provenance": {
            "path": "outputs/live_hand_p1_cold_1m_20260913/attempt_002/runs/adroit_hand_relocate_p1_seed0_20260913_030234/breadth_portfolio/workers/iter11_trial0_genome.3f86420890368c2d/seed_workers/seed0/provenance/trial_11_0_0.json",
            "sha256": "06fc1056b386bb90dc189fdc7c7e6959a5160768a2d1c77dd585dfed18a72d3e"
          },
          "observation_execution": {
            "actual_appended_scalar_count": 20,
            "actual_policy_dim": 104,
            "declared_total_dim": 104,
            "dimension_declaration_matches": true,
            "obs_groups_are_metadata_not_appended_scalars": true,
            "policy_input_changed_by_audit": false,
            "raw_dim": 84,
            "representation_applied": true,
            "schema_version": "observation_execution_receipt.v1",
            "selected_raw_indices": [
              0,
              1,
              2,
              3,
              4,
              5,
              6,
              7,
              8,
              9,
              10,
              11,
              12,
              13,
              14,
              15,
              16,
              17,
              18,
              19,
              20,
              21,
              22,
              23,
              24,
              25,
              26,
              27,
              28,
              29,
              30,
              31,
              32,
              33,
              34,
              35,
              36,
              37,
              38,
              39,
              40,
              41,
              42,
              43,
              44,
              45,
              46,
              47,
              48,
              49,
              50,
              51,
              52,
              53,
              54,
              55,
              56,
              57,
              58,
              59,
              60,
              61,
              62,
              63,
              64,
              65,
              66,
              67,
              68,
              69,
              70,
              71,
              72,
              73,
              74,
              75,
              76,
              77,
              78,
              79,
              80,
              81,
              82,
              83
            ],
            "spec_sha256": "sha256:485c53445d7c6aac826c1aae4a93637c11c1cd7c1240b34cf9e1ebdd82f725c4",
            "status": "executed_as_declared"
          }
        },
        {
          "seed": 1,
          "successes": 296.0,
          "episodes": 300,
          "score": 0.9866666666666667,
          "stage_rates": [
            1.0,
            1.0,
            0.9966666666666667,
            0.9866666666666667
          ],
          "learner_steps": 5000000,
          "actual_steps": 5315660,
          "prefix_controller_steps": 315660,
          "final_commit_eligible": true,
          "eligibility": {
            "actual_checkpoint_handoff": true,
            "architecture_version": "V9.5",
            "authority": "actual_training_initialization_receipt_not_planned_mode",
            "champion_parameters_reused": false,
            "eligible": true,
            "exploration_consolidation_verified": true,
            "handoff_rejected": false,
            "planned_mode": "evidence_guided_frontier_exploration",
            "reason": "exploratory_training_consolidated_and_single_policy_original_reset_evaluated",
            "replay_reused": false,
            "schema_version": "v9.2.final_commit_eligibility_receipt.v1",
            "whole_task_evaluation_receipt": {
              "assistance_disabled": true,
              "checkpoint_ref": "./outputs/live_hand_p1_cold_1m_20260913/attempt_002/runs/adroit_hand_relocate_p1_seed0_20260913_030234/breadth_portfolio/workers/iter11_trial0_genome.3f86420890368c2d/seed_workers/seed1/models/iter11_trial0_seed1.zip",
              "episodes": 300,
              "original_horizon_preserved": true,
              "original_reset": true,
              "policy_instance_shared_before_checkpoint_save": true,
              "schema_version": "whole_task_original_reset_evaluation.v1",
              "single_policy": true,
              "source": "terminal_stage_same_heldout_rollouts",
              "valid": true
            }
          },
          "effective": {
            "batch_size": 256,
            "buffer_size": 1000000,
            "ent_coef": "auto",
            "gamma": 0.9875547392375721,
            "gradient_steps": 1,
            "learning_rate": 0.00012129555702814762,
            "learning_starts": 200000,
            "target_entropy": -30.0,
            "target_update_interval": 1,
            "tau": 0.0036842493133480087,
            "train_freq": {
              "frequency": 1,
              "unit": "TrainFrequencyUnit.STEP"
            }
          },
          "network": [
            384,
            384,
            256
          ],
          "algorithm": "SAC",
          "model_exists": true,
          "provenance": {
            "path": "outputs/live_hand_p1_cold_1m_20260913/attempt_002/runs/adroit_hand_relocate_p1_seed0_20260913_030234/breadth_portfolio/workers/iter11_trial0_genome.3f86420890368c2d/seed_workers/seed1/provenance/trial_11_0_1.json",
            "sha256": "3be09e70d21bad05df0c2d7571eae2c0f28f1dd0a0f46bf15a809a4bc30fe13d"
          },
          "observation_execution": {
            "actual_appended_scalar_count": 20,
            "actual_policy_dim": 104,
            "declared_total_dim": 104,
            "dimension_declaration_matches": true,
            "obs_groups_are_metadata_not_appended_scalars": true,
            "policy_input_changed_by_audit": false,
            "raw_dim": 84,
            "representation_applied": true,
            "schema_version": "observation_execution_receipt.v1",
            "selected_raw_indices": [
              0,
              1,
              2,
              3,
              4,
              5,
              6,
              7,
              8,
              9,
              10,
              11,
              12,
              13,
              14,
              15,
              16,
              17,
              18,
              19,
              20,
              21,
              22,
              23,
              24,
              25,
              26,
              27,
              28,
              29,
              30,
              31,
              32,
              33,
              34,
              35,
              36,
              37,
              38,
              39,
              40,
              41,
              42,
              43,
              44,
              45,
              46,
              47,
              48,
              49,
              50,
              51,
              52,
              53,
              54,
              55,
              56,
              57,
              58,
              59,
              60,
              61,
              62,
              63,
              64,
              65,
              66,
              67,
              68,
              69,
              70,
              71,
              72,
              73,
              74,
              75,
              76,
              77,
              78,
              79,
              80,
              81,
              82,
              83
            ],
            "spec_sha256": "sha256:485c53445d7c6aac826c1aae4a93637c11c1cd7c1240b34cf9e1ebdd82f725c4",
            "status": "executed_as_declared"
          }
        },
        {
          "seed": 2,
          "successes": 1.0,
          "episodes": 300,
          "score": 0.0033333333333333335,
          "stage_rates": [
            0.7566666666666667,
            0.2966666666666667,
            0.03,
            0.0033333333333333335
          ],
          "learner_steps": 5000000,
          "actual_steps": 5320023,
          "prefix_controller_steps": 320023,
          "final_commit_eligible": true,
          "eligibility": {
            "actual_checkpoint_handoff": true,
            "architecture_version": "V9.5",
            "authority": "actual_training_initialization_receipt_not_planned_mode",
            "champion_parameters_reused": false,
            "eligible": true,
            "exploration_consolidation_verified": true,
            "handoff_rejected": false,
            "planned_mode": "evidence_guided_frontier_exploration",
            "reason": "exploratory_training_consolidated_and_single_policy_original_reset_evaluated",
            "replay_reused": false,
            "schema_version": "v9.2.final_commit_eligibility_receipt.v1",
            "whole_task_evaluation_receipt": {
              "assistance_disabled": true,
              "checkpoint_ref": "./outputs/live_hand_p1_cold_1m_20260913/attempt_002/runs/adroit_hand_relocate_p1_seed0_20260913_030234/breadth_portfolio/workers/iter11_trial0_genome.3f86420890368c2d/seed_workers/seed2/models/iter11_trial0_seed2.zip",
              "episodes": 300,
              "original_horizon_preserved": true,
              "original_reset": true,
              "policy_instance_shared_before_checkpoint_save": true,
              "schema_version": "whole_task_original_reset_evaluation.v1",
              "single_policy": true,
              "source": "terminal_stage_same_heldout_rollouts",
              "valid": true
            }
          },
          "effective": {
            "batch_size": 256,
            "buffer_size": 1000000,
            "ent_coef": "auto",
            "gamma": 0.9875547392375721,
            "gradient_steps": 1,
            "learning_rate": 0.00012129555702814762,
            "learning_starts": 200000,
            "target_entropy": -30.0,
            "target_update_interval": 1,
            "tau": 0.0036842493133480087,
            "train_freq": {
              "frequency": 1,
              "unit": "TrainFrequencyUnit.STEP"
            }
          },
          "network": [
            384,
            384,
            256
          ],
          "algorithm": "SAC",
          "model_exists": true,
          "provenance": {
            "path": "outputs/live_hand_p1_cold_1m_20260913/attempt_002/runs/adroit_hand_relocate_p1_seed0_20260913_030234/breadth_portfolio/workers/iter11_trial0_genome.3f86420890368c2d/seed_workers/seed2/provenance/trial_11_0_2.json",
            "sha256": "433acdf67f4f92afcc2bf7451d5fe9f232e2461897908ee80fefeee001e825a7"
          },
          "observation_execution": {
            "actual_appended_scalar_count": 20,
            "actual_policy_dim": 104,
            "declared_total_dim": 104,
            "dimension_declaration_matches": true,
            "obs_groups_are_metadata_not_appended_scalars": true,
            "policy_input_changed_by_audit": false,
            "raw_dim": 84,
            "representation_applied": true,
            "schema_version": "observation_execution_receipt.v1",
            "selected_raw_indices": [
              0,
              1,
              2,
              3,
              4,
              5,
              6,
              7,
              8,
              9,
              10,
              11,
              12,
              13,
              14,
              15,
              16,
              17,
              18,
              19,
              20,
              21,
              22,
              23,
              24,
              25,
              26,
              27,
              28,
              29,
              30,
              31,
              32,
              33,
              34,
              35,
              36,
              37,
              38,
              39,
              40,
              41,
              42,
              43,
              44,
              45,
              46,
              47,
              48,
              49,
              50,
              51,
              52,
              53,
              54,
              55,
              56,
              57,
              58,
              59,
              60,
              61,
              62,
              63,
              64,
              65,
              66,
              67,
              68,
              69,
              70,
              71,
              72,
              73,
              74,
              75,
              76,
              77,
              78,
              79,
              80,
              81,
              82,
              83
            ],
            "spec_sha256": "sha256:485c53445d7c6aac826c1aae4a93637c11c1cd7c1240b34cf9e1ebdd82f725c4",
            "status": "executed_as_declared"
          }
        }
      ],
      "stage_mean": [
        0.83,
        0.5733333333333334,
        0.37,
        0.3433333333333333
      ],
      "stage_sample_sd": [
        0.14768585277917148,
        0.3748925772063838,
        0.5433640073141066,
        0.5574445662525059
      ],
      "mean": 0.3433333333333333,
      "sample_sd": 0.5574445662525059,
      "hyperparams": {
        "batch_size": 256,
        "buffer_size": 1000000,
        "gamma": 0.9875547392375721,
        "learning_rate": 0.00012129555702814762,
        "learning_starts": 200000,
        "tau": 0.0036842493133480087
      },
      "stack": {
        "algo_id": "algo.sac_rank2.v1",
        "budget_id": "budget.tier_3_adaptive_candidates_5000000steps_2trials.v1",
        "env_adapter_id": "env_adapter.adroithandrelocate_v2.v1",
        "exploration_id": "exploration.long_warmup.v1",
        "goal_id": "goal.goal.v1",
        "hpo_id": "hpo.optuna_44136fa3.v1",
        "hypothesis_ids": [
          "hyp.representation.00893e68a4827397",
          "hyp.representation.1235fd379a342a0d",
          "hyp.representation.1c30c6d7cf101f2d",
          "hyp.representation.325267db0e0bb48e",
          "hyp.representation.34fd0a3338368e6d",
          "hyp.representation.3d99c72cf30638d9",
          "hyp.representation.61f80feec4ae852a",
          "hyp.representation.7524f5a391eea0b2",
          "hyp.representation.8625c32fe79771a6",
          "hyp.representation.9fd08fc2867a2e29",
          "hyp.representation.afbba079bc16b28c",
          "hyp.representation.b0c4356585955e39",
          "hyp.representation.bc204b53f624c17b",
          "hyp.representation.d5ecf2980af32a6c",
          "hyp.representation.d5f5d79011afb425",
          "hyp.representation.e1b16edf67d2f87a",
          "hyp.representation.ef534f0a1c98f9c6",
          "hyp.representation.f4b34a4529ecb850"
        ],
        "obs_schema_id": "repr.typed_combinators.v1",
        "omr_id": "omr.adroit_relocate_sustained_5_success.v1",
        "reward_id": "reward.general_transition.70bebb5c59ed.v1",
        "task_structure_id": "task_structure.single.v1"
      },
      "finished": 1789756751.3985934
    },
    {
      "worker": "iter11_trial1_genome.1b3455f44977bd4d",
      "iteration": 11,
      "trial": 1,
      "genome": "genome.1b3455f44977bd4d",
      "source": {
        "path": "outputs/live_hand_p1_cold_1m_20260913/attempt_002/runs/adroit_hand_relocate_p1_seed0_20260913_030234/breadth_portfolio/workers/iter11_trial1_genome.1b3455f44977bd4d/worker_result.json",
        "sha256": "3518ce9a19f059b4f0b6b4419d25c2f8c3860587790a6bae579da53c32fb1baf"
      },
      "seeds": [
        {
          "seed": 0,
          "successes": 294.0,
          "episodes": 300,
          "score": 0.98,
          "stage_rates": [
            0.9966666666666667,
            0.9866666666666667,
            0.9833333333333333,
            0.98
          ],
          "learner_steps": 5000000,
          "actual_steps": 5000000,
          "prefix_controller_steps": 0,
          "final_commit_eligible": true,
          "eligibility": {
            "actual_checkpoint_handoff": false,
            "architecture_version": "V9.5",
            "authority": "actual_training_initialization_receipt_not_planned_mode",
            "champion_parameters_reused": false,
            "eligible": true,
            "exploration_consolidation_verified": false,
            "handoff_rejected": false,
            "planned_mode": null,
            "reason": "fresh_original_reset_no_parameter_or_replay_transfer",
            "replay_reused": false,
            "schema_version": "v9.2.final_commit_eligibility_receipt.v1",
            "whole_task_evaluation_receipt": null
          },
          "effective": {
            "batch_size": 256,
            "buffer_size": 1000000,
            "ent_coef": "auto",
            "gamma": 0.9875547392375721,
            "gradient_steps": 1,
            "learning_rate": 0.00012129555702814762,
            "learning_starts": 200000,
            "target_entropy": -30.0,
            "target_update_interval": 1,
            "tau": 0.0036842493133480087,
            "train_freq": {
              "frequency": 1,
              "unit": "TrainFrequencyUnit.STEP"
            }
          },
          "network": [
            384,
            384,
            256
          ],
          "algorithm": "SAC",
          "model_exists": true,
          "provenance": {
            "path": "outputs/live_hand_p1_cold_1m_20260913/attempt_002/runs/adroit_hand_relocate_p1_seed0_20260913_030234/breadth_portfolio/workers/iter11_trial1_genome.1b3455f44977bd4d/seed_workers/seed0/provenance/trial_11_1_0.json",
            "sha256": "208809abf7c4e9029df4159d20bdbc2de3718f07113e47fda8f4bc2fedbab055"
          },
          "observation_execution": {
            "actual_appended_scalar_count": 27,
            "actual_policy_dim": 111,
            "declared_total_dim": 111,
            "dimension_declaration_matches": true,
            "obs_groups_are_metadata_not_appended_scalars": true,
            "policy_input_changed_by_audit": false,
            "raw_dim": 84,
            "representation_applied": true,
            "schema_version": "observation_execution_receipt.v1",
            "selected_raw_indices": [
              0,
              1,
              2,
              3,
              4,
              5,
              6,
              7,
              8,
              9,
              10,
              11,
              12,
              13,
              14,
              15,
              16,
              17,
              18,
              19,
              20,
              21,
              22,
              23,
              24,
              25,
              26,
              27,
              28,
              29,
              30,
              31,
              32,
              33,
              34,
              35,
              36,
              37,
              38,
              39,
              40,
              41,
              42,
              43,
              44,
              45,
              46,
              47,
              48,
              49,
              50,
              51,
              52,
              53,
              54,
              55,
              56,
              57,
              58,
              59,
              60,
              61,
              62,
              63,
              64,
              65,
              66,
              67,
              68,
              69,
              70,
              71,
              72,
              73,
              74,
              75,
              76,
              77,
              78,
              79,
              80,
              81,
              82,
              83
            ],
            "spec_sha256": "sha256:e38a59e3f7c44501be8a875e22cc89607620676493a843b557811dc6f987e57c",
            "status": "executed_as_declared"
          }
        },
        {
          "seed": 1,
          "successes": 0.0,
          "episodes": 300,
          "score": 0.0,
          "stage_rates": [
            0.6733333333333333,
            0.35333333333333333,
            0.04,
            0.0
          ],
          "learner_steps": 5000000,
          "actual_steps": 5000000,
          "prefix_controller_steps": 0,
          "final_commit_eligible": true,
          "eligibility": {
            "actual_checkpoint_handoff": false,
            "architecture_version": "V9.5",
            "authority": "actual_training_initialization_receipt_not_planned_mode",
            "champion_parameters_reused": false,
            "eligible": true,
            "exploration_consolidation_verified": false,
            "handoff_rejected": false,
            "planned_mode": null,
            "reason": "fresh_original_reset_no_parameter_or_replay_transfer",
            "replay_reused": false,
            "schema_version": "v9.2.final_commit_eligibility_receipt.v1",
            "whole_task_evaluation_receipt": null
          },
          "effective": {
            "batch_size": 256,
            "buffer_size": 1000000,
            "ent_coef": "auto",
            "gamma": 0.9875547392375721,
            "gradient_steps": 1,
            "learning_rate": 0.00012129555702814762,
            "learning_starts": 200000,
            "target_entropy": -30.0,
            "target_update_interval": 1,
            "tau": 0.0036842493133480087,
            "train_freq": {
              "frequency": 1,
              "unit": "TrainFrequencyUnit.STEP"
            }
          },
          "network": [
            384,
            384,
            256
          ],
          "algorithm": "SAC",
          "model_exists": true,
          "provenance": {
            "path": "outputs/live_hand_p1_cold_1m_20260913/attempt_002/runs/adroit_hand_relocate_p1_seed0_20260913_030234/breadth_portfolio/workers/iter11_trial1_genome.1b3455f44977bd4d/seed_workers/seed1/provenance/trial_11_1_1.json",
            "sha256": "9381e89835810e005fb287d535e4d2cdcacc787861eae8aa788326b48d902fa2"
          },
          "observation_execution": {
            "actual_appended_scalar_count": 27,
            "actual_policy_dim": 111,
            "declared_total_dim": 111,
            "dimension_declaration_matches": true,
            "obs_groups_are_metadata_not_appended_scalars": true,
            "policy_input_changed_by_audit": false,
            "raw_dim": 84,
            "representation_applied": true,
            "schema_version": "observation_execution_receipt.v1",
            "selected_raw_indices": [
              0,
              1,
              2,
              3,
              4,
              5,
              6,
              7,
              8,
              9,
              10,
              11,
              12,
              13,
              14,
              15,
              16,
              17,
              18,
              19,
              20,
              21,
              22,
              23,
              24,
              25,
              26,
              27,
              28,
              29,
              30,
              31,
              32,
              33,
              34,
              35,
              36,
              37,
              38,
              39,
              40,
              41,
              42,
              43,
              44,
              45,
              46,
              47,
              48,
              49,
              50,
              51,
              52,
              53,
              54,
              55,
              56,
              57,
              58,
              59,
              60,
              61,
              62,
              63,
              64,
              65,
              66,
              67,
              68,
              69,
              70,
              71,
              72,
              73,
              74,
              75,
              76,
              77,
              78,
              79,
              80,
              81,
              82,
              83
            ],
            "spec_sha256": "sha256:e38a59e3f7c44501be8a875e22cc89607620676493a843b557811dc6f987e57c",
            "status": "executed_as_declared"
          }
        },
        {
          "seed": 2,
          "successes": 74.0,
          "episodes": 300,
          "score": 0.24666666666666667,
          "stage_rates": [
            0.98,
            0.93,
            0.2866666666666667,
            0.24666666666666667
          ],
          "learner_steps": 5000000,
          "actual_steps": 5000000,
          "prefix_controller_steps": 0,
          "final_commit_eligible": true,
          "eligibility": {
            "actual_checkpoint_handoff": false,
            "architecture_version": "V9.5",
            "authority": "actual_training_initialization_receipt_not_planned_mode",
            "champion_parameters_reused": false,
            "eligible": true,
            "exploration_consolidation_verified": false,
            "handoff_rejected": false,
            "planned_mode": null,
            "reason": "fresh_original_reset_no_parameter_or_replay_transfer",
            "replay_reused": false,
            "schema_version": "v9.2.final_commit_eligibility_receipt.v1",
            "whole_task_evaluation_receipt": null
          },
          "effective": {
            "batch_size": 256,
            "buffer_size": 1000000,
            "ent_coef": "auto",
            "gamma": 0.9875547392375721,
            "gradient_steps": 1,
            "learning_rate": 0.00012129555702814762,
            "learning_starts": 200000,
            "target_entropy": -30.0,
            "target_update_interval": 1,
            "tau": 0.0036842493133480087,
            "train_freq": {
              "frequency": 1,
              "unit": "TrainFrequencyUnit.STEP"
            }
          },
          "network": [
            384,
            384,
            256
          ],
          "algorithm": "SAC",
          "model_exists": true,
          "provenance": {
            "path": "outputs/live_hand_p1_cold_1m_20260913/attempt_002/runs/adroit_hand_relocate_p1_seed0_20260913_030234/breadth_portfolio/workers/iter11_trial1_genome.1b3455f44977bd4d/seed_workers/seed2/provenance/trial_11_1_2.json",
            "sha256": "b522df52b926cc49ef7663fef972a820a25eda243937c64234250b381e5d9efb"
          },
          "observation_execution": {
            "actual_appended_scalar_count": 27,
            "actual_policy_dim": 111,
            "declared_total_dim": 111,
            "dimension_declaration_matches": true,
            "obs_groups_are_metadata_not_appended_scalars": true,
            "policy_input_changed_by_audit": false,
            "raw_dim": 84,
            "representation_applied": true,
            "schema_version": "observation_execution_receipt.v1",
            "selected_raw_indices": [
              0,
              1,
              2,
              3,
              4,
              5,
              6,
              7,
              8,
              9,
              10,
              11,
              12,
              13,
              14,
              15,
              16,
              17,
              18,
              19,
              20,
              21,
              22,
              23,
              24,
              25,
              26,
              27,
              28,
              29,
              30,
              31,
              32,
              33,
              34,
              35,
              36,
              37,
              38,
              39,
              40,
              41,
              42,
              43,
              44,
              45,
              46,
              47,
              48,
              49,
              50,
              51,
              52,
              53,
              54,
              55,
              56,
              57,
              58,
              59,
              60,
              61,
              62,
              63,
              64,
              65,
              66,
              67,
              68,
              69,
              70,
              71,
              72,
              73,
              74,
              75,
              76,
              77,
              78,
              79,
              80,
              81,
              82,
              83
            ],
            "spec_sha256": "sha256:e38a59e3f7c44501be8a875e22cc89607620676493a843b557811dc6f987e57c",
            "status": "executed_as_declared"
          }
        }
      ],
      "stage_mean": [
        0.8833333333333333,
        0.7566666666666667,
        0.43666666666666665,
        0.40888888888888886
      ],
      "stage_sample_sd": [
        0.18205615739228498,
        0.35044416261526046,
        0.4892284174538969,
        0.5097421279794687
      ],
      "mean": 0.40888888888888886,
      "sample_sd": 0.5097421279794687,
      "hyperparams": {
        "batch_size": 256,
        "buffer_size": 1000000,
        "gamma": 0.9875547392375721,
        "learning_rate": 0.00012129555702814762,
        "learning_starts": 200000,
        "tau": 0.0036842493133480087
      },
      "stack": {
        "algo_id": "algo.sac_rank2.v1",
        "budget_id": "budget.tier_3_adaptive_candidates_5000000steps_2trials.v1",
        "env_adapter_id": "env_adapter.adroithandrelocate_v2.v1",
        "exploration_id": "exploration.long_warmup.v1",
        "goal_id": "goal.goal.v1",
        "hpo_id": "hpo.optuna_44136fa3.v1",
        "hypothesis_ids": [
          "hyp.representation.00893e68a4827397",
          "hyp.representation.1235fd379a342a0d",
          "hyp.representation.1c30c6d7cf101f2d",
          "hyp.representation.325267db0e0bb48e",
          "hyp.representation.34fd0a3338368e6d",
          "hyp.representation.3d99c72cf30638d9",
          "hyp.representation.61f80feec4ae852a",
          "hyp.representation.7524f5a391eea0b2",
          "hyp.representation.8625c32fe79771a6",
          "hyp.representation.9fd08fc2867a2e29",
          "hyp.representation.afbba079bc16b28c",
          "hyp.representation.b0c4356585955e39",
          "hyp.representation.bc204b53f624c17b",
          "hyp.representation.d5ecf2980af32a6c",
          "hyp.representation.d5f5d79011afb425",
          "hyp.representation.e1b16edf67d2f87a",
          "hyp.representation.ef534f0a1c98f9c6",
          "hyp.representation.f4b34a4529ecb850"
        ],
        "obs_schema_id": "repr.minimal_verified.v1",
        "omr_id": "omr.adroit_relocate_sustained_5_success.v1",
        "reward_id": "reward.general_transition.70bebb5c59ed.v1",
        "task_structure_id": "task_structure.single.v1"
      },
      "finished": 1789757009.9202106
    },
    {
      "worker": "iter12_trial0_genome.1b3455f44977bd4d",
      "iteration": 12,
      "trial": 0,
      "genome": "genome.1b3455f44977bd4d",
      "source": {
        "path": "outputs/live_hand_p1_cold_1m_20260913/attempt_002/runs/adroit_hand_relocate_p1_seed0_20260913_030234/breadth_portfolio/workers/iter12_trial0_genome.1b3455f44977bd4d/worker_result.json",
        "sha256": "55335daacd50314a8c57a2508c8ecd6a108f255b20267e9bf7304161f4bc466c"
      },
      "seeds": [
        {
          "seed": 0,
          "successes": 2.0,
          "episodes": 300,
          "score": 0.006666666666666667,
          "stage_rates": [
            0.5466666666666666,
            0.2,
            0.03666666666666667,
            0.006666666666666667
          ],
          "learner_steps": 5000000,
          "actual_steps": 5000000,
          "prefix_controller_steps": 0,
          "final_commit_eligible": true,
          "eligibility": {
            "actual_checkpoint_handoff": false,
            "architecture_version": "V9.5",
            "authority": "actual_training_initialization_receipt_not_planned_mode",
            "champion_parameters_reused": false,
            "eligible": true,
            "exploration_consolidation_verified": false,
            "handoff_rejected": false,
            "planned_mode": null,
            "reason": "fresh_original_reset_no_parameter_or_replay_transfer",
            "replay_reused": false,
            "schema_version": "v9.2.final_commit_eligibility_receipt.v1",
            "whole_task_evaluation_receipt": null
          },
          "effective": {
            "batch_size": 256,
            "buffer_size": 1000000,
            "ent_coef": "auto",
            "gamma": 0.9827731503164218,
            "gradient_steps": 1,
            "learning_rate": 0.00019665060658471088,
            "learning_starts": 1000000,
            "target_entropy": -30.0,
            "target_update_interval": 1,
            "tau": 0.005542676478755599,
            "train_freq": {
              "frequency": 1,
              "unit": "TrainFrequencyUnit.STEP"
            }
          },
          "network": [
            384,
            384,
            256
          ],
          "algorithm": "SAC",
          "model_exists": true,
          "provenance": {
            "path": "outputs/live_hand_p1_cold_1m_20260913/attempt_002/runs/adroit_hand_relocate_p1_seed0_20260913_030234/breadth_portfolio/workers/iter12_trial0_genome.1b3455f44977bd4d/seed_workers/seed0/provenance/trial_12_0_0.json",
            "sha256": "9cc12227c2b0fc3c5ce3141826ad8efd295d1d5c3205f6bf0709ceb4ff74b06d"
          },
          "observation_execution": {
            "actual_appended_scalar_count": 27,
            "actual_policy_dim": 111,
            "declared_total_dim": 111,
            "dimension_declaration_matches": true,
            "obs_groups_are_metadata_not_appended_scalars": true,
            "policy_input_changed_by_audit": false,
            "raw_dim": 84,
            "representation_applied": true,
            "schema_version": "observation_execution_receipt.v1",
            "selected_raw_indices": [
              0,
              1,
              2,
              3,
              4,
              5,
              6,
              7,
              8,
              9,
              10,
              11,
              12,
              13,
              14,
              15,
              16,
              17,
              18,
              19,
              20,
              21,
              22,
              23,
              24,
              25,
              26,
              27,
              28,
              29,
              30,
              31,
              32,
              33,
              34,
              35,
              36,
              37,
              38,
              39,
              40,
              41,
              42,
              43,
              44,
              45,
              46,
              47,
              48,
              49,
              50,
              51,
              52,
              53,
              54,
              55,
              56,
              57,
              58,
              59,
              60,
              61,
              62,
              63,
              64,
              65,
              66,
              67,
              68,
              69,
              70,
              71,
              72,
              73,
              74,
              75,
              76,
              77,
              78,
              79,
              80,
              81,
              82,
              83
            ],
            "spec_sha256": "sha256:e38a59e3f7c44501be8a875e22cc89607620676493a843b557811dc6f987e57c",
            "status": "executed_as_declared"
          }
        },
        {
          "seed": 1,
          "successes": 292.0,
          "episodes": 300,
          "score": 0.9733333333333334,
          "stage_rates": [
            1.0,
            1.0,
            0.9966666666666667,
            0.9733333333333334
          ],
          "learner_steps": 5000000,
          "actual_steps": 5000000,
          "prefix_controller_steps": 0,
          "final_commit_eligible": true,
          "eligibility": {
            "actual_checkpoint_handoff": false,
            "architecture_version": "V9.5",
            "authority": "actual_training_initialization_receipt_not_planned_mode",
            "champion_parameters_reused": false,
            "eligible": true,
            "exploration_consolidation_verified": false,
            "handoff_rejected": false,
            "planned_mode": null,
            "reason": "fresh_original_reset_no_parameter_or_replay_transfer",
            "replay_reused": false,
            "schema_version": "v9.2.final_commit_eligibility_receipt.v1",
            "whole_task_evaluation_receipt": null
          },
          "effective": {
            "batch_size": 256,
            "buffer_size": 1000000,
            "ent_coef": "auto",
            "gamma": 0.9827731503164218,
            "gradient_steps": 1,
            "learning_rate": 0.00019665060658471088,
            "learning_starts": 1000000,
            "target_entropy": -30.0,
            "target_update_interval": 1,
            "tau": 0.005542676478755599,
            "train_freq": {
              "frequency": 1,
              "unit": "TrainFrequencyUnit.STEP"
            }
          },
          "network": [
            384,
            384,
            256
          ],
          "algorithm": "SAC",
          "model_exists": true,
          "provenance": {
            "path": "outputs/live_hand_p1_cold_1m_20260913/attempt_002/runs/adroit_hand_relocate_p1_seed0_20260913_030234/breadth_portfolio/workers/iter12_trial0_genome.1b3455f44977bd4d/seed_workers/seed1/provenance/trial_12_0_1.json",
            "sha256": "e9814174398370a19e18beda6d7865aeb8ac6cd8de436b1cc43c0e178626c472"
          },
          "observation_execution": {
            "actual_appended_scalar_count": 27,
            "actual_policy_dim": 111,
            "declared_total_dim": 111,
            "dimension_declaration_matches": true,
            "obs_groups_are_metadata_not_appended_scalars": true,
            "policy_input_changed_by_audit": false,
            "raw_dim": 84,
            "representation_applied": true,
            "schema_version": "observation_execution_receipt.v1",
            "selected_raw_indices": [
              0,
              1,
              2,
              3,
              4,
              5,
              6,
              7,
              8,
              9,
              10,
              11,
              12,
              13,
              14,
              15,
              16,
              17,
              18,
              19,
              20,
              21,
              22,
              23,
              24,
              25,
              26,
              27,
              28,
              29,
              30,
              31,
              32,
              33,
              34,
              35,
              36,
              37,
              38,
              39,
              40,
              41,
              42,
              43,
              44,
              45,
              46,
              47,
              48,
              49,
              50,
              51,
              52,
              53,
              54,
              55,
              56,
              57,
              58,
              59,
              60,
              61,
              62,
              63,
              64,
              65,
              66,
              67,
              68,
              69,
              70,
              71,
              72,
              73,
              74,
              75,
              76,
              77,
              78,
              79,
              80,
              81,
              82,
              83
            ],
            "spec_sha256": "sha256:e38a59e3f7c44501be8a875e22cc89607620676493a843b557811dc6f987e57c",
            "status": "executed_as_declared"
          }
        },
        {
          "seed": 2,
          "successes": 224.0,
          "episodes": 300,
          "score": 0.7466666666666667,
          "stage_rates": [
            0.9266666666666666,
            0.7933333333333333,
            0.77,
            0.7466666666666667
          ],
          "learner_steps": 5000000,
          "actual_steps": 5000000,
          "prefix_controller_steps": 0,
          "final_commit_eligible": true,
          "eligibility": {
            "actual_checkpoint_handoff": false,
            "architecture_version": "V9.5",
            "authority": "actual_training_initialization_receipt_not_planned_mode",
            "champion_parameters_reused": false,
            "eligible": true,
            "exploration_consolidation_verified": false,
            "handoff_rejected": false,
            "planned_mode": null,
            "reason": "fresh_original_reset_no_parameter_or_replay_transfer",
            "replay_reused": false,
            "schema_version": "v9.2.final_commit_eligibility_receipt.v1",
            "whole_task_evaluation_receipt": null
          },
          "effective": {
            "batch_size": 256,
            "buffer_size": 1000000,
            "ent_coef": "auto",
            "gamma": 0.9827731503164218,
            "gradient_steps": 1,
            "learning_rate": 0.00019665060658471088,
            "learning_starts": 1000000,
            "target_entropy": -30.0,
            "target_update_interval": 1,
            "tau": 0.005542676478755599,
            "train_freq": {
              "frequency": 1,
              "unit": "TrainFrequencyUnit.STEP"
            }
          },
          "network": [
            384,
            384,
            256
          ],
          "algorithm": "SAC",
          "model_exists": true,
          "provenance": {
            "path": "outputs/live_hand_p1_cold_1m_20260913/attempt_002/runs/adroit_hand_relocate_p1_seed0_20260913_030234/breadth_portfolio/workers/iter12_trial0_genome.1b3455f44977bd4d/seed_workers/seed2/provenance/trial_12_0_2.json",
            "sha256": "c8f8727dd08fed95f42a4e246a30d86096be4cbca143ca9d22cd4871bbd03162"
          },
          "observation_execution": {
            "actual_appended_scalar_count": 27,
            "actual_policy_dim": 111,
            "declared_total_dim": 111,
            "dimension_declaration_matches": true,
            "obs_groups_are_metadata_not_appended_scalars": true,
            "policy_input_changed_by_audit": false,
            "raw_dim": 84,
            "representation_applied": true,
            "schema_version": "observation_execution_receipt.v1",
            "selected_raw_indices": [
              0,
              1,
              2,
              3,
              4,
              5,
              6,
              7,
              8,
              9,
              10,
              11,
              12,
              13,
              14,
              15,
              16,
              17,
              18,
              19,
              20,
              21,
              22,
              23,
              24,
              25,
              26,
              27,
              28,
              29,
              30,
              31,
              32,
              33,
              34,
              35,
              36,
              37,
              38,
              39,
              40,
              41,
              42,
              43,
              44,
              45,
              46,
              47,
              48,
              49,
              50,
              51,
              52,
              53,
              54,
              55,
              56,
              57,
              58,
              59,
              60,
              61,
              62,
              63,
              64,
              65,
              66,
              67,
              68,
              69,
              70,
              71,
              72,
              73,
              74,
              75,
              76,
              77,
              78,
              79,
              80,
              81,
              82,
              83
            ],
            "spec_sha256": "sha256:e38a59e3f7c44501be8a875e22cc89607620676493a843b557811dc6f987e57c",
            "status": "executed_as_declared"
          }
        }
      ],
      "stage_mean": [
        0.8244444444444444,
        0.6644444444444444,
        0.6011111111111112,
        0.5755555555555556
      ],
      "stage_sample_sd": [
        0.24334094356440475,
        0.4152821441613632,
        0.5017893906736098,
        0.5055396822904908
      ],
      "mean": 0.5755555555555556,
      "sample_sd": 0.5055396822904908,
      "hyperparams": {
        "batch_size": 256,
        "buffer_size": 1000000,
        "ent_coef": "auto",
        "gamma": 0.9827731503164218,
        "learning_rate": 0.00019665060658471088,
        "learning_starts": 1000000,
        "tau": 0.005542676478755599
      },
      "stack": {
        "algo_id": "algo.sac_rank2.v1",
        "budget_id": "budget.tier_3_adaptive_candidates_5000000steps_2trials.v1",
        "env_adapter_id": "env_adapter.adroithandrelocate_v2.v1",
        "exploration_id": "exploration.long_warmup.v1",
        "goal_id": "goal.goal.v1",
        "hpo_id": "hpo.optuna_44136fa3.v1",
        "obs_schema_id": "repr.minimal_verified.v1",
        "omr_id": "omr.adroit_relocate_sustained_5_success.v1",
        "reward_id": "reward.general_transition.70bebb5c59ed.v1",
        "task_structure_id": "task_structure.single.v1"
      },
      "finished": 1789841599.1142688
    },
    {
      "worker": "iter12_trial1_genome.3f86420890368c2d",
      "iteration": 12,
      "trial": 1,
      "genome": "genome.3f86420890368c2d",
      "source": {
        "path": "outputs/live_hand_p1_cold_1m_20260913/attempt_002/runs/adroit_hand_relocate_p1_seed0_20260913_030234/breadth_portfolio/workers/iter12_trial1_genome.3f86420890368c2d/worker_result.json",
        "sha256": "a55e1e27e71d2f19e6800c081522db17cebbe5d633272b6ad4800151b282584a"
      },
      "seeds": [
        {
          "seed": 0,
          "successes": 4.0,
          "episodes": 300,
          "score": 0.013333333333333334,
          "stage_rates": [
            0.6566666666666666,
            0.20333333333333334,
            0.06666666666666667,
            0.013333333333333334
          ],
          "learner_steps": 5000000,
          "actual_steps": 5000000,
          "prefix_controller_steps": 0,
          "final_commit_eligible": true,
          "eligibility": {
            "actual_checkpoint_handoff": false,
            "architecture_version": "V9.5",
            "authority": "actual_training_initialization_receipt_not_planned_mode",
            "champion_parameters_reused": false,
            "eligible": true,
            "exploration_consolidation_verified": false,
            "handoff_rejected": false,
            "planned_mode": null,
            "reason": "fresh_original_reset_no_parameter_or_replay_transfer",
            "replay_reused": false,
            "schema_version": "v9.2.final_commit_eligibility_receipt.v1",
            "whole_task_evaluation_receipt": null
          },
          "effective": {
            "batch_size": 256,
            "buffer_size": 1000000,
            "ent_coef": "auto",
            "gamma": 0.9827731503164218,
            "gradient_steps": 1,
            "learning_rate": 0.00019665060658471088,
            "learning_starts": 1000000,
            "target_entropy": -30.0,
            "target_update_interval": 1,
            "tau": 0.005542676478755599,
            "train_freq": {
              "frequency": 1,
              "unit": "TrainFrequencyUnit.STEP"
            }
          },
          "network": [
            384,
            384,
            256
          ],
          "algorithm": "SAC",
          "model_exists": true,
          "provenance": {
            "path": "outputs/live_hand_p1_cold_1m_20260913/attempt_002/runs/adroit_hand_relocate_p1_seed0_20260913_030234/breadth_portfolio/workers/iter12_trial1_genome.3f86420890368c2d/seed_workers/seed0/provenance/trial_12_1_0.json",
            "sha256": "f1b2924c8862058ffda9ec3499c6225af04995c66ce52692f05150b51ecf55c8"
          },
          "observation_execution": {
            "actual_appended_scalar_count": 20,
            "actual_policy_dim": 104,
            "declared_total_dim": 104,
            "dimension_declaration_matches": true,
            "obs_groups_are_metadata_not_appended_scalars": true,
            "policy_input_changed_by_audit": false,
            "raw_dim": 84,
            "representation_applied": true,
            "schema_version": "observation_execution_receipt.v1",
            "selected_raw_indices": [
              0,
              1,
              2,
              3,
              4,
              5,
              6,
              7,
              8,
              9,
              10,
              11,
              12,
              13,
              14,
              15,
              16,
              17,
              18,
              19,
              20,
              21,
              22,
              23,
              24,
              25,
              26,
              27,
              28,
              29,
              30,
              31,
              32,
              33,
              34,
              35,
              36,
              37,
              38,
              39,
              40,
              41,
              42,
              43,
              44,
              45,
              46,
              47,
              48,
              49,
              50,
              51,
              52,
              53,
              54,
              55,
              56,
              57,
              58,
              59,
              60,
              61,
              62,
              63,
              64,
              65,
              66,
              67,
              68,
              69,
              70,
              71,
              72,
              73,
              74,
              75,
              76,
              77,
              78,
              79,
              80,
              81,
              82,
              83
            ],
            "spec_sha256": "sha256:485c53445d7c6aac826c1aae4a93637c11c1cd7c1240b34cf9e1ebdd82f725c4",
            "status": "executed_as_declared"
          }
        },
        {
          "seed": 1,
          "successes": 277.0,
          "episodes": 300,
          "score": 0.9233333333333333,
          "stage_rates": [
            0.9866666666666667,
            0.9366666666666666,
            0.9266666666666666,
            0.9233333333333333
          ],
          "learner_steps": 5000000,
          "actual_steps": 5000000,
          "prefix_controller_steps": 0,
          "final_commit_eligible": true,
          "eligibility": {
            "actual_checkpoint_handoff": false,
            "architecture_version": "V9.5",
            "authority": "actual_training_initialization_receipt_not_planned_mode",
            "champion_parameters_reused": false,
            "eligible": true,
            "exploration_consolidation_verified": false,
            "handoff_rejected": false,
            "planned_mode": null,
            "reason": "fresh_original_reset_no_parameter_or_replay_transfer",
            "replay_reused": false,
            "schema_version": "v9.2.final_commit_eligibility_receipt.v1",
            "whole_task_evaluation_receipt": null
          },
          "effective": {
            "batch_size": 256,
            "buffer_size": 1000000,
            "ent_coef": "auto",
            "gamma": 0.9827731503164218,
            "gradient_steps": 1,
            "learning_rate": 0.00019665060658471088,
            "learning_starts": 1000000,
            "target_entropy": -30.0,
            "target_update_interval": 1,
            "tau": 0.005542676478755599,
            "train_freq": {
              "frequency": 1,
              "unit": "TrainFrequencyUnit.STEP"
            }
          },
          "network": [
            384,
            384,
            256
          ],
          "algorithm": "SAC",
          "model_exists": true,
          "provenance": {
            "path": "outputs/live_hand_p1_cold_1m_20260913/attempt_002/runs/adroit_hand_relocate_p1_seed0_20260913_030234/breadth_portfolio/workers/iter12_trial1_genome.3f86420890368c2d/seed_workers/seed1/provenance/trial_12_1_1.json",
            "sha256": "1ee0b42a9f0bd9bf36c5f844f1240efb7dd986a4e2fec6b04bc6436b6ed2fd2d"
          },
          "observation_execution": {
            "actual_appended_scalar_count": 20,
            "actual_policy_dim": 104,
            "declared_total_dim": 104,
            "dimension_declaration_matches": true,
            "obs_groups_are_metadata_not_appended_scalars": true,
            "policy_input_changed_by_audit": false,
            "raw_dim": 84,
            "representation_applied": true,
            "schema_version": "observation_execution_receipt.v1",
            "selected_raw_indices": [
              0,
              1,
              2,
              3,
              4,
              5,
              6,
              7,
              8,
              9,
              10,
              11,
              12,
              13,
              14,
              15,
              16,
              17,
              18,
              19,
              20,
              21,
              22,
              23,
              24,
              25,
              26,
              27,
              28,
              29,
              30,
              31,
              32,
              33,
              34,
              35,
              36,
              37,
              38,
              39,
              40,
              41,
              42,
              43,
              44,
              45,
              46,
              47,
              48,
              49,
              50,
              51,
              52,
              53,
              54,
              55,
              56,
              57,
              58,
              59,
              60,
              61,
              62,
              63,
              64,
              65,
              66,
              67,
              68,
              69,
              70,
              71,
              72,
              73,
              74,
              75,
              76,
              77,
              78,
              79,
              80,
              81,
              82,
              83
            ],
            "spec_sha256": "sha256:485c53445d7c6aac826c1aae4a93637c11c1cd7c1240b34cf9e1ebdd82f725c4",
            "status": "executed_as_declared"
          }
        },
        {
          "seed": 2,
          "successes": 37.0,
          "episodes": 300,
          "score": 0.12333333333333334,
          "stage_rates": [
            0.9066666666666666,
            0.81,
            0.16,
            0.12333333333333334
          ],
          "learner_steps": 5000000,
          "actual_steps": 5000000,
          "prefix_controller_steps": 0,
          "final_commit_eligible": true,
          "eligibility": {
            "actual_checkpoint_handoff": false,
            "architecture_version": "V9.5",
            "authority": "actual_training_initialization_receipt_not_planned_mode",
            "champion_parameters_reused": false,
            "eligible": true,
            "exploration_consolidation_verified": false,
            "handoff_rejected": false,
            "planned_mode": null,
            "reason": "fresh_original_reset_no_parameter_or_replay_transfer",
            "replay_reused": false,
            "schema_version": "v9.2.final_commit_eligibility_receipt.v1",
            "whole_task_evaluation_receipt": null
          },
          "effective": {
            "batch_size": 256,
            "buffer_size": 1000000,
            "ent_coef": "auto",
            "gamma": 0.9827731503164218,
            "gradient_steps": 1,
            "learning_rate": 0.00019665060658471088,
            "learning_starts": 1000000,
            "target_entropy": -30.0,
            "target_update_interval": 1,
            "tau": 0.005542676478755599,
            "train_freq": {
              "frequency": 1,
              "unit": "TrainFrequencyUnit.STEP"
            }
          },
          "network": [
            384,
            384,
            256
          ],
          "algorithm": "SAC",
          "model_exists": true,
          "provenance": {
            "path": "outputs/live_hand_p1_cold_1m_20260913/attempt_002/runs/adroit_hand_relocate_p1_seed0_20260913_030234/breadth_portfolio/workers/iter12_trial1_genome.3f86420890368c2d/seed_workers/seed2/provenance/trial_12_1_2.json",
            "sha256": "dc75fb4d17dffe662169c0221eef719afaada8822577c91670bbc28a22f879f2"
          },
          "observation_execution": {
            "actual_appended_scalar_count": 20,
            "actual_policy_dim": 104,
            "declared_total_dim": 104,
            "dimension_declaration_matches": true,
            "obs_groups_are_metadata_not_appended_scalars": true,
            "policy_input_changed_by_audit": false,
            "raw_dim": 84,
            "representation_applied": true,
            "schema_version": "observation_execution_receipt.v1",
            "selected_raw_indices": [
              0,
              1,
              2,
              3,
              4,
              5,
              6,
              7,
              8,
              9,
              10,
              11,
              12,
              13,
              14,
              15,
              16,
              17,
              18,
              19,
              20,
              21,
              22,
              23,
              24,
              25,
              26,
              27,
              28,
              29,
              30,
              31,
              32,
              33,
              34,
              35,
              36,
              37,
              38,
              39,
              40,
              41,
              42,
              43,
              44,
              45,
              46,
              47,
              48,
              49,
              50,
              51,
              52,
              53,
              54,
              55,
              56,
              57,
              58,
              59,
              60,
              61,
              62,
              63,
              64,
              65,
              66,
              67,
              68,
              69,
              70,
              71,
              72,
              73,
              74,
              75,
              76,
              77,
              78,
              79,
              80,
              81,
              82,
              83
            ],
            "spec_sha256": "sha256:485c53445d7c6aac826c1aae4a93637c11c1cd7c1240b34cf9e1ebdd82f725c4",
            "status": "executed_as_declared"
          }
        }
      ],
      "stage_mean": [
        0.85,
        0.65,
        0.3844444444444444,
        0.35333333333333333
      ],
      "stage_sample_sd": [
        0.17214335111567144,
        0.3919750558957093,
        0.4718913873779447,
        0.49668903752750576
      ],
      "mean": 0.35333333333333333,
      "sample_sd": 0.49668903752750576,
      "hyperparams": {
        "batch_size": 256,
        "buffer_size": 1000000,
        "ent_coef": "auto",
        "gamma": 0.9827731503164218,
        "learning_rate": 0.00019665060658471088,
        "learning_starts": 1000000,
        "tau": 0.005542676478755599
      },
      "stack": {
        "algo_id": "algo.sac_rank2.v1",
        "budget_id": "budget.tier_3_adaptive_candidates_5000000steps_2trials.v1",
        "env_adapter_id": "env_adapter.adroithandrelocate_v2.v1",
        "exploration_id": "exploration.long_warmup.v1",
        "goal_id": "goal.goal.v1",
        "hpo_id": "hpo.optuna_44136fa3.v1",
        "hypothesis_ids": [
          "hyp.representation.0c20951f21d15aae",
          "hyp.representation.318422dc1d585d0a",
          "hyp.representation.469bf8ca08bd3157",
          "hyp.representation.5b678a48994d4ad5",
          "hyp.representation.6b1c62e013f51248",
          "hyp.representation.98a971b0e3cc20ec",
          "hyp.representation.b328de7ff289f57d",
          "hyp.representation.d1fb05c69426947f",
          "hyp.representation.d9267f8478234994",
          "hyp.representation.e57f3cea17722c04",
          "hyp.representation.e7ec259a448f0088"
        ],
        "obs_schema_id": "repr.typed_combinators.v1",
        "omr_id": "omr.adroit_relocate_sustained_5_success.v1",
        "reward_id": "reward.general_transition.70bebb5c59ed.v1",
        "task_structure_id": "task_structure.single.v1"
      },
      "finished": 1789841340.9287002
    },
    {
      "worker": "iter13_trial0_genome.1b3455f44977bd4d",
      "iteration": 13,
      "trial": 0,
      "genome": "genome.1b3455f44977bd4d",
      "source": {
        "path": "outputs/live_hand_p1_cold_1m_20260913/attempt_002/runs/adroit_hand_relocate_p1_seed0_20260913_030234/breadth_portfolio/workers/iter13_trial0_genome.1b3455f44977bd4d/worker_result.json",
        "sha256": "6e97ab2017f690036ce2a32d52c78fdc42df3cb435fb4141b9f3289500cb5485"
      },
      "seeds": [
        {
          "seed": 0,
          "successes": 297.0,
          "episodes": 300,
          "score": 0.99,
          "stage_rates": [
            1.0,
            1.0,
            1.0,
            0.99
          ],
          "learner_steps": 5000000,
          "actual_steps": 5000000,
          "prefix_controller_steps": 0,
          "final_commit_eligible": true,
          "eligibility": {
            "actual_checkpoint_handoff": false,
            "architecture_version": "V9.5",
            "authority": "actual_training_initialization_receipt_not_planned_mode",
            "champion_parameters_reused": false,
            "eligible": true,
            "exploration_consolidation_verified": false,
            "handoff_rejected": false,
            "planned_mode": null,
            "reason": "fresh_original_reset_no_parameter_or_replay_transfer",
            "replay_reused": false,
            "schema_version": "v9.2.final_commit_eligibility_receipt.v1",
            "whole_task_evaluation_receipt": null
          },
          "effective": {
            "batch_size": 256,
            "buffer_size": 1000000,
            "ent_coef": "auto",
            "gamma": 0.9872578997069547,
            "gradient_steps": 1,
            "learning_rate": 0.00012391055056860888,
            "learning_starts": 1000000,
            "target_entropy": -30.0,
            "target_update_interval": 1,
            "tau": 0.009801591439928512,
            "train_freq": {
              "frequency": 1,
              "unit": "TrainFrequencyUnit.STEP"
            }
          },
          "network": [
            384,
            384,
            256
          ],
          "algorithm": "SAC",
          "model_exists": true,
          "provenance": {
            "path": "outputs/live_hand_p1_cold_1m_20260913/attempt_002/runs/adroit_hand_relocate_p1_seed0_20260913_030234/breadth_portfolio/workers/iter13_trial0_genome.1b3455f44977bd4d/seed_workers/seed0/provenance/trial_13_0_0.json",
            "sha256": "bd77258c90999f2afade19340599b3cd969cec5084afd473e95f531ff661c144"
          },
          "observation_execution": {
            "actual_appended_scalar_count": 27,
            "actual_policy_dim": 111,
            "declared_total_dim": 111,
            "dimension_declaration_matches": true,
            "obs_groups_are_metadata_not_appended_scalars": true,
            "policy_input_changed_by_audit": false,
            "raw_dim": 84,
            "representation_applied": true,
            "schema_version": "observation_execution_receipt.v1",
            "selected_raw_indices": [
              0,
              1,
              2,
              3,
              4,
              5,
              6,
              7,
              8,
              9,
              10,
              11,
              12,
              13,
              14,
              15,
              16,
              17,
              18,
              19,
              20,
              21,
              22,
              23,
              24,
              25,
              26,
              27,
              28,
              29,
              30,
              31,
              32,
              33,
              34,
              35,
              36,
              37,
              38,
              39,
              40,
              41,
              42,
              43,
              44,
              45,
              46,
              47,
              48,
              49,
              50,
              51,
              52,
              53,
              54,
              55,
              56,
              57,
              58,
              59,
              60,
              61,
              62,
              63,
              64,
              65,
              66,
              67,
              68,
              69,
              70,
              71,
              72,
              73,
              74,
              75,
              76,
              77,
              78,
              79,
              80,
              81,
              82,
              83
            ],
            "spec_sha256": "sha256:e38a59e3f7c44501be8a875e22cc89607620676493a843b557811dc6f987e57c",
            "status": "executed_as_declared"
          }
        },
        {
          "seed": 1,
          "successes": 296.0,
          "episodes": 300,
          "score": 0.9866666666666667,
          "stage_rates": [
            1.0,
            0.9966666666666667,
            0.99,
            0.9866666666666667
          ],
          "learner_steps": 5000000,
          "actual_steps": 5000000,
          "prefix_controller_steps": 0,
          "final_commit_eligible": true,
          "eligibility": {
            "actual_checkpoint_handoff": false,
            "architecture_version": "V9.5",
            "authority": "actual_training_initialization_receipt_not_planned_mode",
            "champion_parameters_reused": false,
            "eligible": true,
            "exploration_consolidation_verified": false,
            "handoff_rejected": false,
            "planned_mode": null,
            "reason": "fresh_original_reset_no_parameter_or_replay_transfer",
            "replay_reused": false,
            "schema_version": "v9.2.final_commit_eligibility_receipt.v1",
            "whole_task_evaluation_receipt": null
          },
          "effective": {
            "batch_size": 256,
            "buffer_size": 1000000,
            "ent_coef": "auto",
            "gamma": 0.9872578997069547,
            "gradient_steps": 1,
            "learning_rate": 0.00012391055056860888,
            "learning_starts": 1000000,
            "target_entropy": -30.0,
            "target_update_interval": 1,
            "tau": 0.009801591439928512,
            "train_freq": {
              "frequency": 1,
              "unit": "TrainFrequencyUnit.STEP"
            }
          },
          "network": [
            384,
            384,
            256
          ],
          "algorithm": "SAC",
          "model_exists": true,
          "provenance": {
            "path": "outputs/live_hand_p1_cold_1m_20260913/attempt_002/runs/adroit_hand_relocate_p1_seed0_20260913_030234/breadth_portfolio/workers/iter13_trial0_genome.1b3455f44977bd4d/seed_workers/seed1/provenance/trial_13_0_1.json",
            "sha256": "1358c7385de185f7d6e1818bc6bb7f6fccbbbb285786cf9254cf66a290fac758"
          },
          "observation_execution": {
            "actual_appended_scalar_count": 27,
            "actual_policy_dim": 111,
            "declared_total_dim": 111,
            "dimension_declaration_matches": true,
            "obs_groups_are_metadata_not_appended_scalars": true,
            "policy_input_changed_by_audit": false,
            "raw_dim": 84,
            "representation_applied": true,
            "schema_version": "observation_execution_receipt.v1",
            "selected_raw_indices": [
              0,
              1,
              2,
              3,
              4,
              5,
              6,
              7,
              8,
              9,
              10,
              11,
              12,
              13,
              14,
              15,
              16,
              17,
              18,
              19,
              20,
              21,
              22,
              23,
              24,
              25,
              26,
              27,
              28,
              29,
              30,
              31,
              32,
              33,
              34,
              35,
              36,
              37,
              38,
              39,
              40,
              41,
              42,
              43,
              44,
              45,
              46,
              47,
              48,
              49,
              50,
              51,
              52,
              53,
              54,
              55,
              56,
              57,
              58,
              59,
              60,
              61,
              62,
              63,
              64,
              65,
              66,
              67,
              68,
              69,
              70,
              71,
              72,
              73,
              74,
              75,
              76,
              77,
              78,
              79,
              80,
              81,
              82,
              83
            ],
            "spec_sha256": "sha256:e38a59e3f7c44501be8a875e22cc89607620676493a843b557811dc6f987e57c",
            "status": "executed_as_declared"
          }
        },
        {
          "seed": 2,
          "successes": 281.0,
          "episodes": 300,
          "score": 0.9366666666666666,
          "stage_rates": [
            1.0,
            0.9733333333333334,
            0.9433333333333334,
            0.9366666666666666
          ],
          "learner_steps": 5000000,
          "actual_steps": 5000000,
          "prefix_controller_steps": 0,
          "final_commit_eligible": true,
          "eligibility": {
            "actual_checkpoint_handoff": false,
            "architecture_version": "V9.5",
            "authority": "actual_training_initialization_receipt_not_planned_mode",
            "champion_parameters_reused": false,
            "eligible": true,
            "exploration_consolidation_verified": false,
            "handoff_rejected": false,
            "planned_mode": null,
            "reason": "fresh_original_reset_no_parameter_or_replay_transfer",
            "replay_reused": false,
            "schema_version": "v9.2.final_commit_eligibility_receipt.v1",
            "whole_task_evaluation_receipt": null
          },
          "effective": {
            "batch_size": 256,
            "buffer_size": 1000000,
            "ent_coef": "auto",
            "gamma": 0.9872578997069547,
            "gradient_steps": 1,
            "learning_rate": 0.00012391055056860888,
            "learning_starts": 1000000,
            "target_entropy": -30.0,
            "target_update_interval": 1,
            "tau": 0.009801591439928512,
            "train_freq": {
              "frequency": 1,
              "unit": "TrainFrequencyUnit.STEP"
            }
          },
          "network": [
            384,
            384,
            256
          ],
          "algorithm": "SAC",
          "model_exists": true,
          "provenance": {
            "path": "outputs/live_hand_p1_cold_1m_20260913/attempt_002/runs/adroit_hand_relocate_p1_seed0_20260913_030234/breadth_portfolio/workers/iter13_trial0_genome.1b3455f44977bd4d/seed_workers/seed2/provenance/trial_13_0_2.json",
            "sha256": "3c02196af0ce30d3a4b6fcaf19b5f76f200dbe659c9a7980c1c02d0ce9382189"
          },
          "observation_execution": {
            "actual_appended_scalar_count": 27,
            "actual_policy_dim": 111,
            "declared_total_dim": 111,
            "dimension_declaration_matches": true,
            "obs_groups_are_metadata_not_appended_scalars": true,
            "policy_input_changed_by_audit": false,
            "raw_dim": 84,
            "representation_applied": true,
            "schema_version": "observation_execution_receipt.v1",
            "selected_raw_indices": [
              0,
              1,
              2,
              3,
              4,
              5,
              6,
              7,
              8,
              9,
              10,
              11,
              12,
              13,
              14,
              15,
              16,
              17,
              18,
              19,
              20,
              21,
              22,
              23,
              24,
              25,
              26,
              27,
              28,
              29,
              30,
              31,
              32,
              33,
              34,
              35,
              36,
              37,
              38,
              39,
              40,
              41,
              42,
              43,
              44,
              45,
              46,
              47,
              48,
              49,
              50,
              51,
              52,
              53,
              54,
              55,
              56,
              57,
              58,
              59,
              60,
              61,
              62,
              63,
              64,
              65,
              66,
              67,
              68,
              69,
              70,
              71,
              72,
              73,
              74,
              75,
              76,
              77,
              78,
              79,
              80,
              81,
              82,
              83
            ],
            "spec_sha256": "sha256:e38a59e3f7c44501be8a875e22cc89607620676493a843b557811dc6f987e57c",
            "status": "executed_as_declared"
          }
        }
      ],
      "stage_mean": [
        1.0,
        0.99,
        0.9777777777777777,
        0.9711111111111111
      ],
      "stage_sample_sd": [
        0.0,
        0.014529663145135558,
        0.030245905752924872,
        0.02987628813277502
      ],
      "mean": 0.9711111111111111,
      "sample_sd": 0.02987628813277502,
      "hyperparams": {
        "batch_size": 256,
        "buffer_size": 1000000,
        "ent_coef": "auto",
        "gamma": 0.9872578997069547,
        "learning_rate": 0.00012391055056860888,
        "learning_starts": 1000000,
        "tau": 0.009801591439928512
      },
      "stack": {
        "algo_id": "algo.sac_rank2.v1",
        "budget_id": "budget.tier_3_adaptive_candidates_5000000steps_2trials.v1",
        "env_adapter_id": "env_adapter.adroithandrelocate_v2.v1",
        "exploration_id": "exploration.long_warmup.v1",
        "goal_id": "goal.goal.v1",
        "hpo_id": "hpo.optuna_44136fa3.v1",
        "obs_schema_id": "repr.minimal_verified.v1",
        "omr_id": "omr.adroit_relocate_sustained_5_success.v1",
        "reward_id": "reward.general_transition.70bebb5c59ed.v1",
        "task_structure_id": "task_structure.single.v1"
      },
      "finished": 1790103214.1475573
    },
    {
      "worker": "iter13_trial1_genome.3f86420890368c2d",
      "iteration": 13,
      "trial": 1,
      "genome": "genome.3f86420890368c2d",
      "source": {
        "path": "outputs/live_hand_p1_cold_1m_20260913/attempt_002/runs/adroit_hand_relocate_p1_seed0_20260913_030234/breadth_portfolio/workers/iter13_trial1_genome.3f86420890368c2d/worker_result.json",
        "sha256": "38115d4bf9b3a975a248753b09e93c54df024d60949129d8735e031565d22021"
      },
      "seeds": [
        {
          "seed": 0,
          "successes": 262.0,
          "episodes": 300,
          "score": 0.8733333333333333,
          "stage_rates": [
            0.9866666666666667,
            0.94,
            0.8966666666666666,
            0.8733333333333333
          ],
          "learner_steps": 5000000,
          "actual_steps": 5000000,
          "prefix_controller_steps": 0,
          "final_commit_eligible": true,
          "eligibility": {
            "actual_checkpoint_handoff": false,
            "architecture_version": "V9.5",
            "authority": "actual_training_initialization_receipt_not_planned_mode",
            "champion_parameters_reused": false,
            "eligible": true,
            "exploration_consolidation_verified": false,
            "handoff_rejected": false,
            "planned_mode": null,
            "reason": "fresh_original_reset_no_parameter_or_replay_transfer",
            "replay_reused": false,
            "schema_version": "v9.2.final_commit_eligibility_receipt.v1",
            "whole_task_evaluation_receipt": null
          },
          "effective": {
            "batch_size": 256,
            "buffer_size": 1000000,
            "ent_coef": "auto",
            "gamma": 0.9872578997069547,
            "gradient_steps": 1,
            "learning_rate": 0.00012391055056860888,
            "learning_starts": 1000000,
            "target_entropy": -30.0,
            "target_update_interval": 1,
            "tau": 0.009801591439928512,
            "train_freq": {
              "frequency": 1,
              "unit": "TrainFrequencyUnit.STEP"
            }
          },
          "network": [
            384,
            384,
            256
          ],
          "algorithm": "SAC",
          "model_exists": true,
          "provenance": {
            "path": "outputs/live_hand_p1_cold_1m_20260913/attempt_002/runs/adroit_hand_relocate_p1_seed0_20260913_030234/breadth_portfolio/workers/iter13_trial1_genome.3f86420890368c2d/seed_workers/seed0/provenance/trial_13_1_0.json",
            "sha256": "e26f9ea00769399d1932f611da23950a6be616346728e6283b53ec9f9d9064b2"
          },
          "observation_execution": {
            "actual_appended_scalar_count": 20,
            "actual_policy_dim": 104,
            "declared_total_dim": 104,
            "dimension_declaration_matches": true,
            "obs_groups_are_metadata_not_appended_scalars": true,
            "policy_input_changed_by_audit": false,
            "raw_dim": 84,
            "representation_applied": true,
            "schema_version": "observation_execution_receipt.v1",
            "selected_raw_indices": [
              0,
              1,
              2,
              3,
              4,
              5,
              6,
              7,
              8,
              9,
              10,
              11,
              12,
              13,
              14,
              15,
              16,
              17,
              18,
              19,
              20,
              21,
              22,
              23,
              24,
              25,
              26,
              27,
              28,
              29,
              30,
              31,
              32,
              33,
              34,
              35,
              36,
              37,
              38,
              39,
              40,
              41,
              42,
              43,
              44,
              45,
              46,
              47,
              48,
              49,
              50,
              51,
              52,
              53,
              54,
              55,
              56,
              57,
              58,
              59,
              60,
              61,
              62,
              63,
              64,
              65,
              66,
              67,
              68,
              69,
              70,
              71,
              72,
              73,
              74,
              75,
              76,
              77,
              78,
              79,
              80,
              81,
              82,
              83
            ],
            "spec_sha256": "sha256:485c53445d7c6aac826c1aae4a93637c11c1cd7c1240b34cf9e1ebdd82f725c4",
            "status": "executed_as_declared"
          }
        },
        {
          "seed": 1,
          "successes": 282.0,
          "episodes": 300,
          "score": 0.94,
          "stage_rates": [
            0.9966666666666667,
            0.9833333333333333,
            0.9566666666666667,
            0.94
          ],
          "learner_steps": 5000000,
          "actual_steps": 5000000,
          "prefix_controller_steps": 0,
          "final_commit_eligible": true,
          "eligibility": {
            "actual_checkpoint_handoff": false,
            "architecture_version": "V9.5",
            "authority": "actual_training_initialization_receipt_not_planned_mode",
            "champion_parameters_reused": false,
            "eligible": true,
            "exploration_consolidation_verified": false,
            "handoff_rejected": false,
            "planned_mode": null,
            "reason": "fresh_original_reset_no_parameter_or_replay_transfer",
            "replay_reused": false,
            "schema_version": "v9.2.final_commit_eligibility_receipt.v1",
            "whole_task_evaluation_receipt": null
          },
          "effective": {
            "batch_size": 256,
            "buffer_size": 1000000,
            "ent_coef": "auto",
            "gamma": 0.9872578997069547,
            "gradient_steps": 1,
            "learning_rate": 0.00012391055056860888,
            "learning_starts": 1000000,
            "target_entropy": -30.0,
            "target_update_interval": 1,
            "tau": 0.009801591439928512,
            "train_freq": {
              "frequency": 1,
              "unit": "TrainFrequencyUnit.STEP"
            }
          },
          "network": [
            384,
            384,
            256
          ],
          "algorithm": "SAC",
          "model_exists": true,
          "provenance": {
            "path": "outputs/live_hand_p1_cold_1m_20260913/attempt_002/runs/adroit_hand_relocate_p1_seed0_20260913_030234/breadth_portfolio/workers/iter13_trial1_genome.3f86420890368c2d/seed_workers/seed1/provenance/trial_13_1_1.json",
            "sha256": "8ff469516277c1cb06f20877152f6d994a12b99b57b1fea33b230c4ff67ab8a3"
          },
          "observation_execution": {
            "actual_appended_scalar_count": 20,
            "actual_policy_dim": 104,
            "declared_total_dim": 104,
            "dimension_declaration_matches": true,
            "obs_groups_are_metadata_not_appended_scalars": true,
            "policy_input_changed_by_audit": false,
            "raw_dim": 84,
            "representation_applied": true,
            "schema_version": "observation_execution_receipt.v1",
            "selected_raw_indices": [
              0,
              1,
              2,
              3,
              4,
              5,
              6,
              7,
              8,
              9,
              10,
              11,
              12,
              13,
              14,
              15,
              16,
              17,
              18,
              19,
              20,
              21,
              22,
              23,
              24,
              25,
              26,
              27,
              28,
              29,
              30,
              31,
              32,
              33,
              34,
              35,
              36,
              37,
              38,
              39,
              40,
              41,
              42,
              43,
              44,
              45,
              46,
              47,
              48,
              49,
              50,
              51,
              52,
              53,
              54,
              55,
              56,
              57,
              58,
              59,
              60,
              61,
              62,
              63,
              64,
              65,
              66,
              67,
              68,
              69,
              70,
              71,
              72,
              73,
              74,
              75,
              76,
              77,
              78,
              79,
              80,
              81,
              82,
              83
            ],
            "spec_sha256": "sha256:485c53445d7c6aac826c1aae4a93637c11c1cd7c1240b34cf9e1ebdd82f725c4",
            "status": "executed_as_declared"
          }
        },
        {
          "seed": 2,
          "successes": 274.0,
          "episodes": 300,
          "score": 0.9133333333333333,
          "stage_rates": [
            0.9566666666666667,
            0.94,
            0.9366666666666666,
            0.9133333333333333
          ],
          "learner_steps": 5000000,
          "actual_steps": 5000000,
          "prefix_controller_steps": 0,
          "final_commit_eligible": true,
          "eligibility": {
            "actual_checkpoint_handoff": false,
            "architecture_version": "V9.5",
            "authority": "actual_training_initialization_receipt_not_planned_mode",
            "champion_parameters_reused": false,
            "eligible": true,
            "exploration_consolidation_verified": false,
            "handoff_rejected": false,
            "planned_mode": null,
            "reason": "fresh_original_reset_no_parameter_or_replay_transfer",
            "replay_reused": false,
            "schema_version": "v9.2.final_commit_eligibility_receipt.v1",
            "whole_task_evaluation_receipt": null
          },
          "effective": {
            "batch_size": 256,
            "buffer_size": 1000000,
            "ent_coef": "auto",
            "gamma": 0.9872578997069547,
            "gradient_steps": 1,
            "learning_rate": 0.00012391055056860888,
            "learning_starts": 1000000,
            "target_entropy": -30.0,
            "target_update_interval": 1,
            "tau": 0.009801591439928512,
            "train_freq": {
              "frequency": 1,
              "unit": "TrainFrequencyUnit.STEP"
            }
          },
          "network": [
            384,
            384,
            256
          ],
          "algorithm": "SAC",
          "model_exists": true,
          "provenance": {
            "path": "outputs/live_hand_p1_cold_1m_20260913/attempt_002/runs/adroit_hand_relocate_p1_seed0_20260913_030234/breadth_portfolio/workers/iter13_trial1_genome.3f86420890368c2d/seed_workers/seed2/provenance/trial_13_1_2.json",
            "sha256": "3821fc4bd06d52d74e5c0093caf7897c9593b33b199fa1d62d680a58294cc5ba"
          },
          "observation_execution": {
            "actual_appended_scalar_count": 20,
            "actual_policy_dim": 104,
            "declared_total_dim": 104,
            "dimension_declaration_matches": true,
            "obs_groups_are_metadata_not_appended_scalars": true,
            "policy_input_changed_by_audit": false,
            "raw_dim": 84,
            "representation_applied": true,
            "schema_version": "observation_execution_receipt.v1",
            "selected_raw_indices": [
              0,
              1,
              2,
              3,
              4,
              5,
              6,
              7,
              8,
              9,
              10,
              11,
              12,
              13,
              14,
              15,
              16,
              17,
              18,
              19,
              20,
              21,
              22,
              23,
              24,
              25,
              26,
              27,
              28,
              29,
              30,
              31,
              32,
              33,
              34,
              35,
              36,
              37,
              38,
              39,
              40,
              41,
              42,
              43,
              44,
              45,
              46,
              47,
              48,
              49,
              50,
              51,
              52,
              53,
              54,
              55,
              56,
              57,
              58,
              59,
              60,
              61,
              62,
              63,
              64,
              65,
              66,
              67,
              68,
              69,
              70,
              71,
              72,
              73,
              74,
              75,
              76,
              77,
              78,
              79,
              80,
              81,
              82,
              83
            ],
            "spec_sha256": "sha256:485c53445d7c6aac826c1aae4a93637c11c1cd7c1240b34cf9e1ebdd82f725c4",
            "status": "executed_as_declared"
          }
        }
      ],
      "stage_mean": [
        0.98,
        0.9544444444444444,
        0.9299999999999999,
        0.9088888888888889
      ],
      "stage_sample_sd": [
        0.020816659994661344,
        0.025018511664883784,
        0.03055050463303896,
        0.033554819712314436
      ],
      "mean": 0.9088888888888889,
      "sample_sd": 0.033554819712314436,
      "hyperparams": {
        "batch_size": 256,
        "buffer_size": 1000000,
        "ent_coef": "auto",
        "gamma": 0.9872578997069547,
        "learning_rate": 0.00012391055056860888,
        "learning_starts": 1000000,
        "tau": 0.009801591439928512
      },
      "stack": {
        "algo_id": "algo.sac_rank2.v1",
        "budget_id": "budget.tier_3_adaptive_candidates_5000000steps_2trials.v1",
        "env_adapter_id": "env_adapter.adroithandrelocate_v2.v1",
        "exploration_id": "exploration.long_warmup.v1",
        "goal_id": "goal.goal.v1",
        "hpo_id": "hpo.optuna_44136fa3.v1",
        "hypothesis_ids": [
          "hyp.representation.2f8a0c1671ceb716",
          "hyp.representation.c7d94b9ef9c64b89",
          "hyp.representation.e6a8ad1523cdc636",
          "hyp.representation.fc7f9f7b46c98262"
        ],
        "obs_schema_id": "repr.typed_combinators.v1",
        "omr_id": "omr.adroit_relocate_sustained_5_success.v1",
        "reward_id": "reward.general_transition.70bebb5c59ed.v1",
        "task_structure_id": "task_structure.single.v1"
      },
      "finished": 1790113520.6262743
    },
    {
      "worker": "iter14_trial0_genome.1b3455f44977bd4d",
      "iteration": 14,
      "trial": 0,
      "genome": "genome.1b3455f44977bd4d",
      "source": {
        "path": "outputs/live_hand_p1_cold_1m_20260913/attempt_002/runs/adroit_hand_relocate_p1_seed0_20260913_030234/breadth_portfolio/workers/iter14_trial0_genome.1b3455f44977bd4d/worker_result.json",
        "sha256": "3a06c44d024b84d4be7fa9ce214404dd43a2de86fee53deb885b78eaaa1e7425"
      },
      "seeds": [
        {
          "seed": 0,
          "successes": 0.0,
          "episodes": 300,
          "score": 0.0,
          "stage_rates": [
            0.056666666666666664,
            0.0033333333333333335,
            0.006666666666666667,
            0.0
          ],
          "learner_steps": 5000000,
          "actual_steps": 5072411,
          "prefix_controller_steps": 72411,
          "final_commit_eligible": true,
          "eligibility": {
            "actual_checkpoint_handoff": true,
            "architecture_version": "V9.5",
            "authority": "actual_training_initialization_receipt_not_planned_mode",
            "champion_parameters_reused": false,
            "eligible": true,
            "exploration_consolidation_verified": true,
            "handoff_rejected": false,
            "planned_mode": "evidence_guided_frontier_exploration",
            "reason": "exploratory_training_consolidated_and_single_policy_original_reset_evaluated",
            "replay_reused": false,
            "schema_version": "v9.2.final_commit_eligibility_receipt.v1",
            "whole_task_evaluation_receipt": {
              "assistance_disabled": true,
              "checkpoint_ref": "./outputs/live_hand_p1_cold_1m_20260913/attempt_002/runs/adroit_hand_relocate_p1_seed0_20260913_030234/breadth_portfolio/workers/iter14_trial0_genome.1b3455f44977bd4d/seed_workers/seed0/models/iter14_trial0_seed0.zip",
              "episodes": 300,
              "original_horizon_preserved": true,
              "original_reset": true,
              "policy_instance_shared_before_checkpoint_save": true,
              "schema_version": "whole_task_original_reset_evaluation.v1",
              "single_policy": true,
              "source": "terminal_stage_same_heldout_rollouts",
              "valid": true
            }
          },
          "effective": {
            "batch_size": 256,
            "buffer_size": 1000000,
            "ent_coef": "auto",
            "gamma": 0.9901055243700371,
            "gradient_steps": 1,
            "learning_rate": 0.0004874393455731229,
            "learning_starts": 1000000,
            "target_entropy": -30.0,
            "target_update_interval": 1,
            "tau": 0.005333885862102573,
            "train_freq": {
              "frequency": 1,
              "unit": "TrainFrequencyUnit.STEP"
            }
          },
          "network": [
            384,
            384,
            256
          ],
          "algorithm": "SAC",
          "model_exists": true,
          "provenance": {
            "path": "outputs/live_hand_p1_cold_1m_20260913/attempt_002/runs/adroit_hand_relocate_p1_seed0_20260913_030234/breadth_portfolio/workers/iter14_trial0_genome.1b3455f44977bd4d/seed_workers/seed0/provenance/trial_14_0_0.json",
            "sha256": "3c263a0d74d3e8c082a6d9b6b5df156bd777091e684f59271344f2dad5460698"
          },
          "observation_execution": {
            "actual_appended_scalar_count": 27,
            "actual_policy_dim": 111,
            "declared_total_dim": 111,
            "dimension_declaration_matches": true,
            "obs_groups_are_metadata_not_appended_scalars": true,
            "policy_input_changed_by_audit": false,
            "raw_dim": 84,
            "representation_applied": true,
            "schema_version": "observation_execution_receipt.v1",
            "selected_raw_indices": [
              0,
              1,
              2,
              3,
              4,
              5,
              6,
              7,
              8,
              9,
              10,
              11,
              12,
              13,
              14,
              15,
              16,
              17,
              18,
              19,
              20,
              21,
              22,
              23,
              24,
              25,
              26,
              27,
              28,
              29,
              30,
              31,
              32,
              33,
              34,
              35,
              36,
              37,
              38,
              39,
              40,
              41,
              42,
              43,
              44,
              45,
              46,
              47,
              48,
              49,
              50,
              51,
              52,
              53,
              54,
              55,
              56,
              57,
              58,
              59,
              60,
              61,
              62,
              63,
              64,
              65,
              66,
              67,
              68,
              69,
              70,
              71,
              72,
              73,
              74,
              75,
              76,
              77,
              78,
              79,
              80,
              81,
              82,
              83
            ],
            "spec_sha256": "sha256:e38a59e3f7c44501be8a875e22cc89607620676493a843b557811dc6f987e57c",
            "status": "executed_as_declared"
          }
        },
        {
          "seed": 1,
          "successes": 0.0,
          "episodes": 300,
          "score": 0.0,
          "stage_rates": [
            0.0,
            0.0,
            0.006666666666666667,
            0.0
          ],
          "learner_steps": 5000000,
          "actual_steps": 5076059,
          "prefix_controller_steps": 76059,
          "final_commit_eligible": true,
          "eligibility": {
            "actual_checkpoint_handoff": true,
            "architecture_version": "V9.5",
            "authority": "actual_training_initialization_receipt_not_planned_mode",
            "champion_parameters_reused": false,
            "eligible": true,
            "exploration_consolidation_verified": true,
            "handoff_rejected": false,
            "planned_mode": "evidence_guided_frontier_exploration",
            "reason": "exploratory_training_consolidated_and_single_policy_original_reset_evaluated",
            "replay_reused": false,
            "schema_version": "v9.2.final_commit_eligibility_receipt.v1",
            "whole_task_evaluation_receipt": {
              "assistance_disabled": true,
              "checkpoint_ref": "./outputs/live_hand_p1_cold_1m_20260913/attempt_002/runs/adroit_hand_relocate_p1_seed0_20260913_030234/breadth_portfolio/workers/iter14_trial0_genome.1b3455f44977bd4d/seed_workers/seed1/models/iter14_trial0_seed1.zip",
              "episodes": 300,
              "original_horizon_preserved": true,
              "original_reset": true,
              "policy_instance_shared_before_checkpoint_save": true,
              "schema_version": "whole_task_original_reset_evaluation.v1",
              "single_policy": true,
              "source": "terminal_stage_same_heldout_rollouts",
              "valid": true
            }
          },
          "effective": {
            "batch_size": 256,
            "buffer_size": 1000000,
            "ent_coef": "auto",
            "gamma": 0.9901055243700371,
            "gradient_steps": 1,
            "learning_rate": 0.0004874393455731229,
            "learning_starts": 1000000,
            "target_entropy": -30.0,
            "target_update_interval": 1,
            "tau": 0.005333885862102573,
            "train_freq": {
              "frequency": 1,
              "unit": "TrainFrequencyUnit.STEP"
            }
          },
          "network": [
            384,
            384,
            256
          ],
          "algorithm": "SAC",
          "model_exists": true,
          "provenance": {
            "path": "outputs/live_hand_p1_cold_1m_20260913/attempt_002/runs/adroit_hand_relocate_p1_seed0_20260913_030234/breadth_portfolio/workers/iter14_trial0_genome.1b3455f44977bd4d/seed_workers/seed1/provenance/trial_14_0_1.json",
            "sha256": "9a921f5ebdaeec636773e8c707009133d71dade1d84822a7974dae8809968f1f"
          },
          "observation_execution": {
            "actual_appended_scalar_count": 27,
            "actual_policy_dim": 111,
            "declared_total_dim": 111,
            "dimension_declaration_matches": true,
            "obs_groups_are_metadata_not_appended_scalars": true,
            "policy_input_changed_by_audit": false,
            "raw_dim": 84,
            "representation_applied": true,
            "schema_version": "observation_execution_receipt.v1",
            "selected_raw_indices": [
              0,
              1,
              2,
              3,
              4,
              5,
              6,
              7,
              8,
              9,
              10,
              11,
              12,
              13,
              14,
              15,
              16,
              17,
              18,
              19,
              20,
              21,
              22,
              23,
              24,
              25,
              26,
              27,
              28,
              29,
              30,
              31,
              32,
              33,
              34,
              35,
              36,
              37,
              38,
              39,
              40,
              41,
              42,
              43,
              44,
              45,
              46,
              47,
              48,
              49,
              50,
              51,
              52,
              53,
              54,
              55,
              56,
              57,
              58,
              59,
              60,
              61,
              62,
              63,
              64,
              65,
              66,
              67,
              68,
              69,
              70,
              71,
              72,
              73,
              74,
              75,
              76,
              77,
              78,
              79,
              80,
              81,
              82,
              83
            ],
            "spec_sha256": "sha256:e38a59e3f7c44501be8a875e22cc89607620676493a843b557811dc6f987e57c",
            "status": "executed_as_declared"
          }
        },
        {
          "seed": 2,
          "successes": 0.0,
          "episodes": 300,
          "score": 0.0,
          "stage_rates": [
            0.0,
            0.0,
            0.006666666666666667,
            0.0
          ],
          "learner_steps": 5000000,
          "actual_steps": 5097317,
          "prefix_controller_steps": 97317,
          "final_commit_eligible": true,
          "eligibility": {
            "actual_checkpoint_handoff": true,
            "architecture_version": "V9.5",
            "authority": "actual_training_initialization_receipt_not_planned_mode",
            "champion_parameters_reused": false,
            "eligible": true,
            "exploration_consolidation_verified": true,
            "handoff_rejected": false,
            "planned_mode": "evidence_guided_frontier_exploration",
            "reason": "exploratory_training_consolidated_and_single_policy_original_reset_evaluated",
            "replay_reused": false,
            "schema_version": "v9.2.final_commit_eligibility_receipt.v1",
            "whole_task_evaluation_receipt": {
              "assistance_disabled": true,
              "checkpoint_ref": "./outputs/live_hand_p1_cold_1m_20260913/attempt_002/runs/adroit_hand_relocate_p1_seed0_20260913_030234/breadth_portfolio/workers/iter14_trial0_genome.1b3455f44977bd4d/seed_workers/seed2/models/iter14_trial0_seed2.zip",
              "episodes": 300,
              "original_horizon_preserved": true,
              "original_reset": true,
              "policy_instance_shared_before_checkpoint_save": true,
              "schema_version": "whole_task_original_reset_evaluation.v1",
              "single_policy": true,
              "source": "terminal_stage_same_heldout_rollouts",
              "valid": true
            }
          },
          "effective": {
            "batch_size": 256,
            "buffer_size": 1000000,
            "ent_coef": "auto",
            "gamma": 0.9901055243700371,
            "gradient_steps": 1,
            "learning_rate": 0.0004874393455731229,
            "learning_starts": 1000000,
            "target_entropy": -30.0,
            "target_update_interval": 1,
            "tau": 0.005333885862102573,
            "train_freq": {
              "frequency": 1,
              "unit": "TrainFrequencyUnit.STEP"
            }
          },
          "network": [
            384,
            384,
            256
          ],
          "algorithm": "SAC",
          "model_exists": true,
          "provenance": {
            "path": "outputs/live_hand_p1_cold_1m_20260913/attempt_002/runs/adroit_hand_relocate_p1_seed0_20260913_030234/breadth_portfolio/workers/iter14_trial0_genome.1b3455f44977bd4d/seed_workers/seed2/provenance/trial_14_0_2.json",
            "sha256": "1b050d87fb9eb237426e848931837f8e62a036fa189efe1346ff836479f5a703"
          },
          "observation_execution": {
            "actual_appended_scalar_count": 27,
            "actual_policy_dim": 111,
            "declared_total_dim": 111,
            "dimension_declaration_matches": true,
            "obs_groups_are_metadata_not_appended_scalars": true,
            "policy_input_changed_by_audit": false,
            "raw_dim": 84,
            "representation_applied": true,
            "schema_version": "observation_execution_receipt.v1",
            "selected_raw_indices": [
              0,
              1,
              2,
              3,
              4,
              5,
              6,
              7,
              8,
              9,
              10,
              11,
              12,
              13,
              14,
              15,
              16,
              17,
              18,
              19,
              20,
              21,
              22,
              23,
              24,
              25,
              26,
              27,
              28,
              29,
              30,
              31,
              32,
              33,
              34,
              35,
              36,
              37,
              38,
              39,
              40,
              41,
              42,
              43,
              44,
              45,
              46,
              47,
              48,
              49,
              50,
              51,
              52,
              53,
              54,
              55,
              56,
              57,
              58,
              59,
              60,
              61,
              62,
              63,
              64,
              65,
              66,
              67,
              68,
              69,
              70,
              71,
              72,
              73,
              74,
              75,
              76,
              77,
              78,
              79,
              80,
              81,
              82,
              83
            ],
            "spec_sha256": "sha256:e38a59e3f7c44501be8a875e22cc89607620676493a843b557811dc6f987e57c",
            "status": "executed_as_declared"
          }
        }
      ],
      "stage_mean": [
        0.01888888888888889,
        0.0011111111111111111,
        0.006666666666666667,
        0.0
      ],
      "stage_sample_sd": [
        0.032716515254078794,
        0.0019245008972987527,
        0.0,
        0.0
      ],
      "mean": 0.0,
      "sample_sd": 0.0,
      "hyperparams": {
        "batch_size": 256,
        "buffer_size": 1000000,
        "gamma": 0.9901055243700371,
        "gradient_steps": 1,
        "learning_rate": 0.0004874393455731229,
        "learning_starts": 1000000,
        "tau": 0.005333885862102573,
        "train_freq": 1
      },
      "stack": {
        "algo_id": "algo.sac_rank2.v1",
        "budget_id": "budget.tier_3_adaptive_candidates_5000000steps_2trials.v1",
        "env_adapter_id": "env_adapter.adroithandrelocate_v2.v1",
        "exploration_id": "exploration.long_warmup.v1",
        "goal_id": "goal.goal.v1",
        "hpo_id": "hpo.optuna_44136fa3.v1",
        "obs_schema_id": "repr.minimal_verified.v1",
        "omr_id": "omr.adroit_relocate_sustained_5_success.v1",
        "reward_id": "reward.general_transition.70bebb5c59ed.v1",
        "task_structure_id": "task_structure.single.v1"
      },
      "finished": 1790198455.5726233
    },
    {
      "worker": "iter14_trial1_genome.8dd79c28150a4569",
      "iteration": 14,
      "trial": 1,
      "genome": "genome.8dd79c28150a4569",
      "source": {
        "path": "outputs/live_hand_p1_cold_1m_20260913/attempt_002/runs/adroit_hand_relocate_p1_seed0_20260913_030234/breadth_portfolio/workers/iter14_trial1_genome.8dd79c28150a4569/worker_result.json",
        "sha256": "412621f6c0c1bb0bfa3e8790592aff769efbf1a19a865a010a3031192afd1097"
      },
      "seeds": [
        {
          "seed": 0,
          "successes": 0.0,
          "episodes": 300,
          "score": 0.0,
          "stage_rates": [
            0.12666666666666668,
            0.006666666666666667,
            0.023333333333333334,
            0.0
          ],
          "learner_steps": 5000000,
          "actual_steps": 5000000,
          "prefix_controller_steps": 0,
          "final_commit_eligible": true,
          "eligibility": {
            "actual_checkpoint_handoff": false,
            "architecture_version": "V9.5",
            "authority": "actual_training_initialization_receipt_not_planned_mode",
            "champion_parameters_reused": false,
            "eligible": true,
            "exploration_consolidation_verified": false,
            "handoff_rejected": false,
            "planned_mode": null,
            "reason": "fresh_original_reset_no_parameter_or_replay_transfer",
            "replay_reused": false,
            "schema_version": "v9.2.final_commit_eligibility_receipt.v1",
            "whole_task_evaluation_receipt": null
          },
          "effective": {
            "advantage_normalization": true,
            "batch_size": 64,
            "clip_range": "FloatSchedule(ConstantSchedule(val=0.2))",
            "clip_range_vf": null,
            "ent_coef": 0.032533887271048195,
            "gae_lambda": 0.9223064598160136,
            "gamma": 0.9673678767674101,
            "learning_rate": 0.00019502597577634664,
            "log_std_init": 0.0,
            "max_grad_norm": 0.5,
            "n_epochs": 10,
            "n_steps": 2048,
            "normalize_advantage": true,
            "ortho_init": true,
            "target_kl": null,
            "vf_coef": 0.5
          },
          "network": [
            512,
            512,
            256
          ],
          "algorithm": "PPO",
          "model_exists": true,
          "provenance": {
            "path": "outputs/live_hand_p1_cold_1m_20260913/attempt_002/runs/adroit_hand_relocate_p1_seed0_20260913_030234/breadth_portfolio/workers/iter14_trial1_genome.8dd79c28150a4569/seed_workers/seed0/provenance/trial_14_1_0.json",
            "sha256": "f9ac9e868a403a439ec25ce8d2d9f37d6c4affd0112d5a68896ee18302c82454"
          },
          "observation_execution": {
            "actual_appended_scalar_count": 0,
            "actual_policy_dim": 84,
            "declared_total_dim": null,
            "dimension_declaration_matches": true,
            "obs_groups_are_metadata_not_appended_scalars": true,
            "policy_input_changed_by_audit": false,
            "raw_dim": 84,
            "representation_applied": false,
            "schema_version": "observation_execution_receipt.v1",
            "selected_raw_indices": [
              0,
              1,
              2,
              3,
              4,
              5,
              6,
              7,
              8,
              9,
              10,
              11,
              12,
              13,
              14,
              15,
              16,
              17,
              18,
              19,
              20,
              21,
              22,
              23,
              24,
              25,
              26,
              27,
              28,
              29,
              30,
              31,
              32,
              33,
              34,
              35,
              36,
              37,
              38,
              39,
              40,
              41,
              42,
              43,
              44,
              45,
              46,
              47,
              48,
              49,
              50,
              51,
              52,
              53,
              54,
              55,
              56,
              57,
              58,
              59,
              60,
              61,
              62,
              63,
              64,
              65,
              66,
              67,
              68,
              69,
              70,
              71,
              72,
              73,
              74,
              75,
              76,
              77,
              78,
              79,
              80,
              81,
              82,
              83
            ],
            "spec_sha256": "sha256:f088c38ea32fb60286ebbb7faca507465a81968ca642c98c55cac7c8ead2893d",
            "status": "executed_as_declared"
          }
        },
        {
          "seed": 1,
          "successes": 0.0,
          "episodes": 300,
          "score": 0.0,
          "stage_rates": [
            0.14,
            0.0033333333333333335,
            0.02,
            0.0
          ],
          "learner_steps": 5000000,
          "actual_steps": 5000000,
          "prefix_controller_steps": 0,
          "final_commit_eligible": true,
          "eligibility": {
            "actual_checkpoint_handoff": false,
            "architecture_version": "V9.5",
            "authority": "actual_training_initialization_receipt_not_planned_mode",
            "champion_parameters_reused": false,
            "eligible": true,
            "exploration_consolidation_verified": false,
            "handoff_rejected": false,
            "planned_mode": null,
            "reason": "fresh_original_reset_no_parameter_or_replay_transfer",
            "replay_reused": false,
            "schema_version": "v9.2.final_commit_eligibility_receipt.v1",
            "whole_task_evaluation_receipt": null
          },
          "effective": {
            "advantage_normalization": true,
            "batch_size": 64,
            "clip_range": "FloatSchedule(ConstantSchedule(val=0.2))",
            "clip_range_vf": null,
            "ent_coef": 0.032533887271048195,
            "gae_lambda": 0.9223064598160136,
            "gamma": 0.9673678767674101,
            "learning_rate": 0.00019502597577634664,
            "log_std_init": 0.0,
            "max_grad_norm": 0.5,
            "n_epochs": 10,
            "n_steps": 2048,
            "normalize_advantage": true,
            "ortho_init": true,
            "target_kl": null,
            "vf_coef": 0.5
          },
          "network": [
            512,
            512,
            256
          ],
          "algorithm": "PPO",
          "model_exists": true,
          "provenance": {
            "path": "outputs/live_hand_p1_cold_1m_20260913/attempt_002/runs/adroit_hand_relocate_p1_seed0_20260913_030234/breadth_portfolio/workers/iter14_trial1_genome.8dd79c28150a4569/seed_workers/seed1/provenance/trial_14_1_1.json",
            "sha256": "85280848cc7d61e2331942b2496ea30dcf34a90e7d558dcb86876b727e7ce3eb"
          },
          "observation_execution": {
            "actual_appended_scalar_count": 0,
            "actual_policy_dim": 84,
            "declared_total_dim": null,
            "dimension_declaration_matches": true,
            "obs_groups_are_metadata_not_appended_scalars": true,
            "policy_input_changed_by_audit": false,
            "raw_dim": 84,
            "representation_applied": false,
            "schema_version": "observation_execution_receipt.v1",
            "selected_raw_indices": [
              0,
              1,
              2,
              3,
              4,
              5,
              6,
              7,
              8,
              9,
              10,
              11,
              12,
              13,
              14,
              15,
              16,
              17,
              18,
              19,
              20,
              21,
              22,
              23,
              24,
              25,
              26,
              27,
              28,
              29,
              30,
              31,
              32,
              33,
              34,
              35,
              36,
              37,
              38,
              39,
              40,
              41,
              42,
              43,
              44,
              45,
              46,
              47,
              48,
              49,
              50,
              51,
              52,
              53,
              54,
              55,
              56,
              57,
              58,
              59,
              60,
              61,
              62,
              63,
              64,
              65,
              66,
              67,
              68,
              69,
              70,
              71,
              72,
              73,
              74,
              75,
              76,
              77,
              78,
              79,
              80,
              81,
              82,
              83
            ],
            "spec_sha256": "sha256:f088c38ea32fb60286ebbb7faca507465a81968ca642c98c55cac7c8ead2893d",
            "status": "executed_as_declared"
          }
        },
        {
          "seed": 2,
          "successes": 0.0,
          "episodes": 300,
          "score": 0.0,
          "stage_rates": [
            0.08333333333333333,
            0.0033333333333333335,
            0.016666666666666666,
            0.0
          ],
          "learner_steps": 5000000,
          "actual_steps": 5000000,
          "prefix_controller_steps": 0,
          "final_commit_eligible": true,
          "eligibility": {
            "actual_checkpoint_handoff": false,
            "architecture_version": "V9.5",
            "authority": "actual_training_initialization_receipt_not_planned_mode",
            "champion_parameters_reused": false,
            "eligible": true,
            "exploration_consolidation_verified": false,
            "handoff_rejected": false,
            "planned_mode": null,
            "reason": "fresh_original_reset_no_parameter_or_replay_transfer",
            "replay_reused": false,
            "schema_version": "v9.2.final_commit_eligibility_receipt.v1",
            "whole_task_evaluation_receipt": null
          },
          "effective": {
            "advantage_normalization": true,
            "batch_size": 64,
            "clip_range": "FloatSchedule(ConstantSchedule(val=0.2))",
            "clip_range_vf": null,
            "ent_coef": 0.032533887271048195,
            "gae_lambda": 0.9223064598160136,
            "gamma": 0.9673678767674101,
            "learning_rate": 0.00019502597577634664,
            "log_std_init": 0.0,
            "max_grad_norm": 0.5,
            "n_epochs": 10,
            "n_steps": 2048,
            "normalize_advantage": true,
            "ortho_init": true,
            "target_kl": null,
            "vf_coef": 0.5
          },
          "network": [
            512,
            512,
            256
          ],
          "algorithm": "PPO",
          "model_exists": true,
          "provenance": {
            "path": "outputs/live_hand_p1_cold_1m_20260913/attempt_002/runs/adroit_hand_relocate_p1_seed0_20260913_030234/breadth_portfolio/workers/iter14_trial1_genome.8dd79c28150a4569/seed_workers/seed2/provenance/trial_14_1_2.json",
            "sha256": "58a7413543d336c0062613a23b6b3fa98b26115de0a14ab40b0936266c507745"
          },
          "observation_execution": {
            "actual_appended_scalar_count": 0,
            "actual_policy_dim": 84,
            "declared_total_dim": null,
            "dimension_declaration_matches": true,
            "obs_groups_are_metadata_not_appended_scalars": true,
            "policy_input_changed_by_audit": false,
            "raw_dim": 84,
            "representation_applied": false,
            "schema_version": "observation_execution_receipt.v1",
            "selected_raw_indices": [
              0,
              1,
              2,
              3,
              4,
              5,
              6,
              7,
              8,
              9,
              10,
              11,
              12,
              13,
              14,
              15,
              16,
              17,
              18,
              19,
              20,
              21,
              22,
              23,
              24,
              25,
              26,
              27,
              28,
              29,
              30,
              31,
              32,
              33,
              34,
              35,
              36,
              37,
              38,
              39,
              40,
              41,
              42,
              43,
              44,
              45,
              46,
              47,
              48,
              49,
              50,
              51,
              52,
              53,
              54,
              55,
              56,
              57,
              58,
              59,
              60,
              61,
              62,
              63,
              64,
              65,
              66,
              67,
              68,
              69,
              70,
              71,
              72,
              73,
              74,
              75,
              76,
              77,
              78,
              79,
              80,
              81,
              82,
              83
            ],
            "spec_sha256": "sha256:f088c38ea32fb60286ebbb7faca507465a81968ca642c98c55cac7c8ead2893d",
            "status": "executed_as_declared"
          }
        }
      ],
      "stage_mean": [
        0.11666666666666667,
        0.0044444444444444444,
        0.02,
        0.0
      ],
      "stage_sample_sd": [
        0.029627314724385307,
        0.0019245008972987527,
        0.003333333333333334,
        0.0
      ],
      "mean": 0.0,
      "sample_sd": 0.0,
      "hyperparams": {
        "ent_coef": 0.032533887271048195,
        "gae_lambda": 0.9223064598160136,
        "gamma": 0.9673678767674101,
        "learning_rate": 0.00019502597577634664
      },
      "stack": {
        "algo_id": "algo.ppo_rank3.v6",
        "budget_id": "budget.tier_3_adaptive_candidates_5000000steps_2trials.v1",
        "env_adapter_id": "env_adapter.adroithandrelocate_v2.v1",
        "exploration_id": "exploration.entropy_floor.v1",
        "goal_id": "goal.goal.v1",
        "hpo_id": "hpo.optuna_44136fa3.v1",
        "obs_schema_id": "obs_schema.raw.v10",
        "omr_id": "omr.adroit_relocate_sustained_5_success.v1",
        "reward_id": "reward.general_transition.70bebb5c59ed.v1",
        "task_structure_id": "task_structure.single.v1"
      },
      "finished": 1790134727.5854745
    },
    {
      "worker": "iter15_trial0_genome.8dd79c28150a4569",
      "iteration": 15,
      "trial": 0,
      "genome": "genome.8dd79c28150a4569",
      "source": {
        "path": "outputs/live_hand_p1_cold_1m_20260913/attempt_002/runs/adroit_hand_relocate_p1_seed0_20260913_030234/breadth_portfolio/workers/iter15_trial0_genome.8dd79c28150a4569/worker_result.json",
        "sha256": "e02f9669cdb19832475ddc09ff038d25263252f84d6c4cc7a6385c3190d79cb9"
      },
      "seeds": [
        {
          "seed": 0,
          "successes": 0.0,
          "episodes": 300,
          "score": 0.0,
          "stage_rates": [
            0.02,
            0.0,
            0.006666666666666667,
            0.0
          ],
          "learner_steps": 5000000,
          "actual_steps": 5000000,
          "prefix_controller_steps": 0,
          "final_commit_eligible": true,
          "eligibility": {
            "actual_checkpoint_handoff": false,
            "architecture_version": "V9.5",
            "authority": "actual_training_initialization_receipt_not_planned_mode",
            "champion_parameters_reused": false,
            "eligible": true,
            "exploration_consolidation_verified": false,
            "handoff_rejected": false,
            "planned_mode": null,
            "reason": "fresh_original_reset_no_parameter_or_replay_transfer",
            "replay_reused": false,
            "schema_version": "v9.2.final_commit_eligibility_receipt.v1",
            "whole_task_evaluation_receipt": null
          },
          "effective": {
            "advantage_normalization": true,
            "batch_size": 128,
            "clip_range": "FloatSchedule(ConstantSchedule(val=0.19181551072835976))",
            "clip_range_vf": null,
            "ent_coef": 0.005,
            "gae_lambda": 0.962283977713215,
            "gamma": 0.9949055733340546,
            "learning_rate": 0.00011007187671565116,
            "log_std_init": 0.0,
            "max_grad_norm": 0.5,
            "n_epochs": 5,
            "n_steps": 4096,
            "normalize_advantage": true,
            "ortho_init": true,
            "target_kl": null,
            "vf_coef": 0.5
          },
          "network": [
            512,
            512,
            256
          ],
          "algorithm": "PPO",
          "model_exists": true,
          "provenance": {
            "path": "outputs/live_hand_p1_cold_1m_20260913/attempt_002/runs/adroit_hand_relocate_p1_seed0_20260913_030234/breadth_portfolio/workers/iter15_trial0_genome.8dd79c28150a4569/seed_workers/seed0/provenance/trial_15_0_0.json",
            "sha256": "1c2c9b1e9e16921d66b4038e5f92c5abe7949d4124314fa1f6594ad8883106fb"
          },
          "observation_execution": {
            "actual_appended_scalar_count": 0,
            "actual_policy_dim": 84,
            "declared_total_dim": null,
            "dimension_declaration_matches": true,
            "obs_groups_are_metadata_not_appended_scalars": true,
            "policy_input_changed_by_audit": false,
            "raw_dim": 84,
            "representation_applied": false,
            "schema_version": "observation_execution_receipt.v1",
            "selected_raw_indices": [
              0,
              1,
              2,
              3,
              4,
              5,
              6,
              7,
              8,
              9,
              10,
              11,
              12,
              13,
              14,
              15,
              16,
              17,
              18,
              19,
              20,
              21,
              22,
              23,
              24,
              25,
              26,
              27,
              28,
              29,
              30,
              31,
              32,
              33,
              34,
              35,
              36,
              37,
              38,
              39,
              40,
              41,
              42,
              43,
              44,
              45,
              46,
              47,
              48,
              49,
              50,
              51,
              52,
              53,
              54,
              55,
              56,
              57,
              58,
              59,
              60,
              61,
              62,
              63,
              64,
              65,
              66,
              67,
              68,
              69,
              70,
              71,
              72,
              73,
              74,
              75,
              76,
              77,
              78,
              79,
              80,
              81,
              82,
              83
            ],
            "spec_sha256": "sha256:f088c38ea32fb60286ebbb7faca507465a81968ca642c98c55cac7c8ead2893d",
            "status": "executed_as_declared"
          }
        },
        {
          "seed": 1,
          "successes": 0.0,
          "episodes": 300,
          "score": 0.0,
          "stage_rates": [
            0.006666666666666667,
            0.0,
            0.006666666666666667,
            0.0
          ],
          "learner_steps": 5000000,
          "actual_steps": 5000000,
          "prefix_controller_steps": 0,
          "final_commit_eligible": true,
          "eligibility": {
            "actual_checkpoint_handoff": false,
            "architecture_version": "V9.5",
            "authority": "actual_training_initialization_receipt_not_planned_mode",
            "champion_parameters_reused": false,
            "eligible": true,
            "exploration_consolidation_verified": false,
            "handoff_rejected": false,
            "planned_mode": null,
            "reason": "fresh_original_reset_no_parameter_or_replay_transfer",
            "replay_reused": false,
            "schema_version": "v9.2.final_commit_eligibility_receipt.v1",
            "whole_task_evaluation_receipt": null
          },
          "effective": {
            "advantage_normalization": true,
            "batch_size": 128,
            "clip_range": "FloatSchedule(ConstantSchedule(val=0.19181551072835976))",
            "clip_range_vf": null,
            "ent_coef": 0.005,
            "gae_lambda": 0.962283977713215,
            "gamma": 0.9949055733340546,
            "learning_rate": 0.00011007187671565116,
            "log_std_init": 0.0,
            "max_grad_norm": 0.5,
            "n_epochs": 5,
            "n_steps": 4096,
            "normalize_advantage": true,
            "ortho_init": true,
            "target_kl": null,
            "vf_coef": 0.5
          },
          "network": [
            512,
            512,
            256
          ],
          "algorithm": "PPO",
          "model_exists": true,
          "provenance": {
            "path": "outputs/live_hand_p1_cold_1m_20260913/attempt_002/runs/adroit_hand_relocate_p1_seed0_20260913_030234/breadth_portfolio/workers/iter15_trial0_genome.8dd79c28150a4569/seed_workers/seed1/provenance/trial_15_0_1.json",
            "sha256": "e19a770c5df3d4202f0d4522f4c94290bcda14256e090473b2bfb76e26ee8b3b"
          },
          "observation_execution": {
            "actual_appended_scalar_count": 0,
            "actual_policy_dim": 84,
            "declared_total_dim": null,
            "dimension_declaration_matches": true,
            "obs_groups_are_metadata_not_appended_scalars": true,
            "policy_input_changed_by_audit": false,
            "raw_dim": 84,
            "representation_applied": false,
            "schema_version": "observation_execution_receipt.v1",
            "selected_raw_indices": [
              0,
              1,
              2,
              3,
              4,
              5,
              6,
              7,
              8,
              9,
              10,
              11,
              12,
              13,
              14,
              15,
              16,
              17,
              18,
              19,
              20,
              21,
              22,
              23,
              24,
              25,
              26,
              27,
              28,
              29,
              30,
              31,
              32,
              33,
              34,
              35,
              36,
              37,
              38,
              39,
              40,
              41,
              42,
              43,
              44,
              45,
              46,
              47,
              48,
              49,
              50,
              51,
              52,
              53,
              54,
              55,
              56,
              57,
              58,
              59,
              60,
              61,
              62,
              63,
              64,
              65,
              66,
              67,
              68,
              69,
              70,
              71,
              72,
              73,
              74,
              75,
              76,
              77,
              78,
              79,
              80,
              81,
              82,
              83
            ],
            "spec_sha256": "sha256:f088c38ea32fb60286ebbb7faca507465a81968ca642c98c55cac7c8ead2893d",
            "status": "executed_as_declared"
          }
        },
        {
          "seed": 2,
          "successes": 0.0,
          "episodes": 300,
          "score": 0.0,
          "stage_rates": [
            0.016666666666666666,
            0.0,
            0.006666666666666667,
            0.0
          ],
          "learner_steps": 5000000,
          "actual_steps": 5000000,
          "prefix_controller_steps": 0,
          "final_commit_eligible": true,
          "eligibility": {
            "actual_checkpoint_handoff": false,
            "architecture_version": "V9.5",
            "authority": "actual_training_initialization_receipt_not_planned_mode",
            "champion_parameters_reused": false,
            "eligible": true,
            "exploration_consolidation_verified": false,
            "handoff_rejected": false,
            "planned_mode": null,
            "reason": "fresh_original_reset_no_parameter_or_replay_transfer",
            "replay_reused": false,
            "schema_version": "v9.2.final_commit_eligibility_receipt.v1",
            "whole_task_evaluation_receipt": null
          },
          "effective": {
            "advantage_normalization": true,
            "batch_size": 128,
            "clip_range": "FloatSchedule(ConstantSchedule(val=0.19181551072835976))",
            "clip_range_vf": null,
            "ent_coef": 0.005,
            "gae_lambda": 0.962283977713215,
            "gamma": 0.9949055733340546,
            "learning_rate": 0.00011007187671565116,
            "log_std_init": 0.0,
            "max_grad_norm": 0.5,
            "n_epochs": 5,
            "n_steps": 4096,
            "normalize_advantage": true,
            "ortho_init": true,
            "target_kl": null,
            "vf_coef": 0.5
          },
          "network": [
            512,
            512,
            256
          ],
          "algorithm": "PPO",
          "model_exists": true,
          "provenance": {
            "path": "outputs/live_hand_p1_cold_1m_20260913/attempt_002/runs/adroit_hand_relocate_p1_seed0_20260913_030234/breadth_portfolio/workers/iter15_trial0_genome.8dd79c28150a4569/seed_workers/seed2/provenance/trial_15_0_2.json",
            "sha256": "f2386ee47da31ce2047a95d232ab5060b798dc0fc947e825aaf080b5c1752d0f"
          },
          "observation_execution": {
            "actual_appended_scalar_count": 0,
            "actual_policy_dim": 84,
            "declared_total_dim": null,
            "dimension_declaration_matches": true,
            "obs_groups_are_metadata_not_appended_scalars": true,
            "policy_input_changed_by_audit": false,
            "raw_dim": 84,
            "representation_applied": false,
            "schema_version": "observation_execution_receipt.v1",
            "selected_raw_indices": [
              0,
              1,
              2,
              3,
              4,
              5,
              6,
              7,
              8,
              9,
              10,
              11,
              12,
              13,
              14,
              15,
              16,
              17,
              18,
              19,
              20,
              21,
              22,
              23,
              24,
              25,
              26,
              27,
              28,
              29,
              30,
              31,
              32,
              33,
              34,
              35,
              36,
              37,
              38,
              39,
              40,
              41,
              42,
              43,
              44,
              45,
              46,
              47,
              48,
              49,
              50,
              51,
              52,
              53,
              54,
              55,
              56,
              57,
              58,
              59,
              60,
              61,
              62,
              63,
              64,
              65,
              66,
              67,
              68,
              69,
              70,
              71,
              72,
              73,
              74,
              75,
              76,
              77,
              78,
              79,
              80,
              81,
              82,
              83
            ],
            "spec_sha256": "sha256:f088c38ea32fb60286ebbb7faca507465a81968ca642c98c55cac7c8ead2893d",
            "status": "executed_as_declared"
          }
        }
      ],
      "stage_mean": [
        0.014444444444444444,
        0.0,
        0.006666666666666667,
        0.0
      ],
      "stage_sample_sd": [
        0.006938886664887109,
        0.0,
        0.0,
        0.0
      ],
      "mean": 0.0,
      "sample_sd": 0.0,
      "hyperparams": {
        "batch_size": 128,
        "clip_range": 0.19181551072835976,
        "ent_coef": 0.005,
        "gae_lambda": 0.962283977713215,
        "gamma": 0.9949055733340546,
        "learning_rate": 0.00011007187671565116,
        "n_epochs": 5,
        "n_steps": 4096
      },
      "stack": {
        "algo_id": "algo.ppo_rank3.v6",
        "budget_id": "budget.tier_3_adaptive_candidates_5000000steps_2trials.v2",
        "env_adapter_id": "env_adapter.adroithandrelocate_v2.v1",
        "exploration_id": "exploration.entropy_floor.v1",
        "goal_id": "goal.goal.v1",
        "hpo_id": "hpo.optuna_44136fa3.v1",
        "obs_schema_id": "obs_schema.raw.v10",
        "omr_id": "omr.adroit_relocate_sustained_5_success.v1",
        "reward_id": "reward.general_transition.70bebb5c59ed.v1",
        "task_structure_id": "task_structure.single.v1"
      },
      "finished": 1790214401.9001198
    },
    {
      "worker": "iter15_trial1_genome.7c32a314e6150fb4",
      "iteration": 15,
      "trial": 1,
      "genome": "genome.7c32a314e6150fb4",
      "source": {
        "path": "outputs/live_hand_p1_cold_1m_20260913/attempt_002/runs/adroit_hand_relocate_p1_seed0_20260913_030234/breadth_portfolio/workers/iter15_trial1_genome.7c32a314e6150fb4/worker_result.json",
        "sha256": "70f6519722ff07ff66271bc0da57fc8fdfb15c9fd9a02079a385bc87570f72cb"
      },
      "seeds": [
        {
          "seed": 0,
          "successes": 0.0,
          "episodes": 300,
          "score": 0.0,
          "stage_rates": [
            0.0,
            0.0,
            0.006666666666666667,
            0.0
          ],
          "learner_steps": 5000000,
          "actual_steps": 5000000,
          "prefix_controller_steps": 0,
          "final_commit_eligible": true,
          "eligibility": {
            "actual_checkpoint_handoff": false,
            "architecture_version": "V9.5",
            "authority": "actual_training_initialization_receipt_not_planned_mode",
            "champion_parameters_reused": false,
            "eligible": true,
            "exploration_consolidation_verified": false,
            "handoff_rejected": false,
            "planned_mode": null,
            "reason": "fresh_original_reset_no_parameter_or_replay_transfer",
            "replay_reused": false,
            "schema_version": "v9.2.final_commit_eligibility_receipt.v1",
            "whole_task_evaluation_receipt": null
          },
          "effective": {
            "batch_size": 128,
            "buffer_size": 1000000,
            "ent_coef": "auto",
            "gamma": 0.9940279136587816,
            "gradient_steps": 1,
            "learning_rate": 0.0001179787945782099,
            "learning_starts": 10000,
            "target_entropy": -30.0,
            "target_update_interval": 1,
            "tau": 0.008956628370799373,
            "train_freq": {
              "frequency": 1,
              "unit": "TrainFrequencyUnit.STEP"
            }
          },
          "network": [
            384,
            384,
            256
          ],
          "algorithm": "SAC",
          "model_exists": true,
          "provenance": {
            "path": "outputs/live_hand_p1_cold_1m_20260913/attempt_002/runs/adroit_hand_relocate_p1_seed0_20260913_030234/breadth_portfolio/workers/iter15_trial1_genome.7c32a314e6150fb4/seed_workers/seed0/provenance/trial_15_1_0.json",
            "sha256": "5a5e686a03d40d51d611e7d64bb1fa9aadfbe34b3dae1b96e0f5f40361dbbaf4"
          },
          "observation_execution": {
            "actual_appended_scalar_count": 0,
            "actual_policy_dim": 84,
            "declared_total_dim": 84,
            "dimension_declaration_matches": true,
            "obs_groups_are_metadata_not_appended_scalars": true,
            "policy_input_changed_by_audit": false,
            "raw_dim": 84,
            "representation_applied": false,
            "schema_version": "observation_execution_receipt.v1",
            "selected_raw_indices": [
              0,
              1,
              2,
              3,
              4,
              5,
              6,
              7,
              8,
              9,
              10,
              11,
              12,
              13,
              14,
              15,
              16,
              17,
              18,
              19,
              20,
              21,
              22,
              23,
              24,
              25,
              26,
              27,
              28,
              29,
              30,
              31,
              32,
              33,
              34,
              35,
              36,
              37,
              38,
              39,
              40,
              41,
              42,
              43,
              44,
              45,
              46,
              47,
              48,
              49,
              50,
              51,
              52,
              53,
              54,
              55,
              56,
              57,
              58,
              59,
              60,
              61,
              62,
              63,
              64,
              65,
              66,
              67,
              68,
              69,
              70,
              71,
              72,
              73,
              74,
              75,
              76,
              77,
              78,
              79,
              80,
              81,
              82,
              83
            ],
            "spec_sha256": "sha256:959207c00838d726c246320c9b189268d9d7779d7e42b588fb33f69b9c431fa5",
            "status": "executed_as_declared"
          }
        },
        {
          "seed": 1,
          "successes": 1.0,
          "episodes": 300,
          "score": 0.0033333333333333335,
          "stage_rates": [
            0.06,
            0.03,
            0.03333333333333333,
            0.0033333333333333335
          ],
          "learner_steps": 5000000,
          "actual_steps": 5000000,
          "prefix_controller_steps": 0,
          "final_commit_eligible": true,
          "eligibility": {
            "actual_checkpoint_handoff": false,
            "architecture_version": "V9.5",
            "authority": "actual_training_initialization_receipt_not_planned_mode",
            "champion_parameters_reused": false,
            "eligible": true,
            "exploration_consolidation_verified": false,
            "handoff_rejected": false,
            "planned_mode": null,
            "reason": "fresh_original_reset_no_parameter_or_replay_transfer",
            "replay_reused": false,
            "schema_version": "v9.2.final_commit_eligibility_receipt.v1",
            "whole_task_evaluation_receipt": null
          },
          "effective": {
            "batch_size": 128,
            "buffer_size": 1000000,
            "ent_coef": "auto",
            "gamma": 0.9940279136587816,
            "gradient_steps": 1,
            "learning_rate": 0.0001179787945782099,
            "learning_starts": 10000,
            "target_entropy": -30.0,
            "target_update_interval": 1,
            "tau": 0.008956628370799373,
            "train_freq": {
              "frequency": 1,
              "unit": "TrainFrequencyUnit.STEP"
            }
          },
          "network": [
            384,
            384,
            256
          ],
          "algorithm": "SAC",
          "model_exists": true,
          "provenance": {
            "path": "outputs/live_hand_p1_cold_1m_20260913/attempt_002/runs/adroit_hand_relocate_p1_seed0_20260913_030234/breadth_portfolio/workers/iter15_trial1_genome.7c32a314e6150fb4/seed_workers/seed1/provenance/trial_15_1_1.json",
            "sha256": "256b019a4c6c9ba5ebfd2ef84ff058236221c27037268a0cf98804011646b0a1"
          },
          "observation_execution": {
            "actual_appended_scalar_count": 0,
            "actual_policy_dim": 84,
            "declared_total_dim": 84,
            "dimension_declaration_matches": true,
            "obs_groups_are_metadata_not_appended_scalars": true,
            "policy_input_changed_by_audit": false,
            "raw_dim": 84,
            "representation_applied": false,
            "schema_version": "observation_execution_receipt.v1",
            "selected_raw_indices": [
              0,
              1,
              2,
              3,
              4,
              5,
              6,
              7,
              8,
              9,
              10,
              11,
              12,
              13,
              14,
              15,
              16,
              17,
              18,
              19,
              20,
              21,
              22,
              23,
              24,
              25,
              26,
              27,
              28,
              29,
              30,
              31,
              32,
              33,
              34,
              35,
              36,
              37,
              38,
              39,
              40,
              41,
              42,
              43,
              44,
              45,
              46,
              47,
              48,
              49,
              50,
              51,
              52,
              53,
              54,
              55,
              56,
              57,
              58,
              59,
              60,
              61,
              62,
              63,
              64,
              65,
              66,
              67,
              68,
              69,
              70,
              71,
              72,
              73,
              74,
              75,
              76,
              77,
              78,
              79,
              80,
              81,
              82,
              83
            ],
            "spec_sha256": "sha256:959207c00838d726c246320c9b189268d9d7779d7e42b588fb33f69b9c431fa5",
            "status": "executed_as_declared"
          }
        },
        {
          "seed": 2,
          "successes": 0.0,
          "episodes": 300,
          "score": 0.0,
          "stage_rates": [
            0.0,
            0.0,
            0.006666666666666667,
            0.0
          ],
          "learner_steps": 5000000,
          "actual_steps": 5000000,
          "prefix_controller_steps": 0,
          "final_commit_eligible": true,
          "eligibility": {
            "actual_checkpoint_handoff": false,
            "architecture_version": "V9.5",
            "authority": "actual_training_initialization_receipt_not_planned_mode",
            "champion_parameters_reused": false,
            "eligible": true,
            "exploration_consolidation_verified": false,
            "handoff_rejected": false,
            "planned_mode": null,
            "reason": "fresh_original_reset_no_parameter_or_replay_transfer",
            "replay_reused": false,
            "schema_version": "v9.2.final_commit_eligibility_receipt.v1",
            "whole_task_evaluation_receipt": null
          },
          "effective": {
            "batch_size": 128,
            "buffer_size": 1000000,
            "ent_coef": "auto",
            "gamma": 0.9940279136587816,
            "gradient_steps": 1,
            "learning_rate": 0.0001179787945782099,
            "learning_starts": 10000,
            "target_entropy": -30.0,
            "target_update_interval": 1,
            "tau": 0.008956628370799373,
            "train_freq": {
              "frequency": 1,
              "unit": "TrainFrequencyUnit.STEP"
            }
          },
          "network": [
            384,
            384,
            256
          ],
          "algorithm": "SAC",
          "model_exists": true,
          "provenance": {
            "path": "outputs/live_hand_p1_cold_1m_20260913/attempt_002/runs/adroit_hand_relocate_p1_seed0_20260913_030234/breadth_portfolio/workers/iter15_trial1_genome.7c32a314e6150fb4/seed_workers/seed2/provenance/trial_15_1_2.json",
            "sha256": "1a475b79609711777084f48c599709de4b2124079b98660fc93907a6adea9465"
          },
          "observation_execution": {
            "actual_appended_scalar_count": 0,
            "actual_policy_dim": 84,
            "declared_total_dim": 84,
            "dimension_declaration_matches": true,
            "obs_groups_are_metadata_not_appended_scalars": true,
            "policy_input_changed_by_audit": false,
            "raw_dim": 84,
            "representation_applied": false,
            "schema_version": "observation_execution_receipt.v1",
            "selected_raw_indices": [
              0,
              1,
              2,
              3,
              4,
              5,
              6,
              7,
              8,
              9,
              10,
              11,
              12,
              13,
              14,
              15,
              16,
              17,
              18,
              19,
              20,
              21,
              22,
              23,
              24,
              25,
              26,
              27,
              28,
              29,
              30,
              31,
              32,
              33,
              34,
              35,
              36,
              37,
              38,
              39,
              40,
              41,
              42,
              43,
              44,
              45,
              46,
              47,
              48,
              49,
              50,
              51,
              52,
              53,
              54,
              55,
              56,
              57,
              58,
              59,
              60,
              61,
              62,
              63,
              64,
              65,
              66,
              67,
              68,
              69,
              70,
              71,
              72,
              73,
              74,
              75,
              76,
              77,
              78,
              79,
              80,
              81,
              82,
              83
            ],
            "spec_sha256": "sha256:959207c00838d726c246320c9b189268d9d7779d7e42b588fb33f69b9c431fa5",
            "status": "executed_as_declared"
          }
        }
      ],
      "stage_mean": [
        0.02,
        0.01,
        0.015555555555555555,
        0.0011111111111111111
      ],
      "stage_sample_sd": [
        0.03464101615137754,
        0.01732050807568877,
        0.01539600717839002,
        0.0019245008972987529
      ],
      "mean": 0.0011111111111111111,
      "sample_sd": 0.0019245008972987529,
      "hyperparams": {
        "batch_size": 128,
        "gamma": 0.9940279136587816,
        "learning_rate": 0.0001179787945782099,
        "tau": 0.008956628370799373
      },
      "stack": {
        "algo_id": "algo.sac_rank2.v1",
        "budget_id": "budget.tier_3_adaptive_candidates_5000000steps_2trials.v2",
        "env_adapter_id": "env_adapter.adroithandrelocate_v2.v1",
        "exploration_id": "exploration.goal_replay_public.v3",
        "goal_id": "goal.goal.v1",
        "hpo_id": "hpo.optuna_44136fa3.v1",
        "obs_schema_id": "repr.raw_only.v3",
        "omr_id": "omr.adroit_relocate_sustained_5_success.v1",
        "reward_id": "reward.general_transition.70bebb5c59ed.v1",
        "task_structure_id": "task_structure.single.v1"
      },
      "finished": 1790296271.4939911
    }
  ],
  "curves": {
    "scope": "The first nine completed 5M configurations (27 policy-training runs), retained from the September 24 plotting snapshot; the final iteration 15 / trial 1 outcome is included in the complete ten-configuration results table.",
    "metric": "Objective training-episode stage completion; separate from fixed final evaluation.",
    "window_steps": 100000,
    "stages": [
      "stage.0.reach_object",
      "stage.1.controlled_lift",
      "stage.2.transport_to_target",
      "stage.3.relocate_goal"
    ],
    "cohorts": [
      {
        "cohort": "iter11_trial0",
        "genome": "3f86420890368c2d",
        "seeds": [
          {
            "seed": 0,
            "source": "outputs/live_hand_p1_cold_1m_20260913/attempt_002/runs/adroit_hand_relocate_p1_seed0_20260913_030234/trajectory_evidence/index.v1.1178546.jsonl",
            "sha256": "5a2225b2df349930c8fa77f2433cd0acda37fccd08140866864df9a89d0639bf",
            "episodes": 26042,
            "total_learner_steps": 5000000,
            "windows": [
              {
                "end_step": 100000,
                "episodes": 547,
                "stage_counts": [
                  301,
                  135,
                  36,
                  6
                ],
                "stage_rates": [
                  0.5502742230347349,
                  0.24680073126142596,
                  0.06581352833638025,
                  0.010968921389396709
                ]
              },
              {
                "end_step": 200000,
                "episodes": 553,
                "stage_counts": [
                  329,
                  144,
                  30,
                  4
                ],
                "stage_rates": [
                  0.5949367088607594,
                  0.2603978300180832,
                  0.054249547920433995,
                  0.007233273056057866
                ]
              },
              {
                "end_step": 300000,
                "episodes": 551,
                "stage_counts": [
                  340,
                  116,
                  29,
                  6
                ],
                "stage_rates": [
                  0.617059891107078,
                  0.21052631578947367,
                  0.05263157894736842,
                  0.010889292196007259
                ]
              },
              {
                "end_step": 400000,
                "episodes": 557,
                "stage_counts": [
                  380,
                  188,
                  39,
                  8
                ],
                "stage_rates": [
                  0.6822262118491921,
                  0.3375224416517056,
                  0.07001795332136446,
                  0.01436265709156194
                ]
              },
              {
                "end_step": 500000,
                "episodes": 548,
                "stage_counts": [
                  419,
                  202,
                  45,
                  5
                ],
                "stage_rates": [
                  0.7645985401459854,
                  0.3686131386861314,
                  0.08211678832116788,
                  0.009124087591240875
                ]
              },
              {
                "end_step": 600000,
                "episodes": 548,
                "stage_counts": [
                  447,
                  256,
                  44,
                  8
                ],
                "stage_rates": [
                  0.8156934306569343,
                  0.46715328467153283,
                  0.08029197080291971,
                  0.014598540145985401
                ]
              },
              {
                "end_step": 700000,
                "episodes": 542,
                "stage_counts": [
                  494,
                  290,
                  60,
                  12
                ],
                "stage_rates": [
                  0.9114391143911439,
                  0.5350553505535055,
                  0.11070110701107011,
                  0.02214022140221402
                ]
              },
              {
                "end_step": 800000,
                "episodes": 545,
                "stage_counts": [
                  512,
                  329,
                  56,
                  19
                ],
                "stage_rates": [
                  0.9394495412844037,
                  0.6036697247706422,
                  0.10275229357798166,
                  0.03486238532110092
                ]
              },
              {
                "end_step": 900000,
                "episodes": 540,
                "stage_counts": [
                  451,
                  337,
                  69,
                  20
                ],
                "stage_rates": [
                  0.8351851851851851,
                  0.6240740740740741,
                  0.12777777777777777,
                  0.037037037037037035
                ]
              },
              {
                "end_step": 1000000,
                "episodes": 539,
                "stage_counts": [
                  507,
                  416,
                  86,
                  24
                ],
                "stage_rates": [
                  0.9406307977736549,
                  0.7717996289424861,
                  0.15955473098330242,
                  0.04452690166975881
                ]
              },
              {
                "end_step": 1100000,
                "episodes": 538,
                "stage_counts": [
                  494,
                  427,
                  88,
                  34
                ],
                "stage_rates": [
                  0.9182156133828996,
                  0.7936802973977695,
                  0.16356877323420074,
                  0.06319702602230483
                ]
              },
              {
                "end_step": 1200000,
                "episodes": 542,
                "stage_counts": [
                  505,
                  447,
                  130,
                  40
                ],
                "stage_rates": [
                  0.9317343173431735,
                  0.8247232472324724,
                  0.23985239852398524,
                  0.07380073800738007
                ]
              },
              {
                "end_step": 1300000,
                "episodes": 534,
                "stage_counts": [
                  462,
                  380,
                  108,
                  37
                ],
                "stage_rates": [
                  0.8651685393258427,
                  0.7116104868913857,
                  0.20224719101123595,
                  0.06928838951310862
                ]
              },
              {
                "end_step": 1400000,
                "episodes": 537,
                "stage_counts": [
                  521,
                  454,
                  157,
                  54
                ],
                "stage_rates": [
                  0.9702048417132216,
                  0.845437616387337,
                  0.29236499068901306,
                  0.1005586592178771
                ]
              },
              {
                "end_step": 1500000,
                "episodes": 536,
                "stage_counts": [
                  499,
                  453,
                  159,
                  70
                ],
                "stage_rates": [
                  0.9309701492537313,
                  0.8451492537313433,
                  0.2966417910447761,
                  0.13059701492537312
                ]
              },
              {
                "end_step": 1600000,
                "episodes": 532,
                "stage_counts": [
                  481,
                  422,
                  143,
                  46
                ],
                "stage_rates": [
                  0.9041353383458647,
                  0.793233082706767,
                  0.26879699248120303,
                  0.08646616541353383
                ]
              },
              {
                "end_step": 1700000,
                "episodes": 529,
                "stage_counts": [
                  507,
                  461,
                  158,
                  62
                ],
                "stage_rates": [
                  0.9584120982986768,
                  0.8714555765595463,
                  0.29867674858223064,
                  0.11720226843100189
                ]
              },
              {
                "end_step": 1800000,
                "episodes": 530,
                "stage_counts": [
                  494,
                  432,
                  157,
                  52
                ],
                "stage_rates": [
                  0.9320754716981132,
                  0.8150943396226416,
                  0.2962264150943396,
                  0.09811320754716982
                ]
              },
              {
                "end_step": 1900000,
                "episodes": 529,
                "stage_counts": [
                  498,
                  428,
                  186,
                  58
                ],
                "stage_rates": [
                  0.941398865784499,
                  0.8090737240075614,
                  0.3516068052930057,
                  0.10964083175803403
                ]
              },
              {
                "end_step": 2000000,
                "episodes": 522,
                "stage_counts": [
                  496,
                  419,
                  168,
                  68
                ],
                "stage_rates": [
                  0.9501915708812261,
                  0.8026819923371648,
                  0.3218390804597701,
                  0.13026819923371646
                ]
              },
              {
                "end_step": 2100000,
                "episodes": 523,
                "stage_counts": [
                  508,
                  451,
                  187,
                  78
                ],
                "stage_rates": [
                  0.97131931166348,
                  0.8623326959847036,
                  0.3575525812619503,
                  0.1491395793499044
                ]
              },
              {
                "end_step": 2200000,
                "episodes": 525,
                "stage_counts": [
                  514,
                  465,
                  210,
                  82
                ],
                "stage_rates": [
                  0.979047619047619,
                  0.8857142857142857,
                  0.4,
                  0.15619047619047619
                ]
              },
              {
                "end_step": 2300000,
                "episodes": 520,
                "stage_counts": [
                  489,
                  429,
                  164,
                  58
                ],
                "stage_rates": [
                  0.9403846153846154,
                  0.825,
                  0.3153846153846154,
                  0.11153846153846154
                ]
              },
              {
                "end_step": 2400000,
                "episodes": 517,
                "stage_counts": [
                  500,
                  450,
                  191,
                  89
                ],
                "stage_rates": [
                  0.9671179883945842,
                  0.8704061895551257,
                  0.3694390715667311,
                  0.172147001934236
                ]
              },
              {
                "end_step": 2500000,
                "episodes": 521,
                "stage_counts": [
                  506,
                  456,
                  167,
                  77
                ],
                "stage_rates": [
                  0.9712092130518234,
                  0.8752399232245681,
                  0.32053742802303264,
                  0.14779270633397312
                ]
              },
              {
                "end_step": 2600000,
                "episodes": 519,
                "stage_counts": [
                  514,
                  463,
                  156,
                  58
                ],
                "stage_rates": [
                  0.9903660886319846,
                  0.8921001926782274,
                  0.30057803468208094,
                  0.11175337186897881
                ]
              },
              {
                "end_step": 2700000,
                "episodes": 515,
                "stage_counts": [
                  511,
                  456,
                  172,
                  76
                ],
                "stage_rates": [
                  0.9922330097087378,
                  0.8854368932038835,
                  0.3339805825242718,
                  0.14757281553398058
                ]
              },
              {
                "end_step": 2800000,
                "episodes": 514,
                "stage_counts": [
                  499,
                  442,
                  170,
                  68
                ],
                "stage_rates": [
                  0.9708171206225681,
                  0.8599221789883269,
                  0.33073929961089493,
                  0.13229571984435798
                ]
              },
              {
                "end_step": 2900000,
                "episodes": 514,
                "stage_counts": [
                  483,
                  351,
                  134,
                  51
                ],
                "stage_rates": [
                  0.9396887159533074,
                  0.6828793774319066,
                  0.2607003891050584,
                  0.09922178988326848
                ]
              },
              {
                "end_step": 3000000,
                "episodes": 513,
                "stage_counts": [
                  481,
                  382,
                  121,
                  52
                ],
                "stage_rates": [
                  0.9376218323586745,
                  0.7446393762183235,
                  0.23586744639376217,
                  0.10136452241715399
                ]
              },
              {
                "end_step": 3100000,
                "episodes": 512,
                "stage_counts": [
                  459,
                  374,
                  99,
                  43
                ],
                "stage_rates": [
                  0.896484375,
                  0.73046875,
                  0.193359375,
                  0.083984375
                ]
              },
              {
                "end_step": 3200000,
                "episodes": 511,
                "stage_counts": [
                  465,
                  400,
                  125,
                  61
                ],
                "stage_rates": [
                  0.9099804305283757,
                  0.7827788649706457,
                  0.2446183953033268,
                  0.11937377690802348
                ]
              },
              {
                "end_step": 3300000,
                "episodes": 510,
                "stage_counts": [
                  479,
                  416,
                  150,
                  84
                ],
                "stage_rates": [
                  0.9392156862745098,
                  0.8156862745098039,
                  0.29411764705882354,
                  0.16470588235294117
                ]
              },
              {
                "end_step": 3400000,
                "episodes": 508,
                "stage_counts": [
                  473,
                  405,
                  154,
                  85
                ],
                "stage_rates": [
                  0.9311023622047244,
                  0.797244094488189,
                  0.3031496062992126,
                  0.1673228346456693
                ]
              },
              {
                "end_step": 3500000,
                "episodes": 507,
                "stage_counts": [
                  496,
                  421,
                  139,
                  82
                ],
                "stage_rates": [
                  0.9783037475345168,
                  0.8303747534516766,
                  0.27416173570019725,
                  0.16173570019723865
                ]
              },
              {
                "end_step": 3600000,
                "episodes": 505,
                "stage_counts": [
                  473,
                  362,
                  118,
                  62
                ],
                "stage_rates": [
                  0.9366336633663367,
                  0.7168316831683168,
                  0.23366336633663368,
                  0.12277227722772277
                ]
              },
              {
                "end_step": 3700000,
                "episodes": 502,
                "stage_counts": [
                  474,
                  417,
                  124,
                  67
                ],
                "stage_rates": [
                  0.9442231075697212,
                  0.8306772908366534,
                  0.24701195219123506,
                  0.13346613545816732
                ]
              },
              {
                "end_step": 3800000,
                "episodes": 503,
                "stage_counts": [
                  468,
                  413,
                  141,
                  85
                ],
                "stage_rates": [
                  0.9304174950298211,
                  0.8210735586481114,
                  0.2803180914512923,
                  0.16898608349900596
                ]
              },
              {
                "end_step": 3900000,
                "episodes": 503,
                "stage_counts": [
                  458,
                  378,
                  133,
                  75
                ],
                "stage_rates": [
                  0.9105367793240556,
                  0.7514910536779325,
                  0.2644135188866799,
                  0.14910536779324055
                ]
              },
              {
                "end_step": 4000000,
                "episodes": 500,
                "stage_counts": [
                  475,
                  392,
                  139,
                  80
                ],
                "stage_rates": [
                  0.95,
                  0.784,
                  0.278,
                  0.16
                ]
              },
              {
                "end_step": 4100000,
                "episodes": 500,
                "stage_counts": [
                  462,
                  368,
                  118,
                  70
                ],
                "stage_rates": [
                  0.924,
                  0.736,
                  0.236,
                  0.14
                ]
              },
              {
                "end_step": 4200000,
                "episodes": 500,
                "stage_counts": [
                  472,
                  372,
                  122,
                  84
                ],
                "stage_rates": [
                  0.944,
                  0.744,
                  0.244,
                  0.168
                ]
              },
              {
                "end_step": 4300000,
                "episodes": 500,
                "stage_counts": [
                  450,
                  283,
                  69,
                  25
                ],
                "stage_rates": [
                  0.9,
                  0.566,
                  0.138,
                  0.05
                ]
              },
              {
                "end_step": 4400000,
                "episodes": 500,
                "stage_counts": [
                  423,
                  272,
                  72,
                  40
                ],
                "stage_rates": [
                  0.846,
                  0.544,
                  0.144,
                  0.08
                ]
              },
              {
                "end_step": 4500000,
                "episodes": 500,
                "stage_counts": [
                  416,
                  235,
                  63,
                  35
                ],
                "stage_rates": [
                  0.832,
                  0.47,
                  0.126,
                  0.07
                ]
              },
              {
                "end_step": 4600000,
                "episodes": 500,
                "stage_counts": [
                  408,
                  270,
                  75,
                  29
                ],
                "stage_rates": [
                  0.816,
                  0.54,
                  0.15,
                  0.058
                ]
              },
              {
                "end_step": 4700000,
                "episodes": 500,
                "stage_counts": [
                  419,
                  271,
                  78,
                  46
                ],
                "stage_rates": [
                  0.838,
                  0.542,
                  0.156,
                  0.092
                ]
              },
              {
                "end_step": 4800000,
                "episodes": 500,
                "stage_counts": [
                  424,
                  231,
                  57,
                  23
                ],
                "stage_rates": [
                  0.848,
                  0.462,
                  0.114,
                  0.046
                ]
              },
              {
                "end_step": 4900000,
                "episodes": 500,
                "stage_counts": [
                  388,
                  223,
                  56,
                  18
                ],
                "stage_rates": [
                  0.776,
                  0.446,
                  0.112,
                  0.036
                ]
              },
              {
                "end_step": 5000000,
                "episodes": 501,
                "stage_counts": [
                  389,
                  231,
                  41,
                  19
                ],
                "stage_rates": [
                  0.7764471057884231,
                  0.46107784431137727,
                  0.08183632734530938,
                  0.03792415169660679
                ]
              }
            ]
          },
          {
            "seed": 1,
            "source": "outputs/live_hand_p1_cold_1m_20260913/attempt_002/runs/adroit_hand_relocate_p1_seed0_20260913_030234/trajectory_evidence/index.v1.1178549.jsonl",
            "sha256": "55c0d9864668a1017c44201b58bff4751a76f12224b1452b58ad761ffa3e3498",
            "episodes": 26016,
            "total_learner_steps": 5000000,
            "windows": [
              {
                "end_step": 100000,
                "episodes": 554,
                "stage_counts": [
                  331,
                  160,
                  31,
                  2
                ],
                "stage_rates": [
                  0.5974729241877257,
                  0.2888086642599278,
                  0.05595667870036101,
                  0.0036101083032490976
                ]
              },
              {
                "end_step": 200000,
                "episodes": 550,
                "stage_counts": [
                  310,
                  157,
                  22,
                  3
                ],
                "stage_rates": [
                  0.5636363636363636,
                  0.28545454545454546,
                  0.04,
                  0.005454545454545455
                ]
              },
              {
                "end_step": 300000,
                "episodes": 546,
                "stage_counts": [
                  327,
                  143,
                  20,
                  1
                ],
                "stage_rates": [
                  0.5989010989010989,
                  0.2619047619047619,
                  0.03663003663003663,
                  0.0018315018315018315
                ]
              },
              {
                "end_step": 400000,
                "episodes": 550,
                "stage_counts": [
                  464,
                  258,
                  56,
                  11
                ],
                "stage_rates": [
                  0.8436363636363636,
                  0.4690909090909091,
                  0.10181818181818182,
                  0.02
                ]
              },
              {
                "end_step": 500000,
                "episodes": 549,
                "stage_counts": [
                  503,
                  345,
                  55,
                  8
                ],
                "stage_rates": [
                  0.9162112932604736,
                  0.6284153005464481,
                  0.10018214936247723,
                  0.014571948998178506
                ]
              },
              {
                "end_step": 600000,
                "episodes": 548,
                "stage_counts": [
                  528,
                  408,
                  73,
                  22
                ],
                "stage_rates": [
                  0.9635036496350365,
                  0.7445255474452555,
                  0.1332116788321168,
                  0.040145985401459854
                ]
              },
              {
                "end_step": 700000,
                "episodes": 544,
                "stage_counts": [
                  520,
                  430,
                  85,
                  17
                ],
                "stage_rates": [
                  0.9558823529411765,
                  0.7904411764705882,
                  0.15625,
                  0.03125
                ]
              },
              {
                "end_step": 800000,
                "episodes": 539,
                "stage_counts": [
                  533,
                  463,
                  117,
                  32
                ],
                "stage_rates": [
                  0.9888682745825603,
                  0.8589981447124304,
                  0.21706864564007422,
                  0.059369202226345084
                ]
              },
              {
                "end_step": 900000,
                "episodes": 543,
                "stage_counts": [
                  534,
                  495,
                  138,
                  38
                ],
                "stage_rates": [
                  0.9834254143646409,
                  0.9116022099447514,
                  0.2541436464088398,
                  0.06998158379373849
                ]
              },
              {
                "end_step": 1000000,
                "episodes": 533,
                "stage_counts": [
                  528,
                  503,
                  149,
                  57
                ],
                "stage_rates": [
                  0.9906191369606003,
                  0.9437148217636022,
                  0.2795497185741088,
                  0.10694183864915573
                ]
              },
              {
                "end_step": 1100000,
                "episodes": 536,
                "stage_counts": [
                  534,
                  519,
                  232,
                  96
                ],
                "stage_rates": [
                  0.996268656716418,
                  0.9682835820895522,
                  0.43283582089552236,
                  0.1791044776119403
                ]
              },
              {
                "end_step": 1200000,
                "episodes": 533,
                "stage_counts": [
                  530,
                  521,
                  302,
                  140
                ],
                "stage_rates": [
                  0.9943714821763602,
                  0.9774859287054409,
                  0.5666041275797373,
                  0.2626641651031895
                ]
              },
              {
                "end_step": 1300000,
                "episodes": 534,
                "stage_counts": [
                  533,
                  518,
                  315,
                  161
                ],
                "stage_rates": [
                  0.99812734082397,
                  0.9700374531835206,
                  0.5898876404494382,
                  0.301498127340824
                ]
              },
              {
                "end_step": 1400000,
                "episodes": 529,
                "stage_counts": [
                  527,
                  518,
                  356,
                  207
                ],
                "stage_rates": [
                  0.996219281663516,
                  0.9792060491493384,
                  0.6729678638941399,
                  0.391304347826087
                ]
              },
              {
                "end_step": 1500000,
                "episodes": 537,
                "stage_counts": [
                  536,
                  524,
                  398,
                  276
                ],
                "stage_rates": [
                  0.9981378026070763,
                  0.9757914338919925,
                  0.7411545623836127,
                  0.5139664804469274
                ]
              },
              {
                "end_step": 1600000,
                "episodes": 526,
                "stage_counts": [
                  525,
                  511,
                  434,
                  310
                ],
                "stage_rates": [
                  0.9980988593155894,
                  0.9714828897338403,
                  0.8250950570342205,
                  0.5893536121673004
                ]
              },
              {
                "end_step": 1700000,
                "episodes": 530,
                "stage_counts": [
                  529,
                  524,
                  475,
                  386
                ],
                "stage_rates": [
                  0.9981132075471698,
                  0.9886792452830189,
                  0.8962264150943396,
                  0.7283018867924528
                ]
              },
              {
                "end_step": 1800000,
                "episodes": 527,
                "stage_counts": [
                  522,
                  519,
                  456,
                  357
                ],
                "stage_rates": [
                  0.9905123339658444,
                  0.9848197343453511,
                  0.8652751423149905,
                  0.6774193548387096
                ]
              },
              {
                "end_step": 1900000,
                "episodes": 527,
                "stage_counts": [
                  525,
                  515,
                  493,
                  423
                ],
                "stage_rates": [
                  0.9962049335863378,
                  0.9772296015180265,
                  0.9354838709677419,
                  0.8026565464895635
                ]
              },
              {
                "end_step": 2000000,
                "episodes": 524,
                "stage_counts": [
                  523,
                  512,
                  499,
                  455
                ],
                "stage_rates": [
                  0.9980916030534351,
                  0.9770992366412213,
                  0.9522900763358778,
                  0.8683206106870229
                ]
              },
              {
                "end_step": 2100000,
                "episodes": 527,
                "stage_counts": [
                  525,
                  512,
                  504,
                  484
                ],
                "stage_rates": [
                  0.9962049335863378,
                  0.9715370018975332,
                  0.9563567362428842,
                  0.9184060721062619
                ]
              },
              {
                "end_step": 2200000,
                "episodes": 524,
                "stage_counts": [
                  524,
                  519,
                  514,
                  508
                ],
                "stage_rates": [
                  1.0,
                  0.9904580152671756,
                  0.9809160305343512,
                  0.9694656488549618
                ]
              },
              {
                "end_step": 2300000,
                "episodes": 521,
                "stage_counts": [
                  518,
                  469,
                  429,
                  410
                ],
                "stage_rates": [
                  0.9942418426103646,
                  0.9001919385796545,
                  0.8234165067178503,
                  0.7869481765834933
                ]
              },
              {
                "end_step": 2400000,
                "episodes": 522,
                "stage_counts": [
                  521,
                  518,
                  516,
                  510
                ],
                "stage_rates": [
                  0.9980842911877394,
                  0.9923371647509579,
                  0.9885057471264368,
                  0.9770114942528736
                ]
              },
              {
                "end_step": 2500000,
                "episodes": 520,
                "stage_counts": [
                  520,
                  512,
                  512,
                  505
                ],
                "stage_rates": [
                  1.0,
                  0.9846153846153847,
                  0.9846153846153847,
                  0.9711538461538461
                ]
              },
              {
                "end_step": 2600000,
                "episodes": 519,
                "stage_counts": [
                  519,
                  517,
                  512,
                  508
                ],
                "stage_rates": [
                  1.0,
                  0.9961464354527938,
                  0.9865125240847784,
                  0.9788053949903661
                ]
              },
              {
                "end_step": 2700000,
                "episodes": 519,
                "stage_counts": [
                  519,
                  516,
                  514,
                  508
                ],
                "stage_rates": [
                  1.0,
                  0.9942196531791907,
                  0.9903660886319846,
                  0.9788053949903661
                ]
              },
              {
                "end_step": 2800000,
                "episodes": 513,
                "stage_counts": [
                  512,
                  502,
                  483,
                  469
                ],
                "stage_rates": [
                  0.9980506822612085,
                  0.9785575048732943,
                  0.9415204678362573,
                  0.9142300194931774
                ]
              },
              {
                "end_step": 2900000,
                "episodes": 516,
                "stage_counts": [
                  516,
                  515,
                  513,
                  512
                ],
                "stage_rates": [
                  1.0,
                  0.998062015503876,
                  0.9941860465116279,
                  0.9922480620155039
                ]
              },
              {
                "end_step": 3000000,
                "episodes": 513,
                "stage_counts": [
                  513,
                  511,
                  502,
                  500
                ],
                "stage_rates": [
                  1.0,
                  0.9961013645224172,
                  0.9785575048732943,
                  0.9746588693957114
                ]
              },
              {
                "end_step": 3100000,
                "episodes": 513,
                "stage_counts": [
                  513,
                  510,
                  505,
                  502
                ],
                "stage_rates": [
                  1.0,
                  0.9941520467836257,
                  0.9844054580896686,
                  0.9785575048732943
                ]
              },
              {
                "end_step": 3200000,
                "episodes": 509,
                "stage_counts": [
                  509,
                  500,
                  496,
                  488
                ],
                "stage_rates": [
                  1.0,
                  0.9823182711198428,
                  0.9744597249508841,
                  0.9587426326129665
                ]
              },
              {
                "end_step": 3300000,
                "episodes": 509,
                "stage_counts": [
                  509,
                  506,
                  501,
                  498
                ],
                "stage_rates": [
                  1.0,
                  0.9941060903732809,
                  0.9842829076620825,
                  0.9783889980353635
                ]
              },
              {
                "end_step": 3400000,
                "episodes": 507,
                "stage_counts": [
                  507,
                  505,
                  500,
                  496
                ],
                "stage_rates": [
                  1.0,
                  0.9960552268244576,
                  0.9861932938856016,
                  0.9783037475345168
                ]
              },
              {
                "end_step": 3500000,
                "episodes": 508,
                "stage_counts": [
                  508,
                  505,
                  502,
                  502
                ],
                "stage_rates": [
                  1.0,
                  0.9940944881889764,
                  0.9881889763779528,
                  0.9881889763779528
                ]
              },
              {
                "end_step": 3600000,
                "episodes": 506,
                "stage_counts": [
                  505,
                  501,
                  499,
                  493
                ],
                "stage_rates": [
                  0.9980237154150198,
                  0.9901185770750988,
                  0.9861660079051383,
                  0.974308300395257
                ]
              },
              {
                "end_step": 3700000,
                "episodes": 504,
                "stage_counts": [
                  503,
                  501,
                  499,
                  497
                ],
                "stage_rates": [
                  0.998015873015873,
                  0.9940476190476191,
                  0.9900793650793651,
                  0.9861111111111112
                ]
              },
              {
                "end_step": 3800000,
                "episodes": 504,
                "stage_counts": [
                  504,
                  504,
                  498,
                  498
                ],
                "stage_rates": [
                  1.0,
                  1.0,
                  0.9880952380952381,
                  0.9880952380952381
                ]
              },
              {
                "end_step": 3900000,
                "episodes": 501,
                "stage_counts": [
                  501,
                  500,
                  499,
                  499
                ],
                "stage_rates": [
                  1.0,
                  0.998003992015968,
                  0.9960079840319361,
                  0.9960079840319361
                ]
              },
              {
                "end_step": 4000000,
                "episodes": 501,
                "stage_counts": [
                  501,
                  499,
                  498,
                  493
                ],
                "stage_rates": [
                  1.0,
                  0.9960079840319361,
                  0.9940119760479041,
                  0.9840319361277445
                ]
              },
              {
                "end_step": 4100000,
                "episodes": 500,
                "stage_counts": [
                  500,
                  499,
                  497,
                  496
                ],
                "stage_rates": [
                  1.0,
                  0.998,
                  0.994,
                  0.992
                ]
              },
              {
                "end_step": 4200000,
                "episodes": 500,
                "stage_counts": [
                  451,
                  441,
                  435,
                  429
                ],
                "stage_rates": [
                  0.902,
                  0.882,
                  0.87,
                  0.858
                ]
              },
              {
                "end_step": 4300000,
                "episodes": 500,
                "stage_counts": [
                  432,
                  411,
                  381,
                  371
                ],
                "stage_rates": [
                  0.864,
                  0.822,
                  0.762,
                  0.742
                ]
              },
              {
                "end_step": 4400000,
                "episodes": 500,
                "stage_counts": [
                  500,
                  499,
                  497,
                  492
                ],
                "stage_rates": [
                  1.0,
                  0.998,
                  0.994,
                  0.984
                ]
              },
              {
                "end_step": 4500000,
                "episodes": 500,
                "stage_counts": [
                  500,
                  499,
                  499,
                  496
                ],
                "stage_rates": [
                  1.0,
                  0.998,
                  0.998,
                  0.992
                ]
              },
              {
                "end_step": 4600000,
                "episodes": 500,
                "stage_counts": [
                  500,
                  500,
                  500,
                  498
                ],
                "stage_rates": [
                  1.0,
                  1.0,
                  1.0,
                  0.996
                ]
              },
              {
                "end_step": 4700000,
                "episodes": 500,
                "stage_counts": [
                  500,
                  499,
                  494,
                  494
                ],
                "stage_rates": [
                  1.0,
                  0.998,
                  0.988,
                  0.988
                ]
              },
              {
                "end_step": 4800000,
                "episodes": 500,
                "stage_counts": [
                  456,
                  452,
                  447,
                  445
                ],
                "stage_rates": [
                  0.912,
                  0.904,
                  0.894,
                  0.89
                ]
              },
              {
                "end_step": 4900000,
                "episodes": 500,
                "stage_counts": [
                  480,
                  473,
                  454,
                  440
                ],
                "stage_rates": [
                  0.96,
                  0.946,
                  0.908,
                  0.88
                ]
              },
              {
                "end_step": 5000000,
                "episodes": 501,
                "stage_counts": [
                  482,
                  481,
                  477,
                  474
                ],
                "stage_rates": [
                  0.9620758483033932,
                  0.9600798403193613,
                  0.9520958083832335,
                  0.9461077844311377
                ]
              }
            ]
          },
          {
            "seed": 2,
            "source": "outputs/live_hand_p1_cold_1m_20260913/attempt_002/runs/adroit_hand_relocate_p1_seed0_20260913_030234/trajectory_evidence/index.v1.1178550.jsonl",
            "sha256": "4dce62afe8653f75ec074789ead5b88f102c289022631b1b899fda853932b334",
            "episodes": 26032,
            "total_learner_steps": 5000000,
            "windows": [
              {
                "end_step": 100000,
                "episodes": 552,
                "stage_counts": [
                  336,
                  158,
                  21,
                  2
                ],
                "stage_rates": [
                  0.6086956521739131,
                  0.286231884057971,
                  0.03804347826086957,
                  0.0036231884057971015
                ]
              },
              {
                "end_step": 200000,
                "episodes": 550,
                "stage_counts": [
                  323,
                  175,
                  30,
                  5
                ],
                "stage_rates": [
                  0.5872727272727273,
                  0.3181818181818182,
                  0.05454545454545454,
                  0.00909090909090909
                ]
              },
              {
                "end_step": 300000,
                "episodes": 547,
                "stage_counts": [
                  326,
                  146,
                  30,
                  3
                ],
                "stage_rates": [
                  0.5959780621572212,
                  0.26691042047531993,
                  0.054844606946983544,
                  0.005484460694698354
                ]
              },
              {
                "end_step": 400000,
                "episodes": 549,
                "stage_counts": [
                  386,
                  185,
                  39,
                  3
                ],
                "stage_rates": [
                  0.7030965391621129,
                  0.33697632058287796,
                  0.07103825136612021,
                  0.00546448087431694
                ]
              },
              {
                "end_step": 500000,
                "episodes": 543,
                "stage_counts": [
                  485,
                  287,
                  30,
                  0
                ],
                "stage_rates": [
                  0.8931860036832413,
                  0.5285451197053407,
                  0.055248618784530384,
                  0.0
                ]
              },
              {
                "end_step": 600000,
                "episodes": 547,
                "stage_counts": [
                  517,
                  350,
                  59,
                  16
                ],
                "stage_rates": [
                  0.9451553930530164,
                  0.6398537477148081,
                  0.10786106032906764,
                  0.029250457038391225
                ]
              },
              {
                "end_step": 700000,
                "episodes": 544,
                "stage_counts": [
                  513,
                  401,
                  78,
                  18
                ],
                "stage_rates": [
                  0.9430147058823529,
                  0.7371323529411765,
                  0.14338235294117646,
                  0.03308823529411765
                ]
              },
              {
                "end_step": 800000,
                "episodes": 543,
                "stage_counts": [
                  481,
                  361,
                  62,
                  9
                ],
                "stage_rates": [
                  0.8858195211786372,
                  0.6648250460405156,
                  0.1141804788213628,
                  0.016574585635359115
                ]
              },
              {
                "end_step": 900000,
                "episodes": 539,
                "stage_counts": [
                  474,
                  340,
                  69,
                  10
                ],
                "stage_rates": [
                  0.8794063079777366,
                  0.6307977736549165,
                  0.1280148423005566,
                  0.01855287569573284
                ]
              },
              {
                "end_step": 1000000,
                "episodes": 540,
                "stage_counts": [
                  465,
                  340,
                  82,
                  14
                ],
                "stage_rates": [
                  0.8611111111111112,
                  0.6296296296296297,
                  0.15185185185185185,
                  0.025925925925925925
                ]
              },
              {
                "end_step": 1100000,
                "episodes": 544,
                "stage_counts": [
                  385,
                  216,
                  38,
                  3
                ],
                "stage_rates": [
                  0.7077205882352942,
                  0.39705882352941174,
                  0.06985294117647059,
                  0.0055147058823529415
                ]
              },
              {
                "end_step": 1200000,
                "episodes": 538,
                "stage_counts": [
                  380,
                  207,
                  39,
                  8
                ],
                "stage_rates": [
                  0.7063197026022305,
                  0.3847583643122677,
                  0.0724907063197026,
                  0.01486988847583643
                ]
              },
              {
                "end_step": 1300000,
                "episodes": 538,
                "stage_counts": [
                  397,
                  183,
                  53,
                  9
                ],
                "stage_rates": [
                  0.7379182156133829,
                  0.34014869888475835,
                  0.09851301115241635,
                  0.016728624535315983
                ]
              },
              {
                "end_step": 1400000,
                "episodes": 537,
                "stage_counts": [
                  405,
                  219,
                  62,
                  16
                ],
                "stage_rates": [
                  0.7541899441340782,
                  0.40782122905027934,
                  0.1154562383612663,
                  0.0297951582867784
                ]
              },
              {
                "end_step": 1500000,
                "episodes": 530,
                "stage_counts": [
                  389,
                  220,
                  56,
                  9
                ],
                "stage_rates": [
                  0.7339622641509433,
                  0.41509433962264153,
                  0.10566037735849057,
                  0.016981132075471698
                ]
              },
              {
                "end_step": 1600000,
                "episodes": 536,
                "stage_counts": [
                  400,
                  225,
                  44,
                  2
                ],
                "stage_rates": [
                  0.746268656716418,
                  0.4197761194029851,
                  0.08208955223880597,
                  0.0037313432835820895
                ]
              },
              {
                "end_step": 1700000,
                "episodes": 533,
                "stage_counts": [
                  363,
                  190,
                  48,
                  10
                ],
                "stage_rates": [
                  0.6810506566604128,
                  0.35647279549718575,
                  0.0900562851782364,
                  0.01876172607879925
                ]
              },
              {
                "end_step": 1800000,
                "episodes": 530,
                "stage_counts": [
                  381,
                  208,
                  37,
                  5
                ],
                "stage_rates": [
                  0.7188679245283018,
                  0.39245283018867927,
                  0.06981132075471698,
                  0.009433962264150943
                ]
              },
              {
                "end_step": 1900000,
                "episodes": 529,
                "stage_counts": [
                  335,
                  160,
                  27,
                  3
                ],
                "stage_rates": [
                  0.6332703213610587,
                  0.30245746691871456,
                  0.05103969754253308,
                  0.005671077504725898
                ]
              },
              {
                "end_step": 2000000,
                "episodes": 527,
                "stage_counts": [
                  356,
                  158,
                  20,
                  1
                ],
                "stage_rates": [
                  0.6755218216318786,
                  0.2998102466793169,
                  0.03795066413662239,
                  0.0018975332068311196
                ]
              },
              {
                "end_step": 2100000,
                "episodes": 521,
                "stage_counts": [
                  419,
                  203,
                  31,
                  4
                ],
                "stage_rates": [
                  0.8042226487523992,
                  0.3896353166986564,
                  0.05950095969289827,
                  0.007677543186180422
                ]
              },
              {
                "end_step": 2200000,
                "episodes": 521,
                "stage_counts": [
                  408,
                  221,
                  27,
                  4
                ],
                "stage_rates": [
                  0.783109404990403,
                  0.42418426103646834,
                  0.05182341650671785,
                  0.007677543186180422
                ]
              },
              {
                "end_step": 2300000,
                "episodes": 520,
                "stage_counts": [
                  350,
                  195,
                  35,
                  11
                ],
                "stage_rates": [
                  0.6730769230769231,
                  0.375,
                  0.0673076923076923,
                  0.021153846153846155
                ]
              },
              {
                "end_step": 2400000,
                "episodes": 516,
                "stage_counts": [
                  339,
                  187,
                  34,
                  5
                ],
                "stage_rates": [
                  0.6569767441860465,
                  0.3624031007751938,
                  0.06589147286821706,
                  0.009689922480620155
                ]
              },
              {
                "end_step": 2500000,
                "episodes": 523,
                "stage_counts": [
                  326,
                  180,
                  38,
                  4
                ],
                "stage_rates": [
                  0.6233269598470363,
                  0.3441682600382409,
                  0.07265774378585087,
                  0.0076481835564053535
                ]
              },
              {
                "end_step": 2600000,
                "episodes": 516,
                "stage_counts": [
                  328,
                  149,
                  25,
                  1
                ],
                "stage_rates": [
                  0.6356589147286822,
                  0.28875968992248063,
                  0.04844961240310078,
                  0.001937984496124031
                ]
              },
              {
                "end_step": 2700000,
                "episodes": 517,
                "stage_counts": [
                  315,
                  127,
                  15,
                  1
                ],
                "stage_rates": [
                  0.6092843326885881,
                  0.24564796905222436,
                  0.029013539651837523,
                  0.0019342359767891683
                ]
              },
              {
                "end_step": 2800000,
                "episodes": 514,
                "stage_counts": [
                  352,
                  142,
                  18,
                  0
                ],
                "stage_rates": [
                  0.6848249027237354,
                  0.27626459143968873,
                  0.03501945525291829,
                  0.0
                ]
              },
              {
                "end_step": 2900000,
                "episodes": 513,
                "stage_counts": [
                  377,
                  147,
                  20,
                  3
                ],
                "stage_rates": [
                  0.7348927875243665,
                  0.28654970760233917,
                  0.03898635477582846,
                  0.005847953216374269
                ]
              },
              {
                "end_step": 3000000,
                "episodes": 513,
                "stage_counts": [
                  371,
                  135,
                  22,
                  4
                ],
                "stage_rates": [
                  0.723196881091618,
                  0.2631578947368421,
                  0.042884990253411304,
                  0.007797270955165692
                ]
              },
              {
                "end_step": 3100000,
                "episodes": 510,
                "stage_counts": [
                  361,
                  140,
                  17,
                  3
                ],
                "stage_rates": [
                  0.707843137254902,
                  0.27450980392156865,
                  0.03333333333333333,
                  0.0058823529411764705
                ]
              },
              {
                "end_step": 3200000,
                "episodes": 509,
                "stage_counts": [
                  334,
                  137,
                  30,
                  2
                ],
                "stage_rates": [
                  0.656188605108055,
                  0.2691552062868369,
                  0.05893909626719057,
                  0.003929273084479371
                ]
              },
              {
                "end_step": 3300000,
                "episodes": 509,
                "stage_counts": [
                  372,
                  130,
                  27,
                  1
                ],
                "stage_rates": [
                  0.730844793713163,
                  0.2554027504911591,
                  0.05304518664047151,
                  0.0019646365422396855
                ]
              },
              {
                "end_step": 3400000,
                "episodes": 509,
                "stage_counts": [
                  371,
                  138,
                  14,
                  1
                ],
                "stage_rates": [
                  0.7288801571709234,
                  0.27111984282907664,
                  0.0275049115913556,
                  0.0019646365422396855
                ]
              },
              {
                "end_step": 3500000,
                "episodes": 508,
                "stage_counts": [
                  388,
                  157,
                  25,
                  1
                ],
                "stage_rates": [
                  0.7637795275590551,
                  0.3090551181102362,
                  0.04921259842519685,
                  0.001968503937007874
                ]
              },
              {
                "end_step": 3600000,
                "episodes": 506,
                "stage_counts": [
                  380,
                  142,
                  22,
                  3
                ],
                "stage_rates": [
                  0.7509881422924901,
                  0.28063241106719367,
                  0.043478260869565216,
                  0.005928853754940711
                ]
              },
              {
                "end_step": 3700000,
                "episodes": 506,
                "stage_counts": [
                  390,
                  139,
                  15,
                  0
                ],
                "stage_rates": [
                  0.7707509881422925,
                  0.274703557312253,
                  0.029644268774703556,
                  0.0
                ]
              },
              {
                "end_step": 3800000,
                "episodes": 502,
                "stage_counts": [
                  368,
                  102,
                  17,
                  1
                ],
                "stage_rates": [
                  0.7330677290836654,
                  0.20318725099601595,
                  0.03386454183266932,
                  0.00199203187250996
                ]
              },
              {
                "end_step": 3900000,
                "episodes": 502,
                "stage_counts": [
                  361,
                  107,
                  27,
                  0
                ],
                "stage_rates": [
                  0.7191235059760956,
                  0.21314741035856574,
                  0.053784860557768925,
                  0.0
                ]
              },
              {
                "end_step": 4000000,
                "episodes": 500,
                "stage_counts": [
                  353,
                  129,
                  19,
                  0
                ],
                "stage_rates": [
                  0.706,
                  0.258,
                  0.038,
                  0.0
                ]
              },
              {
                "end_step": 4100000,
                "episodes": 500,
                "stage_counts": [
                  371,
                  127,
                  17,
                  0
                ],
                "stage_rates": [
                  0.742,
                  0.254,
                  0.034,
                  0.0
                ]
              },
              {
                "end_step": 4200000,
                "episodes": 500,
                "stage_counts": [
                  358,
                  128,
                  9,
                  0
                ],
                "stage_rates": [
                  0.716,
                  0.256,
                  0.018,
                  0.0
                ]
              },
              {
                "end_step": 4300000,
                "episodes": 500,
                "stage_counts": [
                  363,
                  135,
                  21,
                  0
                ],
                "stage_rates": [
                  0.726,
                  0.27,
                  0.042,
                  0.0
                ]
              },
              {
                "end_step": 4400000,
                "episodes": 500,
                "stage_counts": [
                  373,
                  149,
                  13,
                  1
                ],
                "stage_rates": [
                  0.746,
                  0.298,
                  0.026,
                  0.002
                ]
              },
              {
                "end_step": 4500000,
                "episodes": 500,
                "stage_counts": [
                  339,
                  152,
                  15,
                  2
                ],
                "stage_rates": [
                  0.678,
                  0.304,
                  0.03,
                  0.004
                ]
              },
              {
                "end_step": 4600000,
                "episodes": 500,
                "stage_counts": [
                  379,
                  147,
                  20,
                  0
                ],
                "stage_rates": [
                  0.758,
                  0.294,
                  0.04,
                  0.0
                ]
              },
              {
                "end_step": 4700000,
                "episodes": 500,
                "stage_counts": [
                  351,
                  167,
                  17,
                  0
                ],
                "stage_rates": [
                  0.702,
                  0.334,
                  0.034,
                  0.0
                ]
              },
              {
                "end_step": 4800000,
                "episodes": 500,
                "stage_counts": [
                  329,
                  127,
                  17,
                  0
                ],
                "stage_rates": [
                  0.658,
                  0.254,
                  0.034,
                  0.0
                ]
              },
              {
                "end_step": 4900000,
                "episodes": 500,
                "stage_counts": [
                  354,
                  146,
                  15,
                  2
                ],
                "stage_rates": [
                  0.708,
                  0.292,
                  0.03,
                  0.004
                ]
              },
              {
                "end_step": 5000000,
                "episodes": 501,
                "stage_counts": [
                  353,
                  175,
                  17,
                  2
                ],
                "stage_rates": [
                  0.7045908183632734,
                  0.34930139720558884,
                  0.033932135728542916,
                  0.003992015968063872
                ]
              }
            ]
          }
        ],
        "aggregate": [
          {
            "end_step": 100000,
            "stage_mean": [
              0.5854809331321246,
              0.2739470931931083,
              0.05327122843253694,
              0.0060674060328143025
            ],
            "stage_sample_sd": [
              0.03100196336966767,
              0.023544716469873158,
              0.014078446386402514,
              0.004244841853989443
            ]
          },
          {
            "end_step": 200000,
            "stage_mean": [
              0.5819485999232834,
              0.2880113978848156,
              0.04959833415529618,
              0.007259575867170804
            ],
            "stage_sample_sd": [
              0.016315258251600302,
              0.02897672243006962,
              0.008313717826593988,
              0.001818324504144206
            ]
          },
          {
            "end_step": 300000,
            "stage_mean": [
              0.6039796840551327,
              0.2464471660565185,
              0.048035407508129534,
              0.006068418240735815
            ],
            "stage_sample_sd": [
              0.01142168544229946,
              0.031208889236271152,
              0.00993912656534302,
              0.004557043601230123
            ]
          },
          {
            "end_step": 400000,
            "stage_mean": [
              0.7429863715492229,
              0.38119655710849754,
              0.08095812883522216,
              0.01327571265529296
            ],
            "stage_sample_sd": [
              0.08778785975801685,
              0.07611923143898325,
              0.01807253744951013,
              0.0073284660890889424
            ]
          },
          {
            "end_step": 500000,
            "stage_mean": [
              0.8579986123632334,
              0.5085245196459733,
              0.07918251882272516,
              0.007898678863139793
            ],
            "stage_sample_sd": [
              0.08170202633759588,
              0.13105307759406648,
              0.022610019806867474,
              0.007362855717353059
            ]
          },
          {
            "end_step": 600000,
            "stage_mean": [
              0.9081174911149957,
              0.6171775266105322,
              0.10712156998803471,
              0.02799832752861216
            ],
            "stage_sample_sd": [
              0.08056562445340107,
              0.14006963015490284,
              0.02646760300720916,
              0.012819666961442903
            ]
          },
          {
            "end_step": 700000,
            "stage_mean": [
              0.9367787244048911,
              0.6875429599884234,
              0.1367778199840822,
              0.028826152232110557
            ],
            "stage_sample_sd": [
              0.022868449049819963,
              0.13472123418342238,
              0.0234817014889308,
              0.005862681173810808
            ]
          },
          {
            "end_step": 800000,
            "stage_mean": [
              0.9380457790152004,
              0.7091643051745294,
              0.1446671393464729,
              0.03693539106093504
            ],
            "stage_sample_sd": [
              0.051538716572174854,
              0.13331402001630382,
              0.06296137260000018,
              0.021472489769246875
            ]
          },
          {
            "end_step": 900000,
            "stage_mean": [
              0.8993389691758542,
              0.7221580192245807,
              0.16997875549572472,
              0.04185716550883612
            ],
            "stage_sample_sd": [
              0.07610370965743787,
              0.16409792223617173,
              0.07288903001624737,
              0.026050973744199162
            ]
          },
          {
            "end_step": 1000000,
            "stage_mean": [
              0.9307870152817888,
              0.7817146934452394,
              0.1969854338030877,
              0.05913155541494682
            ],
            "stage_sample_sd": [
              0.06531276468017845,
              0.15727717049059897,
              0.0716064202885547,
              0.04243661699354842
            ]
          },
          {
            "end_step": 1100000,
            "stage_mean": [
              0.8740682861115372,
              0.7196742343389111,
              0.22208584510206456,
              0.08260540317219935
            ],
            "stage_sample_sd": [
              0.14925393406858797,
              0.29271505636903355,
              0.18843388367614636,
              0.08840738679531802
            ]
          },
          {
            "end_step": 1200000,
            "stage_mean": [
              0.8774751673739214,
              0.7289891800833936,
              0.2929824108078084,
              0.11711159719546868
            ],
            "stage_sample_sd": [
              0.15149751960179111,
              0.30774218122893726,
              0.25130482868676346,
              0.12945027529915154
            ]
          },
          {
            "end_step": 1300000,
            "stage_mean": [
              0.8670713652543985,
              0.6739322129865549,
              0.2968826142043635,
              0.1291717137964162
            ],
            "stage_sample_sd": [
              0.13011499825385445,
              0.31663022588083284,
              0.2589964364067644,
              0.15153523295735183
            ]
          },
          {
            "end_step": 1400000,
            "stage_mean": [
              0.9068713558369387,
              0.7441549648623182,
              0.36026303098147305,
              0.1738860551102475
            ],
            "stage_sample_sd": [
              0.13286420842787433,
              0.29885411957150987,
              0.2848901736770578,
              0.19158523891889281
            ]
          },
          {
            "end_step": 1500000,
            "stage_mean": [
              0.887690072003917,
              0.7453450090819924,
              0.38115224359562644,
              0.22051487581592408
            ],
            "stage_sample_sd": [
              0.13730277708301958,
              0.29337002798180317,
              0.326067059426352,
              0.2604083819778535
            ]
          },
          {
            "end_step": 1600000,
            "stage_mean": [
              0.882834284792624,
              0.7281640306145308,
              0.39199386725140983,
              0.2265170402881388
            ],
            "stage_sample_sd": [
              0.1272592389461113,
              0.2815503085815435,
              0.3865195952392733,
              0.31693697499342866
            ]
          },
          {
            "end_step": 1700000,
            "stage_mean": [
              0.8791919875020865,
              0.738869205779917,
              0.42831981628493554,
              0.2880886271007513
            ],
            "stage_sample_sd": [
              0.17273978916182683,
              0.33631177213277386,
              0.41842928117516204,
              0.3844000788253613
            ]
          },
          {
            "end_step": 1800000,
            "stage_mean": [
              0.8804852433974198,
              0.7307889680522239,
              0.41043762605468237,
              0.2616555082166768
            ],
            "stage_sample_sd": [
              0.14298193954746893,
              0.30504947802243415,
              0.40984609719331183,
              0.3627818686958506
            ]
          },
          {
            "end_step": 1900000,
            "stage_mean": [
              0.8569580402439652,
              0.6962535974814341,
              0.4460434579344269,
              0.30598948525077446
            ],
            "stage_sample_sd": [
              0.1956478288948119,
              0.3512486926950142,
              0.44972111913722435,
              0.433256338372048
            ]
          },
          {
            "end_step": 2000000,
            "stage_mean": [
              0.8746016651888466,
              0.6931971585525677,
              0.43735994031075676,
              0.33349544770919015
            ],
            "stage_sample_sd": [
              0.17406375657650508,
              0.35166786973298375,
              0.46798818571706857,
              0.46759835670128863
            ]
          },
          {
            "end_step": 2100000,
            "stage_mean": [
              0.9239156313340723,
              0.7411683381936311,
              0.4578034257325776,
              0.3584077315474489
            ],
            "stage_sample_sd": [
              0.10440129838318285,
              0.30929434849107,
              0.4567551256916281,
              0.4901035431318212
            ]
          },
          {
            "end_step": 2200000,
            "stage_mean": [
              0.920719008012674,
              0.7667855206726432,
              0.47757981568035635,
              0.37777788941053947
            ],
            "stage_sample_sd": [
              0.11963299168646449,
              0.30128811717089427,
              0.469379635488081,
              0.5177690859105583
            ]
          },
          {
            "end_step": 2300000,
            "stage_mean": [
              0.869234460357301,
              0.7000639795265515,
              0.40203627147005266,
              0.3065468280919337
            ],
            "stage_sample_sd": [
              0.17199850233370823,
              0.2840130278632837,
              0.38543030100647946,
              0.4184870803249939
            ]
          },
          {
            "end_step": 2400000,
            "stage_mean": [
              0.8740596745894567,
              0.7417154850270925,
              0.4746120971871283,
              0.3862828062225766
            ],
            "stage_sample_sd": [
              0.18863583164809444,
              0.3341035832091549,
              0.4702130355007897,
              0.5179945586708866
            ]
          },
          {
            "end_step": 2500000,
            "stage_mean": [
              0.8648453909662865,
              0.7346745226260646,
              0.45927018547475607,
              0.3755315786814082
            ],
            "stage_sample_sd": [
              0.2096558889728639,
              0.3425815285867675,
              0.47154190498773413,
              0.5205617503696314
            ]
          },
          {
            "end_step": 2600000,
            "stage_mean": [
              0.8753416677868889,
              0.7256687726845006,
              0.44518005705665337,
              0.36416558378515634
            ],
            "stage_sample_sd": [
              0.20762723724798893,
              0.38193398003953277,
              0.4854614456620515,
              0.5351181439315476
            ]
          },
          {
            "end_step": 2700000,
            "stage_mean": [
              0.8671724474657753,
              0.7084348384784329,
              0.4511200702693646,
              0.37610414883371196
            ],
            "stage_sample_sd": [
              0.22337142015496278,
              0.40445912908716036,
              0.4912646186624308,
              0.5270097181769487
            ]
          },
          {
            "end_step": 2800000,
            "stage_mean": [
              0.884564235202504,
              0.7049147584337699,
              0.4357597409000235,
              0.3488419131125118
            ],
            "stage_sample_sd": [
              0.17351445883320343,
              0.37593125619586143,
              0.46228561655115036,
              0.4940883751919492
            ]
          },
          {
            "end_step": 2900000,
            "stage_mean": [
              0.8915271678258913,
              0.6558303668460406,
              0.43129093013083825,
              0.3657726017050489
            ],
            "stage_sample_sd": [
              0.13896082025222878,
              0.3565265457214912,
              0.4999274570261597,
              0.5445487077588848
            ]
          },
          {
            "end_step": 3000000,
            "stage_mean": [
              0.8869395711500975,
              0.6679662118258609,
              0.4191033138401559,
              0.3612735542560104
            ],
            "stage_sample_sd": [
              0.14519473254998885,
              0.37243873734990934,
              0.49401649870515263,
              0.5332634117003627
            ]
          },
          {
            "end_step": 3100000,
            "stage_mean": [
              0.868109170751634,
              0.6663768669017315,
              0.4036993888076673,
              0.35614141093815693
            ],
            "stage_sample_sd": [
              0.148130929499436,
              0.3640770063285988,
              0.5092315167765933,
              0.5404408635128589
            ]
          },
          {
            "end_step": 3200000,
            "stage_mean": [
              0.8553896785454769,
              0.6780841141257752,
              0.42600573884046716,
              0.3606818942018231
            ],
            "stage_sample_sd": [
              0.17828819777520333,
              0.3679281620117624,
              0.48396335778955596,
              0.5211423447460661
            ]
          },
          {
            "end_step": 3300000,
            "stage_mean": [
              0.8900201599958909,
              0.6883983717914146,
              0.44381524712045917,
              0.3816865056435148
            ],
            "stage_sample_sd": [
              0.14116048002964623,
              0.38545079286737105,
              0.4833300651330734,
              0.5231267309094307
            ]
          },
          {
            "end_step": 3400000,
            "stage_mean": [
              0.8866608397918826,
              0.6881397213805744,
              0.43894927059205663,
              0.3825304062408086
            ],
            "stage_sample_sd": [
              0.1409176318978365,
              0.37458063339625125,
              0.4935605486695897,
              0.5225373087801533
            ]
          },
          {
            "end_step": 3500000,
            "stage_mean": [
              0.914027758364524,
              0.7111747865836298,
              0.4371877701677823,
              0.3839643935040664
            ],
            "stage_sample_sd": [
              0.13057021095139418,
              0.35773762552389826,
              0.4902573564200632,
              0.5293362817359634
            ]
          },
          {
            "end_step": 3600000,
            "stage_mean": [
              0.8952151736912822,
              0.6625275571035364,
              0.4211025450371124,
              0.3676698104593068
            ],
            "stage_sample_sd": [
              0.12862061289784046,
              0.3578468366772212,
              0.4985129199796969,
              0.5286026764083184
            ]
          },
          {
            "end_step": 3700000,
            "stage_mean": [
              0.9043299895759622,
              0.6998094890655084,
              0.4222451953484346,
              0.37319241552309285
            ],
            "stage_sample_sd": [
              0.11876837803724707,
              0.3771057622786906,
              0.5036257645156558,
              0.5349815864864162
            ]
          },
          {
            "end_step": 3800000,
            "stage_mean": [
              0.8878284080378288,
              0.6747536032147091,
              0.43409262379306657,
              0.386357784488918
            ],
            "stage_sample_sd": [
              0.13846870427012192,
              0.41807270451722406,
              0.4953524104313365,
              0.5277667341014607
            ]
          },
          {
            "end_step": 3900000,
            "stage_mean": [
              0.8765534284333838,
              0.6542141520174888,
              0.43806878782546166,
              0.3817044506083922
            ],
            "stage_sample_sd": [
              0.14348885785004,
              0.40136898253381187,
              0.4945333334821874,
              0.5372008247002956
            ]
          },
          {
            "end_step": 4000000,
            "stage_mean": [
              0.8853333333333333,
              0.6793359946773121,
              0.4366706586826347,
              0.3813439787092482
            ],
            "stage_sample_sd": [
              0.15730649488604512,
              0.3799735012226002,
              0.4973650651501777,
              0.5280384271177235
            ]
          },
          {
            "end_step": 4100000,
            "stage_mean": [
              0.8886666666666667,
              0.6626666666666666,
              0.42133333333333334,
              0.37733333333333335
            ],
            "stage_sample_sd": [
              0.1325795358768967,
              0.37738221120414955,
              0.5061238320147879,
              0.5368997423479857
            ]
          },
          {
            "end_step": 4200000,
            "stage_mean": [
              0.854,
              0.6273333333333333,
              0.37733333333333335,
              0.34199999999999997
            ],
            "stage_sample_sd": [
              0.12134249049694011,
              0.32890322791564897,
              0.44137210303023605,
              0.45469550250689744
            ]
          },
          {
            "end_step": 4300000,
            "stage_mean": [
              0.83,
              0.5526666666666666,
              0.314,
              0.264
            ],
            "stage_sample_sd": [
              0.09184770002564029,
              0.2762414402897098,
              0.39093733513185974,
              0.41471435952954416
            ]
          },
          {
            "end_step": 4400000,
            "stage_mean": [
              0.864,
              0.6133333333333333,
              0.388,
              0.35533333333333333
            ],
            "stage_sample_sd": [
              0.1279531164137865,
              0.35511312751478696,
              0.5281174111880804,
              0.5458363613147564
            ]
          },
          {
            "end_step": 4500000,
            "stage_mean": [
              0.8366666666666667,
              0.5906666666666667,
              0.38466666666666666,
              0.35533333333333333
            ],
            "stage_sample_sd": [
              0.161050716649549,
              0.3623938925166004,
              0.5333266666249995,
              0.5523561652895107
            ]
          },
          {
            "end_step": 4600000,
            "stage_mean": [
              0.858,
              0.6113333333333333,
              0.39666666666666667,
              0.35133333333333333
            ],
            "stage_sample_sd": [
              0.1263487237766967,
              0.35836480481952093,
              0.5253887449625595,
              0.5590503853261648
            ]
          },
          {
            "end_step": 4700000,
            "stage_mean": [
              0.8466666666666667,
              0.6246666666666667,
              0.39266666666666666,
              0.36
            ],
            "stage_sample_sd": [
              0.1491889182658462,
              0.33963117249942376,
              0.5191698501775053,
              0.5458058262789066
            ]
          },
          {
            "end_step": 4800000,
            "stage_mean": [
              0.806,
              0.54,
              0.3473333333333333,
              0.312
            ],
            "stage_sample_sd": [
              0.13210601803097388,
              0.33194577870489633,
              0.4751140214025822,
              0.5010908101332532
            ]
          },
          {
            "end_step": 4900000,
            "stage_mean": [
              0.8146666666666667,
              0.5613333333333334,
              0.35000000000000003,
              0.30666666666666664
            ],
            "stage_sample_sd": [
              0.13037382150314278,
              0.34191421926169335,
              0.4849783500322463,
              0.4967789582232055
            ]
          },
          {
            "end_step": 5000000,
            "stage_mean": [
              0.8143712574850299,
              0.5901530272787758,
              0.3559547571523619,
              0.32934131736526945
            ],
            "stage_sample_sd": [
              0.13286578236042013,
              0.3252043646488643,
              0.5168286153219463,
              0.5344048125077652
            ]
          }
        ]
      },
      {
        "cohort": "iter11_trial1",
        "genome": "1b3455f44977bd4d",
        "seeds": [
          {
            "seed": 0,
            "source": "outputs/live_hand_p1_cold_1m_20260913/attempt_002/runs/adroit_hand_relocate_p1_seed0_20260913_030234/trajectory_evidence/index.v1.1178554.jsonl",
            "sha256": "db141c4b3ad1e5cab3088c99432d33fcc81bfcf4f497216d198776f662ae2e58",
            "episodes": 25000,
            "total_learner_steps": 5000000,
            "windows": [
              {
                "end_step": 100000,
                "episodes": 500,
                "stage_counts": [
                  109,
                  13,
                  17,
                  0
                ],
                "stage_rates": [
                  0.218,
                  0.026,
                  0.034,
                  0.0
                ]
              },
              {
                "end_step": 200000,
                "episodes": 500,
                "stage_counts": [
                  108,
                  13,
                  9,
                  0
                ],
                "stage_rates": [
                  0.216,
                  0.026,
                  0.018,
                  0.0
                ]
              },
              {
                "end_step": 300000,
                "episodes": 500,
                "stage_counts": [
                  140,
                  19,
                  15,
                  1
                ],
                "stage_rates": [
                  0.28,
                  0.038,
                  0.03,
                  0.002
                ]
              },
              {
                "end_step": 400000,
                "episodes": 500,
                "stage_counts": [
                  334,
                  74,
                  27,
                  2
                ],
                "stage_rates": [
                  0.668,
                  0.148,
                  0.054,
                  0.004
                ]
              },
              {
                "end_step": 500000,
                "episodes": 500,
                "stage_counts": [
                  416,
                  100,
                  30,
                  0
                ],
                "stage_rates": [
                  0.832,
                  0.2,
                  0.06,
                  0.0
                ]
              },
              {
                "end_step": 600000,
                "episodes": 500,
                "stage_counts": [
                  458,
                  196,
                  22,
                  2
                ],
                "stage_rates": [
                  0.916,
                  0.392,
                  0.044,
                  0.004
                ]
              },
              {
                "end_step": 700000,
                "episodes": 500,
                "stage_counts": [
                  448,
                  243,
                  29,
                  6
                ],
                "stage_rates": [
                  0.896,
                  0.486,
                  0.058,
                  0.012
                ]
              },
              {
                "end_step": 800000,
                "episodes": 500,
                "stage_counts": [
                  486,
                  354,
                  53,
                  9
                ],
                "stage_rates": [
                  0.972,
                  0.708,
                  0.106,
                  0.018
                ]
              },
              {
                "end_step": 900000,
                "episodes": 500,
                "stage_counts": [
                  483,
                  403,
                  79,
                  18
                ],
                "stage_rates": [
                  0.966,
                  0.806,
                  0.158,
                  0.036
                ]
              },
              {
                "end_step": 1000000,
                "episodes": 500,
                "stage_counts": [
                  494,
                  440,
                  116,
                  31
                ],
                "stage_rates": [
                  0.988,
                  0.88,
                  0.232,
                  0.062
                ]
              },
              {
                "end_step": 1100000,
                "episodes": 500,
                "stage_counts": [
                  497,
                  472,
                  137,
                  36
                ],
                "stage_rates": [
                  0.994,
                  0.944,
                  0.274,
                  0.072
                ]
              },
              {
                "end_step": 1200000,
                "episodes": 500,
                "stage_counts": [
                  483,
                  453,
                  155,
                  60
                ],
                "stage_rates": [
                  0.966,
                  0.906,
                  0.31,
                  0.12
                ]
              },
              {
                "end_step": 1300000,
                "episodes": 500,
                "stage_counts": [
                  489,
                  473,
                  206,
                  88
                ],
                "stage_rates": [
                  0.978,
                  0.946,
                  0.412,
                  0.176
                ]
              },
              {
                "end_step": 1400000,
                "episodes": 500,
                "stage_counts": [
                  485,
                  460,
                  240,
                  103
                ],
                "stage_rates": [
                  0.97,
                  0.92,
                  0.48,
                  0.206
                ]
              },
              {
                "end_step": 1500000,
                "episodes": 500,
                "stage_counts": [
                  495,
                  475,
                  260,
                  121
                ],
                "stage_rates": [
                  0.99,
                  0.95,
                  0.52,
                  0.242
                ]
              },
              {
                "end_step": 1600000,
                "episodes": 500,
                "stage_counts": [
                  492,
                  466,
                  241,
                  109
                ],
                "stage_rates": [
                  0.984,
                  0.932,
                  0.482,
                  0.218
                ]
              },
              {
                "end_step": 1700000,
                "episodes": 500,
                "stage_counts": [
                  486,
                  435,
                  218,
                  97
                ],
                "stage_rates": [
                  0.972,
                  0.87,
                  0.436,
                  0.194
                ]
              },
              {
                "end_step": 1800000,
                "episodes": 500,
                "stage_counts": [
                  488,
                  446,
                  219,
                  91
                ],
                "stage_rates": [
                  0.976,
                  0.892,
                  0.438,
                  0.182
                ]
              },
              {
                "end_step": 1900000,
                "episodes": 500,
                "stage_counts": [
                  492,
                  435,
                  182,
                  75
                ],
                "stage_rates": [
                  0.984,
                  0.87,
                  0.364,
                  0.15
                ]
              },
              {
                "end_step": 2000000,
                "episodes": 500,
                "stage_counts": [
                  477,
                  404,
                  169,
                  53
                ],
                "stage_rates": [
                  0.954,
                  0.808,
                  0.338,
                  0.106
                ]
              },
              {
                "end_step": 2100000,
                "episodes": 500,
                "stage_counts": [
                  452,
                  311,
                  106,
                  34
                ],
                "stage_rates": [
                  0.904,
                  0.622,
                  0.212,
                  0.068
                ]
              },
              {
                "end_step": 2200000,
                "episodes": 500,
                "stage_counts": [
                  485,
                  357,
                  136,
                  43
                ],
                "stage_rates": [
                  0.97,
                  0.714,
                  0.272,
                  0.086
                ]
              },
              {
                "end_step": 2300000,
                "episodes": 500,
                "stage_counts": [
                  481,
                  352,
                  133,
                  54
                ],
                "stage_rates": [
                  0.962,
                  0.704,
                  0.266,
                  0.108
                ]
              },
              {
                "end_step": 2400000,
                "episodes": 500,
                "stage_counts": [
                  492,
                  427,
                  246,
                  103
                ],
                "stage_rates": [
                  0.984,
                  0.854,
                  0.492,
                  0.206
                ]
              },
              {
                "end_step": 2500000,
                "episodes": 500,
                "stage_counts": [
                  492,
                  410,
                  235,
                  105
                ],
                "stage_rates": [
                  0.984,
                  0.82,
                  0.47,
                  0.21
                ]
              },
              {
                "end_step": 2600000,
                "episodes": 500,
                "stage_counts": [
                  495,
                  422,
                  270,
                  128
                ],
                "stage_rates": [
                  0.99,
                  0.844,
                  0.54,
                  0.256
                ]
              },
              {
                "end_step": 2700000,
                "episodes": 500,
                "stage_counts": [
                  495,
                  447,
                  330,
                  162
                ],
                "stage_rates": [
                  0.99,
                  0.894,
                  0.66,
                  0.324
                ]
              },
              {
                "end_step": 2800000,
                "episodes": 500,
                "stage_counts": [
                  495,
                  416,
                  302,
                  168
                ],
                "stage_rates": [
                  0.99,
                  0.832,
                  0.604,
                  0.336
                ]
              },
              {
                "end_step": 2900000,
                "episodes": 500,
                "stage_counts": [
                  498,
                  434,
                  319,
                  179
                ],
                "stage_rates": [
                  0.996,
                  0.868,
                  0.638,
                  0.358
                ]
              },
              {
                "end_step": 3000000,
                "episodes": 500,
                "stage_counts": [
                  500,
                  454,
                  360,
                  230
                ],
                "stage_rates": [
                  1.0,
                  0.908,
                  0.72,
                  0.46
                ]
              },
              {
                "end_step": 3100000,
                "episodes": 500,
                "stage_counts": [
                  482,
                  451,
                  366,
                  264
                ],
                "stage_rates": [
                  0.964,
                  0.902,
                  0.732,
                  0.528
                ]
              },
              {
                "end_step": 3200000,
                "episodes": 500,
                "stage_counts": [
                  497,
                  447,
                  384,
                  290
                ],
                "stage_rates": [
                  0.994,
                  0.894,
                  0.768,
                  0.58
                ]
              },
              {
                "end_step": 3300000,
                "episodes": 500,
                "stage_counts": [
                  496,
                  446,
                  398,
                  305
                ],
                "stage_rates": [
                  0.992,
                  0.892,
                  0.796,
                  0.61
                ]
              },
              {
                "end_step": 3400000,
                "episodes": 500,
                "stage_counts": [
                  494,
                  437,
                  384,
                  298
                ],
                "stage_rates": [
                  0.988,
                  0.874,
                  0.768,
                  0.596
                ]
              },
              {
                "end_step": 3500000,
                "episodes": 500,
                "stage_counts": [
                  497,
                  464,
                  426,
                  361
                ],
                "stage_rates": [
                  0.994,
                  0.928,
                  0.852,
                  0.722
                ]
              },
              {
                "end_step": 3600000,
                "episodes": 500,
                "stage_counts": [
                  499,
                  469,
                  450,
                  414
                ],
                "stage_rates": [
                  0.998,
                  0.938,
                  0.9,
                  0.828
                ]
              },
              {
                "end_step": 3700000,
                "episodes": 500,
                "stage_counts": [
                  497,
                  472,
                  455,
                  409
                ],
                "stage_rates": [
                  0.994,
                  0.944,
                  0.91,
                  0.818
                ]
              },
              {
                "end_step": 3800000,
                "episodes": 500,
                "stage_counts": [
                  497,
                  460,
                  446,
                  409
                ],
                "stage_rates": [
                  0.994,
                  0.92,
                  0.892,
                  0.818
                ]
              },
              {
                "end_step": 3900000,
                "episodes": 500,
                "stage_counts": [
                  498,
                  470,
                  460,
                  429
                ],
                "stage_rates": [
                  0.996,
                  0.94,
                  0.92,
                  0.858
                ]
              },
              {
                "end_step": 4000000,
                "episodes": 500,
                "stage_counts": [
                  495,
                  451,
                  435,
                  405
                ],
                "stage_rates": [
                  0.99,
                  0.902,
                  0.87,
                  0.81
                ]
              },
              {
                "end_step": 4100000,
                "episodes": 500,
                "stage_counts": [
                  499,
                  484,
                  483,
                  464
                ],
                "stage_rates": [
                  0.998,
                  0.968,
                  0.966,
                  0.928
                ]
              },
              {
                "end_step": 4200000,
                "episodes": 500,
                "stage_counts": [
                  496,
                  486,
                  477,
                  468
                ],
                "stage_rates": [
                  0.992,
                  0.972,
                  0.954,
                  0.936
                ]
              },
              {
                "end_step": 4300000,
                "episodes": 500,
                "stage_counts": [
                  487,
                  474,
                  438,
                  411
                ],
                "stage_rates": [
                  0.974,
                  0.948,
                  0.876,
                  0.822
                ]
              },
              {
                "end_step": 4400000,
                "episodes": 500,
                "stage_counts": [
                  496,
                  486,
                  478,
                  473
                ],
                "stage_rates": [
                  0.992,
                  0.972,
                  0.956,
                  0.946
                ]
              },
              {
                "end_step": 4500000,
                "episodes": 500,
                "stage_counts": [
                  492,
                  479,
                  467,
                  461
                ],
                "stage_rates": [
                  0.984,
                  0.958,
                  0.934,
                  0.922
                ]
              },
              {
                "end_step": 4600000,
                "episodes": 500,
                "stage_counts": [
                  499,
                  496,
                  483,
                  475
                ],
                "stage_rates": [
                  0.998,
                  0.992,
                  0.966,
                  0.95
                ]
              },
              {
                "end_step": 4700000,
                "episodes": 500,
                "stage_counts": [
                  490,
                  474,
                  447,
                  429
                ],
                "stage_rates": [
                  0.98,
                  0.948,
                  0.894,
                  0.858
                ]
              },
              {
                "end_step": 4800000,
                "episodes": 500,
                "stage_counts": [
                  500,
                  490,
                  485,
                  477
                ],
                "stage_rates": [
                  1.0,
                  0.98,
                  0.97,
                  0.954
                ]
              },
              {
                "end_step": 4900000,
                "episodes": 500,
                "stage_counts": [
                  499,
                  499,
                  492,
                  491
                ],
                "stage_rates": [
                  0.998,
                  0.998,
                  0.984,
                  0.982
                ]
              },
              {
                "end_step": 5000000,
                "episodes": 500,
                "stage_counts": [
                  499,
                  493,
                  491,
                  487
                ],
                "stage_rates": [
                  0.998,
                  0.986,
                  0.982,
                  0.974
                ]
              }
            ]
          },
          {
            "seed": 1,
            "source": "outputs/live_hand_p1_cold_1m_20260913/attempt_002/runs/adroit_hand_relocate_p1_seed0_20260913_030234/trajectory_evidence/index.v1.1178557.jsonl",
            "sha256": "08de60b34142fa4fc188f30e9843317fa7d20f173a1b01ca220db9a9982fda0d",
            "episodes": 25000,
            "total_learner_steps": 5000000,
            "windows": [
              {
                "end_step": 100000,
                "episodes": 500,
                "stage_counts": [
                  118,
                  11,
                  13,
                  0
                ],
                "stage_rates": [
                  0.236,
                  0.022,
                  0.026,
                  0.0
                ]
              },
              {
                "end_step": 200000,
                "episodes": 500,
                "stage_counts": [
                  112,
                  9,
                  13,
                  0
                ],
                "stage_rates": [
                  0.224,
                  0.018,
                  0.026,
                  0.0
                ]
              },
              {
                "end_step": 300000,
                "episodes": 500,
                "stage_counts": [
                  137,
                  17,
                  10,
                  1
                ],
                "stage_rates": [
                  0.274,
                  0.034,
                  0.02,
                  0.002
                ]
              },
              {
                "end_step": 400000,
                "episodes": 500,
                "stage_counts": [
                  340,
                  67,
                  22,
                  0
                ],
                "stage_rates": [
                  0.68,
                  0.134,
                  0.044,
                  0.0
                ]
              },
              {
                "end_step": 500000,
                "episodes": 500,
                "stage_counts": [
                  381,
                  110,
                  30,
                  3
                ],
                "stage_rates": [
                  0.762,
                  0.22,
                  0.06,
                  0.006
                ]
              },
              {
                "end_step": 600000,
                "episodes": 500,
                "stage_counts": [
                  376,
                  146,
                  28,
                  2
                ],
                "stage_rates": [
                  0.752,
                  0.292,
                  0.056,
                  0.004
                ]
              },
              {
                "end_step": 700000,
                "episodes": 500,
                "stage_counts": [
                  331,
                  108,
                  26,
                  2
                ],
                "stage_rates": [
                  0.662,
                  0.216,
                  0.052,
                  0.004
                ]
              },
              {
                "end_step": 800000,
                "episodes": 500,
                "stage_counts": [
                  195,
                  41,
                  17,
                  0
                ],
                "stage_rates": [
                  0.39,
                  0.082,
                  0.034,
                  0.0
                ]
              },
              {
                "end_step": 900000,
                "episodes": 500,
                "stage_counts": [
                  410,
                  216,
                  30,
                  3
                ],
                "stage_rates": [
                  0.82,
                  0.432,
                  0.06,
                  0.006
                ]
              },
              {
                "end_step": 1000000,
                "episodes": 500,
                "stage_counts": [
                  466,
                  341,
                  40,
                  9
                ],
                "stage_rates": [
                  0.932,
                  0.682,
                  0.08,
                  0.018
                ]
              },
              {
                "end_step": 1100000,
                "episodes": 500,
                "stage_counts": [
                  448,
                  340,
                  50,
                  11
                ],
                "stage_rates": [
                  0.896,
                  0.68,
                  0.1,
                  0.022
                ]
              },
              {
                "end_step": 1200000,
                "episodes": 500,
                "stage_counts": [
                  499,
                  461,
                  131,
                  25
                ],
                "stage_rates": [
                  0.998,
                  0.922,
                  0.262,
                  0.05
                ]
              },
              {
                "end_step": 1300000,
                "episodes": 500,
                "stage_counts": [
                  493,
                  465,
                  120,
                  36
                ],
                "stage_rates": [
                  0.986,
                  0.93,
                  0.24,
                  0.072
                ]
              },
              {
                "end_step": 1400000,
                "episodes": 500,
                "stage_counts": [
                  500,
                  483,
                  194,
                  70
                ],
                "stage_rates": [
                  1.0,
                  0.966,
                  0.388,
                  0.14
                ]
              },
              {
                "end_step": 1500000,
                "episodes": 500,
                "stage_counts": [
                  423,
                  325,
                  83,
                  31
                ],
                "stage_rates": [
                  0.846,
                  0.65,
                  0.166,
                  0.062
                ]
              },
              {
                "end_step": 1600000,
                "episodes": 500,
                "stage_counts": [
                  496,
                  475,
                  205,
                  74
                ],
                "stage_rates": [
                  0.992,
                  0.95,
                  0.41,
                  0.148
                ]
              },
              {
                "end_step": 1700000,
                "episodes": 500,
                "stage_counts": [
                  490,
                  463,
                  206,
                  89
                ],
                "stage_rates": [
                  0.98,
                  0.926,
                  0.412,
                  0.178
                ]
              },
              {
                "end_step": 1800000,
                "episodes": 500,
                "stage_counts": [
                  488,
                  470,
                  240,
                  112
                ],
                "stage_rates": [
                  0.976,
                  0.94,
                  0.48,
                  0.224
                ]
              },
              {
                "end_step": 1900000,
                "episodes": 500,
                "stage_counts": [
                  490,
                  477,
                  247,
                  100
                ],
                "stage_rates": [
                  0.98,
                  0.954,
                  0.494,
                  0.2
                ]
              },
              {
                "end_step": 2000000,
                "episodes": 500,
                "stage_counts": [
                  489,
                  464,
                  250,
                  110
                ],
                "stage_rates": [
                  0.978,
                  0.928,
                  0.5,
                  0.22
                ]
              },
              {
                "end_step": 2100000,
                "episodes": 500,
                "stage_counts": [
                  476,
                  429,
                  170,
                  73
                ],
                "stage_rates": [
                  0.952,
                  0.858,
                  0.34,
                  0.146
                ]
              },
              {
                "end_step": 2200000,
                "episodes": 500,
                "stage_counts": [
                  461,
                  398,
                  120,
                  29
                ],
                "stage_rates": [
                  0.922,
                  0.796,
                  0.24,
                  0.058
                ]
              },
              {
                "end_step": 2300000,
                "episodes": 500,
                "stage_counts": [
                  414,
                  327,
                  69,
                  14
                ],
                "stage_rates": [
                  0.828,
                  0.654,
                  0.138,
                  0.028
                ]
              },
              {
                "end_step": 2400000,
                "episodes": 500,
                "stage_counts": [
                  428,
                  332,
                  81,
                  10
                ],
                "stage_rates": [
                  0.856,
                  0.664,
                  0.162,
                  0.02
                ]
              },
              {
                "end_step": 2500000,
                "episodes": 500,
                "stage_counts": [
                  425,
                  324,
                  66,
                  10
                ],
                "stage_rates": [
                  0.85,
                  0.648,
                  0.132,
                  0.02
                ]
              },
              {
                "end_step": 2600000,
                "episodes": 500,
                "stage_counts": [
                  333,
                  244,
                  51,
                  9
                ],
                "stage_rates": [
                  0.666,
                  0.488,
                  0.102,
                  0.018
                ]
              },
              {
                "end_step": 2700000,
                "episodes": 500,
                "stage_counts": [
                  455,
                  342,
                  51,
                  8
                ],
                "stage_rates": [
                  0.91,
                  0.684,
                  0.102,
                  0.016
                ]
              },
              {
                "end_step": 2800000,
                "episodes": 500,
                "stage_counts": [
                  461,
                  375,
                  71,
                  19
                ],
                "stage_rates": [
                  0.922,
                  0.75,
                  0.142,
                  0.038
                ]
              },
              {
                "end_step": 2900000,
                "episodes": 500,
                "stage_counts": [
                  463,
                  343,
                  63,
                  8
                ],
                "stage_rates": [
                  0.926,
                  0.686,
                  0.126,
                  0.016
                ]
              },
              {
                "end_step": 3000000,
                "episodes": 500,
                "stage_counts": [
                  451,
                  308,
                  55,
                  10
                ],
                "stage_rates": [
                  0.902,
                  0.616,
                  0.11,
                  0.02
                ]
              },
              {
                "end_step": 3100000,
                "episodes": 500,
                "stage_counts": [
                  477,
                  369,
                  47,
                  7
                ],
                "stage_rates": [
                  0.954,
                  0.738,
                  0.094,
                  0.014
                ]
              },
              {
                "end_step": 3200000,
                "episodes": 500,
                "stage_counts": [
                  415,
                  287,
                  36,
                  11
                ],
                "stage_rates": [
                  0.83,
                  0.574,
                  0.072,
                  0.022
                ]
              },
              {
                "end_step": 3300000,
                "episodes": 500,
                "stage_counts": [
                  482,
                  407,
                  86,
                  24
                ],
                "stage_rates": [
                  0.964,
                  0.814,
                  0.172,
                  0.048
                ]
              },
              {
                "end_step": 3400000,
                "episodes": 500,
                "stage_counts": [
                  461,
                  394,
                  102,
                  34
                ],
                "stage_rates": [
                  0.922,
                  0.788,
                  0.204,
                  0.068
                ]
              },
              {
                "end_step": 3500000,
                "episodes": 500,
                "stage_counts": [
                  463,
                  417,
                  129,
                  39
                ],
                "stage_rates": [
                  0.926,
                  0.834,
                  0.258,
                  0.078
                ]
              },
              {
                "end_step": 3600000,
                "episodes": 500,
                "stage_counts": [
                  492,
                  441,
                  132,
                  41
                ],
                "stage_rates": [
                  0.984,
                  0.882,
                  0.264,
                  0.082
                ]
              },
              {
                "end_step": 3700000,
                "episodes": 500,
                "stage_counts": [
                  480,
                  447,
                  152,
                  57
                ],
                "stage_rates": [
                  0.96,
                  0.894,
                  0.304,
                  0.114
                ]
              },
              {
                "end_step": 3800000,
                "episodes": 500,
                "stage_counts": [
                  495,
                  456,
                  149,
                  47
                ],
                "stage_rates": [
                  0.99,
                  0.912,
                  0.298,
                  0.094
                ]
              },
              {
                "end_step": 3900000,
                "episodes": 500,
                "stage_counts": [
                  472,
                  454,
                  148,
                  54
                ],
                "stage_rates": [
                  0.944,
                  0.908,
                  0.296,
                  0.108
                ]
              },
              {
                "end_step": 4000000,
                "episodes": 500,
                "stage_counts": [
                  498,
                  473,
                  148,
                  65
                ],
                "stage_rates": [
                  0.996,
                  0.946,
                  0.296,
                  0.13
                ]
              },
              {
                "end_step": 4100000,
                "episodes": 500,
                "stage_counts": [
                  496,
                  467,
                  160,
                  76
                ],
                "stage_rates": [
                  0.992,
                  0.934,
                  0.32,
                  0.152
                ]
              },
              {
                "end_step": 4200000,
                "episodes": 500,
                "stage_counts": [
                  499,
                  476,
                  186,
                  84
                ],
                "stage_rates": [
                  0.998,
                  0.952,
                  0.372,
                  0.168
                ]
              },
              {
                "end_step": 4300000,
                "episodes": 500,
                "stage_counts": [
                  492,
                  462,
                  169,
                  84
                ],
                "stage_rates": [
                  0.984,
                  0.924,
                  0.338,
                  0.168
                ]
              },
              {
                "end_step": 4400000,
                "episodes": 500,
                "stage_counts": [
                  487,
                  419,
                  114,
                  47
                ],
                "stage_rates": [
                  0.974,
                  0.838,
                  0.228,
                  0.094
                ]
              },
              {
                "end_step": 4500000,
                "episodes": 500,
                "stage_counts": [
                  474,
                  429,
                  126,
                  57
                ],
                "stage_rates": [
                  0.948,
                  0.858,
                  0.252,
                  0.114
                ]
              },
              {
                "end_step": 4600000,
                "episodes": 500,
                "stage_counts": [
                  447,
                  353,
                  57,
                  12
                ],
                "stage_rates": [
                  0.894,
                  0.706,
                  0.114,
                  0.024
                ]
              },
              {
                "end_step": 4700000,
                "episodes": 500,
                "stage_counts": [
                  448,
                  365,
                  62,
                  7
                ],
                "stage_rates": [
                  0.896,
                  0.73,
                  0.124,
                  0.014
                ]
              },
              {
                "end_step": 4800000,
                "episodes": 500,
                "stage_counts": [
                  389,
                  247,
                  45,
                  8
                ],
                "stage_rates": [
                  0.778,
                  0.494,
                  0.09,
                  0.016
                ]
              },
              {
                "end_step": 4900000,
                "episodes": 500,
                "stage_counts": [
                  383,
                  239,
                  29,
                  2
                ],
                "stage_rates": [
                  0.766,
                  0.478,
                  0.058,
                  0.004
                ]
              },
              {
                "end_step": 5000000,
                "episodes": 500,
                "stage_counts": [
                  374,
                  241,
                  38,
                  4
                ],
                "stage_rates": [
                  0.748,
                  0.482,
                  0.076,
                  0.008
                ]
              }
            ]
          },
          {
            "seed": 2,
            "source": "outputs/live_hand_p1_cold_1m_20260913/attempt_002/runs/adroit_hand_relocate_p1_seed0_20260913_030234/trajectory_evidence/index.v1.1178558.jsonl",
            "sha256": "14dfc63c53ac19dedd30319fb332f9a80a81219b2ea3701a6d3e11f85b9cb728",
            "episodes": 25000,
            "total_learner_steps": 5000000,
            "windows": [
              {
                "end_step": 100000,
                "episodes": 500,
                "stage_counts": [
                  112,
                  11,
                  7,
                  0
                ],
                "stage_rates": [
                  0.224,
                  0.022,
                  0.014,
                  0.0
                ]
              },
              {
                "end_step": 200000,
                "episodes": 500,
                "stage_counts": [
                  118,
                  18,
                  16,
                  0
                ],
                "stage_rates": [
                  0.236,
                  0.036,
                  0.032,
                  0.0
                ]
              },
              {
                "end_step": 300000,
                "episodes": 500,
                "stage_counts": [
                  162,
                  32,
                  16,
                  0
                ],
                "stage_rates": [
                  0.324,
                  0.064,
                  0.032,
                  0.0
                ]
              },
              {
                "end_step": 400000,
                "episodes": 500,
                "stage_counts": [
                  347,
                  110,
                  18,
                  1
                ],
                "stage_rates": [
                  0.694,
                  0.22,
                  0.036,
                  0.002
                ]
              },
              {
                "end_step": 500000,
                "episodes": 500,
                "stage_counts": [
                  437,
                  187,
                  36,
                  3
                ],
                "stage_rates": [
                  0.874,
                  0.374,
                  0.072,
                  0.006
                ]
              },
              {
                "end_step": 600000,
                "episodes": 500,
                "stage_counts": [
                  481,
                  296,
                  36,
                  3
                ],
                "stage_rates": [
                  0.962,
                  0.592,
                  0.072,
                  0.006
                ]
              },
              {
                "end_step": 700000,
                "episodes": 500,
                "stage_counts": [
                  482,
                  372,
                  59,
                  9
                ],
                "stage_rates": [
                  0.964,
                  0.744,
                  0.118,
                  0.018
                ]
              },
              {
                "end_step": 800000,
                "episodes": 500,
                "stage_counts": [
                  497,
                  437,
                  75,
                  19
                ],
                "stage_rates": [
                  0.994,
                  0.874,
                  0.15,
                  0.038
                ]
              },
              {
                "end_step": 900000,
                "episodes": 500,
                "stage_counts": [
                  481,
                  370,
                  48,
                  8
                ],
                "stage_rates": [
                  0.962,
                  0.74,
                  0.096,
                  0.016
                ]
              },
              {
                "end_step": 1000000,
                "episodes": 500,
                "stage_counts": [
                  470,
                  345,
                  48,
                  8
                ],
                "stage_rates": [
                  0.94,
                  0.69,
                  0.096,
                  0.016
                ]
              },
              {
                "end_step": 1100000,
                "episodes": 500,
                "stage_counts": [
                  473,
                  388,
                  40,
                  11
                ],
                "stage_rates": [
                  0.946,
                  0.776,
                  0.08,
                  0.022
                ]
              },
              {
                "end_step": 1200000,
                "episodes": 500,
                "stage_counts": [
                  478,
                  425,
                  58,
                  7
                ],
                "stage_rates": [
                  0.956,
                  0.85,
                  0.116,
                  0.014
                ]
              },
              {
                "end_step": 1300000,
                "episodes": 500,
                "stage_counts": [
                  488,
                  430,
                  59,
                  13
                ],
                "stage_rates": [
                  0.976,
                  0.86,
                  0.118,
                  0.026
                ]
              },
              {
                "end_step": 1400000,
                "episodes": 500,
                "stage_counts": [
                  498,
                  470,
                  68,
                  10
                ],
                "stage_rates": [
                  0.996,
                  0.94,
                  0.136,
                  0.02
                ]
              },
              {
                "end_step": 1500000,
                "episodes": 500,
                "stage_counts": [
                  495,
                  477,
                  77,
                  19
                ],
                "stage_rates": [
                  0.99,
                  0.954,
                  0.154,
                  0.038
                ]
              },
              {
                "end_step": 1600000,
                "episodes": 500,
                "stage_counts": [
                  482,
                  426,
                  78,
                  26
                ],
                "stage_rates": [
                  0.964,
                  0.852,
                  0.156,
                  0.052
                ]
              },
              {
                "end_step": 1700000,
                "episodes": 500,
                "stage_counts": [
                  438,
                  366,
                  85,
                  29
                ],
                "stage_rates": [
                  0.876,
                  0.732,
                  0.17,
                  0.058
                ]
              },
              {
                "end_step": 1800000,
                "episodes": 500,
                "stage_counts": [
                  480,
                  446,
                  93,
                  22
                ],
                "stage_rates": [
                  0.96,
                  0.892,
                  0.186,
                  0.044
                ]
              },
              {
                "end_step": 1900000,
                "episodes": 500,
                "stage_counts": [
                  488,
                  468,
                  74,
                  25
                ],
                "stage_rates": [
                  0.976,
                  0.936,
                  0.148,
                  0.05
                ]
              },
              {
                "end_step": 2000000,
                "episodes": 500,
                "stage_counts": [
                  493,
                  475,
                  83,
                  23
                ],
                "stage_rates": [
                  0.986,
                  0.95,
                  0.166,
                  0.046
                ]
              },
              {
                "end_step": 2100000,
                "episodes": 500,
                "stage_counts": [
                  485,
                  428,
                  62,
                  22
                ],
                "stage_rates": [
                  0.97,
                  0.856,
                  0.124,
                  0.044
                ]
              },
              {
                "end_step": 2200000,
                "episodes": 500,
                "stage_counts": [
                  481,
                  447,
                  61,
                  28
                ],
                "stage_rates": [
                  0.962,
                  0.894,
                  0.122,
                  0.056
                ]
              },
              {
                "end_step": 2300000,
                "episodes": 500,
                "stage_counts": [
                  481,
                  464,
                  92,
                  55
                ],
                "stage_rates": [
                  0.962,
                  0.928,
                  0.184,
                  0.11
                ]
              },
              {
                "end_step": 2400000,
                "episodes": 500,
                "stage_counts": [
                  487,
                  473,
                  71,
                  29
                ],
                "stage_rates": [
                  0.974,
                  0.946,
                  0.142,
                  0.058
                ]
              },
              {
                "end_step": 2500000,
                "episodes": 500,
                "stage_counts": [
                  462,
                  429,
                  59,
                  28
                ],
                "stage_rates": [
                  0.924,
                  0.858,
                  0.118,
                  0.056
                ]
              },
              {
                "end_step": 2600000,
                "episodes": 500,
                "stage_counts": [
                  429,
                  383,
                  82,
                  30
                ],
                "stage_rates": [
                  0.858,
                  0.766,
                  0.164,
                  0.06
                ]
              },
              {
                "end_step": 2700000,
                "episodes": 500,
                "stage_counts": [
                  488,
                  472,
                  105,
                  47
                ],
                "stage_rates": [
                  0.976,
                  0.944,
                  0.21,
                  0.094
                ]
              },
              {
                "end_step": 2800000,
                "episodes": 500,
                "stage_counts": [
                  496,
                  487,
                  99,
                  52
                ],
                "stage_rates": [
                  0.992,
                  0.974,
                  0.198,
                  0.104
                ]
              },
              {
                "end_step": 2900000,
                "episodes": 500,
                "stage_counts": [
                  498,
                  491,
                  104,
                  54
                ],
                "stage_rates": [
                  0.996,
                  0.982,
                  0.208,
                  0.108
                ]
              },
              {
                "end_step": 3000000,
                "episodes": 500,
                "stage_counts": [
                  496,
                  488,
                  91,
                  52
                ],
                "stage_rates": [
                  0.992,
                  0.976,
                  0.182,
                  0.104
                ]
              },
              {
                "end_step": 3100000,
                "episodes": 500,
                "stage_counts": [
                  493,
                  482,
                  97,
                  48
                ],
                "stage_rates": [
                  0.986,
                  0.964,
                  0.194,
                  0.096
                ]
              },
              {
                "end_step": 3200000,
                "episodes": 500,
                "stage_counts": [
                  499,
                  476,
                  132,
                  75
                ],
                "stage_rates": [
                  0.998,
                  0.952,
                  0.264,
                  0.15
                ]
              },
              {
                "end_step": 3300000,
                "episodes": 500,
                "stage_counts": [
                  496,
                  486,
                  108,
                  63
                ],
                "stage_rates": [
                  0.992,
                  0.972,
                  0.216,
                  0.126
                ]
              },
              {
                "end_step": 3400000,
                "episodes": 500,
                "stage_counts": [
                  500,
                  485,
                  112,
                  64
                ],
                "stage_rates": [
                  1.0,
                  0.97,
                  0.224,
                  0.128
                ]
              },
              {
                "end_step": 3500000,
                "episodes": 500,
                "stage_counts": [
                  494,
                  481,
                  123,
                  73
                ],
                "stage_rates": [
                  0.988,
                  0.962,
                  0.246,
                  0.146
                ]
              },
              {
                "end_step": 3600000,
                "episodes": 500,
                "stage_counts": [
                  495,
                  489,
                  135,
                  75
                ],
                "stage_rates": [
                  0.99,
                  0.978,
                  0.27,
                  0.15
                ]
              },
              {
                "end_step": 3700000,
                "episodes": 500,
                "stage_counts": [
                  499,
                  484,
                  131,
                  79
                ],
                "stage_rates": [
                  0.998,
                  0.968,
                  0.262,
                  0.158
                ]
              },
              {
                "end_step": 3800000,
                "episodes": 500,
                "stage_counts": [
                  497,
                  481,
                  99,
                  55
                ],
                "stage_rates": [
                  0.994,
                  0.962,
                  0.198,
                  0.11
                ]
              },
              {
                "end_step": 3900000,
                "episodes": 500,
                "stage_counts": [
                  493,
                  478,
                  128,
                  80
                ],
                "stage_rates": [
                  0.986,
                  0.956,
                  0.256,
                  0.16
                ]
              },
              {
                "end_step": 4000000,
                "episodes": 500,
                "stage_counts": [
                  494,
                  484,
                  110,
                  77
                ],
                "stage_rates": [
                  0.988,
                  0.968,
                  0.22,
                  0.154
                ]
              },
              {
                "end_step": 4100000,
                "episodes": 500,
                "stage_counts": [
                  497,
                  485,
                  111,
                  73
                ],
                "stage_rates": [
                  0.994,
                  0.97,
                  0.222,
                  0.146
                ]
              },
              {
                "end_step": 4200000,
                "episodes": 500,
                "stage_counts": [
                  435,
                  401,
                  109,
                  73
                ],
                "stage_rates": [
                  0.87,
                  0.802,
                  0.218,
                  0.146
                ]
              },
              {
                "end_step": 4300000,
                "episodes": 500,
                "stage_counts": [
                  477,
                  466,
                  93,
                  61
                ],
                "stage_rates": [
                  0.954,
                  0.932,
                  0.186,
                  0.122
                ]
              },
              {
                "end_step": 4400000,
                "episodes": 500,
                "stage_counts": [
                  497,
                  489,
                  130,
                  97
                ],
                "stage_rates": [
                  0.994,
                  0.978,
                  0.26,
                  0.194
                ]
              },
              {
                "end_step": 4500000,
                "episodes": 500,
                "stage_counts": [
                  488,
                  476,
                  114,
                  78
                ],
                "stage_rates": [
                  0.976,
                  0.952,
                  0.228,
                  0.156
                ]
              },
              {
                "end_step": 4600000,
                "episodes": 500,
                "stage_counts": [
                  484,
                  462,
                  139,
                  107
                ],
                "stage_rates": [
                  0.968,
                  0.924,
                  0.278,
                  0.214
                ]
              },
              {
                "end_step": 4700000,
                "episodes": 500,
                "stage_counts": [
                  483,
                  461,
                  125,
                  103
                ],
                "stage_rates": [
                  0.966,
                  0.922,
                  0.25,
                  0.206
                ]
              },
              {
                "end_step": 4800000,
                "episodes": 500,
                "stage_counts": [
                  493,
                  474,
                  151,
                  124
                ],
                "stage_rates": [
                  0.986,
                  0.948,
                  0.302,
                  0.248
                ]
              },
              {
                "end_step": 4900000,
                "episodes": 500,
                "stage_counts": [
                  492,
                  479,
                  149,
                  129
                ],
                "stage_rates": [
                  0.984,
                  0.958,
                  0.298,
                  0.258
                ]
              },
              {
                "end_step": 5000000,
                "episodes": 500,
                "stage_counts": [
                  492,
                  470,
                  178,
                  144
                ],
                "stage_rates": [
                  0.984,
                  0.94,
                  0.356,
                  0.288
                ]
              }
            ]
          }
        ],
        "aggregate": [
          {
            "end_step": 100000,
            "stage_mean": [
              0.226,
              0.02333333333333333,
              0.024666666666666667,
              0.0
            ],
            "stage_sample_sd": [
              0.009165151389911672,
              0.002309401076758503,
              0.010066445913694334,
              0.0
            ]
          },
          {
            "end_step": 200000,
            "stage_mean": [
              0.22533333333333333,
              0.026666666666666665,
              0.025333333333333333,
              0.0
            ],
            "stage_sample_sd": [
              0.010066445913694327,
              0.009018499505645788,
              0.007023769168568493,
              0.0
            ]
          },
          {
            "end_step": 300000,
            "stage_mean": [
              0.2926666666666667,
              0.04533333333333334,
              0.027333333333333334,
              0.0013333333333333333
            ],
            "stage_sample_sd": [
              0.027300793639257685,
              0.016289055630494154,
              0.006429100507328637,
              0.0011547005383792516
            ]
          },
          {
            "end_step": 400000,
            "stage_mean": [
              0.6806666666666666,
              0.16733333333333333,
              0.04466666666666667,
              0.002
            ],
            "stage_sample_sd": [
              0.013012814197295377,
              0.04614469994845923,
              0.00901849950564579,
              0.002
            ]
          },
          {
            "end_step": 500000,
            "stage_mean": [
              0.8226666666666667,
              0.26466666666666666,
              0.064,
              0.004
            ],
            "stage_sample_sd": [
              0.056580326380583315,
              0.09521204405606117,
              0.006928203230275507,
              0.0034641016151377548
            ]
          },
          {
            "end_step": 600000,
            "stage_mean": [
              0.8766666666666667,
              0.42533333333333334,
              0.05733333333333333,
              0.004666666666666667
            ],
            "stage_sample_sd": [
              0.11038719732529371,
              0.15275252316519466,
              0.014047538337136983,
              0.0011547005383792516
            ]
          },
          {
            "end_step": 700000,
            "stage_mean": [
              0.8406666666666667,
              0.482,
              0.076,
              0.011333333333333332
            ],
            "stage_sample_sd": [
              0.1584213790286315,
              0.264022726294537,
              0.036496575181789316,
              0.007023769168568492
            ]
          },
          {
            "end_step": 800000,
            "stage_mean": [
              0.7853333333333333,
              0.5546666666666666,
              0.09666666666666666,
              0.018666666666666665
            ],
            "stage_sample_sd": [
              0.34254537412339015,
              0.41767132213420316,
              0.058560510015993994,
              0.019008769905844335
            ]
          },
          {
            "end_step": 900000,
            "stage_mean": [
              0.9159999999999999,
              0.6593333333333333,
              0.10466666666666667,
              0.019333333333333334
            ],
            "stage_sample_sd": [
              0.08316249154516718,
              0.19962297796930428,
              0.049571497186723476,
              0.015275252316519465
            ]
          },
          {
            "end_step": 1000000,
            "stage_mean": [
              0.9533333333333334,
              0.7506666666666667,
              0.136,
              0.032
            ],
            "stage_sample_sd": [
              0.030287511177601447,
              0.11207735423953107,
              0.0835224520712844,
              0.026
            ]
          },
          {
            "end_step": 1100000,
            "stage_mean": [
              0.9453333333333334,
              0.8,
              0.15133333333333335,
              0.03866666666666666
            ],
            "stage_sample_sd": [
              0.049003401242498794,
              0.13362634470792048,
              0.10670207745556473,
              0.028867513459481287
            ]
          },
          {
            "end_step": 1200000,
            "stage_mean": [
              0.9733333333333333,
              0.8926666666666667,
              0.22933333333333333,
              0.06133333333333333
            ],
            "stage_sample_sd": [
              0.0219393102292058,
              0.0378065250100209,
              0.10104124570359044,
              0.05390114408185909
            ]
          },
          {
            "end_step": 1300000,
            "stage_mean": [
              0.98,
              0.912,
              0.25666666666666665,
              0.09133333333333332
            ],
            "stage_sample_sd": [
              0.005291502622129186,
              0.04573838650411709,
              0.14770691701248567,
              0.07684616667949894
            ]
          },
          {
            "end_step": 1400000,
            "stage_mean": [
              0.9886666666666667,
              0.942,
              0.33466666666666667,
              0.122
            ],
            "stage_sample_sd": [
              0.01628905563049417,
              0.02306512518934156,
              0.17809360834497495,
              0.09429740187301026
            ]
          },
          {
            "end_step": 1500000,
            "stage_mean": [
              0.942,
              0.8513333333333333,
              0.28,
              0.11399999999999999
            ],
            "stage_sample_sd": [
              0.08313843876330612,
              0.17437125145313753,
              0.20793268141396148,
              0.11149887891813083
            ]
          },
          {
            "end_step": 1600000,
            "stage_mean": [
              0.98,
              0.9113333333333333,
              0.34933333333333333,
              0.13933333333333334
            ],
            "stage_sample_sd": [
              0.01442220510185597,
              0.052166400425305695,
              0.17125808983324942,
              0.08333866649601092
            ]
          },
          {
            "end_step": 1700000,
            "stage_mean": [
              0.9426666666666667,
              0.8426666666666667,
              0.3393333333333333,
              0.14333333333333334
            ],
            "stage_sample_sd": [
              0.057873425104561865,
              0.09984654893051306,
              0.14713712425262812,
              0.07433258594542055
            ]
          },
          {
            "end_step": 1800000,
            "stage_mean": [
              0.9706666666666667,
              0.908,
              0.368,
              0.15
            ],
            "stage_sample_sd": [
              0.00923760430703402,
              0.027712812921101997,
              0.15900943368240766,
              0.09417005893594843
            ]
          },
          {
            "end_step": 1900000,
            "stage_mean": [
              0.98,
              0.92,
              0.3353333333333333,
              0.13333333333333333
            ],
            "stage_sample_sd": [
              0.0040000000000000036,
              0.04422668877499196,
              0.1747722327297255,
              0.07637626158259733
            ]
          },
          {
            "end_step": 2000000,
            "stage_mean": [
              0.9726666666666667,
              0.8953333333333333,
              0.33466666666666667,
              0.124
            ],
            "stage_sample_sd": [
              0.016653327995729078,
              0.07642861593234125,
              0.16702494823628394,
              0.08838551917593741
            ]
          },
          {
            "end_step": 2100000,
            "stage_mean": [
              0.942,
              0.7786666666666666,
              0.22533333333333333,
              0.086
            ],
            "stage_sample_sd": [
              0.03411744421846393,
              0.13568099842399942,
              0.10861552989022029,
              0.05332916650389353
            ]
          },
          {
            "end_step": 2200000,
            "stage_mean": [
              0.9513333333333334,
              0.8013333333333333,
              0.21133333333333335,
              0.06666666666666667
            ],
            "stage_sample_sd": [
              0.025716402029314505,
              0.09011844058422969,
              0.07900210967647214,
              0.01677299416721216
            ]
          },
          {
            "end_step": 2300000,
            "stage_mean": [
              0.9173333333333333,
              0.762,
              0.196,
              0.082
            ],
            "stage_sample_sd": [
              0.07736493607140986,
              0.14591778507090905,
              0.06483826030978931,
              0.046776062254106
            ]
          },
          {
            "end_step": 2400000,
            "stage_mean": [
              0.938,
              0.8213333333333334,
              0.2653333333333333,
              0.09466666666666666
            ],
            "stage_sample_sd": [
              0.07118988692223074,
              0.14381005991700763,
              0.19655363983740756,
              0.0982717321172947
            ]
          },
          {
            "end_step": 2500000,
            "stage_mean": [
              0.9193333333333333,
              0.7753333333333333,
              0.24,
              0.09533333333333333
            ],
            "stage_sample_sd": [
              0.06712177987310329,
              0.11189876377035328,
              0.19930880562584283,
              0.10092241244309082
            ]
          },
          {
            "end_step": 2600000,
            "stage_mean": [
              0.838,
              0.6993333333333334,
              0.26866666666666666,
              0.11133333333333334
            ],
            "stage_sample_sd": [
              0.16292329483533038,
              0.18712918888653723,
              0.23701758021997724,
              0.12703280416228452
            ]
          },
          {
            "end_step": 2700000,
            "stage_mean": [
              0.9586666666666667,
              0.8406666666666667,
              0.324,
              0.14466666666666667
            ],
            "stage_sample_sd": [
              0.04272391992003228,
              0.13796134724383247,
              0.2959526989233246,
              0.1601291145711277
            ]
          },
          {
            "end_step": 2800000,
            "stage_mean": [
              0.968,
              0.852,
              0.31466666666666665,
              0.15933333333333333
            ],
            "stage_sample_sd": [
              0.03984971769034252,
              0.11333137253205751,
              0.25212959630581516,
              0.15651623983898072
            ]
          },
          {
            "end_step": 2900000,
            "stage_mean": [
              0.9726666666666667,
              0.8453333333333334,
              0.324,
              0.16066666666666665
            ],
            "stage_sample_sd": [
              0.040414518843273774,
              0.14929612631724012,
              0.27500545449136093,
              0.1769783414244052
            ]
          },
          {
            "end_step": 3000000,
            "stage_mean": [
              0.9646666666666667,
              0.8333333333333334,
              0.3373333333333333,
              0.19466666666666668
            ],
            "stage_sample_sd": [
              0.05441813423238003,
              0.19126247236019234,
              0.3333486663140162,
              0.23359223731394274
            ]
          },
          {
            "end_step": 3100000,
            "stage_mean": [
              0.968,
              0.868,
              0.33999999999999997,
              0.21266666666666667
            ],
            "stage_sample_sd": [
              0.016370705543744913,
              0.11677328461596,
              0.343144284521832,
              0.2761473036865168
            ]
          },
          {
            "end_step": 3200000,
            "stage_mean": [
              0.9406666666666667,
              0.8066666666666666,
              0.368,
              0.25066666666666665
            ],
            "stage_sample_sd": [
              0.0958610104960997,
              0.20357144527986565,
              0.35946627101857553,
              0.29230349524652166
            ]
          },
          {
            "end_step": 3300000,
            "stage_mean": [
              0.9826666666666667,
              0.8926666666666666,
              0.39466666666666667,
              0.2613333333333333
            ],
            "stage_sample_sd": [
              0.016165807537309534,
              0.07900210967647216,
              0.3482604389438073,
              0.3044623676800358
            ]
          },
          {
            "end_step": 3400000,
            "stage_mean": [
              0.97,
              0.8773333333333333,
              0.39866666666666667,
              0.264
            ],
            "stage_sample_sd": [
              0.041999999999999975,
              0.09104577603235268,
              0.32000833322482924,
              0.28908130344247446
            ]
          },
          {
            "end_step": 3500000,
            "stage_mean": [
              0.9693333333333334,
              0.908,
              0.452,
              0.3153333333333333
            ],
            "stage_sample_sd": [
              0.03764748774265463,
              0.06630233781700312,
              0.3464621191414727,
              0.3538210470468558
            ]
          },
          {
            "end_step": 3600000,
            "stage_mean": [
              0.9906666666666667,
              0.9326666666666666,
              0.47800000000000004,
              0.35333333333333333
            ],
            "stage_sample_sd": [
              0.007023769168568499,
              0.04822171018673365,
              0.36547503334701265,
              0.41247707006975953
            ]
          },
          {
            "end_step": 3700000,
            "stage_mean": [
              0.984,
              0.9353333333333333,
              0.492,
              0.36333333333333334
            ],
            "stage_sample_sd": [
              0.02088061301782112,
              0.03775358702604736,
              0.3626072255209485,
              0.39436700335263003
            ]
          },
          {
            "end_step": 3800000,
            "stage_mean": [
              0.9926666666666667,
              0.9313333333333333,
              0.46266666666666667,
              0.3406666666666667
            ],
            "stage_sample_sd": [
              0.002309401076758505,
              0.02685764943797821,
              0.3751604101358955,
              0.4134601955851776
            ]
          },
          {
            "end_step": 3900000,
            "stage_mean": [
              0.9753333333333333,
              0.9346666666666666,
              0.4906666666666667,
              0.37533333333333335
            ],
            "stage_sample_sd": [
              0.027592269448766527,
              0.024440403706431107,
              0.3723510888037436,
              0.4188094236443747
            ]
          },
          {
            "end_step": 4000000,
            "stage_mean": [
              0.9913333333333333,
              0.9386666666666666,
              0.46199999999999997,
              0.3646666666666667
            ],
            "stage_sample_sd": [
              0.0041633319989322695,
              0.0336055550963428,
              0.3553758573679422,
              0.3858566227672312
            ]
          },
          {
            "end_step": 4100000,
            "stage_mean": [
              0.9946666666666667,
              0.9573333333333334,
              0.5026666666666667,
              0.4086666666666667
            ],
            "stage_sample_sd": [
              0.0030550504633038962,
              0.020231987873991313,
              0.40423920311287637,
              0.44976586501571386
            ]
          },
          {
            "end_step": 4200000,
            "stage_mean": [
              0.9533333333333334,
              0.9086666666666666,
              0.5146666666666666,
              0.4166666666666667
            ],
            "stage_sample_sd": [
              0.07223111056416988,
              0.09291573243177564,
              0.38818724004445754,
              0.4498903570130542
            ]
          },
          {
            "end_step": 4300000,
            "stage_mean": [
              0.9706666666666667,
              0.9346666666666666,
              0.4666666666666667,
              0.37066666666666664
            ],
            "stage_sample_sd": [
              0.01527525231651948,
              0.012220201853215524,
              0.3625483875751392,
              0.39154224974239155
            ]
          },
          {
            "end_step": 4400000,
            "stage_mean": [
              0.9866666666666667,
              0.9293333333333333,
              0.48133333333333334,
              0.41133333333333333
            ],
            "stage_sample_sd": [
              0.011015141094572214,
              0.0791538586130413,
              0.41138465374067285,
              0.4657266723447706
            ]
          },
          {
            "end_step": 4500000,
            "stage_mean": [
              0.9693333333333333,
              0.9226666666666666,
              0.4713333333333334,
              0.39733333333333337
            ],
            "stage_sample_sd": [
              0.01890326250501045,
              0.056083271421461606,
              0.4008607405737476,
              0.45485968532431337
            ]
          },
          {
            "end_step": 4600000,
            "stage_mean": [
              0.9533333333333334,
              0.874,
              0.45266666666666666,
              0.39599999999999996
            ],
            "stage_sample_sd": [
              0.05352880844305552,
              0.1494121815649581,
              0.45205899320037124,
              0.48909303818394306
            ]
          },
          {
            "end_step": 4700000,
            "stage_mean": [
              0.9473333333333334,
              0.8666666666666667,
              0.4226666666666667,
              0.35933333333333334
            ],
            "stage_sample_sd": [
              0.045003703551300435,
              0.11906860767361536,
              0.41301977353794256,
              0.44239951778153347
            ]
          },
          {
            "end_step": 4800000,
            "stage_mean": [
              0.9213333333333333,
              0.8073333333333333,
              0.45399999999999996,
              0.40599999999999997
            ],
            "stage_sample_sd": [
              0.12432752443981715,
              0.27182592468955813,
              0.45926898436537167,
              0.4885529653988398
            ]
          },
          {
            "end_step": 4900000,
            "stage_mean": [
              0.916,
              0.8113333333333334,
              0.44666666666666666,
              0.4146666666666667
            ],
            "stage_sample_sd": [
              0.13009227494359532,
              0.2893671255228094,
              0.480567719820353,
              0.50747348042369
            ]
          },
          {
            "end_step": 5000000,
            "stage_mean": [
              0.91,
              0.8026666666666666,
              0.4713333333333333,
              0.42333333333333334
            ],
            "stage_sample_sd": [
              0.14047063750122302,
              0.2786562996476723,
              0.46388073179787637,
              0.4970164316532536
            ]
          }
        ]
      },
      {
        "cohort": "iter12_trial0",
        "genome": "1b3455f44977bd4d",
        "seeds": [
          {
            "seed": 0,
            "source": "outputs/live_hand_p1_cold_1m_20260913/attempt_002/runs/adroit_hand_relocate_p1_seed0_20260913_030234/trajectory_evidence/index.v1.1202593.jsonl",
            "sha256": "e814e22abf300f40a587c4306f415160dc9dac47041e8225ac2c456bacc0e8f9",
            "episodes": 25000,
            "total_learner_steps": 5000000,
            "windows": [
              {
                "end_step": 100000,
                "episodes": 500,
                "stage_counts": [
                  109,
                  13,
                  17,
                  0
                ],
                "stage_rates": [
                  0.218,
                  0.026,
                  0.034,
                  0.0
                ]
              },
              {
                "end_step": 200000,
                "episodes": 500,
                "stage_counts": [
                  108,
                  13,
                  9,
                  0
                ],
                "stage_rates": [
                  0.216,
                  0.026,
                  0.018,
                  0.0
                ]
              },
              {
                "end_step": 300000,
                "episodes": 500,
                "stage_counts": [
                  116,
                  8,
                  13,
                  0
                ],
                "stage_rates": [
                  0.232,
                  0.016,
                  0.026,
                  0.0
                ]
              },
              {
                "end_step": 400000,
                "episodes": 500,
                "stage_counts": [
                  103,
                  9,
                  15,
                  0
                ],
                "stage_rates": [
                  0.206,
                  0.018,
                  0.03,
                  0.0
                ]
              },
              {
                "end_step": 500000,
                "episodes": 500,
                "stage_counts": [
                  112,
                  14,
                  11,
                  0
                ],
                "stage_rates": [
                  0.224,
                  0.028,
                  0.022,
                  0.0
                ]
              },
              {
                "end_step": 600000,
                "episodes": 500,
                "stage_counts": [
                  118,
                  12,
                  12,
                  0
                ],
                "stage_rates": [
                  0.236,
                  0.024,
                  0.024,
                  0.0
                ]
              },
              {
                "end_step": 700000,
                "episodes": 500,
                "stage_counts": [
                  131,
                  19,
                  11,
                  0
                ],
                "stage_rates": [
                  0.262,
                  0.038,
                  0.022,
                  0.0
                ]
              },
              {
                "end_step": 800000,
                "episodes": 500,
                "stage_counts": [
                  107,
                  14,
                  10,
                  0
                ],
                "stage_rates": [
                  0.214,
                  0.028,
                  0.02,
                  0.0
                ]
              },
              {
                "end_step": 900000,
                "episodes": 500,
                "stage_counts": [
                  105,
                  14,
                  16,
                  0
                ],
                "stage_rates": [
                  0.21,
                  0.028,
                  0.032,
                  0.0
                ]
              },
              {
                "end_step": 1000000,
                "episodes": 500,
                "stage_counts": [
                  115,
                  9,
                  14,
                  0
                ],
                "stage_rates": [
                  0.23,
                  0.018,
                  0.028,
                  0.0
                ]
              },
              {
                "end_step": 1100000,
                "episodes": 500,
                "stage_counts": [
                  204,
                  41,
                  9,
                  2
                ],
                "stage_rates": [
                  0.408,
                  0.082,
                  0.018,
                  0.004
                ]
              },
              {
                "end_step": 1200000,
                "episodes": 500,
                "stage_counts": [
                  417,
                  153,
                  28,
                  0
                ],
                "stage_rates": [
                  0.834,
                  0.306,
                  0.056,
                  0.0
                ]
              },
              {
                "end_step": 1300000,
                "episodes": 500,
                "stage_counts": [
                  484,
                  296,
                  40,
                  1
                ],
                "stage_rates": [
                  0.968,
                  0.592,
                  0.08,
                  0.002
                ]
              },
              {
                "end_step": 1400000,
                "episodes": 500,
                "stage_counts": [
                  500,
                  409,
                  61,
                  6
                ],
                "stage_rates": [
                  1.0,
                  0.818,
                  0.122,
                  0.012
                ]
              },
              {
                "end_step": 1500000,
                "episodes": 500,
                "stage_counts": [
                  500,
                  473,
                  115,
                  33
                ],
                "stage_rates": [
                  1.0,
                  0.946,
                  0.23,
                  0.066
                ]
              },
              {
                "end_step": 1600000,
                "episodes": 500,
                "stage_counts": [
                  498,
                  481,
                  145,
                  40
                ],
                "stage_rates": [
                  0.996,
                  0.962,
                  0.29,
                  0.08
                ]
              },
              {
                "end_step": 1700000,
                "episodes": 500,
                "stage_counts": [
                  500,
                  493,
                  213,
                  88
                ],
                "stage_rates": [
                  1.0,
                  0.986,
                  0.426,
                  0.176
                ]
              },
              {
                "end_step": 1800000,
                "episodes": 500,
                "stage_counts": [
                  481,
                  466,
                  253,
                  125
                ],
                "stage_rates": [
                  0.962,
                  0.932,
                  0.506,
                  0.25
                ]
              },
              {
                "end_step": 1900000,
                "episodes": 500,
                "stage_counts": [
                  468,
                  435,
                  279,
                  143
                ],
                "stage_rates": [
                  0.936,
                  0.87,
                  0.558,
                  0.286
                ]
              },
              {
                "end_step": 2000000,
                "episodes": 500,
                "stage_counts": [
                  500,
                  497,
                  381,
                  222
                ],
                "stage_rates": [
                  1.0,
                  0.994,
                  0.762,
                  0.444
                ]
              },
              {
                "end_step": 2100000,
                "episodes": 500,
                "stage_counts": [
                  499,
                  496,
                  410,
                  270
                ],
                "stage_rates": [
                  0.998,
                  0.992,
                  0.82,
                  0.54
                ]
              },
              {
                "end_step": 2200000,
                "episodes": 500,
                "stage_counts": [
                  499,
                  495,
                  444,
                  344
                ],
                "stage_rates": [
                  0.998,
                  0.99,
                  0.888,
                  0.688
                ]
              },
              {
                "end_step": 2300000,
                "episodes": 500,
                "stage_counts": [
                  500,
                  496,
                  457,
                  394
                ],
                "stage_rates": [
                  1.0,
                  0.992,
                  0.914,
                  0.788
                ]
              },
              {
                "end_step": 2400000,
                "episodes": 500,
                "stage_counts": [
                  492,
                  472,
                  399,
                  326
                ],
                "stage_rates": [
                  0.984,
                  0.944,
                  0.798,
                  0.652
                ]
              },
              {
                "end_step": 2500000,
                "episodes": 500,
                "stage_counts": [
                  493,
                  476,
                  464,
                  444
                ],
                "stage_rates": [
                  0.986,
                  0.952,
                  0.928,
                  0.888
                ]
              },
              {
                "end_step": 2600000,
                "episodes": 500,
                "stage_counts": [
                  456,
                  436,
                  417,
                  406
                ],
                "stage_rates": [
                  0.912,
                  0.872,
                  0.834,
                  0.812
                ]
              },
              {
                "end_step": 2700000,
                "episodes": 500,
                "stage_counts": [
                  499,
                  484,
                  451,
                  430
                ],
                "stage_rates": [
                  0.998,
                  0.968,
                  0.902,
                  0.86
                ]
              },
              {
                "end_step": 2800000,
                "episodes": 500,
                "stage_counts": [
                  500,
                  472,
                  185,
                  56
                ],
                "stage_rates": [
                  1.0,
                  0.944,
                  0.37,
                  0.112
                ]
              },
              {
                "end_step": 2900000,
                "episodes": 500,
                "stage_counts": [
                  488,
                  467,
                  198,
                  112
                ],
                "stage_rates": [
                  0.976,
                  0.934,
                  0.396,
                  0.224
                ]
              },
              {
                "end_step": 3000000,
                "episodes": 500,
                "stage_counts": [
                  453,
                  376,
                  130,
                  63
                ],
                "stage_rates": [
                  0.906,
                  0.752,
                  0.26,
                  0.126
                ]
              },
              {
                "end_step": 3100000,
                "episodes": 500,
                "stage_counts": [
                  379,
                  290,
                  184,
                  81
                ],
                "stage_rates": [
                  0.758,
                  0.58,
                  0.368,
                  0.162
                ]
              },
              {
                "end_step": 3200000,
                "episodes": 500,
                "stage_counts": [
                  463,
                  365,
                  157,
                  76
                ],
                "stage_rates": [
                  0.926,
                  0.73,
                  0.314,
                  0.152
                ]
              },
              {
                "end_step": 3300000,
                "episodes": 500,
                "stage_counts": [
                  320,
                  247,
                  173,
                  100
                ],
                "stage_rates": [
                  0.64,
                  0.494,
                  0.346,
                  0.2
                ]
              },
              {
                "end_step": 3400000,
                "episodes": 500,
                "stage_counts": [
                  348,
                  229,
                  132,
                  58
                ],
                "stage_rates": [
                  0.696,
                  0.458,
                  0.264,
                  0.116
                ]
              },
              {
                "end_step": 3500000,
                "episodes": 500,
                "stage_counts": [
                  326,
                  217,
                  137,
                  73
                ],
                "stage_rates": [
                  0.652,
                  0.434,
                  0.274,
                  0.146
                ]
              },
              {
                "end_step": 3600000,
                "episodes": 500,
                "stage_counts": [
                  307,
                  201,
                  109,
                  46
                ],
                "stage_rates": [
                  0.614,
                  0.402,
                  0.218,
                  0.092
                ]
              },
              {
                "end_step": 3700000,
                "episodes": 500,
                "stage_counts": [
                  263,
                  168,
                  86,
                  34
                ],
                "stage_rates": [
                  0.526,
                  0.336,
                  0.172,
                  0.068
                ]
              },
              {
                "end_step": 3800000,
                "episodes": 500,
                "stage_counts": [
                  317,
                  197,
                  96,
                  41
                ],
                "stage_rates": [
                  0.634,
                  0.394,
                  0.192,
                  0.082
                ]
              },
              {
                "end_step": 3900000,
                "episodes": 500,
                "stage_counts": [
                  285,
                  193,
                  107,
                  43
                ],
                "stage_rates": [
                  0.57,
                  0.386,
                  0.214,
                  0.086
                ]
              },
              {
                "end_step": 4000000,
                "episodes": 500,
                "stage_counts": [
                  279,
                  191,
                  107,
                  39
                ],
                "stage_rates": [
                  0.558,
                  0.382,
                  0.214,
                  0.078
                ]
              },
              {
                "end_step": 4100000,
                "episodes": 500,
                "stage_counts": [
                  277,
                  183,
                  97,
                  31
                ],
                "stage_rates": [
                  0.554,
                  0.366,
                  0.194,
                  0.062
                ]
              },
              {
                "end_step": 4200000,
                "episodes": 500,
                "stage_counts": [
                  255,
                  172,
                  99,
                  38
                ],
                "stage_rates": [
                  0.51,
                  0.344,
                  0.198,
                  0.076
                ]
              },
              {
                "end_step": 4300000,
                "episodes": 500,
                "stage_counts": [
                  309,
                  205,
                  99,
                  36
                ],
                "stage_rates": [
                  0.618,
                  0.41,
                  0.198,
                  0.072
                ]
              },
              {
                "end_step": 4400000,
                "episodes": 500,
                "stage_counts": [
                  258,
                  152,
                  72,
                  19
                ],
                "stage_rates": [
                  0.516,
                  0.304,
                  0.144,
                  0.038
                ]
              },
              {
                "end_step": 4500000,
                "episodes": 500,
                "stage_counts": [
                  252,
                  177,
                  73,
                  24
                ],
                "stage_rates": [
                  0.504,
                  0.354,
                  0.146,
                  0.048
                ]
              },
              {
                "end_step": 4600000,
                "episodes": 500,
                "stage_counts": [
                  185,
                  100,
                  44,
                  9
                ],
                "stage_rates": [
                  0.37,
                  0.2,
                  0.088,
                  0.018
                ]
              },
              {
                "end_step": 4700000,
                "episodes": 500,
                "stage_counts": [
                  204,
                  100,
                  42,
                  10
                ],
                "stage_rates": [
                  0.408,
                  0.2,
                  0.084,
                  0.02
                ]
              },
              {
                "end_step": 4800000,
                "episodes": 500,
                "stage_counts": [
                  224,
                  119,
                  50,
                  18
                ],
                "stage_rates": [
                  0.448,
                  0.238,
                  0.1,
                  0.036
                ]
              },
              {
                "end_step": 4900000,
                "episodes": 500,
                "stage_counts": [
                  189,
                  81,
                  47,
                  9
                ],
                "stage_rates": [
                  0.378,
                  0.162,
                  0.094,
                  0.018
                ]
              },
              {
                "end_step": 5000000,
                "episodes": 500,
                "stage_counts": [
                  226,
                  73,
                  26,
                  5
                ],
                "stage_rates": [
                  0.452,
                  0.146,
                  0.052,
                  0.01
                ]
              }
            ]
          },
          {
            "seed": 1,
            "source": "outputs/live_hand_p1_cold_1m_20260913/attempt_002/runs/adroit_hand_relocate_p1_seed0_20260913_030234/trajectory_evidence/index.v1.1202596.jsonl",
            "sha256": "892ae7da7022a67497602bbfe5fa1fb41f35ff868a72c3dd39ff9e33bbdeff1e",
            "episodes": 25000,
            "total_learner_steps": 5000000,
            "windows": [
              {
                "end_step": 100000,
                "episodes": 500,
                "stage_counts": [
                  118,
                  11,
                  13,
                  0
                ],
                "stage_rates": [
                  0.236,
                  0.022,
                  0.026,
                  0.0
                ]
              },
              {
                "end_step": 200000,
                "episodes": 500,
                "stage_counts": [
                  112,
                  9,
                  13,
                  0
                ],
                "stage_rates": [
                  0.224,
                  0.018,
                  0.026,
                  0.0
                ]
              },
              {
                "end_step": 300000,
                "episodes": 500,
                "stage_counts": [
                  112,
                  10,
                  6,
                  0
                ],
                "stage_rates": [
                  0.224,
                  0.02,
                  0.012,
                  0.0
                ]
              },
              {
                "end_step": 400000,
                "episodes": 500,
                "stage_counts": [
                  113,
                  10,
                  7,
                  1
                ],
                "stage_rates": [
                  0.226,
                  0.02,
                  0.014,
                  0.002
                ]
              },
              {
                "end_step": 500000,
                "episodes": 500,
                "stage_counts": [
                  132,
                  12,
                  14,
                  0
                ],
                "stage_rates": [
                  0.264,
                  0.024,
                  0.028,
                  0.0
                ]
              },
              {
                "end_step": 600000,
                "episodes": 500,
                "stage_counts": [
                  117,
                  11,
                  10,
                  0
                ],
                "stage_rates": [
                  0.234,
                  0.022,
                  0.02,
                  0.0
                ]
              },
              {
                "end_step": 700000,
                "episodes": 500,
                "stage_counts": [
                  112,
                  13,
                  15,
                  0
                ],
                "stage_rates": [
                  0.224,
                  0.026,
                  0.03,
                  0.0
                ]
              },
              {
                "end_step": 800000,
                "episodes": 500,
                "stage_counts": [
                  115,
                  11,
                  13,
                  0
                ],
                "stage_rates": [
                  0.23,
                  0.022,
                  0.026,
                  0.0
                ]
              },
              {
                "end_step": 900000,
                "episodes": 500,
                "stage_counts": [
                  118,
                  14,
                  14,
                  1
                ],
                "stage_rates": [
                  0.236,
                  0.028,
                  0.028,
                  0.002
                ]
              },
              {
                "end_step": 1000000,
                "episodes": 500,
                "stage_counts": [
                  111,
                  15,
                  16,
                  1
                ],
                "stage_rates": [
                  0.222,
                  0.03,
                  0.032,
                  0.002
                ]
              },
              {
                "end_step": 1100000,
                "episodes": 500,
                "stage_counts": [
                  167,
                  30,
                  9,
                  1
                ],
                "stage_rates": [
                  0.334,
                  0.06,
                  0.018,
                  0.002
                ]
              },
              {
                "end_step": 1200000,
                "episodes": 500,
                "stage_counts": [
                  427,
                  183,
                  26,
                  3
                ],
                "stage_rates": [
                  0.854,
                  0.366,
                  0.052,
                  0.006
                ]
              },
              {
                "end_step": 1300000,
                "episodes": 500,
                "stage_counts": [
                  468,
                  311,
                  34,
                  0
                ],
                "stage_rates": [
                  0.936,
                  0.622,
                  0.068,
                  0.0
                ]
              },
              {
                "end_step": 1400000,
                "episodes": 500,
                "stage_counts": [
                  497,
                  452,
                  70,
                  14
                ],
                "stage_rates": [
                  0.994,
                  0.904,
                  0.14,
                  0.028
                ]
              },
              {
                "end_step": 1500000,
                "episodes": 500,
                "stage_counts": [
                  471,
                  388,
                  64,
                  12
                ],
                "stage_rates": [
                  0.942,
                  0.776,
                  0.128,
                  0.024
                ]
              },
              {
                "end_step": 1600000,
                "episodes": 500,
                "stage_counts": [
                  499,
                  481,
                  125,
                  45
                ],
                "stage_rates": [
                  0.998,
                  0.962,
                  0.25,
                  0.09
                ]
              },
              {
                "end_step": 1700000,
                "episodes": 500,
                "stage_counts": [
                  498,
                  488,
                  180,
                  62
                ],
                "stage_rates": [
                  0.996,
                  0.976,
                  0.36,
                  0.124
                ]
              },
              {
                "end_step": 1800000,
                "episodes": 500,
                "stage_counts": [
                  496,
                  487,
                  191,
                  77
                ],
                "stage_rates": [
                  0.992,
                  0.974,
                  0.382,
                  0.154
                ]
              },
              {
                "end_step": 1900000,
                "episodes": 500,
                "stage_counts": [
                  498,
                  495,
                  259,
                  110
                ],
                "stage_rates": [
                  0.996,
                  0.99,
                  0.518,
                  0.22
                ]
              },
              {
                "end_step": 2000000,
                "episodes": 500,
                "stage_counts": [
                  496,
                  482,
                  231,
                  98
                ],
                "stage_rates": [
                  0.992,
                  0.964,
                  0.462,
                  0.196
                ]
              },
              {
                "end_step": 2100000,
                "episodes": 500,
                "stage_counts": [
                  454,
                  414,
                  240,
                  119
                ],
                "stage_rates": [
                  0.908,
                  0.828,
                  0.48,
                  0.238
                ]
              },
              {
                "end_step": 2200000,
                "episodes": 500,
                "stage_counts": [
                  498,
                  482,
                  360,
                  212
                ],
                "stage_rates": [
                  0.996,
                  0.964,
                  0.72,
                  0.424
                ]
              },
              {
                "end_step": 2300000,
                "episodes": 500,
                "stage_counts": [
                  498,
                  487,
                  356,
                  200
                ],
                "stage_rates": [
                  0.996,
                  0.974,
                  0.712,
                  0.4
                ]
              },
              {
                "end_step": 2400000,
                "episodes": 500,
                "stage_counts": [
                  496,
                  483,
                  388,
                  272
                ],
                "stage_rates": [
                  0.992,
                  0.966,
                  0.776,
                  0.544
                ]
              },
              {
                "end_step": 2500000,
                "episodes": 500,
                "stage_counts": [
                  497,
                  475,
                  374,
                  287
                ],
                "stage_rates": [
                  0.994,
                  0.95,
                  0.748,
                  0.574
                ]
              },
              {
                "end_step": 2600000,
                "episodes": 500,
                "stage_counts": [
                  492,
                  487,
                  448,
                  392
                ],
                "stage_rates": [
                  0.984,
                  0.974,
                  0.896,
                  0.784
                ]
              },
              {
                "end_step": 2700000,
                "episodes": 500,
                "stage_counts": [
                  497,
                  492,
                  481,
                  461
                ],
                "stage_rates": [
                  0.994,
                  0.984,
                  0.962,
                  0.922
                ]
              },
              {
                "end_step": 2800000,
                "episodes": 500,
                "stage_counts": [
                  496,
                  483,
                  449,
                  432
                ],
                "stage_rates": [
                  0.992,
                  0.966,
                  0.898,
                  0.864
                ]
              },
              {
                "end_step": 2900000,
                "episodes": 500,
                "stage_counts": [
                  491,
                  474,
                  425,
                  402
                ],
                "stage_rates": [
                  0.982,
                  0.948,
                  0.85,
                  0.804
                ]
              },
              {
                "end_step": 3000000,
                "episodes": 500,
                "stage_counts": [
                  496,
                  464,
                  441,
                  412
                ],
                "stage_rates": [
                  0.992,
                  0.928,
                  0.882,
                  0.824
                ]
              },
              {
                "end_step": 3100000,
                "episodes": 500,
                "stage_counts": [
                  499,
                  479,
                  434,
                  412
                ],
                "stage_rates": [
                  0.998,
                  0.958,
                  0.868,
                  0.824
                ]
              },
              {
                "end_step": 3200000,
                "episodes": 500,
                "stage_counts": [
                  497,
                  463,
                  435,
                  412
                ],
                "stage_rates": [
                  0.994,
                  0.926,
                  0.87,
                  0.824
                ]
              },
              {
                "end_step": 3300000,
                "episodes": 500,
                "stage_counts": [
                  491,
                  464,
                  420,
                  397
                ],
                "stage_rates": [
                  0.982,
                  0.928,
                  0.84,
                  0.794
                ]
              },
              {
                "end_step": 3400000,
                "episodes": 500,
                "stage_counts": [
                  491,
                  432,
                  374,
                  340
                ],
                "stage_rates": [
                  0.982,
                  0.864,
                  0.748,
                  0.68
                ]
              },
              {
                "end_step": 3500000,
                "episodes": 500,
                "stage_counts": [
                  485,
                  437,
                  360,
                  336
                ],
                "stage_rates": [
                  0.97,
                  0.874,
                  0.72,
                  0.672
                ]
              },
              {
                "end_step": 3600000,
                "episodes": 500,
                "stage_counts": [
                  495,
                  457,
                  402,
                  357
                ],
                "stage_rates": [
                  0.99,
                  0.914,
                  0.804,
                  0.714
                ]
              },
              {
                "end_step": 3700000,
                "episodes": 500,
                "stage_counts": [
                  495,
                  450,
                  368,
                  320
                ],
                "stage_rates": [
                  0.99,
                  0.9,
                  0.736,
                  0.64
                ]
              },
              {
                "end_step": 3800000,
                "episodes": 500,
                "stage_counts": [
                  485,
                  461,
                  415,
                  377
                ],
                "stage_rates": [
                  0.97,
                  0.922,
                  0.83,
                  0.754
                ]
              },
              {
                "end_step": 3900000,
                "episodes": 500,
                "stage_counts": [
                  499,
                  490,
                  455,
                  427
                ],
                "stage_rates": [
                  0.998,
                  0.98,
                  0.91,
                  0.854
                ]
              },
              {
                "end_step": 4000000,
                "episodes": 500,
                "stage_counts": [
                  495,
                  487,
                  474,
                  464
                ],
                "stage_rates": [
                  0.99,
                  0.974,
                  0.948,
                  0.928
                ]
              },
              {
                "end_step": 4100000,
                "episodes": 500,
                "stage_counts": [
                  500,
                  493,
                  488,
                  482
                ],
                "stage_rates": [
                  1.0,
                  0.986,
                  0.976,
                  0.964
                ]
              },
              {
                "end_step": 4200000,
                "episodes": 500,
                "stage_counts": [
                  500,
                  491,
                  476,
                  466
                ],
                "stage_rates": [
                  1.0,
                  0.982,
                  0.952,
                  0.932
                ]
              },
              {
                "end_step": 4300000,
                "episodes": 500,
                "stage_counts": [
                  500,
                  497,
                  487,
                  480
                ],
                "stage_rates": [
                  1.0,
                  0.994,
                  0.974,
                  0.96
                ]
              },
              {
                "end_step": 4400000,
                "episodes": 500,
                "stage_counts": [
                  498,
                  483,
                  458,
                  449
                ],
                "stage_rates": [
                  0.996,
                  0.966,
                  0.916,
                  0.898
                ]
              },
              {
                "end_step": 4500000,
                "episodes": 500,
                "stage_counts": [
                  496,
                  486,
                  470,
                  454
                ],
                "stage_rates": [
                  0.992,
                  0.972,
                  0.94,
                  0.908
                ]
              },
              {
                "end_step": 4600000,
                "episodes": 500,
                "stage_counts": [
                  494,
                  489,
                  470,
                  458
                ],
                "stage_rates": [
                  0.988,
                  0.978,
                  0.94,
                  0.916
                ]
              },
              {
                "end_step": 4700000,
                "episodes": 500,
                "stage_counts": [
                  490,
                  475,
                  448,
                  440
                ],
                "stage_rates": [
                  0.98,
                  0.95,
                  0.896,
                  0.88
                ]
              },
              {
                "end_step": 4800000,
                "episodes": 500,
                "stage_counts": [
                  498,
                  492,
                  481,
                  477
                ],
                "stage_rates": [
                  0.996,
                  0.984,
                  0.962,
                  0.954
                ]
              },
              {
                "end_step": 4900000,
                "episodes": 500,
                "stage_counts": [
                  490,
                  463,
                  433,
                  432
                ],
                "stage_rates": [
                  0.98,
                  0.926,
                  0.866,
                  0.864
                ]
              },
              {
                "end_step": 5000000,
                "episodes": 500,
                "stage_counts": [
                  496,
                  487,
                  465,
                  453
                ],
                "stage_rates": [
                  0.992,
                  0.974,
                  0.93,
                  0.906
                ]
              }
            ]
          },
          {
            "seed": 2,
            "source": "outputs/live_hand_p1_cold_1m_20260913/attempt_002/runs/adroit_hand_relocate_p1_seed0_20260913_030234/trajectory_evidence/index.v1.1202597.jsonl",
            "sha256": "f4e696be61209d9ff6c1f177cc000ee13457ed7a57a224091abc243bbead3dfd",
            "episodes": 25000,
            "total_learner_steps": 5000000,
            "windows": [
              {
                "end_step": 100000,
                "episodes": 500,
                "stage_counts": [
                  112,
                  11,
                  7,
                  0
                ],
                "stage_rates": [
                  0.224,
                  0.022,
                  0.014,
                  0.0
                ]
              },
              {
                "end_step": 200000,
                "episodes": 500,
                "stage_counts": [
                  118,
                  18,
                  16,
                  0
                ],
                "stage_rates": [
                  0.236,
                  0.036,
                  0.032,
                  0.0
                ]
              },
              {
                "end_step": 300000,
                "episodes": 500,
                "stage_counts": [
                  103,
                  12,
                  15,
                  1
                ],
                "stage_rates": [
                  0.206,
                  0.024,
                  0.03,
                  0.002
                ]
              },
              {
                "end_step": 400000,
                "episodes": 500,
                "stage_counts": [
                  119,
                  20,
                  14,
                  0
                ],
                "stage_rates": [
                  0.238,
                  0.04,
                  0.028,
                  0.0
                ]
              },
              {
                "end_step": 500000,
                "episodes": 500,
                "stage_counts": [
                  107,
                  8,
                  15,
                  0
                ],
                "stage_rates": [
                  0.214,
                  0.016,
                  0.03,
                  0.0
                ]
              },
              {
                "end_step": 600000,
                "episodes": 500,
                "stage_counts": [
                  116,
                  13,
                  14,
                  0
                ],
                "stage_rates": [
                  0.232,
                  0.026,
                  0.028,
                  0.0
                ]
              },
              {
                "end_step": 700000,
                "episodes": 500,
                "stage_counts": [
                  115,
                  12,
                  12,
                  1
                ],
                "stage_rates": [
                  0.23,
                  0.024,
                  0.024,
                  0.002
                ]
              },
              {
                "end_step": 800000,
                "episodes": 500,
                "stage_counts": [
                  110,
                  8,
                  16,
                  0
                ],
                "stage_rates": [
                  0.22,
                  0.016,
                  0.032,
                  0.0
                ]
              },
              {
                "end_step": 900000,
                "episodes": 500,
                "stage_counts": [
                  104,
                  13,
                  15,
                  0
                ],
                "stage_rates": [
                  0.208,
                  0.026,
                  0.03,
                  0.0
                ]
              },
              {
                "end_step": 1000000,
                "episodes": 500,
                "stage_counts": [
                  110,
                  10,
                  8,
                  0
                ],
                "stage_rates": [
                  0.22,
                  0.02,
                  0.016,
                  0.0
                ]
              },
              {
                "end_step": 1100000,
                "episodes": 500,
                "stage_counts": [
                  198,
                  35,
                  9,
                  0
                ],
                "stage_rates": [
                  0.396,
                  0.07,
                  0.018,
                  0.0
                ]
              },
              {
                "end_step": 1200000,
                "episodes": 500,
                "stage_counts": [
                  403,
                  148,
                  23,
                  1
                ],
                "stage_rates": [
                  0.806,
                  0.296,
                  0.046,
                  0.002
                ]
              },
              {
                "end_step": 1300000,
                "episodes": 500,
                "stage_counts": [
                  479,
                  292,
                  31,
                  4
                ],
                "stage_rates": [
                  0.958,
                  0.584,
                  0.062,
                  0.008
                ]
              },
              {
                "end_step": 1400000,
                "episodes": 500,
                "stage_counts": [
                  494,
                  398,
                  37,
                  6
                ],
                "stage_rates": [
                  0.988,
                  0.796,
                  0.074,
                  0.012
                ]
              },
              {
                "end_step": 1500000,
                "episodes": 500,
                "stage_counts": [
                  500,
                  440,
                  59,
                  17
                ],
                "stage_rates": [
                  1.0,
                  0.88,
                  0.118,
                  0.034
                ]
              },
              {
                "end_step": 1600000,
                "episodes": 500,
                "stage_counts": [
                  500,
                  463,
                  107,
                  28
                ],
                "stage_rates": [
                  1.0,
                  0.926,
                  0.214,
                  0.056
                ]
              },
              {
                "end_step": 1700000,
                "episodes": 500,
                "stage_counts": [
                  499,
                  469,
                  121,
                  40
                ],
                "stage_rates": [
                  0.998,
                  0.938,
                  0.242,
                  0.08
                ]
              },
              {
                "end_step": 1800000,
                "episodes": 500,
                "stage_counts": [
                  499,
                  489,
                  160,
                  61
                ],
                "stage_rates": [
                  0.998,
                  0.978,
                  0.32,
                  0.122
                ]
              },
              {
                "end_step": 1900000,
                "episodes": 500,
                "stage_counts": [
                  500,
                  493,
                  214,
                  85
                ],
                "stage_rates": [
                  1.0,
                  0.986,
                  0.428,
                  0.17
                ]
              },
              {
                "end_step": 2000000,
                "episodes": 500,
                "stage_counts": [
                  453,
                  429,
                  185,
                  82
                ],
                "stage_rates": [
                  0.906,
                  0.858,
                  0.37,
                  0.164
                ]
              },
              {
                "end_step": 2100000,
                "episodes": 500,
                "stage_counts": [
                  489,
                  454,
                  166,
                  61
                ],
                "stage_rates": [
                  0.978,
                  0.908,
                  0.332,
                  0.122
                ]
              },
              {
                "end_step": 2200000,
                "episodes": 500,
                "stage_counts": [
                  500,
                  495,
                  248,
                  100
                ],
                "stage_rates": [
                  1.0,
                  0.99,
                  0.496,
                  0.2
                ]
              },
              {
                "end_step": 2300000,
                "episodes": 500,
                "stage_counts": [
                  500,
                  495,
                  282,
                  132
                ],
                "stage_rates": [
                  1.0,
                  0.99,
                  0.564,
                  0.264
                ]
              },
              {
                "end_step": 2400000,
                "episodes": 500,
                "stage_counts": [
                  498,
                  490,
                  287,
                  123
                ],
                "stage_rates": [
                  0.996,
                  0.98,
                  0.574,
                  0.246
                ]
              },
              {
                "end_step": 2500000,
                "episodes": 500,
                "stage_counts": [
                  498,
                  493,
                  292,
                  133
                ],
                "stage_rates": [
                  0.996,
                  0.986,
                  0.584,
                  0.266
                ]
              },
              {
                "end_step": 2600000,
                "episodes": 500,
                "stage_counts": [
                  495,
                  478,
                  291,
                  143
                ],
                "stage_rates": [
                  0.99,
                  0.956,
                  0.582,
                  0.286
                ]
              },
              {
                "end_step": 2700000,
                "episodes": 500,
                "stage_counts": [
                  496,
                  472,
                  291,
                  131
                ],
                "stage_rates": [
                  0.992,
                  0.944,
                  0.582,
                  0.262
                ]
              },
              {
                "end_step": 2800000,
                "episodes": 500,
                "stage_counts": [
                  491,
                  428,
                  230,
                  104
                ],
                "stage_rates": [
                  0.982,
                  0.856,
                  0.46,
                  0.208
                ]
              },
              {
                "end_step": 2900000,
                "episodes": 500,
                "stage_counts": [
                  492,
                  404,
                  199,
                  79
                ],
                "stage_rates": [
                  0.984,
                  0.808,
                  0.398,
                  0.158
                ]
              },
              {
                "end_step": 3000000,
                "episodes": 500,
                "stage_counts": [
                  478,
                  403,
                  257,
                  145
                ],
                "stage_rates": [
                  0.956,
                  0.806,
                  0.514,
                  0.29
                ]
              },
              {
                "end_step": 3100000,
                "episodes": 500,
                "stage_counts": [
                  488,
                  456,
                  339,
                  197
                ],
                "stage_rates": [
                  0.976,
                  0.912,
                  0.678,
                  0.394
                ]
              },
              {
                "end_step": 3200000,
                "episodes": 500,
                "stage_counts": [
                  457,
                  417,
                  331,
                  196
                ],
                "stage_rates": [
                  0.914,
                  0.834,
                  0.662,
                  0.392
                ]
              },
              {
                "end_step": 3300000,
                "episodes": 500,
                "stage_counts": [
                  484,
                  407,
                  247,
                  140
                ],
                "stage_rates": [
                  0.968,
                  0.814,
                  0.494,
                  0.28
                ]
              },
              {
                "end_step": 3400000,
                "episodes": 500,
                "stage_counts": [
                  466,
                  388,
                  215,
                  129
                ],
                "stage_rates": [
                  0.932,
                  0.776,
                  0.43,
                  0.258
                ]
              },
              {
                "end_step": 3500000,
                "episodes": 500,
                "stage_counts": [
                  438,
                  359,
                  244,
                  175
                ],
                "stage_rates": [
                  0.876,
                  0.718,
                  0.488,
                  0.35
                ]
              },
              {
                "end_step": 3600000,
                "episodes": 500,
                "stage_counts": [
                  488,
                  423,
                  343,
                  271
                ],
                "stage_rates": [
                  0.976,
                  0.846,
                  0.686,
                  0.542
                ]
              },
              {
                "end_step": 3700000,
                "episodes": 500,
                "stage_counts": [
                  484,
                  459,
                  383,
                  306
                ],
                "stage_rates": [
                  0.968,
                  0.918,
                  0.766,
                  0.612
                ]
              },
              {
                "end_step": 3800000,
                "episodes": 500,
                "stage_counts": [
                  482,
                  433,
                  341,
                  273
                ],
                "stage_rates": [
                  0.964,
                  0.866,
                  0.682,
                  0.546
                ]
              },
              {
                "end_step": 3900000,
                "episodes": 500,
                "stage_counts": [
                  485,
                  427,
                  306,
                  232
                ],
                "stage_rates": [
                  0.97,
                  0.854,
                  0.612,
                  0.464
                ]
              },
              {
                "end_step": 4000000,
                "episodes": 500,
                "stage_counts": [
                  477,
                  417,
                  257,
                  177
                ],
                "stage_rates": [
                  0.954,
                  0.834,
                  0.514,
                  0.354
                ]
              },
              {
                "end_step": 4100000,
                "episodes": 500,
                "stage_counts": [
                  463,
                  411,
                  306,
                  247
                ],
                "stage_rates": [
                  0.926,
                  0.822,
                  0.612,
                  0.494
                ]
              },
              {
                "end_step": 4200000,
                "episodes": 500,
                "stage_counts": [
                  467,
                  405,
                  351,
                  307
                ],
                "stage_rates": [
                  0.934,
                  0.81,
                  0.702,
                  0.614
                ]
              },
              {
                "end_step": 4300000,
                "episodes": 500,
                "stage_counts": [
                  490,
                  464,
                  443,
                  426
                ],
                "stage_rates": [
                  0.98,
                  0.928,
                  0.886,
                  0.852
                ]
              },
              {
                "end_step": 4400000,
                "episodes": 500,
                "stage_counts": [
                  484,
                  447,
                  420,
                  390
                ],
                "stage_rates": [
                  0.968,
                  0.894,
                  0.84,
                  0.78
                ]
              },
              {
                "end_step": 4500000,
                "episodes": 500,
                "stage_counts": [
                  482,
                  451,
                  416,
                  393
                ],
                "stage_rates": [
                  0.964,
                  0.902,
                  0.832,
                  0.786
                ]
              },
              {
                "end_step": 4600000,
                "episodes": 500,
                "stage_counts": [
                  495,
                  460,
                  439,
                  411
                ],
                "stage_rates": [
                  0.99,
                  0.92,
                  0.878,
                  0.822
                ]
              },
              {
                "end_step": 4700000,
                "episodes": 500,
                "stage_counts": [
                  464,
                  402,
                  345,
                  307
                ],
                "stage_rates": [
                  0.928,
                  0.804,
                  0.69,
                  0.614
                ]
              },
              {
                "end_step": 4800000,
                "episodes": 500,
                "stage_counts": [
                  459,
                  385,
                  323,
                  270
                ],
                "stage_rates": [
                  0.918,
                  0.77,
                  0.646,
                  0.54
                ]
              },
              {
                "end_step": 4900000,
                "episodes": 500,
                "stage_counts": [
                  472,
                  398,
                  359,
                  329
                ],
                "stage_rates": [
                  0.944,
                  0.796,
                  0.718,
                  0.658
                ]
              },
              {
                "end_step": 5000000,
                "episodes": 500,
                "stage_counts": [
                  476,
                  395,
                  362,
                  330
                ],
                "stage_rates": [
                  0.952,
                  0.79,
                  0.724,
                  0.66
                ]
              }
            ]
          }
        ],
        "aggregate": [
          {
            "end_step": 100000,
            "stage_mean": [
              0.226,
              0.02333333333333333,
              0.024666666666666667,
              0.0
            ],
            "stage_sample_sd": [
              0.009165151389911672,
              0.002309401076758503,
              0.010066445913694334,
              0.0
            ]
          },
          {
            "end_step": 200000,
            "stage_mean": [
              0.22533333333333333,
              0.026666666666666665,
              0.025333333333333333,
              0.0
            ],
            "stage_sample_sd": [
              0.010066445913694327,
              0.009018499505645788,
              0.007023769168568493,
              0.0
            ]
          },
          {
            "end_step": 300000,
            "stage_mean": [
              0.22066666666666668,
              0.02,
              0.022666666666666665,
              0.0006666666666666666
            ],
            "stage_sample_sd": [
              0.013316656236958798,
              0.004,
              0.009451631252505217,
              0.0011547005383792516
            ]
          },
          {
            "end_step": 400000,
            "stage_mean": [
              0.22333333333333333,
              0.026,
              0.024,
              0.0006666666666666666
            ],
            "stage_sample_sd": [
              0.016165807537309524,
              0.012165525060596441,
              0.008717797887081347,
              0.0011547005383792516
            ]
          },
          {
            "end_step": 500000,
            "stage_mean": [
              0.234,
              0.02266666666666667,
              0.026666666666666665,
              0.0
            ],
            "stage_sample_sd": [
              0.026457513110645915,
              0.006110100926607786,
              0.004163331998932266,
              0.0
            ]
          },
          {
            "end_step": 600000,
            "stage_mean": [
              0.234,
              0.024,
              0.024,
              0.0
            ],
            "stage_sample_sd": [
              0.001999999999999988,
              0.002,
              0.004,
              0.0
            ]
          },
          {
            "end_step": 700000,
            "stage_mean": [
              0.23866666666666667,
              0.029333333333333333,
              0.025333333333333333,
              0.0006666666666666666
            ],
            "stage_sample_sd": [
              0.02042873792805942,
              0.007571877794400364,
              0.004163331998932265,
              0.0011547005383792516
            ]
          },
          {
            "end_step": 800000,
            "stage_mean": [
              0.22133333333333333,
              0.022,
              0.026,
              0.0
            ],
            "stage_sample_sd": [
              0.008082903768654767,
              0.006,
              0.006,
              0.0
            ]
          },
          {
            "end_step": 900000,
            "stage_mean": [
              0.218,
              0.027333333333333334,
              0.03,
              0.0006666666666666666
            ],
            "stage_sample_sd": [
              0.015620499351813307,
              0.0011547005383792525,
              0.002,
              0.0011547005383792516
            ]
          },
          {
            "end_step": 1000000,
            "stage_mean": [
              0.224,
              0.022666666666666665,
              0.025333333333333333,
              0.0006666666666666666
            ],
            "stage_sample_sd": [
              0.005291502622129186,
              0.006429100507328637,
              0.00832666399786453,
              0.0011547005383792516
            ]
          },
          {
            "end_step": 1100000,
            "stage_mean": [
              0.37933333333333336,
              0.07066666666666667,
              0.018,
              0.002
            ],
            "stage_sample_sd": [
              0.039715656022950595,
              0.011015141094572207,
              0.0,
              0.002
            ]
          },
          {
            "end_step": 1200000,
            "stage_mean": [
              0.8313333333333334,
              0.32266666666666666,
              0.051333333333333335,
              0.0026666666666666666
            ],
            "stage_sample_sd": [
              0.024110855093366794,
              0.03785938897200183,
              0.005033222956847167,
              0.003055050463303893
            ]
          },
          {
            "end_step": 1300000,
            "stage_mean": [
              0.954,
              0.5993333333333333,
              0.07,
              0.0033333333333333335
            ],
            "stage_sample_sd": [
              0.016370705543744854,
              0.020033305601755643,
              0.009165151389911681,
              0.004163331998932265
            ]
          },
          {
            "end_step": 1400000,
            "stage_mean": [
              0.994,
              0.8393333333333334,
              0.112,
              0.017333333333333333
            ],
            "stage_sample_sd": [
              0.006000000000000005,
              0.05707305260219865,
              0.034117444218463966,
              0.009237604307034013
            ]
          },
          {
            "end_step": 1500000,
            "stage_mean": [
              0.9806666666666667,
              0.8673333333333333,
              0.15866666666666668,
              0.04133333333333333
            ],
            "stage_sample_sd": [
              0.03348631561299832,
              0.08570492012325388,
              0.06197849089267449,
              0.02193931022920578
            ]
          },
          {
            "end_step": 1600000,
            "stage_mean": [
              0.998,
              0.95,
              0.2513333333333333,
              0.07533333333333334
            ],
            "stage_sample_sd": [
              0.0020000000000000018,
              0.020784609690826482,
              0.038017539811688664,
              0.01747378989610821
            ]
          },
          {
            "end_step": 1700000,
            "stage_mean": [
              0.998,
              0.9666666666666667,
              0.3426666666666667,
              0.12666666666666665
            ],
            "stage_sample_sd": [
              0.0020000000000000018,
              0.025324559884296795,
              0.0932165936587115,
              0.04805552344250693
            ]
          },
          {
            "end_step": 1800000,
            "stage_mean": [
              0.984,
              0.9613333333333334,
              0.4026666666666667,
              0.17533333333333334
            ],
            "stage_sample_sd": [
              0.019287301521985926,
              0.025482019804821815,
              0.0947065643624207,
              0.06661331198291624
            ]
          },
          {
            "end_step": 1900000,
            "stage_mean": [
              0.9773333333333334,
              0.9486666666666667,
              0.5013333333333334,
              0.22533333333333333
            ],
            "stage_sample_sd": [
              0.03585154575932997,
              0.06815668223537097,
              0.06658328118479395,
              0.05818361739642295
            ]
          },
          {
            "end_step": 2000000,
            "stage_mean": [
              0.966,
              0.9386666666666666,
              0.5313333333333333,
              0.268
            ],
            "stage_sample_sd": [
              0.05211525688318151,
              0.07145161533046915,
              0.20499105671549023,
              0.15325795248534413
            ]
          },
          {
            "end_step": 2100000,
            "stage_mean": [
              0.9613333333333334,
              0.9093333333333333,
              0.544,
              0.3
            ],
            "stage_sample_sd": [
              0.047258156262526066,
              0.08200812967830284,
              0.25021590676853456,
              0.21578693194908724
            ]
          },
          {
            "end_step": 2200000,
            "stage_mean": [
              0.998,
              0.9813333333333333,
              0.7013333333333334,
              0.4373333333333333
            ],
            "stage_sample_sd": [
              0.0020000000000000018,
              0.015011106998930284,
              0.1966655367199178,
              0.244273071240637
            ]
          },
          {
            "end_step": 2300000,
            "stage_mean": [
              0.9986666666666667,
              0.9853333333333333,
              0.73,
              0.48400000000000004
            ],
            "stage_sample_sd": [
              0.002309401076758505,
              0.009865765724632504,
              0.17569291391516056,
              0.27191175038971743
            ]
          },
          {
            "end_step": 2400000,
            "stage_mean": [
              0.9906666666666667,
              0.9633333333333333,
              0.716,
              0.4806666666666667
            ],
            "stage_sample_sd": [
              0.0061101009266077925,
              0.018147543451754948,
              0.12346659467240526,
              0.21027917950508876
            ]
          },
          {
            "end_step": 2500000,
            "stage_mean": [
              0.992,
              0.9626666666666667,
              0.7533333333333333,
              0.576
            ],
            "stage_sample_sd": [
              0.005291502622129186,
              0.020231987873991376,
              0.17206200432789728,
              0.311004823113726
            ]
          },
          {
            "end_step": 2600000,
            "stage_mean": [
              0.962,
              0.9339999999999999,
              0.7706666666666666,
              0.6273333333333333
            ],
            "stage_sample_sd": [
              0.043405068828421385,
              0.05444263035526478,
              0.16630494079651795,
              0.29593467747686036
            ]
          },
          {
            "end_step": 2700000,
            "stage_mean": [
              0.9946666666666667,
              0.9653333333333333,
              0.8153333333333334,
              0.6813333333333333
            ],
            "stage_sample_sd": [
              0.0030550504633038962,
              0.020132891827388685,
              0.20428737928059418,
              0.36447405028799146
            ]
          },
          {
            "end_step": 2800000,
            "stage_mean": [
              0.9913333333333333,
              0.9219999999999999,
              0.5760000000000001,
              0.39466666666666667
            ],
            "stage_sample_sd": [
              0.009018499505645797,
              0.05820652884342098,
              0.2824676972682009,
              0.40927904091625966
            ]
          },
          {
            "end_step": 2900000,
            "stage_mean": [
              0.9806666666666667,
              0.8966666666666667,
              0.548,
              0.39533333333333337
            ],
            "stage_sample_sd": [
              0.0041633319989322695,
              0.0771059876620054,
              0.26154158369177166,
              0.35545088737170616
            ]
          },
          {
            "end_step": 3000000,
            "stage_mean": [
              0.9513333333333334,
              0.8286666666666667,
              0.552,
              0.41333333333333333
            ],
            "stage_sample_sd": [
              0.04318950489798803,
              0.09016281569102275,
              0.3127363106516415,
              0.36497853818181325
            ]
          },
          {
            "end_step": 3100000,
            "stage_mean": [
              0.9106666666666666,
              0.8166666666666667,
              0.638,
              0.45999999999999996
            ],
            "stage_sample_sd": [
              0.13267001670812184,
              0.206245808038208,
              0.25238858928247926,
              0.3358987942818491
            ]
          },
          {
            "end_step": 3200000,
            "stage_mean": [
              0.9446666666666667,
              0.83,
              0.6153333333333333,
              0.45599999999999996
            ],
            "stage_sample_sd": [
              0.043143172499635805,
              0.09806120537705014,
              0.28092229055974416,
              0.34054074646068416
            ]
          },
          {
            "end_step": 3300000,
            "stage_mean": [
              0.8633333333333333,
              0.7453333333333333,
              0.5599999999999999,
              0.4246666666666667
            ],
            "stage_sample_sd": [
              0.1935389710971238,
              0.22500074073952142,
              0.253527118865024,
              0.32234350208020845
            ]
          },
          {
            "end_step": 3400000,
            "stage_mean": [
              0.87,
              0.6993333333333334,
              0.4806666666666667,
              0.35133333333333333
            ],
            "stage_sample_sd": [
              0.15274815874504022,
              0.2135821465697293,
              0.24594579348574622,
              0.29335530220763584
            ]
          },
          {
            "end_step": 3500000,
            "stage_mean": [
              0.8326666666666667,
              0.6753333333333333,
              0.494,
              0.3893333333333333
            ],
            "stage_sample_sd": [
              0.1633687036532191,
              0.22308144999827603,
              0.223060529901639,
              0.26519678228314414
            ]
          },
          {
            "end_step": 3600000,
            "stage_mean": [
              0.86,
              0.7206666666666667,
              0.5693333333333334,
              0.44933333333333336
            ],
            "stage_sample_sd": [
              0.21315721897228815,
              0.2780599455752902,
              0.3099311751556035,
              0.3211873804079689
            ]
          },
          {
            "end_step": 3700000,
            "stage_mean": [
              0.828,
              0.718,
              0.558,
              0.44
            ],
            "stage_sample_sd": [
              0.2617708921939183,
              0.33094410404175506,
              0.3346221749974141,
              0.3224655020308374
            ]
          },
          {
            "end_step": 3800000,
            "stage_mean": [
              0.856,
              0.7273333333333334,
              0.5680000000000001,
              0.46066666666666667
            ],
            "stage_sample_sd": [
              0.19228104430754475,
              0.29002988351777365,
              0.3339281359813815,
              0.34403100635456296
            ]
          },
          {
            "end_step": 3900000,
            "stage_mean": [
              0.846,
              0.74,
              0.5786666666666667,
              0.46799999999999997
            ],
            "stage_sample_sd": [
              0.23943266276763497,
              0.3129792325378794,
              0.3491952653363635,
              0.38401562468212147
            ]
          },
          {
            "end_step": 4000000,
            "stage_mean": [
              0.834,
              0.73,
              0.5586666666666666,
              0.45333333333333337
            ],
            "stage_sample_sd": [
              0.2396998122652581,
              0.30939941822828304,
              0.3690329705234118,
              0.43361888027775425
            ]
          },
          {
            "end_step": 4100000,
            "stage_mean": [
              0.8266666666666667,
              0.7246666666666667,
              0.594,
              0.5066666666666666
            ],
            "stage_sample_sd": [
              0.23901743311594098,
              0.3212558689476868,
              0.39131061830724706,
              0.451133387517853
            ]
          },
          {
            "end_step": 4200000,
            "stage_mean": [
              0.8146666666666667,
              0.712,
              0.6173333333333333,
              0.5406666666666666
            ],
            "stage_sample_sd": [
              0.26590474484922855,
              0.3300969554539999,
              0.3840642307392519,
              0.4326861834324426
            ]
          },
          {
            "end_step": 4300000,
            "stage_mean": [
              0.866,
              0.7773333333333333,
              0.6859999999999999,
              0.628
            ],
            "stage_sample_sd": [
              0.21500697663099214,
              0.3198270365890497,
              0.424904695196464,
              0.4845286369245888
            ]
          },
          {
            "end_step": 4400000,
            "stage_mean": [
              0.8266666666666667,
              0.7213333333333334,
              0.6333333333333333,
              0.5720000000000001
            ],
            "stage_sample_sd": [
              0.26940923023039376,
              0.3632097649201262,
              0.42547542036330765,
              0.4662059630678269
            ]
          },
          {
            "end_step": 4500000,
            "stage_mean": [
              0.82,
              0.7426666666666667,
              0.6393333333333333,
              0.5806666666666667
            ],
            "stage_sample_sd": [
              0.2740218969352632,
              0.33841000773223795,
              0.4306382859585679,
              0.46531852889535075
            ]
          },
          {
            "end_step": 4600000,
            "stage_mean": [
              0.7826666666666666,
              0.6993333333333334,
              0.6353333333333333,
              0.5853333333333334
            ],
            "stage_sample_sd": [
              0.3573812156973745,
              0.43340666046258836,
              0.47501719267131093,
              0.4935679622233734
            ]
          },
          {
            "end_step": 4700000,
            "stage_mean": [
              0.772,
              0.6513333333333333,
              0.5566666666666666,
              0.5046666666666667
            ],
            "stage_sample_sd": [
              0.31630365157550744,
              0.39762461359092616,
              0.4221010937362439,
              0.440301411913854
            ]
          },
          {
            "end_step": 4800000,
            "stage_mean": [
              0.7873333333333333,
              0.664,
              0.5693333333333334,
              0.51
            ],
            "stage_sample_sd": [
              0.29644785938396206,
              0.3841301862650214,
              0.4360840897502835,
              0.4597347061077725
            ]
          },
          {
            "end_step": 4900000,
            "stage_mean": [
              0.7673333333333333,
              0.628,
              0.5593333333333333,
              0.5133333333333333
            ],
            "stage_sample_sd": [
              0.33765268151361294,
              0.4087688833558641,
              0.4097283653023468,
              0.44116361288453215
            ]
          },
          {
            "end_step": 5000000,
            "stage_mean": [
              0.7986666666666666,
              0.6366666666666667,
              0.5686666666666667,
              0.5253333333333333
            ],
            "stage_sample_sd": [
              0.3008875759039135,
              0.43477503761524,
              0.45914848723842416,
              0.46293124039465444
            ]
          }
        ]
      },
      {
        "cohort": "iter12_trial1",
        "genome": "3f86420890368c2d",
        "seeds": [
          {
            "seed": 0,
            "source": "outputs/live_hand_p1_cold_1m_20260913/attempt_002/runs/adroit_hand_relocate_p1_seed0_20260913_030234/trajectory_evidence/index.v1.1202601.jsonl",
            "sha256": "66ae55861f9d08ce8b1f4afdbc6e726cb702622c55a793eb068f58e739444d71",
            "episodes": 25000,
            "total_learner_steps": 5000000,
            "windows": [
              {
                "end_step": 100000,
                "episodes": 500,
                "stage_counts": [
                  109,
                  13,
                  17,
                  0
                ],
                "stage_rates": [
                  0.218,
                  0.026,
                  0.034,
                  0.0
                ]
              },
              {
                "end_step": 200000,
                "episodes": 500,
                "stage_counts": [
                  108,
                  13,
                  9,
                  0
                ],
                "stage_rates": [
                  0.216,
                  0.026,
                  0.018,
                  0.0
                ]
              },
              {
                "end_step": 300000,
                "episodes": 500,
                "stage_counts": [
                  116,
                  8,
                  13,
                  0
                ],
                "stage_rates": [
                  0.232,
                  0.016,
                  0.026,
                  0.0
                ]
              },
              {
                "end_step": 400000,
                "episodes": 500,
                "stage_counts": [
                  103,
                  9,
                  15,
                  0
                ],
                "stage_rates": [
                  0.206,
                  0.018,
                  0.03,
                  0.0
                ]
              },
              {
                "end_step": 500000,
                "episodes": 500,
                "stage_counts": [
                  112,
                  14,
                  11,
                  0
                ],
                "stage_rates": [
                  0.224,
                  0.028,
                  0.022,
                  0.0
                ]
              },
              {
                "end_step": 600000,
                "episodes": 500,
                "stage_counts": [
                  118,
                  12,
                  12,
                  0
                ],
                "stage_rates": [
                  0.236,
                  0.024,
                  0.024,
                  0.0
                ]
              },
              {
                "end_step": 700000,
                "episodes": 500,
                "stage_counts": [
                  131,
                  19,
                  11,
                  0
                ],
                "stage_rates": [
                  0.262,
                  0.038,
                  0.022,
                  0.0
                ]
              },
              {
                "end_step": 800000,
                "episodes": 500,
                "stage_counts": [
                  107,
                  14,
                  10,
                  0
                ],
                "stage_rates": [
                  0.214,
                  0.028,
                  0.02,
                  0.0
                ]
              },
              {
                "end_step": 900000,
                "episodes": 500,
                "stage_counts": [
                  105,
                  14,
                  16,
                  0
                ],
                "stage_rates": [
                  0.21,
                  0.028,
                  0.032,
                  0.0
                ]
              },
              {
                "end_step": 1000000,
                "episodes": 500,
                "stage_counts": [
                  115,
                  9,
                  14,
                  0
                ],
                "stage_rates": [
                  0.23,
                  0.018,
                  0.028,
                  0.0
                ]
              },
              {
                "end_step": 1100000,
                "episodes": 500,
                "stage_counts": [
                  159,
                  27,
                  12,
                  2
                ],
                "stage_rates": [
                  0.318,
                  0.054,
                  0.024,
                  0.004
                ]
              },
              {
                "end_step": 1200000,
                "episodes": 500,
                "stage_counts": [
                  349,
                  83,
                  19,
                  1
                ],
                "stage_rates": [
                  0.698,
                  0.166,
                  0.038,
                  0.002
                ]
              },
              {
                "end_step": 1300000,
                "episodes": 500,
                "stage_counts": [
                  466,
                  246,
                  34,
                  4
                ],
                "stage_rates": [
                  0.932,
                  0.492,
                  0.068,
                  0.008
                ]
              },
              {
                "end_step": 1400000,
                "episodes": 500,
                "stage_counts": [
                  492,
                  349,
                  41,
                  5
                ],
                "stage_rates": [
                  0.984,
                  0.698,
                  0.082,
                  0.01
                ]
              },
              {
                "end_step": 1500000,
                "episodes": 500,
                "stage_counts": [
                  468,
                  389,
                  57,
                  13
                ],
                "stage_rates": [
                  0.936,
                  0.778,
                  0.114,
                  0.026
                ]
              },
              {
                "end_step": 1600000,
                "episodes": 500,
                "stage_counts": [
                  475,
                  422,
                  88,
                  23
                ],
                "stage_rates": [
                  0.95,
                  0.844,
                  0.176,
                  0.046
                ]
              },
              {
                "end_step": 1700000,
                "episodes": 500,
                "stage_counts": [
                  459,
                  426,
                  112,
                  35
                ],
                "stage_rates": [
                  0.918,
                  0.852,
                  0.224,
                  0.07
                ]
              },
              {
                "end_step": 1800000,
                "episodes": 500,
                "stage_counts": [
                  464,
                  400,
                  106,
                  21
                ],
                "stage_rates": [
                  0.928,
                  0.8,
                  0.212,
                  0.042
                ]
              },
              {
                "end_step": 1900000,
                "episodes": 500,
                "stage_counts": [
                  461,
                  413,
                  92,
                  26
                ],
                "stage_rates": [
                  0.922,
                  0.826,
                  0.184,
                  0.052
                ]
              },
              {
                "end_step": 2000000,
                "episodes": 500,
                "stage_counts": [
                  421,
                  339,
                  71,
                  22
                ],
                "stage_rates": [
                  0.842,
                  0.678,
                  0.142,
                  0.044
                ]
              },
              {
                "end_step": 2100000,
                "episodes": 500,
                "stage_counts": [
                  450,
                  372,
                  86,
                  29
                ],
                "stage_rates": [
                  0.9,
                  0.744,
                  0.172,
                  0.058
                ]
              },
              {
                "end_step": 2200000,
                "episodes": 500,
                "stage_counts": [
                  436,
                  361,
                  88,
                  24
                ],
                "stage_rates": [
                  0.872,
                  0.722,
                  0.176,
                  0.048
                ]
              },
              {
                "end_step": 2300000,
                "episodes": 500,
                "stage_counts": [
                  466,
                  417,
                  113,
                  47
                ],
                "stage_rates": [
                  0.932,
                  0.834,
                  0.226,
                  0.094
                ]
              },
              {
                "end_step": 2400000,
                "episodes": 500,
                "stage_counts": [
                  473,
                  401,
                  114,
                  37
                ],
                "stage_rates": [
                  0.946,
                  0.802,
                  0.228,
                  0.074
                ]
              },
              {
                "end_step": 2500000,
                "episodes": 500,
                "stage_counts": [
                  464,
                  385,
                  135,
                  43
                ],
                "stage_rates": [
                  0.928,
                  0.77,
                  0.27,
                  0.086
                ]
              },
              {
                "end_step": 2600000,
                "episodes": 500,
                "stage_counts": [
                  468,
                  419,
                  149,
                  51
                ],
                "stage_rates": [
                  0.936,
                  0.838,
                  0.298,
                  0.102
                ]
              },
              {
                "end_step": 2700000,
                "episodes": 500,
                "stage_counts": [
                  436,
                  380,
                  147,
                  69
                ],
                "stage_rates": [
                  0.872,
                  0.76,
                  0.294,
                  0.138
                ]
              },
              {
                "end_step": 2800000,
                "episodes": 500,
                "stage_counts": [
                  488,
                  426,
                  154,
                  52
                ],
                "stage_rates": [
                  0.976,
                  0.852,
                  0.308,
                  0.104
                ]
              },
              {
                "end_step": 2900000,
                "episodes": 500,
                "stage_counts": [
                  452,
                  361,
                  117,
                  41
                ],
                "stage_rates": [
                  0.904,
                  0.722,
                  0.234,
                  0.082
                ]
              },
              {
                "end_step": 3000000,
                "episodes": 500,
                "stage_counts": [
                  476,
                  394,
                  131,
                  54
                ],
                "stage_rates": [
                  0.952,
                  0.788,
                  0.262,
                  0.108
                ]
              },
              {
                "end_step": 3100000,
                "episodes": 500,
                "stage_counts": [
                  446,
                  377,
                  117,
                  50
                ],
                "stage_rates": [
                  0.892,
                  0.754,
                  0.234,
                  0.1
                ]
              },
              {
                "end_step": 3200000,
                "episodes": 500,
                "stage_counts": [
                  473,
                  393,
                  117,
                  45
                ],
                "stage_rates": [
                  0.946,
                  0.786,
                  0.234,
                  0.09
                ]
              },
              {
                "end_step": 3300000,
                "episodes": 500,
                "stage_counts": [
                  487,
                  422,
                  144,
                  65
                ],
                "stage_rates": [
                  0.974,
                  0.844,
                  0.288,
                  0.13
                ]
              },
              {
                "end_step": 3400000,
                "episodes": 500,
                "stage_counts": [
                  469,
                  408,
                  160,
                  77
                ],
                "stage_rates": [
                  0.938,
                  0.816,
                  0.32,
                  0.154
                ]
              },
              {
                "end_step": 3500000,
                "episodes": 500,
                "stage_counts": [
                  479,
                  422,
                  166,
                  78
                ],
                "stage_rates": [
                  0.958,
                  0.844,
                  0.332,
                  0.156
                ]
              },
              {
                "end_step": 3600000,
                "episodes": 500,
                "stage_counts": [
                  468,
                  396,
                  147,
                  61
                ],
                "stage_rates": [
                  0.936,
                  0.792,
                  0.294,
                  0.122
                ]
              },
              {
                "end_step": 3700000,
                "episodes": 500,
                "stage_counts": [
                  464,
                  370,
                  156,
                  74
                ],
                "stage_rates": [
                  0.928,
                  0.74,
                  0.312,
                  0.148
                ]
              },
              {
                "end_step": 3800000,
                "episodes": 500,
                "stage_counts": [
                  483,
                  401,
                  134,
                  63
                ],
                "stage_rates": [
                  0.966,
                  0.802,
                  0.268,
                  0.126
                ]
              },
              {
                "end_step": 3900000,
                "episodes": 500,
                "stage_counts": [
                  436,
                  375,
                  115,
                  59
                ],
                "stage_rates": [
                  0.872,
                  0.75,
                  0.23,
                  0.118
                ]
              },
              {
                "end_step": 4000000,
                "episodes": 500,
                "stage_counts": [
                  477,
                  405,
                  154,
                  75
                ],
                "stage_rates": [
                  0.954,
                  0.81,
                  0.308,
                  0.15
                ]
              },
              {
                "end_step": 4100000,
                "episodes": 500,
                "stage_counts": [
                  475,
                  381,
                  139,
                  67
                ],
                "stage_rates": [
                  0.95,
                  0.762,
                  0.278,
                  0.134
                ]
              },
              {
                "end_step": 4200000,
                "episodes": 500,
                "stage_counts": [
                  458,
                  337,
                  62,
                  22
                ],
                "stage_rates": [
                  0.916,
                  0.674,
                  0.124,
                  0.044
                ]
              },
              {
                "end_step": 4300000,
                "episodes": 500,
                "stage_counts": [
                  478,
                  378,
                  89,
                  35
                ],
                "stage_rates": [
                  0.956,
                  0.756,
                  0.178,
                  0.07
                ]
              },
              {
                "end_step": 4400000,
                "episodes": 500,
                "stage_counts": [
                  453,
                  362,
                  95,
                  37
                ],
                "stage_rates": [
                  0.906,
                  0.724,
                  0.19,
                  0.074
                ]
              },
              {
                "end_step": 4500000,
                "episodes": 500,
                "stage_counts": [
                  468,
                  342,
                  75,
                  36
                ],
                "stage_rates": [
                  0.936,
                  0.684,
                  0.15,
                  0.072
                ]
              },
              {
                "end_step": 4600000,
                "episodes": 500,
                "stage_counts": [
                  424,
                  260,
                  72,
                  37
                ],
                "stage_rates": [
                  0.848,
                  0.52,
                  0.144,
                  0.074
                ]
              },
              {
                "end_step": 4700000,
                "episodes": 500,
                "stage_counts": [
                  447,
                  269,
                  54,
                  13
                ],
                "stage_rates": [
                  0.894,
                  0.538,
                  0.108,
                  0.026
                ]
              },
              {
                "end_step": 4800000,
                "episodes": 500,
                "stage_counts": [
                  364,
                  152,
                  26,
                  2
                ],
                "stage_rates": [
                  0.728,
                  0.304,
                  0.052,
                  0.004
                ]
              },
              {
                "end_step": 4900000,
                "episodes": 500,
                "stage_counts": [
                  325,
                  144,
                  43,
                  8
                ],
                "stage_rates": [
                  0.65,
                  0.288,
                  0.086,
                  0.016
                ]
              },
              {
                "end_step": 5000000,
                "episodes": 500,
                "stage_counts": [
                  345,
                  166,
                  44,
                  8
                ],
                "stage_rates": [
                  0.69,
                  0.332,
                  0.088,
                  0.016
                ]
              }
            ]
          },
          {
            "seed": 1,
            "source": "outputs/live_hand_p1_cold_1m_20260913/attempt_002/runs/adroit_hand_relocate_p1_seed0_20260913_030234/trajectory_evidence/index.v1.1202604.jsonl",
            "sha256": "b84e98c247b3cc4dca69f122b15496047f85e969ec02ebdf8e60a127ffc5098c",
            "episodes": 25000,
            "total_learner_steps": 5000000,
            "windows": [
              {
                "end_step": 100000,
                "episodes": 500,
                "stage_counts": [
                  118,
                  11,
                  13,
                  0
                ],
                "stage_rates": [
                  0.236,
                  0.022,
                  0.026,
                  0.0
                ]
              },
              {
                "end_step": 200000,
                "episodes": 500,
                "stage_counts": [
                  112,
                  9,
                  13,
                  0
                ],
                "stage_rates": [
                  0.224,
                  0.018,
                  0.026,
                  0.0
                ]
              },
              {
                "end_step": 300000,
                "episodes": 500,
                "stage_counts": [
                  112,
                  10,
                  6,
                  0
                ],
                "stage_rates": [
                  0.224,
                  0.02,
                  0.012,
                  0.0
                ]
              },
              {
                "end_step": 400000,
                "episodes": 500,
                "stage_counts": [
                  113,
                  10,
                  7,
                  1
                ],
                "stage_rates": [
                  0.226,
                  0.02,
                  0.014,
                  0.002
                ]
              },
              {
                "end_step": 500000,
                "episodes": 500,
                "stage_counts": [
                  132,
                  12,
                  14,
                  0
                ],
                "stage_rates": [
                  0.264,
                  0.024,
                  0.028,
                  0.0
                ]
              },
              {
                "end_step": 600000,
                "episodes": 500,
                "stage_counts": [
                  117,
                  11,
                  10,
                  0
                ],
                "stage_rates": [
                  0.234,
                  0.022,
                  0.02,
                  0.0
                ]
              },
              {
                "end_step": 700000,
                "episodes": 500,
                "stage_counts": [
                  112,
                  13,
                  15,
                  0
                ],
                "stage_rates": [
                  0.224,
                  0.026,
                  0.03,
                  0.0
                ]
              },
              {
                "end_step": 800000,
                "episodes": 500,
                "stage_counts": [
                  115,
                  11,
                  13,
                  0
                ],
                "stage_rates": [
                  0.23,
                  0.022,
                  0.026,
                  0.0
                ]
              },
              {
                "end_step": 900000,
                "episodes": 500,
                "stage_counts": [
                  118,
                  14,
                  14,
                  1
                ],
                "stage_rates": [
                  0.236,
                  0.028,
                  0.028,
                  0.002
                ]
              },
              {
                "end_step": 1000000,
                "episodes": 500,
                "stage_counts": [
                  111,
                  15,
                  16,
                  1
                ],
                "stage_rates": [
                  0.222,
                  0.03,
                  0.032,
                  0.002
                ]
              },
              {
                "end_step": 1100000,
                "episodes": 500,
                "stage_counts": [
                  136,
                  22,
                  15,
                  1
                ],
                "stage_rates": [
                  0.272,
                  0.044,
                  0.03,
                  0.002
                ]
              },
              {
                "end_step": 1200000,
                "episodes": 500,
                "stage_counts": [
                  350,
                  113,
                  30,
                  5
                ],
                "stage_rates": [
                  0.7,
                  0.226,
                  0.06,
                  0.01
                ]
              },
              {
                "end_step": 1300000,
                "episodes": 500,
                "stage_counts": [
                  475,
                  248,
                  29,
                  1
                ],
                "stage_rates": [
                  0.95,
                  0.496,
                  0.058,
                  0.002
                ]
              },
              {
                "end_step": 1400000,
                "episodes": 500,
                "stage_counts": [
                  491,
                  375,
                  40,
                  6
                ],
                "stage_rates": [
                  0.982,
                  0.75,
                  0.08,
                  0.012
                ]
              },
              {
                "end_step": 1500000,
                "episodes": 500,
                "stage_counts": [
                  499,
                  436,
                  78,
                  14
                ],
                "stage_rates": [
                  0.998,
                  0.872,
                  0.156,
                  0.028
                ]
              },
              {
                "end_step": 1600000,
                "episodes": 500,
                "stage_counts": [
                  494,
                  455,
                  82,
                  21
                ],
                "stage_rates": [
                  0.988,
                  0.91,
                  0.164,
                  0.042
                ]
              },
              {
                "end_step": 1700000,
                "episodes": 500,
                "stage_counts": [
                  500,
                  478,
                  118,
                  30
                ],
                "stage_rates": [
                  1.0,
                  0.956,
                  0.236,
                  0.06
                ]
              },
              {
                "end_step": 1800000,
                "episodes": 500,
                "stage_counts": [
                  499,
                  477,
                  151,
                  40
                ],
                "stage_rates": [
                  0.998,
                  0.954,
                  0.302,
                  0.08
                ]
              },
              {
                "end_step": 1900000,
                "episodes": 500,
                "stage_counts": [
                  496,
                  470,
                  143,
                  55
                ],
                "stage_rates": [
                  0.992,
                  0.94,
                  0.286,
                  0.11
                ]
              },
              {
                "end_step": 2000000,
                "episodes": 500,
                "stage_counts": [
                  461,
                  426,
                  162,
                  58
                ],
                "stage_rates": [
                  0.922,
                  0.852,
                  0.324,
                  0.116
                ]
              },
              {
                "end_step": 2100000,
                "episodes": 500,
                "stage_counts": [
                  489,
                  461,
                  215,
                  81
                ],
                "stage_rates": [
                  0.978,
                  0.922,
                  0.43,
                  0.162
                ]
              },
              {
                "end_step": 2200000,
                "episodes": 500,
                "stage_counts": [
                  487,
                  451,
                  235,
                  90
                ],
                "stage_rates": [
                  0.974,
                  0.902,
                  0.47,
                  0.18
                ]
              },
              {
                "end_step": 2300000,
                "episodes": 500,
                "stage_counts": [
                  490,
                  455,
                  215,
                  105
                ],
                "stage_rates": [
                  0.98,
                  0.91,
                  0.43,
                  0.21
                ]
              },
              {
                "end_step": 2400000,
                "episodes": 500,
                "stage_counts": [
                  402,
                  282,
                  98,
                  33
                ],
                "stage_rates": [
                  0.804,
                  0.564,
                  0.196,
                  0.066
                ]
              },
              {
                "end_step": 2500000,
                "episodes": 500,
                "stage_counts": [
                  489,
                  425,
                  216,
                  97
                ],
                "stage_rates": [
                  0.978,
                  0.85,
                  0.432,
                  0.194
                ]
              },
              {
                "end_step": 2600000,
                "episodes": 500,
                "stage_counts": [
                  476,
                  413,
                  213,
                  92
                ],
                "stage_rates": [
                  0.952,
                  0.826,
                  0.426,
                  0.184
                ]
              },
              {
                "end_step": 2700000,
                "episodes": 500,
                "stage_counts": [
                  461,
                  392,
                  208,
                  94
                ],
                "stage_rates": [
                  0.922,
                  0.784,
                  0.416,
                  0.188
                ]
              },
              {
                "end_step": 2800000,
                "episodes": 500,
                "stage_counts": [
                  479,
                  424,
                  260,
                  118
                ],
                "stage_rates": [
                  0.958,
                  0.848,
                  0.52,
                  0.236
                ]
              },
              {
                "end_step": 2900000,
                "episodes": 500,
                "stage_counts": [
                  480,
                  439,
                  298,
                  161
                ],
                "stage_rates": [
                  0.96,
                  0.878,
                  0.596,
                  0.322
                ]
              },
              {
                "end_step": 3000000,
                "episodes": 500,
                "stage_counts": [
                  472,
                  424,
                  274,
                  152
                ],
                "stage_rates": [
                  0.944,
                  0.848,
                  0.548,
                  0.304
                ]
              },
              {
                "end_step": 3100000,
                "episodes": 500,
                "stage_counts": [
                  470,
                  341,
                  163,
                  80
                ],
                "stage_rates": [
                  0.94,
                  0.682,
                  0.326,
                  0.16
                ]
              },
              {
                "end_step": 3200000,
                "episodes": 500,
                "stage_counts": [
                  477,
                  435,
                  365,
                  252
                ],
                "stage_rates": [
                  0.954,
                  0.87,
                  0.73,
                  0.504
                ]
              },
              {
                "end_step": 3300000,
                "episodes": 500,
                "stage_counts": [
                  473,
                  407,
                  330,
                  235
                ],
                "stage_rates": [
                  0.946,
                  0.814,
                  0.66,
                  0.47
                ]
              },
              {
                "end_step": 3400000,
                "episodes": 500,
                "stage_counts": [
                  475,
                  418,
                  339,
                  259
                ],
                "stage_rates": [
                  0.95,
                  0.836,
                  0.678,
                  0.518
                ]
              },
              {
                "end_step": 3500000,
                "episodes": 500,
                "stage_counts": [
                  459,
                  386,
                  300,
                  231
                ],
                "stage_rates": [
                  0.918,
                  0.772,
                  0.6,
                  0.462
                ]
              },
              {
                "end_step": 3600000,
                "episodes": 500,
                "stage_counts": [
                  461,
                  389,
                  260,
                  176
                ],
                "stage_rates": [
                  0.922,
                  0.778,
                  0.52,
                  0.352
                ]
              },
              {
                "end_step": 3700000,
                "episodes": 500,
                "stage_counts": [
                  410,
                  277,
                  93,
                  42
                ],
                "stage_rates": [
                  0.82,
                  0.554,
                  0.186,
                  0.084
                ]
              },
              {
                "end_step": 3800000,
                "episodes": 500,
                "stage_counts": [
                  412,
                  310,
                  192,
                  127
                ],
                "stage_rates": [
                  0.824,
                  0.62,
                  0.384,
                  0.254
                ]
              },
              {
                "end_step": 3900000,
                "episodes": 500,
                "stage_counts": [
                  480,
                  412,
                  328,
                  283
                ],
                "stage_rates": [
                  0.96,
                  0.824,
                  0.656,
                  0.566
                ]
              },
              {
                "end_step": 4000000,
                "episodes": 500,
                "stage_counts": [
                  482,
                  437,
                  394,
                  360
                ],
                "stage_rates": [
                  0.964,
                  0.874,
                  0.788,
                  0.72
                ]
              },
              {
                "end_step": 4100000,
                "episodes": 500,
                "stage_counts": [
                  472,
                  437,
                  414,
                  400
                ],
                "stage_rates": [
                  0.944,
                  0.874,
                  0.828,
                  0.8
                ]
              },
              {
                "end_step": 4200000,
                "episodes": 500,
                "stage_counts": [
                  459,
                  385,
                  337,
                  310
                ],
                "stage_rates": [
                  0.918,
                  0.77,
                  0.674,
                  0.62
                ]
              },
              {
                "end_step": 4300000,
                "episodes": 500,
                "stage_counts": [
                  408,
                  372,
                  324,
                  294
                ],
                "stage_rates": [
                  0.816,
                  0.744,
                  0.648,
                  0.588
                ]
              },
              {
                "end_step": 4400000,
                "episodes": 500,
                "stage_counts": [
                  465,
                  393,
                  327,
                  284
                ],
                "stage_rates": [
                  0.93,
                  0.786,
                  0.654,
                  0.568
                ]
              },
              {
                "end_step": 4500000,
                "episodes": 500,
                "stage_counts": [
                  445,
                  366,
                  301,
                  265
                ],
                "stage_rates": [
                  0.89,
                  0.732,
                  0.602,
                  0.53
                ]
              },
              {
                "end_step": 4600000,
                "episodes": 500,
                "stage_counts": [
                  472,
                  406,
                  323,
                  298
                ],
                "stage_rates": [
                  0.944,
                  0.812,
                  0.646,
                  0.596
                ]
              },
              {
                "end_step": 4700000,
                "episodes": 500,
                "stage_counts": [
                  471,
                  425,
                  379,
                  354
                ],
                "stage_rates": [
                  0.942,
                  0.85,
                  0.758,
                  0.708
                ]
              },
              {
                "end_step": 4800000,
                "episodes": 500,
                "stage_counts": [
                  476,
                  402,
                  337,
                  314
                ],
                "stage_rates": [
                  0.952,
                  0.804,
                  0.674,
                  0.628
                ]
              },
              {
                "end_step": 4900000,
                "episodes": 500,
                "stage_counts": [
                  472,
                  420,
                  358,
                  323
                ],
                "stage_rates": [
                  0.944,
                  0.84,
                  0.716,
                  0.646
                ]
              },
              {
                "end_step": 5000000,
                "episodes": 500,
                "stage_counts": [
                  471,
                  435,
                  407,
                  390
                ],
                "stage_rates": [
                  0.942,
                  0.87,
                  0.814,
                  0.78
                ]
              }
            ]
          },
          {
            "seed": 2,
            "source": "outputs/live_hand_p1_cold_1m_20260913/attempt_002/runs/adroit_hand_relocate_p1_seed0_20260913_030234/trajectory_evidence/index.v1.1202605.jsonl",
            "sha256": "660e59e075e346c799138f1ab76988dff2ced4df66242e3e2722b042f6480c78",
            "episodes": 25000,
            "total_learner_steps": 5000000,
            "windows": [
              {
                "end_step": 100000,
                "episodes": 500,
                "stage_counts": [
                  112,
                  11,
                  7,
                  0
                ],
                "stage_rates": [
                  0.224,
                  0.022,
                  0.014,
                  0.0
                ]
              },
              {
                "end_step": 200000,
                "episodes": 500,
                "stage_counts": [
                  118,
                  18,
                  16,
                  0
                ],
                "stage_rates": [
                  0.236,
                  0.036,
                  0.032,
                  0.0
                ]
              },
              {
                "end_step": 300000,
                "episodes": 500,
                "stage_counts": [
                  103,
                  12,
                  15,
                  1
                ],
                "stage_rates": [
                  0.206,
                  0.024,
                  0.03,
                  0.002
                ]
              },
              {
                "end_step": 400000,
                "episodes": 500,
                "stage_counts": [
                  119,
                  20,
                  14,
                  0
                ],
                "stage_rates": [
                  0.238,
                  0.04,
                  0.028,
                  0.0
                ]
              },
              {
                "end_step": 500000,
                "episodes": 500,
                "stage_counts": [
                  107,
                  8,
                  15,
                  0
                ],
                "stage_rates": [
                  0.214,
                  0.016,
                  0.03,
                  0.0
                ]
              },
              {
                "end_step": 600000,
                "episodes": 500,
                "stage_counts": [
                  116,
                  13,
                  14,
                  0
                ],
                "stage_rates": [
                  0.232,
                  0.026,
                  0.028,
                  0.0
                ]
              },
              {
                "end_step": 700000,
                "episodes": 500,
                "stage_counts": [
                  115,
                  12,
                  12,
                  1
                ],
                "stage_rates": [
                  0.23,
                  0.024,
                  0.024,
                  0.002
                ]
              },
              {
                "end_step": 800000,
                "episodes": 500,
                "stage_counts": [
                  110,
                  8,
                  16,
                  0
                ],
                "stage_rates": [
                  0.22,
                  0.016,
                  0.032,
                  0.0
                ]
              },
              {
                "end_step": 900000,
                "episodes": 500,
                "stage_counts": [
                  104,
                  13,
                  15,
                  0
                ],
                "stage_rates": [
                  0.208,
                  0.026,
                  0.03,
                  0.0
                ]
              },
              {
                "end_step": 1000000,
                "episodes": 500,
                "stage_counts": [
                  110,
                  10,
                  8,
                  0
                ],
                "stage_rates": [
                  0.22,
                  0.02,
                  0.016,
                  0.0
                ]
              },
              {
                "end_step": 1100000,
                "episodes": 500,
                "stage_counts": [
                  143,
                  24,
                  12,
                  1
                ],
                "stage_rates": [
                  0.286,
                  0.048,
                  0.024,
                  0.002
                ]
              },
              {
                "end_step": 1200000,
                "episodes": 500,
                "stage_counts": [
                  370,
                  111,
                  28,
                  2
                ],
                "stage_rates": [
                  0.74,
                  0.222,
                  0.056,
                  0.004
                ]
              },
              {
                "end_step": 1300000,
                "episodes": 500,
                "stage_counts": [
                  464,
                  244,
                  26,
                  1
                ],
                "stage_rates": [
                  0.928,
                  0.488,
                  0.052,
                  0.002
                ]
              },
              {
                "end_step": 1400000,
                "episodes": 500,
                "stage_counts": [
                  493,
                  383,
                  37,
                  5
                ],
                "stage_rates": [
                  0.986,
                  0.766,
                  0.074,
                  0.01
                ]
              },
              {
                "end_step": 1500000,
                "episodes": 500,
                "stage_counts": [
                  498,
                  435,
                  49,
                  4
                ],
                "stage_rates": [
                  0.996,
                  0.87,
                  0.098,
                  0.008
                ]
              },
              {
                "end_step": 1600000,
                "episodes": 500,
                "stage_counts": [
                  500,
                  467,
                  78,
                  13
                ],
                "stage_rates": [
                  1.0,
                  0.934,
                  0.156,
                  0.026
                ]
              },
              {
                "end_step": 1700000,
                "episodes": 500,
                "stage_counts": [
                  494,
                  462,
                  81,
                  22
                ],
                "stage_rates": [
                  0.988,
                  0.924,
                  0.162,
                  0.044
                ]
              },
              {
                "end_step": 1800000,
                "episodes": 500,
                "stage_counts": [
                  458,
                  425,
                  80,
                  29
                ],
                "stage_rates": [
                  0.916,
                  0.85,
                  0.16,
                  0.058
                ]
              },
              {
                "end_step": 1900000,
                "episodes": 500,
                "stage_counts": [
                  500,
                  476,
                  82,
                  17
                ],
                "stage_rates": [
                  1.0,
                  0.952,
                  0.164,
                  0.034
                ]
              },
              {
                "end_step": 2000000,
                "episodes": 500,
                "stage_counts": [
                  499,
                  476,
                  94,
                  31
                ],
                "stage_rates": [
                  0.998,
                  0.952,
                  0.188,
                  0.062
                ]
              },
              {
                "end_step": 2100000,
                "episodes": 500,
                "stage_counts": [
                  496,
                  470,
                  96,
                  36
                ],
                "stage_rates": [
                  0.992,
                  0.94,
                  0.192,
                  0.072
                ]
              },
              {
                "end_step": 2200000,
                "episodes": 500,
                "stage_counts": [
                  467,
                  374,
                  83,
                  26
                ],
                "stage_rates": [
                  0.934,
                  0.748,
                  0.166,
                  0.052
                ]
              },
              {
                "end_step": 2300000,
                "episodes": 500,
                "stage_counts": [
                  478,
                  414,
                  108,
                  31
                ],
                "stage_rates": [
                  0.956,
                  0.828,
                  0.216,
                  0.062
                ]
              },
              {
                "end_step": 2400000,
                "episodes": 500,
                "stage_counts": [
                  496,
                  460,
                  130,
                  48
                ],
                "stage_rates": [
                  0.992,
                  0.92,
                  0.26,
                  0.096
                ]
              },
              {
                "end_step": 2500000,
                "episodes": 500,
                "stage_counts": [
                  488,
                  431,
                  122,
                  49
                ],
                "stage_rates": [
                  0.976,
                  0.862,
                  0.244,
                  0.098
                ]
              },
              {
                "end_step": 2600000,
                "episodes": 500,
                "stage_counts": [
                  493,
                  469,
                  158,
                  61
                ],
                "stage_rates": [
                  0.986,
                  0.938,
                  0.316,
                  0.122
                ]
              },
              {
                "end_step": 2700000,
                "episodes": 500,
                "stage_counts": [
                  498,
                  480,
                  135,
                  62
                ],
                "stage_rates": [
                  0.996,
                  0.96,
                  0.27,
                  0.124
                ]
              },
              {
                "end_step": 2800000,
                "episodes": 500,
                "stage_counts": [
                  485,
                  428,
                  82,
                  26
                ],
                "stage_rates": [
                  0.97,
                  0.856,
                  0.164,
                  0.052
                ]
              },
              {
                "end_step": 2900000,
                "episodes": 500,
                "stage_counts": [
                  438,
                  329,
                  33,
                  4
                ],
                "stage_rates": [
                  0.876,
                  0.658,
                  0.066,
                  0.008
                ]
              },
              {
                "end_step": 3000000,
                "episodes": 500,
                "stage_counts": [
                  378,
                  240,
                  38,
                  1
                ],
                "stage_rates": [
                  0.756,
                  0.48,
                  0.076,
                  0.002
                ]
              },
              {
                "end_step": 3100000,
                "episodes": 500,
                "stage_counts": [
                  449,
                  332,
                  44,
                  9
                ],
                "stage_rates": [
                  0.898,
                  0.664,
                  0.088,
                  0.018
                ]
              },
              {
                "end_step": 3200000,
                "episodes": 500,
                "stage_counts": [
                  490,
                  439,
                  90,
                  38
                ],
                "stage_rates": [
                  0.98,
                  0.878,
                  0.18,
                  0.076
                ]
              },
              {
                "end_step": 3300000,
                "episodes": 500,
                "stage_counts": [
                  462,
                  431,
                  94,
                  44
                ],
                "stage_rates": [
                  0.924,
                  0.862,
                  0.188,
                  0.088
                ]
              },
              {
                "end_step": 3400000,
                "episodes": 500,
                "stage_counts": [
                  479,
                  418,
                  124,
                  83
                ],
                "stage_rates": [
                  0.958,
                  0.836,
                  0.248,
                  0.166
                ]
              },
              {
                "end_step": 3500000,
                "episodes": 500,
                "stage_counts": [
                  417,
                  382,
                  109,
                  60
                ],
                "stage_rates": [
                  0.834,
                  0.764,
                  0.218,
                  0.12
                ]
              },
              {
                "end_step": 3600000,
                "episodes": 500,
                "stage_counts": [
                  467,
                  453,
                  156,
                  94
                ],
                "stage_rates": [
                  0.934,
                  0.906,
                  0.312,
                  0.188
                ]
              },
              {
                "end_step": 3700000,
                "episodes": 500,
                "stage_counts": [
                  448,
                  419,
                  129,
                  74
                ],
                "stage_rates": [
                  0.896,
                  0.838,
                  0.258,
                  0.148
                ]
              },
              {
                "end_step": 3800000,
                "episodes": 500,
                "stage_counts": [
                  467,
                  415,
                  102,
                  59
                ],
                "stage_rates": [
                  0.934,
                  0.83,
                  0.204,
                  0.118
                ]
              },
              {
                "end_step": 3900000,
                "episodes": 500,
                "stage_counts": [
                  418,
                  330,
                  84,
                  50
                ],
                "stage_rates": [
                  0.836,
                  0.66,
                  0.168,
                  0.1
                ]
              },
              {
                "end_step": 4000000,
                "episodes": 500,
                "stage_counts": [
                  428,
                  348,
                  101,
                  61
                ],
                "stage_rates": [
                  0.856,
                  0.696,
                  0.202,
                  0.122
                ]
              },
              {
                "end_step": 4100000,
                "episodes": 500,
                "stage_counts": [
                  410,
                  330,
                  67,
                  33
                ],
                "stage_rates": [
                  0.82,
                  0.66,
                  0.134,
                  0.066
                ]
              },
              {
                "end_step": 4200000,
                "episodes": 500,
                "stage_counts": [
                  387,
                  300,
                  81,
                  53
                ],
                "stage_rates": [
                  0.774,
                  0.6,
                  0.162,
                  0.106
                ]
              },
              {
                "end_step": 4300000,
                "episodes": 500,
                "stage_counts": [
                  441,
                  374,
                  86,
                  50
                ],
                "stage_rates": [
                  0.882,
                  0.748,
                  0.172,
                  0.1
                ]
              },
              {
                "end_step": 4400000,
                "episodes": 500,
                "stage_counts": [
                  450,
                  390,
                  80,
                  36
                ],
                "stage_rates": [
                  0.9,
                  0.78,
                  0.16,
                  0.072
                ]
              },
              {
                "end_step": 4500000,
                "episodes": 500,
                "stage_counts": [
                  402,
                  275,
                  42,
                  17
                ],
                "stage_rates": [
                  0.804,
                  0.55,
                  0.084,
                  0.034
                ]
              },
              {
                "end_step": 4600000,
                "episodes": 500,
                "stage_counts": [
                  418,
                  259,
                  58,
                  18
                ],
                "stage_rates": [
                  0.836,
                  0.518,
                  0.116,
                  0.036
                ]
              },
              {
                "end_step": 4700000,
                "episodes": 500,
                "stage_counts": [
                  420,
                  318,
                  79,
                  45
                ],
                "stage_rates": [
                  0.84,
                  0.636,
                  0.158,
                  0.09
                ]
              },
              {
                "end_step": 4800000,
                "episodes": 500,
                "stage_counts": [
                  444,
                  359,
                  101,
                  72
                ],
                "stage_rates": [
                  0.888,
                  0.718,
                  0.202,
                  0.144
                ]
              },
              {
                "end_step": 4900000,
                "episodes": 500,
                "stage_counts": [
                  448,
                  396,
                  101,
                  66
                ],
                "stage_rates": [
                  0.896,
                  0.792,
                  0.202,
                  0.132
                ]
              },
              {
                "end_step": 5000000,
                "episodes": 500,
                "stage_counts": [
                  457,
                  410,
                  105,
                  78
                ],
                "stage_rates": [
                  0.914,
                  0.82,
                  0.21,
                  0.156
                ]
              }
            ]
          }
        ],
        "aggregate": [
          {
            "end_step": 100000,
            "stage_mean": [
              0.226,
              0.02333333333333333,
              0.024666666666666667,
              0.0
            ],
            "stage_sample_sd": [
              0.009165151389911672,
              0.002309401076758503,
              0.010066445913694334,
              0.0
            ]
          },
          {
            "end_step": 200000,
            "stage_mean": [
              0.22533333333333333,
              0.026666666666666665,
              0.025333333333333333,
              0.0
            ],
            "stage_sample_sd": [
              0.010066445913694327,
              0.009018499505645788,
              0.007023769168568493,
              0.0
            ]
          },
          {
            "end_step": 300000,
            "stage_mean": [
              0.22066666666666668,
              0.02,
              0.022666666666666665,
              0.0006666666666666666
            ],
            "stage_sample_sd": [
              0.013316656236958798,
              0.004,
              0.009451631252505217,
              0.0011547005383792516
            ]
          },
          {
            "end_step": 400000,
            "stage_mean": [
              0.22333333333333333,
              0.026,
              0.024,
              0.0006666666666666666
            ],
            "stage_sample_sd": [
              0.016165807537309524,
              0.012165525060596441,
              0.008717797887081347,
              0.0011547005383792516
            ]
          },
          {
            "end_step": 500000,
            "stage_mean": [
              0.234,
              0.02266666666666667,
              0.026666666666666665,
              0.0
            ],
            "stage_sample_sd": [
              0.026457513110645915,
              0.006110100926607786,
              0.004163331998932266,
              0.0
            ]
          },
          {
            "end_step": 600000,
            "stage_mean": [
              0.234,
              0.024,
              0.024,
              0.0
            ],
            "stage_sample_sd": [
              0.001999999999999988,
              0.002,
              0.004,
              0.0
            ]
          },
          {
            "end_step": 700000,
            "stage_mean": [
              0.23866666666666667,
              0.029333333333333333,
              0.025333333333333333,
              0.0006666666666666666
            ],
            "stage_sample_sd": [
              0.02042873792805942,
              0.007571877794400364,
              0.004163331998932265,
              0.0011547005383792516
            ]
          },
          {
            "end_step": 800000,
            "stage_mean": [
              0.22133333333333333,
              0.022,
              0.026,
              0.0
            ],
            "stage_sample_sd": [
              0.008082903768654767,
              0.006,
              0.006,
              0.0
            ]
          },
          {
            "end_step": 900000,
            "stage_mean": [
              0.218,
              0.027333333333333334,
              0.03,
              0.0006666666666666666
            ],
            "stage_sample_sd": [
              0.015620499351813307,
              0.0011547005383792525,
              0.002,
              0.0011547005383792516
            ]
          },
          {
            "end_step": 1000000,
            "stage_mean": [
              0.224,
              0.022666666666666665,
              0.025333333333333333,
              0.0006666666666666666
            ],
            "stage_sample_sd": [
              0.005291502622129186,
              0.006429100507328637,
              0.00832666399786453,
              0.0011547005383792516
            ]
          },
          {
            "end_step": 1100000,
            "stage_mean": [
              0.292,
              0.048666666666666664,
              0.026,
              0.0026666666666666666
            ],
            "stage_sample_sd": [
              0.02357965224510319,
              0.005033222956847167,
              0.0034641016151377535,
              0.0011547005383792516
            ]
          },
          {
            "end_step": 1200000,
            "stage_mean": [
              0.7126666666666667,
              0.20466666666666666,
              0.051333333333333335,
              0.005333333333333333
            ],
            "stage_sample_sd": [
              0.02369247419188917,
              0.03354598833442433,
              0.01171893055416463,
              0.004163331998932265
            ]
          },
          {
            "end_step": 1300000,
            "stage_mean": [
              0.9366666666666666,
              0.492,
              0.059333333333333335,
              0.004
            ],
            "stage_sample_sd": [
              0.011718930554164578,
              0.0040000000000000036,
              0.008082903768654764,
              0.0034641016151377548
            ]
          },
          {
            "end_step": 1400000,
            "stage_mean": [
              0.984,
              0.738,
              0.07866666666666666,
              0.010666666666666666
            ],
            "stage_sample_sd": [
              0.0020000000000000018,
              0.03555277766926239,
              0.0041633319989322695,
              0.0011547005383792516
            ]
          },
          {
            "end_step": 1500000,
            "stage_mean": [
              0.9766666666666667,
              0.84,
              0.12266666666666667,
              0.020666666666666667
            ],
            "stage_sample_sd": [
              0.03523256069793013,
              0.053702886328390195,
              0.02995552258488129,
              0.011015141094572203
            ]
          },
          {
            "end_step": 1600000,
            "stage_mean": [
              0.9793333333333333,
              0.896,
              0.16533333333333333,
              0.038
            ],
            "stage_sample_sd": [
              0.026102362600602547,
              0.04660472079092422,
              0.010066445913694327,
              0.010583005244258363
            ]
          },
          {
            "end_step": 1700000,
            "stage_mean": [
              0.9686666666666667,
              0.9106666666666666,
              0.20733333333333334,
              0.058
            ],
            "stage_sample_sd": [
              0.04428694314731297,
              0.05326662494783514,
              0.03971565602295061,
              0.013114877048604005
            ]
          },
          {
            "end_step": 1800000,
            "stage_mean": [
              0.9473333333333334,
              0.868,
              0.22466666666666665,
              0.060000000000000005
            ],
            "stage_sample_sd": [
              0.04428694314731297,
              0.07856207736560938,
              0.07184242015225638,
              0.019078784028338912
            ]
          },
          {
            "end_step": 1900000,
            "stage_mean": [
              0.9713333333333334,
              0.9059999999999999,
              0.21133333333333332,
              0.06533333333333333
            ],
            "stage_sample_sd": [
              0.04291076011134423,
              0.06954135460285484,
              0.06543189843901315,
              0.039715656022950616
            ]
          },
          {
            "end_step": 2000000,
            "stage_mean": [
              0.9206666666666666,
              0.8273333333333334,
              0.218,
              0.074
            ],
            "stage_sample_sd": [
              0.07800854654032041,
              0.1386554482641534,
              0.09463614531456785,
              0.03746998799039039
            ]
          },
          {
            "end_step": 2100000,
            "stage_mean": [
              0.9566666666666667,
              0.8686666666666667,
              0.26466666666666666,
              0.09733333333333333
            ],
            "stage_sample_sd": [
              0.049571497186723455,
              0.10833897421211507,
              0.14353164575567764,
              0.05643875736879165
            ]
          },
          {
            "end_step": 2200000,
            "stage_mean": [
              0.9266666666666666,
              0.7906666666666666,
              0.27066666666666667,
              0.09333333333333332
            ],
            "stage_sample_sd": [
              0.05139390365922142,
              0.09728994466713062,
              0.17270012545836014,
              0.07508217720160579
            ]
          },
          {
            "end_step": 2300000,
            "stage_mean": [
              0.956,
              0.8573333333333333,
              0.2906666666666667,
              0.122
            ],
            "stage_sample_sd": [
              0.023999999999999966,
              0.04570922591045857,
              0.12076975338773087,
              0.07787168933572713
            ]
          },
          {
            "end_step": 2400000,
            "stage_mean": [
              0.914,
              0.762,
              0.228,
              0.07866666666666666
            ],
            "stage_sample_sd": [
              0.09799999999999996,
              0.18133946068079065,
              0.032,
              0.015534906930308059
            ]
          },
          {
            "end_step": 2500000,
            "stage_mean": [
              0.9606666666666667,
              0.8273333333333334,
              0.31533333333333335,
              0.126
            ],
            "stage_sample_sd": [
              0.02830783166074949,
              0.05001333155602945,
              0.10186919717624819,
              0.05919459434779497
            ]
          },
          {
            "end_step": 2600000,
            "stage_mean": [
              0.958,
              0.8673333333333333,
              0.3466666666666667,
              0.136
            ],
            "stage_sample_sd": [
              0.025534290669607385,
              0.06149254697386775,
              0.0692916541391049,
              0.042755116652863905
            ]
          },
          {
            "end_step": 2700000,
            "stage_mean": [
              0.93,
              0.8346666666666667,
              0.32666666666666666,
              0.15
            ],
            "stage_sample_sd": [
              0.062385895841928884,
              0.10920317455703074,
              0.07829005896876902,
              0.033645207682521446
            ]
          },
          {
            "end_step": 2800000,
            "stage_mean": [
              0.968,
              0.852,
              0.33066666666666666,
              0.13066666666666665
            ],
            "stage_sample_sd": [
              0.009165151389911688,
              0.0040000000000000036,
              0.17907912590062902,
              0.09485427419643952
            ]
          },
          {
            "end_step": 2900000,
            "stage_mean": [
              0.9133333333333333,
              0.7526666666666667,
              0.29866666666666664,
              0.13733333333333334
            ],
            "stage_sample_sd": [
              0.04277070648625449,
              0.11316065276116664,
              0.2708529736468354,
              0.16415033759737852
            ]
          },
          {
            "end_step": 3000000,
            "stage_mean": [
              0.884,
              0.7053333333333334,
              0.29533333333333334,
              0.13799999999999998
            ],
            "stage_sample_sd": [
              0.11092339699089634,
              0.19743690975431452,
              0.23775898160392037,
              0.15321879780235845
            ]
          },
          {
            "end_step": 3100000,
            "stage_mean": [
              0.91,
              0.7000000000000001,
              0.216,
              0.09266666666666667
            ],
            "stage_sample_sd": [
              0.026153393661244,
              0.04762352359916261,
              0.12001666550941999,
              0.07128347167003957
            ]
          },
          {
            "end_step": 3200000,
            "stage_mean": [
              0.96,
              0.8446666666666667,
              0.3813333333333333,
              0.22333333333333333
            ],
            "stage_sample_sd": [
              0.017776388834631195,
              0.05096403960964369,
              0.3031589242185249,
              0.24316523874380838
            ]
          },
          {
            "end_step": 3300000,
            "stage_mean": [
              0.948,
              0.84,
              0.37866666666666665,
              0.22933333333333333
            ],
            "stage_sample_sd": [
              0.025059928172283304,
              0.024248711305964305,
              0.24871938672595134,
              0.20947871809167948
            ]
          },
          {
            "end_step": 3400000,
            "stage_mean": [
              0.9486666666666667,
              0.8293333333333333,
              0.41533333333333333,
              0.2793333333333333
            ],
            "stage_sample_sd": [
              0.010066445913694343,
              0.011547005383792526,
              0.23030704143237424,
              0.20677846438479355
            ]
          },
          {
            "end_step": 3500000,
            "stage_mean": [
              0.9033333333333333,
              0.7933333333333333,
              0.3833333333333333,
              0.246
            ],
            "stage_sample_sd": [
              0.06328770286029771,
              0.04406056437828879,
              0.19610541382973937,
              0.1879255171603899
            ]
          },
          {
            "end_step": 3600000,
            "stage_mean": [
              0.9306666666666668,
              0.8253333333333334,
              0.37533333333333335,
              0.22066666666666665
            ],
            "stage_sample_sd": [
              0.007571877794400371,
              0.07020921117156446,
              0.12560785538067806,
              0.11842860014934455
            ]
          },
          {
            "end_step": 3700000,
            "stage_mean": [
              0.8813333333333333,
              0.7106666666666667,
              0.252,
              0.12666666666666665
            ],
            "stage_sample_sd": [
              0.05547371750057264,
              0.14425440490097113,
              0.06321392251711644,
              0.036950417228136044
            ]
          },
          {
            "end_step": 3800000,
            "stage_mean": [
              0.908,
              0.7506666666666667,
              0.2853333333333333,
              0.166
            ],
            "stage_sample_sd": [
              0.07448489779814431,
              0.11402338941345909,
              0.09124326459160334,
              0.07631513611335565
            ]
          },
          {
            "end_step": 3900000,
            "stage_mean": [
              0.8893333333333333,
              0.7446666666666667,
              0.35133333333333333,
              0.2613333333333333
            ],
            "stage_sample_sd": [
              0.06379132647416365,
              0.08212997828645352,
              0.26566394812494476,
              0.26400252524044787
            ]
          },
          {
            "end_step": 4000000,
            "stage_mean": [
              0.9246666666666666,
              0.7933333333333333,
              0.4326666666666667,
              0.33066666666666666
            ],
            "stage_sample_sd": [
              0.059676907873425646,
              0.09016281569102276,
              0.31225843997133745,
              0.3374630844008472
            ]
          },
          {
            "end_step": 4100000,
            "stage_mean": [
              0.9046666666666666,
              0.7653333333333333,
              0.41333333333333333,
              0.33333333333333337
            ],
            "stage_sample_sd": [
              0.07338483040338332,
              0.10703893372662739,
              0.36625856076456875,
              0.4055728459023525
            ]
          },
          {
            "end_step": 4200000,
            "stage_mean": [
              0.8693333333333334,
              0.6813333333333333,
              0.32,
              0.25666666666666665
            ],
            "stage_sample_sd": [
              0.08256714439371955,
              0.08523692470598254,
              0.3071611954658336,
              0.31617927404137885
            ]
          },
          {
            "end_step": 4300000,
            "stage_mean": [
              0.8846666666666666,
              0.7493333333333333,
              0.33266666666666667,
              0.25266666666666665
            ],
            "stage_sample_sd": [
              0.07003808487768161,
              0.0061101009266077925,
              0.2731031551142047,
              0.2907943144790374
            ]
          },
          {
            "end_step": 4400000,
            "stage_mean": [
              0.912,
              0.7633333333333333,
              0.33466666666666667,
              0.238
            ],
            "stage_sample_sd": [
              0.01587450786638756,
              0.03419551627528579,
              0.27695727709040857,
              0.2857901327897798
            ]
          },
          {
            "end_step": 4500000,
            "stage_mean": [
              0.8766666666666667,
              0.6553333333333333,
              0.2786666666666667,
              0.21200000000000002
            ],
            "stage_sample_sd": [
              0.06700248751601193,
              0.09432567695666609,
              0.2819527147117639,
              0.27605071997732594
            ]
          },
          {
            "end_step": 4600000,
            "stage_mean": [
              0.876,
              0.6166666666666667,
              0.302,
              0.2353333333333333
            ],
            "stage_sample_sd": [
              0.059194594347794956,
              0.16916658456484052,
              0.29824151287169937,
              0.31292384590077715
            ]
          },
          {
            "end_step": 4700000,
            "stage_mean": [
              0.892,
              0.6746666666666666,
              0.3413333333333333,
              0.27466666666666667
            ],
            "stage_sample_sd": [
              0.051029403288692286,
              0.159553543781808,
              0.36170890690351176,
              0.3766395270458656
            ]
          },
          {
            "end_step": 4800000,
            "stage_mean": [
              0.856,
              0.6086666666666667,
              0.30933333333333335,
              0.25866666666666666
            ],
            "stage_sample_sd": [
              0.11537764081484765,
              0.26733000829187387,
              0.32459410551230494,
              0.3274222554032229
            ]
          },
          {
            "end_step": 4900000,
            "stage_mean": [
              0.83,
              0.64,
              0.33466666666666667,
              0.26466666666666666
            ],
            "stage_sample_sd": [
              0.15772127313713896,
              0.3057842376578623,
              0.33529887165532385,
              0.33529887165532385
            ]
          },
          {
            "end_step": 5000000,
            "stage_mean": [
              0.8486666666666667,
              0.6739999999999999,
              0.37066666666666664,
              0.31733333333333336
            ],
            "stage_sample_sd": [
              0.13812072014485494,
              0.29723391461944576,
              0.3887535637564411,
              0.40674971829533374
            ]
          }
        ]
      },
      {
        "cohort": "iter13_trial0",
        "genome": "1b3455f44977bd4d",
        "seeds": [
          {
            "seed": 0,
            "source": "outputs/live_hand_p1_cold_1m_20260913/attempt_002/runs/adroit_hand_relocate_p1_seed0_20260913_030234/trajectory_evidence/index.v1.1311398.jsonl",
            "sha256": "723e5ce54dc00d363ff731f8d05e3e6b9544b09c55c5b0da0df7cc2ddba45190",
            "episodes": 25000,
            "total_learner_steps": 5000000,
            "windows": [
              {
                "end_step": 100000,
                "episodes": 500,
                "stage_counts": [
                  109,
                  13,
                  17,
                  0
                ],
                "stage_rates": [
                  0.218,
                  0.026,
                  0.034,
                  0.0
                ]
              },
              {
                "end_step": 200000,
                "episodes": 500,
                "stage_counts": [
                  108,
                  13,
                  9,
                  0
                ],
                "stage_rates": [
                  0.216,
                  0.026,
                  0.018,
                  0.0
                ]
              },
              {
                "end_step": 300000,
                "episodes": 500,
                "stage_counts": [
                  116,
                  8,
                  13,
                  0
                ],
                "stage_rates": [
                  0.232,
                  0.016,
                  0.026,
                  0.0
                ]
              },
              {
                "end_step": 400000,
                "episodes": 500,
                "stage_counts": [
                  103,
                  9,
                  15,
                  0
                ],
                "stage_rates": [
                  0.206,
                  0.018,
                  0.03,
                  0.0
                ]
              },
              {
                "end_step": 500000,
                "episodes": 500,
                "stage_counts": [
                  112,
                  14,
                  11,
                  0
                ],
                "stage_rates": [
                  0.224,
                  0.028,
                  0.022,
                  0.0
                ]
              },
              {
                "end_step": 600000,
                "episodes": 500,
                "stage_counts": [
                  118,
                  12,
                  12,
                  0
                ],
                "stage_rates": [
                  0.236,
                  0.024,
                  0.024,
                  0.0
                ]
              },
              {
                "end_step": 700000,
                "episodes": 500,
                "stage_counts": [
                  131,
                  19,
                  11,
                  0
                ],
                "stage_rates": [
                  0.262,
                  0.038,
                  0.022,
                  0.0
                ]
              },
              {
                "end_step": 800000,
                "episodes": 500,
                "stage_counts": [
                  107,
                  14,
                  10,
                  0
                ],
                "stage_rates": [
                  0.214,
                  0.028,
                  0.02,
                  0.0
                ]
              },
              {
                "end_step": 900000,
                "episodes": 500,
                "stage_counts": [
                  105,
                  14,
                  16,
                  0
                ],
                "stage_rates": [
                  0.21,
                  0.028,
                  0.032,
                  0.0
                ]
              },
              {
                "end_step": 1000000,
                "episodes": 500,
                "stage_counts": [
                  115,
                  9,
                  14,
                  0
                ],
                "stage_rates": [
                  0.23,
                  0.018,
                  0.028,
                  0.0
                ]
              },
              {
                "end_step": 1100000,
                "episodes": 500,
                "stage_counts": [
                  111,
                  5,
                  8,
                  0
                ],
                "stage_rates": [
                  0.222,
                  0.01,
                  0.016,
                  0.0
                ]
              },
              {
                "end_step": 1200000,
                "episodes": 500,
                "stage_counts": [
                  204,
                  29,
                  14,
                  1
                ],
                "stage_rates": [
                  0.408,
                  0.058,
                  0.028,
                  0.002
                ]
              },
              {
                "end_step": 1300000,
                "episodes": 500,
                "stage_counts": [
                  391,
                  114,
                  21,
                  0
                ],
                "stage_rates": [
                  0.782,
                  0.228,
                  0.042,
                  0.0
                ]
              },
              {
                "end_step": 1400000,
                "episodes": 500,
                "stage_counts": [
                  485,
                  299,
                  30,
                  3
                ],
                "stage_rates": [
                  0.97,
                  0.598,
                  0.06,
                  0.006
                ]
              },
              {
                "end_step": 1500000,
                "episodes": 500,
                "stage_counts": [
                  498,
                  428,
                  53,
                  11
                ],
                "stage_rates": [
                  0.996,
                  0.856,
                  0.106,
                  0.022
                ]
              },
              {
                "end_step": 1600000,
                "episodes": 500,
                "stage_counts": [
                  500,
                  479,
                  100,
                  25
                ],
                "stage_rates": [
                  1.0,
                  0.958,
                  0.2,
                  0.05
                ]
              },
              {
                "end_step": 1700000,
                "episodes": 500,
                "stage_counts": [
                  500,
                  496,
                  174,
                  63
                ],
                "stage_rates": [
                  1.0,
                  0.992,
                  0.348,
                  0.126
                ]
              },
              {
                "end_step": 1800000,
                "episodes": 500,
                "stage_counts": [
                  500,
                  497,
                  248,
                  114
                ],
                "stage_rates": [
                  1.0,
                  0.994,
                  0.496,
                  0.228
                ]
              },
              {
                "end_step": 1900000,
                "episodes": 500,
                "stage_counts": [
                  500,
                  499,
                  310,
                  170
                ],
                "stage_rates": [
                  1.0,
                  0.998,
                  0.62,
                  0.34
                ]
              },
              {
                "end_step": 2000000,
                "episodes": 500,
                "stage_counts": [
                  500,
                  496,
                  394,
                  256
                ],
                "stage_rates": [
                  1.0,
                  0.992,
                  0.788,
                  0.512
                ]
              },
              {
                "end_step": 2100000,
                "episodes": 500,
                "stage_counts": [
                  500,
                  497,
                  441,
                  342
                ],
                "stage_rates": [
                  1.0,
                  0.994,
                  0.882,
                  0.684
                ]
              },
              {
                "end_step": 2200000,
                "episodes": 500,
                "stage_counts": [
                  500,
                  499,
                  481,
                  428
                ],
                "stage_rates": [
                  1.0,
                  0.998,
                  0.962,
                  0.856
                ]
              },
              {
                "end_step": 2300000,
                "episodes": 500,
                "stage_counts": [
                  500,
                  500,
                  492,
                  473
                ],
                "stage_rates": [
                  1.0,
                  1.0,
                  0.984,
                  0.946
                ]
              },
              {
                "end_step": 2400000,
                "episodes": 500,
                "stage_counts": [
                  465,
                  444,
                  428,
                  421
                ],
                "stage_rates": [
                  0.93,
                  0.888,
                  0.856,
                  0.842
                ]
              },
              {
                "end_step": 2500000,
                "episodes": 500,
                "stage_counts": [
                  495,
                  486,
                  481,
                  474
                ],
                "stage_rates": [
                  0.99,
                  0.972,
                  0.962,
                  0.948
                ]
              },
              {
                "end_step": 2600000,
                "episodes": 500,
                "stage_counts": [
                  500,
                  498,
                  497,
                  496
                ],
                "stage_rates": [
                  1.0,
                  0.996,
                  0.994,
                  0.992
                ]
              },
              {
                "end_step": 2700000,
                "episodes": 500,
                "stage_counts": [
                  495,
                  484,
                  483,
                  483
                ],
                "stage_rates": [
                  0.99,
                  0.968,
                  0.966,
                  0.966
                ]
              },
              {
                "end_step": 2800000,
                "episodes": 500,
                "stage_counts": [
                  500,
                  500,
                  500,
                  500
                ],
                "stage_rates": [
                  1.0,
                  1.0,
                  1.0,
                  1.0
                ]
              },
              {
                "end_step": 2900000,
                "episodes": 500,
                "stage_counts": [
                  500,
                  497,
                  493,
                  489
                ],
                "stage_rates": [
                  1.0,
                  0.994,
                  0.986,
                  0.978
                ]
              },
              {
                "end_step": 3000000,
                "episodes": 500,
                "stage_counts": [
                  500,
                  500,
                  500,
                  500
                ],
                "stage_rates": [
                  1.0,
                  1.0,
                  1.0,
                  1.0
                ]
              },
              {
                "end_step": 3100000,
                "episodes": 500,
                "stage_counts": [
                  500,
                  500,
                  500,
                  498
                ],
                "stage_rates": [
                  1.0,
                  1.0,
                  1.0,
                  0.996
                ]
              },
              {
                "end_step": 3200000,
                "episodes": 500,
                "stage_counts": [
                  500,
                  500,
                  500,
                  499
                ],
                "stage_rates": [
                  1.0,
                  1.0,
                  1.0,
                  0.998
                ]
              },
              {
                "end_step": 3300000,
                "episodes": 500,
                "stage_counts": [
                  500,
                  500,
                  500,
                  498
                ],
                "stage_rates": [
                  1.0,
                  1.0,
                  1.0,
                  0.996
                ]
              },
              {
                "end_step": 3400000,
                "episodes": 500,
                "stage_counts": [
                  500,
                  498,
                  496,
                  494
                ],
                "stage_rates": [
                  1.0,
                  0.996,
                  0.992,
                  0.988
                ]
              },
              {
                "end_step": 3500000,
                "episodes": 500,
                "stage_counts": [
                  500,
                  500,
                  500,
                  499
                ],
                "stage_rates": [
                  1.0,
                  1.0,
                  1.0,
                  0.998
                ]
              },
              {
                "end_step": 3600000,
                "episodes": 500,
                "stage_counts": [
                  500,
                  496,
                  495,
                  495
                ],
                "stage_rates": [
                  1.0,
                  0.992,
                  0.99,
                  0.99
                ]
              },
              {
                "end_step": 3700000,
                "episodes": 500,
                "stage_counts": [
                  500,
                  497,
                  495,
                  493
                ],
                "stage_rates": [
                  1.0,
                  0.994,
                  0.99,
                  0.986
                ]
              },
              {
                "end_step": 3800000,
                "episodes": 500,
                "stage_counts": [
                  371,
                  318,
                  296,
                  280
                ],
                "stage_rates": [
                  0.742,
                  0.636,
                  0.592,
                  0.56
                ]
              },
              {
                "end_step": 3900000,
                "episodes": 500,
                "stage_counts": [
                  500,
                  498,
                  488,
                  479
                ],
                "stage_rates": [
                  1.0,
                  0.996,
                  0.976,
                  0.958
                ]
              },
              {
                "end_step": 4000000,
                "episodes": 500,
                "stage_counts": [
                  500,
                  499,
                  493,
                  492
                ],
                "stage_rates": [
                  1.0,
                  0.998,
                  0.986,
                  0.984
                ]
              },
              {
                "end_step": 4100000,
                "episodes": 500,
                "stage_counts": [
                  500,
                  500,
                  495,
                  487
                ],
                "stage_rates": [
                  1.0,
                  1.0,
                  0.99,
                  0.974
                ]
              },
              {
                "end_step": 4200000,
                "episodes": 500,
                "stage_counts": [
                  500,
                  500,
                  497,
                  493
                ],
                "stage_rates": [
                  1.0,
                  1.0,
                  0.994,
                  0.986
                ]
              },
              {
                "end_step": 4300000,
                "episodes": 500,
                "stage_counts": [
                  500,
                  498,
                  497,
                  495
                ],
                "stage_rates": [
                  1.0,
                  0.996,
                  0.994,
                  0.99
                ]
              },
              {
                "end_step": 4400000,
                "episodes": 500,
                "stage_counts": [
                  500,
                  499,
                  490,
                  487
                ],
                "stage_rates": [
                  1.0,
                  0.998,
                  0.98,
                  0.974
                ]
              },
              {
                "end_step": 4500000,
                "episodes": 500,
                "stage_counts": [
                  500,
                  499,
                  498,
                  495
                ],
                "stage_rates": [
                  1.0,
                  0.998,
                  0.996,
                  0.99
                ]
              },
              {
                "end_step": 4600000,
                "episodes": 500,
                "stage_counts": [
                  492,
                  492,
                  489,
                  488
                ],
                "stage_rates": [
                  0.984,
                  0.984,
                  0.978,
                  0.976
                ]
              },
              {
                "end_step": 4700000,
                "episodes": 500,
                "stage_counts": [
                  500,
                  500,
                  499,
                  498
                ],
                "stage_rates": [
                  1.0,
                  1.0,
                  0.998,
                  0.996
                ]
              },
              {
                "end_step": 4800000,
                "episodes": 500,
                "stage_counts": [
                  500,
                  500,
                  498,
                  498
                ],
                "stage_rates": [
                  1.0,
                  1.0,
                  0.996,
                  0.996
                ]
              },
              {
                "end_step": 4900000,
                "episodes": 500,
                "stage_counts": [
                  500,
                  499,
                  495,
                  493
                ],
                "stage_rates": [
                  1.0,
                  0.998,
                  0.99,
                  0.986
                ]
              },
              {
                "end_step": 5000000,
                "episodes": 500,
                "stage_counts": [
                  500,
                  500,
                  497,
                  494
                ],
                "stage_rates": [
                  1.0,
                  1.0,
                  0.994,
                  0.988
                ]
              }
            ]
          },
          {
            "seed": 1,
            "source": "outputs/live_hand_p1_cold_1m_20260913/attempt_002/runs/adroit_hand_relocate_p1_seed0_20260913_030234/trajectory_evidence/index.v1.1311401.jsonl",
            "sha256": "41ab97765751183c4ce7b2e25d39618710128742758381c48e59b79fca4e7616",
            "episodes": 25000,
            "total_learner_steps": 5000000,
            "windows": [
              {
                "end_step": 100000,
                "episodes": 500,
                "stage_counts": [
                  118,
                  11,
                  13,
                  0
                ],
                "stage_rates": [
                  0.236,
                  0.022,
                  0.026,
                  0.0
                ]
              },
              {
                "end_step": 200000,
                "episodes": 500,
                "stage_counts": [
                  112,
                  9,
                  13,
                  0
                ],
                "stage_rates": [
                  0.224,
                  0.018,
                  0.026,
                  0.0
                ]
              },
              {
                "end_step": 300000,
                "episodes": 500,
                "stage_counts": [
                  112,
                  10,
                  6,
                  0
                ],
                "stage_rates": [
                  0.224,
                  0.02,
                  0.012,
                  0.0
                ]
              },
              {
                "end_step": 400000,
                "episodes": 500,
                "stage_counts": [
                  113,
                  10,
                  7,
                  1
                ],
                "stage_rates": [
                  0.226,
                  0.02,
                  0.014,
                  0.002
                ]
              },
              {
                "end_step": 500000,
                "episodes": 500,
                "stage_counts": [
                  132,
                  12,
                  14,
                  0
                ],
                "stage_rates": [
                  0.264,
                  0.024,
                  0.028,
                  0.0
                ]
              },
              {
                "end_step": 600000,
                "episodes": 500,
                "stage_counts": [
                  117,
                  11,
                  10,
                  0
                ],
                "stage_rates": [
                  0.234,
                  0.022,
                  0.02,
                  0.0
                ]
              },
              {
                "end_step": 700000,
                "episodes": 500,
                "stage_counts": [
                  112,
                  13,
                  15,
                  0
                ],
                "stage_rates": [
                  0.224,
                  0.026,
                  0.03,
                  0.0
                ]
              },
              {
                "end_step": 800000,
                "episodes": 500,
                "stage_counts": [
                  115,
                  11,
                  13,
                  0
                ],
                "stage_rates": [
                  0.23,
                  0.022,
                  0.026,
                  0.0
                ]
              },
              {
                "end_step": 900000,
                "episodes": 500,
                "stage_counts": [
                  118,
                  14,
                  14,
                  1
                ],
                "stage_rates": [
                  0.236,
                  0.028,
                  0.028,
                  0.002
                ]
              },
              {
                "end_step": 1000000,
                "episodes": 500,
                "stage_counts": [
                  111,
                  15,
                  16,
                  1
                ],
                "stage_rates": [
                  0.222,
                  0.03,
                  0.032,
                  0.002
                ]
              },
              {
                "end_step": 1100000,
                "episodes": 500,
                "stage_counts": [
                  109,
                  20,
                  14,
                  0
                ],
                "stage_rates": [
                  0.218,
                  0.04,
                  0.028,
                  0.0
                ]
              },
              {
                "end_step": 1200000,
                "episodes": 500,
                "stage_counts": [
                  206,
                  31,
                  14,
                  0
                ],
                "stage_rates": [
                  0.412,
                  0.062,
                  0.028,
                  0.0
                ]
              },
              {
                "end_step": 1300000,
                "episodes": 500,
                "stage_counts": [
                  309,
                  69,
                  18,
                  1
                ],
                "stage_rates": [
                  0.618,
                  0.138,
                  0.036,
                  0.002
                ]
              },
              {
                "end_step": 1400000,
                "episodes": 500,
                "stage_counts": [
                  466,
                  249,
                  32,
                  2
                ],
                "stage_rates": [
                  0.932,
                  0.498,
                  0.064,
                  0.004
                ]
              },
              {
                "end_step": 1500000,
                "episodes": 500,
                "stage_counts": [
                  487,
                  338,
                  46,
                  4
                ],
                "stage_rates": [
                  0.974,
                  0.676,
                  0.092,
                  0.008
                ]
              },
              {
                "end_step": 1600000,
                "episodes": 500,
                "stage_counts": [
                  491,
                  419,
                  55,
                  13
                ],
                "stage_rates": [
                  0.982,
                  0.838,
                  0.11,
                  0.026
                ]
              },
              {
                "end_step": 1700000,
                "episodes": 500,
                "stage_counts": [
                  499,
                  464,
                  105,
                  19
                ],
                "stage_rates": [
                  0.998,
                  0.928,
                  0.21,
                  0.038
                ]
              },
              {
                "end_step": 1800000,
                "episodes": 500,
                "stage_counts": [
                  497,
                  487,
                  149,
                  49
                ],
                "stage_rates": [
                  0.994,
                  0.974,
                  0.298,
                  0.098
                ]
              },
              {
                "end_step": 1900000,
                "episodes": 500,
                "stage_counts": [
                  499,
                  489,
                  168,
                  63
                ],
                "stage_rates": [
                  0.998,
                  0.978,
                  0.336,
                  0.126
                ]
              },
              {
                "end_step": 2000000,
                "episodes": 500,
                "stage_counts": [
                  500,
                  494,
                  233,
                  106
                ],
                "stage_rates": [
                  1.0,
                  0.988,
                  0.466,
                  0.212
                ]
              },
              {
                "end_step": 2100000,
                "episodes": 500,
                "stage_counts": [
                  500,
                  494,
                  255,
                  127
                ],
                "stage_rates": [
                  1.0,
                  0.988,
                  0.51,
                  0.254
                ]
              },
              {
                "end_step": 2200000,
                "episodes": 500,
                "stage_counts": [
                  500,
                  498,
                  338,
                  180
                ],
                "stage_rates": [
                  1.0,
                  0.996,
                  0.676,
                  0.36
                ]
              },
              {
                "end_step": 2300000,
                "episodes": 500,
                "stage_counts": [
                  500,
                  491,
                  348,
                  220
                ],
                "stage_rates": [
                  1.0,
                  0.982,
                  0.696,
                  0.44
                ]
              },
              {
                "end_step": 2400000,
                "episodes": 500,
                "stage_counts": [
                  500,
                  492,
                  376,
                  251
                ],
                "stage_rates": [
                  1.0,
                  0.984,
                  0.752,
                  0.502
                ]
              },
              {
                "end_step": 2500000,
                "episodes": 500,
                "stage_counts": [
                  500,
                  498,
                  405,
                  278
                ],
                "stage_rates": [
                  1.0,
                  0.996,
                  0.81,
                  0.556
                ]
              },
              {
                "end_step": 2600000,
                "episodes": 500,
                "stage_counts": [
                  500,
                  500,
                  429,
                  333
                ],
                "stage_rates": [
                  1.0,
                  1.0,
                  0.858,
                  0.666
                ]
              },
              {
                "end_step": 2700000,
                "episodes": 500,
                "stage_counts": [
                  497,
                  484,
                  417,
                  338
                ],
                "stage_rates": [
                  0.994,
                  0.968,
                  0.834,
                  0.676
                ]
              },
              {
                "end_step": 2800000,
                "episodes": 500,
                "stage_counts": [
                  498,
                  489,
                  381,
                  324
                ],
                "stage_rates": [
                  0.996,
                  0.978,
                  0.762,
                  0.648
                ]
              },
              {
                "end_step": 2900000,
                "episodes": 500,
                "stage_counts": [
                  497,
                  489,
                  422,
                  400
                ],
                "stage_rates": [
                  0.994,
                  0.978,
                  0.844,
                  0.8
                ]
              },
              {
                "end_step": 3000000,
                "episodes": 500,
                "stage_counts": [
                  500,
                  489,
                  419,
                  402
                ],
                "stage_rates": [
                  1.0,
                  0.978,
                  0.838,
                  0.804
                ]
              },
              {
                "end_step": 3100000,
                "episodes": 500,
                "stage_counts": [
                  475,
                  464,
                  443,
                  435
                ],
                "stage_rates": [
                  0.95,
                  0.928,
                  0.886,
                  0.87
                ]
              },
              {
                "end_step": 3200000,
                "episodes": 500,
                "stage_counts": [
                  498,
                  496,
                  471,
                  460
                ],
                "stage_rates": [
                  0.996,
                  0.992,
                  0.942,
                  0.92
                ]
              },
              {
                "end_step": 3300000,
                "episodes": 500,
                "stage_counts": [
                  496,
                  481,
                  396,
                  387
                ],
                "stage_rates": [
                  0.992,
                  0.962,
                  0.792,
                  0.774
                ]
              },
              {
                "end_step": 3400000,
                "episodes": 500,
                "stage_counts": [
                  498,
                  488,
                  417,
                  407
                ],
                "stage_rates": [
                  0.996,
                  0.976,
                  0.834,
                  0.814
                ]
              },
              {
                "end_step": 3500000,
                "episodes": 500,
                "stage_counts": [
                  499,
                  493,
                  404,
                  391
                ],
                "stage_rates": [
                  0.998,
                  0.986,
                  0.808,
                  0.782
                ]
              },
              {
                "end_step": 3600000,
                "episodes": 500,
                "stage_counts": [
                  500,
                  492,
                  421,
                  413
                ],
                "stage_rates": [
                  1.0,
                  0.984,
                  0.842,
                  0.826
                ]
              },
              {
                "end_step": 3700000,
                "episodes": 500,
                "stage_counts": [
                  500,
                  488,
                  447,
                  444
                ],
                "stage_rates": [
                  1.0,
                  0.976,
                  0.894,
                  0.888
                ]
              },
              {
                "end_step": 3800000,
                "episodes": 500,
                "stage_counts": [
                  499,
                  492,
                  447,
                  440
                ],
                "stage_rates": [
                  0.998,
                  0.984,
                  0.894,
                  0.88
                ]
              },
              {
                "end_step": 3900000,
                "episodes": 500,
                "stage_counts": [
                  499,
                  492,
                  443,
                  431
                ],
                "stage_rates": [
                  0.998,
                  0.984,
                  0.886,
                  0.862
                ]
              },
              {
                "end_step": 4000000,
                "episodes": 500,
                "stage_counts": [
                  498,
                  488,
                  438,
                  431
                ],
                "stage_rates": [
                  0.996,
                  0.976,
                  0.876,
                  0.862
                ]
              },
              {
                "end_step": 4100000,
                "episodes": 500,
                "stage_counts": [
                  495,
                  479,
                  437,
                  427
                ],
                "stage_rates": [
                  0.99,
                  0.958,
                  0.874,
                  0.854
                ]
              },
              {
                "end_step": 4200000,
                "episodes": 500,
                "stage_counts": [
                  499,
                  489,
                  452,
                  448
                ],
                "stage_rates": [
                  0.998,
                  0.978,
                  0.904,
                  0.896
                ]
              },
              {
                "end_step": 4300000,
                "episodes": 500,
                "stage_counts": [
                  496,
                  485,
                  451,
                  444
                ],
                "stage_rates": [
                  0.992,
                  0.97,
                  0.902,
                  0.888
                ]
              },
              {
                "end_step": 4400000,
                "episodes": 500,
                "stage_counts": [
                  497,
                  490,
                  470,
                  463
                ],
                "stage_rates": [
                  0.994,
                  0.98,
                  0.94,
                  0.926
                ]
              },
              {
                "end_step": 4500000,
                "episodes": 500,
                "stage_counts": [
                  498,
                  484,
                  455,
                  447
                ],
                "stage_rates": [
                  0.996,
                  0.968,
                  0.91,
                  0.894
                ]
              },
              {
                "end_step": 4600000,
                "episodes": 500,
                "stage_counts": [
                  489,
                  473,
                  427,
                  420
                ],
                "stage_rates": [
                  0.978,
                  0.946,
                  0.854,
                  0.84
                ]
              },
              {
                "end_step": 4700000,
                "episodes": 500,
                "stage_counts": [
                  482,
                  459,
                  411,
                  406
                ],
                "stage_rates": [
                  0.964,
                  0.918,
                  0.822,
                  0.812
                ]
              },
              {
                "end_step": 4800000,
                "episodes": 500,
                "stage_counts": [
                  500,
                  488,
                  444,
                  437
                ],
                "stage_rates": [
                  1.0,
                  0.976,
                  0.888,
                  0.874
                ]
              },
              {
                "end_step": 4900000,
                "episodes": 500,
                "stage_counts": [
                  484,
                  469,
                  453,
                  448
                ],
                "stage_rates": [
                  0.968,
                  0.938,
                  0.906,
                  0.896
                ]
              },
              {
                "end_step": 5000000,
                "episodes": 500,
                "stage_counts": [
                  491,
                  466,
                  447,
                  438
                ],
                "stage_rates": [
                  0.982,
                  0.932,
                  0.894,
                  0.876
                ]
              }
            ]
          },
          {
            "seed": 2,
            "source": "outputs/live_hand_p1_cold_1m_20260913/attempt_002/runs/adroit_hand_relocate_p1_seed0_20260913_030234/trajectory_evidence/index.v1.1311415.jsonl",
            "sha256": "e3ea21c9cb0825cd07053804d6117ce82f018aff7b041f7b49f3372705ef631a",
            "episodes": 25000,
            "total_learner_steps": 5000000,
            "windows": [
              {
                "end_step": 100000,
                "episodes": 500,
                "stage_counts": [
                  112,
                  11,
                  7,
                  0
                ],
                "stage_rates": [
                  0.224,
                  0.022,
                  0.014,
                  0.0
                ]
              },
              {
                "end_step": 200000,
                "episodes": 500,
                "stage_counts": [
                  118,
                  18,
                  16,
                  0
                ],
                "stage_rates": [
                  0.236,
                  0.036,
                  0.032,
                  0.0
                ]
              },
              {
                "end_step": 300000,
                "episodes": 500,
                "stage_counts": [
                  103,
                  12,
                  15,
                  1
                ],
                "stage_rates": [
                  0.206,
                  0.024,
                  0.03,
                  0.002
                ]
              },
              {
                "end_step": 400000,
                "episodes": 500,
                "stage_counts": [
                  119,
                  20,
                  14,
                  0
                ],
                "stage_rates": [
                  0.238,
                  0.04,
                  0.028,
                  0.0
                ]
              },
              {
                "end_step": 500000,
                "episodes": 500,
                "stage_counts": [
                  107,
                  8,
                  15,
                  0
                ],
                "stage_rates": [
                  0.214,
                  0.016,
                  0.03,
                  0.0
                ]
              },
              {
                "end_step": 600000,
                "episodes": 500,
                "stage_counts": [
                  116,
                  13,
                  14,
                  0
                ],
                "stage_rates": [
                  0.232,
                  0.026,
                  0.028,
                  0.0
                ]
              },
              {
                "end_step": 700000,
                "episodes": 500,
                "stage_counts": [
                  115,
                  12,
                  12,
                  1
                ],
                "stage_rates": [
                  0.23,
                  0.024,
                  0.024,
                  0.002
                ]
              },
              {
                "end_step": 800000,
                "episodes": 500,
                "stage_counts": [
                  110,
                  8,
                  16,
                  0
                ],
                "stage_rates": [
                  0.22,
                  0.016,
                  0.032,
                  0.0
                ]
              },
              {
                "end_step": 900000,
                "episodes": 500,
                "stage_counts": [
                  104,
                  13,
                  15,
                  0
                ],
                "stage_rates": [
                  0.208,
                  0.026,
                  0.03,
                  0.0
                ]
              },
              {
                "end_step": 1000000,
                "episodes": 500,
                "stage_counts": [
                  110,
                  10,
                  8,
                  0
                ],
                "stage_rates": [
                  0.22,
                  0.02,
                  0.016,
                  0.0
                ]
              },
              {
                "end_step": 1100000,
                "episodes": 500,
                "stage_counts": [
                  163,
                  27,
                  7,
                  0
                ],
                "stage_rates": [
                  0.326,
                  0.054,
                  0.014,
                  0.0
                ]
              },
              {
                "end_step": 1200000,
                "episodes": 500,
                "stage_counts": [
                  246,
                  47,
                  13,
                  2
                ],
                "stage_rates": [
                  0.492,
                  0.094,
                  0.026,
                  0.004
                ]
              },
              {
                "end_step": 1300000,
                "episodes": 500,
                "stage_counts": [
                  380,
                  119,
                  18,
                  0
                ],
                "stage_rates": [
                  0.76,
                  0.238,
                  0.036,
                  0.0
                ]
              },
              {
                "end_step": 1400000,
                "episodes": 500,
                "stage_counts": [
                  487,
                  280,
                  28,
                  0
                ],
                "stage_rates": [
                  0.974,
                  0.56,
                  0.056,
                  0.0
                ]
              },
              {
                "end_step": 1500000,
                "episodes": 500,
                "stage_counts": [
                  498,
                  387,
                  34,
                  3
                ],
                "stage_rates": [
                  0.996,
                  0.774,
                  0.068,
                  0.006
                ]
              },
              {
                "end_step": 1600000,
                "episodes": 500,
                "stage_counts": [
                  497,
                  455,
                  87,
                  12
                ],
                "stage_rates": [
                  0.994,
                  0.91,
                  0.174,
                  0.024
                ]
              },
              {
                "end_step": 1700000,
                "episodes": 500,
                "stage_counts": [
                  499,
                  487,
                  129,
                  46
                ],
                "stage_rates": [
                  0.998,
                  0.974,
                  0.258,
                  0.092
                ]
              },
              {
                "end_step": 1800000,
                "episodes": 500,
                "stage_counts": [
                  500,
                  495,
                  190,
                  71
                ],
                "stage_rates": [
                  1.0,
                  0.99,
                  0.38,
                  0.142
                ]
              },
              {
                "end_step": 1900000,
                "episodes": 500,
                "stage_counts": [
                  494,
                  492,
                  217,
                  98
                ],
                "stage_rates": [
                  0.988,
                  0.984,
                  0.434,
                  0.196
                ]
              },
              {
                "end_step": 2000000,
                "episodes": 500,
                "stage_counts": [
                  500,
                  498,
                  275,
                  140
                ],
                "stage_rates": [
                  1.0,
                  0.996,
                  0.55,
                  0.28
                ]
              },
              {
                "end_step": 2100000,
                "episodes": 500,
                "stage_counts": [
                  500,
                  497,
                  322,
                  170
                ],
                "stage_rates": [
                  1.0,
                  0.994,
                  0.644,
                  0.34
                ]
              },
              {
                "end_step": 2200000,
                "episodes": 500,
                "stage_counts": [
                  500,
                  497,
                  402,
                  254
                ],
                "stage_rates": [
                  1.0,
                  0.994,
                  0.804,
                  0.508
                ]
              },
              {
                "end_step": 2300000,
                "episodes": 500,
                "stage_counts": [
                  500,
                  499,
                  449,
                  358
                ],
                "stage_rates": [
                  1.0,
                  0.998,
                  0.898,
                  0.716
                ]
              },
              {
                "end_step": 2400000,
                "episodes": 500,
                "stage_counts": [
                  500,
                  500,
                  480,
                  436
                ],
                "stage_rates": [
                  1.0,
                  1.0,
                  0.96,
                  0.872
                ]
              },
              {
                "end_step": 2500000,
                "episodes": 500,
                "stage_counts": [
                  500,
                  499,
                  492,
                  480
                ],
                "stage_rates": [
                  1.0,
                  0.998,
                  0.984,
                  0.96
                ]
              },
              {
                "end_step": 2600000,
                "episodes": 500,
                "stage_counts": [
                  399,
                  374,
                  352,
                  345
                ],
                "stage_rates": [
                  0.798,
                  0.748,
                  0.704,
                  0.69
                ]
              },
              {
                "end_step": 2700000,
                "episodes": 500,
                "stage_counts": [
                  500,
                  500,
                  500,
                  499
                ],
                "stage_rates": [
                  1.0,
                  1.0,
                  1.0,
                  0.998
                ]
              },
              {
                "end_step": 2800000,
                "episodes": 500,
                "stage_counts": [
                  500,
                  500,
                  500,
                  500
                ],
                "stage_rates": [
                  1.0,
                  1.0,
                  1.0,
                  1.0
                ]
              },
              {
                "end_step": 2900000,
                "episodes": 500,
                "stage_counts": [
                  500,
                  500,
                  500,
                  500
                ],
                "stage_rates": [
                  1.0,
                  1.0,
                  1.0,
                  1.0
                ]
              },
              {
                "end_step": 3000000,
                "episodes": 500,
                "stage_counts": [
                  482,
                  469,
                  452,
                  449
                ],
                "stage_rates": [
                  0.964,
                  0.938,
                  0.904,
                  0.898
                ]
              },
              {
                "end_step": 3100000,
                "episodes": 500,
                "stage_counts": [
                  500,
                  500,
                  485,
                  478
                ],
                "stage_rates": [
                  1.0,
                  1.0,
                  0.97,
                  0.956
                ]
              },
              {
                "end_step": 3200000,
                "episodes": 500,
                "stage_counts": [
                  500,
                  498,
                  482,
                  475
                ],
                "stage_rates": [
                  1.0,
                  0.996,
                  0.964,
                  0.95
                ]
              },
              {
                "end_step": 3300000,
                "episodes": 500,
                "stage_counts": [
                  500,
                  500,
                  495,
                  489
                ],
                "stage_rates": [
                  1.0,
                  1.0,
                  0.99,
                  0.978
                ]
              },
              {
                "end_step": 3400000,
                "episodes": 500,
                "stage_counts": [
                  500,
                  500,
                  497,
                  489
                ],
                "stage_rates": [
                  1.0,
                  1.0,
                  0.994,
                  0.978
                ]
              },
              {
                "end_step": 3500000,
                "episodes": 500,
                "stage_counts": [
                  500,
                  500,
                  497,
                  495
                ],
                "stage_rates": [
                  1.0,
                  1.0,
                  0.994,
                  0.99
                ]
              },
              {
                "end_step": 3600000,
                "episodes": 500,
                "stage_counts": [
                  500,
                  499,
                  486,
                  482
                ],
                "stage_rates": [
                  1.0,
                  0.998,
                  0.972,
                  0.964
                ]
              },
              {
                "end_step": 3700000,
                "episodes": 500,
                "stage_counts": [
                  500,
                  499,
                  497,
                  489
                ],
                "stage_rates": [
                  1.0,
                  0.998,
                  0.994,
                  0.978
                ]
              },
              {
                "end_step": 3800000,
                "episodes": 500,
                "stage_counts": [
                  500,
                  499,
                  495,
                  491
                ],
                "stage_rates": [
                  1.0,
                  0.998,
                  0.99,
                  0.982
                ]
              },
              {
                "end_step": 3900000,
                "episodes": 500,
                "stage_counts": [
                  483,
                  475,
                  472,
                  469
                ],
                "stage_rates": [
                  0.966,
                  0.95,
                  0.944,
                  0.938
                ]
              },
              {
                "end_step": 4000000,
                "episodes": 500,
                "stage_counts": [
                  495,
                  485,
                  472,
                  458
                ],
                "stage_rates": [
                  0.99,
                  0.97,
                  0.944,
                  0.916
                ]
              },
              {
                "end_step": 4100000,
                "episodes": 500,
                "stage_counts": [
                  499,
                  486,
                  456,
                  440
                ],
                "stage_rates": [
                  0.998,
                  0.972,
                  0.912,
                  0.88
                ]
              },
              {
                "end_step": 4200000,
                "episodes": 500,
                "stage_counts": [
                  499,
                  488,
                  476,
                  472
                ],
                "stage_rates": [
                  0.998,
                  0.976,
                  0.952,
                  0.944
                ]
              },
              {
                "end_step": 4300000,
                "episodes": 500,
                "stage_counts": [
                  500,
                  500,
                  497,
                  492
                ],
                "stage_rates": [
                  1.0,
                  1.0,
                  0.994,
                  0.984
                ]
              },
              {
                "end_step": 4400000,
                "episodes": 500,
                "stage_counts": [
                  452,
                  439,
                  413,
                  409
                ],
                "stage_rates": [
                  0.904,
                  0.878,
                  0.826,
                  0.818
                ]
              },
              {
                "end_step": 4500000,
                "episodes": 500,
                "stage_counts": [
                  485,
                  481,
                  475,
                  474
                ],
                "stage_rates": [
                  0.97,
                  0.962,
                  0.95,
                  0.948
                ]
              },
              {
                "end_step": 4600000,
                "episodes": 500,
                "stage_counts": [
                  500,
                  494,
                  490,
                  487
                ],
                "stage_rates": [
                  1.0,
                  0.988,
                  0.98,
                  0.974
                ]
              },
              {
                "end_step": 4700000,
                "episodes": 500,
                "stage_counts": [
                  466,
                  458,
                  449,
                  448
                ],
                "stage_rates": [
                  0.932,
                  0.916,
                  0.898,
                  0.896
                ]
              },
              {
                "end_step": 4800000,
                "episodes": 500,
                "stage_counts": [
                  500,
                  499,
                  499,
                  498
                ],
                "stage_rates": [
                  1.0,
                  0.998,
                  0.998,
                  0.996
                ]
              },
              {
                "end_step": 4900000,
                "episodes": 500,
                "stage_counts": [
                  500,
                  497,
                  496,
                  496
                ],
                "stage_rates": [
                  1.0,
                  0.994,
                  0.992,
                  0.992
                ]
              },
              {
                "end_step": 5000000,
                "episodes": 500,
                "stage_counts": [
                  500,
                  494,
                  489,
                  485
                ],
                "stage_rates": [
                  1.0,
                  0.988,
                  0.978,
                  0.97
                ]
              }
            ]
          }
        ],
        "aggregate": [
          {
            "end_step": 100000,
            "stage_mean": [
              0.22599999999999998,
              0.023333333333333334,
              0.024666666666666667,
              0.0
            ],
            "stage_sample_sd": [
              0.009165151389911674,
              0.002309401076758503,
              0.010066445913694334,
              0.0
            ]
          },
          {
            "end_step": 200000,
            "stage_mean": [
              0.2253333333333333,
              0.02666666666666666,
              0.025333333333333333,
              0.0
            ],
            "stage_sample_sd": [
              0.010066445913694327,
              0.009018499505645788,
              0.007023769168568493,
              0.0
            ]
          },
          {
            "end_step": 300000,
            "stage_mean": [
              0.22066666666666668,
              0.02,
              0.02266666666666667,
              0.0006666666666666666
            ],
            "stage_sample_sd": [
              0.013316656236958798,
              0.004,
              0.009451631252505217,
              0.0011547005383792516
            ]
          },
          {
            "end_step": 400000,
            "stage_mean": [
              0.2233333333333333,
              0.026,
              0.023999999999999997,
              0.0006666666666666666
            ],
            "stage_sample_sd": [
              0.01616580753730952,
              0.012165525060596441,
              0.008717797887081347,
              0.0011547005383792516
            ]
          },
          {
            "end_step": 500000,
            "stage_mean": [
              0.23399999999999999,
              0.02266666666666667,
              0.02666666666666667,
              0.0
            ],
            "stage_sample_sd": [
              0.026457513110645915,
              0.006110100926607787,
              0.004163331998932266,
              0.0
            ]
          },
          {
            "end_step": 600000,
            "stage_mean": [
              0.23399999999999999,
              0.023999999999999997,
              0.023999999999999997,
              0.0
            ],
            "stage_sample_sd": [
              0.001999999999999988,
              0.002,
              0.004,
              0.0
            ]
          },
          {
            "end_step": 700000,
            "stage_mean": [
              0.23866666666666667,
              0.029333333333333333,
              0.025333333333333333,
              0.0006666666666666666
            ],
            "stage_sample_sd": [
              0.020428737928059416,
              0.007571877794400364,
              0.004163331998932265,
              0.0011547005383792516
            ]
          },
          {
            "end_step": 800000,
            "stage_mean": [
              0.22133333333333335,
              0.022000000000000002,
              0.026,
              0.0
            ],
            "stage_sample_sd": [
              0.008082903768654767,
              0.006,
              0.006,
              0.0
            ]
          },
          {
            "end_step": 900000,
            "stage_mean": [
              0.21799999999999997,
              0.027333333333333334,
              0.03,
              0.0006666666666666666
            ],
            "stage_sample_sd": [
              0.015620499351813305,
              0.0011547005383792527,
              0.002,
              0.0011547005383792516
            ]
          },
          {
            "end_step": 1000000,
            "stage_mean": [
              0.224,
              0.02266666666666667,
              0.025333333333333333,
              0.0006666666666666666
            ],
            "stage_sample_sd": [
              0.005291502622129186,
              0.006429100507328637,
              0.00832666399786453,
              0.0011547005383792516
            ]
          },
          {
            "end_step": 1100000,
            "stage_mean": [
              0.25533333333333336,
              0.03466666666666667,
              0.01933333333333333,
              0.0
            ],
            "stage_sample_sd": [
              0.06123180001709352,
              0.022479620400116487,
              0.007571877794400365,
              0.0
            ]
          },
          {
            "end_step": 1200000,
            "stage_mean": [
              0.4373333333333333,
              0.07133333333333333,
              0.027333333333333334,
              0.002
            ],
            "stage_sample_sd": [
              0.047384948383778304,
              0.019731531449264986,
              0.0011547005383792527,
              0.002
            ]
          },
          {
            "end_step": 1300000,
            "stage_mean": [
              0.7200000000000001,
              0.20133333333333334,
              0.038,
              0.0006666666666666666
            ],
            "stage_sample_sd": [
              0.08901685233707157,
              0.05507570547286101,
              0.0034641016151377583,
              0.0011547005383792516
            ]
          },
          {
            "end_step": 1400000,
            "stage_mean": [
              0.9586666666666668,
              0.552,
              0.06,
              0.0033333333333333335
            ],
            "stage_sample_sd": [
              0.023180451534284906,
              0.050477717856495845,
              0.004,
              0.0030550504633038936
            ]
          },
          {
            "end_step": 1500000,
            "stage_mean": [
              0.9886666666666667,
              0.7686666666666667,
              0.08866666666666667,
              0.011999999999999999
            ],
            "stage_sample_sd": [
              0.012701705922171777,
              0.09011844058422964,
              0.019218047073866096,
              0.008717797887081345
            ]
          },
          {
            "end_step": 1600000,
            "stage_mean": [
              0.992,
              0.902,
              0.16133333333333333,
              0.03333333333333333
            ],
            "stage_sample_sd": [
              0.009165151389911688,
              0.060398675482166,
              0.04631774318048466,
              0.014468356276140473
            ]
          },
          {
            "end_step": 1700000,
            "stage_mean": [
              0.9986666666666667,
              0.9646666666666667,
              0.27199999999999996,
              0.08533333333333333
            ],
            "stage_sample_sd": [
              0.0011547005383792527,
              0.03300505011863081,
              0.07005711955254797,
              0.04437717130838032
            ]
          },
          {
            "end_step": 1800000,
            "stage_mean": [
              0.9979999999999999,
              0.9860000000000001,
              0.3913333333333333,
              0.156
            ],
            "stage_sample_sd": [
              0.0034641016151377574,
              0.010583005244258372,
              0.09948534230394614,
              0.06612110101926616
            ]
          },
          {
            "end_step": 1900000,
            "stage_mean": [
              0.9953333333333333,
              0.9866666666666667,
              0.4633333333333333,
              0.22066666666666668
            ],
            "stage_sample_sd": [
              0.006429100507328643,
              0.010263202878893778,
              0.14425440490097116,
              0.10911156370125642
            ]
          },
          {
            "end_step": 2000000,
            "stage_mean": [
              1.0,
              0.992,
              0.6013333333333334,
              0.33466666666666667
            ],
            "stage_sample_sd": [
              0.0,
              0.0040000000000000036,
              0.16702494823628394,
              0.1572937803389992
            ]
          },
          {
            "end_step": 2100000,
            "stage_mean": [
              1.0,
              0.992,
              0.6786666666666666,
              0.426
            ],
            "stage_sample_sd": [
              0.0,
              0.0034641016151377583,
              0.18840736008270306,
              0.22753461275155482
            ]
          },
          {
            "end_step": 2200000,
            "stage_mean": [
              1.0,
              0.996,
              0.8140000000000001,
              0.5746666666666667
            ],
            "stage_sample_sd": [
              0.0,
              0.0020000000000000018,
              0.14326199775236972,
              0.25463176026044615
            ]
          },
          {
            "end_step": 2300000,
            "stage_mean": [
              1.0,
              0.9933333333333333,
              0.8593333333333333,
              0.7006666666666667
            ],
            "stage_sample_sd": [
              0.0,
              0.009865765724632504,
              0.14784225828001052,
              0.25334824517516064
            ]
          },
          {
            "end_step": 2400000,
            "stage_mean": [
              0.9766666666666667,
              0.9573333333333333,
              0.856,
              0.7386666666666666
            ],
            "stage_sample_sd": [
              0.040414518843273774,
              0.06057502235520291,
              0.10399999999999998,
              0.20550750189064468
            ]
          },
          {
            "end_step": 2500000,
            "stage_mean": [
              0.9966666666666667,
              0.9886666666666667,
              0.9186666666666667,
              0.8213333333333334
            ],
            "stage_sample_sd": [
              0.005773502691896262,
              0.014468356276140482,
              0.09474879066950313,
              0.22986372774610028
            ]
          },
          {
            "end_step": 2600000,
            "stage_mean": [
              0.9326666666666666,
              0.9146666666666666,
              0.852,
              0.7826666666666666
            ],
            "stage_sample_sd": [
              0.11662475437630439,
              0.1443514230388233,
              0.14509307357692858,
              0.18168470858422106
            ]
          },
          {
            "end_step": 2700000,
            "stage_mean": [
              0.9946666666666667,
              0.9786666666666667,
              0.9333333333333332,
              0.8799999999999999
            ],
            "stage_sample_sd": [
              0.0050332229568471705,
              0.018475208614068043,
              0.08768884383622204,
              0.17739222079899666
            ]
          },
          {
            "end_step": 2800000,
            "stage_mean": [
              0.9986666666666667,
              0.9926666666666666,
              0.9206666666666666,
              0.8826666666666667
            ],
            "stage_sample_sd": [
              0.0023094010767585054,
              0.012701705922171777,
              0.13740936406713092,
              0.20322729475474827
            ]
          },
          {
            "end_step": 2900000,
            "stage_mean": [
              0.9979999999999999,
              0.9906666666666667,
              0.9433333333333334,
              0.926
            ],
            "stage_sample_sd": [
              0.0034641016151377574,
              0.011372481406154664,
              0.08630952052545152,
              0.10967223896684153
            ]
          },
          {
            "end_step": 3000000,
            "stage_mean": [
              0.988,
              0.972,
              0.914,
              0.9006666666666666
            ],
            "stage_sample_sd": [
              0.020784609690826544,
              0.03143246729100345,
              0.0814616474176652,
              0.09802720710768684
            ]
          },
          {
            "end_step": 3100000,
            "stage_mean": [
              0.9833333333333334,
              0.976,
              0.952,
              0.9406666666666667
            ],
            "stage_sample_sd": [
              0.028867513459481315,
              0.041569219381653026,
              0.05909314681077662,
              0.06438426308760031
            ]
          },
          {
            "end_step": 3200000,
            "stage_mean": [
              0.9986666666666667,
              0.996,
              0.9686666666666666,
              0.9560000000000001
            ],
            "stage_sample_sd": [
              0.0023094010767585054,
              0.0040000000000000036,
              0.029280255007997025,
              0.039344631145811985
            ]
          },
          {
            "end_step": 3300000,
            "stage_mean": [
              0.9973333333333333,
              0.9873333333333333,
              0.9273333333333333,
              0.916
            ],
            "stage_sample_sd": [
              0.004618802153517011,
              0.0219393102292058,
              0.11730870953741383,
              0.1233045011343868
            ]
          },
          {
            "end_step": 3400000,
            "stage_mean": [
              0.9986666666666667,
              0.9906666666666667,
              0.9400000000000001,
              0.9266666666666667
            ],
            "stage_sample_sd": [
              0.0023094010767585054,
              0.012858201014657285,
              0.09180413934022803,
              0.09770022176706324
            ]
          },
          {
            "end_step": 3500000,
            "stage_mean": [
              0.9993333333333334,
              0.9953333333333333,
              0.934,
              0.9233333333333333
            ],
            "stage_sample_sd": [
              0.0011547005383792527,
              0.008082903768654767,
              0.10916043239196148,
              0.122463600034187
            ]
          },
          {
            "end_step": 3600000,
            "stage_mean": [
              1.0,
              0.9913333333333334,
              0.9346666666666666,
              0.9266666666666666
            ],
            "stage_sample_sd": [
              0.0,
              0.0070237691685684995,
              0.0807547728207648,
              0.08814382186706755
            ]
          },
          {
            "end_step": 3700000,
            "stage_mean": [
              1.0,
              0.9893333333333333,
              0.9593333333333334,
              0.9506666666666668
            ],
            "stage_sample_sd": [
              0.0,
              0.01171893055416464,
              0.05661566332149904,
              0.05441813423238003
            ]
          },
          {
            "end_step": 3800000,
            "stage_mean": [
              0.9133333333333334,
              0.8726666666666668,
              0.8253333333333334,
              0.8073333333333332
            ],
            "stage_sample_sd": [
              0.14838238889212338,
              0.20507884662571452,
              0.20769528962721648,
              0.22018477089329616
            ]
          },
          {
            "end_step": 3900000,
            "stage_mean": [
              0.988,
              0.9766666666666666,
              0.9353333333333333,
              0.9193333333333333
            ],
            "stage_sample_sd": [
              0.01907878402833893,
              0.02386070689089773,
              0.04562163229580164,
              0.05064911976859352
            ]
          },
          {
            "end_step": 4000000,
            "stage_mean": [
              0.9953333333333333,
              0.9813333333333333,
              0.9353333333333333,
              0.9206666666666666
            ],
            "stage_sample_sd": [
              0.0050332229568471705,
              0.014742229591664,
              0.05550975890177629,
              0.061133733186624004
            ]
          },
          {
            "end_step": 4100000,
            "stage_mean": [
              0.996,
              0.9766666666666666,
              0.9253333333333332,
              0.9026666666666666
            ],
            "stage_sample_sd": [
              0.005291502622129186,
              0.021385353243127275,
              0.05913825608972024,
              0.0631294965395205
            ]
          },
          {
            "end_step": 4200000,
            "stage_mean": [
              0.9986666666666667,
              0.9846666666666666,
              0.9500000000000001,
              0.9420000000000001
            ],
            "stage_sample_sd": [
              0.0011547005383792527,
              0.013316656236958798,
              0.04503332099679079,
              0.04503332099679079
            ]
          },
          {
            "end_step": 4300000,
            "stage_mean": [
              0.9973333333333333,
              0.9886666666666667,
              0.9633333333333333,
              0.9540000000000001
            ],
            "stage_sample_sd": [
              0.004618802153517011,
              0.016289055630494167,
              0.05311622476544555,
              0.05723635208501673
            ]
          },
          {
            "end_step": 4400000,
            "stage_mean": [
              0.9660000000000001,
              0.952,
              0.9153333333333333,
              0.906
            ],
            "stage_sample_sd": [
              0.05377731863899499,
              0.06471475874945373,
              0.07990828075570976,
              0.07989993742175275
            ]
          },
          {
            "end_step": 4500000,
            "stage_mean": [
              0.9886666666666667,
              0.976,
              0.952,
              0.944
            ],
            "stage_sample_sd": [
              0.016289055630494167,
              0.019287301521985926,
              0.04303486958270002,
              0.048124837662063845
            ]
          },
          {
            "end_step": 4600000,
            "stage_mean": [
              0.9873333333333333,
              0.9726666666666667,
              0.9373333333333332,
              0.93
            ],
            "stage_sample_sd": [
              0.011372481406154664,
              0.023180451534284968,
              0.07217571151941166,
              0.07794870107962032
            ]
          },
          {
            "end_step": 4700000,
            "stage_mean": [
              0.9653333333333333,
              0.9446666666666667,
              0.906,
              0.9013333333333334
            ],
            "stage_sample_sd": [
              0.03401960219246151,
              0.04793050524804982,
              0.08827230596285567,
              0.0921158690635513
            ]
          },
          {
            "end_step": 4800000,
            "stage_mean": [
              1.0,
              0.9913333333333334,
              0.9606666666666666,
              0.9553333333333334
            ],
            "stage_sample_sd": [
              0.0,
              0.013316656236958798,
              0.06293912402737531,
              0.07043673284113434
            ]
          },
          {
            "end_step": 4900000,
            "stage_mean": [
              0.9893333333333333,
              0.9766666666666666,
              0.9626666666666667,
              0.9580000000000001
            ],
            "stage_sample_sd": [
              0.01847520861406804,
              0.03354598833442436,
              0.04908496035786656,
              0.05377731863899499
            ]
          },
          {
            "end_step": 5000000,
            "stage_mean": [
              0.9940000000000001,
              0.9733333333333333,
              0.9553333333333333,
              0.9446666666666665
            ],
            "stage_sample_sd": [
              0.010392304845413274,
              0.036295086903509834,
              0.05371529887595648,
              0.06014427099344818
            ]
          }
        ]
      },
      {
        "cohort": "iter13_trial1",
        "genome": "3f86420890368c2d",
        "seeds": [
          {
            "seed": 0,
            "source": "outputs/live_hand_p1_cold_1m_20260913/attempt_002/runs/adroit_hand_relocate_p1_seed0_20260913_030234/trajectory_evidence/index.v1.1311419.jsonl",
            "sha256": "a394fe4d3b424fa8c155d70068329842b0c22f1b6c81da25bdc340b1b1da2eab",
            "episodes": 25000,
            "total_learner_steps": 5000000,
            "windows": [
              {
                "end_step": 100000,
                "episodes": 500,
                "stage_counts": [
                  109,
                  13,
                  17,
                  0
                ],
                "stage_rates": [
                  0.218,
                  0.026,
                  0.034,
                  0.0
                ]
              },
              {
                "end_step": 200000,
                "episodes": 500,
                "stage_counts": [
                  108,
                  13,
                  9,
                  0
                ],
                "stage_rates": [
                  0.216,
                  0.026,
                  0.018,
                  0.0
                ]
              },
              {
                "end_step": 300000,
                "episodes": 500,
                "stage_counts": [
                  116,
                  8,
                  13,
                  0
                ],
                "stage_rates": [
                  0.232,
                  0.016,
                  0.026,
                  0.0
                ]
              },
              {
                "end_step": 400000,
                "episodes": 500,
                "stage_counts": [
                  103,
                  9,
                  15,
                  0
                ],
                "stage_rates": [
                  0.206,
                  0.018,
                  0.03,
                  0.0
                ]
              },
              {
                "end_step": 500000,
                "episodes": 500,
                "stage_counts": [
                  112,
                  14,
                  11,
                  0
                ],
                "stage_rates": [
                  0.224,
                  0.028,
                  0.022,
                  0.0
                ]
              },
              {
                "end_step": 600000,
                "episodes": 500,
                "stage_counts": [
                  118,
                  12,
                  12,
                  0
                ],
                "stage_rates": [
                  0.236,
                  0.024,
                  0.024,
                  0.0
                ]
              },
              {
                "end_step": 700000,
                "episodes": 500,
                "stage_counts": [
                  131,
                  19,
                  11,
                  0
                ],
                "stage_rates": [
                  0.262,
                  0.038,
                  0.022,
                  0.0
                ]
              },
              {
                "end_step": 800000,
                "episodes": 500,
                "stage_counts": [
                  107,
                  14,
                  10,
                  0
                ],
                "stage_rates": [
                  0.214,
                  0.028,
                  0.02,
                  0.0
                ]
              },
              {
                "end_step": 900000,
                "episodes": 500,
                "stage_counts": [
                  105,
                  14,
                  16,
                  0
                ],
                "stage_rates": [
                  0.21,
                  0.028,
                  0.032,
                  0.0
                ]
              },
              {
                "end_step": 1000000,
                "episodes": 500,
                "stage_counts": [
                  115,
                  9,
                  14,
                  0
                ],
                "stage_rates": [
                  0.23,
                  0.018,
                  0.028,
                  0.0
                ]
              },
              {
                "end_step": 1100000,
                "episodes": 500,
                "stage_counts": [
                  89,
                  9,
                  9,
                  1
                ],
                "stage_rates": [
                  0.178,
                  0.018,
                  0.018,
                  0.002
                ]
              },
              {
                "end_step": 1200000,
                "episodes": 500,
                "stage_counts": [
                  168,
                  23,
                  15,
                  1
                ],
                "stage_rates": [
                  0.336,
                  0.046,
                  0.03,
                  0.002
                ]
              },
              {
                "end_step": 1300000,
                "episodes": 500,
                "stage_counts": [
                  237,
                  35,
                  17,
                  3
                ],
                "stage_rates": [
                  0.474,
                  0.07,
                  0.034,
                  0.006
                ]
              },
              {
                "end_step": 1400000,
                "episodes": 500,
                "stage_counts": [
                  273,
                  45,
                  18,
                  1
                ],
                "stage_rates": [
                  0.546,
                  0.09,
                  0.036,
                  0.002
                ]
              },
              {
                "end_step": 1500000,
                "episodes": 500,
                "stage_counts": [
                  371,
                  94,
                  22,
                  1
                ],
                "stage_rates": [
                  0.742,
                  0.188,
                  0.044,
                  0.002
                ]
              },
              {
                "end_step": 1600000,
                "episodes": 500,
                "stage_counts": [
                  406,
                  135,
                  33,
                  2
                ],
                "stage_rates": [
                  0.812,
                  0.27,
                  0.066,
                  0.004
                ]
              },
              {
                "end_step": 1700000,
                "episodes": 500,
                "stage_counts": [
                  442,
                  215,
                  29,
                  3
                ],
                "stage_rates": [
                  0.884,
                  0.43,
                  0.058,
                  0.006
                ]
              },
              {
                "end_step": 1800000,
                "episodes": 500,
                "stage_counts": [
                  494,
                  377,
                  61,
                  9
                ],
                "stage_rates": [
                  0.988,
                  0.754,
                  0.122,
                  0.018
                ]
              },
              {
                "end_step": 1900000,
                "episodes": 500,
                "stage_counts": [
                  494,
                  426,
                  76,
                  11
                ],
                "stage_rates": [
                  0.988,
                  0.852,
                  0.152,
                  0.022
                ]
              },
              {
                "end_step": 2000000,
                "episodes": 500,
                "stage_counts": [
                  494,
                  443,
                  81,
                  13
                ],
                "stage_rates": [
                  0.988,
                  0.886,
                  0.162,
                  0.026
                ]
              },
              {
                "end_step": 2100000,
                "episodes": 500,
                "stage_counts": [
                  500,
                  485,
                  154,
                  45
                ],
                "stage_rates": [
                  1.0,
                  0.97,
                  0.308,
                  0.09
                ]
              },
              {
                "end_step": 2200000,
                "episodes": 500,
                "stage_counts": [
                  499,
                  485,
                  200,
                  66
                ],
                "stage_rates": [
                  0.998,
                  0.97,
                  0.4,
                  0.132
                ]
              },
              {
                "end_step": 2300000,
                "episodes": 500,
                "stage_counts": [
                  491,
                  468,
                  192,
                  77
                ],
                "stage_rates": [
                  0.982,
                  0.936,
                  0.384,
                  0.154
                ]
              },
              {
                "end_step": 2400000,
                "episodes": 500,
                "stage_counts": [
                  497,
                  492,
                  299,
                  150
                ],
                "stage_rates": [
                  0.994,
                  0.984,
                  0.598,
                  0.3
                ]
              },
              {
                "end_step": 2500000,
                "episodes": 500,
                "stage_counts": [
                  499,
                  496,
                  346,
                  205
                ],
                "stage_rates": [
                  0.998,
                  0.992,
                  0.692,
                  0.41
                ]
              },
              {
                "end_step": 2600000,
                "episodes": 500,
                "stage_counts": [
                  500,
                  497,
                  393,
                  248
                ],
                "stage_rates": [
                  1.0,
                  0.994,
                  0.786,
                  0.496
                ]
              },
              {
                "end_step": 2700000,
                "episodes": 500,
                "stage_counts": [
                  500,
                  497,
                  413,
                  292
                ],
                "stage_rates": [
                  1.0,
                  0.994,
                  0.826,
                  0.584
                ]
              },
              {
                "end_step": 2800000,
                "episodes": 500,
                "stage_counts": [
                  497,
                  489,
                  432,
                  298
                ],
                "stage_rates": [
                  0.994,
                  0.978,
                  0.864,
                  0.596
                ]
              },
              {
                "end_step": 2900000,
                "episodes": 500,
                "stage_counts": [
                  492,
                  479,
                  447,
                  350
                ],
                "stage_rates": [
                  0.984,
                  0.958,
                  0.894,
                  0.7
                ]
              },
              {
                "end_step": 3000000,
                "episodes": 500,
                "stage_counts": [
                  499,
                  490,
                  459,
                  397
                ],
                "stage_rates": [
                  0.998,
                  0.98,
                  0.918,
                  0.794
                ]
              },
              {
                "end_step": 3100000,
                "episodes": 500,
                "stage_counts": [
                  500,
                  494,
                  461,
                  401
                ],
                "stage_rates": [
                  1.0,
                  0.988,
                  0.922,
                  0.802
                ]
              },
              {
                "end_step": 3200000,
                "episodes": 500,
                "stage_counts": [
                  496,
                  486,
                  459,
                  416
                ],
                "stage_rates": [
                  0.992,
                  0.972,
                  0.918,
                  0.832
                ]
              },
              {
                "end_step": 3300000,
                "episodes": 500,
                "stage_counts": [
                  471,
                  441,
                  398,
                  364
                ],
                "stage_rates": [
                  0.942,
                  0.882,
                  0.796,
                  0.728
                ]
              },
              {
                "end_step": 3400000,
                "episodes": 500,
                "stage_counts": [
                  498,
                  478,
                  467,
                  446
                ],
                "stage_rates": [
                  0.996,
                  0.956,
                  0.934,
                  0.892
                ]
              },
              {
                "end_step": 3500000,
                "episodes": 500,
                "stage_counts": [
                  494,
                  481,
                  462,
                  447
                ],
                "stage_rates": [
                  0.988,
                  0.962,
                  0.924,
                  0.894
                ]
              },
              {
                "end_step": 3600000,
                "episodes": 500,
                "stage_counts": [
                  488,
                  469,
                  444,
                  419
                ],
                "stage_rates": [
                  0.976,
                  0.938,
                  0.888,
                  0.838
                ]
              },
              {
                "end_step": 3700000,
                "episodes": 500,
                "stage_counts": [
                  494,
                  474,
                  467,
                  445
                ],
                "stage_rates": [
                  0.988,
                  0.948,
                  0.934,
                  0.89
                ]
              },
              {
                "end_step": 3800000,
                "episodes": 500,
                "stage_counts": [
                  494,
                  481,
                  474,
                  458
                ],
                "stage_rates": [
                  0.988,
                  0.962,
                  0.948,
                  0.916
                ]
              },
              {
                "end_step": 3900000,
                "episodes": 500,
                "stage_counts": [
                  469,
                  462,
                  455,
                  439
                ],
                "stage_rates": [
                  0.938,
                  0.924,
                  0.91,
                  0.878
                ]
              },
              {
                "end_step": 4000000,
                "episodes": 500,
                "stage_counts": [
                  496,
                  490,
                  483,
                  476
                ],
                "stage_rates": [
                  0.992,
                  0.98,
                  0.966,
                  0.952
                ]
              },
              {
                "end_step": 4100000,
                "episodes": 500,
                "stage_counts": [
                  499,
                  487,
                  470,
                  452
                ],
                "stage_rates": [
                  0.998,
                  0.974,
                  0.94,
                  0.904
                ]
              },
              {
                "end_step": 4200000,
                "episodes": 500,
                "stage_counts": [
                  497,
                  489,
                  485,
                  469
                ],
                "stage_rates": [
                  0.994,
                  0.978,
                  0.97,
                  0.938
                ]
              },
              {
                "end_step": 4300000,
                "episodes": 500,
                "stage_counts": [
                  487,
                  474,
                  462,
                  451
                ],
                "stage_rates": [
                  0.974,
                  0.948,
                  0.924,
                  0.902
                ]
              },
              {
                "end_step": 4400000,
                "episodes": 500,
                "stage_counts": [
                  494,
                  479,
                  468,
                  452
                ],
                "stage_rates": [
                  0.988,
                  0.958,
                  0.936,
                  0.904
                ]
              },
              {
                "end_step": 4500000,
                "episodes": 500,
                "stage_counts": [
                  500,
                  481,
                  477,
                  463
                ],
                "stage_rates": [
                  1.0,
                  0.962,
                  0.954,
                  0.926
                ]
              },
              {
                "end_step": 4600000,
                "episodes": 500,
                "stage_counts": [
                  485,
                  455,
                  428,
                  404
                ],
                "stage_rates": [
                  0.97,
                  0.91,
                  0.856,
                  0.808
                ]
              },
              {
                "end_step": 4700000,
                "episodes": 500,
                "stage_counts": [
                  496,
                  480,
                  468,
                  461
                ],
                "stage_rates": [
                  0.992,
                  0.96,
                  0.936,
                  0.922
                ]
              },
              {
                "end_step": 4800000,
                "episodes": 500,
                "stage_counts": [
                  492,
                  471,
                  451,
                  437
                ],
                "stage_rates": [
                  0.984,
                  0.942,
                  0.902,
                  0.874
                ]
              },
              {
                "end_step": 4900000,
                "episodes": 500,
                "stage_counts": [
                  497,
                  474,
                  465,
                  452
                ],
                "stage_rates": [
                  0.994,
                  0.948,
                  0.93,
                  0.904
                ]
              },
              {
                "end_step": 5000000,
                "episodes": 500,
                "stage_counts": [
                  488,
                  456,
                  435,
                  423
                ],
                "stage_rates": [
                  0.976,
                  0.912,
                  0.87,
                  0.846
                ]
              }
            ]
          },
          {
            "seed": 1,
            "source": "outputs/live_hand_p1_cold_1m_20260913/attempt_002/runs/adroit_hand_relocate_p1_seed0_20260913_030234/trajectory_evidence/index.v1.1311422.jsonl",
            "sha256": "044c574a186b83e833c26e72366accf31fb18f2d872026a7184a87183076901e",
            "episodes": 25000,
            "total_learner_steps": 5000000,
            "windows": [
              {
                "end_step": 100000,
                "episodes": 500,
                "stage_counts": [
                  118,
                  11,
                  13,
                  0
                ],
                "stage_rates": [
                  0.236,
                  0.022,
                  0.026,
                  0.0
                ]
              },
              {
                "end_step": 200000,
                "episodes": 500,
                "stage_counts": [
                  112,
                  9,
                  13,
                  0
                ],
                "stage_rates": [
                  0.224,
                  0.018,
                  0.026,
                  0.0
                ]
              },
              {
                "end_step": 300000,
                "episodes": 500,
                "stage_counts": [
                  112,
                  10,
                  6,
                  0
                ],
                "stage_rates": [
                  0.224,
                  0.02,
                  0.012,
                  0.0
                ]
              },
              {
                "end_step": 400000,
                "episodes": 500,
                "stage_counts": [
                  113,
                  10,
                  7,
                  1
                ],
                "stage_rates": [
                  0.226,
                  0.02,
                  0.014,
                  0.002
                ]
              },
              {
                "end_step": 500000,
                "episodes": 500,
                "stage_counts": [
                  132,
                  12,
                  14,
                  0
                ],
                "stage_rates": [
                  0.264,
                  0.024,
                  0.028,
                  0.0
                ]
              },
              {
                "end_step": 600000,
                "episodes": 500,
                "stage_counts": [
                  117,
                  11,
                  10,
                  0
                ],
                "stage_rates": [
                  0.234,
                  0.022,
                  0.02,
                  0.0
                ]
              },
              {
                "end_step": 700000,
                "episodes": 500,
                "stage_counts": [
                  112,
                  13,
                  15,
                  0
                ],
                "stage_rates": [
                  0.224,
                  0.026,
                  0.03,
                  0.0
                ]
              },
              {
                "end_step": 800000,
                "episodes": 500,
                "stage_counts": [
                  115,
                  11,
                  13,
                  0
                ],
                "stage_rates": [
                  0.23,
                  0.022,
                  0.026,
                  0.0
                ]
              },
              {
                "end_step": 900000,
                "episodes": 500,
                "stage_counts": [
                  118,
                  14,
                  14,
                  1
                ],
                "stage_rates": [
                  0.236,
                  0.028,
                  0.028,
                  0.002
                ]
              },
              {
                "end_step": 1000000,
                "episodes": 500,
                "stage_counts": [
                  111,
                  15,
                  16,
                  1
                ],
                "stage_rates": [
                  0.222,
                  0.03,
                  0.032,
                  0.002
                ]
              },
              {
                "end_step": 1100000,
                "episodes": 500,
                "stage_counts": [
                  130,
                  18,
                  6,
                  0
                ],
                "stage_rates": [
                  0.26,
                  0.036,
                  0.012,
                  0.0
                ]
              },
              {
                "end_step": 1200000,
                "episodes": 500,
                "stage_counts": [
                  190,
                  20,
                  17,
                  1
                ],
                "stage_rates": [
                  0.38,
                  0.04,
                  0.034,
                  0.002
                ]
              },
              {
                "end_step": 1300000,
                "episodes": 500,
                "stage_counts": [
                  221,
                  20,
                  15,
                  0
                ],
                "stage_rates": [
                  0.442,
                  0.04,
                  0.03,
                  0.0
                ]
              },
              {
                "end_step": 1400000,
                "episodes": 500,
                "stage_counts": [
                  268,
                  38,
                  23,
                  0
                ],
                "stage_rates": [
                  0.536,
                  0.076,
                  0.046,
                  0.0
                ]
              },
              {
                "end_step": 1500000,
                "episodes": 500,
                "stage_counts": [
                  320,
                  73,
                  19,
                  2
                ],
                "stage_rates": [
                  0.64,
                  0.146,
                  0.038,
                  0.004
                ]
              },
              {
                "end_step": 1600000,
                "episodes": 500,
                "stage_counts": [
                  404,
                  146,
                  24,
                  0
                ],
                "stage_rates": [
                  0.808,
                  0.292,
                  0.048,
                  0.0
                ]
              },
              {
                "end_step": 1700000,
                "episodes": 500,
                "stage_counts": [
                  470,
                  297,
                  40,
                  5
                ],
                "stage_rates": [
                  0.94,
                  0.594,
                  0.08,
                  0.01
                ]
              },
              {
                "end_step": 1800000,
                "episodes": 500,
                "stage_counts": [
                  482,
                  353,
                  58,
                  7
                ],
                "stage_rates": [
                  0.964,
                  0.706,
                  0.116,
                  0.014
                ]
              },
              {
                "end_step": 1900000,
                "episodes": 500,
                "stage_counts": [
                  473,
                  378,
                  72,
                  14
                ],
                "stage_rates": [
                  0.946,
                  0.756,
                  0.144,
                  0.028
                ]
              },
              {
                "end_step": 2000000,
                "episodes": 500,
                "stage_counts": [
                  489,
                  425,
                  97,
                  25
                ],
                "stage_rates": [
                  0.978,
                  0.85,
                  0.194,
                  0.05
                ]
              },
              {
                "end_step": 2100000,
                "episodes": 500,
                "stage_counts": [
                  489,
                  452,
                  117,
                  35
                ],
                "stage_rates": [
                  0.978,
                  0.904,
                  0.234,
                  0.07
                ]
              },
              {
                "end_step": 2200000,
                "episodes": 500,
                "stage_counts": [
                  457,
                  409,
                  137,
                  49
                ],
                "stage_rates": [
                  0.914,
                  0.818,
                  0.274,
                  0.098
                ]
              },
              {
                "end_step": 2300000,
                "episodes": 500,
                "stage_counts": [
                  481,
                  433,
                  158,
                  51
                ],
                "stage_rates": [
                  0.962,
                  0.866,
                  0.316,
                  0.102
                ]
              },
              {
                "end_step": 2400000,
                "episodes": 500,
                "stage_counts": [
                  449,
                  380,
                  136,
                  48
                ],
                "stage_rates": [
                  0.898,
                  0.76,
                  0.272,
                  0.096
                ]
              },
              {
                "end_step": 2500000,
                "episodes": 500,
                "stage_counts": [
                  415,
                  313,
                  94,
                  28
                ],
                "stage_rates": [
                  0.83,
                  0.626,
                  0.188,
                  0.056
                ]
              },
              {
                "end_step": 2600000,
                "episodes": 500,
                "stage_counts": [
                  384,
                  299,
                  87,
                  27
                ],
                "stage_rates": [
                  0.768,
                  0.598,
                  0.174,
                  0.054
                ]
              },
              {
                "end_step": 2700000,
                "episodes": 500,
                "stage_counts": [
                  463,
                  379,
                  150,
                  68
                ],
                "stage_rates": [
                  0.926,
                  0.758,
                  0.3,
                  0.136
                ]
              },
              {
                "end_step": 2800000,
                "episodes": 500,
                "stage_counts": [
                  477,
                  442,
                  234,
                  115
                ],
                "stage_rates": [
                  0.954,
                  0.884,
                  0.468,
                  0.23
                ]
              },
              {
                "end_step": 2900000,
                "episodes": 500,
                "stage_counts": [
                  484,
                  428,
                  194,
                  94
                ],
                "stage_rates": [
                  0.968,
                  0.856,
                  0.388,
                  0.188
                ]
              },
              {
                "end_step": 3000000,
                "episodes": 500,
                "stage_counts": [
                  480,
                  436,
                  220,
                  85
                ],
                "stage_rates": [
                  0.96,
                  0.872,
                  0.44,
                  0.17
                ]
              },
              {
                "end_step": 3100000,
                "episodes": 500,
                "stage_counts": [
                  469,
                  427,
                  240,
                  109
                ],
                "stage_rates": [
                  0.938,
                  0.854,
                  0.48,
                  0.218
                ]
              },
              {
                "end_step": 3200000,
                "episodes": 500,
                "stage_counts": [
                  454,
                  394,
                  203,
                  87
                ],
                "stage_rates": [
                  0.908,
                  0.788,
                  0.406,
                  0.174
                ]
              },
              {
                "end_step": 3300000,
                "episodes": 500,
                "stage_counts": [
                  448,
                  427,
                  280,
                  138
                ],
                "stage_rates": [
                  0.896,
                  0.854,
                  0.56,
                  0.276
                ]
              },
              {
                "end_step": 3400000,
                "episodes": 500,
                "stage_counts": [
                  470,
                  438,
                  345,
                  191
                ],
                "stage_rates": [
                  0.94,
                  0.876,
                  0.69,
                  0.382
                ]
              },
              {
                "end_step": 3500000,
                "episodes": 500,
                "stage_counts": [
                  440,
                  403,
                  307,
                  173
                ],
                "stage_rates": [
                  0.88,
                  0.806,
                  0.614,
                  0.346
                ]
              },
              {
                "end_step": 3600000,
                "episodes": 500,
                "stage_counts": [
                  468,
                  429,
                  359,
                  202
                ],
                "stage_rates": [
                  0.936,
                  0.858,
                  0.718,
                  0.404
                ]
              },
              {
                "end_step": 3700000,
                "episodes": 500,
                "stage_counts": [
                  427,
                  329,
                  242,
                  148
                ],
                "stage_rates": [
                  0.854,
                  0.658,
                  0.484,
                  0.296
                ]
              },
              {
                "end_step": 3800000,
                "episodes": 500,
                "stage_counts": [
                  473,
                  381,
                  309,
                  226
                ],
                "stage_rates": [
                  0.946,
                  0.762,
                  0.618,
                  0.452
                ]
              },
              {
                "end_step": 3900000,
                "episodes": 500,
                "stage_counts": [
                  492,
                  449,
                  404,
                  306
                ],
                "stage_rates": [
                  0.984,
                  0.898,
                  0.808,
                  0.612
                ]
              },
              {
                "end_step": 4000000,
                "episodes": 500,
                "stage_counts": [
                  478,
                  429,
                  378,
                  298
                ],
                "stage_rates": [
                  0.956,
                  0.858,
                  0.756,
                  0.596
                ]
              },
              {
                "end_step": 4100000,
                "episodes": 500,
                "stage_counts": [
                  454,
                  416,
                  363,
                  293
                ],
                "stage_rates": [
                  0.908,
                  0.832,
                  0.726,
                  0.586
                ]
              },
              {
                "end_step": 4200000,
                "episodes": 500,
                "stage_counts": [
                  465,
                  428,
                  402,
                  339
                ],
                "stage_rates": [
                  0.93,
                  0.856,
                  0.804,
                  0.678
                ]
              },
              {
                "end_step": 4300000,
                "episodes": 500,
                "stage_counts": [
                  476,
                  419,
                  390,
                  338
                ],
                "stage_rates": [
                  0.952,
                  0.838,
                  0.78,
                  0.676
                ]
              },
              {
                "end_step": 4400000,
                "episodes": 500,
                "stage_counts": [
                  462,
                  389,
                  349,
                  293
                ],
                "stage_rates": [
                  0.924,
                  0.778,
                  0.698,
                  0.586
                ]
              },
              {
                "end_step": 4500000,
                "episodes": 500,
                "stage_counts": [
                  466,
                  424,
                  405,
                  357
                ],
                "stage_rates": [
                  0.932,
                  0.848,
                  0.81,
                  0.714
                ]
              },
              {
                "end_step": 4600000,
                "episodes": 500,
                "stage_counts": [
                  470,
                  436,
                  421,
                  403
                ],
                "stage_rates": [
                  0.94,
                  0.872,
                  0.842,
                  0.806
                ]
              },
              {
                "end_step": 4700000,
                "episodes": 500,
                "stage_counts": [
                  489,
                  464,
                  447,
                  420
                ],
                "stage_rates": [
                  0.978,
                  0.928,
                  0.894,
                  0.84
                ]
              },
              {
                "end_step": 4800000,
                "episodes": 500,
                "stage_counts": [
                  489,
                  450,
                  421,
                  391
                ],
                "stage_rates": [
                  0.978,
                  0.9,
                  0.842,
                  0.782
                ]
              },
              {
                "end_step": 4900000,
                "episodes": 500,
                "stage_counts": [
                  458,
                  424,
                  412,
                  393
                ],
                "stage_rates": [
                  0.916,
                  0.848,
                  0.824,
                  0.786
                ]
              },
              {
                "end_step": 5000000,
                "episodes": 500,
                "stage_counts": [
                  460,
                  436,
                  420,
                  409
                ],
                "stage_rates": [
                  0.92,
                  0.872,
                  0.84,
                  0.818
                ]
              }
            ]
          },
          {
            "seed": 2,
            "source": "outputs/live_hand_p1_cold_1m_20260913/attempt_002/runs/adroit_hand_relocate_p1_seed0_20260913_030234/trajectory_evidence/index.v1.1311423.jsonl",
            "sha256": "8b28179f5e78dc777da2e7ef3a8909a00d111849b4f09972813f39675237e20b",
            "episodes": 25000,
            "total_learner_steps": 5000000,
            "windows": [
              {
                "end_step": 100000,
                "episodes": 500,
                "stage_counts": [
                  112,
                  11,
                  7,
                  0
                ],
                "stage_rates": [
                  0.224,
                  0.022,
                  0.014,
                  0.0
                ]
              },
              {
                "end_step": 200000,
                "episodes": 500,
                "stage_counts": [
                  118,
                  18,
                  16,
                  0
                ],
                "stage_rates": [
                  0.236,
                  0.036,
                  0.032,
                  0.0
                ]
              },
              {
                "end_step": 300000,
                "episodes": 500,
                "stage_counts": [
                  103,
                  12,
                  15,
                  1
                ],
                "stage_rates": [
                  0.206,
                  0.024,
                  0.03,
                  0.002
                ]
              },
              {
                "end_step": 400000,
                "episodes": 500,
                "stage_counts": [
                  119,
                  20,
                  14,
                  0
                ],
                "stage_rates": [
                  0.238,
                  0.04,
                  0.028,
                  0.0
                ]
              },
              {
                "end_step": 500000,
                "episodes": 500,
                "stage_counts": [
                  107,
                  8,
                  15,
                  0
                ],
                "stage_rates": [
                  0.214,
                  0.016,
                  0.03,
                  0.0
                ]
              },
              {
                "end_step": 600000,
                "episodes": 500,
                "stage_counts": [
                  116,
                  13,
                  14,
                  0
                ],
                "stage_rates": [
                  0.232,
                  0.026,
                  0.028,
                  0.0
                ]
              },
              {
                "end_step": 700000,
                "episodes": 500,
                "stage_counts": [
                  115,
                  12,
                  12,
                  1
                ],
                "stage_rates": [
                  0.23,
                  0.024,
                  0.024,
                  0.002
                ]
              },
              {
                "end_step": 800000,
                "episodes": 500,
                "stage_counts": [
                  110,
                  8,
                  16,
                  0
                ],
                "stage_rates": [
                  0.22,
                  0.016,
                  0.032,
                  0.0
                ]
              },
              {
                "end_step": 900000,
                "episodes": 500,
                "stage_counts": [
                  104,
                  13,
                  15,
                  0
                ],
                "stage_rates": [
                  0.208,
                  0.026,
                  0.03,
                  0.0
                ]
              },
              {
                "end_step": 1000000,
                "episodes": 500,
                "stage_counts": [
                  110,
                  10,
                  8,
                  0
                ],
                "stage_rates": [
                  0.22,
                  0.02,
                  0.016,
                  0.0
                ]
              },
              {
                "end_step": 1100000,
                "episodes": 500,
                "stage_counts": [
                  100,
                  12,
                  10,
                  0
                ],
                "stage_rates": [
                  0.2,
                  0.024,
                  0.02,
                  0.0
                ]
              },
              {
                "end_step": 1200000,
                "episodes": 500,
                "stage_counts": [
                  163,
                  25,
                  14,
                  2
                ],
                "stage_rates": [
                  0.326,
                  0.05,
                  0.028,
                  0.004
                ]
              },
              {
                "end_step": 1300000,
                "episodes": 500,
                "stage_counts": [
                  204,
                  22,
                  18,
                  0
                ],
                "stage_rates": [
                  0.408,
                  0.044,
                  0.036,
                  0.0
                ]
              },
              {
                "end_step": 1400000,
                "episodes": 500,
                "stage_counts": [
                  158,
                  25,
                  18,
                  1
                ],
                "stage_rates": [
                  0.316,
                  0.05,
                  0.036,
                  0.002
                ]
              },
              {
                "end_step": 1500000,
                "episodes": 500,
                "stage_counts": [
                  172,
                  14,
                  23,
                  1
                ],
                "stage_rates": [
                  0.344,
                  0.028,
                  0.046,
                  0.002
                ]
              },
              {
                "end_step": 1600000,
                "episodes": 500,
                "stage_counts": [
                  254,
                  51,
                  31,
                  2
                ],
                "stage_rates": [
                  0.508,
                  0.102,
                  0.062,
                  0.004
                ]
              },
              {
                "end_step": 1700000,
                "episodes": 500,
                "stage_counts": [
                  422,
                  198,
                  32,
                  0
                ],
                "stage_rates": [
                  0.844,
                  0.396,
                  0.064,
                  0.0
                ]
              },
              {
                "end_step": 1800000,
                "episodes": 500,
                "stage_counts": [
                  473,
                  252,
                  42,
                  5
                ],
                "stage_rates": [
                  0.946,
                  0.504,
                  0.084,
                  0.01
                ]
              },
              {
                "end_step": 1900000,
                "episodes": 500,
                "stage_counts": [
                  492,
                  314,
                  48,
                  4
                ],
                "stage_rates": [
                  0.984,
                  0.628,
                  0.096,
                  0.008
                ]
              },
              {
                "end_step": 2000000,
                "episodes": 500,
                "stage_counts": [
                  476,
                  336,
                  45,
                  8
                ],
                "stage_rates": [
                  0.952,
                  0.672,
                  0.09,
                  0.016
                ]
              },
              {
                "end_step": 2100000,
                "episodes": 500,
                "stage_counts": [
                  468,
                  348,
                  52,
                  14
                ],
                "stage_rates": [
                  0.936,
                  0.696,
                  0.104,
                  0.028
                ]
              },
              {
                "end_step": 2200000,
                "episodes": 500,
                "stage_counts": [
                  455,
                  313,
                  62,
                  4
                ],
                "stage_rates": [
                  0.91,
                  0.626,
                  0.124,
                  0.008
                ]
              },
              {
                "end_step": 2300000,
                "episodes": 500,
                "stage_counts": [
                  411,
                  254,
                  72,
                  14
                ],
                "stage_rates": [
                  0.822,
                  0.508,
                  0.144,
                  0.028
                ]
              },
              {
                "end_step": 2400000,
                "episodes": 500,
                "stage_counts": [
                  487,
                  421,
                  117,
                  39
                ],
                "stage_rates": [
                  0.974,
                  0.842,
                  0.234,
                  0.078
                ]
              },
              {
                "end_step": 2500000,
                "episodes": 500,
                "stage_counts": [
                  482,
                  421,
                  135,
                  39
                ],
                "stage_rates": [
                  0.964,
                  0.842,
                  0.27,
                  0.078
                ]
              },
              {
                "end_step": 2600000,
                "episodes": 500,
                "stage_counts": [
                  471,
                  396,
                  140,
                  47
                ],
                "stage_rates": [
                  0.942,
                  0.792,
                  0.28,
                  0.094
                ]
              },
              {
                "end_step": 2700000,
                "episodes": 500,
                "stage_counts": [
                  425,
                  337,
                  129,
                  53
                ],
                "stage_rates": [
                  0.85,
                  0.674,
                  0.258,
                  0.106
                ]
              },
              {
                "end_step": 2800000,
                "episodes": 500,
                "stage_counts": [
                  479,
                  428,
                  181,
                  54
                ],
                "stage_rates": [
                  0.958,
                  0.856,
                  0.362,
                  0.108
                ]
              },
              {
                "end_step": 2900000,
                "episodes": 500,
                "stage_counts": [
                  446,
                  385,
                  163,
                  82
                ],
                "stage_rates": [
                  0.892,
                  0.77,
                  0.326,
                  0.164
                ]
              },
              {
                "end_step": 3000000,
                "episodes": 500,
                "stage_counts": [
                  437,
                  392,
                  201,
                  113
                ],
                "stage_rates": [
                  0.874,
                  0.784,
                  0.402,
                  0.226
                ]
              },
              {
                "end_step": 3100000,
                "episodes": 500,
                "stage_counts": [
                  468,
                  438,
                  281,
                  166
                ],
                "stage_rates": [
                  0.936,
                  0.876,
                  0.562,
                  0.332
                ]
              },
              {
                "end_step": 3200000,
                "episodes": 500,
                "stage_counts": [
                  481,
                  437,
                  313,
                  226
                ],
                "stage_rates": [
                  0.962,
                  0.874,
                  0.626,
                  0.452
                ]
              },
              {
                "end_step": 3300000,
                "episodes": 500,
                "stage_counts": [
                  470,
                  444,
                  378,
                  318
                ],
                "stage_rates": [
                  0.94,
                  0.888,
                  0.756,
                  0.636
                ]
              },
              {
                "end_step": 3400000,
                "episodes": 500,
                "stage_counts": [
                  482,
                  456,
                  426,
                  392
                ],
                "stage_rates": [
                  0.964,
                  0.912,
                  0.852,
                  0.784
                ]
              },
              {
                "end_step": 3500000,
                "episodes": 500,
                "stage_counts": [
                  485,
                  440,
                  431,
                  404
                ],
                "stage_rates": [
                  0.97,
                  0.88,
                  0.862,
                  0.808
                ]
              },
              {
                "end_step": 3600000,
                "episodes": 500,
                "stage_counts": [
                  494,
                  476,
                  471,
                  447
                ],
                "stage_rates": [
                  0.988,
                  0.952,
                  0.942,
                  0.894
                ]
              },
              {
                "end_step": 3700000,
                "episodes": 500,
                "stage_counts": [
                  477,
                  438,
                  432,
                  411
                ],
                "stage_rates": [
                  0.954,
                  0.876,
                  0.864,
                  0.822
                ]
              },
              {
                "end_step": 3800000,
                "episodes": 500,
                "stage_counts": [
                  497,
                  482,
                  477,
                  456
                ],
                "stage_rates": [
                  0.994,
                  0.964,
                  0.954,
                  0.912
                ]
              },
              {
                "end_step": 3900000,
                "episodes": 500,
                "stage_counts": [
                  496,
                  479,
                  477,
                  464
                ],
                "stage_rates": [
                  0.992,
                  0.958,
                  0.954,
                  0.928
                ]
              },
              {
                "end_step": 4000000,
                "episodes": 500,
                "stage_counts": [
                  482,
                  465,
                  452,
                  436
                ],
                "stage_rates": [
                  0.964,
                  0.93,
                  0.904,
                  0.872
                ]
              },
              {
                "end_step": 4100000,
                "episodes": 500,
                "stage_counts": [
                  491,
                  477,
                  467,
                  455
                ],
                "stage_rates": [
                  0.982,
                  0.954,
                  0.934,
                  0.91
                ]
              },
              {
                "end_step": 4200000,
                "episodes": 500,
                "stage_counts": [
                  499,
                  485,
                  483,
                  476
                ],
                "stage_rates": [
                  0.998,
                  0.97,
                  0.966,
                  0.952
                ]
              },
              {
                "end_step": 4300000,
                "episodes": 500,
                "stage_counts": [
                  496,
                  485,
                  470,
                  455
                ],
                "stage_rates": [
                  0.992,
                  0.97,
                  0.94,
                  0.91
                ]
              },
              {
                "end_step": 4400000,
                "episodes": 500,
                "stage_counts": [
                  495,
                  491,
                  484,
                  471
                ],
                "stage_rates": [
                  0.99,
                  0.982,
                  0.968,
                  0.942
                ]
              },
              {
                "end_step": 4500000,
                "episodes": 500,
                "stage_counts": [
                  498,
                  487,
                  479,
                  471
                ],
                "stage_rates": [
                  0.996,
                  0.974,
                  0.958,
                  0.942
                ]
              },
              {
                "end_step": 4600000,
                "episodes": 500,
                "stage_counts": [
                  495,
                  482,
                  470,
                  461
                ],
                "stage_rates": [
                  0.99,
                  0.964,
                  0.94,
                  0.922
                ]
              },
              {
                "end_step": 4700000,
                "episodes": 500,
                "stage_counts": [
                  494,
                  482,
                  482,
                  472
                ],
                "stage_rates": [
                  0.988,
                  0.964,
                  0.964,
                  0.944
                ]
              },
              {
                "end_step": 4800000,
                "episodes": 500,
                "stage_counts": [
                  494,
                  485,
                  482,
                  471
                ],
                "stage_rates": [
                  0.988,
                  0.97,
                  0.964,
                  0.942
                ]
              },
              {
                "end_step": 4900000,
                "episodes": 500,
                "stage_counts": [
                  490,
                  479,
                  476,
                  470
                ],
                "stage_rates": [
                  0.98,
                  0.958,
                  0.952,
                  0.94
                ]
              },
              {
                "end_step": 5000000,
                "episodes": 500,
                "stage_counts": [
                  497,
                  491,
                  485,
                  479
                ],
                "stage_rates": [
                  0.994,
                  0.982,
                  0.97,
                  0.958
                ]
              }
            ]
          }
        ],
        "aggregate": [
          {
            "end_step": 100000,
            "stage_mean": [
              0.22599999999999998,
              0.023333333333333334,
              0.024666666666666667,
              0.0
            ],
            "stage_sample_sd": [
              0.009165151389911674,
              0.002309401076758503,
              0.010066445913694334,
              0.0
            ]
          },
          {
            "end_step": 200000,
            "stage_mean": [
              0.2253333333333333,
              0.02666666666666666,
              0.025333333333333333,
              0.0
            ],
            "stage_sample_sd": [
              0.010066445913694327,
              0.009018499505645788,
              0.007023769168568493,
              0.0
            ]
          },
          {
            "end_step": 300000,
            "stage_mean": [
              0.22066666666666668,
              0.02,
              0.02266666666666667,
              0.0006666666666666666
            ],
            "stage_sample_sd": [
              0.013316656236958798,
              0.004,
              0.009451631252505217,
              0.0011547005383792516
            ]
          },
          {
            "end_step": 400000,
            "stage_mean": [
              0.2233333333333333,
              0.026,
              0.023999999999999997,
              0.0006666666666666666
            ],
            "stage_sample_sd": [
              0.01616580753730952,
              0.012165525060596441,
              0.008717797887081347,
              0.0011547005383792516
            ]
          },
          {
            "end_step": 500000,
            "stage_mean": [
              0.23399999999999999,
              0.02266666666666667,
              0.02666666666666667,
              0.0
            ],
            "stage_sample_sd": [
              0.026457513110645915,
              0.006110100926607787,
              0.004163331998932266,
              0.0
            ]
          },
          {
            "end_step": 600000,
            "stage_mean": [
              0.23399999999999999,
              0.023999999999999997,
              0.023999999999999997,
              0.0
            ],
            "stage_sample_sd": [
              0.001999999999999988,
              0.002,
              0.004,
              0.0
            ]
          },
          {
            "end_step": 700000,
            "stage_mean": [
              0.23866666666666667,
              0.029333333333333333,
              0.025333333333333333,
              0.0006666666666666666
            ],
            "stage_sample_sd": [
              0.020428737928059416,
              0.007571877794400364,
              0.004163331998932265,
              0.0011547005383792516
            ]
          },
          {
            "end_step": 800000,
            "stage_mean": [
              0.22133333333333335,
              0.022000000000000002,
              0.026,
              0.0
            ],
            "stage_sample_sd": [
              0.008082903768654767,
              0.006,
              0.006,
              0.0
            ]
          },
          {
            "end_step": 900000,
            "stage_mean": [
              0.21799999999999997,
              0.027333333333333334,
              0.03,
              0.0006666666666666666
            ],
            "stage_sample_sd": [
              0.015620499351813305,
              0.0011547005383792527,
              0.002,
              0.0011547005383792516
            ]
          },
          {
            "end_step": 1000000,
            "stage_mean": [
              0.224,
              0.02266666666666667,
              0.025333333333333333,
              0.0006666666666666666
            ],
            "stage_sample_sd": [
              0.005291502622129186,
              0.006429100507328637,
              0.00832666399786453,
              0.0011547005383792516
            ]
          },
          {
            "end_step": 1100000,
            "stage_mean": [
              0.21266666666666667,
              0.025999999999999995,
              0.016666666666666666,
              0.0006666666666666666
            ],
            "stage_sample_sd": [
              0.04244211744639202,
              0.00916515138991168,
              0.004163331998932265,
              0.0011547005383792516
            ]
          },
          {
            "end_step": 1200000,
            "stage_mean": [
              0.3473333333333333,
              0.04533333333333334,
              0.030666666666666665,
              0.0026666666666666666
            ],
            "stage_sample_sd": [
              0.028728615235220318,
              0.005033222956847167,
              0.0030550504633038945,
              0.0011547005383792516
            ]
          },
          {
            "end_step": 1300000,
            "stage_mean": [
              0.4413333333333333,
              0.05133333333333334,
              0.03333333333333333,
              0.002
            ],
            "stage_sample_sd": [
              0.033005050118630835,
              0.01628905563049416,
              0.0030550504633038928,
              0.0034641016151377543
            ]
          },
          {
            "end_step": 1400000,
            "stage_mean": [
              0.466,
              0.072,
              0.03933333333333333,
              0.0013333333333333333
            ],
            "stage_sample_sd": [
              0.13000000000000003,
              0.020297783130184436,
              0.005773502691896258,
              0.0011547005383792516
            ]
          },
          {
            "end_step": 1500000,
            "stage_mean": [
              0.5753333333333334,
              0.12066666666666666,
              0.042666666666666665,
              0.0026666666666666666
            ],
            "stage_sample_sd": [
              0.20673009779258883,
              0.08295380240431015,
              0.004163331998932265,
              0.0011547005383792516
            ]
          },
          {
            "end_step": 1600000,
            "stage_mean": [
              0.7093333333333334,
              0.22133333333333335,
              0.058666666666666666,
              0.0026666666666666666
            ],
            "stage_sample_sd": [
              0.17437125145313762,
              0.10392946325914193,
              0.009451631252505218,
              0.002309401076758503
            ]
          },
          {
            "end_step": 1700000,
            "stage_mean": [
              0.8893333333333332,
              0.47333333333333333,
              0.06733333333333334,
              0.005333333333333333
            ],
            "stage_sample_sd": [
              0.04822171018673365,
              0.10587413911495729,
              0.011372481406154654,
              0.005033222956847167
            ]
          },
          {
            "end_step": 1800000,
            "stage_mean": [
              0.9659999999999999,
              0.6546666666666666,
              0.10733333333333334,
              0.014
            ],
            "stage_sample_sd": [
              0.021071307505705496,
              0.13267001670812184,
              0.020428737928059413,
              0.003999999999999999
            ]
          },
          {
            "end_step": 1900000,
            "stage_mean": [
              0.9726666666666667,
              0.7453333333333334,
              0.13066666666666668,
              0.019333333333333334
            ],
            "stage_sample_sd": [
              0.023180451534284968,
              0.11238030669709588,
              0.030287511177601454,
              0.01026320287889377
            ]
          },
          {
            "end_step": 2000000,
            "stage_mean": [
              0.9726666666666667,
              0.8026666666666666,
              0.14866666666666664,
              0.030666666666666665
            ],
            "stage_sample_sd": [
              0.018583146486355156,
              0.114583303030299,
              0.05326662494783515,
              0.017473789896108212
            ]
          },
          {
            "end_step": 2100000,
            "stage_mean": [
              0.9713333333333334,
              0.8566666666666668,
              0.21533333333333335,
              0.06266666666666666
            ],
            "stage_sample_sd": [
              0.032516662395352496,
              0.14300116549641595,
              0.10327310072489028,
              0.03164385143014885
            ]
          },
          {
            "end_step": 2200000,
            "stage_mean": [
              0.9406666666666667,
              0.8046666666666665,
              0.266,
              0.07933333333333334
            ],
            "stage_sample_sd": [
              0.04969238707622457,
              0.17238716116153582,
              0.13817380359532702,
              0.06407287517610968
            ]
          },
          {
            "end_step": 2300000,
            "stage_mean": [
              0.922,
              0.77,
              0.2813333333333333,
              0.09466666666666668
            ],
            "stage_sample_sd": [
              0.08717797887081348,
              0.22958222927744212,
              0.12369855833166907,
              0.06331929669013495
            ]
          },
          {
            "end_step": 2400000,
            "stage_mean": [
              0.9553333333333333,
              0.862,
              0.36800000000000005,
              0.158
            ],
            "stage_sample_sd": [
              0.05064911976859352,
              0.11333137253205751,
              0.20008997975910736,
              0.12330450113438682
            ]
          },
          {
            "end_step": 2500000,
            "stage_mean": [
              0.9306666666666666,
              0.82,
              0.3833333333333333,
              0.18133333333333332
            ],
            "stage_sample_sd": [
              0.08882191921667386,
              0.1839891301137108,
              0.27043914903973004,
              0.19833641454189224
            ]
          },
          {
            "end_step": 2600000,
            "stage_mean": [
              0.9033333333333333,
              0.7946666666666667,
              0.41333333333333333,
              0.21466666666666667
            ],
            "stage_sample_sd": [
              0.12073662796903568,
              0.1980134675554502,
              0.32706166594899705,
              0.24446131254931389
            ]
          },
          {
            "end_step": 2700000,
            "stage_mean": [
              0.9253333333333335,
              0.8086666666666668,
              0.4613333333333333,
              0.2753333333333333
            ],
            "stage_sample_sd": [
              0.0750022221893014,
              0.1659076048086203,
              0.31650803044051395,
              0.26773369853892753
            ]
          },
          {
            "end_step": 2800000,
            "stage_mean": [
              0.9686666666666666,
              0.906,
              0.5646666666666667,
              0.3113333333333333
            ],
            "stage_sample_sd": [
              0.022030282189144428,
              0.06390618123468182,
              0.26459276886062727,
              0.2539632519348682
            ]
          },
          {
            "end_step": 2900000,
            "stage_mean": [
              0.948,
              0.8613333333333334,
              0.536,
              0.3506666666666666
            ],
            "stage_sample_sd": [
              0.04915282290977801,
              0.09411340676722593,
              0.31158305473821907,
              0.30276943923278204
            ]
          },
          {
            "end_step": 3000000,
            "stage_mean": [
              0.944,
              0.8786666666666667,
              0.5866666666666668,
              0.3966666666666667
            ],
            "stage_sample_sd": [
              0.06352952069707436,
              0.09816992071573312,
              0.28757144039930904,
              0.345238082101806
            ]
          },
          {
            "end_step": 3100000,
            "stage_mean": [
              0.9580000000000001,
              0.906,
              0.6546666666666667,
              0.4506666666666667
            ],
            "stage_sample_sd": [
              0.03638681079732051,
              0.07186097689288673,
              0.23511982760569844,
              0.30955667224812544
            ]
          },
          {
            "end_step": 3200000,
            "stage_mean": [
              0.9540000000000001,
              0.878,
              0.65,
              0.486
            ],
            "stage_sample_sd": [
              0.042567593307585506,
              0.0920651942918712,
              0.25684236410685835,
              0.3303150011731226
            ]
          },
          {
            "end_step": 3300000,
            "stage_mean": [
              0.926,
              0.8746666666666667,
              0.7040000000000001,
              0.5466666666666667
            ],
            "stage_sample_sd": [
              0.02599999999999996,
              0.018147543451754948,
              0.12630122723077553,
              0.23887514172331395
            ]
          },
          {
            "end_step": 3400000,
            "stage_mean": [
              0.9666666666666667,
              0.9146666666666666,
              0.8253333333333334,
              0.6859999999999999
            ],
            "stage_sample_sd": [
              0.028095076674273998,
              0.04006661120351123,
              0.12416655480979306,
              0.26875267440529776
            ]
          },
          {
            "end_step": 3500000,
            "stage_mean": [
              0.9460000000000001,
              0.8826666666666667,
              0.7999999999999999,
              0.6826666666666666
            ],
            "stage_sample_sd": [
              0.05786190456595772,
              0.07803418054502352,
              0.16403658128600465,
              0.29471568219783173
            ]
          },
          {
            "end_step": 3600000,
            "stage_mean": [
              0.9666666666666667,
              0.9159999999999999,
              0.8493333333333334,
              0.7120000000000001
            ],
            "stage_sample_sd": [
              0.027227437142216145,
              0.05071488933242385,
              0.11689881664642005,
              0.2682014168493522
            ]
          },
          {
            "end_step": 3700000,
            "stage_mean": [
              0.932,
              0.8273333333333333,
              0.7606666666666667,
              0.6693333333333333
            ],
            "stage_sample_sd": [
              0.06965629906907199,
              0.15100110374872536,
              0.24214320831552008,
              0.3250989592929103
            ]
          },
          {
            "end_step": 3800000,
            "stage_mean": [
              0.976,
              0.8959999999999999,
              0.8399999999999999,
              0.7600000000000001
            ],
            "stage_sample_sd": [
              0.026153393661244063,
              0.11605171261123204,
              0.19228104430754475,
              0.2667433223156674
            ]
          },
          {
            "end_step": 3900000,
            "stage_mean": [
              0.9713333333333333,
              0.9266666666666667,
              0.8906666666666666,
              0.806
            ],
            "stage_sample_sd": [
              0.029143323992525883,
              0.030088757590391323,
              0.07489548272982374,
              0.16985876486069246
            ]
          },
          {
            "end_step": 4000000,
            "stage_mean": [
              0.9706666666666667,
              0.9226666666666667,
              0.8753333333333333,
              0.8066666666666666
            ],
            "stage_sample_sd": [
              0.01890326250501045,
              0.061329710037903606,
              0.10789501069712784,
              0.18677615836431943
            ]
          },
          {
            "end_step": 4100000,
            "stage_mean": [
              0.9626666666666667,
              0.9199999999999999,
              0.8666666666666667,
              0.7999999999999999
            ],
            "stage_sample_sd": [
              0.048013886880082214,
              0.07686351540230255,
              0.12185784067237256,
              0.18535371590556263
            ]
          },
          {
            "end_step": 4200000,
            "stage_mean": [
              0.9739999999999999,
              0.9346666666666668,
              0.9133333333333334,
              0.856
            ],
            "stage_sample_sd": [
              0.0381575680566778,
              0.0682446579105891,
              0.09470656436242066,
              0.1543113735276826
            ]
          },
          {
            "end_step": 4300000,
            "stage_mean": [
              0.9726666666666667,
              0.9186666666666667,
              0.8813333333333334,
              0.8293333333333334
            ],
            "stage_sample_sd": [
              0.020033305601755643,
              0.070720105580615,
              0.08812112875657761,
              0.13285079349907297
            ]
          },
          {
            "end_step": 4400000,
            "stage_mean": [
              0.9673333333333334,
              0.906,
              0.8673333333333333,
              0.8106666666666666
            ],
            "stage_sample_sd": [
              0.037541088600802866,
              0.1114988789181308,
              0.14751723063199546,
              0.19549254035214064
            ]
          },
          {
            "end_step": 4500000,
            "stage_mean": [
              0.976,
              0.9279999999999999,
              0.9073333333333333,
              0.8606666666666666
            ],
            "stage_sample_sd": [
              0.0381575680566778,
              0.06954135460285484,
              0.08431686268673262,
              0.12726874452642853
            ]
          },
          {
            "end_step": 4600000,
            "stage_mean": [
              0.9666666666666667,
              0.9153333333333333,
              0.8793333333333333,
              0.8453333333333334
            ],
            "stage_sample_sd": [
              0.025166114784235857,
              0.04623130252689547,
              0.05300314456080253,
              0.06640281118547116
            ]
          },
          {
            "end_step": 4700000,
            "stage_mean": [
              0.9860000000000001,
              0.9506666666666667,
              0.9313333333333333,
              0.902
            ],
            "stage_sample_sd": [
              0.007211102550927985,
              0.019731531449264945,
              0.03523256069793014,
              0.05480875842417889
            ]
          },
          {
            "end_step": 4800000,
            "stage_mean": [
              0.9833333333333334,
              0.9373333333333335,
              0.9026666666666667,
              0.866
            ],
            "stage_sample_sd": [
              0.0050332229568471705,
              0.03523256069793014,
              0.061002732179250244,
              0.08029943959953889
            ]
          },
          {
            "end_step": 4900000,
            "stage_mean": [
              0.9633333333333334,
              0.9179999999999998,
              0.902,
              0.8766666666666666
            ],
            "stage_sample_sd": [
              0.04158525379666849,
              0.060827625302982184,
              0.0684397545290747,
              0.08055639846302295
            ]
          },
          {
            "end_step": 5000000,
            "stage_mean": [
              0.9633333333333333,
              0.922,
              0.8933333333333332,
              0.874
            ],
            "stage_sample_sd": [
              0.03859188170241678,
              0.05567764362830021,
              0.06806859285554046,
              0.07408103670980853
            ]
          }
        ]
      },
      {
        "cohort": "iter14_trial0",
        "genome": "1b3455f44977bd4d",
        "seeds": [
          {
            "seed": 0,
            "source": "outputs/live_hand_p1_cold_1m_20260913/attempt_002/runs/adroit_hand_relocate_p1_seed0_20260913_030234/trajectory_evidence/index.v1.1346680.jsonl",
            "sha256": "839530627229a50907bb96b01edb6f0df60967278bc3e3c22c163b145d5c5504",
            "episodes": 25363,
            "total_learner_steps": 5000000,
            "windows": [
              {
                "end_step": 100000,
                "episodes": 515,
                "stage_counts": [
                  308,
                  136,
                  32,
                  2
                ],
                "stage_rates": [
                  0.5980582524271845,
                  0.26407766990291265,
                  0.062135922330097085,
                  0.003883495145631068
                ]
              },
              {
                "end_step": 200000,
                "episodes": 519,
                "stage_counts": [
                  304,
                  156,
                  40,
                  3
                ],
                "stage_rates": [
                  0.5857418111753372,
                  0.30057803468208094,
                  0.07707129094412331,
                  0.005780346820809248
                ]
              },
              {
                "end_step": 300000,
                "episodes": 517,
                "stage_counts": [
                  318,
                  163,
                  38,
                  6
                ],
                "stage_rates": [
                  0.6150870406189555,
                  0.3152804642166344,
                  0.0735009671179884,
                  0.01160541586073501
                ]
              },
              {
                "end_step": 400000,
                "episodes": 520,
                "stage_counts": [
                  321,
                  181,
                  35,
                  4
                ],
                "stage_rates": [
                  0.6173076923076923,
                  0.34807692307692306,
                  0.0673076923076923,
                  0.007692307692307693
                ]
              },
              {
                "end_step": 500000,
                "episodes": 517,
                "stage_counts": [
                  306,
                  153,
                  35,
                  6
                ],
                "stage_rates": [
                  0.5918762088974855,
                  0.29593810444874274,
                  0.06769825918762089,
                  0.01160541586073501
                ]
              },
              {
                "end_step": 600000,
                "episodes": 516,
                "stage_counts": [
                  293,
                  145,
                  32,
                  10
                ],
                "stage_rates": [
                  0.5678294573643411,
                  0.2810077519379845,
                  0.06201550387596899,
                  0.01937984496124031
                ]
              },
              {
                "end_step": 700000,
                "episodes": 515,
                "stage_counts": [
                  291,
                  146,
                  34,
                  7
                ],
                "stage_rates": [
                  0.5650485436893203,
                  0.283495145631068,
                  0.06601941747572816,
                  0.013592233009708738
                ]
              },
              {
                "end_step": 800000,
                "episodes": 515,
                "stage_counts": [
                  276,
                  151,
                  30,
                  3
                ],
                "stage_rates": [
                  0.5359223300970873,
                  0.29320388349514565,
                  0.05825242718446602,
                  0.005825242718446602
                ]
              },
              {
                "end_step": 900000,
                "episodes": 514,
                "stage_counts": [
                  276,
                  119,
                  30,
                  4
                ],
                "stage_rates": [
                  0.5369649805447471,
                  0.23151750972762647,
                  0.058365758754863814,
                  0.007782101167315175
                ]
              },
              {
                "end_step": 1000000,
                "episodes": 513,
                "stage_counts": [
                  274,
                  124,
                  35,
                  7
                ],
                "stage_rates": [
                  0.5341130604288499,
                  0.24171539961013644,
                  0.0682261208576998,
                  0.01364522417153996
                ]
              },
              {
                "end_step": 1100000,
                "episodes": 514,
                "stage_counts": [
                  238,
                  123,
                  27,
                  2
                ],
                "stage_rates": [
                  0.46303501945525294,
                  0.23929961089494164,
                  0.05252918287937743,
                  0.0038910505836575876
                ]
              },
              {
                "end_step": 1200000,
                "episodes": 513,
                "stage_counts": [
                  272,
                  126,
                  42,
                  8
                ],
                "stage_rates": [
                  0.530214424951267,
                  0.24561403508771928,
                  0.08187134502923976,
                  0.015594541910331383
                ]
              },
              {
                "end_step": 1300000,
                "episodes": 513,
                "stage_counts": [
                  229,
                  83,
                  29,
                  6
                ],
                "stage_rates": [
                  0.44639376218323584,
                  0.1617933723196881,
                  0.056530214424951264,
                  0.011695906432748537
                ]
              },
              {
                "end_step": 1400000,
                "episodes": 512,
                "stage_counts": [
                  240,
                  86,
                  11,
                  1
                ],
                "stage_rates": [
                  0.46875,
                  0.16796875,
                  0.021484375,
                  0.001953125
                ]
              },
              {
                "end_step": 1500000,
                "episodes": 512,
                "stage_counts": [
                  302,
                  146,
                  25,
                  7
                ],
                "stage_rates": [
                  0.58984375,
                  0.28515625,
                  0.048828125,
                  0.013671875
                ]
              },
              {
                "end_step": 1600000,
                "episodes": 511,
                "stage_counts": [
                  272,
                  119,
                  18,
                  1
                ],
                "stage_rates": [
                  0.5322896281800391,
                  0.2328767123287671,
                  0.03522504892367906,
                  0.0019569471624266144
                ]
              },
              {
                "end_step": 1700000,
                "episodes": 510,
                "stage_counts": [
                  212,
                  105,
                  28,
                  2
                ],
                "stage_rates": [
                  0.41568627450980394,
                  0.20588235294117646,
                  0.054901960784313725,
                  0.00392156862745098
                ]
              },
              {
                "end_step": 1800000,
                "episodes": 509,
                "stage_counts": [
                  218,
                  89,
                  16,
                  0
                ],
                "stage_rates": [
                  0.42829076620825146,
                  0.17485265225933203,
                  0.03143418467583497,
                  0.0
                ]
              },
              {
                "end_step": 1900000,
                "episodes": 510,
                "stage_counts": [
                  189,
                  84,
                  17,
                  0
                ],
                "stage_rates": [
                  0.37058823529411766,
                  0.16470588235294117,
                  0.03333333333333333,
                  0.0
                ]
              },
              {
                "end_step": 2000000,
                "episodes": 509,
                "stage_counts": [
                  157,
                  81,
                  15,
                  0
                ],
                "stage_rates": [
                  0.30844793713163066,
                  0.15913555992141454,
                  0.029469548133595286,
                  0.0
                ]
              },
              {
                "end_step": 2100000,
                "episodes": 509,
                "stage_counts": [
                  139,
                  58,
                  13,
                  1
                ],
                "stage_rates": [
                  0.2730844793713163,
                  0.11394891944990176,
                  0.025540275049115914,
                  0.0019646365422396855
                ]
              },
              {
                "end_step": 2200000,
                "episodes": 507,
                "stage_counts": [
                  143,
                  66,
                  10,
                  0
                ],
                "stage_rates": [
                  0.28205128205128205,
                  0.1301775147928994,
                  0.01972386587771203,
                  0.0
                ]
              },
              {
                "end_step": 2300000,
                "episodes": 508,
                "stage_counts": [
                  126,
                  68,
                  14,
                  0
                ],
                "stage_rates": [
                  0.24803149606299213,
                  0.13385826771653545,
                  0.027559055118110236,
                  0.0
                ]
              },
              {
                "end_step": 2400000,
                "episodes": 507,
                "stage_counts": [
                  127,
                  54,
                  16,
                  0
                ],
                "stage_rates": [
                  0.2504930966469428,
                  0.10650887573964497,
                  0.03155818540433925,
                  0.0
                ]
              },
              {
                "end_step": 2500000,
                "episodes": 506,
                "stage_counts": [
                  124,
                  47,
                  14,
                  1
                ],
                "stage_rates": [
                  0.2450592885375494,
                  0.09288537549407115,
                  0.02766798418972332,
                  0.001976284584980237
                ]
              },
              {
                "end_step": 2600000,
                "episodes": 508,
                "stage_counts": [
                  135,
                  54,
                  17,
                  0
                ],
                "stage_rates": [
                  0.265748031496063,
                  0.1062992125984252,
                  0.03346456692913386,
                  0.0
                ]
              },
              {
                "end_step": 2700000,
                "episodes": 506,
                "stage_counts": [
                  107,
                  49,
                  12,
                  0
                ],
                "stage_rates": [
                  0.21146245059288538,
                  0.09683794466403162,
                  0.023715415019762844,
                  0.0
                ]
              },
              {
                "end_step": 2800000,
                "episodes": 505,
                "stage_counts": [
                  102,
                  43,
                  9,
                  1
                ],
                "stage_rates": [
                  0.201980198019802,
                  0.08514851485148515,
                  0.01782178217821782,
                  0.0019801980198019802
                ]
              },
              {
                "end_step": 2900000,
                "episodes": 506,
                "stage_counts": [
                  104,
                  41,
                  10,
                  0
                ],
                "stage_rates": [
                  0.20553359683794467,
                  0.08102766798418973,
                  0.019762845849802372,
                  0.0
                ]
              },
              {
                "end_step": 3000000,
                "episodes": 504,
                "stage_counts": [
                  103,
                  37,
                  10,
                  0
                ],
                "stage_rates": [
                  0.20436507936507936,
                  0.07341269841269842,
                  0.01984126984126984,
                  0.0
                ]
              },
              {
                "end_step": 3100000,
                "episodes": 505,
                "stage_counts": [
                  91,
                  30,
                  14,
                  3
                ],
                "stage_rates": [
                  0.1801980198019802,
                  0.0594059405940594,
                  0.027722772277227723,
                  0.005940594059405941
                ]
              },
              {
                "end_step": 3200000,
                "episodes": 503,
                "stage_counts": [
                  61,
                  27,
                  7,
                  0
                ],
                "stage_rates": [
                  0.12127236580516898,
                  0.0536779324055666,
                  0.013916500994035786,
                  0.0
                ]
              },
              {
                "end_step": 3300000,
                "episodes": 502,
                "stage_counts": [
                  63,
                  17,
                  8,
                  0
                ],
                "stage_rates": [
                  0.1254980079681275,
                  0.03386454183266932,
                  0.01593625498007968,
                  0.0
                ]
              },
              {
                "end_step": 3400000,
                "episodes": 504,
                "stage_counts": [
                  79,
                  23,
                  10,
                  0
                ],
                "stage_rates": [
                  0.15674603174603174,
                  0.04563492063492063,
                  0.01984126984126984,
                  0.0
                ]
              },
              {
                "end_step": 3500000,
                "episodes": 503,
                "stage_counts": [
                  86,
                  21,
                  11,
                  0
                ],
                "stage_rates": [
                  0.1709741550695825,
                  0.041749502982107355,
                  0.02186878727634195,
                  0.0
                ]
              },
              {
                "end_step": 3600000,
                "episodes": 502,
                "stage_counts": [
                  51,
                  14,
                  14,
                  0
                ],
                "stage_rates": [
                  0.10159362549800798,
                  0.027888446215139442,
                  0.027888446215139442,
                  0.0
                ]
              },
              {
                "end_step": 3700000,
                "episodes": 501,
                "stage_counts": [
                  52,
                  9,
                  9,
                  0
                ],
                "stage_rates": [
                  0.10379241516966067,
                  0.017964071856287425,
                  0.017964071856287425,
                  0.0
                ]
              },
              {
                "end_step": 3800000,
                "episodes": 501,
                "stage_counts": [
                  71,
                  14,
                  5,
                  0
                ],
                "stage_rates": [
                  0.14171656686626746,
                  0.027944111776447105,
                  0.00998003992015968,
                  0.0
                ]
              },
              {
                "end_step": 3900000,
                "episodes": 500,
                "stage_counts": [
                  64,
                  12,
                  8,
                  0
                ],
                "stage_rates": [
                  0.128,
                  0.024,
                  0.016,
                  0.0
                ]
              },
              {
                "end_step": 4000000,
                "episodes": 501,
                "stage_counts": [
                  62,
                  10,
                  11,
                  0
                ],
                "stage_rates": [
                  0.12375249500998003,
                  0.01996007984031936,
                  0.021956087824351298,
                  0.0
                ]
              },
              {
                "end_step": 4100000,
                "episodes": 500,
                "stage_counts": [
                  85,
                  12,
                  13,
                  0
                ],
                "stage_rates": [
                  0.17,
                  0.024,
                  0.026,
                  0.0
                ]
              },
              {
                "end_step": 4200000,
                "episodes": 500,
                "stage_counts": [
                  71,
                  6,
                  10,
                  0
                ],
                "stage_rates": [
                  0.142,
                  0.012,
                  0.02,
                  0.0
                ]
              },
              {
                "end_step": 4300000,
                "episodes": 500,
                "stage_counts": [
                  65,
                  8,
                  8,
                  0
                ],
                "stage_rates": [
                  0.13,
                  0.016,
                  0.016,
                  0.0
                ]
              },
              {
                "end_step": 4400000,
                "episodes": 500,
                "stage_counts": [
                  58,
                  7,
                  9,
                  0
                ],
                "stage_rates": [
                  0.116,
                  0.014,
                  0.018,
                  0.0
                ]
              },
              {
                "end_step": 4500000,
                "episodes": 500,
                "stage_counts": [
                  42,
                  6,
                  7,
                  0
                ],
                "stage_rates": [
                  0.084,
                  0.012,
                  0.014,
                  0.0
                ]
              },
              {
                "end_step": 4600000,
                "episodes": 500,
                "stage_counts": [
                  46,
                  5,
                  6,
                  0
                ],
                "stage_rates": [
                  0.092,
                  0.01,
                  0.012,
                  0.0
                ]
              },
              {
                "end_step": 4700000,
                "episodes": 500,
                "stage_counts": [
                  37,
                  9,
                  10,
                  0
                ],
                "stage_rates": [
                  0.074,
                  0.018,
                  0.02,
                  0.0
                ]
              },
              {
                "end_step": 4800000,
                "episodes": 500,
                "stage_counts": [
                  56,
                  6,
                  11,
                  0
                ],
                "stage_rates": [
                  0.112,
                  0.012,
                  0.022,
                  0.0
                ]
              },
              {
                "end_step": 4900000,
                "episodes": 500,
                "stage_counts": [
                  33,
                  6,
                  6,
                  0
                ],
                "stage_rates": [
                  0.066,
                  0.012,
                  0.012,
                  0.0
                ]
              },
              {
                "end_step": 5000000,
                "episodes": 501,
                "stage_counts": [
                  36,
                  5,
                  8,
                  0
                ],
                "stage_rates": [
                  0.0718562874251497,
                  0.00998003992015968,
                  0.015968063872255488,
                  0.0
                ]
              }
            ]
          },
          {
            "seed": 1,
            "source": "outputs/live_hand_p1_cold_1m_20260913/attempt_002/runs/adroit_hand_relocate_p1_seed0_20260913_030234/trajectory_evidence/index.v1.1346683.jsonl",
            "sha256": "7b420c38fee1bc33b4e0a191ac6f8590cc9b099eec27fa63f97141f2133c6691",
            "episodes": 25380,
            "total_learner_steps": 5000000,
            "windows": [
              {
                "end_step": 100000,
                "episodes": 519,
                "stage_counts": [
                  311,
                  225,
                  77,
                  23
                ],
                "stage_rates": [
                  0.5992292870905588,
                  0.43352601156069365,
                  0.14836223506743737,
                  0.04431599229287091
                ]
              },
              {
                "end_step": 200000,
                "episodes": 518,
                "stage_counts": [
                  315,
                  208,
                  79,
                  19
                ],
                "stage_rates": [
                  0.6081081081081081,
                  0.4015444015444015,
                  0.1525096525096525,
                  0.03667953667953668
                ]
              },
              {
                "end_step": 300000,
                "episodes": 518,
                "stage_counts": [
                  301,
                  204,
                  57,
                  17
                ],
                "stage_rates": [
                  0.581081081081081,
                  0.3938223938223938,
                  0.11003861003861004,
                  0.032818532818532815
                ]
              },
              {
                "end_step": 400000,
                "episodes": 518,
                "stage_counts": [
                  296,
                  190,
                  56,
                  12
                ],
                "stage_rates": [
                  0.5714285714285714,
                  0.3667953667953668,
                  0.10810810810810811,
                  0.023166023166023165
                ]
              },
              {
                "end_step": 500000,
                "episodes": 518,
                "stage_counts": [
                  307,
                  196,
                  73,
                  13
                ],
                "stage_rates": [
                  0.5926640926640927,
                  0.3783783783783784,
                  0.14092664092664092,
                  0.025096525096525095
                ]
              },
              {
                "end_step": 600000,
                "episodes": 516,
                "stage_counts": [
                  301,
                  178,
                  65,
                  18
                ],
                "stage_rates": [
                  0.5833333333333334,
                  0.3449612403100775,
                  0.12596899224806202,
                  0.03488372093023256
                ]
              },
              {
                "end_step": 700000,
                "episodes": 517,
                "stage_counts": [
                  279,
                  186,
                  54,
                  14
                ],
                "stage_rates": [
                  0.539651837524178,
                  0.3597678916827853,
                  0.10444874274661509,
                  0.027079303675048357
                ]
              },
              {
                "end_step": 800000,
                "episodes": 514,
                "stage_counts": [
                  275,
                  170,
                  54,
                  18
                ],
                "stage_rates": [
                  0.5350194552529183,
                  0.33073929961089493,
                  0.10505836575875487,
                  0.03501945525291829
                ]
              },
              {
                "end_step": 900000,
                "episodes": 516,
                "stage_counts": [
                  285,
                  180,
                  49,
                  9
                ],
                "stage_rates": [
                  0.5523255813953488,
                  0.3488372093023256,
                  0.09496124031007752,
                  0.01744186046511628
                ]
              },
              {
                "end_step": 1000000,
                "episodes": 514,
                "stage_counts": [
                  270,
                  165,
                  62,
                  13
                ],
                "stage_rates": [
                  0.5252918287937743,
                  0.321011673151751,
                  0.12062256809338522,
                  0.02529182879377432
                ]
              },
              {
                "end_step": 1100000,
                "episodes": 513,
                "stage_counts": [
                  238,
                  125,
                  40,
                  6
                ],
                "stage_rates": [
                  0.46393762183235865,
                  0.24366471734892786,
                  0.07797270955165692,
                  0.011695906432748537
                ]
              },
              {
                "end_step": 1200000,
                "episodes": 512,
                "stage_counts": [
                  226,
                  144,
                  57,
                  10
                ],
                "stage_rates": [
                  0.44140625,
                  0.28125,
                  0.111328125,
                  0.01953125
                ]
              },
              {
                "end_step": 1300000,
                "episodes": 513,
                "stage_counts": [
                  230,
                  140,
                  48,
                  13
                ],
                "stage_rates": [
                  0.44834307992202727,
                  0.2729044834307992,
                  0.0935672514619883,
                  0.025341130604288498
                ]
              },
              {
                "end_step": 1400000,
                "episodes": 514,
                "stage_counts": [
                  262,
                  158,
                  44,
                  6
                ],
                "stage_rates": [
                  0.5097276264591439,
                  0.30739299610894943,
                  0.08560311284046693,
                  0.011673151750972763
                ]
              },
              {
                "end_step": 1500000,
                "episodes": 510,
                "stage_counts": [
                  273,
                  141,
                  40,
                  7
                ],
                "stage_rates": [
                  0.5352941176470588,
                  0.27647058823529413,
                  0.0784313725490196,
                  0.013725490196078431
                ]
              },
              {
                "end_step": 1600000,
                "episodes": 512,
                "stage_counts": [
                  283,
                  133,
                  47,
                  7
                ],
                "stage_rates": [
                  0.552734375,
                  0.259765625,
                  0.091796875,
                  0.013671875
                ]
              },
              {
                "end_step": 1700000,
                "episodes": 511,
                "stage_counts": [
                  288,
                  116,
                  49,
                  10
                ],
                "stage_rates": [
                  0.5636007827788649,
                  0.22700587084148727,
                  0.0958904109589041,
                  0.019569471624266144
                ]
              },
              {
                "end_step": 1800000,
                "episodes": 510,
                "stage_counts": [
                  253,
                  120,
                  37,
                  7
                ],
                "stage_rates": [
                  0.49607843137254903,
                  0.23529411764705882,
                  0.07254901960784314,
                  0.013725490196078431
                ]
              },
              {
                "end_step": 1900000,
                "episodes": 510,
                "stage_counts": [
                  272,
                  92,
                  32,
                  4
                ],
                "stage_rates": [
                  0.5333333333333333,
                  0.1803921568627451,
                  0.06274509803921569,
                  0.00784313725490196
                ]
              },
              {
                "end_step": 2000000,
                "episodes": 510,
                "stage_counts": [
                  165,
                  101,
                  28,
                  5
                ],
                "stage_rates": [
                  0.3235294117647059,
                  0.1980392156862745,
                  0.054901960784313725,
                  0.00980392156862745
                ]
              },
              {
                "end_step": 2100000,
                "episodes": 508,
                "stage_counts": [
                  123,
                  78,
                  21,
                  1
                ],
                "stage_rates": [
                  0.2421259842519685,
                  0.15354330708661418,
                  0.04133858267716536,
                  0.001968503937007874
                ]
              },
              {
                "end_step": 2200000,
                "episodes": 510,
                "stage_counts": [
                  145,
                  115,
                  33,
                  6
                ],
                "stage_rates": [
                  0.28431372549019607,
                  0.22549019607843138,
                  0.06470588235294118,
                  0.011764705882352941
                ]
              },
              {
                "end_step": 2300000,
                "episodes": 507,
                "stage_counts": [
                  122,
                  101,
                  35,
                  2
                ],
                "stage_rates": [
                  0.2406311637080868,
                  0.1992110453648915,
                  0.06903353057199212,
                  0.0039447731755424065
                ]
              },
              {
                "end_step": 2400000,
                "episodes": 509,
                "stage_counts": [
                  142,
                  116,
                  54,
                  20
                ],
                "stage_rates": [
                  0.27897838899803534,
                  0.22789783889980353,
                  0.10609037328094302,
                  0.03929273084479371
                ]
              },
              {
                "end_step": 2500000,
                "episodes": 507,
                "stage_counts": [
                  135,
                  96,
                  46,
                  17
                ],
                "stage_rates": [
                  0.26627218934911245,
                  0.1893491124260355,
                  0.09072978303747535,
                  0.03353057199211045
                ]
              },
              {
                "end_step": 2600000,
                "episodes": 507,
                "stage_counts": [
                  133,
                  100,
                  42,
                  9
                ],
                "stage_rates": [
                  0.26232741617357,
                  0.19723865877712032,
                  0.08284023668639054,
                  0.01775147928994083
                ]
              },
              {
                "end_step": 2700000,
                "episodes": 507,
                "stage_counts": [
                  128,
                  92,
                  38,
                  9
                ],
                "stage_rates": [
                  0.252465483234714,
                  0.1814595660749507,
                  0.07495069033530571,
                  0.01775147928994083
                ]
              },
              {
                "end_step": 2800000,
                "episodes": 507,
                "stage_counts": [
                  100,
                  89,
                  36,
                  14
                ],
                "stage_rates": [
                  0.19723865877712032,
                  0.1755424063116371,
                  0.07100591715976332,
                  0.027613412228796843
                ]
              },
              {
                "end_step": 2900000,
                "episodes": 505,
                "stage_counts": [
                  72,
                  62,
                  26,
                  7
                ],
                "stage_rates": [
                  0.14257425742574256,
                  0.12277227722772277,
                  0.05148514851485148,
                  0.013861386138613862
                ]
              },
              {
                "end_step": 3000000,
                "episodes": 505,
                "stage_counts": [
                  73,
                  67,
                  42,
                  11
                ],
                "stage_rates": [
                  0.14455445544554454,
                  0.13267326732673268,
                  0.08316831683168317,
                  0.02178217821782178
                ]
              },
              {
                "end_step": 3100000,
                "episodes": 504,
                "stage_counts": [
                  65,
                  61,
                  27,
                  12
                ],
                "stage_rates": [
                  0.12896825396825398,
                  0.12103174603174603,
                  0.05357142857142857,
                  0.023809523809523808
                ]
              },
              {
                "end_step": 3200000,
                "episodes": 505,
                "stage_counts": [
                  69,
                  64,
                  37,
                  18
                ],
                "stage_rates": [
                  0.13663366336633664,
                  0.12673267326732673,
                  0.07326732673267326,
                  0.03564356435643564
                ]
              },
              {
                "end_step": 3300000,
                "episodes": 503,
                "stage_counts": [
                  46,
                  41,
                  35,
                  13
                ],
                "stage_rates": [
                  0.09145129224652088,
                  0.08151093439363817,
                  0.06958250497017893,
                  0.02584493041749503
                ]
              },
              {
                "end_step": 3400000,
                "episodes": 504,
                "stage_counts": [
                  56,
                  43,
                  31,
                  12
                ],
                "stage_rates": [
                  0.1111111111111111,
                  0.08531746031746032,
                  0.061507936507936505,
                  0.023809523809523808
                ]
              },
              {
                "end_step": 3500000,
                "episodes": 502,
                "stage_counts": [
                  35,
                  29,
                  19,
                  6
                ],
                "stage_rates": [
                  0.0697211155378486,
                  0.05776892430278884,
                  0.037848605577689244,
                  0.01195219123505976
                ]
              },
              {
                "end_step": 3600000,
                "episodes": 502,
                "stage_counts": [
                  45,
                  33,
                  17,
                  5
                ],
                "stage_rates": [
                  0.08964143426294821,
                  0.06573705179282868,
                  0.03386454183266932,
                  0.0099601593625498
                ]
              },
              {
                "end_step": 3700000,
                "episodes": 502,
                "stage_counts": [
                  30,
                  29,
                  20,
                  5
                ],
                "stage_rates": [
                  0.05976095617529881,
                  0.05776892430278884,
                  0.0398406374501992,
                  0.0099601593625498
                ]
              },
              {
                "end_step": 3800000,
                "episodes": 501,
                "stage_counts": [
                  18,
                  11,
                  12,
                  3
                ],
                "stage_rates": [
                  0.03592814371257485,
                  0.021956087824351298,
                  0.023952095808383235,
                  0.005988023952095809
                ]
              },
              {
                "end_step": 3900000,
                "episodes": 501,
                "stage_counts": [
                  14,
                  9,
                  14,
                  4
                ],
                "stage_rates": [
                  0.027944111776447105,
                  0.017964071856287425,
                  0.027944111776447105,
                  0.007984031936127744
                ]
              },
              {
                "end_step": 4000000,
                "episodes": 500,
                "stage_counts": [
                  2,
                  1,
                  10,
                  1
                ],
                "stage_rates": [
                  0.004,
                  0.002,
                  0.02,
                  0.002
                ]
              },
              {
                "end_step": 4100000,
                "episodes": 500,
                "stage_counts": [
                  2,
                  0,
                  4,
                  0
                ],
                "stage_rates": [
                  0.004,
                  0.0,
                  0.008,
                  0.0
                ]
              },
              {
                "end_step": 4200000,
                "episodes": 500,
                "stage_counts": [
                  0,
                  0,
                  9,
                  0
                ],
                "stage_rates": [
                  0.0,
                  0.0,
                  0.018,
                  0.0
                ]
              },
              {
                "end_step": 4300000,
                "episodes": 500,
                "stage_counts": [
                  6,
                  1,
                  13,
                  0
                ],
                "stage_rates": [
                  0.012,
                  0.002,
                  0.026,
                  0.0
                ]
              },
              {
                "end_step": 4400000,
                "episodes": 500,
                "stage_counts": [
                  1,
                  0,
                  7,
                  0
                ],
                "stage_rates": [
                  0.002,
                  0.0,
                  0.014,
                  0.0
                ]
              },
              {
                "end_step": 4500000,
                "episodes": 500,
                "stage_counts": [
                  8,
                  0,
                  14,
                  0
                ],
                "stage_rates": [
                  0.016,
                  0.0,
                  0.028,
                  0.0
                ]
              },
              {
                "end_step": 4600000,
                "episodes": 500,
                "stage_counts": [
                  0,
                  0,
                  7,
                  0
                ],
                "stage_rates": [
                  0.0,
                  0.0,
                  0.014,
                  0.0
                ]
              },
              {
                "end_step": 4700000,
                "episodes": 500,
                "stage_counts": [
                  3,
                  0,
                  5,
                  0
                ],
                "stage_rates": [
                  0.006,
                  0.0,
                  0.01,
                  0.0
                ]
              },
              {
                "end_step": 4800000,
                "episodes": 500,
                "stage_counts": [
                  0,
                  0,
                  11,
                  0
                ],
                "stage_rates": [
                  0.0,
                  0.0,
                  0.022,
                  0.0
                ]
              },
              {
                "end_step": 4900000,
                "episodes": 500,
                "stage_counts": [
                  10,
                  0,
                  10,
                  0
                ],
                "stage_rates": [
                  0.02,
                  0.0,
                  0.02,
                  0.0
                ]
              },
              {
                "end_step": 5000000,
                "episodes": 501,
                "stage_counts": [
                  9,
                  0,
                  3,
                  0
                ],
                "stage_rates": [
                  0.017964071856287425,
                  0.0,
                  0.005988023952095809,
                  0.0
                ]
              }
            ]
          },
          {
            "seed": 2,
            "source": "outputs/live_hand_p1_cold_1m_20260913/attempt_002/runs/adroit_hand_relocate_p1_seed0_20260913_030234/trajectory_evidence/index.v1.1346684.jsonl",
            "sha256": "8130380f21514aa508891a050570866a1f759d9993481f83ade421ce835cb79e",
            "episodes": 25443,
            "total_learner_steps": 5000000,
            "windows": [
              {
                "end_step": 100000,
                "episodes": 522,
                "stage_counts": [
                  315,
                  165,
                  31,
                  5
                ],
                "stage_rates": [
                  0.603448275862069,
                  0.3160919540229885,
                  0.05938697318007663,
                  0.009578544061302681
                ]
              },
              {
                "end_step": 200000,
                "episodes": 521,
                "stage_counts": [
                  306,
                  145,
                  34,
                  4
                ],
                "stage_rates": [
                  0.5873320537428023,
                  0.2783109404990403,
                  0.06525911708253358,
                  0.007677543186180422
                ]
              },
              {
                "end_step": 300000,
                "episodes": 521,
                "stage_counts": [
                  304,
                  149,
                  37,
                  8
                ],
                "stage_rates": [
                  0.5834932821497121,
                  0.28598848368522073,
                  0.0710172744721689,
                  0.015355086372360844
                ]
              },
              {
                "end_step": 400000,
                "episodes": 521,
                "stage_counts": [
                  300,
                  136,
                  40,
                  5
                ],
                "stage_rates": [
                  0.5758157389635317,
                  0.26103646833013433,
                  0.07677543186180422,
                  0.009596928982725527
                ]
              },
              {
                "end_step": 500000,
                "episodes": 521,
                "stage_counts": [
                  295,
                  138,
                  37,
                  7
                ],
                "stage_rates": [
                  0.5662188099808061,
                  0.2648752399232246,
                  0.0710172744721689,
                  0.013435700575815739
                ]
              },
              {
                "end_step": 600000,
                "episodes": 520,
                "stage_counts": [
                  295,
                  152,
                  41,
                  1
                ],
                "stage_rates": [
                  0.5673076923076923,
                  0.2923076923076923,
                  0.07884615384615384,
                  0.0019230769230769232
                ]
              },
              {
                "end_step": 700000,
                "episodes": 521,
                "stage_counts": [
                  297,
                  151,
                  40,
                  4
                ],
                "stage_rates": [
                  0.5700575815738963,
                  0.28982725527831094,
                  0.07677543186180422,
                  0.007677543186180422
                ]
              },
              {
                "end_step": 800000,
                "episodes": 516,
                "stage_counts": [
                  270,
                  124,
                  34,
                  3
                ],
                "stage_rates": [
                  0.5232558139534884,
                  0.24031007751937986,
                  0.06589147286821706,
                  0.005813953488372093
                ]
              },
              {
                "end_step": 900000,
                "episodes": 516,
                "stage_counts": [
                  271,
                  126,
                  27,
                  4
                ],
                "stage_rates": [
                  0.5251937984496124,
                  0.2441860465116279,
                  0.05232558139534884,
                  0.007751937984496124
                ]
              },
              {
                "end_step": 1000000,
                "episodes": 517,
                "stage_counts": [
                  277,
                  113,
                  32,
                  6
                ],
                "stage_rates": [
                  0.5357833655705996,
                  0.218568665377176,
                  0.061895551257253385,
                  0.01160541586073501
                ]
              },
              {
                "end_step": 1100000,
                "episodes": 518,
                "stage_counts": [
                  241,
                  106,
                  31,
                  2
                ],
                "stage_rates": [
                  0.46525096525096526,
                  0.20463320463320464,
                  0.059845559845559844,
                  0.003861003861003861
                ]
              },
              {
                "end_step": 1200000,
                "episodes": 516,
                "stage_counts": [
                  258,
                  126,
                  45,
                  14
                ],
                "stage_rates": [
                  0.5,
                  0.2441860465116279,
                  0.0872093023255814,
                  0.027131782945736434
                ]
              },
              {
                "end_step": 1300000,
                "episodes": 515,
                "stage_counts": [
                  218,
                  109,
                  41,
                  11
                ],
                "stage_rates": [
                  0.42330097087378643,
                  0.21165048543689322,
                  0.07961165048543689,
                  0.021359223300970873
                ]
              },
              {
                "end_step": 1400000,
                "episodes": 516,
                "stage_counts": [
                  221,
                  134,
                  52,
                  13
                ],
                "stage_rates": [
                  0.42829457364341084,
                  0.2596899224806202,
                  0.10077519379844961,
                  0.025193798449612403
                ]
              },
              {
                "end_step": 1500000,
                "episodes": 514,
                "stage_counts": [
                  230,
                  151,
                  50,
                  13
                ],
                "stage_rates": [
                  0.4474708171206226,
                  0.29377431906614787,
                  0.09727626459143969,
                  0.02529182879377432
                ]
              },
              {
                "end_step": 1600000,
                "episodes": 513,
                "stage_counts": [
                  201,
                  123,
                  54,
                  14
                ],
                "stage_rates": [
                  0.391812865497076,
                  0.23976608187134502,
                  0.10526315789473684,
                  0.02729044834307992
                ]
              },
              {
                "end_step": 1700000,
                "episodes": 515,
                "stage_counts": [
                  210,
                  122,
                  51,
                  16
                ],
                "stage_rates": [
                  0.4077669902912621,
                  0.23689320388349513,
                  0.09902912621359224,
                  0.031067961165048542
                ]
              },
              {
                "end_step": 1800000,
                "episodes": 512,
                "stage_counts": [
                  155,
                  132,
                  47,
                  10
                ],
                "stage_rates": [
                  0.302734375,
                  0.2578125,
                  0.091796875,
                  0.01953125
                ]
              },
              {
                "end_step": 1900000,
                "episodes": 512,
                "stage_counts": [
                  152,
                  119,
                  39,
                  6
                ],
                "stage_rates": [
                  0.296875,
                  0.232421875,
                  0.076171875,
                  0.01171875
                ]
              },
              {
                "end_step": 2000000,
                "episodes": 512,
                "stage_counts": [
                  201,
                  140,
                  69,
                  31
                ],
                "stage_rates": [
                  0.392578125,
                  0.2734375,
                  0.134765625,
                  0.060546875
                ]
              },
              {
                "end_step": 2100000,
                "episodes": 510,
                "stage_counts": [
                  185,
                  130,
                  74,
                  26
                ],
                "stage_rates": [
                  0.3627450980392157,
                  0.2549019607843137,
                  0.1450980392156863,
                  0.050980392156862744
                ]
              },
              {
                "end_step": 2200000,
                "episodes": 510,
                "stage_counts": [
                  166,
                  116,
                  63,
                  27
                ],
                "stage_rates": [
                  0.3254901960784314,
                  0.22745098039215686,
                  0.12352941176470589,
                  0.052941176470588235
                ]
              },
              {
                "end_step": 2300000,
                "episodes": 508,
                "stage_counts": [
                  145,
                  108,
                  61,
                  25
                ],
                "stage_rates": [
                  0.2854330708661417,
                  0.2125984251968504,
                  0.12007874015748031,
                  0.04921259842519685
                ]
              },
              {
                "end_step": 2400000,
                "episodes": 508,
                "stage_counts": [
                  108,
                  85,
                  54,
                  16
                ],
                "stage_rates": [
                  0.2125984251968504,
                  0.1673228346456693,
                  0.1062992125984252,
                  0.031496062992125984
                ]
              },
              {
                "end_step": 2500000,
                "episodes": 506,
                "stage_counts": [
                  90,
                  68,
                  51,
                  24
                ],
                "stage_rates": [
                  0.17786561264822134,
                  0.13438735177865613,
                  0.1007905138339921,
                  0.04743083003952569
                ]
              },
              {
                "end_step": 2600000,
                "episodes": 511,
                "stage_counts": [
                  127,
                  103,
                  63,
                  22
                ],
                "stage_rates": [
                  0.24853228962818003,
                  0.20156555772994128,
                  0.1232876712328767,
                  0.043052837573385516
                ]
              },
              {
                "end_step": 2700000,
                "episodes": 505,
                "stage_counts": [
                  83,
                  70,
                  47,
                  18
                ],
                "stage_rates": [
                  0.16435643564356436,
                  0.13861386138613863,
                  0.09306930693069307,
                  0.03564356435643564
                ]
              },
              {
                "end_step": 2800000,
                "episodes": 509,
                "stage_counts": [
                  106,
                  86,
                  53,
                  23
                ],
                "stage_rates": [
                  0.2082514734774067,
                  0.16895874263261296,
                  0.10412573673870335,
                  0.04518664047151277
                ]
              },
              {
                "end_step": 2900000,
                "episodes": 505,
                "stage_counts": [
                  104,
                  62,
                  48,
                  20
                ],
                "stage_rates": [
                  0.20594059405940593,
                  0.12277227722772277,
                  0.09504950495049505,
                  0.039603960396039604
                ]
              },
              {
                "end_step": 3000000,
                "episodes": 505,
                "stage_counts": [
                  71,
                  52,
                  37,
                  20
                ],
                "stage_rates": [
                  0.1405940594059406,
                  0.10297029702970296,
                  0.07326732673267326,
                  0.039603960396039604
                ]
              },
              {
                "end_step": 3100000,
                "episodes": 505,
                "stage_counts": [
                  67,
                  57,
                  41,
                  20
                ],
                "stage_rates": [
                  0.13267326732673268,
                  0.11287128712871287,
                  0.08118811881188119,
                  0.039603960396039604
                ]
              },
              {
                "end_step": 3200000,
                "episodes": 504,
                "stage_counts": [
                  47,
                  37,
                  26,
                  11
                ],
                "stage_rates": [
                  0.09325396825396826,
                  0.07341269841269842,
                  0.051587301587301584,
                  0.021825396825396824
                ]
              },
              {
                "end_step": 3300000,
                "episodes": 503,
                "stage_counts": [
                  55,
                  32,
                  19,
                  5
                ],
                "stage_rates": [
                  0.10934393638170974,
                  0.0636182902584493,
                  0.03777335984095427,
                  0.009940357852882704
                ]
              },
              {
                "end_step": 3400000,
                "episodes": 504,
                "stage_counts": [
                  46,
                  37,
                  30,
                  12
                ],
                "stage_rates": [
                  0.09126984126984126,
                  0.07341269841269842,
                  0.05952380952380952,
                  0.023809523809523808
                ]
              },
              {
                "end_step": 3500000,
                "episodes": 503,
                "stage_counts": [
                  41,
                  33,
                  32,
                  9
                ],
                "stage_rates": [
                  0.08151093439363817,
                  0.06560636182902585,
                  0.0636182902584493,
                  0.017892644135188866
                ]
              },
              {
                "end_step": 3600000,
                "episodes": 502,
                "stage_counts": [
                  30,
                  21,
                  23,
                  5
                ],
                "stage_rates": [
                  0.05976095617529881,
                  0.04183266932270916,
                  0.045816733067729085,
                  0.0099601593625498
                ]
              },
              {
                "end_step": 3700000,
                "episodes": 502,
                "stage_counts": [
                  23,
                  14,
                  15,
                  2
                ],
                "stage_rates": [
                  0.045816733067729085,
                  0.027888446215139442,
                  0.029880478087649404,
                  0.00398406374501992
                ]
              },
              {
                "end_step": 3800000,
                "episodes": 502,
                "stage_counts": [
                  45,
                  25,
                  18,
                  4
                ],
                "stage_rates": [
                  0.08964143426294821,
                  0.049800796812749,
                  0.035856573705179286,
                  0.00796812749003984
                ]
              },
              {
                "end_step": 3900000,
                "episodes": 501,
                "stage_counts": [
                  14,
                  9,
                  13,
                  1
                ],
                "stage_rates": [
                  0.027944111776447105,
                  0.017964071856287425,
                  0.02594810379241517,
                  0.001996007984031936
                ]
              },
              {
                "end_step": 4000000,
                "episodes": 500,
                "stage_counts": [
                  11,
                  2,
                  6,
                  0
                ],
                "stage_rates": [
                  0.022,
                  0.004,
                  0.012,
                  0.0
                ]
              },
              {
                "end_step": 4100000,
                "episodes": 500,
                "stage_counts": [
                  6,
                  0,
                  5,
                  0
                ],
                "stage_rates": [
                  0.012,
                  0.0,
                  0.01,
                  0.0
                ]
              },
              {
                "end_step": 4200000,
                "episodes": 500,
                "stage_counts": [
                  14,
                  0,
                  10,
                  0
                ],
                "stage_rates": [
                  0.028,
                  0.0,
                  0.02,
                  0.0
                ]
              },
              {
                "end_step": 4300000,
                "episodes": 500,
                "stage_counts": [
                  0,
                  0,
                  9,
                  0
                ],
                "stage_rates": [
                  0.0,
                  0.0,
                  0.018,
                  0.0
                ]
              },
              {
                "end_step": 4400000,
                "episodes": 500,
                "stage_counts": [
                  5,
                  0,
                  3,
                  0
                ],
                "stage_rates": [
                  0.01,
                  0.0,
                  0.006,
                  0.0
                ]
              },
              {
                "end_step": 4500000,
                "episodes": 500,
                "stage_counts": [
                  20,
                  0,
                  7,
                  0
                ],
                "stage_rates": [
                  0.04,
                  0.0,
                  0.014,
                  0.0
                ]
              },
              {
                "end_step": 4600000,
                "episodes": 500,
                "stage_counts": [
                  7,
                  0,
                  8,
                  0
                ],
                "stage_rates": [
                  0.014,
                  0.0,
                  0.016,
                  0.0
                ]
              },
              {
                "end_step": 4700000,
                "episodes": 500,
                "stage_counts": [
                  8,
                  0,
                  3,
                  0
                ],
                "stage_rates": [
                  0.016,
                  0.0,
                  0.006,
                  0.0
                ]
              },
              {
                "end_step": 4800000,
                "episodes": 500,
                "stage_counts": [
                  15,
                  0,
                  6,
                  0
                ],
                "stage_rates": [
                  0.03,
                  0.0,
                  0.012,
                  0.0
                ]
              },
              {
                "end_step": 4900000,
                "episodes": 500,
                "stage_counts": [
                  8,
                  0,
                  9,
                  0
                ],
                "stage_rates": [
                  0.016,
                  0.0,
                  0.018,
                  0.0
                ]
              },
              {
                "end_step": 5000000,
                "episodes": 501,
                "stage_counts": [
                  11,
                  0,
                  12,
                  0
                ],
                "stage_rates": [
                  0.021956087824351298,
                  0.0,
                  0.023952095808383235,
                  0.0
                ]
              }
            ]
          }
        ],
        "aggregate": [
          {
            "end_step": 100000,
            "stage_mean": [
              0.6002452717932707,
              0.33789854516219825,
              0.08996171019253703,
              0.01925934383326822
            ],
            "stage_sample_sd": [
              0.0028350056162659534,
              0.08680340249942692,
              0.05059501121262095,
              0.02188572867324859
            ]
          },
          {
            "end_step": 200000,
            "stage_mean": [
              0.5937273243420825,
              0.3268111255751742,
              0.0982800201787698,
              0.01671247556217545
            ],
            "stage_sample_sd": [
              0.012479480123375863,
              0.06567155224036211,
              0.04733414866553687,
              0.01731798157293521
            ]
          },
          {
            "end_step": 300000,
            "stage_mean": [
              0.5932204679499161,
              0.33169711390808293,
              0.08485228387625578,
              0.019926345017209555
            ],
            "stage_sample_sd": [
              0.01897537690578656,
              0.055759912429870113,
              0.021847321379452733,
              0.011321280270573653
            ]
          },
          {
            "end_step": 400000,
            "stage_mean": [
              0.5881840008999318,
              0.3253029194008081,
              0.08406374409253488,
              0.013485086613685462
            ],
            "stage_sample_sd": [
              0.02531706658868284,
              0.05643782050827806,
              0.021354346249678746,
              0.00843784895354079
            ]
          },
          {
            "end_step": 500000,
            "stage_mean": [
              0.5835863705141281,
              0.31306390758344854,
              0.0932140581954769,
              0.01671254717769195
            ],
            "stage_sample_sd": [
              0.0150459067312799,
              0.05865756949916165,
              0.04135361989927114,
              0.007318182823773663
            ]
          },
          {
            "end_step": 600000,
            "stage_mean": [
              0.5728234943351223,
              0.30609222818525145,
              0.08894354999006161,
              0.018728880938183264
            ],
            "stage_sample_sd": [
              0.009105525603710331,
              0.03413242213438193,
              0.03315087065832679,
              0.016489961460267186
            ]
          },
          {
            "end_step": 700000,
            "stage_mean": [
              0.558252654262465,
              0.3110300975307214,
              0.08241453069471581,
              0.01611635995697917
            ],
            "stage_sample_sd": [
              0.016302312800053224,
              0.04232674494043797,
              0.019825560192070636,
              0.009944118369735036
            ]
          },
          {
            "end_step": 800000,
            "stage_mean": [
              0.5313991997678313,
              0.28808442020847347,
              0.0764007552704793,
              0.015552883819912327
            ],
            "stage_sample_sd": [
              0.007066812940568723,
              0.04543146189896191,
              0.02511041086706666,
              0.016858546330538755
            ]
          },
          {
            "end_step": 900000,
            "stage_mean": [
              0.5381614534632361,
              0.27484692184719334,
              0.06855086015343007,
              0.010991966538975861
            ],
            "stage_sample_sd": [
              0.013605405985752356,
              0.06438978905332528,
              0.023070588866510925,
              0.005585792351873345
            ]
          },
          {
            "end_step": 1000000,
            "stage_mean": [
              0.5317294182644079,
              0.26043191271302113,
              0.08358141340277947,
              0.016847489608683097
            ],
            "stage_sample_sd": [
              0.005637321922770442,
              0.053724978897373696,
              0.032234366497211675,
              0.007383789859608516
            ]
          },
          {
            "end_step": 1100000,
            "stage_mean": [
              0.464074535512859,
              0.2291991776256914,
              0.06344915075886473,
              0.006482653625803328
            ],
            "stage_sample_sd": [
              0.0011142993131627102,
              0.021386416492468977,
              0.013098956560871157,
              0.004514834362767601
            ]
          },
          {
            "end_step": 1200000,
            "stage_mean": [
              0.49054022498375566,
              0.25701669386644904,
              0.09346959078494038,
              0.020752524952022604
            ],
            "stage_sample_sd": [
              0.045153499222786525,
              0.02099880073873649,
              0.015694549380508918,
              0.005864777664889515
            ]
          },
          {
            "end_step": 1300000,
            "stage_mean": [
              0.43934593765968316,
              0.21544944706246016,
              0.07656970545745882,
              0.0194654201126693
            ],
            "stage_sample_sd": [
              0.013929489555690441,
              0.05565288703347578,
              0.018704961916177314,
              0.007016972535211356
            ]
          },
          {
            "end_step": 1400000,
            "stage_mean": [
              0.46892406670085157,
              0.24501722286318986,
              0.06928756054630551,
              0.012940025066861724
            ],
            "stage_sample_sd": [
              0.040716805463282026,
              0.07086075208681976,
              0.042088079326927944,
              0.011672015746937773
            ]
          },
          {
            "end_step": 1500000,
            "stage_mean": [
              0.5242028949225604,
              0.28513371910048063,
              0.07484525404681976,
              0.01756306466328425
            ],
            "stage_sample_sd": [
              0.0718315698026449,
              0.008651887418230452,
              0.024422341040567168,
              0.006693359760678867
            ]
          },
          {
            "end_step": 1600000,
            "stage_mean": [
              0.49227895622570506,
              0.2441361397333707,
              0.07742836060613863,
              0.014306423501835511
            ],
            "stage_sample_sd": [
              0.08760464290123507,
              0.013966977498671164,
              0.03716416057810794,
              0.012678665520015382
            ]
          },
          {
            "end_step": 1700000,
            "stage_mean": [
              0.4623513491933104,
              0.22326047588871964,
              0.08327383265227002,
              0.018186333805588557
            ],
            "stage_sample_sd": [
              0.0877739404190118,
              0.01584106077748077,
              0.02462082895296786,
              0.013625948026483342
            ]
          },
          {
            "end_step": 1800000,
            "stage_mean": [
              0.4090345241936002,
              0.22265308996879696,
              0.0652600264278927,
              0.011085580065359478
            ],
            "stage_sample_sd": [
              0.09809986328248868,
              0.042900242072284864,
              0.030834407112441526,
              0.010029669773443661
            ]
          },
          {
            "end_step": 1900000,
            "stage_mean": [
              0.40026552287581696,
              0.19250663807189541,
              0.05741676879084967,
              0.0065206290849673205
            ],
            "stage_sample_sd": [
              0.12099046201808475,
              0.03544621850450727,
              0.02191069333603865,
              0.00597026350216495
            ]
          },
          {
            "end_step": 2000000,
            "stage_mean": [
              0.3415184912987788,
              0.2102040918692297,
              0.07304571130596967,
              0.023450265522875813
            ],
            "stage_sample_sd": [
              0.04485730001409115,
              0.058113866984069375,
              0.054942813116075705,
              0.032498431432219074
            ]
          },
          {
            "end_step": 2100000,
            "stage_mean": [
              0.2926518538875002,
              0.1741313957736099,
              0.07065896564732252,
              0.018304510878703436
            ],
            "stage_sample_sd": [
              0.06264506574182575,
              0.07269691886313209,
              0.06494827469813826,
              0.028298143343997977
            ]
          },
          {
            "end_step": 2200000,
            "stage_mean": [
              0.29728506787330317,
              0.1943728970878292,
              0.06931971999845303,
              0.02156862745098039
            ],
            "stage_sample_sd": [
              0.024452537810611002,
              0.05560347560877268,
              0.05205634891719312,
              0.02779891544854475
            ]
          },
          {
            "end_step": 2300000,
            "stage_mean": [
              0.2580319102124069,
              0.1818892460927591,
              0.07222377528252755,
              0.017719123866913086
            ],
            "stage_sample_sd": [
              0.02401684687088637,
              0.04213118378973269,
              0.04634227309844527,
              0.02734537463021068
            ]
          },
          {
            "end_step": 2400000,
            "stage_mean": [
              0.24735663694727617,
              0.16724318309503927,
              0.08131592376123582,
              0.023596264612306562
            ],
            "stage_sample_sd": [
              0.0333009449287461,
              0.06069452077866437,
              0.043091591967113076,
              0.020803480120924454
            ]
          },
          {
            "end_step": 2500000,
            "stage_mean": [
              0.22973236351162774,
              0.13887394656625426,
              0.07306276035373026,
              0.027645895538872128
            ],
            "stage_sample_sd": [
              0.046153187041149214,
              0.04838812132446229,
              0.03963355716151674,
              0.02329165061431473
            ]
          },
          {
            "end_step": 2600000,
            "stage_mean": [
              0.25886924576593767,
              0.16836780970182894,
              0.07986415828280037,
              0.02026810562110878
            ],
            "stage_sample_sd": [
              0.009113980960127296,
              0.05379650149801077,
              0.04498544540947109,
              0.021636468331225518
            ]
          },
          {
            "end_step": 2700000,
            "stage_mean": [
              0.20942812315705459,
              0.13897045737504032,
              0.06391180409525388,
              0.01779834788212549
            ],
            "stage_sample_sd": [
              0.04408973727458578,
              0.04231193771357802,
              0.035970589901527225,
              0.01782182839964919
            ]
          },
          {
            "end_step": 2800000,
            "stage_mean": [
              0.202490110091443,
              0.1432165545985784,
              0.06431781202556149,
              0.0249267502400372
            ],
            "stage_sample_sd": [
              0.005524086317782769,
              0.05039602253067325,
              0.04353896192962333,
              0.021728156429265545
            ]
          },
          {
            "end_step": 2900000,
            "stage_mean": [
              0.18468281610769774,
              0.10885740747987842,
              0.055432499771716305,
              0.01782178217821782
            ],
            "stage_sample_sd": [
              0.0364676493263319,
              0.024101261383969542,
              0.037798233372669444,
              0.020096814980380632
            ]
          },
          {
            "end_step": 3000000,
            "stage_mean": [
              0.16317119807218816,
              0.10301875425637802,
              0.05875897113520876,
              0.02046204620462046
            ],
            "stage_sample_sd": [
              0.035729862526704965,
              0.02963031417452174,
              0.034065349062329664,
              0.019834956041342205
            ]
          },
          {
            "end_step": 3100000,
            "stage_mean": [
              0.1472798470323223,
              0.09776965791817277,
              0.05416077322017917,
              0.023118026088323116
            ],
            "stage_sample_sd": [
              0.028568100302022392,
              0.033473562367492056,
              0.026737545050993437,
              0.016842333125265615
            ]
          },
          {
            "end_step": 3200000,
            "stage_mean": [
              0.11705333247515796,
              0.08460776802853058,
              0.046257043104670215,
              0.019156320393944156
            ],
            "stage_sample_sd": [
              0.021995446544462727,
              0.03779214175423547,
              0.030032297124650255,
              0.017971057196379526
            ]
          },
          {
            "end_step": 3300000,
            "stage_mean": [
              0.10876441219878603,
              0.05966458882825226,
              0.04109737326373763,
              0.011928429423459244
            ],
            "stage_sample_sd": [
              0.017030754506654096,
              0.02406799736720618,
              0.02697715391634538,
              0.013036657105968193
            ]
          },
          {
            "end_step": 3400000,
            "stage_mean": [
              0.11970899470899471,
              0.06812169312169312,
              0.046957671957671955,
              0.015873015873015872
            ],
            "stage_sample_sd": [
              0.03357418028173824,
              0.020363497775582873,
              0.02350443868242971,
              0.013746434980705373
            ]
          },
          {
            "end_step": 3500000,
            "stage_mean": [
              0.10740206833368976,
              0.055041596371307344,
              0.04111189437082683,
              0.009948278456749542
            ],
            "stage_sample_sd": [
              0.05536973556131531,
              0.012160023303630123,
              0.02106518549939237,
              0.009113091042803938
            ]
          },
          {
            "end_step": 3600000,
            "stage_mean": [
              0.08366533864541832,
              0.04515272244355909,
              0.035856573705179286,
              0.006640106241699867
            ],
            "stage_sample_sd": [
              0.02154711917607962,
              0.019141481149269023,
              0.009128636842541515,
              0.005750500689139699
            ]
          },
          {
            "end_step": 3700000,
            "stage_mean": [
              0.06979003480422952,
              0.03454048079140524,
              0.029228395798045342,
              0.004648074369189907
            ],
            "stage_sample_sd": [
              0.030261059836116346,
              0.020719404976369718,
              0.010952850726203322,
              0.00501317027574419
            ]
          },
          {
            "end_step": 3800000,
            "stage_mean": [
              0.08909538161393017,
              0.03323366547118247,
              0.023262903144574066,
              0.004652050480711883
            ],
            "stage_sample_sd": [
              0.05289632547217062,
              0.014656619268414368,
              0.012952026485369058,
              0.00414866035746039
            ]
          },
          {
            "end_step": 3900000,
            "stage_mean": [
              0.061296074517631395,
              0.019976047904191618,
              0.023297405189620757,
              0.00332667997338656
            ],
            "stage_sample_sd": [
              0.057767293999875374,
              0.0034848447385816945,
              0.006398054692186351,
              0.004155021955022221
            ]
          },
          {
            "end_step": 4000000,
            "stage_mean": [
              0.04991749833666001,
              0.008653359946773121,
              0.0179853626081171,
              0.0006666666666666666
            ],
            "stage_sample_sd": [
              0.06457325336632717,
              0.009842836789428936,
              0.005274940194649471,
              0.0011547005383792516
            ]
          },
          {
            "end_step": 4100000,
            "stage_mean": [
              0.062000000000000006,
              0.008,
              0.014666666666666668,
              0.0
            ],
            "stage_sample_sd": [
              0.09361623790774762,
              0.013856406460551017,
              0.009865765724632493,
              0.0
            ]
          },
          {
            "end_step": 4200000,
            "stage_mean": [
              0.056666666666666664,
              0.004,
              0.01933333333333333,
              0.0
            ],
            "stage_sample_sd": [
              0.07521524668133005,
              0.006928203230275509,
              0.0011547005383792525,
              0.0
            ]
          },
          {
            "end_step": 4300000,
            "stage_mean": [
              0.04733333333333334,
              0.006000000000000001,
              0.02,
              0.0
            ],
            "stage_sample_sd": [
              0.07184242015225638,
              0.008717797887081347,
              0.005291502622129181,
              0.0
            ]
          },
          {
            "end_step": 4400000,
            "stage_mean": [
              0.042666666666666665,
              0.004666666666666667,
              0.012666666666666666,
              0.0
            ],
            "stage_sample_sd": [
              0.06363437226321426,
              0.00808290376865476,
              0.0061101009266077855,
              0.0
            ]
          },
          {
            "end_step": 4500000,
            "stage_mean": [
              0.04666666666666667,
              0.004,
              0.018666666666666668,
              0.0
            ],
            "stage_sample_sd": [
              0.03448671241700684,
              0.006928203230275509,
              0.00808290376865476,
              0.0
            ]
          },
          {
            "end_step": 4600000,
            "stage_mean": [
              0.035333333333333335,
              0.0033333333333333335,
              0.014,
              0.0
            ],
            "stage_sample_sd": [
              0.04957149718672347,
              0.005773502691896258,
              0.002,
              0.0
            ]
          },
          {
            "end_step": 4700000,
            "stage_mean": [
              0.032,
              0.005999999999999999,
              0.011999999999999999,
              0.0
            ],
            "stage_sample_sd": [
              0.036715119501371636,
              0.010392304845413263,
              0.007211102550927978,
              0.0
            ]
          },
          {
            "end_step": 4800000,
            "stage_mean": [
              0.04733333333333334,
              0.004,
              0.018666666666666665,
              0.0
            ],
            "stage_sample_sd": [
              0.05797700693665837,
              0.006928203230275509,
              0.005773502691896256,
              0.0
            ]
          },
          {
            "end_step": 4900000,
            "stage_mean": [
              0.034,
              0.004,
              0.016666666666666666,
              0.0
            ],
            "stage_sample_sd": [
              0.02778488797889961,
              0.006928203230275509,
              0.004163331998932265,
              0.0
            ]
          },
          {
            "end_step": 5000000,
            "stage_mean": [
              0.037258815701929474,
              0.00332667997338656,
              0.015302727877578177,
              0.0
            ],
            "stage_sample_sd": [
              0.030028700190011328,
              0.005761978734427403,
              0.009000498508628533,
              0.0
            ]
          }
        ]
      },
      {
        "cohort": "iter14_trial1",
        "genome": "8dd79c28150a4569",
        "seeds": [
          {
            "seed": 0,
            "source": "outputs/live_hand_p1_cold_1m_20260913/attempt_002/runs/adroit_hand_relocate_p1_seed0_20260913_030234/trajectory_evidence/index.v1.1346688.jsonl",
            "sha256": "4f93045b8b5ded7648f5eb94cef4fe76ea9260f63169c34430381ff692caed0f",
            "episodes": 25000,
            "total_learner_steps": 5000000,
            "windows": [
              {
                "end_step": 100000,
                "episodes": 500,
                "stage_counts": [
                  79,
                  4,
                  13,
                  0
                ],
                "stage_rates": [
                  0.158,
                  0.008,
                  0.026,
                  0.0
                ]
              },
              {
                "end_step": 200000,
                "episodes": 500,
                "stage_counts": [
                  61,
                  6,
                  12,
                  1
                ],
                "stage_rates": [
                  0.122,
                  0.012,
                  0.024,
                  0.002
                ]
              },
              {
                "end_step": 300000,
                "episodes": 500,
                "stage_counts": [
                  72,
                  4,
                  15,
                  0
                ],
                "stage_rates": [
                  0.144,
                  0.008,
                  0.03,
                  0.0
                ]
              },
              {
                "end_step": 400000,
                "episodes": 500,
                "stage_counts": [
                  62,
                  2,
                  14,
                  2
                ],
                "stage_rates": [
                  0.124,
                  0.004,
                  0.028,
                  0.004
                ]
              },
              {
                "end_step": 500000,
                "episodes": 500,
                "stage_counts": [
                  59,
                  1,
                  17,
                  0
                ],
                "stage_rates": [
                  0.118,
                  0.002,
                  0.034,
                  0.0
                ]
              },
              {
                "end_step": 600000,
                "episodes": 500,
                "stage_counts": [
                  47,
                  1,
                  12,
                  0
                ],
                "stage_rates": [
                  0.094,
                  0.002,
                  0.024,
                  0.0
                ]
              },
              {
                "end_step": 700000,
                "episodes": 500,
                "stage_counts": [
                  66,
                  5,
                  8,
                  0
                ],
                "stage_rates": [
                  0.132,
                  0.01,
                  0.016,
                  0.0
                ]
              },
              {
                "end_step": 800000,
                "episodes": 500,
                "stage_counts": [
                  56,
                  3,
                  11,
                  0
                ],
                "stage_rates": [
                  0.112,
                  0.006,
                  0.022,
                  0.0
                ]
              },
              {
                "end_step": 900000,
                "episodes": 500,
                "stage_counts": [
                  51,
                  1,
                  14,
                  2
                ],
                "stage_rates": [
                  0.102,
                  0.002,
                  0.028,
                  0.004
                ]
              },
              {
                "end_step": 1000000,
                "episodes": 500,
                "stage_counts": [
                  61,
                  2,
                  16,
                  0
                ],
                "stage_rates": [
                  0.122,
                  0.004,
                  0.032,
                  0.0
                ]
              },
              {
                "end_step": 1100000,
                "episodes": 500,
                "stage_counts": [
                  55,
                  2,
                  8,
                  1
                ],
                "stage_rates": [
                  0.11,
                  0.004,
                  0.016,
                  0.002
                ]
              },
              {
                "end_step": 1200000,
                "episodes": 500,
                "stage_counts": [
                  47,
                  4,
                  12,
                  0
                ],
                "stage_rates": [
                  0.094,
                  0.008,
                  0.024,
                  0.0
                ]
              },
              {
                "end_step": 1300000,
                "episodes": 500,
                "stage_counts": [
                  57,
                  0,
                  6,
                  0
                ],
                "stage_rates": [
                  0.114,
                  0.0,
                  0.012,
                  0.0
                ]
              },
              {
                "end_step": 1400000,
                "episodes": 500,
                "stage_counts": [
                  59,
                  5,
                  12,
                  1
                ],
                "stage_rates": [
                  0.118,
                  0.01,
                  0.024,
                  0.002
                ]
              },
              {
                "end_step": 1500000,
                "episodes": 500,
                "stage_counts": [
                  50,
                  2,
                  7,
                  0
                ],
                "stage_rates": [
                  0.1,
                  0.004,
                  0.014,
                  0.0
                ]
              },
              {
                "end_step": 1600000,
                "episodes": 500,
                "stage_counts": [
                  70,
                  1,
                  5,
                  0
                ],
                "stage_rates": [
                  0.14,
                  0.002,
                  0.01,
                  0.0
                ]
              },
              {
                "end_step": 1700000,
                "episodes": 500,
                "stage_counts": [
                  48,
                  2,
                  17,
                  0
                ],
                "stage_rates": [
                  0.096,
                  0.004,
                  0.034,
                  0.0
                ]
              },
              {
                "end_step": 1800000,
                "episodes": 500,
                "stage_counts": [
                  55,
                  1,
                  18,
                  1
                ],
                "stage_rates": [
                  0.11,
                  0.002,
                  0.036,
                  0.002
                ]
              },
              {
                "end_step": 1900000,
                "episodes": 500,
                "stage_counts": [
                  60,
                  2,
                  9,
                  1
                ],
                "stage_rates": [
                  0.12,
                  0.004,
                  0.018,
                  0.002
                ]
              },
              {
                "end_step": 2000000,
                "episodes": 500,
                "stage_counts": [
                  50,
                  3,
                  14,
                  0
                ],
                "stage_rates": [
                  0.1,
                  0.006,
                  0.028,
                  0.0
                ]
              },
              {
                "end_step": 2100000,
                "episodes": 500,
                "stage_counts": [
                  63,
                  3,
                  10,
                  0
                ],
                "stage_rates": [
                  0.126,
                  0.006,
                  0.02,
                  0.0
                ]
              },
              {
                "end_step": 2200000,
                "episodes": 500,
                "stage_counts": [
                  61,
                  2,
                  15,
                  1
                ],
                "stage_rates": [
                  0.122,
                  0.004,
                  0.03,
                  0.002
                ]
              },
              {
                "end_step": 2300000,
                "episodes": 500,
                "stage_counts": [
                  59,
                  4,
                  13,
                  2
                ],
                "stage_rates": [
                  0.118,
                  0.008,
                  0.026,
                  0.004
                ]
              },
              {
                "end_step": 2400000,
                "episodes": 500,
                "stage_counts": [
                  61,
                  3,
                  12,
                  0
                ],
                "stage_rates": [
                  0.122,
                  0.006,
                  0.024,
                  0.0
                ]
              },
              {
                "end_step": 2500000,
                "episodes": 500,
                "stage_counts": [
                  52,
                  1,
                  13,
                  1
                ],
                "stage_rates": [
                  0.104,
                  0.002,
                  0.026,
                  0.002
                ]
              },
              {
                "end_step": 2600000,
                "episodes": 500,
                "stage_counts": [
                  50,
                  4,
                  17,
                  2
                ],
                "stage_rates": [
                  0.1,
                  0.008,
                  0.034,
                  0.004
                ]
              },
              {
                "end_step": 2700000,
                "episodes": 500,
                "stage_counts": [
                  49,
                  3,
                  13,
                  0
                ],
                "stage_rates": [
                  0.098,
                  0.006,
                  0.026,
                  0.0
                ]
              },
              {
                "end_step": 2800000,
                "episodes": 500,
                "stage_counts": [
                  50,
                  3,
                  10,
                  0
                ],
                "stage_rates": [
                  0.1,
                  0.006,
                  0.02,
                  0.0
                ]
              },
              {
                "end_step": 2900000,
                "episodes": 500,
                "stage_counts": [
                  42,
                  5,
                  8,
                  0
                ],
                "stage_rates": [
                  0.084,
                  0.01,
                  0.016,
                  0.0
                ]
              },
              {
                "end_step": 3000000,
                "episodes": 500,
                "stage_counts": [
                  57,
                  2,
                  15,
                  0
                ],
                "stage_rates": [
                  0.114,
                  0.004,
                  0.03,
                  0.0
                ]
              },
              {
                "end_step": 3100000,
                "episodes": 500,
                "stage_counts": [
                  44,
                  2,
                  11,
                  1
                ],
                "stage_rates": [
                  0.088,
                  0.004,
                  0.022,
                  0.002
                ]
              },
              {
                "end_step": 3200000,
                "episodes": 500,
                "stage_counts": [
                  53,
                  3,
                  13,
                  0
                ],
                "stage_rates": [
                  0.106,
                  0.006,
                  0.026,
                  0.0
                ]
              },
              {
                "end_step": 3300000,
                "episodes": 500,
                "stage_counts": [
                  55,
                  5,
                  12,
                  1
                ],
                "stage_rates": [
                  0.11,
                  0.01,
                  0.024,
                  0.002
                ]
              },
              {
                "end_step": 3400000,
                "episodes": 500,
                "stage_counts": [
                  56,
                  6,
                  10,
                  2
                ],
                "stage_rates": [
                  0.112,
                  0.012,
                  0.02,
                  0.004
                ]
              },
              {
                "end_step": 3500000,
                "episodes": 500,
                "stage_counts": [
                  40,
                  0,
                  11,
                  2
                ],
                "stage_rates": [
                  0.08,
                  0.0,
                  0.022,
                  0.004
                ]
              },
              {
                "end_step": 3600000,
                "episodes": 500,
                "stage_counts": [
                  59,
                  1,
                  20,
                  0
                ],
                "stage_rates": [
                  0.118,
                  0.002,
                  0.04,
                  0.0
                ]
              },
              {
                "end_step": 3700000,
                "episodes": 500,
                "stage_counts": [
                  39,
                  4,
                  16,
                  0
                ],
                "stage_rates": [
                  0.078,
                  0.008,
                  0.032,
                  0.0
                ]
              },
              {
                "end_step": 3800000,
                "episodes": 500,
                "stage_counts": [
                  46,
                  2,
                  12,
                  1
                ],
                "stage_rates": [
                  0.092,
                  0.004,
                  0.024,
                  0.002
                ]
              },
              {
                "end_step": 3900000,
                "episodes": 500,
                "stage_counts": [
                  57,
                  5,
                  11,
                  0
                ],
                "stage_rates": [
                  0.114,
                  0.01,
                  0.022,
                  0.0
                ]
              },
              {
                "end_step": 4000000,
                "episodes": 500,
                "stage_counts": [
                  53,
                  4,
                  17,
                  3
                ],
                "stage_rates": [
                  0.106,
                  0.008,
                  0.034,
                  0.006
                ]
              },
              {
                "end_step": 4100000,
                "episodes": 500,
                "stage_counts": [
                  50,
                  2,
                  14,
                  1
                ],
                "stage_rates": [
                  0.1,
                  0.004,
                  0.028,
                  0.002
                ]
              },
              {
                "end_step": 4200000,
                "episodes": 500,
                "stage_counts": [
                  60,
                  3,
                  16,
                  0
                ],
                "stage_rates": [
                  0.12,
                  0.006,
                  0.032,
                  0.0
                ]
              },
              {
                "end_step": 4300000,
                "episodes": 500,
                "stage_counts": [
                  56,
                  6,
                  15,
                  1
                ],
                "stage_rates": [
                  0.112,
                  0.012,
                  0.03,
                  0.002
                ]
              },
              {
                "end_step": 4400000,
                "episodes": 500,
                "stage_counts": [
                  40,
                  1,
                  13,
                  0
                ],
                "stage_rates": [
                  0.08,
                  0.002,
                  0.026,
                  0.0
                ]
              },
              {
                "end_step": 4500000,
                "episodes": 500,
                "stage_counts": [
                  47,
                  5,
                  16,
                  0
                ],
                "stage_rates": [
                  0.094,
                  0.01,
                  0.032,
                  0.0
                ]
              },
              {
                "end_step": 4600000,
                "episodes": 500,
                "stage_counts": [
                  56,
                  1,
                  16,
                  0
                ],
                "stage_rates": [
                  0.112,
                  0.002,
                  0.032,
                  0.0
                ]
              },
              {
                "end_step": 4700000,
                "episodes": 500,
                "stage_counts": [
                  52,
                  4,
                  12,
                  0
                ],
                "stage_rates": [
                  0.104,
                  0.008,
                  0.024,
                  0.0
                ]
              },
              {
                "end_step": 4800000,
                "episodes": 500,
                "stage_counts": [
                  62,
                  1,
                  13,
                  1
                ],
                "stage_rates": [
                  0.124,
                  0.002,
                  0.026,
                  0.002
                ]
              },
              {
                "end_step": 4900000,
                "episodes": 500,
                "stage_counts": [
                  58,
                  6,
                  17,
                  0
                ],
                "stage_rates": [
                  0.116,
                  0.012,
                  0.034,
                  0.0
                ]
              },
              {
                "end_step": 5000000,
                "episodes": 500,
                "stage_counts": [
                  54,
                  4,
                  11,
                  0
                ],
                "stage_rates": [
                  0.108,
                  0.008,
                  0.022,
                  0.0
                ]
              }
            ]
          },
          {
            "seed": 1,
            "source": "outputs/live_hand_p1_cold_1m_20260913/attempt_002/runs/adroit_hand_relocate_p1_seed0_20260913_030234/trajectory_evidence/index.v1.1346691.jsonl",
            "sha256": "7b72e4d67239eadc770af20f24668a007ef389836d39f4b01b8ac88f3a71ca83",
            "episodes": 25000,
            "total_learner_steps": 5000000,
            "windows": [
              {
                "end_step": 100000,
                "episodes": 500,
                "stage_counts": [
                  76,
                  9,
                  13,
                  0
                ],
                "stage_rates": [
                  0.152,
                  0.018,
                  0.026,
                  0.0
                ]
              },
              {
                "end_step": 200000,
                "episodes": 500,
                "stage_counts": [
                  73,
                  8,
                  11,
                  1
                ],
                "stage_rates": [
                  0.146,
                  0.016,
                  0.022,
                  0.002
                ]
              },
              {
                "end_step": 300000,
                "episodes": 500,
                "stage_counts": [
                  60,
                  2,
                  8,
                  1
                ],
                "stage_rates": [
                  0.12,
                  0.004,
                  0.016,
                  0.002
                ]
              },
              {
                "end_step": 400000,
                "episodes": 500,
                "stage_counts": [
                  50,
                  1,
                  9,
                  0
                ],
                "stage_rates": [
                  0.1,
                  0.002,
                  0.018,
                  0.0
                ]
              },
              {
                "end_step": 500000,
                "episodes": 500,
                "stage_counts": [
                  61,
                  3,
                  17,
                  1
                ],
                "stage_rates": [
                  0.122,
                  0.006,
                  0.034,
                  0.002
                ]
              },
              {
                "end_step": 600000,
                "episodes": 500,
                "stage_counts": [
                  71,
                  2,
                  15,
                  1
                ],
                "stage_rates": [
                  0.142,
                  0.004,
                  0.03,
                  0.002
                ]
              },
              {
                "end_step": 700000,
                "episodes": 500,
                "stage_counts": [
                  63,
                  3,
                  15,
                  0
                ],
                "stage_rates": [
                  0.126,
                  0.006,
                  0.03,
                  0.0
                ]
              },
              {
                "end_step": 800000,
                "episodes": 500,
                "stage_counts": [
                  68,
                  4,
                  10,
                  0
                ],
                "stage_rates": [
                  0.136,
                  0.008,
                  0.02,
                  0.0
                ]
              },
              {
                "end_step": 900000,
                "episodes": 500,
                "stage_counts": [
                  65,
                  2,
                  21,
                  0
                ],
                "stage_rates": [
                  0.13,
                  0.004,
                  0.042,
                  0.0
                ]
              },
              {
                "end_step": 1000000,
                "episodes": 500,
                "stage_counts": [
                  48,
                  4,
                  13,
                  0
                ],
                "stage_rates": [
                  0.096,
                  0.008,
                  0.026,
                  0.0
                ]
              },
              {
                "end_step": 1100000,
                "episodes": 500,
                "stage_counts": [
                  45,
                  4,
                  14,
                  2
                ],
                "stage_rates": [
                  0.09,
                  0.008,
                  0.028,
                  0.004
                ]
              },
              {
                "end_step": 1200000,
                "episodes": 500,
                "stage_counts": [
                  45,
                  4,
                  13,
                  2
                ],
                "stage_rates": [
                  0.09,
                  0.008,
                  0.026,
                  0.004
                ]
              },
              {
                "end_step": 1300000,
                "episodes": 500,
                "stage_counts": [
                  54,
                  3,
                  15,
                  2
                ],
                "stage_rates": [
                  0.108,
                  0.006,
                  0.03,
                  0.004
                ]
              },
              {
                "end_step": 1400000,
                "episodes": 500,
                "stage_counts": [
                  59,
                  2,
                  16,
                  2
                ],
                "stage_rates": [
                  0.118,
                  0.004,
                  0.032,
                  0.004
                ]
              },
              {
                "end_step": 1500000,
                "episodes": 500,
                "stage_counts": [
                  50,
                  5,
                  14,
                  0
                ],
                "stage_rates": [
                  0.1,
                  0.01,
                  0.028,
                  0.0
                ]
              },
              {
                "end_step": 1600000,
                "episodes": 500,
                "stage_counts": [
                  38,
                  0,
                  8,
                  1
                ],
                "stage_rates": [
                  0.076,
                  0.0,
                  0.016,
                  0.002
                ]
              },
              {
                "end_step": 1700000,
                "episodes": 500,
                "stage_counts": [
                  35,
                  1,
                  11,
                  0
                ],
                "stage_rates": [
                  0.07,
                  0.002,
                  0.022,
                  0.0
                ]
              },
              {
                "end_step": 1800000,
                "episodes": 500,
                "stage_counts": [
                  57,
                  5,
                  19,
                  0
                ],
                "stage_rates": [
                  0.114,
                  0.01,
                  0.038,
                  0.0
                ]
              },
              {
                "end_step": 1900000,
                "episodes": 500,
                "stage_counts": [
                  53,
                  0,
                  12,
                  0
                ],
                "stage_rates": [
                  0.106,
                  0.0,
                  0.024,
                  0.0
                ]
              },
              {
                "end_step": 2000000,
                "episodes": 500,
                "stage_counts": [
                  51,
                  4,
                  11,
                  0
                ],
                "stage_rates": [
                  0.102,
                  0.008,
                  0.022,
                  0.0
                ]
              },
              {
                "end_step": 2100000,
                "episodes": 500,
                "stage_counts": [
                  47,
                  2,
                  10,
                  1
                ],
                "stage_rates": [
                  0.094,
                  0.004,
                  0.02,
                  0.002
                ]
              },
              {
                "end_step": 2200000,
                "episodes": 500,
                "stage_counts": [
                  43,
                  3,
                  14,
                  0
                ],
                "stage_rates": [
                  0.086,
                  0.006,
                  0.028,
                  0.0
                ]
              },
              {
                "end_step": 2300000,
                "episodes": 500,
                "stage_counts": [
                  45,
                  0,
                  5,
                  0
                ],
                "stage_rates": [
                  0.09,
                  0.0,
                  0.01,
                  0.0
                ]
              },
              {
                "end_step": 2400000,
                "episodes": 500,
                "stage_counts": [
                  43,
                  2,
                  14,
                  1
                ],
                "stage_rates": [
                  0.086,
                  0.004,
                  0.028,
                  0.002
                ]
              },
              {
                "end_step": 2500000,
                "episodes": 500,
                "stage_counts": [
                  41,
                  4,
                  7,
                  0
                ],
                "stage_rates": [
                  0.082,
                  0.008,
                  0.014,
                  0.0
                ]
              },
              {
                "end_step": 2600000,
                "episodes": 500,
                "stage_counts": [
                  54,
                  5,
                  11,
                  0
                ],
                "stage_rates": [
                  0.108,
                  0.01,
                  0.022,
                  0.0
                ]
              },
              {
                "end_step": 2700000,
                "episodes": 500,
                "stage_counts": [
                  51,
                  4,
                  9,
                  0
                ],
                "stage_rates": [
                  0.102,
                  0.008,
                  0.018,
                  0.0
                ]
              },
              {
                "end_step": 2800000,
                "episodes": 500,
                "stage_counts": [
                  59,
                  1,
                  16,
                  2
                ],
                "stage_rates": [
                  0.118,
                  0.002,
                  0.032,
                  0.004
                ]
              },
              {
                "end_step": 2900000,
                "episodes": 500,
                "stage_counts": [
                  48,
                  1,
                  11,
                  1
                ],
                "stage_rates": [
                  0.096,
                  0.002,
                  0.022,
                  0.002
                ]
              },
              {
                "end_step": 3000000,
                "episodes": 500,
                "stage_counts": [
                  52,
                  8,
                  16,
                  1
                ],
                "stage_rates": [
                  0.104,
                  0.016,
                  0.032,
                  0.002
                ]
              },
              {
                "end_step": 3100000,
                "episodes": 500,
                "stage_counts": [
                  54,
                  4,
                  10,
                  0
                ],
                "stage_rates": [
                  0.108,
                  0.008,
                  0.02,
                  0.0
                ]
              },
              {
                "end_step": 3200000,
                "episodes": 500,
                "stage_counts": [
                  60,
                  2,
                  13,
                  0
                ],
                "stage_rates": [
                  0.12,
                  0.004,
                  0.026,
                  0.0
                ]
              },
              {
                "end_step": 3300000,
                "episodes": 500,
                "stage_counts": [
                  57,
                  4,
                  12,
                  0
                ],
                "stage_rates": [
                  0.114,
                  0.008,
                  0.024,
                  0.0
                ]
              },
              {
                "end_step": 3400000,
                "episodes": 500,
                "stage_counts": [
                  45,
                  0,
                  9,
                  0
                ],
                "stage_rates": [
                  0.09,
                  0.0,
                  0.018,
                  0.0
                ]
              },
              {
                "end_step": 3500000,
                "episodes": 500,
                "stage_counts": [
                  49,
                  3,
                  9,
                  0
                ],
                "stage_rates": [
                  0.098,
                  0.006,
                  0.018,
                  0.0
                ]
              },
              {
                "end_step": 3600000,
                "episodes": 500,
                "stage_counts": [
                  52,
                  4,
                  12,
                  3
                ],
                "stage_rates": [
                  0.104,
                  0.008,
                  0.024,
                  0.006
                ]
              },
              {
                "end_step": 3700000,
                "episodes": 500,
                "stage_counts": [
                  62,
                  2,
                  9,
                  0
                ],
                "stage_rates": [
                  0.124,
                  0.004,
                  0.018,
                  0.0
                ]
              },
              {
                "end_step": 3800000,
                "episodes": 500,
                "stage_counts": [
                  49,
                  3,
                  11,
                  0
                ],
                "stage_rates": [
                  0.098,
                  0.006,
                  0.022,
                  0.0
                ]
              },
              {
                "end_step": 3900000,
                "episodes": 500,
                "stage_counts": [
                  57,
                  2,
                  8,
                  0
                ],
                "stage_rates": [
                  0.114,
                  0.004,
                  0.016,
                  0.0
                ]
              },
              {
                "end_step": 4000000,
                "episodes": 500,
                "stage_counts": [
                  59,
                  5,
                  14,
                  1
                ],
                "stage_rates": [
                  0.118,
                  0.01,
                  0.028,
                  0.002
                ]
              },
              {
                "end_step": 4100000,
                "episodes": 500,
                "stage_counts": [
                  55,
                  4,
                  16,
                  1
                ],
                "stage_rates": [
                  0.11,
                  0.008,
                  0.032,
                  0.002
                ]
              },
              {
                "end_step": 4200000,
                "episodes": 500,
                "stage_counts": [
                  71,
                  3,
                  14,
                  1
                ],
                "stage_rates": [
                  0.142,
                  0.006,
                  0.028,
                  0.002
                ]
              },
              {
                "end_step": 4300000,
                "episodes": 500,
                "stage_counts": [
                  48,
                  3,
                  17,
                  1
                ],
                "stage_rates": [
                  0.096,
                  0.006,
                  0.034,
                  0.002
                ]
              },
              {
                "end_step": 4400000,
                "episodes": 500,
                "stage_counts": [
                  47,
                  2,
                  12,
                  1
                ],
                "stage_rates": [
                  0.094,
                  0.004,
                  0.024,
                  0.002
                ]
              },
              {
                "end_step": 4500000,
                "episodes": 500,
                "stage_counts": [
                  46,
                  5,
                  13,
                  0
                ],
                "stage_rates": [
                  0.092,
                  0.01,
                  0.026,
                  0.0
                ]
              },
              {
                "end_step": 4600000,
                "episodes": 500,
                "stage_counts": [
                  48,
                  5,
                  11,
                  1
                ],
                "stage_rates": [
                  0.096,
                  0.01,
                  0.022,
                  0.002
                ]
              },
              {
                "end_step": 4700000,
                "episodes": 500,
                "stage_counts": [
                  44,
                  1,
                  9,
                  0
                ],
                "stage_rates": [
                  0.088,
                  0.002,
                  0.018,
                  0.0
                ]
              },
              {
                "end_step": 4800000,
                "episodes": 500,
                "stage_counts": [
                  53,
                  6,
                  6,
                  0
                ],
                "stage_rates": [
                  0.106,
                  0.012,
                  0.012,
                  0.0
                ]
              },
              {
                "end_step": 4900000,
                "episodes": 500,
                "stage_counts": [
                  52,
                  6,
                  18,
                  1
                ],
                "stage_rates": [
                  0.104,
                  0.012,
                  0.036,
                  0.002
                ]
              },
              {
                "end_step": 5000000,
                "episodes": 500,
                "stage_counts": [
                  48,
                  0,
                  16,
                  1
                ],
                "stage_rates": [
                  0.096,
                  0.0,
                  0.032,
                  0.002
                ]
              }
            ]
          },
          {
            "seed": 2,
            "source": "outputs/live_hand_p1_cold_1m_20260913/attempt_002/runs/adroit_hand_relocate_p1_seed0_20260913_030234/trajectory_evidence/index.v1.1346692.jsonl",
            "sha256": "ac317ce0f7e225514bf2e2f8601a823ea493953bf11e422fafb5d08f8704d10a",
            "episodes": 25000,
            "total_learner_steps": 5000000,
            "windows": [
              {
                "end_step": 100000,
                "episodes": 500,
                "stage_counts": [
                  72,
                  3,
                  9,
                  1
                ],
                "stage_rates": [
                  0.144,
                  0.006,
                  0.018,
                  0.002
                ]
              },
              {
                "end_step": 200000,
                "episodes": 500,
                "stage_counts": [
                  56,
                  1,
                  15,
                  0
                ],
                "stage_rates": [
                  0.112,
                  0.002,
                  0.03,
                  0.0
                ]
              },
              {
                "end_step": 300000,
                "episodes": 500,
                "stage_counts": [
                  50,
                  2,
                  14,
                  0
                ],
                "stage_rates": [
                  0.1,
                  0.004,
                  0.028,
                  0.0
                ]
              },
              {
                "end_step": 400000,
                "episodes": 500,
                "stage_counts": [
                  56,
                  5,
                  16,
                  0
                ],
                "stage_rates": [
                  0.112,
                  0.01,
                  0.032,
                  0.0
                ]
              },
              {
                "end_step": 500000,
                "episodes": 500,
                "stage_counts": [
                  50,
                  4,
                  14,
                  0
                ],
                "stage_rates": [
                  0.1,
                  0.008,
                  0.028,
                  0.0
                ]
              },
              {
                "end_step": 600000,
                "episodes": 500,
                "stage_counts": [
                  39,
                  2,
                  19,
                  2
                ],
                "stage_rates": [
                  0.078,
                  0.004,
                  0.038,
                  0.004
                ]
              },
              {
                "end_step": 700000,
                "episodes": 500,
                "stage_counts": [
                  51,
                  1,
                  15,
                  2
                ],
                "stage_rates": [
                  0.102,
                  0.002,
                  0.03,
                  0.004
                ]
              },
              {
                "end_step": 800000,
                "episodes": 500,
                "stage_counts": [
                  45,
                  2,
                  18,
                  0
                ],
                "stage_rates": [
                  0.09,
                  0.004,
                  0.036,
                  0.0
                ]
              },
              {
                "end_step": 900000,
                "episodes": 500,
                "stage_counts": [
                  45,
                  3,
                  13,
                  0
                ],
                "stage_rates": [
                  0.09,
                  0.006,
                  0.026,
                  0.0
                ]
              },
              {
                "end_step": 1000000,
                "episodes": 500,
                "stage_counts": [
                  56,
                  3,
                  11,
                  2
                ],
                "stage_rates": [
                  0.112,
                  0.006,
                  0.022,
                  0.004
                ]
              },
              {
                "end_step": 1100000,
                "episodes": 500,
                "stage_counts": [
                  38,
                  4,
                  17,
                  1
                ],
                "stage_rates": [
                  0.076,
                  0.008,
                  0.034,
                  0.002
                ]
              },
              {
                "end_step": 1200000,
                "episodes": 500,
                "stage_counts": [
                  48,
                  1,
                  10,
                  0
                ],
                "stage_rates": [
                  0.096,
                  0.002,
                  0.02,
                  0.0
                ]
              },
              {
                "end_step": 1300000,
                "episodes": 500,
                "stage_counts": [
                  47,
                  2,
                  9,
                  1
                ],
                "stage_rates": [
                  0.094,
                  0.004,
                  0.018,
                  0.002
                ]
              },
              {
                "end_step": 1400000,
                "episodes": 500,
                "stage_counts": [
                  51,
                  2,
                  11,
                  2
                ],
                "stage_rates": [
                  0.102,
                  0.004,
                  0.022,
                  0.004
                ]
              },
              {
                "end_step": 1500000,
                "episodes": 500,
                "stage_counts": [
                  50,
                  2,
                  10,
                  0
                ],
                "stage_rates": [
                  0.1,
                  0.004,
                  0.02,
                  0.0
                ]
              },
              {
                "end_step": 1600000,
                "episodes": 500,
                "stage_counts": [
                  52,
                  2,
                  15,
                  0
                ],
                "stage_rates": [
                  0.104,
                  0.004,
                  0.03,
                  0.0
                ]
              },
              {
                "end_step": 1700000,
                "episodes": 500,
                "stage_counts": [
                  56,
                  5,
                  16,
                  1
                ],
                "stage_rates": [
                  0.112,
                  0.01,
                  0.032,
                  0.002
                ]
              },
              {
                "end_step": 1800000,
                "episodes": 500,
                "stage_counts": [
                  46,
                  3,
                  16,
                  0
                ],
                "stage_rates": [
                  0.092,
                  0.006,
                  0.032,
                  0.0
                ]
              },
              {
                "end_step": 1900000,
                "episodes": 500,
                "stage_counts": [
                  58,
                  1,
                  9,
                  0
                ],
                "stage_rates": [
                  0.116,
                  0.002,
                  0.018,
                  0.0
                ]
              },
              {
                "end_step": 2000000,
                "episodes": 500,
                "stage_counts": [
                  42,
                  2,
                  17,
                  1
                ],
                "stage_rates": [
                  0.084,
                  0.004,
                  0.034,
                  0.002
                ]
              },
              {
                "end_step": 2100000,
                "episodes": 500,
                "stage_counts": [
                  60,
                  1,
                  10,
                  0
                ],
                "stage_rates": [
                  0.12,
                  0.002,
                  0.02,
                  0.0
                ]
              },
              {
                "end_step": 2200000,
                "episodes": 500,
                "stage_counts": [
                  52,
                  2,
                  9,
                  0
                ],
                "stage_rates": [
                  0.104,
                  0.004,
                  0.018,
                  0.0
                ]
              },
              {
                "end_step": 2300000,
                "episodes": 500,
                "stage_counts": [
                  41,
                  4,
                  15,
                  0
                ],
                "stage_rates": [
                  0.082,
                  0.008,
                  0.03,
                  0.0
                ]
              },
              {
                "end_step": 2400000,
                "episodes": 500,
                "stage_counts": [
                  47,
                  0,
                  10,
                  0
                ],
                "stage_rates": [
                  0.094,
                  0.0,
                  0.02,
                  0.0
                ]
              },
              {
                "end_step": 2500000,
                "episodes": 500,
                "stage_counts": [
                  52,
                  2,
                  16,
                  0
                ],
                "stage_rates": [
                  0.104,
                  0.004,
                  0.032,
                  0.0
                ]
              },
              {
                "end_step": 2600000,
                "episodes": 500,
                "stage_counts": [
                  55,
                  2,
                  14,
                  1
                ],
                "stage_rates": [
                  0.11,
                  0.004,
                  0.028,
                  0.002
                ]
              },
              {
                "end_step": 2700000,
                "episodes": 500,
                "stage_counts": [
                  56,
                  2,
                  10,
                  3
                ],
                "stage_rates": [
                  0.112,
                  0.004,
                  0.02,
                  0.006
                ]
              },
              {
                "end_step": 2800000,
                "episodes": 500,
                "stage_counts": [
                  63,
                  3,
                  14,
                  0
                ],
                "stage_rates": [
                  0.126,
                  0.006,
                  0.028,
                  0.0
                ]
              },
              {
                "end_step": 2900000,
                "episodes": 500,
                "stage_counts": [
                  57,
                  3,
                  6,
                  2
                ],
                "stage_rates": [
                  0.114,
                  0.006,
                  0.012,
                  0.004
                ]
              },
              {
                "end_step": 3000000,
                "episodes": 500,
                "stage_counts": [
                  55,
                  4,
                  17,
                  0
                ],
                "stage_rates": [
                  0.11,
                  0.008,
                  0.034,
                  0.0
                ]
              },
              {
                "end_step": 3100000,
                "episodes": 500,
                "stage_counts": [
                  51,
                  2,
                  8,
                  1
                ],
                "stage_rates": [
                  0.102,
                  0.004,
                  0.016,
                  0.002
                ]
              },
              {
                "end_step": 3200000,
                "episodes": 500,
                "stage_counts": [
                  48,
                  2,
                  15,
                  0
                ],
                "stage_rates": [
                  0.096,
                  0.004,
                  0.03,
                  0.0
                ]
              },
              {
                "end_step": 3300000,
                "episodes": 500,
                "stage_counts": [
                  55,
                  4,
                  13,
                  1
                ],
                "stage_rates": [
                  0.11,
                  0.008,
                  0.026,
                  0.002
                ]
              },
              {
                "end_step": 3400000,
                "episodes": 500,
                "stage_counts": [
                  56,
                  3,
                  7,
                  0
                ],
                "stage_rates": [
                  0.112,
                  0.006,
                  0.014,
                  0.0
                ]
              },
              {
                "end_step": 3500000,
                "episodes": 500,
                "stage_counts": [
                  43,
                  1,
                  14,
                  0
                ],
                "stage_rates": [
                  0.086,
                  0.002,
                  0.028,
                  0.0
                ]
              },
              {
                "end_step": 3600000,
                "episodes": 500,
                "stage_counts": [
                  61,
                  1,
                  12,
                  0
                ],
                "stage_rates": [
                  0.122,
                  0.002,
                  0.024,
                  0.0
                ]
              },
              {
                "end_step": 3700000,
                "episodes": 500,
                "stage_counts": [
                  58,
                  2,
                  12,
                  2
                ],
                "stage_rates": [
                  0.116,
                  0.004,
                  0.024,
                  0.004
                ]
              },
              {
                "end_step": 3800000,
                "episodes": 500,
                "stage_counts": [
                  71,
                  5,
                  14,
                  1
                ],
                "stage_rates": [
                  0.142,
                  0.01,
                  0.028,
                  0.002
                ]
              },
              {
                "end_step": 3900000,
                "episodes": 500,
                "stage_counts": [
                  56,
                  3,
                  15,
                  0
                ],
                "stage_rates": [
                  0.112,
                  0.006,
                  0.03,
                  0.0
                ]
              },
              {
                "end_step": 4000000,
                "episodes": 500,
                "stage_counts": [
                  35,
                  3,
                  13,
                  0
                ],
                "stage_rates": [
                  0.07,
                  0.006,
                  0.026,
                  0.0
                ]
              },
              {
                "end_step": 4100000,
                "episodes": 500,
                "stage_counts": [
                  54,
                  8,
                  11,
                  1
                ],
                "stage_rates": [
                  0.108,
                  0.016,
                  0.022,
                  0.002
                ]
              },
              {
                "end_step": 4200000,
                "episodes": 500,
                "stage_counts": [
                  38,
                  2,
                  8,
                  0
                ],
                "stage_rates": [
                  0.076,
                  0.004,
                  0.016,
                  0.0
                ]
              },
              {
                "end_step": 4300000,
                "episodes": 500,
                "stage_counts": [
                  52,
                  0,
                  15,
                  0
                ],
                "stage_rates": [
                  0.104,
                  0.0,
                  0.03,
                  0.0
                ]
              },
              {
                "end_step": 4400000,
                "episodes": 500,
                "stage_counts": [
                  67,
                  5,
                  16,
                  0
                ],
                "stage_rates": [
                  0.134,
                  0.01,
                  0.032,
                  0.0
                ]
              },
              {
                "end_step": 4500000,
                "episodes": 500,
                "stage_counts": [
                  54,
                  2,
                  6,
                  0
                ],
                "stage_rates": [
                  0.108,
                  0.004,
                  0.012,
                  0.0
                ]
              },
              {
                "end_step": 4600000,
                "episodes": 500,
                "stage_counts": [
                  49,
                  2,
                  13,
                  0
                ],
                "stage_rates": [
                  0.098,
                  0.004,
                  0.026,
                  0.0
                ]
              },
              {
                "end_step": 4700000,
                "episodes": 500,
                "stage_counts": [
                  53,
                  2,
                  10,
                  1
                ],
                "stage_rates": [
                  0.106,
                  0.004,
                  0.02,
                  0.002
                ]
              },
              {
                "end_step": 4800000,
                "episodes": 500,
                "stage_counts": [
                  56,
                  2,
                  9,
                  0
                ],
                "stage_rates": [
                  0.112,
                  0.004,
                  0.018,
                  0.0
                ]
              },
              {
                "end_step": 4900000,
                "episodes": 500,
                "stage_counts": [
                  38,
                  2,
                  11,
                  1
                ],
                "stage_rates": [
                  0.076,
                  0.004,
                  0.022,
                  0.002
                ]
              },
              {
                "end_step": 5000000,
                "episodes": 500,
                "stage_counts": [
                  44,
                  3,
                  14,
                  0
                ],
                "stage_rates": [
                  0.088,
                  0.006,
                  0.028,
                  0.0
                ]
              }
            ]
          }
        ],
        "aggregate": [
          {
            "end_step": 100000,
            "stage_mean": [
              0.15133333333333332,
              0.010666666666666666,
              0.02333333333333333,
              0.0006666666666666666
            ],
            "stage_sample_sd": [
              0.0070237691685684995,
              0.006429100507328636,
              0.004618802153517006,
              0.0011547005383792516
            ]
          },
          {
            "end_step": 200000,
            "stage_mean": [
              0.12666666666666668,
              0.01,
              0.025333333333333333,
              0.0013333333333333333
            ],
            "stage_sample_sd": [
              0.0174737898961082,
              0.007211102550927979,
              0.004163331998932265,
              0.0011547005383792516
            ]
          },
          {
            "end_step": 300000,
            "stage_mean": [
              0.12133333333333333,
              0.005333333333333333,
              0.024666666666666667,
              0.0006666666666666666
            ],
            "stage_sample_sd": [
              0.0220302821891444,
              0.002309401076758503,
              0.007571877794400364,
              0.0011547005383792516
            ]
          },
          {
            "end_step": 400000,
            "stage_mean": [
              0.112,
              0.005333333333333333,
              0.026,
              0.0013333333333333333
            ],
            "stage_sample_sd": [
              0.011999999999999997,
              0.004163331998932266,
              0.007211102550927979,
              0.002309401076758503
            ]
          },
          {
            "end_step": 500000,
            "stage_mean": [
              0.11333333333333333,
              0.005333333333333333,
              0.032,
              0.0006666666666666666
            ],
            "stage_sample_sd": [
              0.011718930554164626,
              0.0030550504633038936,
              0.0034641016151377556,
              0.0011547005383792516
            ]
          },
          {
            "end_step": 600000,
            "stage_mean": [
              0.10466666666666667,
              0.0033333333333333335,
              0.030666666666666665,
              0.002
            ],
            "stage_sample_sd": [
              0.033306655991458115,
              0.0011547005383792516,
              0.007023769168568492,
              0.002
            ]
          },
          {
            "end_step": 700000,
            "stage_mean": [
              0.12,
              0.006000000000000001,
              0.025333333333333333,
              0.0013333333333333333
            ],
            "stage_sample_sd": [
              0.015874507866387548,
              0.004,
              0.00808290376865476,
              0.002309401076758503
            ]
          },
          {
            "end_step": 800000,
            "stage_mean": [
              0.11266666666666665,
              0.006000000000000001,
              0.025999999999999995,
              0.0
            ],
            "stage_sample_sd": [
              0.02300724523564987,
              0.002,
              0.008717797887081345,
              0.0
            ]
          },
          {
            "end_step": 900000,
            "stage_mean": [
              0.10733333333333332,
              0.004,
              0.032,
              0.0013333333333333333
            ],
            "stage_sample_sd": [
              0.020526405757787542,
              0.002,
              0.008717797887081349,
              0.002309401076758503
            ]
          },
          {
            "end_step": 1000000,
            "stage_mean": [
              0.11,
              0.006000000000000001,
              0.02666666666666666,
              0.0013333333333333333
            ],
            "stage_sample_sd": [
              0.013114877048604,
              0.002,
              0.005033222956847168,
              0.002309401076758503
            ]
          },
          {
            "end_step": 1100000,
            "stage_mean": [
              0.09200000000000001,
              0.006666666666666667,
              0.026,
              0.0026666666666666666
            ],
            "stage_sample_sd": [
              0.017088007490635063,
              0.002309401076758503,
              0.009165151389911681,
              0.0011547005383792516
            ]
          },
          {
            "end_step": 1200000,
            "stage_mean": [
              0.09333333333333334,
              0.006000000000000001,
              0.023333333333333334,
              0.0013333333333333333
            ],
            "stage_sample_sd": [
              0.0030550504633038962,
              0.0034641016151377548,
              0.0030550504633038928,
              0.002309401076758503
            ]
          },
          {
            "end_step": 1300000,
            "stage_mean": [
              0.10533333333333333,
              0.0033333333333333335,
              0.02,
              0.002
            ],
            "stage_sample_sd": [
              0.01026320287889377,
              0.0030550504633038936,
              0.00916515138991168,
              0.002
            ]
          },
          {
            "end_step": 1400000,
            "stage_mean": [
              0.11266666666666665,
              0.006000000000000001,
              0.026,
              0.0033333333333333335
            ],
            "stage_sample_sd": [
              0.009237604307034013,
              0.0034641016151377548,
              0.005291502622129182,
              0.0011547005383792516
            ]
          },
          {
            "end_step": 1500000,
            "stage_mean": [
              0.10000000000000002,
              0.006000000000000001,
              0.020666666666666667,
              0.0
            ],
            "stage_sample_sd": [
              1.6996749443881478e-17,
              0.0034641016151377548,
              0.0070237691685684925,
              0.0
            ]
          },
          {
            "end_step": 1600000,
            "stage_mean": [
              0.10666666666666667,
              0.002,
              0.018666666666666668,
              0.0006666666666666666
            ],
            "stage_sample_sd": [
              0.03208322510804258,
              0.002,
              0.010263202878893768,
              0.0011547005383792516
            ]
          },
          {
            "end_step": 1700000,
            "stage_mean": [
              0.09266666666666667,
              0.005333333333333333,
              0.029333333333333333,
              0.0006666666666666666
            ],
            "stage_sample_sd": [
              0.02119748412744619,
              0.004163331998932266,
              0.006429100507328638,
              0.0011547005383792516
            ]
          },
          {
            "end_step": 1800000,
            "stage_mean": [
              0.10533333333333333,
              0.006000000000000001,
              0.035333333333333335,
              0.0006666666666666666
            ],
            "stage_sample_sd": [
              0.011718930554164633,
              0.004,
              0.0030550504633038923,
              0.0011547005383792516
            ]
          },
          {
            "end_step": 1900000,
            "stage_mean": [
              0.11399999999999999,
              0.002,
              0.02,
              0.0006666666666666666
            ],
            "stage_sample_sd": [
              0.007211102550927979,
              0.002,
              0.0034641016151377556,
              0.0011547005383792516
            ]
          },
          {
            "end_step": 2000000,
            "stage_mean": [
              0.09533333333333334,
              0.006000000000000001,
              0.028,
              0.0006666666666666666
            ],
            "stage_sample_sd": [
              0.00986576572463249,
              0.002,
              0.006000000000000002,
              0.0011547005383792516
            ]
          },
          {
            "end_step": 2100000,
            "stage_mean": [
              0.11333333333333333,
              0.004,
              0.02,
              0.0006666666666666666
            ],
            "stage_sample_sd": [
              0.017009801096230764,
              0.002,
              0.0,
              0.0011547005383792516
            ]
          },
          {
            "end_step": 2200000,
            "stage_mean": [
              0.104,
              0.004666666666666667,
              0.025333333333333333,
              0.0006666666666666666
            ],
            "stage_sample_sd": [
              0.018000000000000002,
              0.0011547005383792516,
              0.0064291005073286375,
              0.0011547005383792516
            ]
          },
          {
            "end_step": 2300000,
            "stage_mean": [
              0.09666666666666666,
              0.005333333333333333,
              0.022000000000000002,
              0.0013333333333333333
            ],
            "stage_sample_sd": [
              0.01890326250501043,
              0.004618802153517006,
              0.010583005244258361,
              0.002309401076758503
            ]
          },
          {
            "end_step": 2400000,
            "stage_mean": [
              0.10066666666666667,
              0.0033333333333333335,
              0.024000000000000004,
              0.0006666666666666666
            ],
            "stage_sample_sd": [
              0.018903262505010437,
              0.0030550504633038936,
              0.004,
              0.0011547005383792516
            ]
          },
          {
            "end_step": 2500000,
            "stage_mean": [
              0.09666666666666666,
              0.004666666666666667,
              0.024000000000000004,
              0.0006666666666666666
            ],
            "stage_sample_sd": [
              0.012701705922171763,
              0.003055050463303893,
              0.00916515138991168,
              0.0011547005383792516
            ]
          },
          {
            "end_step": 2600000,
            "stage_mean": [
              0.106,
              0.007333333333333334,
              0.028,
              0.002
            ],
            "stage_sample_sd": [
              0.005291502622129178,
              0.0030550504633038936,
              0.006000000000000002,
              0.002
            ]
          },
          {
            "end_step": 2700000,
            "stage_mean": [
              0.104,
              0.006000000000000001,
              0.021333333333333333,
              0.002
            ],
            "stage_sample_sd": [
              0.00721110255092798,
              0.002,
              0.004163331998932265,
              0.0034641016151377548
            ]
          },
          {
            "end_step": 2800000,
            "stage_mean": [
              0.11466666666666665,
              0.004666666666666667,
              0.02666666666666667,
              0.0013333333333333333
            ],
            "stage_sample_sd": [
              0.013316656236958782,
              0.002309401076758503,
              0.006110100926607787,
              0.002309401076758503
            ]
          },
          {
            "end_step": 2900000,
            "stage_mean": [
              0.09799999999999999,
              0.006000000000000001,
              0.016666666666666666,
              0.002
            ],
            "stage_sample_sd": [
              0.0150996688705415,
              0.004,
              0.005033222956847165,
              0.002
            ]
          },
          {
            "end_step": 3000000,
            "stage_mean": [
              0.10933333333333334,
              0.009333333333333334,
              0.032,
              0.0006666666666666666
            ],
            "stage_sample_sd": [
              0.005033222956847171,
              0.006110100926607786,
              0.0020000000000000018,
              0.0011547005383792516
            ]
          },
          {
            "end_step": 3100000,
            "stage_mean": [
              0.09933333333333333,
              0.005333333333333333,
              0.01933333333333333,
              0.0013333333333333333
            ],
            "stage_sample_sd": [
              0.01026320287889377,
              0.002309401076758503,
              0.0030550504633038928,
              0.0011547005383792516
            ]
          },
          {
            "end_step": 3200000,
            "stage_mean": [
              0.10733333333333332,
              0.004666666666666667,
              0.02733333333333333,
              0.0
            ],
            "stage_sample_sd": [
              0.012055427546683413,
              0.0011547005383792516,
              0.002309401076758503,
              0.0
            ]
          },
          {
            "end_step": 3300000,
            "stage_mean": [
              0.11133333333333334,
              0.008666666666666668,
              0.024666666666666667,
              0.0013333333333333333
            ],
            "stage_sample_sd": [
              0.002309401076758505,
              0.0011547005383792516,
              0.0011547005383792505,
              0.0011547005383792516
            ]
          },
          {
            "end_step": 3400000,
            "stage_mean": [
              0.10466666666666667,
              0.006000000000000001,
              0.017333333333333333,
              0.0013333333333333333
            ],
            "stage_sample_sd": [
              0.01270170592217177,
              0.006000000000000001,
              0.003055050463303893,
              0.002309401076758503
            ]
          },
          {
            "end_step": 3500000,
            "stage_mean": [
              0.08800000000000001,
              0.0026666666666666666,
              0.022666666666666665,
              0.0013333333333333333
            ],
            "stage_sample_sd": [
              0.009165151389911683,
              0.0030550504633038936,
              0.005033222956847168,
              0.002309401076758503
            ]
          },
          {
            "end_step": 3600000,
            "stage_mean": [
              0.11466666666666665,
              0.004,
              0.029333333333333333,
              0.002
            ],
            "stage_sample_sd": [
              0.009451631252505217,
              0.0034641016151377543,
              0.009237604307034013,
              0.0034641016151377543
            ]
          },
          {
            "end_step": 3700000,
            "stage_mean": [
              0.106,
              0.005333333333333333,
              0.02466666666666667,
              0.0013333333333333333
            ],
            "stage_sample_sd": [
              0.024576411454889018,
              0.002309401076758503,
              0.007023769168568494,
              0.002309401076758503
            ]
          },
          {
            "end_step": 3800000,
            "stage_mean": [
              0.11066666666666665,
              0.006666666666666667,
              0.024666666666666667,
              0.0013333333333333333
            ],
            "stage_sample_sd": [
              0.027300793639257685,
              0.0030550504633038936,
              0.003055050463303894,
              0.0011547005383792516
            ]
          },
          {
            "end_step": 3900000,
            "stage_mean": [
              0.11333333333333334,
              0.006666666666666667,
              0.02266666666666667,
              0.0
            ],
            "stage_sample_sd": [
              0.0011547005383792527,
              0.003055050463303893,
              0.007023769168568492,
              0.0
            ]
          },
          {
            "end_step": 4000000,
            "stage_mean": [
              0.09799999999999999,
              0.008,
              0.029333333333333333,
              0.0026666666666666666
            ],
            "stage_sample_sd": [
              0.02497999199359359,
              0.002,
              0.004163331998932267,
              0.0030550504633038936
            ]
          },
          {
            "end_step": 4100000,
            "stage_mean": [
              0.106,
              0.009333333333333334,
              0.02733333333333333,
              0.002
            ],
            "stage_sample_sd": [
              0.005291502622129178,
              0.006110100926607787,
              0.005033222956847168,
              0.0
            ]
          },
          {
            "end_step": 4200000,
            "stage_mean": [
              0.11266666666666668,
              0.005333333333333333,
              0.025333333333333333,
              0.0006666666666666666
            ],
            "stage_sample_sd": [
              0.03360555509634282,
              0.0011547005383792516,
              0.00832666399786453,
              0.0011547005383792516
            ]
          },
          {
            "end_step": 4300000,
            "stage_mean": [
              0.104,
              0.006000000000000001,
              0.03133333333333333,
              0.0013333333333333333
            ],
            "stage_sample_sd": [
              0.008,
              0.006000000000000001,
              0.002309401076758505,
              0.0011547005383792516
            ]
          },
          {
            "end_step": 4400000,
            "stage_mean": [
              0.10266666666666667,
              0.005333333333333333,
              0.027333333333333334,
              0.0006666666666666666
            ],
            "stage_sample_sd": [
              0.028023799409311607,
              0.004163331998932266,
              0.004163331998932266,
              0.0011547005383792516
            ]
          },
          {
            "end_step": 4500000,
            "stage_mean": [
              0.09799999999999999,
              0.008,
              0.02333333333333333,
              0.0
            ],
            "stage_sample_sd": [
              0.008717797887081347,
              0.0034641016151377548,
              0.01026320287889377,
              0.0
            ]
          },
          {
            "end_step": 4600000,
            "stage_mean": [
              0.10200000000000002,
              0.005333333333333333,
              0.02666666666666667,
              0.0006666666666666666
            ],
            "stage_sample_sd": [
              0.008717797887081347,
              0.004163331998932266,
              0.005033222956847168,
              0.0011547005383792516
            ]
          },
          {
            "end_step": 4700000,
            "stage_mean": [
              0.09933333333333333,
              0.004666666666666667,
              0.020666666666666667,
              0.0006666666666666666
            ],
            "stage_sample_sd": [
              0.009865765724632495,
              0.003055050463303893,
              0.0030550504633038945,
              0.0011547005383792516
            ]
          },
          {
            "end_step": 4800000,
            "stage_mean": [
              0.11399999999999999,
              0.006000000000000001,
              0.018666666666666665,
              0.0006666666666666666
            ],
            "stage_sample_sd": [
              0.009165151389911681,
              0.0052915026221291815,
              0.007023769168568492,
              0.0011547005383792516
            ]
          },
          {
            "end_step": 4900000,
            "stage_mean": [
              0.09866666666666667,
              0.009333333333333334,
              0.030666666666666665,
              0.0013333333333333333
            ],
            "stage_sample_sd": [
              0.02052640575778754,
              0.004618802153517006,
              0.007571877794400365,
              0.0011547005383792516
            ]
          },
          {
            "end_step": 5000000,
            "stage_mean": [
              0.09733333333333334,
              0.004666666666666667,
              0.027333333333333334,
              0.0006666666666666666
            ],
            "stage_sample_sd": [
              0.010066445913694334,
              0.004163331998932266,
              0.005033222956847167,
              0.0011547005383792516
            ]
          }
        ]
      },
      {
        "cohort": "iter15_trial0",
        "genome": "8dd79c28150a4569",
        "seeds": [
          {
            "seed": 0,
            "source": "outputs/live_hand_p1_cold_1m_20260913/attempt_002/runs/adroit_hand_relocate_p1_seed0_20260913_030234/trajectory_evidence/index.v1.1384059.jsonl",
            "sha256": "f45c568415f733ecb1d0d71693759c70a521699db4cf0077993002047dbec202",
            "episodes": 25000,
            "total_learner_steps": 5000000,
            "windows": [
              {
                "end_step": 100000,
                "episodes": 500,
                "stage_counts": [
                  93,
                  8,
                  13,
                  1
                ],
                "stage_rates": [
                  0.186,
                  0.016,
                  0.026,
                  0.002
                ]
              },
              {
                "end_step": 200000,
                "episodes": 500,
                "stage_counts": [
                  97,
                  8,
                  10,
                  0
                ],
                "stage_rates": [
                  0.194,
                  0.016,
                  0.02,
                  0.0
                ]
              },
              {
                "end_step": 300000,
                "episodes": 500,
                "stage_counts": [
                  92,
                  9,
                  12,
                  0
                ],
                "stage_rates": [
                  0.184,
                  0.018,
                  0.024,
                  0.0
                ]
              },
              {
                "end_step": 400000,
                "episodes": 500,
                "stage_counts": [
                  72,
                  7,
                  10,
                  0
                ],
                "stage_rates": [
                  0.144,
                  0.014,
                  0.02,
                  0.0
                ]
              },
              {
                "end_step": 500000,
                "episodes": 500,
                "stage_counts": [
                  89,
                  7,
                  11,
                  0
                ],
                "stage_rates": [
                  0.178,
                  0.014,
                  0.022,
                  0.0
                ]
              },
              {
                "end_step": 600000,
                "episodes": 500,
                "stage_counts": [
                  68,
                  2,
                  11,
                  0
                ],
                "stage_rates": [
                  0.136,
                  0.004,
                  0.022,
                  0.0
                ]
              },
              {
                "end_step": 700000,
                "episodes": 500,
                "stage_counts": [
                  76,
                  6,
                  9,
                  0
                ],
                "stage_rates": [
                  0.152,
                  0.012,
                  0.018,
                  0.0
                ]
              },
              {
                "end_step": 800000,
                "episodes": 500,
                "stage_counts": [
                  51,
                  5,
                  8,
                  0
                ],
                "stage_rates": [
                  0.102,
                  0.01,
                  0.016,
                  0.0
                ]
              },
              {
                "end_step": 900000,
                "episodes": 500,
                "stage_counts": [
                  56,
                  5,
                  11,
                  0
                ],
                "stage_rates": [
                  0.112,
                  0.01,
                  0.022,
                  0.0
                ]
              },
              {
                "end_step": 1000000,
                "episodes": 500,
                "stage_counts": [
                  30,
                  4,
                  11,
                  2
                ],
                "stage_rates": [
                  0.06,
                  0.008,
                  0.022,
                  0.004
                ]
              },
              {
                "end_step": 1100000,
                "episodes": 500,
                "stage_counts": [
                  33,
                  2,
                  8,
                  0
                ],
                "stage_rates": [
                  0.066,
                  0.004,
                  0.016,
                  0.0
                ]
              },
              {
                "end_step": 1200000,
                "episodes": 500,
                "stage_counts": [
                  34,
                  3,
                  10,
                  2
                ],
                "stage_rates": [
                  0.068,
                  0.006,
                  0.02,
                  0.004
                ]
              },
              {
                "end_step": 1300000,
                "episodes": 500,
                "stage_counts": [
                  31,
                  1,
                  5,
                  0
                ],
                "stage_rates": [
                  0.062,
                  0.002,
                  0.01,
                  0.0
                ]
              },
              {
                "end_step": 1400000,
                "episodes": 500,
                "stage_counts": [
                  40,
                  1,
                  5,
                  0
                ],
                "stage_rates": [
                  0.08,
                  0.002,
                  0.01,
                  0.0
                ]
              },
              {
                "end_step": 1500000,
                "episodes": 500,
                "stage_counts": [
                  29,
                  1,
                  7,
                  0
                ],
                "stage_rates": [
                  0.058,
                  0.002,
                  0.014,
                  0.0
                ]
              },
              {
                "end_step": 1600000,
                "episodes": 500,
                "stage_counts": [
                  34,
                  3,
                  6,
                  1
                ],
                "stage_rates": [
                  0.068,
                  0.006,
                  0.012,
                  0.002
                ]
              },
              {
                "end_step": 1700000,
                "episodes": 500,
                "stage_counts": [
                  29,
                  0,
                  8,
                  0
                ],
                "stage_rates": [
                  0.058,
                  0.0,
                  0.016,
                  0.0
                ]
              },
              {
                "end_step": 1800000,
                "episodes": 500,
                "stage_counts": [
                  32,
                  0,
                  11,
                  0
                ],
                "stage_rates": [
                  0.064,
                  0.0,
                  0.022,
                  0.0
                ]
              },
              {
                "end_step": 1900000,
                "episodes": 500,
                "stage_counts": [
                  26,
                  2,
                  7,
                  0
                ],
                "stage_rates": [
                  0.052,
                  0.004,
                  0.014,
                  0.0
                ]
              },
              {
                "end_step": 2000000,
                "episodes": 500,
                "stage_counts": [
                  28,
                  2,
                  9,
                  1
                ],
                "stage_rates": [
                  0.056,
                  0.004,
                  0.018,
                  0.002
                ]
              },
              {
                "end_step": 2100000,
                "episodes": 500,
                "stage_counts": [
                  26,
                  1,
                  4,
                  0
                ],
                "stage_rates": [
                  0.052,
                  0.002,
                  0.008,
                  0.0
                ]
              },
              {
                "end_step": 2200000,
                "episodes": 500,
                "stage_counts": [
                  31,
                  3,
                  10,
                  0
                ],
                "stage_rates": [
                  0.062,
                  0.006,
                  0.02,
                  0.0
                ]
              },
              {
                "end_step": 2300000,
                "episodes": 500,
                "stage_counts": [
                  69,
                  5,
                  8,
                  0
                ],
                "stage_rates": [
                  0.138,
                  0.01,
                  0.016,
                  0.0
                ]
              },
              {
                "end_step": 2400000,
                "episodes": 500,
                "stage_counts": [
                  38,
                  1,
                  6,
                  0
                ],
                "stage_rates": [
                  0.076,
                  0.002,
                  0.012,
                  0.0
                ]
              },
              {
                "end_step": 2500000,
                "episodes": 500,
                "stage_counts": [
                  46,
                  1,
                  12,
                  0
                ],
                "stage_rates": [
                  0.092,
                  0.002,
                  0.024,
                  0.0
                ]
              },
              {
                "end_step": 2600000,
                "episodes": 500,
                "stage_counts": [
                  29,
                  3,
                  11,
                  0
                ],
                "stage_rates": [
                  0.058,
                  0.006,
                  0.022,
                  0.0
                ]
              },
              {
                "end_step": 2700000,
                "episodes": 500,
                "stage_counts": [
                  43,
                  1,
                  13,
                  0
                ],
                "stage_rates": [
                  0.086,
                  0.002,
                  0.026,
                  0.0
                ]
              },
              {
                "end_step": 2800000,
                "episodes": 500,
                "stage_counts": [
                  37,
                  0,
                  6,
                  0
                ],
                "stage_rates": [
                  0.074,
                  0.0,
                  0.012,
                  0.0
                ]
              },
              {
                "end_step": 2900000,
                "episodes": 500,
                "stage_counts": [
                  23,
                  0,
                  5,
                  0
                ],
                "stage_rates": [
                  0.046,
                  0.0,
                  0.01,
                  0.0
                ]
              },
              {
                "end_step": 3000000,
                "episodes": 500,
                "stage_counts": [
                  31,
                  0,
                  10,
                  0
                ],
                "stage_rates": [
                  0.062,
                  0.0,
                  0.02,
                  0.0
                ]
              },
              {
                "end_step": 3100000,
                "episodes": 500,
                "stage_counts": [
                  40,
                  1,
                  5,
                  0
                ],
                "stage_rates": [
                  0.08,
                  0.002,
                  0.01,
                  0.0
                ]
              },
              {
                "end_step": 3200000,
                "episodes": 500,
                "stage_counts": [
                  17,
                  2,
                  9,
                  0
                ],
                "stage_rates": [
                  0.034,
                  0.004,
                  0.018,
                  0.0
                ]
              },
              {
                "end_step": 3300000,
                "episodes": 500,
                "stage_counts": [
                  17,
                  0,
                  5,
                  0
                ],
                "stage_rates": [
                  0.034,
                  0.0,
                  0.01,
                  0.0
                ]
              },
              {
                "end_step": 3400000,
                "episodes": 500,
                "stage_counts": [
                  28,
                  3,
                  9,
                  0
                ],
                "stage_rates": [
                  0.056,
                  0.006,
                  0.018,
                  0.0
                ]
              },
              {
                "end_step": 3500000,
                "episodes": 500,
                "stage_counts": [
                  30,
                  2,
                  7,
                  0
                ],
                "stage_rates": [
                  0.06,
                  0.004,
                  0.014,
                  0.0
                ]
              },
              {
                "end_step": 3600000,
                "episodes": 500,
                "stage_counts": [
                  37,
                  0,
                  10,
                  0
                ],
                "stage_rates": [
                  0.074,
                  0.0,
                  0.02,
                  0.0
                ]
              },
              {
                "end_step": 3700000,
                "episodes": 500,
                "stage_counts": [
                  18,
                  0,
                  8,
                  0
                ],
                "stage_rates": [
                  0.036,
                  0.0,
                  0.016,
                  0.0
                ]
              },
              {
                "end_step": 3800000,
                "episodes": 500,
                "stage_counts": [
                  26,
                  1,
                  8,
                  0
                ],
                "stage_rates": [
                  0.052,
                  0.002,
                  0.016,
                  0.0
                ]
              },
              {
                "end_step": 3900000,
                "episodes": 500,
                "stage_counts": [
                  16,
                  1,
                  4,
                  0
                ],
                "stage_rates": [
                  0.032,
                  0.002,
                  0.008,
                  0.0
                ]
              },
              {
                "end_step": 4000000,
                "episodes": 500,
                "stage_counts": [
                  37,
                  3,
                  9,
                  0
                ],
                "stage_rates": [
                  0.074,
                  0.006,
                  0.018,
                  0.0
                ]
              },
              {
                "end_step": 4100000,
                "episodes": 500,
                "stage_counts": [
                  36,
                  0,
                  12,
                  0
                ],
                "stage_rates": [
                  0.072,
                  0.0,
                  0.024,
                  0.0
                ]
              },
              {
                "end_step": 4200000,
                "episodes": 500,
                "stage_counts": [
                  44,
                  2,
                  9,
                  0
                ],
                "stage_rates": [
                  0.088,
                  0.004,
                  0.018,
                  0.0
                ]
              },
              {
                "end_step": 4300000,
                "episodes": 500,
                "stage_counts": [
                  28,
                  2,
                  8,
                  0
                ],
                "stage_rates": [
                  0.056,
                  0.004,
                  0.016,
                  0.0
                ]
              },
              {
                "end_step": 4400000,
                "episodes": 500,
                "stage_counts": [
                  26,
                  1,
                  6,
                  0
                ],
                "stage_rates": [
                  0.052,
                  0.002,
                  0.012,
                  0.0
                ]
              },
              {
                "end_step": 4500000,
                "episodes": 500,
                "stage_counts": [
                  38,
                  1,
                  8,
                  0
                ],
                "stage_rates": [
                  0.076,
                  0.002,
                  0.016,
                  0.0
                ]
              },
              {
                "end_step": 4600000,
                "episodes": 500,
                "stage_counts": [
                  30,
                  1,
                  7,
                  0
                ],
                "stage_rates": [
                  0.06,
                  0.002,
                  0.014,
                  0.0
                ]
              },
              {
                "end_step": 4700000,
                "episodes": 500,
                "stage_counts": [
                  31,
                  1,
                  7,
                  0
                ],
                "stage_rates": [
                  0.062,
                  0.002,
                  0.014,
                  0.0
                ]
              },
              {
                "end_step": 4800000,
                "episodes": 500,
                "stage_counts": [
                  15,
                  0,
                  9,
                  0
                ],
                "stage_rates": [
                  0.03,
                  0.0,
                  0.018,
                  0.0
                ]
              },
              {
                "end_step": 4900000,
                "episodes": 500,
                "stage_counts": [
                  38,
                  2,
                  14,
                  1
                ],
                "stage_rates": [
                  0.076,
                  0.004,
                  0.028,
                  0.002
                ]
              },
              {
                "end_step": 5000000,
                "episodes": 500,
                "stage_counts": [
                  25,
                  1,
                  9,
                  0
                ],
                "stage_rates": [
                  0.05,
                  0.002,
                  0.018,
                  0.0
                ]
              }
            ]
          },
          {
            "seed": 1,
            "source": "outputs/live_hand_p1_cold_1m_20260913/attempt_002/runs/adroit_hand_relocate_p1_seed0_20260913_030234/trajectory_evidence/index.v1.1384062.jsonl",
            "sha256": "7bd78fe8cc80365e1a5e53d7cf0a75812c584d09f05d66929dc03967bf3936d7",
            "episodes": 25000,
            "total_learner_steps": 5000000,
            "windows": [
              {
                "end_step": 100000,
                "episodes": 500,
                "stage_counts": [
                  86,
                  9,
                  15,
                  0
                ],
                "stage_rates": [
                  0.172,
                  0.018,
                  0.03,
                  0.0
                ]
              },
              {
                "end_step": 200000,
                "episodes": 500,
                "stage_counts": [
                  53,
                  3,
                  12,
                  1
                ],
                "stage_rates": [
                  0.106,
                  0.006,
                  0.024,
                  0.002
                ]
              },
              {
                "end_step": 300000,
                "episodes": 500,
                "stage_counts": [
                  72,
                  8,
                  6,
                  0
                ],
                "stage_rates": [
                  0.144,
                  0.016,
                  0.012,
                  0.0
                ]
              },
              {
                "end_step": 400000,
                "episodes": 500,
                "stage_counts": [
                  66,
                  3,
                  8,
                  0
                ],
                "stage_rates": [
                  0.132,
                  0.006,
                  0.016,
                  0.0
                ]
              },
              {
                "end_step": 500000,
                "episodes": 500,
                "stage_counts": [
                  58,
                  4,
                  14,
                  0
                ],
                "stage_rates": [
                  0.116,
                  0.008,
                  0.028,
                  0.0
                ]
              },
              {
                "end_step": 600000,
                "episodes": 500,
                "stage_counts": [
                  35,
                  1,
                  8,
                  0
                ],
                "stage_rates": [
                  0.07,
                  0.002,
                  0.016,
                  0.0
                ]
              },
              {
                "end_step": 700000,
                "episodes": 500,
                "stage_counts": [
                  52,
                  3,
                  13,
                  1
                ],
                "stage_rates": [
                  0.104,
                  0.006,
                  0.026,
                  0.002
                ]
              },
              {
                "end_step": 800000,
                "episodes": 500,
                "stage_counts": [
                  37,
                  0,
                  11,
                  0
                ],
                "stage_rates": [
                  0.074,
                  0.0,
                  0.022,
                  0.0
                ]
              },
              {
                "end_step": 900000,
                "episodes": 500,
                "stage_counts": [
                  37,
                  1,
                  9,
                  0
                ],
                "stage_rates": [
                  0.074,
                  0.002,
                  0.018,
                  0.0
                ]
              },
              {
                "end_step": 1000000,
                "episodes": 500,
                "stage_counts": [
                  42,
                  1,
                  10,
                  0
                ],
                "stage_rates": [
                  0.084,
                  0.002,
                  0.02,
                  0.0
                ]
              },
              {
                "end_step": 1100000,
                "episodes": 500,
                "stage_counts": [
                  23,
                  1,
                  5,
                  0
                ],
                "stage_rates": [
                  0.046,
                  0.002,
                  0.01,
                  0.0
                ]
              },
              {
                "end_step": 1200000,
                "episodes": 500,
                "stage_counts": [
                  39,
                  2,
                  11,
                  1
                ],
                "stage_rates": [
                  0.078,
                  0.004,
                  0.022,
                  0.002
                ]
              },
              {
                "end_step": 1300000,
                "episodes": 500,
                "stage_counts": [
                  51,
                  4,
                  9,
                  0
                ],
                "stage_rates": [
                  0.102,
                  0.008,
                  0.018,
                  0.0
                ]
              },
              {
                "end_step": 1400000,
                "episodes": 500,
                "stage_counts": [
                  27,
                  0,
                  7,
                  0
                ],
                "stage_rates": [
                  0.054,
                  0.0,
                  0.014,
                  0.0
                ]
              },
              {
                "end_step": 1500000,
                "episodes": 500,
                "stage_counts": [
                  25,
                  1,
                  9,
                  0
                ],
                "stage_rates": [
                  0.05,
                  0.002,
                  0.018,
                  0.0
                ]
              },
              {
                "end_step": 1600000,
                "episodes": 500,
                "stage_counts": [
                  66,
                  5,
                  8,
                  0
                ],
                "stage_rates": [
                  0.132,
                  0.01,
                  0.016,
                  0.0
                ]
              },
              {
                "end_step": 1700000,
                "episodes": 500,
                "stage_counts": [
                  30,
                  1,
                  5,
                  0
                ],
                "stage_rates": [
                  0.06,
                  0.002,
                  0.01,
                  0.0
                ]
              },
              {
                "end_step": 1800000,
                "episodes": 500,
                "stage_counts": [
                  31,
                  2,
                  14,
                  0
                ],
                "stage_rates": [
                  0.062,
                  0.004,
                  0.028,
                  0.0
                ]
              },
              {
                "end_step": 1900000,
                "episodes": 500,
                "stage_counts": [
                  30,
                  0,
                  5,
                  0
                ],
                "stage_rates": [
                  0.06,
                  0.0,
                  0.01,
                  0.0
                ]
              },
              {
                "end_step": 2000000,
                "episodes": 500,
                "stage_counts": [
                  29,
                  2,
                  8,
                  0
                ],
                "stage_rates": [
                  0.058,
                  0.004,
                  0.016,
                  0.0
                ]
              },
              {
                "end_step": 2100000,
                "episodes": 500,
                "stage_counts": [
                  13,
                  1,
                  5,
                  1
                ],
                "stage_rates": [
                  0.026,
                  0.002,
                  0.01,
                  0.002
                ]
              },
              {
                "end_step": 2200000,
                "episodes": 500,
                "stage_counts": [
                  31,
                  0,
                  6,
                  0
                ],
                "stage_rates": [
                  0.062,
                  0.0,
                  0.012,
                  0.0
                ]
              },
              {
                "end_step": 2300000,
                "episodes": 500,
                "stage_counts": [
                  19,
                  2,
                  5,
                  0
                ],
                "stage_rates": [
                  0.038,
                  0.004,
                  0.01,
                  0.0
                ]
              },
              {
                "end_step": 2400000,
                "episodes": 500,
                "stage_counts": [
                  26,
                  1,
                  9,
                  1
                ],
                "stage_rates": [
                  0.052,
                  0.002,
                  0.018,
                  0.002
                ]
              },
              {
                "end_step": 2500000,
                "episodes": 500,
                "stage_counts": [
                  33,
                  1,
                  4,
                  0
                ],
                "stage_rates": [
                  0.066,
                  0.002,
                  0.008,
                  0.0
                ]
              },
              {
                "end_step": 2600000,
                "episodes": 500,
                "stage_counts": [
                  29,
                  0,
                  12,
                  0
                ],
                "stage_rates": [
                  0.058,
                  0.0,
                  0.024,
                  0.0
                ]
              },
              {
                "end_step": 2700000,
                "episodes": 500,
                "stage_counts": [
                  31,
                  2,
                  8,
                  0
                ],
                "stage_rates": [
                  0.062,
                  0.004,
                  0.016,
                  0.0
                ]
              },
              {
                "end_step": 2800000,
                "episodes": 500,
                "stage_counts": [
                  15,
                  3,
                  10,
                  0
                ],
                "stage_rates": [
                  0.03,
                  0.006,
                  0.02,
                  0.0
                ]
              },
              {
                "end_step": 2900000,
                "episodes": 500,
                "stage_counts": [
                  23,
                  0,
                  8,
                  1
                ],
                "stage_rates": [
                  0.046,
                  0.0,
                  0.016,
                  0.002
                ]
              },
              {
                "end_step": 3000000,
                "episodes": 500,
                "stage_counts": [
                  19,
                  1,
                  11,
                  0
                ],
                "stage_rates": [
                  0.038,
                  0.002,
                  0.022,
                  0.0
                ]
              },
              {
                "end_step": 3100000,
                "episodes": 500,
                "stage_counts": [
                  26,
                  3,
                  8,
                  0
                ],
                "stage_rates": [
                  0.052,
                  0.006,
                  0.016,
                  0.0
                ]
              },
              {
                "end_step": 3200000,
                "episodes": 500,
                "stage_counts": [
                  17,
                  0,
                  8,
                  0
                ],
                "stage_rates": [
                  0.034,
                  0.0,
                  0.016,
                  0.0
                ]
              },
              {
                "end_step": 3300000,
                "episodes": 500,
                "stage_counts": [
                  20,
                  2,
                  11,
                  0
                ],
                "stage_rates": [
                  0.04,
                  0.004,
                  0.022,
                  0.0
                ]
              },
              {
                "end_step": 3400000,
                "episodes": 500,
                "stage_counts": [
                  13,
                  1,
                  9,
                  0
                ],
                "stage_rates": [
                  0.026,
                  0.002,
                  0.018,
                  0.0
                ]
              },
              {
                "end_step": 3500000,
                "episodes": 500,
                "stage_counts": [
                  28,
                  2,
                  8,
                  0
                ],
                "stage_rates": [
                  0.056,
                  0.004,
                  0.016,
                  0.0
                ]
              },
              {
                "end_step": 3600000,
                "episodes": 500,
                "stage_counts": [
                  30,
                  0,
                  6,
                  0
                ],
                "stage_rates": [
                  0.06,
                  0.0,
                  0.012,
                  0.0
                ]
              },
              {
                "end_step": 3700000,
                "episodes": 500,
                "stage_counts": [
                  8,
                  0,
                  6,
                  0
                ],
                "stage_rates": [
                  0.016,
                  0.0,
                  0.012,
                  0.0
                ]
              },
              {
                "end_step": 3800000,
                "episodes": 500,
                "stage_counts": [
                  12,
                  1,
                  11,
                  0
                ],
                "stage_rates": [
                  0.024,
                  0.002,
                  0.022,
                  0.0
                ]
              },
              {
                "end_step": 3900000,
                "episodes": 500,
                "stage_counts": [
                  22,
                  1,
                  5,
                  0
                ],
                "stage_rates": [
                  0.044,
                  0.002,
                  0.01,
                  0.0
                ]
              },
              {
                "end_step": 4000000,
                "episodes": 500,
                "stage_counts": [
                  18,
                  1,
                  8,
                  0
                ],
                "stage_rates": [
                  0.036,
                  0.002,
                  0.016,
                  0.0
                ]
              },
              {
                "end_step": 4100000,
                "episodes": 500,
                "stage_counts": [
                  16,
                  0,
                  8,
                  0
                ],
                "stage_rates": [
                  0.032,
                  0.0,
                  0.016,
                  0.0
                ]
              },
              {
                "end_step": 4200000,
                "episodes": 500,
                "stage_counts": [
                  15,
                  1,
                  5,
                  0
                ],
                "stage_rates": [
                  0.03,
                  0.002,
                  0.01,
                  0.0
                ]
              },
              {
                "end_step": 4300000,
                "episodes": 500,
                "stage_counts": [
                  11,
                  1,
                  11,
                  0
                ],
                "stage_rates": [
                  0.022,
                  0.002,
                  0.022,
                  0.0
                ]
              },
              {
                "end_step": 4400000,
                "episodes": 500,
                "stage_counts": [
                  25,
                  1,
                  10,
                  0
                ],
                "stage_rates": [
                  0.05,
                  0.002,
                  0.02,
                  0.0
                ]
              },
              {
                "end_step": 4500000,
                "episodes": 500,
                "stage_counts": [
                  17,
                  1,
                  10,
                  0
                ],
                "stage_rates": [
                  0.034,
                  0.002,
                  0.02,
                  0.0
                ]
              },
              {
                "end_step": 4600000,
                "episodes": 500,
                "stage_counts": [
                  23,
                  1,
                  9,
                  1
                ],
                "stage_rates": [
                  0.046,
                  0.002,
                  0.018,
                  0.002
                ]
              },
              {
                "end_step": 4700000,
                "episodes": 500,
                "stage_counts": [
                  13,
                  0,
                  7,
                  0
                ],
                "stage_rates": [
                  0.026,
                  0.0,
                  0.014,
                  0.0
                ]
              },
              {
                "end_step": 4800000,
                "episodes": 500,
                "stage_counts": [
                  19,
                  1,
                  6,
                  0
                ],
                "stage_rates": [
                  0.038,
                  0.002,
                  0.012,
                  0.0
                ]
              },
              {
                "end_step": 4900000,
                "episodes": 500,
                "stage_counts": [
                  13,
                  2,
                  13,
                  0
                ],
                "stage_rates": [
                  0.026,
                  0.004,
                  0.026,
                  0.0
                ]
              },
              {
                "end_step": 5000000,
                "episodes": 500,
                "stage_counts": [
                  24,
                  0,
                  11,
                  0
                ],
                "stage_rates": [
                  0.048,
                  0.0,
                  0.022,
                  0.0
                ]
              }
            ]
          },
          {
            "seed": 2,
            "source": "outputs/live_hand_p1_cold_1m_20260913/attempt_002/runs/adroit_hand_relocate_p1_seed0_20260913_030234/trajectory_evidence/index.v1.1384063.jsonl",
            "sha256": "07b2631a28e03b503033d1ad42e372696d868e3ae9df86082a6456f2dec7cc34",
            "episodes": 25000,
            "total_learner_steps": 5000000,
            "windows": [
              {
                "end_step": 100000,
                "episodes": 500,
                "stage_counts": [
                  95,
                  6,
                  7,
                  0
                ],
                "stage_rates": [
                  0.19,
                  0.012,
                  0.014,
                  0.0
                ]
              },
              {
                "end_step": 200000,
                "episodes": 500,
                "stage_counts": [
                  93,
                  13,
                  12,
                  1
                ],
                "stage_rates": [
                  0.186,
                  0.026,
                  0.024,
                  0.002
                ]
              },
              {
                "end_step": 300000,
                "episodes": 500,
                "stage_counts": [
                  88,
                  8,
                  16,
                  1
                ],
                "stage_rates": [
                  0.176,
                  0.016,
                  0.032,
                  0.002
                ]
              },
              {
                "end_step": 400000,
                "episodes": 500,
                "stage_counts": [
                  70,
                  5,
                  11,
                  1
                ],
                "stage_rates": [
                  0.14,
                  0.01,
                  0.022,
                  0.002
                ]
              },
              {
                "end_step": 500000,
                "episodes": 500,
                "stage_counts": [
                  47,
                  4,
                  13,
                  0
                ],
                "stage_rates": [
                  0.094,
                  0.008,
                  0.026,
                  0.0
                ]
              },
              {
                "end_step": 600000,
                "episodes": 500,
                "stage_counts": [
                  45,
                  3,
                  9,
                  0
                ],
                "stage_rates": [
                  0.09,
                  0.006,
                  0.018,
                  0.0
                ]
              },
              {
                "end_step": 700000,
                "episodes": 500,
                "stage_counts": [
                  44,
                  5,
                  11,
                  0
                ],
                "stage_rates": [
                  0.088,
                  0.01,
                  0.022,
                  0.0
                ]
              },
              {
                "end_step": 800000,
                "episodes": 500,
                "stage_counts": [
                  42,
                  0,
                  13,
                  0
                ],
                "stage_rates": [
                  0.084,
                  0.0,
                  0.026,
                  0.0
                ]
              },
              {
                "end_step": 900000,
                "episodes": 500,
                "stage_counts": [
                  27,
                  2,
                  9,
                  0
                ],
                "stage_rates": [
                  0.054,
                  0.004,
                  0.018,
                  0.0
                ]
              },
              {
                "end_step": 1000000,
                "episodes": 500,
                "stage_counts": [
                  52,
                  9,
                  11,
                  0
                ],
                "stage_rates": [
                  0.104,
                  0.018,
                  0.022,
                  0.0
                ]
              },
              {
                "end_step": 1100000,
                "episodes": 500,
                "stage_counts": [
                  30,
                  2,
                  10,
                  0
                ],
                "stage_rates": [
                  0.06,
                  0.004,
                  0.02,
                  0.0
                ]
              },
              {
                "end_step": 1200000,
                "episodes": 500,
                "stage_counts": [
                  37,
                  2,
                  7,
                  0
                ],
                "stage_rates": [
                  0.074,
                  0.004,
                  0.014,
                  0.0
                ]
              },
              {
                "end_step": 1300000,
                "episodes": 500,
                "stage_counts": [
                  44,
                  4,
                  6,
                  0
                ],
                "stage_rates": [
                  0.088,
                  0.008,
                  0.012,
                  0.0
                ]
              },
              {
                "end_step": 1400000,
                "episodes": 500,
                "stage_counts": [
                  40,
                  2,
                  7,
                  0
                ],
                "stage_rates": [
                  0.08,
                  0.004,
                  0.014,
                  0.0
                ]
              },
              {
                "end_step": 1500000,
                "episodes": 500,
                "stage_counts": [
                  28,
                  2,
                  5,
                  0
                ],
                "stage_rates": [
                  0.056,
                  0.004,
                  0.01,
                  0.0
                ]
              },
              {
                "end_step": 1600000,
                "episodes": 500,
                "stage_counts": [
                  23,
                  2,
                  13,
                  1
                ],
                "stage_rates": [
                  0.046,
                  0.004,
                  0.026,
                  0.002
                ]
              },
              {
                "end_step": 1700000,
                "episodes": 500,
                "stage_counts": [
                  19,
                  2,
                  9,
                  0
                ],
                "stage_rates": [
                  0.038,
                  0.004,
                  0.018,
                  0.0
                ]
              },
              {
                "end_step": 1800000,
                "episodes": 500,
                "stage_counts": [
                  16,
                  1,
                  11,
                  0
                ],
                "stage_rates": [
                  0.032,
                  0.002,
                  0.022,
                  0.0
                ]
              },
              {
                "end_step": 1900000,
                "episodes": 500,
                "stage_counts": [
                  27,
                  1,
                  7,
                  0
                ],
                "stage_rates": [
                  0.054,
                  0.002,
                  0.014,
                  0.0
                ]
              },
              {
                "end_step": 2000000,
                "episodes": 500,
                "stage_counts": [
                  44,
                  2,
                  9,
                  0
                ],
                "stage_rates": [
                  0.088,
                  0.004,
                  0.018,
                  0.0
                ]
              },
              {
                "end_step": 2100000,
                "episodes": 500,
                "stage_counts": [
                  29,
                  0,
                  11,
                  2
                ],
                "stage_rates": [
                  0.058,
                  0.0,
                  0.022,
                  0.004
                ]
              },
              {
                "end_step": 2200000,
                "episodes": 500,
                "stage_counts": [
                  27,
                  4,
                  9,
                  0
                ],
                "stage_rates": [
                  0.054,
                  0.008,
                  0.018,
                  0.0
                ]
              },
              {
                "end_step": 2300000,
                "episodes": 500,
                "stage_counts": [
                  15,
                  0,
                  11,
                  0
                ],
                "stage_rates": [
                  0.03,
                  0.0,
                  0.022,
                  0.0
                ]
              },
              {
                "end_step": 2400000,
                "episodes": 500,
                "stage_counts": [
                  30,
                  1,
                  8,
                  0
                ],
                "stage_rates": [
                  0.06,
                  0.002,
                  0.016,
                  0.0
                ]
              },
              {
                "end_step": 2500000,
                "episodes": 500,
                "stage_counts": [
                  21,
                  3,
                  9,
                  0
                ],
                "stage_rates": [
                  0.042,
                  0.006,
                  0.018,
                  0.0
                ]
              },
              {
                "end_step": 2600000,
                "episodes": 500,
                "stage_counts": [
                  21,
                  0,
                  10,
                  0
                ],
                "stage_rates": [
                  0.042,
                  0.0,
                  0.02,
                  0.0
                ]
              },
              {
                "end_step": 2700000,
                "episodes": 500,
                "stage_counts": [
                  21,
                  3,
                  4,
                  0
                ],
                "stage_rates": [
                  0.042,
                  0.006,
                  0.008,
                  0.0
                ]
              },
              {
                "end_step": 2800000,
                "episodes": 500,
                "stage_counts": [
                  26,
                  1,
                  11,
                  1
                ],
                "stage_rates": [
                  0.052,
                  0.002,
                  0.022,
                  0.002
                ]
              },
              {
                "end_step": 2900000,
                "episodes": 500,
                "stage_counts": [
                  22,
                  0,
                  5,
                  0
                ],
                "stage_rates": [
                  0.044,
                  0.0,
                  0.01,
                  0.0
                ]
              },
              {
                "end_step": 3000000,
                "episodes": 500,
                "stage_counts": [
                  20,
                  0,
                  11,
                  0
                ],
                "stage_rates": [
                  0.04,
                  0.0,
                  0.022,
                  0.0
                ]
              },
              {
                "end_step": 3100000,
                "episodes": 500,
                "stage_counts": [
                  11,
                  0,
                  7,
                  0
                ],
                "stage_rates": [
                  0.022,
                  0.0,
                  0.014,
                  0.0
                ]
              },
              {
                "end_step": 3200000,
                "episodes": 500,
                "stage_counts": [
                  17,
                  1,
                  9,
                  0
                ],
                "stage_rates": [
                  0.034,
                  0.002,
                  0.018,
                  0.0
                ]
              },
              {
                "end_step": 3300000,
                "episodes": 500,
                "stage_counts": [
                  11,
                  0,
                  5,
                  0
                ],
                "stage_rates": [
                  0.022,
                  0.0,
                  0.01,
                  0.0
                ]
              },
              {
                "end_step": 3400000,
                "episodes": 500,
                "stage_counts": [
                  9,
                  1,
                  5,
                  0
                ],
                "stage_rates": [
                  0.018,
                  0.002,
                  0.01,
                  0.0
                ]
              },
              {
                "end_step": 3500000,
                "episodes": 500,
                "stage_counts": [
                  12,
                  0,
                  11,
                  0
                ],
                "stage_rates": [
                  0.024,
                  0.0,
                  0.022,
                  0.0
                ]
              },
              {
                "end_step": 3600000,
                "episodes": 500,
                "stage_counts": [
                  20,
                  1,
                  10,
                  0
                ],
                "stage_rates": [
                  0.04,
                  0.002,
                  0.02,
                  0.0
                ]
              },
              {
                "end_step": 3700000,
                "episodes": 500,
                "stage_counts": [
                  21,
                  1,
                  10,
                  0
                ],
                "stage_rates": [
                  0.042,
                  0.002,
                  0.02,
                  0.0
                ]
              },
              {
                "end_step": 3800000,
                "episodes": 500,
                "stage_counts": [
                  13,
                  1,
                  8,
                  0
                ],
                "stage_rates": [
                  0.026,
                  0.002,
                  0.016,
                  0.0
                ]
              },
              {
                "end_step": 3900000,
                "episodes": 500,
                "stage_counts": [
                  19,
                  1,
                  6,
                  0
                ],
                "stage_rates": [
                  0.038,
                  0.002,
                  0.012,
                  0.0
                ]
              },
              {
                "end_step": 4000000,
                "episodes": 500,
                "stage_counts": [
                  10,
                  0,
                  8,
                  0
                ],
                "stage_rates": [
                  0.02,
                  0.0,
                  0.016,
                  0.0
                ]
              },
              {
                "end_step": 4100000,
                "episodes": 500,
                "stage_counts": [
                  6,
                  0,
                  4,
                  0
                ],
                "stage_rates": [
                  0.012,
                  0.0,
                  0.008,
                  0.0
                ]
              },
              {
                "end_step": 4200000,
                "episodes": 500,
                "stage_counts": [
                  23,
                  0,
                  7,
                  0
                ],
                "stage_rates": [
                  0.046,
                  0.0,
                  0.014,
                  0.0
                ]
              },
              {
                "end_step": 4300000,
                "episodes": 500,
                "stage_counts": [
                  18,
                  0,
                  10,
                  0
                ],
                "stage_rates": [
                  0.036,
                  0.0,
                  0.02,
                  0.0
                ]
              },
              {
                "end_step": 4400000,
                "episodes": 500,
                "stage_counts": [
                  10,
                  0,
                  9,
                  0
                ],
                "stage_rates": [
                  0.02,
                  0.0,
                  0.018,
                  0.0
                ]
              },
              {
                "end_step": 4500000,
                "episodes": 500,
                "stage_counts": [
                  26,
                  3,
                  7,
                  0
                ],
                "stage_rates": [
                  0.052,
                  0.006,
                  0.014,
                  0.0
                ]
              },
              {
                "end_step": 4600000,
                "episodes": 500,
                "stage_counts": [
                  21,
                  0,
                  8,
                  0
                ],
                "stage_rates": [
                  0.042,
                  0.0,
                  0.016,
                  0.0
                ]
              },
              {
                "end_step": 4700000,
                "episodes": 500,
                "stage_counts": [
                  18,
                  0,
                  6,
                  0
                ],
                "stage_rates": [
                  0.036,
                  0.0,
                  0.012,
                  0.0
                ]
              },
              {
                "end_step": 4800000,
                "episodes": 500,
                "stage_counts": [
                  14,
                  1,
                  3,
                  0
                ],
                "stage_rates": [
                  0.028,
                  0.002,
                  0.006,
                  0.0
                ]
              },
              {
                "end_step": 4900000,
                "episodes": 500,
                "stage_counts": [
                  23,
                  0,
                  7,
                  0
                ],
                "stage_rates": [
                  0.046,
                  0.0,
                  0.014,
                  0.0
                ]
              },
              {
                "end_step": 5000000,
                "episodes": 500,
                "stage_counts": [
                  17,
                  0,
                  10,
                  0
                ],
                "stage_rates": [
                  0.034,
                  0.0,
                  0.02,
                  0.0
                ]
              }
            ]
          }
        ],
        "aggregate": [
          {
            "end_step": 100000,
            "stage_mean": [
              0.18266666666666667,
              0.015333333333333332,
              0.02333333333333333,
              0.0006666666666666666
            ],
            "stage_sample_sd": [
              0.009451631252505225,
              0.0030550504633038928,
              0.00832666399786453,
              0.0011547005383792516
            ]
          },
          {
            "end_step": 200000,
            "stage_mean": [
              0.162,
              0.016,
              0.02266666666666667,
              0.0013333333333333333
            ],
            "stage_sample_sd": [
              0.048662100242385764,
              0.01,
              0.002309401076758503,
              0.0011547005383792516
            ]
          },
          {
            "end_step": 300000,
            "stage_mean": [
              0.168,
              0.016666666666666666,
              0.02266666666666667,
              0.0006666666666666666
            ],
            "stage_sample_sd": [
              0.021166010488516726,
              0.0011547005383792505,
              0.010066445913694332,
              0.0011547005383792516
            ]
          },
          {
            "end_step": 400000,
            "stage_mean": [
              0.1386666666666667,
              0.01,
              0.019333333333333334,
              0.0006666666666666666
            ],
            "stage_sample_sd": [
              0.0061101009266077795,
              0.004,
              0.0030550504633038928,
              0.0011547005383792516
            ]
          },
          {
            "end_step": 500000,
            "stage_mean": [
              0.12933333333333333,
              0.01,
              0.025333333333333333,
              0.0
            ],
            "stage_sample_sd": [
              0.04355838993045235,
              0.0034641016151377543,
              0.0030550504633038945,
              0.0
            ]
          },
          {
            "end_step": 600000,
            "stage_mean": [
              0.09866666666666668,
              0.004,
              0.018666666666666665,
              0.0
            ],
            "stage_sample_sd": [
              0.03384277372399215,
              0.002,
              0.0030550504633038928,
              0.0
            ]
          },
          {
            "end_step": 700000,
            "stage_mean": [
              0.11466666666666665,
              0.009333333333333334,
              0.022000000000000002,
              0.0006666666666666666
            ],
            "stage_sample_sd": [
              0.03330665599145812,
              0.0030550504633038936,
              0.004,
              0.0011547005383792516
            ]
          },
          {
            "end_step": 800000,
            "stage_mean": [
              0.08666666666666667,
              0.0033333333333333335,
              0.021333333333333333,
              0.0
            ],
            "stage_sample_sd": [
              0.014189197769195173,
              0.005773502691896258,
              0.005033222956847165,
              0.0
            ]
          },
          {
            "end_step": 900000,
            "stage_mean": [
              0.08,
              0.005333333333333333,
              0.01933333333333333,
              0.0
            ],
            "stage_sample_sd": [
              0.029461839725312473,
              0.004163331998932266,
              0.002309401076758503,
              0.0
            ]
          },
          {
            "end_step": 1000000,
            "stage_mean": [
              0.08266666666666667,
              0.009333333333333332,
              0.021333333333333333,
              0.0013333333333333333
            ],
            "stage_sample_sd": [
              0.022030282189144407,
              0.00808290376865476,
              0.0011547005383792505,
              0.002309401076758503
            ]
          },
          {
            "end_step": 1100000,
            "stage_mean": [
              0.057333333333333326,
              0.0033333333333333335,
              0.015333333333333332,
              0.0
            ],
            "stage_sample_sd": [
              0.01026320287889377,
              0.0011547005383792516,
              0.005033222956847166,
              0.0
            ]
          },
          {
            "end_step": 1200000,
            "stage_mean": [
              0.07333333333333335,
              0.004666666666666667,
              0.018666666666666665,
              0.002
            ],
            "stage_sample_sd": [
              0.0050332229568471635,
              0.0011547005383792516,
              0.004163331998932265,
              0.002
            ]
          },
          {
            "end_step": 1300000,
            "stage_mean": [
              0.084,
              0.006000000000000001,
              0.01333333333333333,
              0.0
            ],
            "stage_sample_sd": [
              0.020297783130184436,
              0.0034641016151377543,
              0.004163331998932264,
              0.0
            ]
          },
          {
            "end_step": 1400000,
            "stage_mean": [
              0.07133333333333335,
              0.002,
              0.012666666666666666,
              0.0
            ],
            "stage_sample_sd": [
              0.015011106998930272,
              0.002,
              0.002309401076758503,
              0.0
            ]
          },
          {
            "end_step": 1500000,
            "stage_mean": [
              0.05466666666666667,
              0.0026666666666666666,
              0.014,
              0.0
            ],
            "stage_sample_sd": [
              0.004163331998932265,
              0.0011547005383792516,
              0.003999999999999999,
              0.0
            ]
          },
          {
            "end_step": 1600000,
            "stage_mean": [
              0.082,
              0.006666666666666667,
              0.018,
              0.0013333333333333333
            ],
            "stage_sample_sd": [
              0.044676615807377355,
              0.0030550504633038936,
              0.007211102550927978,
              0.0011547005383792516
            ]
          },
          {
            "end_step": 1700000,
            "stage_mean": [
              0.052,
              0.002,
              0.014666666666666666,
              0.0
            ],
            "stage_sample_sd": [
              0.012165525060596441,
              0.002,
              0.004163331998932265,
              0.0
            ]
          },
          {
            "end_step": 1800000,
            "stage_mean": [
              0.05266666666666667,
              0.002,
              0.024000000000000004,
              0.0
            ],
            "stage_sample_sd": [
              0.017925772879665004,
              0.002,
              0.0034641016151377556,
              0.0
            ]
          },
          {
            "end_step": 1900000,
            "stage_mean": [
              0.055333333333333325,
              0.002,
              0.012666666666666666,
              0.0
            ],
            "stage_sample_sd": [
              0.004163331998932265,
              0.002,
              0.002309401076758503,
              0.0
            ]
          },
          {
            "end_step": 2000000,
            "stage_mean": [
              0.06733333333333334,
              0.004,
              0.017333333333333336,
              0.0006666666666666666
            ],
            "stage_sample_sd": [
              0.017925772879665,
              0.0,
              0.0011547005383792507,
              0.0011547005383792516
            ]
          },
          {
            "end_step": 2100000,
            "stage_mean": [
              0.04533333333333334,
              0.0013333333333333333,
              0.013333333333333334,
              0.002
            ],
            "stage_sample_sd": [
              0.017009801096230768,
              0.0011547005383792516,
              0.0075718777944003635,
              0.002
            ]
          },
          {
            "end_step": 2200000,
            "stage_mean": [
              0.05933333333333333,
              0.004666666666666667,
              0.016666666666666666,
              0.0
            ],
            "stage_sample_sd": [
              0.004618802153517006,
              0.004163331998932266,
              0.004163331998932265,
              0.0
            ]
          },
          {
            "end_step": 2300000,
            "stage_mean": [
              0.06866666666666667,
              0.004666666666666667,
              0.016,
              0.0
            ],
            "stage_sample_sd": [
              0.060177515180782716,
              0.005033222956847167,
              0.005999999999999999,
              0.0
            ]
          },
          {
            "end_step": 2400000,
            "stage_mean": [
              0.06266666666666666,
              0.002,
              0.015333333333333332,
              0.0006666666666666666
            ],
            "stage_sample_sd": [
              0.012220201853215575,
              0.0,
              0.0030550504633038923,
              0.0011547005383792516
            ]
          },
          {
            "end_step": 2500000,
            "stage_mean": [
              0.06666666666666667,
              0.0033333333333333335,
              0.016666666666666666,
              0.0
            ],
            "stage_sample_sd": [
              0.025006665778014733,
              0.002309401076758503,
              0.00808290376865476,
              0.0
            ]
          },
          {
            "end_step": 2600000,
            "stage_mean": [
              0.05266666666666667,
              0.002,
              0.022000000000000002,
              0.0
            ],
            "stage_sample_sd": [
              0.009237604307034013,
              0.0034641016151377543,
              0.002,
              0.0
            ]
          },
          {
            "end_step": 2700000,
            "stage_mean": [
              0.06333333333333334,
              0.004,
              0.016666666666666666,
              0.0
            ],
            "stage_sample_sd": [
              0.022030282189144403,
              0.002,
              0.009018499505645788,
              0.0
            ]
          },
          {
            "end_step": 2800000,
            "stage_mean": [
              0.052,
              0.0026666666666666666,
              0.018,
              0.0006666666666666666
            ],
            "stage_sample_sd": [
              0.022,
              0.0030550504633038936,
              0.005291502622129181,
              0.0011547005383792516
            ]
          },
          {
            "end_step": 2900000,
            "stage_mean": [
              0.04533333333333334,
              0.0,
              0.012000000000000002,
              0.0006666666666666666
            ],
            "stage_sample_sd": [
              0.0011547005383792527,
              0.0,
              0.0034641016151377548,
              0.0011547005383792516
            ]
          },
          {
            "end_step": 3000000,
            "stage_mean": [
              0.04666666666666667,
              0.0006666666666666666,
              0.021333333333333333,
              0.0
            ],
            "stage_sample_sd": [
              0.013316656236958786,
              0.0011547005383792516,
              0.0011547005383792505,
              0.0
            ]
          },
          {
            "end_step": 3100000,
            "stage_mean": [
              0.051333333333333335,
              0.0026666666666666666,
              0.013333333333333334,
              0.0
            ],
            "stage_sample_sd": [
              0.029005746557076124,
              0.0030550504633038936,
              0.0030550504633038936,
              0.0
            ]
          },
          {
            "end_step": 3200000,
            "stage_mean": [
              0.034,
              0.002,
              0.017333333333333336,
              0.0
            ],
            "stage_sample_sd": [
              0.0,
              0.002,
              0.0011547005383792507,
              0.0
            ]
          },
          {
            "end_step": 3300000,
            "stage_mean": [
              0.032,
              0.0013333333333333333,
              0.014,
              0.0
            ],
            "stage_sample_sd": [
              0.009165151389911681,
              0.002309401076758503,
              0.006928203230275508,
              0.0
            ]
          },
          {
            "end_step": 3400000,
            "stage_mean": [
              0.03333333333333333,
              0.0033333333333333335,
              0.015333333333333332,
              0.0
            ],
            "stage_sample_sd": [
              0.020033305601755626,
              0.002309401076758503,
              0.0046188021535170055,
              0.0
            ]
          },
          {
            "end_step": 3500000,
            "stage_mean": [
              0.04666666666666666,
              0.0026666666666666666,
              0.017333333333333333,
              0.0
            ],
            "stage_sample_sd": [
              0.019731531449264986,
              0.002309401076758503,
              0.004163331998932264,
              0.0
            ]
          },
          {
            "end_step": 3600000,
            "stage_mean": [
              0.058,
              0.0006666666666666666,
              0.017333333333333336,
              0.0
            ],
            "stage_sample_sd": [
              0.01708800749063506,
              0.0011547005383792516,
              0.004618802153517006,
              0.0
            ]
          },
          {
            "end_step": 3700000,
            "stage_mean": [
              0.03133333333333333,
              0.0006666666666666666,
              0.016,
              0.0
            ],
            "stage_sample_sd": [
              0.013613718571108092,
              0.0011547005383792516,
              0.004,
              0.0
            ]
          },
          {
            "end_step": 3800000,
            "stage_mean": [
              0.033999999999999996,
              0.002,
              0.018,
              0.0
            ],
            "stage_sample_sd": [
              0.015620499351813307,
              0.0,
              0.0034641016151377535,
              0.0
            ]
          },
          {
            "end_step": 3900000,
            "stage_mean": [
              0.038,
              0.002,
              0.01,
              0.0
            ],
            "stage_sample_sd": [
              0.005999999999999998,
              0.0,
              0.002,
              0.0
            ]
          },
          {
            "end_step": 4000000,
            "stage_mean": [
              0.04333333333333333,
              0.0026666666666666666,
              0.016666666666666666,
              0.0
            ],
            "stage_sample_sd": [
              0.02773685875028629,
              0.0030550504633038936,
              0.0011547005383792505,
              0.0
            ]
          },
          {
            "end_step": 4100000,
            "stage_mean": [
              0.03866666666666666,
              0.0,
              0.016,
              0.0
            ],
            "stage_sample_sd": [
              0.03055050463303893,
              0.0,
              0.008,
              0.0
            ]
          },
          {
            "end_step": 4200000,
            "stage_mean": [
              0.05466666666666666,
              0.002,
              0.013999999999999999,
              0.0
            ],
            "stage_sample_sd": [
              0.029955522584881294,
              0.002,
              0.003999999999999999,
              0.0
            ]
          },
          {
            "end_step": 4300000,
            "stage_mean": [
              0.038,
              0.002,
              0.01933333333333333,
              0.0
            ],
            "stage_sample_sd": [
              0.017088007490635063,
              0.002,
              0.0030550504633038928,
              0.0
            ]
          },
          {
            "end_step": 4400000,
            "stage_mean": [
              0.04066666666666667,
              0.0013333333333333333,
              0.016666666666666666,
              0.0
            ],
            "stage_sample_sd": [
              0.017925772879665004,
              0.0011547005383792516,
              0.004163331998932265,
              0.0
            ]
          },
          {
            "end_step": 4500000,
            "stage_mean": [
              0.054,
              0.0033333333333333335,
              0.016666666666666666,
              0.0
            ],
            "stage_sample_sd": [
              0.021071307505705475,
              0.002309401076758503,
              0.0030550504633038936,
              0.0
            ]
          },
          {
            "end_step": 4600000,
            "stage_mean": [
              0.04933333333333333,
              0.0013333333333333333,
              0.016,
              0.0006666666666666666
            ],
            "stage_sample_sd": [
              0.009451631252505215,
              0.0011547005383792516,
              0.001999999999999999,
              0.0011547005383792516
            ]
          },
          {
            "end_step": 4700000,
            "stage_mean": [
              0.04133333333333333,
              0.0006666666666666666,
              0.013333333333333334,
              0.0
            ],
            "stage_sample_sd": [
              0.01858314648635514,
              0.0011547005383792516,
              0.0011547005383792516,
              0.0
            ]
          },
          {
            "end_step": 4800000,
            "stage_mean": [
              0.032,
              0.0013333333333333333,
              0.011999999999999999,
              0.0
            ],
            "stage_sample_sd": [
              0.005291502622129181,
              0.0011547005383792516,
              0.005999999999999999,
              0.0
            ]
          },
          {
            "end_step": 4900000,
            "stage_mean": [
              0.04933333333333333,
              0.0026666666666666666,
              0.02266666666666667,
              0.0006666666666666666
            ],
            "stage_sample_sd": [
              0.025166114784235832,
              0.002309401076758503,
              0.007571877794400365,
              0.0011547005383792516
            ]
          },
          {
            "end_step": 5000000,
            "stage_mean": [
              0.044000000000000004,
              0.0006666666666666666,
              0.02,
              0.0
            ],
            "stage_sample_sd": [
              0.008717797887081347,
              0.0011547005383792516,
              0.002,
              0.0
            ]
          }
        ]
      }
    ]
  },
  "llm": {
    "source": {
      "path": "outputs/live_hand_p1_cold_1m_20260913/attempt_002/runs/adroit_hand_relocate_p1_seed0_20260913_030234/llm_calls.jsonl",
      "sha256": "b3860120f1d4379388416ddf76d5b2d5603479746216a0d9ffa0582ce240ecd6",
      "prefix_lines": 125
    },
    "calls": 125,
    "input": 2193968,
    "output": 200070,
    "missing_calls": 1,
    "estimated_missing": 25810.013513513513,
    "estimated_total": 2419848.0135135134
  },
  "training": {
    "worker_files": 122,
    "seed_receipts": 250,
    "actual_steps": 348200891,
    "prefix_steps": 26536195,
    "learner_steps": 321664696,
    "sources": [
      {
        "path": "outputs/live_hand_p1_cold_1m_20260913/attempt_002/runs/adroit_hand_relocate_p1_seed0_20260913_030234/breadth_portfolio/workers/iter0_trial0_genome.111fb11f7d53e0ef/worker_result.json",
        "sha256": "5895984a7c507b58fc9d5080946e452b3a381e3d3f01081e35ad0248dcaaf82d"
      },
      {
        "path": "outputs/live_hand_p1_cold_1m_20260913/attempt_002/runs/adroit_hand_relocate_p1_seed0_20260913_030234/breadth_portfolio/workers/iter0_trial1_genome.279182a19626cbbd/worker_result.json",
        "sha256": "550f140e347ea0eebaa237be4de6bd230e87f954f89185fa4079546c71db1247"
      },
      {
        "path": "outputs/live_hand_p1_cold_1m_20260913/attempt_002/runs/adroit_hand_relocate_p1_seed0_20260913_030234/breadth_portfolio/workers/iter0_trial2_genome.e44f130596e83786/worker_result.json",
        "sha256": "ea74eef7e716dddcba5455b266472813e11f5e268c2a350a98bf118ab2288108"
      },
      {
        "path": "outputs/live_hand_p1_cold_1m_20260913/attempt_002/runs/adroit_hand_relocate_p1_seed0_20260913_030234/breadth_portfolio/workers/iter10_trial0_genome.1b3455f44977bd4d/worker_result.json",
        "sha256": "bc7201b448d67547cc0c9c2a5e7919f80f73680946322d33135921f0d1022bcf"
      },
      {
        "path": "outputs/live_hand_p1_cold_1m_20260913/attempt_002/runs/adroit_hand_relocate_p1_seed0_20260913_030234/breadth_portfolio/workers/iter10_trial10_genome.0777e3c38addc245/worker_result.json",
        "sha256": "76267d9496d8070b1d813d67bfdbf9eb81e05b866da7ec24ea1a1d587aea92d3"
      },
      {
        "path": "outputs/live_hand_p1_cold_1m_20260913/attempt_002/runs/adroit_hand_relocate_p1_seed0_20260913_030234/breadth_portfolio/workers/iter10_trial11_genome.d4f358c125519a0a/worker_result.json",
        "sha256": "adba783cf19aaff0004d2af9e8533c7b204a52f59fd407f094cd7de1f977f754"
      },
      {
        "path": "outputs/live_hand_p1_cold_1m_20260913/attempt_002/runs/adroit_hand_relocate_p1_seed0_20260913_030234/breadth_portfolio/workers/iter10_trial12_genome.d4f358c125519a0a/worker_result.json",
        "sha256": "c245e7dcb138124ef3de160451b9dd48027194b0433f8d7ee9e77cd4fef479fb"
      },
      {
        "path": "outputs/live_hand_p1_cold_1m_20260913/attempt_002/runs/adroit_hand_relocate_p1_seed0_20260913_030234/breadth_portfolio/workers/iter10_trial13_genome.9ca5d40da658cfc7/worker_result.json",
        "sha256": "b9499ba7e097e00014b34dd9789d60d66693d03e19dab6d1072d5ed9d240b9d6"
      },
      {
        "path": "outputs/live_hand_p1_cold_1m_20260913/attempt_002/runs/adroit_hand_relocate_p1_seed0_20260913_030234/breadth_portfolio/workers/iter10_trial14_genome.4179cf34de35fcb7/worker_result.json",
        "sha256": "62d4221618768e4e53ce07de74935f21798dfca4b0f47e75bd690a254a079a41"
      },
      {
        "path": "outputs/live_hand_p1_cold_1m_20260913/attempt_002/runs/adroit_hand_relocate_p1_seed0_20260913_030234/breadth_portfolio/workers/iter10_trial15_genome.050c59d13d6af20a/worker_result.json",
        "sha256": "3231af24d6d4256331889fb81bf5a3b9303126a2e3a26ae5904a122b20e750cd"
      },
      {
        "path": "outputs/live_hand_p1_cold_1m_20260913/attempt_002/runs/adroit_hand_relocate_p1_seed0_20260913_030234/breadth_portfolio/workers/iter10_trial16_genome.f53fcb719661b402/worker_result.json",
        "sha256": "d497ee4824458b4d64b7e399fb0bf4d5dda40af22eed57f4238b8c902ac783a2"
      },
      {
        "path": "outputs/live_hand_p1_cold_1m_20260913/attempt_002/runs/adroit_hand_relocate_p1_seed0_20260913_030234/breadth_portfolio/workers/iter10_trial17_genome.558ab5ff87661389/worker_result.json",
        "sha256": "de47fe10e3e66e68a63c93ab47c49d5b32e30bdfb378e3d07e1866ae47c51973"
      },
      {
        "path": "outputs/live_hand_p1_cold_1m_20260913/attempt_002/runs/adroit_hand_relocate_p1_seed0_20260913_030234/breadth_portfolio/workers/iter10_trial18_genome.050c59d13d6af20a/worker_result.json",
        "sha256": "3994c7142e898b7d011c5e3bf61b20093b8a6cb2e030c7de90e04d2f33484948"
      },
      {
        "path": "outputs/live_hand_p1_cold_1m_20260913/attempt_002/runs/adroit_hand_relocate_p1_seed0_20260913_030234/breadth_portfolio/workers/iter10_trial19_genome.687a0589d1880b68/worker_result.json",
        "sha256": "be2a1bf6f5b7ee4f65c9e4c482a0abbab636c247a3ea82fc601c2de903b52ac7"
      },
      {
        "path": "outputs/live_hand_p1_cold_1m_20260913/attempt_002/runs/adroit_hand_relocate_p1_seed0_20260913_030234/breadth_portfolio/workers/iter10_trial1_genome.3f86420890368c2d/worker_result.json",
        "sha256": "415a4b6bd6f9f55faed07816cb7739da40a4ee4de3bcf01ed2f42117a320ff48"
      },
      {
        "path": "outputs/live_hand_p1_cold_1m_20260913/attempt_002/runs/adroit_hand_relocate_p1_seed0_20260913_030234/breadth_portfolio/workers/iter10_trial2_genome.a03a9f11d19f8908/worker_result.json",
        "sha256": "5d9b1d99abc86bb454f80668cfa340d4a99ed2579294a15793a91b6599d3be7b"
      },
      {
        "path": "outputs/live_hand_p1_cold_1m_20260913/attempt_002/runs/adroit_hand_relocate_p1_seed0_20260913_030234/breadth_portfolio/workers/iter10_trial3_genome.26b56e54c333d53a/worker_result.json",
        "sha256": "b032f261bd6754be2e799de3561f68d6d83b50441262cf01f8c4dfa644b25a18"
      },
      {
        "path": "outputs/live_hand_p1_cold_1m_20260913/attempt_002/runs/adroit_hand_relocate_p1_seed0_20260913_030234/breadth_portfolio/workers/iter10_trial4_genome.d47c3f7ba6ddf6fa/worker_result.json",
        "sha256": "3b0361b793c7325215b532647d96a00bdff4b1d22bcd813f1283bd1bcd339338"
      },
      {
        "path": "outputs/live_hand_p1_cold_1m_20260913/attempt_002/runs/adroit_hand_relocate_p1_seed0_20260913_030234/breadth_portfolio/workers/iter10_trial5_genome.7681c55d266bc025/worker_result.json",
        "sha256": "5952b8acf959d12932aa737a0b462006c84df12303cb94a1ce0d9b9fb18e8e99"
      },
      {
        "path": "outputs/live_hand_p1_cold_1m_20260913/attempt_002/runs/adroit_hand_relocate_p1_seed0_20260913_030234/breadth_portfolio/workers/iter10_trial6_genome.b3f3628c83871afd/worker_result.json",
        "sha256": "10c92ba863e31b64ab06d9b6fec770330780f1685118b72df8d35a572bac61d6"
      },
      {
        "path": "outputs/live_hand_p1_cold_1m_20260913/attempt_002/runs/adroit_hand_relocate_p1_seed0_20260913_030234/breadth_portfolio/workers/iter10_trial7_genome.f198ba133c02d4d0/worker_result.json",
        "sha256": "97997bf733738a4635776b0c2280ed3a2d8b845b093850ab1f2e7550727d75e1"
      },
      {
        "path": "outputs/live_hand_p1_cold_1m_20260913/attempt_002/runs/adroit_hand_relocate_p1_seed0_20260913_030234/breadth_portfolio/workers/iter10_trial8_genome.4c9294829f14d4c5/worker_result.json",
        "sha256": "810cfa5d9e62b362d0fe00cfe13409bdd8168fea862352bdf94402e869acb9cc"
      },
      {
        "path": "outputs/live_hand_p1_cold_1m_20260913/attempt_002/runs/adroit_hand_relocate_p1_seed0_20260913_030234/breadth_portfolio/workers/iter10_trial9_genome.7b86749bc181f066/worker_result.json",
        "sha256": "68a6a86891f8b6d4f4211cf49f03d055d9eb63e00d64c4f9030edfe88a929fd5"
      },
      {
        "path": "outputs/live_hand_p1_cold_1m_20260913/attempt_002/runs/adroit_hand_relocate_p1_seed0_20260913_030234/breadth_portfolio/workers/iter11_trial0_genome.3f86420890368c2d/worker_result.json",
        "sha256": "e011be75b5254f4880d44cd20e8b8c8fac5a24ecd85e8b1d92ff2427ac9df970"
      },
      {
        "path": "outputs/live_hand_p1_cold_1m_20260913/attempt_002/runs/adroit_hand_relocate_p1_seed0_20260913_030234/breadth_portfolio/workers/iter11_trial1_genome.1b3455f44977bd4d/worker_result.json",
        "sha256": "3518ce9a19f059b4f0b6b4419d25c2f8c3860587790a6bae579da53c32fb1baf"
      },
      {
        "path": "outputs/live_hand_p1_cold_1m_20260913/attempt_002/runs/adroit_hand_relocate_p1_seed0_20260913_030234/breadth_portfolio/workers/iter12_trial0_genome.1b3455f44977bd4d/worker_result.json",
        "sha256": "55335daacd50314a8c57a2508c8ecd6a108f255b20267e9bf7304161f4bc466c"
      },
      {
        "path": "outputs/live_hand_p1_cold_1m_20260913/attempt_002/runs/adroit_hand_relocate_p1_seed0_20260913_030234/breadth_portfolio/workers/iter12_trial1_genome.3f86420890368c2d/worker_result.json",
        "sha256": "a55e1e27e71d2f19e6800c081522db17cebbe5d633272b6ad4800151b282584a"
      },
      {
        "path": "outputs/live_hand_p1_cold_1m_20260913/attempt_002/runs/adroit_hand_relocate_p1_seed0_20260913_030234/breadth_portfolio/workers/iter13_trial0_genome.1b3455f44977bd4d/worker_result.json",
        "sha256": "6e97ab2017f690036ce2a32d52c78fdc42df3cb435fb4141b9f3289500cb5485"
      },
      {
        "path": "outputs/live_hand_p1_cold_1m_20260913/attempt_002/runs/adroit_hand_relocate_p1_seed0_20260913_030234/breadth_portfolio/workers/iter13_trial1_genome.3f86420890368c2d/worker_result.json",
        "sha256": "38115d4bf9b3a975a248753b09e93c54df024d60949129d8735e031565d22021"
      },
      {
        "path": "outputs/live_hand_p1_cold_1m_20260913/attempt_002/runs/adroit_hand_relocate_p1_seed0_20260913_030234/breadth_portfolio/workers/iter1_trial0_genome.e44f130596e83786/worker_result.json",
        "sha256": "7657b7df6be598d0faaf14bd647389946baf77857fd95f539c7bde5d298a62a3"
      },
      {
        "path": "outputs/live_hand_p1_cold_1m_20260913/attempt_002/runs/adroit_hand_relocate_p1_seed0_20260913_030234/breadth_portfolio/workers/iter1_trial1_genome.fa1579215832504a/worker_result.json",
        "sha256": "46ea9fcc2379c020a26e86863a153b8aff13c513eeb67033fafc41be33b0836b"
      },
      {
        "path": "outputs/live_hand_p1_cold_1m_20260913/attempt_002/runs/adroit_hand_relocate_p1_seed0_20260913_030234/breadth_portfolio/workers/iter1_trial2_genome.111fb11f7d53e0ef/worker_result.json",
        "sha256": "ff0dfa23de895ba78000329f49d1ac1ae192a890f9a4beb792891932e5a1795b"
      },
      {
        "path": "outputs/live_hand_p1_cold_1m_20260913/attempt_002/runs/adroit_hand_relocate_p1_seed0_20260913_030234/breadth_portfolio/workers/iter2_trial0_genome.111fb11f7d53e0ef/worker_result.json",
        "sha256": "d97b9e505ab0e4489b5d1b805735d3b2eb5d517895ada14fb769be999c4f9139"
      },
      {
        "path": "outputs/live_hand_p1_cold_1m_20260913/attempt_002/runs/adroit_hand_relocate_p1_seed0_20260913_030234/breadth_portfolio/workers/iter2_trial1_genome.fa1579215832504a/worker_result.json",
        "sha256": "2e595ff9a11e648949d0953dbf6bbe08828eec69e48211a0e46631966116e8da"
      },
      {
        "path": "outputs/live_hand_p1_cold_1m_20260913/attempt_002/runs/adroit_hand_relocate_p1_seed0_20260913_030234/breadth_portfolio/workers/iter2_trial2_genome.7b86749bc181f066/worker_result.json",
        "sha256": "af1b75851a54101f4d5adbe0a87e087ba273c02dfc3839afde77f5f30bb9b290"
      },
      {
        "path": "outputs/live_hand_p1_cold_1m_20260913/attempt_002/runs/adroit_hand_relocate_p1_seed0_20260913_030234/breadth_portfolio/workers/iter3_trial0_genome.30f31979d3e65a68/worker_result.json",
        "sha256": "258f1aef68122ea12f02c51780ba6f8a620b95899a8edf97b2e7c92cc1eec8c9"
      },
      {
        "path": "outputs/live_hand_p1_cold_1m_20260913/attempt_002/runs/adroit_hand_relocate_p1_seed0_20260913_030234/breadth_portfolio/workers/iter3_trial1_genome.111fb11f7d53e0ef/worker_result.json",
        "sha256": "938c3c48e4267a2ff56cb171164990977f59e2771501b09043ef80f23d7ca97c"
      },
      {
        "path": "outputs/live_hand_p1_cold_1m_20260913/attempt_002/runs/adroit_hand_relocate_p1_seed0_20260913_030234/breadth_portfolio/workers/iter3_trial2_genome.b2fc29c23cbfe616/worker_result.json",
        "sha256": "d9b76e57c6e2bc9d92c9a444c0b7b0c4b2b0d726fdd6d871071dc1ecf2151be4"
      },
      {
        "path": "outputs/live_hand_p1_cold_1m_20260913/attempt_002/runs/adroit_hand_relocate_p1_seed0_20260913_030234/breadth_portfolio/workers/iter4_trial0_genome.30f31979d3e65a68/worker_result.json",
        "sha256": "528f0afafb41a622fc690ba0b7c56e069ef4a1569a6e22ac029776d415b077c9"
      },
      {
        "path": "outputs/live_hand_p1_cold_1m_20260913/attempt_002/runs/adroit_hand_relocate_p1_seed0_20260913_030234/breadth_portfolio/workers/iter4_trial1_genome.aaf6257dfb805a3d/worker_result.json",
        "sha256": "0d5aaaf73a5609cdf47ab72d98eaa679ac4976a1487de93fb556c30dc55b4713"
      },
      {
        "path": "outputs/live_hand_p1_cold_1m_20260913/attempt_002/runs/adroit_hand_relocate_p1_seed0_20260913_030234/breadth_portfolio/workers/iter4_trial2_genome.bc1ae95d9f410563/worker_result.json",
        "sha256": "082a895e4fab4eaadeda3c07f52fb7efa29d1d9900a7ab9cadc45850258a25da"
      },
      {
        "path": "outputs/live_hand_p1_cold_1m_20260913/attempt_002/runs/adroit_hand_relocate_p1_seed0_20260913_030234/breadth_portfolio/workers/iter5_trial2_genome.2f92f717653c6d62/worker_result.json",
        "sha256": "fa9c48fe025905870b388c95df7095d7ede5106f44d0f297d5b7ead35666ec06"
      },
      {
        "path": "outputs/live_hand_p1_cold_1m_20260913/attempt_002/runs/adroit_hand_relocate_p1_seed0_20260913_030234/breadth_portfolio/workers/iter6_trial0_genome.d85690a632df0f64/worker_result.json",
        "sha256": "6ac37cf0cf65dfa881d98607ef39cb982be2ff648cbc362857e3da13c8c3c4c0"
      },
      {
        "path": "outputs/live_hand_p1_cold_1m_20260913/attempt_002/runs/adroit_hand_relocate_p1_seed0_20260913_030234/breadth_portfolio/workers/iter6_trial10_genome.e8556a30f47716eb/worker_result.json",
        "sha256": "3223571ef5728db5ececfb7e3178a22a4191d2a67fd6d79ec47876eb613b6bf7"
      },
      {
        "path": "outputs/live_hand_p1_cold_1m_20260913/attempt_002/runs/adroit_hand_relocate_p1_seed0_20260913_030234/breadth_portfolio/workers/iter6_trial11_genome.b61dee1cc929580b/worker_result.json",
        "sha256": "a0229498205633c4aaf195ab54d29bf932f101fd7b9adb939c784d23aa05db03"
      },
      {
        "path": "outputs/live_hand_p1_cold_1m_20260913/attempt_002/runs/adroit_hand_relocate_p1_seed0_20260913_030234/breadth_portfolio/workers/iter6_trial12_genome.0777e3c38addc245/worker_result.json",
        "sha256": "271f903dcb751707d5e3f1faed252db282d2932b03772bddc709085fc6c2e9a3"
      },
      {
        "path": "outputs/live_hand_p1_cold_1m_20260913/attempt_002/runs/adroit_hand_relocate_p1_seed0_20260913_030234/breadth_portfolio/workers/iter6_trial13_genome.32259bb7c4372268/worker_result.json",
        "sha256": "26dd18f3a71a5e8e7f71526b57c382416bdb07e9feed5a1f8a4a53adac38677e"
      },
      {
        "path": "outputs/live_hand_p1_cold_1m_20260913/attempt_002/runs/adroit_hand_relocate_p1_seed0_20260913_030234/breadth_portfolio/workers/iter6_trial14_genome.d98efb18f2da0c50/worker_result.json",
        "sha256": "ba52c186672db302417ebeb57a029b34203c4ee0063e9a755aceb960b71b0346"
      },
      {
        "path": "outputs/live_hand_p1_cold_1m_20260913/attempt_002/runs/adroit_hand_relocate_p1_seed0_20260913_030234/breadth_portfolio/workers/iter6_trial15_genome.2f92f717653c6d62/worker_result.json",
        "sha256": "7d302e71b806c5a0287fe4a5f31ccb120bfd6517a925be56c87a26a2dcc0c60b"
      },
      {
        "path": "outputs/live_hand_p1_cold_1m_20260913/attempt_002/runs/adroit_hand_relocate_p1_seed0_20260913_030234/breadth_portfolio/workers/iter6_trial16_genome.a3b9bca072059d3d/worker_result.json",
        "sha256": "0794582366efc3e00e9606fbf1c22a0439f5fdbbd2877d8c9746a54b1da0bca9"
      },
      {
        "path": "outputs/live_hand_p1_cold_1m_20260913/attempt_002/runs/adroit_hand_relocate_p1_seed0_20260913_030234/breadth_portfolio/workers/iter6_trial17_genome.81e4dde5ad895f75/worker_result.json",
        "sha256": "f2d433ec9654dfe2dd7ede8f45d9e6cc86caa6afb524513d6a2c7f75cbfc6cb7"
      },
      {
        "path": "outputs/live_hand_p1_cold_1m_20260913/attempt_002/runs/adroit_hand_relocate_p1_seed0_20260913_030234/breadth_portfolio/workers/iter6_trial18_genome.9d4aca22ed4b807f/worker_result.json",
        "sha256": "9dac7aab33f17e4c8322e1ba3c1d2d7e95e93815c104bd3e5e9803980739b126"
      },
      {
        "path": "outputs/live_hand_p1_cold_1m_20260913/attempt_002/runs/adroit_hand_relocate_p1_seed0_20260913_030234/breadth_portfolio/workers/iter6_trial19_genome.83b43159b78a59f7/worker_result.json",
        "sha256": "7d5594ab2ca7c4bdce06dc695b7bffec8d7cdc12e5020abf9f59bc52e352104b"
      },
      {
        "path": "outputs/live_hand_p1_cold_1m_20260913/attempt_002/runs/adroit_hand_relocate_p1_seed0_20260913_030234/breadth_portfolio/workers/iter6_trial1_genome.fa1579215832504a/worker_result.json",
        "sha256": "bef24250e87680d73aaa211857e167ec540b4961e101a4bb32d162bfdbabab76"
      },
      {
        "path": "outputs/live_hand_p1_cold_1m_20260913/attempt_002/runs/adroit_hand_relocate_p1_seed0_20260913_030234/breadth_portfolio/workers/iter6_trial2_genome.54f7c0308844d77b/worker_result.json",
        "sha256": "69881dc56c520aaaf55ecb8f9c5d6987f722f2b2a9ba27fa2918ab8ef815ce52"
      },
      {
        "path": "outputs/live_hand_p1_cold_1m_20260913/attempt_002/runs/adroit_hand_relocate_p1_seed0_20260913_030234/breadth_portfolio/workers/iter6_trial3_genome.4179cf34de35fcb7/worker_result.json",
        "sha256": "ba7e6c1b1b6b534e9739d1ef01bf872c6e6586b6ffc247e5f2e20e5ce0aa5fd4"
      },
      {
        "path": "outputs/live_hand_p1_cold_1m_20260913/attempt_002/runs/adroit_hand_relocate_p1_seed0_20260913_030234/breadth_portfolio/workers/iter6_trial4_genome.78c122f885565881/worker_result.json",
        "sha256": "df8f21f8825e62cc0142841d8f75af9c1f0002e5e8315fabbe35197011d4af19"
      },
      {
        "path": "outputs/live_hand_p1_cold_1m_20260913/attempt_002/runs/adroit_hand_relocate_p1_seed0_20260913_030234/breadth_portfolio/workers/iter6_trial5_genome.41e167b7368f4f50/worker_result.json",
        "sha256": "9d85d2059d222fda3281f580b90ea76ed4d9a5be3da6d7f5ed699c2b4201a721"
      },
      {
        "path": "outputs/live_hand_p1_cold_1m_20260913/attempt_002/runs/adroit_hand_relocate_p1_seed0_20260913_030234/breadth_portfolio/workers/iter6_trial6_genome.cac8b3634b2cc80a/worker_result.json",
        "sha256": "b29235638c834dd417d6755da132f7abdf22c8dc8fa28959c3613b1969955f12"
      },
      {
        "path": "outputs/live_hand_p1_cold_1m_20260913/attempt_002/runs/adroit_hand_relocate_p1_seed0_20260913_030234/breadth_portfolio/workers/iter6_trial7_genome.01708a4e60d06516/worker_result.json",
        "sha256": "8b4d032f4dcb8271b115691ca3a3efae383313e8519dd1097e2124b09cfaf87e"
      },
      {
        "path": "outputs/live_hand_p1_cold_1m_20260913/attempt_002/runs/adroit_hand_relocate_p1_seed0_20260913_030234/breadth_portfolio/workers/iter6_trial8_genome.fbf76469de41dd50/worker_result.json",
        "sha256": "37922fb72416fbda78d1b326a7154ba7ca6f5365904658ae035bc69d17ea7157"
      },
      {
        "path": "outputs/live_hand_p1_cold_1m_20260913/attempt_002/runs/adroit_hand_relocate_p1_seed0_20260913_030234/breadth_portfolio/workers/iter6_trial9_genome.0b3f3534a502d39d/worker_result.json",
        "sha256": "c095d0b7e0ddb3d284ea7bbd7aee2aaad0799f5a7527d2aeeaf93e204634f4ca"
      },
      {
        "path": "outputs/live_hand_p1_cold_1m_20260913/attempt_002/runs/adroit_hand_relocate_p1_seed0_20260913_030234/breadth_portfolio/workers/iter7_trial0_genome.3d8ab91987ecbfbd/worker_result.json",
        "sha256": "3c7af174a1a62ac1a7cca5191bad39554b3c2df2ad03f84622ea1b0461b7493f"
      },
      {
        "path": "outputs/live_hand_p1_cold_1m_20260913/attempt_002/runs/adroit_hand_relocate_p1_seed0_20260913_030234/breadth_portfolio/workers/iter7_trial10_genome.326396dab835bb67/worker_result.json",
        "sha256": "9fa031d828f282d09fec1da01f3d2038b254c8d87e43ab5d9aa36776a80facfe"
      },
      {
        "path": "outputs/live_hand_p1_cold_1m_20260913/attempt_002/runs/adroit_hand_relocate_p1_seed0_20260913_030234/breadth_portfolio/workers/iter7_trial11_genome.9da7e5de2cb36c4d/worker_result.json",
        "sha256": "bdb16851eff42c5c7a250b566175651e7d89e33a3e36dc861dbf686d1aeb615f"
      },
      {
        "path": "outputs/live_hand_p1_cold_1m_20260913/attempt_002/runs/adroit_hand_relocate_p1_seed0_20260913_030234/breadth_portfolio/workers/iter7_trial12_genome.83b43159b78a59f7/worker_result.json",
        "sha256": "da2b6192d2c7b021cefd44e3e561c3fc15018cfd1ca90663b59a14a6c3ef92b1"
      },
      {
        "path": "outputs/live_hand_p1_cold_1m_20260913/attempt_002/runs/adroit_hand_relocate_p1_seed0_20260913_030234/breadth_portfolio/workers/iter7_trial13_genome.7a64b882753986a1/worker_result.json",
        "sha256": "88dbfa71d6af3eccd975f881be394b336167ac8c111c2b3173729a2159698327"
      },
      {
        "path": "outputs/live_hand_p1_cold_1m_20260913/attempt_002/runs/adroit_hand_relocate_p1_seed0_20260913_030234/breadth_portfolio/workers/iter7_trial14_genome.4684ee185acd30fc/worker_result.json",
        "sha256": "a5b2c1d3abe12dbc048661cb6165c61234afb12bf804e980cc75205726bf2eac"
      },
      {
        "path": "outputs/live_hand_p1_cold_1m_20260913/attempt_002/runs/adroit_hand_relocate_p1_seed0_20260913_030234/breadth_portfolio/workers/iter7_trial15_genome.30dd30197c834929/worker_result.json",
        "sha256": "45753ff275f674d0e2cc0ae11a62c008ee2f0d9ef1e68b26ca5a19bf5ca83218"
      },
      {
        "path": "outputs/live_hand_p1_cold_1m_20260913/attempt_002/runs/adroit_hand_relocate_p1_seed0_20260913_030234/breadth_portfolio/workers/iter7_trial16_genome.4473e6d5ff400d66/worker_result.json",
        "sha256": "6135d76d720048202d018eabed91eed597d333876b3092bdf3c94d4f30892b0a"
      },
      {
        "path": "outputs/live_hand_p1_cold_1m_20260913/attempt_002/runs/adroit_hand_relocate_p1_seed0_20260913_030234/breadth_portfolio/workers/iter7_trial17_genome.4cfd66a1d3800e43/worker_result.json",
        "sha256": "49b14ccf356acf5cafebddefab68e6ac8590ed37bc2b8700cdaaea4f81113c18"
      },
      {
        "path": "outputs/live_hand_p1_cold_1m_20260913/attempt_002/runs/adroit_hand_relocate_p1_seed0_20260913_030234/breadth_portfolio/workers/iter7_trial18_genome.b76360c7beada6fe/worker_result.json",
        "sha256": "2428c5474d18819c37ed9ceb979ceea95dde2534b7b4ba6605952cf01960376a"
      },
      {
        "path": "outputs/live_hand_p1_cold_1m_20260913/attempt_002/runs/adroit_hand_relocate_p1_seed0_20260913_030234/breadth_portfolio/workers/iter7_trial19_genome.9d4aca22ed4b807f/worker_result.json",
        "sha256": "4a6020d7a97b29ab5e99de4172439036720b96d3bb871ca21d5743079cd48033"
      },
      {
        "path": "outputs/live_hand_p1_cold_1m_20260913/attempt_002/runs/adroit_hand_relocate_p1_seed0_20260913_030234/breadth_portfolio/workers/iter7_trial1_genome.7b86749bc181f066/worker_result.json",
        "sha256": "37da9a2e2584e1afbc15313830e3d971cbdcc522a45bd693d00faef5d8892e43"
      },
      {
        "path": "outputs/live_hand_p1_cold_1m_20260913/attempt_002/runs/adroit_hand_relocate_p1_seed0_20260913_030234/breadth_portfolio/workers/iter7_trial2_genome.279182a19626cbbd/worker_result.json",
        "sha256": "b98c427287f66098948fd5aa06e67a1f7001cedbc243673ef131b65e9a2853bb"
      },
      {
        "path": "outputs/live_hand_p1_cold_1m_20260913/attempt_002/runs/adroit_hand_relocate_p1_seed0_20260913_030234/breadth_portfolio/workers/iter7_trial3_genome.2e074fc3ea4e5c20/worker_result.json",
        "sha256": "c34f30fbfecb33ca242214d63b674c87fec86b8439f1b900b446c14534ce1967"
      },
      {
        "path": "outputs/live_hand_p1_cold_1m_20260913/attempt_002/runs/adroit_hand_relocate_p1_seed0_20260913_030234/breadth_portfolio/workers/iter7_trial4_genome.18f35df345182d02/worker_result.json",
        "sha256": "4aa069cc4dce988aadee4380ecfe3b0b713a9c38b9f0d5a74d479fe1e039d419"
      },
      {
        "path": "outputs/live_hand_p1_cold_1m_20260913/attempt_002/runs/adroit_hand_relocate_p1_seed0_20260913_030234/breadth_portfolio/workers/iter7_trial5_genome.0777e3c38addc245/worker_result.json",
        "sha256": "d286a39337d3d4092241adcf958837ab3c575230c1f19b3a74871b1f12e019aa"
      },
      {
        "path": "outputs/live_hand_p1_cold_1m_20260913/attempt_002/runs/adroit_hand_relocate_p1_seed0_20260913_030234/breadth_portfolio/workers/iter7_trial6_genome.8814f80e1bc69399/worker_result.json",
        "sha256": "cb7a2d42f53201908e244a7f22790bb38942839d3cce300024503e0473faba48"
      },
      {
        "path": "outputs/live_hand_p1_cold_1m_20260913/attempt_002/runs/adroit_hand_relocate_p1_seed0_20260913_030234/breadth_portfolio/workers/iter7_trial7_genome.8327b36626e503b0/worker_result.json",
        "sha256": "e9ad52923494ffa1dad4be08f36a323dfb9f3dbc63cbf49f9bbd7a6f44e806c1"
      },
      {
        "path": "outputs/live_hand_p1_cold_1m_20260913/attempt_002/runs/adroit_hand_relocate_p1_seed0_20260913_030234/breadth_portfolio/workers/iter7_trial8_genome.1ca54e986dc9cfd2/worker_result.json",
        "sha256": "afdcc431cd27d453dc63599d7000b61ac684addb9e93da62e1878536da265479"
      },
      {
        "path": "outputs/live_hand_p1_cold_1m_20260913/attempt_002/runs/adroit_hand_relocate_p1_seed0_20260913_030234/breadth_portfolio/workers/iter7_trial9_genome.70c4704e47f80f43/worker_result.json",
        "sha256": "8231eb2bb527edd6b2fbd6ec2393eb7482284f5d307f1eb627350e3c8037215e"
      },
      {
        "path": "outputs/live_hand_p1_cold_1m_20260913/attempt_002/runs/adroit_hand_relocate_p1_seed0_20260913_030234/breadth_portfolio/workers/iter8_trial0_genome.9da7e5de2cb36c4d/worker_result.json",
        "sha256": "a040986b3c56684c75d42448568466eac136d1056618d775d93737d7637c9a5c"
      },
      {
        "path": "outputs/live_hand_p1_cold_1m_20260913/attempt_002/runs/adroit_hand_relocate_p1_seed0_20260913_030234/breadth_portfolio/workers/iter8_trial10_genome.dce4146f8cb99446/worker_result.json",
        "sha256": "6e51d21b03ee016b0602433524a0408176d2c8753bc151e8235f0d5d56644137"
      },
      {
        "path": "outputs/live_hand_p1_cold_1m_20260913/attempt_002/runs/adroit_hand_relocate_p1_seed0_20260913_030234/breadth_portfolio/workers/iter8_trial11_genome.0777e3c38addc245/worker_result.json",
        "sha256": "9d99e812ff0005590b86101ae7205ce5b113df399fd0b4d8d8edc6763aca9c18"
      },
      {
        "path": "outputs/live_hand_p1_cold_1m_20260913/attempt_002/runs/adroit_hand_relocate_p1_seed0_20260913_030234/breadth_portfolio/workers/iter8_trial12_genome.d4f358c125519a0a/worker_result.json",
        "sha256": "ecee265e6852f72e005fcc33f2c57f8ccab225a5d412d02ec09911e886e6fc9e"
      },
      {
        "path": "outputs/live_hand_p1_cold_1m_20260913/attempt_002/runs/adroit_hand_relocate_p1_seed0_20260913_030234/breadth_portfolio/workers/iter8_trial13_genome.3d83dd02c661b030/worker_result.json",
        "sha256": "d914ba622e9f82c7f7ee294c3d6e46e5d1f119742a794e362d4fbc8bbc6a0566"
      },
      {
        "path": "outputs/live_hand_p1_cold_1m_20260913/attempt_002/runs/adroit_hand_relocate_p1_seed0_20260913_030234/breadth_portfolio/workers/iter8_trial14_genome.0bbafb784c1b8691/worker_result.json",
        "sha256": "c41f0c6e198be7ec906fc86fdaa4315df952e22d74f4a8796c40096e83c4bced"
      },
      {
        "path": "outputs/live_hand_p1_cold_1m_20260913/attempt_002/runs/adroit_hand_relocate_p1_seed0_20260913_030234/breadth_portfolio/workers/iter8_trial15_genome.4179cf34de35fcb7/worker_result.json",
        "sha256": "f9e03c35d9a62231881d9104be39b0cfbe4765fea5a7da217086f8becb073d22"
      },
      {
        "path": "outputs/live_hand_p1_cold_1m_20260913/attempt_002/runs/adroit_hand_relocate_p1_seed0_20260913_030234/breadth_portfolio/workers/iter8_trial16_genome.d40ba26efeaeeafc/worker_result.json",
        "sha256": "65701236d8e654cce68bc7ad497356f1a5a858f88f8d0b35271ccf0479b137b4"
      },
      {
        "path": "outputs/live_hand_p1_cold_1m_20260913/attempt_002/runs/adroit_hand_relocate_p1_seed0_20260913_030234/breadth_portfolio/workers/iter8_trial17_genome.f8e71e3aa150e24a/worker_result.json",
        "sha256": "0670459de5ce7259702b23eb40e353e8f977ad5dd7702b4ee5fcfe96a3040d39"
      },
      {
        "path": "outputs/live_hand_p1_cold_1m_20260913/attempt_002/runs/adroit_hand_relocate_p1_seed0_20260913_030234/breadth_portfolio/workers/iter8_trial18_genome.6ef5ca4cedeafe8d/worker_result.json",
        "sha256": "d7cebf2717b53873fb033cf4ba2d0ba75584fc54890009df35acdc32bc5b9318"
      },
      {
        "path": "outputs/live_hand_p1_cold_1m_20260913/attempt_002/runs/adroit_hand_relocate_p1_seed0_20260913_030234/breadth_portfolio/workers/iter8_trial19_genome.263722225603657b/worker_result.json",
        "sha256": "c8e16d5fd32dfce168a373008b3da54bd1c7ded9ee42777023a032181bab5d0e"
      },
      {
        "path": "outputs/live_hand_p1_cold_1m_20260913/attempt_002/runs/adroit_hand_relocate_p1_seed0_20260913_030234/breadth_portfolio/workers/iter8_trial1_genome.3f86420890368c2d/worker_result.json",
        "sha256": "7c0bbe77e93ffc73ffac1a91e2c43cd6c372bfa10897bb28e2dcbe39ac941a98"
      },
      {
        "path": "outputs/live_hand_p1_cold_1m_20260913/attempt_002/runs/adroit_hand_relocate_p1_seed0_20260913_030234/breadth_portfolio/workers/iter8_trial2_genome.1b3455f44977bd4d/worker_result.json",
        "sha256": "05a39a8111543a7d5e0baddd10a5f8d343d4da48db97db51be7a415a640fb626"
      },
      {
        "path": "outputs/live_hand_p1_cold_1m_20260913/attempt_002/runs/adroit_hand_relocate_p1_seed0_20260913_030234/breadth_portfolio/workers/iter8_trial3_genome.26b56e54c333d53a/worker_result.json",
        "sha256": "c6731026b8e57e80397c0389fc85e947994b15035308c6e226cfd84232f7b35f"
      },
      {
        "path": "outputs/live_hand_p1_cold_1m_20260913/attempt_002/runs/adroit_hand_relocate_p1_seed0_20260913_030234/breadth_portfolio/workers/iter8_trial4_genome.d47c3f7ba6ddf6fa/worker_result.json",
        "sha256": "3b5cc0090aaef233a15974907f038d86bc5a09caec1bec914948025464928e97"
      },
      {
        "path": "outputs/live_hand_p1_cold_1m_20260913/attempt_002/runs/adroit_hand_relocate_p1_seed0_20260913_030234/breadth_portfolio/workers/iter8_trial5_genome.7681c55d266bc025/worker_result.json",
        "sha256": "b4c124607d150bdb90ed32f3fc28d0f269e32243fc0e8457f30a7b054c4fb891"
      },
      {
        "path": "outputs/live_hand_p1_cold_1m_20260913/attempt_002/runs/adroit_hand_relocate_p1_seed0_20260913_030234/breadth_portfolio/workers/iter8_trial6_genome.b3f3628c83871afd/worker_result.json",
        "sha256": "4d73cd814b84f06e82a813682ca10437ab78a6a8fe177781afb0785c8c817641"
      },
      {
        "path": "outputs/live_hand_p1_cold_1m_20260913/attempt_002/runs/adroit_hand_relocate_p1_seed0_20260913_030234/breadth_portfolio/workers/iter8_trial7_genome.f198ba133c02d4d0/worker_result.json",
        "sha256": "23ae49eae288fcaa008cc80c9c28815688424659dbf761905cb91a1e9104d8e8"
      },
      {
        "path": "outputs/live_hand_p1_cold_1m_20260913/attempt_002/runs/adroit_hand_relocate_p1_seed0_20260913_030234/breadth_portfolio/workers/iter8_trial8_genome.4c9294829f14d4c5/worker_result.json",
        "sha256": "fc7e2b5d31f92f9e61897172eee20946b34133918d99a0395b2efa774ba20f40"
      },
      {
        "path": "outputs/live_hand_p1_cold_1m_20260913/attempt_002/runs/adroit_hand_relocate_p1_seed0_20260913_030234/breadth_portfolio/workers/iter8_trial9_genome.7b86749bc181f066/worker_result.json",
        "sha256": "f3a7dc420a650b8a3198ce5cca35e89c0eda0cfcf315b864cd4be53dc523ede7"
      },
      {
        "path": "outputs/live_hand_p1_cold_1m_20260913/attempt_002/runs/adroit_hand_relocate_p1_seed0_20260913_030234/breadth_portfolio/workers/iter9_trial0_genome.1b3455f44977bd4d/worker_result.json",
        "sha256": "28696caf8821ca7816586fc7beec9d1a6ed3b68025edcf2cdf387fcf2b258a07"
      },
      {
        "path": "outputs/live_hand_p1_cold_1m_20260913/attempt_002/runs/adroit_hand_relocate_p1_seed0_20260913_030234/breadth_portfolio/workers/iter9_trial10_genome.0777e3c38addc245/worker_result.json",
        "sha256": "75b8a060a77cbcc268cfe44122ea33dbf5350b5c2c680a002ac2c683612f0495"
      },
      {
        "path": "outputs/live_hand_p1_cold_1m_20260913/attempt_002/runs/adroit_hand_relocate_p1_seed0_20260913_030234/breadth_portfolio/workers/iter9_trial11_genome.d4f358c125519a0a/worker_result.json",
        "sha256": "13dfd4e9e4c98e06890a9723e4258cefbe4f5292649b1b0668c53ec3cda58ed2"
      },
      {
        "path": "outputs/live_hand_p1_cold_1m_20260913/attempt_002/runs/adroit_hand_relocate_p1_seed0_20260913_030234/breadth_portfolio/workers/iter9_trial12_genome.60f594c5372280d9/worker_result.json",
        "sha256": "bb5a412c8474ab3c8e2a226253044e88d4382980bc8c24d95866f3f9a1b45d7b"
      },
      {
        "path": "outputs/live_hand_p1_cold_1m_20260913/attempt_002/runs/adroit_hand_relocate_p1_seed0_20260913_030234/breadth_portfolio/workers/iter9_trial13_genome.a9150d0af1ee46a2/worker_result.json",
        "sha256": "080758db253d3b4983d28324e575e3af8e481137bd5954ef17beb577faa99b9d"
      },
      {
        "path": "outputs/live_hand_p1_cold_1m_20260913/attempt_002/runs/adroit_hand_relocate_p1_seed0_20260913_030234/breadth_portfolio/workers/iter9_trial14_genome.4179cf34de35fcb7/worker_result.json",
        "sha256": "6cb8179ec51db18ea1bbbd7b1f746cf4b592edffbe75cc72c23fa5997c284147"
      },
      {
        "path": "outputs/live_hand_p1_cold_1m_20260913/attempt_002/runs/adroit_hand_relocate_p1_seed0_20260913_030234/breadth_portfolio/workers/iter9_trial15_genome.050c59d13d6af20a/worker_result.json",
        "sha256": "c2fe22287bfeac2a685bd0c4991278cb54ff8a85525a647ca37166530b2a0da7"
      },
      {
        "path": "outputs/live_hand_p1_cold_1m_20260913/attempt_002/runs/adroit_hand_relocate_p1_seed0_20260913_030234/breadth_portfolio/workers/iter9_trial16_genome.f53fcb719661b402/worker_result.json",
        "sha256": "b86efb69c8fa98bac95ef297071e96b634f9a275c2471f13d618ca4b17b434e1"
      },
      {
        "path": "outputs/live_hand_p1_cold_1m_20260913/attempt_002/runs/adroit_hand_relocate_p1_seed0_20260913_030234/breadth_portfolio/workers/iter9_trial17_genome.558ab5ff87661389/worker_result.json",
        "sha256": "c5712a7045aebeef2f1cc8e51f71991ee93eb115127054f52fcde1d005c64e46"
      },
      {
        "path": "outputs/live_hand_p1_cold_1m_20260913/attempt_002/runs/adroit_hand_relocate_p1_seed0_20260913_030234/breadth_portfolio/workers/iter9_trial18_genome.410e317c11a0a489/worker_result.json",
        "sha256": "73454423913d3b8f09bf4fa5ce2bcd557f60b9201aa82668dd4d26f327c11590"
      },
      {
        "path": "outputs/live_hand_p1_cold_1m_20260913/attempt_002/runs/adroit_hand_relocate_p1_seed0_20260913_030234/breadth_portfolio/workers/iter9_trial19_genome.687a0589d1880b68/worker_result.json",
        "sha256": "be61f6929e174e31d56d3773d82ac03a0ba257b813be3937defc2e16c6a11d3b"
      },
      {
        "path": "outputs/live_hand_p1_cold_1m_20260913/attempt_002/runs/adroit_hand_relocate_p1_seed0_20260913_030234/breadth_portfolio/workers/iter9_trial1_genome.3f86420890368c2d/worker_result.json",
        "sha256": "40fefc1c3a6b205bc72e612ec8bb2f3c383ec4e45bce1f47fb16e465985ddfd1"
      },
      {
        "path": "outputs/live_hand_p1_cold_1m_20260913/attempt_002/runs/adroit_hand_relocate_p1_seed0_20260913_030234/breadth_portfolio/workers/iter9_trial2_genome.a03a9f11d19f8908/worker_result.json",
        "sha256": "c74266af68fb1f6f2b66b3548dfbab43333808f22d0722e38fa8b649e50d31c6"
      },
      {
        "path": "outputs/live_hand_p1_cold_1m_20260913/attempt_002/runs/adroit_hand_relocate_p1_seed0_20260913_030234/breadth_portfolio/workers/iter9_trial3_genome.26b56e54c333d53a/worker_result.json",
        "sha256": "d2c0cab447d4de21369e86511dfd8ab39572c080841e0f095858f398751b8ffa"
      },
      {
        "path": "outputs/live_hand_p1_cold_1m_20260913/attempt_002/runs/adroit_hand_relocate_p1_seed0_20260913_030234/breadth_portfolio/workers/iter9_trial4_genome.d47c3f7ba6ddf6fa/worker_result.json",
        "sha256": "43a58e734ef6093c503d552c46882c996760af2dc4e97a9cdb88d71cccd21917"
      },
      {
        "path": "outputs/live_hand_p1_cold_1m_20260913/attempt_002/runs/adroit_hand_relocate_p1_seed0_20260913_030234/breadth_portfolio/workers/iter9_trial5_genome.7681c55d266bc025/worker_result.json",
        "sha256": "4f8ef42c221e82484a2a3735db3be21f7847c280e322d0170dd515087275bb2d"
      },
      {
        "path": "outputs/live_hand_p1_cold_1m_20260913/attempt_002/runs/adroit_hand_relocate_p1_seed0_20260913_030234/breadth_portfolio/workers/iter9_trial6_genome.b3f3628c83871afd/worker_result.json",
        "sha256": "3f67db745083db532e035802997ce7579bf601df170b13fefefb46743bfa51f1"
      },
      {
        "path": "outputs/live_hand_p1_cold_1m_20260913/attempt_002/runs/adroit_hand_relocate_p1_seed0_20260913_030234/breadth_portfolio/workers/iter9_trial7_genome.f198ba133c02d4d0/worker_result.json",
        "sha256": "c58f26b6837c09177a61640ab2de79c62eb0f7b21f470854b84fa9381183314d"
      },
      {
        "path": "outputs/live_hand_p1_cold_1m_20260913/attempt_002/runs/adroit_hand_relocate_p1_seed0_20260913_030234/breadth_portfolio/workers/iter9_trial8_genome.4c9294829f14d4c5/worker_result.json",
        "sha256": "52c8d6ec0da86c97896e66bbef7ed0290615149b9479e83bda746afa592a43b2"
      },
      {
        "path": "outputs/live_hand_p1_cold_1m_20260913/attempt_002/runs/adroit_hand_relocate_p1_seed0_20260913_030234/breadth_portfolio/workers/iter9_trial9_genome.263722225603657b/worker_result.json",
        "sha256": "95505831900c5192bdb4c243cdbd8321cec484d7cdbe3f1c9322faf8624a11da"
      }
    ],
    "scope": "Through selected champion, iteration 13."
  },
  "latest_llm": {
    "calls": 135,
    "input": 2328957,
    "output": 229031,
    "missing_calls": 1,
    "estimated_missing": 26050.051948051947,
    "source": {
      "path": "outputs/live_hand_p1_cold_1m_20260913/attempt_002/runs/adroit_hand_relocate_p1_seed0_20260913_030234/llm_calls.jsonl",
      "prefix_lines": 135,
      "sha256": "9f8f4f29680ce6768b022c99fc2e00b757fd3ce8a4367096c6cff8f67b2fd004"
    },
    "estimated_total": 2584038.051948052,
    "scope": "Complete five-round 5M search and preceding candidate search; all 135 recorded calls."
  },
  "latest_training": {
    "scope": "Complete five-round 5M search through iteration 15, including the preceding candidate search.",
    "worker_files": 126,
    "seed_receipts": 262,
    "actual_steps": 408446678,
    "prefix_steps": 26781982,
    "learner_steps": 381664696,
    "post_selection_steps": 60245787,
    "post_selection_prefix_steps": 245787,
    "additional_sources": [
      {
        "path": "outputs/live_hand_p1_cold_1m_20260913/attempt_002/runs/adroit_hand_relocate_p1_seed0_20260913_030234/breadth_portfolio/workers/iter14_trial0_genome.1b3455f44977bd4d/worker_result.json",
        "sha256": "3a06c44d024b84d4be7fa9ce214404dd43a2de86fee53deb885b78eaaa1e7425"
      },
      {
        "path": "outputs/live_hand_p1_cold_1m_20260913/attempt_002/runs/adroit_hand_relocate_p1_seed0_20260913_030234/breadth_portfolio/workers/iter14_trial1_genome.8dd79c28150a4569/worker_result.json",
        "sha256": "412621f6c0c1bb0bfa3e8790592aff769efbf1a19a865a010a3031192afd1097"
      },
      {
        "path": "outputs/live_hand_p1_cold_1m_20260913/attempt_002/runs/adroit_hand_relocate_p1_seed0_20260913_030234/breadth_portfolio/workers/iter15_trial0_genome.8dd79c28150a4569/worker_result.json",
        "sha256": "e02f9669cdb19832475ddc09ff038d25263252f84d6c4cc7a6385c3190d79cb9"
      },
      {
        "path": "outputs/live_hand_p1_cold_1m_20260913/attempt_002/runs/adroit_hand_relocate_p1_seed0_20260913_030234/breadth_portfolio/workers/iter15_trial1_genome.7c32a314e6150fb4/worker_result.json",
        "sha256": "70f6519722ff07ff66271bc0da57fc8fdfb15c9fd9a02079a385bc87570f72cb"
      }
    ]
  },
  "latest_status": {
    "checked_date": "2026-09-25",
    "status": "search_finished",
    "completed_wave_iterations": [
      11,
      12,
      13,
      14,
      15
    ],
    "completed_cohorts": 10,
    "completed_training_runs": 30,
    "pending": [],
    "calls": 135,
    "stop_reason": "user_declared_search_wave_limit",
    "selected_worker": "iter13_trial0_genome.1b3455f44977bd4d",
    "source": {
      "path": "outputs/live_hand_p1_cold_1m_20260913/attempt_002/runs/adroit_hand_relocate_p1_seed0_20260913_030234/adaptive_protocol/search_completion.v1.json",
      "sha256": "56add8c9982532b9c66d40f73c49d990afdcb720a5d6a9aab0b581870cb23fbd"
    }
  },
  "experiment": {
    "claim": {
      "schema_version": "trajectory_evidence/evidence_claim.v1",
      "claim_id": "claim.ea7cffbdb4570d72",
      "hypothesis_id": "hyp.representation.d1fb05c69426947f",
      "claim_type": "controlled_intervention",
      "prediction": "completion rate for stage.2.transport_to_target increases",
      "observed_effect": {
        "candidate_values": [
          0.06666666666666667,
          0.9266666666666666,
          0.16
        ],
        "control_values": [
          0.03666666666666667,
          0.9966666666666667,
          0.77
        ],
        "candidate_mean": 0.3844444444444444,
        "control_mean": 0.6011111111111112,
        "evaluation_surface": "stage.2.transport_to_target",
        "binding_evidence": "target_stage_completion_only",
        "matched": true,
        "match_violations": [],
        "distinct_reward_families": 1,
        "replication_proof": {
          "replication_unit": "paired_seed",
          "paired_seed_ids": [
            0,
            1,
            2
          ],
          "request_id": "search_request.g1.i11.884a815059ea",
          "artifact_fingerprint": "sha256:7437e41ad0be0c95ed317a881a25d458452408bc584a620c7657941cd9e56eea",
          "evaluation_source": "actual_seed_provenance_not_replicated_trial_means"
        },
        "hparam_match_scope": "all_arms"
      },
      "cohort_ids": [
        "cohort.1f63124e0006f5b2"
      ],
      "effect_size": -0.21666666666666673,
      "confidence_interval": null,
      "cross_seed_support": {
        "n_seeds": 3,
        "n_agree": 2,
        "paired": true
      },
      "firewall_clean": true,
      "status": "contradicts",
      "discovery_only": false,
      "artifact_refs": [
        "pipeline_memory.last_trial_omr_status",
        "trial.f7e51572345f5b4f3a439713",
        "trial.45b43f566b59f5f0efe840ad"
      ],
      "created_at_iter": 12
    },
    "intervention": {
      "schema_version": "trajectory_evidence/intervention_plan.v1",
      "intervention_id": "intervention.cfa11c1cc0f60e84",
      "competing_hypotheses": [
        "hyp.representation.0c20951f21d15aae",
        "hyp.representation.318422dc1d585d0a",
        "hyp.representation.469bf8ca08bd3157",
        "hyp.representation.5b678a48994d4ad5",
        "hyp.representation.6b1c62e013f51248",
        "hyp.representation.98a971b0e3cc20ec",
        "hyp.representation.b328de7ff289f57d",
        "hyp.representation.d1fb05c69426947f",
        "hyp.representation.d9267f8478234994",
        "hyp.representation.e57f3cea17722c04",
        "hyp.representation.e7ec259a448f0088"
      ],
      "changed_slots": [
        "obs_schema"
      ],
      "frozen_slots": [
        "algorithm",
        "budget",
        "exploration",
        "hparams",
        "reward"
      ],
      "matched_seed_policy": {
        "seeds": "copy_control",
        "paired": true
      },
      "budget_tier": "min_trainable_rung",
      "predicted_outcomes_by_hypothesis": {
        "hyp.representation.0c20951f21d15aae": "if this hypothesis is true, the representation-only arm improves stage evidence under the same reward and budget",
        "hyp.representation.b328de7ff289f57d": "if this hypothesis is true, the representation-only arm improves stage evidence under the same reward and budget",
        "hyp.representation.469bf8ca08bd3157": "if this hypothesis is true, the representation-only arm improves stage evidence under the same reward and budget",
        "hyp.representation.e7ec259a448f0088": "if this hypothesis is true, the representation-only arm improves stage evidence under the same reward and budget",
        "hyp.representation.e57f3cea17722c04": "if this hypothesis is true, the representation-only arm improves stage evidence under the same reward and budget",
        "hyp.representation.98a971b0e3cc20ec": "if this hypothesis is true, the representation-only arm improves stage evidence under the same reward and budget",
        "hyp.representation.318422dc1d585d0a": "if this hypothesis is true, the representation-only arm improves stage evidence under the same reward and budget",
        "hyp.representation.d9267f8478234994": "if this hypothesis is true, the representation-only arm improves stage evidence under the same reward and budget",
        "hyp.representation.d1fb05c69426947f": "if this hypothesis is true, the representation-only arm improves stage evidence under the same reward and budget",
        "hyp.representation.6b1c62e013f51248": "if this hypothesis is true, the representation-only arm improves stage evidence under the same reward and budget",
        "hyp.representation.5b678a48994d4ad5": "if this hypothesis is true, the representation-only arm improves stage evidence under the same reward and budget"
      },
      "expected_information_gain": 13.778571428571428,
      "estimated_cost": {
        "cost_rank": 3,
        "slots": 1
      },
      "selected_because": "obs_atom_mask_restore_add discriminates 11 live hypotheses with one changed slot (representation importance/insufficiency)",
      "execution_audit": {
        "executed": true,
        "evaluated_at_iter": 12,
        "authoritative_intervention_id": "intervention.884a815059ea",
        "observed_effects": [
          {
            "hypothesis_id": "hyp.representation.0c20951f21d15aae",
            "claim_id": "claim.10fa51a6e820f803",
            "status": "contradicts",
            "evaluation_surface": "stage.2.transport_to_target",
            "matched": true,
            "match_violations": [],
            "distinct_reward_families": 1
          },
          {
            "hypothesis_id": "hyp.representation.b328de7ff289f57d",
            "claim_id": "claim.9de8f98e25e55813",
            "status": "contradicts",
            "evaluation_surface": "stage.2.transport_to_target",
            "matched": true,
            "match_violations": [],
            "distinct_reward_families": 1
          },
          {
            "hypothesis_id": "hyp.representation.469bf8ca08bd3157",
            "claim_id": "claim.befe25ee08cdc535",
            "status": "contradicts",
            "evaluation_surface": "stage.2.transport_to_target",
            "matched": true,
            "match_violations": [],
            "distinct_reward_families": 1
          },
          {
            "hypothesis_id": "hyp.representation.e7ec259a448f0088",
            "claim_id": "claim.a51d702ce28799fd",
            "status": "contradicts",
            "evaluation_surface": "stage.2.transport_to_target",
            "matched": true,
            "match_violations": [],
            "distinct_reward_families": 1
          },
          {
            "hypothesis_id": "hyp.representation.e57f3cea17722c04",
            "claim_id": "claim.88b58925aff3274a",
            "status": "contradicts",
            "evaluation_surface": "stage.2.transport_to_target",
            "matched": true,
            "match_violations": [],
            "distinct_reward_families": 1
          },
          {
            "hypothesis_id": "hyp.representation.98a971b0e3cc20ec",
            "claim_id": "claim.c23d1ca44feadecd",
            "status": "contradicts",
            "evaluation_surface": "stage.2.transport_to_target",
            "matched": true,
            "match_violations": [],
            "distinct_reward_families": 1
          },
          {
            "hypothesis_id": "hyp.representation.318422dc1d585d0a",
            "claim_id": "claim.23445057b2f42633",
            "status": "contradicts",
            "evaluation_surface": "stage.2.transport_to_target",
            "matched": true,
            "match_violations": [],
            "distinct_reward_families": 1
          },
          {
            "hypothesis_id": "hyp.representation.d9267f8478234994",
            "claim_id": "claim.5a1efcaa8cda62e2",
            "status": "contradicts",
            "evaluation_surface": "stage.2.transport_to_target",
            "matched": true,
            "match_violations": [],
            "distinct_reward_families": 1
          },
          {
            "hypothesis_id": "hyp.representation.d1fb05c69426947f",
            "claim_id": "claim.ea7cffbdb4570d72",
            "status": "contradicts",
            "evaluation_surface": "stage.2.transport_to_target",
            "matched": true,
            "match_violations": [],
            "distinct_reward_families": 1
          },
          {
            "hypothesis_id": "hyp.representation.6b1c62e013f51248",
            "claim_id": "claim.de4338d922e70495",
            "status": "contradicts",
            "evaluation_surface": "stage.2.transport_to_target",
            "matched": true,
            "match_violations": [],
            "distinct_reward_families": 1
          },
          {
            "hypothesis_id": "hyp.representation.5b678a48994d4ad5",
            "claim_id": "claim.6ec776f206601ef3",
            "status": "contradicts",
            "evaluation_surface": "stage.2.transport_to_target",
            "matched": true,
            "match_violations": [],
            "distinct_reward_families": 1
          }
        ],
        "matched": true,
        "causal_claim_requires_matched_evidence": true
      },
      "created_at_iter": 11,
      "kind": "obs_atom_mask_restore_add",
      "origin": "executed_outcome"
    },
    "hypothesis": {
      "hypothesis_id": "hyp.representation.d1fb05c69426947f",
      "state": "falsified",
      "state_history": [
        {
          "state": "proposed",
          "iter": 11,
          "reason": "created_by:trusted_stage_legacy_reground"
        },
        {
          "state": "testing",
          "iter": 12,
          "reason": "selected_for_discriminating_experiment",
          "intervention_id": null
        },
        {
          "state": "falsified",
          "iter": 12,
          "reason": "matched_controlled_intervention_contradiction",
          "claim_id": "claim.ea7cffbdb4570d72"
        }
      ]
    },
    "sources": [
      {
        "path": "outputs/live_hand_p1_cold_1m_20260913/attempt_002/runs/adroit_hand_relocate_p1_seed0_20260913_030234/trajectory_evidence/evidence_claims.v1.1164532.jsonl",
        "sha256": "2b3ff93bff53cf95fd05b0530b76559c8500ca462226b4a98b987ef6d3b5376b"
      },
      {
        "path": "outputs/live_hand_p1_cold_1m_20260913/attempt_002/runs/adroit_hand_relocate_p1_seed0_20260913_030234/trajectory_evidence/interventions.v1.1164532.jsonl",
        "sha256": "624c0d923715fa34cef91290be90b688aa5100aa3c7091b8069376644efa105f"
      },
      {
        "path": "outputs/live_hand_p1_cold_1m_20260913/attempt_002/runs/adroit_hand_relocate_p1_seed0_20260913_030234/trajectory_evidence/hypothesis_ledger.v1.1164532.jsonl",
        "sha256": "2907e46f8f51a1a7549f300836c3d5dd759bb808e4a4fbd0b22fab9ff8c8cd00"
      }
    ]
  },
  "planning_sources": [
    {
      "path": "paper/knowledge/2026-09-21/01_HAND_BREAKTHROUGH_SNAPSHOT.json",
      "sha256": "33f2c607509de144f35c0d430b3dbc9619ea2f96d11a1347069838f697ca5a2f"
    },
    {
      "path": "paper/knowledge/2026-09-21/02_HAND_CURVE_PREVIEW_DATA.json",
      "sha256": "a209c9567113b53b2f9dfec1ae22a11b3485f1ef0c2ef360eeddc522dbcac12f"
    }
  ],
  "search_completion": {
    "schema_version": "adaptive_search_completion.v1",
    "status": "search_finished",
    "stop_reason": "user_declared_search_wave_limit",
    "search_wave_limit": {
      "first_iteration": 11,
      "last_iteration": 15,
      "max_waves": 5
    },
    "completed_iteration": 15,
    "completed_wave_iterations": [
      11,
      12,
      13,
      14,
      15
    ],
    "training_steps_per_seed": 5000000,
    "candidate_seed_ids": [
      0,
      1,
      2
    ],
    "all_scheduled_seed_training_completed": true,
    "at_completed_boundary": true,
    "diagnosis_complete": true,
    "task_completion_claim": false,
    "additional_independent_confirmation": false,
    "selection_rule": "same_trial_mean_minus_0.5_standard_error",
    "selection_blockers": [],
    "statistical_claim": "descriptive_search_result_not_independent_final_confirmation",
    "source": {
      "path": "outputs/live_hand_p1_cold_1m_20260913/attempt_002/runs/adroit_hand_relocate_p1_seed0_20260913_030234/adaptive_protocol/search_completion.v1.json",
      "sha256": "56add8c9982532b9c66d40f73c49d990afdcb720a5d6a9aab0b581870cb23fbd"
    }
  }
}


==> anc/FARL/paper/figures/fig_additional_search.py <==
"""Reproduce the early Hand curves and complete LiMEN search histories."""
from pathlib import Path
import json
import numpy as np
import matplotlib.pyplot as plt
from style import use_paper_style, save, TEXTWIDTH, C_ASPIRE, C_LIMEN, C_GRID

data = Path(__file__).resolve().parents[1] / 'data'
use_paper_style()
early = json.loads((data / 'hand_early_training_curves.json').read_text())
fig, axes = plt.subplots(1, 3, figsize=(TEXTWIDTH, 2.2))
fig.subplots_adjust(left=.085, right=.985, bottom=.23, top=.76, wspace=.35)
colors = ['#7F8C9B', '#438684', '#B07A3C', C_ASPIRE]
for i, (ax, cohort) in enumerate(zip(axes, early['cohorts'])):
    x = np.array([r['end_step'] for r in cohort['windows']]) / 1000
    means = np.array([r['mean'] for r in cohort['windows']]) * 100
    sds = np.array([r['sample_sd'] for r in cohort['windows']]) * 100
    for j, (name, color, line) in enumerate(zip(['Reach', 'Lift', 'Transport', 'Relocate'], colors, [':', '--', '-.', '-'])):
        y, sd = means[:, j], sds[:, j]
        ax.fill_between(x, np.clip(y-sd, 0, 100), np.clip(y+sd, 0, 100), color=color, alpha=.10, lw=0)
        ax.plot(x, y, color=color, ls=line, lw=1.3, label=name)
    ax.set_title(f"({chr(97+i)}) {cohort['steps_per_seed']//1000}k / seed", loc='left', fontsize=8)
    ax.set_ylim(-3, 103)
    ax.set_xlim(0, cohort['steps_per_seed']/1000)
    ax.set_xlabel('training steps / seed (k)', fontsize=6.7)
    ax.set_yticks([0, 50, 100])
    ax.tick_params(labelsize=6.5)
    ax.grid(axis='y', color=C_GRID, lw=.5)
axes[0].set_ylabel('stage frequency (%)', fontsize=7)
handles, labels = axes[0].get_legend_handles_labels()
fig.legend(handles, labels, loc='upper center', ncol=4, fontsize=7, bbox_to_anchor=(.53, 1))
save(fig, 'fig_hand_early_search', tight=False)

records = json.loads((data / 'v14_learning_data.json').read_text())['limen']
fig, axes = plt.subplots(1, 2, figsize=(TEXTWIDTH, 2.25))
fig.subplots_adjust(left=.09, right=.98, bottom=.23, top=.80, wspace=.35)
for i, (ax, task) in enumerate(zip(axes, ['ant', 'doorkey'])):
    rows = sorted(records[task]['rows'], key=lambda r:r['iteration'])
    x = np.array([r['iteration'] for r in rows])
    y = np.array([r['score'] for r in rows])
    if task == 'doorkey':
        y = 100*y
        ax.set_ylim(-3, 103)
        ax.set_yticks([0, 50, 100])
    ax.plot(x, y, color=C_LIMEN, alpha=.35, lw=1, label='Candidate')
    ax.step(x, np.maximum.accumulate(y), where='post', color=C_LIMEN, lw=1.7, label='Best observed')
    ax.set_title(f'({chr(97+i)}) {"Ant" if task=="ant" else "DoorKey"}', loc='left')
    ax.set_ylabel('displacement (m)' if task=='ant' else 'completion (%)')
    ax.set_xlabel('search iteration')
    ax.set_xlim(1, 30)
    ax.set_xticks([1, 10, 20, 30])
    ax.grid(axis='y', color=C_GRID, lw=.5)
axes[0].legend(fontsize=6.5)
save(fig, 'fig_limen_search', tight=False)


==> anc/FARL/paper/figures/fig_v15_candidate_learning.py <==
"""Readable expanded views of actual FARL candidate learning and search."""
from pathlib import Path
import json
import numpy as np
import matplotlib.pyplot as plt
from style import use_paper_style, save, C_ASPIRE, C_GRID, TEXTWIDTH

P=Path(__file__).resolve().parents[1]/'data'
L=json.loads((P/'v14_learning_data.json').read_text())
V=json.loads((P/'v15_evidence.json').read_text())
use_paper_style()
fig,(a,b)=plt.subplots(2,1,figsize=(TEXTWIDTH,4.9))
fig.subplots_adjust(left=.12,right=.975,top=.93,bottom=.09,hspace=.52)
ids=['17728f964a0e203d','449c5b344a476e98','9a831d11e7f30408']
colors=['#B07A3C','#438684',C_ASPIRE]
for i,g in enumerate(ids):
    r=next(r for r in L['farl']['doorkey']['series'] if r['phase']=='promotion' and r['genome'].endswith(g))
    v=np.asarray(r['trace']);x=v[:,0]/1000;y=v[:,1]*100;sd=v[:,2]*100
    a.fill_between(x,np.clip(y-sd,0,100),np.clip(y+sd,0,100),color=colors[i],alpha=.13,lw=0)
    a.plot(x,y,color=colors[i],ls=[':','--','-'][i],lw=1.8,label=f'C{i+1} ({"A2C" if i==2 else "PPO"})')
a.set_title('(a) DoorKey: all three promoted designs at 300k',loc='left')
a.set_xlim(0,310);a.set_ylim(-3,108);a.set_xticks([0,50,100,150,200,250,300])
a.set_xlabel('training steps per seed (k)');a.set_ylabel('exit frequency (%)')
a.legend(loc='lower left',ncol=3,fontsize=7,framealpha=.9)
rows=V['ant']['one_m_sequence'];x=np.arange(1,len(rows)+1)
y=np.array([r['mean']for r in rows]);sd=np.array([r['sample_sd']for r in rows])
b.errorbar(x,y,yerr=sd,fmt='o',ms=2.8,lw=0,elinewidth=.6,color='#7891AB',alpha=.68,capsize=1)
best=np.array([r['incumbent_mean']for r in rows]);best_sd=np.array([r['incumbent_sd']for r in rows])
b.fill_between(x,best-best_sd,best+best_sd,color=C_ASPIRE,alpha=.12,step='post',lw=0)
b.step(x,best,where='post',color=C_ASPIRE,lw=1.8,label='Best observed candidate')
b.set_title('(b) Ant: all 121 five-seed designs at 1M',loc='left')
b.set_xlim(0,123);b.set_ylim(-30,350);b.set_xticks([1,20,40,60,80,100,121]);b.set_ylabel('displacement (m)')
b.set_xlabel('completed candidate evaluations');b.legend(loc='upper right',fontsize=7)
for ax in (a,b):ax.grid(axis='y',color=C_GRID,lw=.5);ax.set_axisbelow(True)
save(fig,'fig_candidate_learning',tight=False)


==> anc/FARL/paper/figures/fig_v16_ant_designs.py <==
"""Retain the complete Ant joint-design distribution in the appendix."""
import json
from pathlib import Path
import numpy as np
import matplotlib.pyplot as plt
from style import TEXTWIDTH,C_ASPIRE,C_GRID,use_paper_style,save

V=json.loads((Path(__file__).resolve().parents[1]/'data/v15_evidence.json').read_text())
use_paper_style()
fig,ax=plt.subplots(figsize=(TEXTWIDTH,2.5))
fig.subplots_adjust(left=.11,right=.975,bottom=.24,top=.91)
for i,algo in enumerate(['PPO','TD3','SAC']):
    rows=sorted([r for r in V['ant']['one_m_sequence']if algo.lower()in r['stack']['algo_id']],key=lambda r:r['genome'])
    jitter=np.random.default_rng(701+i).uniform(-.22,.22,len(rows))
    ax.scatter(i+jitter,[r['mean']for r in rows],s=15,color='#7891AB',alpha=.7,lw=0)
    best=max(rows,key=lambda r:r['mean']);ax.scatter(i,best['mean'],s=30,color=C_ASPIRE,marker='D')
    ax.annotate(f"{best['mean']:.1f}",(i,best['mean']),xytext=(0,9),textcoords='offset points',ha='center',color=C_ASPIRE,fontsize=8)
ax.set_xlim(-.6,2.6);ax.set_ylim(-25,325);ax.set_xticks(range(3),['PPO','TD3','SAC'])
ax.set_xlabel('learner in the joint design');ax.set_ylabel('displacement (m)')
ax.grid(axis='y',color=C_GRID,lw=.5);ax.set_axisbelow(True)
ax.text(.02,.97,'121 designs · 1M steps / seed · 5 seeds / design',transform=ax.transAxes,va='top',fontsize=7)
save(fig,'fig_ant_designs_v16',tight=False)


==> anc/FARL/paper/figures/fig_v16_hand_learning.py <==
"""Expanded Hand learning: all nine completed cohorts and all training seeds."""
import json
from pathlib import Path
import numpy as np
import matplotlib.pyplot as plt
from style import TEXTWIDTH,C_ASPIRE,C_GRID,use_paper_style,save

P=Path(__file__).resolve().parents[1]
H=json.loads((P/'data/v16_hand_results.json').read_text())
use_paper_style()
fig,axes=plt.subplots(3,3,figsize=(TEXTWIDTH,6.4))
fig.subplots_adjust(left=.095,right=.985,bottom=.085,top=.94,wspace=.42,hspace=.48)
cohorts={f"iter{c['iteration']}_trial{c['trial']}":c for c in H['cohorts']}
for i,(ax,r) in enumerate(zip(axes.flat,H['curves']['cohorts'])):
    c=cohorts[r['cohort']]
    title=f"({chr(97+i)}) Iter. {c['iteration']} / {c['seeds'][0]['algorithm']} {c['seeds'][0]['observation_execution']['actual_policy_dim']}D"
    x=np.array([v['end_step']for v in r['aggregate']])/1e6
    y=np.array([v['stage_mean'][-1]for v in r['aggregate']])*100
    sd=np.array([v['stage_sample_sd'][-1]for v in r['aggregate']])*100
    ax.fill_between(x,np.clip(y-sd,0,100),np.clip(y+sd,0,100),color=C_ASPIRE,alpha=.12,lw=0)
    for seed,color,ls in zip(r['seeds'],['#899EB6','#438684','#B07A3C'],[':','--','-.']):
        ax.plot(x,[v['stage_rates'][-1]*100 for v in seed['windows']],color=color,ls=ls,lw=.8,label=f"Seed {seed['seed']}")
    ax.plot(x,y,color=C_ASPIRE,lw=1.7,label='Mean')
    ax.set_title(title,loc='left',fontsize=7.2);ax.set_xlim(0,5.1);ax.set_ylim(-3,104)
    ax.set_xticks([0,1,2,3,4,5]);ax.set_yticks([0,25,50,75,100]);ax.grid(axis='y',color=C_GRID,lw=.5)
    ax.tick_params(labelsize=6.5)
    ax.set_xlabel('training steps / seed (M)',fontsize=6.7)
    ax.set_ylabel('relocation frequency (%)',fontsize=6.7)
handles,labels=axes[0,0].get_legend_handles_labels()
fig.legend(handles,labels,ncol=4,loc='upper center',bbox_to_anchor=(.54,1.0),fontsize=7)
save(fig,'fig_hand_learning_v16',tight=False)

# One design's stage trajectories complement the across-candidate view.
r=next(r for r in H['curves']['cohorts']if r['cohort']=='iter13_trial0')
fig,ax=plt.subplots(figsize=(TEXTWIDTH,2.7))
fig.subplots_adjust(left=.105,right=.98,bottom=.19,top=.85)
x=np.array([v['end_step']for v in r['aggregate']])/1e6
for i,(name,color,ls) in enumerate(zip(['Reach','Lift','Transport','Relocate'],['#7F8C9B','#438684','#B07A3C',C_ASPIRE],[':','--','-.','-'])):
    y=np.array([v['stage_mean'][i]for v in r['aggregate']])*100;sd=np.array([v['stage_sample_sd'][i]for v in r['aggregate']])*100
    ax.fill_between(x,np.clip(y-sd,0,100),np.clip(y+sd,0,100),color=color,alpha=.08,lw=0)
    ax.plot(x,y,color=color,ls=ls,lw=1.7,label=name)
ax.set_xlim(0,5.1);ax.set_ylim(-3,104);ax.set_xlabel('training steps / seed (M)');ax.set_ylabel('stage frequency (%)')
ax.grid(axis='y',color=C_GRID,lw=.5)
ax.legend(ncol=4,loc='lower center',bbox_to_anchor=(.5,1.0),fontsize=7)
save(fig,'fig_hand_stages_v16',tight=False)


==> anc/FARL/paper/figures/fig_v16_main.py <==
"""V16 annotation revision: restore Ant design breadth + combined budget panel."""
from pathlib import Path
import json
import numpy as np
import matplotlib.pyplot as plt
from matplotlib.lines import Line2D
from style import C_ASPIRE, C_EUREKA, C_LIMEN, C_GRID, TEXTWIDTH, load, save, use_paper_style

HERE = Path(__file__).resolve().parent
DATA = HERE.parent/'data'
def read(name): return json.loads((DATA/name).read_text())
D=load(); L=read('v14_learning_data.json'); H=read('v16_hand_results.json'); V=read('v15_evidence.json')
BASE=read('hand_champion_stage_profiles.json'); N=read('v12_results_20260914.json')
NATIVE='#A36B26'
METHODS={'FARL':(C_ASPIRE,'o'),'Eureka':(C_EUREKA,'^'),'LiMEN':(C_LIMEN,'s'),'Native PPO':(NATIVE,'D')}
use_paper_style()
plt.rcParams.update({'font.size':7,'axes.titlesize':8,'axes.labelsize':7,
                     'xtick.labelsize':6.7,'ytick.labelsize':6.7,'legend.fontsize':6.4})
fig,axes=plt.subplots(3,2,figsize=(TEXTWIDTH,5.35))
fig.subplots_adjust(left=.095,right=.975,bottom=.075,top=.915,wspace=.36,hspace=.62)
a,b,c,d,e,f=axes.flat

def base(ax,title,ylabel):
    ax.set_title(title,loc='left',pad=5);ax.set_ylabel(ylabel,labelpad=3)
    ax.grid(axis='y',color=C_GRID,lw=.5,zorder=0);ax.set_axisbelow(True)

def success(ax):
    ax.set_ylim(-.06,1.10);ax.set_yticks([0,.5,1],['0','50','100'])

def label(ax,xy,text,offset,color,ha='center'):
    ax.annotate(text,xy,xytext=offset,textcoords='offset points',ha=ha,va='center',
        color=color,fontsize=6.4,zorder=10,annotation_clip=False,
        bbox={'boxstyle':'round,pad=.10','facecolor':'white','edgecolor':'none','alpha':.95},
        arrowprops={'arrowstyle':'-','color':color,'lw':.45,'shrinkA':1,'shrinkB':3}
        if max(abs(v) for v in offset)>11 else None)

profiles={'FARL':[1,1,1],'Eureka':D['doorkey']['P2']['Eureka']['retrains']['aggregate_stages'],'LiMEN':[0,0,0]}
for name,ys in profiles.items():
    color,marker=METHODS[name];a.plot(range(3),ys,color=color,marker=marker,lw=1.4,ms=3.5)
base(a,'(a) DoorKey · stage completion','completion (%)');success(a)
a.set_xticks(range(3),['Pick up key','Open door','Reach exit']);a.set_xlim(-.2,2.2)
label(a,(2,1),'100%',(-8,-10),C_ASPIRE);label(a,(2,0),'both 0%',(-14,10),'#555555')

ids=['17728f964a0e203d','449c5b344a476e98','9a831d11e7f30408'];colors=['#B07A3C','#438684',C_ASPIRE]
for i,g in enumerate(ids):
    row=next(r for r in L['farl']['doorkey']['series'] if r['phase']=='promotion' and r['genome'].endswith(g))
    v=np.array(row['trace']);x=v[:,0]/1000;y=v[:,1];sd=v[:,2]
    b.fill_between(x,np.clip(y-sd,0,1),np.clip(y+sd,0,1),color=colors[i],alpha=.12,lw=0)
    b.plot(x,y,color=colors[i],lw=1.55,ls=[':','--','-'][i])
    label(b,(x[-1],y[-1]),f'C{i+1}',(-9,8 if i==0 else -8),colors[i])
base(b,'(b) DoorKey · candidate learning','exit frequency (%)');success(b)
b.set_xlim(0,310);b.set_xticks([0,100,200,300]);b.set_xlabel('training steps / seed (k)',labelpad=3)
b.text(.03,.04,'FARL · 5 seeds / candidate',transform=b.transAxes,fontsize=6.1,color='#555555')

rows=V['ant']['one_m_sequence']
for x,algo in enumerate(['PPO','TD3','SAC']):
    rs=sorted([r for r in rows if algo.lower() in r['stack']['algo_id']],key=lambda r:r['genome'])
    jitter=np.random.default_rng(701+x).uniform(-.22,.22,len(rs))
    c.scatter(x+jitter,[r['mean']for r in rs],s=11,color='#7891AB',alpha=.70,lw=0)
    best=max(rs,key=lambda r:r['mean']);c.scatter(x,best['mean'],s=25,marker='D',color=C_ASPIRE)
    label(c,(x,best['mean']),f"{best['mean']:.1f}",(0,10),C_ASPIRE)
base(c,'(c) Ant · 121 designs at 1M','displacement (m)')
c.set_xticks([0,1,2],['PPO','TD3','SAC']);c.set_xlim(-.5,2.5);c.set_ylim(-30,320)
c.set_yticks([0,100,200,300]);c.set_xlabel('learner in the joint design',labelpad=3)
c.text(.02,.93,'One dot = one design\n5 seeds / design',va='top',transform=c.transAxes,fontsize=6.1,color='#555555')

def budget_point(cond,name,steps,mean,sd,offset):
    color,marker=METHODS[name];xx=steps/1e6
    d.errorbar(xx,mean,yerr=sd,fmt=marker,color=color,mfc=color if cond=='EW' else 'white',
               ms=3.5,lw=.8,capsize=2.4,zorder=5)
    label(d,(xx,mean),f'{mean:.1f}',offset,color)

for condition,key,ls,offsets in [('EW','P2','-',[(0,13),(0,13),(-6,12)]),('EA','P3','--',[(14,-2),(-40,1)])]:
    ps=D['ant'][key]['ASPIRE']['budget_points']
    ps=[p for p in ps if p['steps_per_training_seed']in ([1_000_000,5_000_000,10_000_000] if key=='P2' else [1_000_000,10_000_000])]
    for p,off in zip(ps,offsets):budget_point(condition,'FARL',p['steps_per_training_seed'],p['mean'],p['sample_sd'],off)
    d.plot([p['steps_per_training_seed']/1e6 for p in ps],[p['mean']for p in ps],color=C_ASPIRE,ls=ls,lw=1.4)
for condition,key,offset in [('EW','P2',(-18,-1)),('EA','P3',(18,8))]:
    p=D['ant'][key]['Eureka']['fresh_retrain'];budget_point(condition,'Eureka',p['steps_per_seed'],p['mean'],p['sample_sd'],offset)
p=D['ant']['P2']['LiMEN']['final_evidence'];budget_point('EW','LiMEN',10_000_000,p['mean'],p['sample_sd'],(-15,-3))
p=D['ant']['P3']['LiMEN']['fresh_retrain'];budget_point('EA','LiMEN',10_000_000,p['mean'],p['sd'],(-15,11))
ps=read('v13_native_ant_results.json')['points']
for p,off in zip(ps,[(-1,-10),(21,-9),(-12,-9)]):
    budget_point('EA','Native PPO',p['steps_per_seed'],p['mean'],p['sample_sd'],off)
d.plot([p['steps_per_seed']/1e6 for p in ps],[p['mean']for p in ps],color=NATIVE,ls=':',lw=1.1)
base(d,'(d) Ant · training budget','displacement (m)');d.set_xlim(.05,10.85);d.set_ylim(-35,480)
d.set_xticks([1,5,10],['1M','5M','10M']);d.set_yticks([0,100,200,300,400]);d.set_xlabel('training steps / seed',labelpad=3)

best=next(r for r in H['cohorts'] if r['worker']==H['selected_worker'])
for name,key in [('FARL',None),('Eureka','eureka'),('LiMEN','limen'),('Native PPO',None)]:
    if name=='FARL':ys=np.array(best['stage_mean']);sd=np.array(best['stage_sample_sd'])
    elif name=='Native PPO':
        row=next(r for r in N['native'] if r['algo']=='ppo' and r['budget']==5_000_000)
        ys=np.array([row['metrics'][k]['mean']for k in ['reach','lift','transport','final']]);sd=np.array([row['metrics'][k]['sample_sd']for k in ['reach','lift','transport','final']])
    else:row=BASE['methods'][key];ys=np.array(row['stage_mean']);sd=np.array(row['stage_sd_sample'])
    color,marker=METHODS[name]
    e.errorbar(range(4),ys,yerr=np.vstack([np.minimum(sd,ys),np.minimum(sd,1-ys)]),color=color,marker=marker,ms=3.4,lw=1.4,capsize=1.5,elinewidth=.65,ls='--' if name=='Native PPO' else '-')
base(e,'(e) Hand · stages at 5M','completion (%)');success(e)
e.set_xticks(range(4),['Reach','Lift','Transport','Relocate']);e.set_xlim(-.2,3.25)
label(e,(3,best['mean']),f"{100*best['mean']:.1f}%",(-19,-20),C_ASPIRE)

styles=[('iter11_trial1','#778C9E','--','Iter. 11'),('iter12_trial0','#B07A3C',':','Iter. 12'),
        ('iter13_trial0',C_ASPIRE,'-','Iter. 13'),('iter14_trial0','#438684','-.','Iter. 14')]
for cohort,color,ls,name in styles:
    r=next(r for r in H['curves']['cohorts'] if r['cohort']==cohort)
    x=np.array([v['end_step']for v in r['aggregate']])/1e6
    y=np.array([v['stage_mean'][-1]for v in r['aggregate']]);sd=np.array([v['stage_sample_sd'][-1]for v in r['aggregate']])
    f.fill_between(x,np.clip(y-sd,0,1),np.clip(y+sd,0,1),color=color,alpha=.085,lw=0)
    f.plot(x,y,color=color,ls=ls,lw=1.8 if cohort=='iter13_trial0' else 1.25,label=name)
base(f,'(f) Hand · learning at 5M','relocation frequency (%)');success(f)
f.set_xlim(0,5.12);f.set_xticks([0,1,2,3,4,5]);f.set_xlabel('training steps / seed (M)',labelpad=3)
f.set_ylim(-.06,1.34)  # Reserve a clear strip above all success curves for the legend.
f.legend(loc='upper left',fontsize=6.1,handlelength=1.7,labelspacing=.2,borderaxespad=.25,ncol=2,columnspacing=.8)
fig.legend(handles=[Line2D([],[],color=co,marker=mk,lw=1.4,ms=3,label=na)for na,(co,mk)in METHODS.items()],
           loc='upper center',bbox_to_anchor=(.54,.993),ncol=4,fontsize=7,columnspacing=1.1,handlelength=1.7)
d.legend(handles=[Line2D([],[],marker='o',mfc=face,mec='#555555',color='none',ms=3.2,label=name) for face,name in [('#555555','EW'),('white','EA')]],loc='upper left',ncol=2,fontsize=6.1,handlelength=.7,columnspacing=.8,borderaxespad=.4)
fig.savefig(HERE/'fig_main.svg')
save(fig,'fig_main',tight=False)


==> anc/FARL/paper/figures/style.py <==
"""Shared plotting style for FARL paper figures.

One place fixes fonts, sizes, palette, and export settings so every figure in
the paper reads as one system.  Figures are exported as vector PDF with
TrueType-embedded fonts (fonttype 42), which arXiv and ICLR both accept.
"""

import json
import os

import matplotlib

matplotlib.use("Agg")
import matplotlib.pyplot as plt

HERE = os.path.dirname(os.path.abspath(__file__))
DATA = os.path.join(os.path.dirname(HERE), "data", "aspire_results.json")

# ICLR \textwidth is 5.5in; a full-width float should match it exactly.
TEXTWIDTH = 5.5

# Method identity is constant across every figure in the paper.
C_FARL = "#17365A"    # navy        -- our system
C_ASPIRE = C_FARL     # compatibility alias for frozen experiment keys
C_EUREKA = "#7C8797"  # slate       -- baseline generator
C_LIMEN = "#3C8586"   # muted teal  -- baseline generator
C_NATIVE = "#8A8A8A"   # grey        -- human-written native reference
C_GRID = "#D8D8D8"
C_TEXT = "#1A1A1A"
C_MUTED = "#6E6E6E"

METHOD_COLOR = {
    "FARL": C_FARL,
    "ASPIRE": C_ASPIRE,
    "Eureka": C_EUREKA,
    "LiMEN": C_LIMEN,
    "Native": C_NATIVE,
}


def load():
    with open(DATA) as fh:
        return json.load(fh)


def use_paper_style():
    plt.rcParams.update(
        {
            "font.family": "sans-serif",
            # Modern, legible diagram labels; the paper's body font is unchanged.
            "font.sans-serif": ["DejaVu Sans", "Liberation Sans"],
            "mathtext.fontset": "dejavusans",
            "font.size": 8,
            "axes.labelsize": 8,
            "axes.titlesize": 8.5,
            "xtick.labelsize": 7.5,
            "ytick.labelsize": 7.5,
            "legend.fontsize": 7.5,
            "axes.edgecolor": "#444444",
            "axes.linewidth": 0.6,
            "axes.labelcolor": C_TEXT,
            "text.color": C_TEXT,
            "xtick.color": "#444444",
            "ytick.color": "#444444",
            "xtick.major.width": 0.6,
            "ytick.major.width": 0.6,
            "xtick.major.size": 2.5,
            "ytick.major.size": 2.5,
            "legend.frameon": False,
            "axes.spines.top": False,
            "axes.spines.right": False,
            "figure.dpi": 200,
            "savefig.dpi": 200,
            "savefig.pad_inches": 0.01,
            "pdf.fonttype": 42,
            "ps.fonttype": 42,
        }
    )


def save(fig, stem, tight=True):
    """Write both the vector PDF used by LaTeX and a PNG for quick review.

    Pass tight=False when the figure places artists (e.g. a legend) outside the
    axes using explicit margins; matplotlib's tight bounding box can crop those.
    """
    pdf = os.path.join(HERE, stem + ".pdf")
    png = os.path.join(HERE, stem + ".png")
    # Note: passing bbox_inches=None falls back to the rcParam, so the rcParam
    # is left unset and the mode is always passed explicitly here.
    bbox = "tight" if tight else "standard"
    fig.savefig(pdf, bbox_inches=None if bbox == "standard" else bbox)
    fig.savefig(png, dpi=220, bbox_inches=None if bbox == "standard" else bbox)
    plt.close(fig)
    print("wrote", pdf)
    print("wrote", png)


==> anc/FARL/pytest.ini <==
[pytest]
testpaths = tests
python_files = test_*.py
addopts = -ra


==> anc/FARL/reproduction/baseline_configs/limen_adroit_hand_relocate_p1.yaml <==
max_iterations: 30
candidates_per_iteration: 2
checkpoint_interval: 2
log_level: INFO
random_seed: 42
environment:
  env_id: p1/adroit-hand-relocate
  adapter_type: p1_hand
  context_file: contexts/adroit_hand_relocate_p1.md
  information_regime: p1
training:
  num_envs: 8
  sb3_n_steps: 2048
  total_timesteps: 1000000
  total_timesteps_full: 3000000
  num_seeds: 3
  lr: 0.0003
  gamma: 0.99
  gae_lambda: 0.95
  clip_eps: 0.2
  ent_coef: 0.01
  vf_coef: 0.5
  max_grad_norm: 0.5
  eval_episodes: 20
  eval_episodes_for_fitness: 20
  seed: 42
  brax_policy_layers:
  - 64
  - 64
  brax_value_layers:
  - 64
  - 64
  brax_episode_length: 200
  brax_unroll_length: 5
  brax_updates_per_batch: 4
  brax_batch_size: 1024
  brax_num_evals: 10
interface:
  max_obs_dim: 512
crash_filter:
  stage0_timeout: 5
  stage1_timeout: 10
  stage2_timeout: 60
  retry_on_crash: true
  max_crash_retries: 1
evaluator:
  timeout: 3600
  max_retries: 2
  cascade_evaluation: true
  cascade_thresholds:
  - 0.05
  parallel_evaluations: 2
database:
  population_size: 40
  archive_size: 20
  num_islands: 2
  feature_dimensions:
  - reward_complexity
  - obs_dimensionality
  feature_bins: 3
  migration_interval: 5
  migration_rate: 0.2
  exploitation_ratio: 0.75
  exploration_ratio: 0.15
prompt:
  num_top_programs: 3
  num_diverse_programs: 2
  num_failure_examples: 2
  include_artifacts: true
  max_artifact_bytes: 20480
evolution_trace:
  enabled: true
  include_code: true
  include_prompts: true
  buffer_size: 1
task_description: 'Pick up the free object and relocate it to the target using the
  30-dimensional continuous Adroit hand action. Final success is judged only by the
  official held-out success signal.

  '


==> anc/FARL/reproduction/baseline_configs/limen_ant_p2.yaml <==
max_iterations: 30
candidates_per_iteration: 2
checkpoint_interval: 2
log_level: INFO
random_seed: 42
environment:
  env_id: Ant-v4
  adapter_type: gymnasium
  context_file: contexts/mujoco_ant.md
  information_regime: p2
training:
  num_envs: 48
  total_timesteps: 5000000
  total_timesteps_full: 10000000
  num_seeds: 3
  lr: 0.0003
  gamma: 0.99
  gae_lambda: 0.95
  clip_eps: 0.2
  ent_coef: 0.01
  vf_coef: 0.5
  max_grad_norm: 1.0
  eval_episodes: 20
  eval_episodes_for_fitness: 20
  seed: 42
  brax_policy_layers:
  - 64
  - 64
  brax_value_layers:
  - 64
  - 64
  brax_episode_length: 1000
  brax_unroll_length: 5
  brax_updates_per_batch: 4
  brax_batch_size: 1024
  brax_num_evals: 10
interface:
  max_obs_dim: 512
crash_filter:
  stage0_timeout: 5
  stage1_timeout: 10
  stage2_timeout: 60
  retry_on_crash: true
  max_crash_retries: 1
evaluator:
  timeout: 3600
  max_retries: 2
  cascade_evaluation: false
  parallel_evaluations: 2
database:
  population_size: 40
  archive_size: 20
  num_islands: 2
  feature_dimensions:
  - reward_complexity
  - obs_dimensionality
  feature_bins: 3
  migration_interval: 5
  migration_rate: 0.2
  exploitation_ratio: 0.75
  exploration_ratio: 0.15
prompt:
  num_top_programs: 3
  num_diverse_programs: 2
  num_failure_examples: 2
  include_artifacts: true
  max_artifact_bytes: 20480
evolution_trace:
  enabled: true
  include_code: true
  include_prompts: true
  buffer_size: 1
task_description: 'Maximize signed forward displacement over one held-out 1000-step
  episode.

  '


==> anc/FARL/reproduction/baseline_configs/limen_door_p2.yaml <==
max_iterations: 30
candidates_per_iteration: 2
checkpoint_interval: 2
log_level: INFO
random_seed: 42
environment:
  env_id: metaworld/door-open-v3
  adapter_type: gymnasium
  context_file: contexts/metaworld_door.md
  information_regime: p2
training:
  num_envs: 32
  sb3_n_steps: 2048
  total_timesteps: 2000000
  total_timesteps_full: 5000000
  num_seeds: 3
  lr: 0.0003
  gamma: 0.99
  gae_lambda: 0.95
  clip_eps: 0.2
  ent_coef: 0.01
  vf_coef: 0.5
  max_grad_norm: 0.5
  eval_episodes: 20
  eval_episodes_for_fitness: 20
  seed: 42
  brax_policy_layers:
  - 64
  - 64
  brax_value_layers:
  - 64
  - 64
  brax_episode_length: 500
  brax_unroll_length: 5
  brax_updates_per_batch: 4
  brax_batch_size: 1024
  brax_num_evals: 10
interface:
  max_obs_dim: 512
crash_filter:
  stage0_timeout: 5
  stage1_timeout: 10
  stage2_timeout: 60
  retry_on_crash: true
  max_crash_retries: 1
evaluator:
  timeout: 3600
  max_retries: 2
  cascade_evaluation: true
  cascade_thresholds:
  - 0.05
  parallel_evaluations: 2
database:
  population_size: 40
  archive_size: 20
  num_islands: 2
  feature_dimensions:
  - reward_complexity
  - obs_dimensionality
  feature_bins: 3
  migration_interval: 5
  migration_rate: 0.2
  exploitation_ratio: 0.75
  exploration_ratio: 0.15
prompt:
  num_top_programs: 3
  num_diverse_programs: 2
  num_failure_examples: 2
  include_artifacts: true
  max_artifact_bytes: 20480
evolution_trace:
  enabled: true
  include_code: true
  include_prompts: true
  buffer_size: 1
task_description: 'A Sawyer robot must open the door.

  '


==> anc/FARL/reproduction/baseline_configs/limen_doorkey_p3.yaml <==
max_iterations: 30
candidates_per_iteration: 2
checkpoint_interval: 2
log_level: INFO
random_seed: 42
environment:
  env_id: p3/minigrid-doorkey
  adapter_type: p3_doorkey
  context_file: contexts/minigrid_doorkey.md
  information_regime: p3
training:
  num_envs: 8
  total_timesteps: 1000000
  total_timesteps_full: 2000000
  num_seeds: 3
  lr: 0.0003
  gamma: 0.99
  gae_lambda: 0.95
  clip_eps: 0.2
  ent_coef: 0.01
  vf_coef: 0.5
  max_grad_norm: 0.5
  eval_episodes: 20
  eval_episodes_for_fitness: 20
  seed: 42
  brax_policy_layers:
  - 64
  - 64
  brax_value_layers:
  - 64
  - 64
  brax_episode_length: 250
  brax_unroll_length: 5
  brax_updates_per_batch: 4
  brax_batch_size: 1024
  brax_num_evals: 10
interface:
  max_obs_dim: 512
crash_filter:
  stage0_timeout: 5
  stage1_timeout: 10
  stage2_timeout: 30
  retry_on_crash: true
  max_crash_retries: 1
evaluator:
  timeout: 1200
  max_retries: 2
  cascade_evaluation: true
  cascade_thresholds:
  - 0.05
  parallel_evaluations: 2
database:
  population_size: 40
  archive_size: 20
  num_islands: 2
  feature_dimensions:
  - reward_complexity
  - obs_dimensionality
  feature_bins: 3
  migration_interval: 5
  migration_rate: 0.2
  exploitation_ratio: 0.75
  exploration_ratio: 0.15
prompt:
  num_top_programs: 3
  num_diverse_programs: 2
  num_failure_examples: 2
  include_artifacts: true
  max_artifact_bytes: 20480
evolution_trace:
  enabled: true
  include_code: true
  include_prompts: true
  buffer_size: 1
task_description: 'Solve MiniGrid DoorKey using the full simulator state and admissible
  native library reward.

  '


==> anc/FARL/reproduction/baseline_configs/limen_minigrid_doorkey.yaml <==
max_iterations: 30
candidates_per_iteration: 1
checkpoint_interval: 1
log_level: INFO
random_seed: 42
environment:
  env_id: MiniGrid-DoorKey-5x5-v0
  adapter_type: gymnasium
  context_file: contexts/minigrid_doorkey.md
training:
  num_envs: 8
  total_timesteps: 1000000
  total_timesteps_full: 2000000
  num_seeds: 3
  lr: 0.0003
  gamma: 0.99
  gae_lambda: 0.95
  clip_eps: 0.2
  ent_coef: 0.01
  vf_coef: 0.5
  max_grad_norm: 0.5
  eval_episodes: 20
  eval_episodes_for_fitness: 20
  seed: 42
  brax_policy_layers:
  - 64
  - 64
  brax_value_layers:
  - 64
  - 64
  brax_episode_length: 250
  brax_unroll_length: 5
  brax_updates_per_batch: 4
  brax_batch_size: 1024
  brax_num_evals: 10
interface:
  max_obs_dim: 512
crash_filter:
  stage0_timeout: 5
  stage1_timeout: 10
  stage2_timeout: 30
  retry_on_crash: true
  max_crash_retries: 1
evaluator:
  timeout: 600
  max_retries: 2
  cascade_evaluation: true
  cascade_thresholds:
  - 0.05
database:
  population_size: 40
  archive_size: 20
  num_islands: 2
  feature_dimensions:
  - reward_complexity
  - obs_dimensionality
  feature_bins: 3
  migration_interval: 5
  migration_rate: 0.2
  exploitation_ratio: 0.75
  exploration_ratio: 0.15
prompt:
  num_top_programs: 3
  num_diverse_programs: 2
  num_failure_examples: 2
  include_artifacts: true
  max_artifact_bytes: 20480
evolution_trace:
  enabled: true
  include_code: true
  include_prompts: true
  buffer_size: 1
task_description: 'Pick up the yellow key, unlock the yellow door, and reach the green
  goal square in a 5x5 grid. The agent must first navigate to the key and pick it
  up, then navigate to the locked door and toggle it open, and finally reach the goal.
  Success = agent reaches the goal after unlocking the door. Design a reward that
  guides the agent through each phase: find key, pickup key, unlock door, reach goal.

  '


==> anc/FARL/reproduction/baseline_configs/limen_mujoco_ant.yaml <==
max_iterations: 30
candidates_per_iteration: 1
checkpoint_interval: 1
log_level: INFO
random_seed: 42
environment:
  env_id: Ant-v4
  adapter_type: gymnasium
  context_file: contexts/mujoco_ant.md
training:
  num_envs: 48
  total_timesteps: 5000000
  total_timesteps_full: 10000000
  num_seeds: 3
  lr: 0.0003
  gamma: 0.99
  gae_lambda: 0.95
  clip_eps: 0.2
  ent_coef: 0.01
  vf_coef: 0.5
  max_grad_norm: 1.0
  eval_episodes: 20
  eval_episodes_for_fitness: 20
  seed: 42
  brax_policy_layers:
  - 64
  - 64
  brax_value_layers:
  - 64
  - 64
  brax_episode_length: 1000
  brax_unroll_length: 5
  brax_updates_per_batch: 4
  brax_batch_size: 1024
  brax_num_evals: 10
interface:
  max_obs_dim: 512
crash_filter:
  stage0_timeout: 5
  stage1_timeout: 10
  stage2_timeout: 60
  retry_on_crash: true
  max_crash_retries: 1
evaluator:
  timeout: 3600
  max_retries: 2
  cascade_evaluation: false
database:
  population_size: 40
  archive_size: 20
  num_islands: 2
  feature_dimensions:
  - reward_complexity
  - obs_dimensionality
  feature_bins: 3
  migration_interval: 5
  migration_rate: 0.2
  exploitation_ratio: 0.75
  exploration_ratio: 0.15
prompt:
  num_top_programs: 3
  num_diverse_programs: 2
  num_failure_examples: 2
  include_artifacts: true
  max_artifact_bytes: 20480
evolution_trace:
  enabled: true
  include_code: true
  include_prompts: true
  buffer_size: 1
task_description: 'Make the ant run forward (+x direction) as fast as possible. Fitness
  is measured by total forward displacement (cur_x - prev_x) summed over the episode.
  The ant has 4 legs with 2 joints each (8 actuators total). Design a reward that
  maximizes forward velocity while maintaining stability.

  '


==> anc/FARL/reproduction/costs/ant_token_estimate.json <==
{
  "schema": "farl.v13.token_estimate.v1",
  "quantity": "estimated input plus output tokens",
  "reported_million_tokens": 0.2,
  "reported_precision": "one significant digit",
  "method": "40 HTTP success events multiplied by module-specific mean usage from Ant EA and DoorKey EW, plus one measured late request; task-construction mean proxies three adapter calls.",
  "estimated_total": 206276.27493734338,
  "sensitivity_total": [
    135060,
    388060
  ],
  "sensitivity_interpretation": "Module minimum/maximum sensitivity, not a confidence interval or guarantee of complete request coverage.",
  "measured_late_tokens": 1150,
  "earlier_http_events": 40,
  "module_counts": {
    "adapter": 3,
    "task_theory.goal_discovery": 1,
    "m2.representation_proposer": 1,
    "m2.bottleneck_analysis": 1,
    "v2.coverage_targets": 1,
    "obs.semantic_grounding": 1,
    "m3.algorithm_select": 1,
    "reward_generation": 6,
    "reward_repair": 21,
    "hpo.search_space": 4
  },
  "calibration": {
    "task_theory.goal_discovery": {
      "n": 3,
      "mean": 5208,
      "minimum": 3433,
      "maximum": 6332
    },
    "m2.representation_proposer": {
      "n": 3,
      "mean": 7352.666666666667,
      "minimum": 3079,
      "maximum": 10034
    },
    "m2.bottleneck_analysis": {
      "n": 3,
      "mean": 1045,
      "minimum": 1023,
      "maximum": 1072
    },
    "v2.coverage_targets": {
      "n": 2,
      "mean": 1045,
      "minimum": 906,
      "maximum": 1184
    },
    "obs.semantic_grounding": {
      "n": 4,
      "mean": 12830.25,
      "minimum": 6555,
      "maximum": 15336
    },
    "m3.algorithm_select": {
      "n": 4,
      "mean": 1991.25,
      "minimum": 1772,
      "maximum": 2201
    },
    "reward_generation": {
      "n": 5,
      "mean": 12863.8,
      "minimum": 11410,
      "maximum": 16085
    },
    "reward_repair": {
      "n": 6,
      "mean": 3653,
      "minimum": 1968,
      "maximum": 9597
    },
    "hpo.search_space": {
      "n": 14,
      "mean": 1405.642857142857,
      "minimum": 1159,
      "maximum": 1674
    },
    "adapter": {
      "n": 19,
      "mean": 5378.578947368421,
      "minimum": 906,
      "maximum": 15336
    }
  },
  "calibration_sources": [
    {
      "path": "outputs/live_v9_4_ant_p3_20260726_r4/aspire/ant_v4_p3_seed0_20260726_213238/llm_calls.jsonl",
      "sha256": "2de79b809441c4a7755d94cb5442a3a461526fdcf671e9f32dcefc5a72ab2042"
    },
    {
      "path": "outputs/live_v9_runtime_aligned_doorkey_20260717_r7/doorkey_p2/minigrid_doorkey_seed0_20260717_113517/llm_calls.jsonl",
      "sha256": "f290170c5af7e9c86db07e77d53074176f05202bdde81a9fe91bbfc47bee983e"
    }
  ],
  "requests": [
    {
      "source": "outputs/live_v9_3_ant_p2_20260728_r8/launcher_logs/ant_p2.log",
      "line": 31,
      "role": "adapter",
      "estimated_tokens": 5378.578947368421,
      "low_sensitivity": 906,
      "high_sensitivity": 15336
    },
    {
      "source": "outputs/live_v9_3_ant_p2_20260728_r8/launcher_logs/ant_p2.log",
      "line": 39,
      "role": "adapter",
      "estimated_tokens": 5378.578947368421,
      "low_sensitivity": 906,
      "high_sensitivity": 15336
    },
    {
      "source": "outputs/live_v9_3_ant_p2_20260728_r8/launcher_logs/ant_p2.log",
      "line": 47,
      "role": "adapter",
      "estimated_tokens": 5378.578947368421,
      "low_sensitivity": 906,
      "high_sensitivity": 15336
    },
    {
      "source": "outputs/live_v9_3_ant_p2_20260728_r8/launcher_logs/ant_p2.log",
      "line": 89,
      "role": "task_theory.goal_discovery",
      "estimated_tokens": 5208,
      "low_sensitivity": 3433,
      "high_sensitivity": 6332
    },
    {
      "source": "outputs/live_v9_3_ant_p2_20260728_r8/launcher_logs/ant_p2.log",
      "line": 91,
      "role": "m2.representation_proposer",
      "estimated_tokens": 7352.666666666667,
      "low_sensitivity": 3079,
      "high_sensitivity": 10034
    },
    {
      "source": "outputs/live_v9_3_ant_p2_20260728_r8/launcher_logs/ant_p2.log",
      "line": 95,
      "role": "m2.bottleneck_analysis",
      "estimated_tokens": 1045,
      "low_sensitivity": 1023,
      "high_sensitivity": 1072
    },
    {
      "source": "outputs/live_v9_3_ant_p2_20260728_r8/launcher_logs/ant_p2.log",
      "line": 101,
      "role": "v2.coverage_targets",
      "estimated_tokens": 1045,
      "low_sensitivity": 906,
      "high_sensitivity": 1184
    },
    {
      "source": "outputs/live_v9_3_ant_p2_20260728_r8/launcher_logs/ant_p2.log",
      "line": 106,
      "role": "obs.semantic_grounding",
      "estimated_tokens": 12830.25,
      "low_sensitivity": 6555,
      "high_sensitivity": 15336
    },
    {
      "source": "outputs/live_v9_3_ant_p2_20260728_r8/launcher_logs/ant_p2.log",
      "line": 114,
      "role": "m3.algorithm_select",
      "estimated_tokens": 1991.25,
      "low_sensitivity": 1772,
      "high_sensitivity": 2201
    },
    {
      "source": "outputs/live_v9_3_ant_p2_20260728_r8/launcher_logs/ant_p2.log",
      "line": 129,
      "role": "reward_generation",
      "estimated_tokens": 12863.8,
      "low_sensitivity": 11410,
      "high_sensitivity": 16085
    },
    {
      "source": "outputs/live_v9_3_ant_p2_20260728_r8/launcher_logs/ant_p2.log",
      "line": 132,
      "role": "reward_generation",
      "estimated_tokens": 12863.8,
      "low_sensitivity": 11410,
      "high_sensitivity": 16085
    },
    {
      "source": "outputs/live_v9_3_ant_p2_20260728_r8/launcher_logs/ant_p2.log",
      "line": 135,
      "role": "reward_generation",
      "estimated_tokens": 12863.8,
      "low_sensitivity": 11410,
      "high_sensitivity": 16085
    },
    {
      "source": "outputs/live_v9_3_ant_p2_20260728_r8/launcher_logs/ant_p2.log",
      "line": 137,
      "role": "reward_repair",
      "estimated_tokens": 3653,
      "low_sensitivity": 1968,
      "high_sensitivity": 9597
    },
    {
      "source": "outputs/live_v9_3_ant_p2_20260728_r8/launcher_logs/ant_p2.log",
      "line": 139,
      "role": "reward_repair",
      "estimated_tokens": 3653,
      "low_sensitivity": 1968,
      "high_sensitivity": 9597
    },
    {
      "source": "outputs/live_v9_3_ant_p2_20260728_r8/launcher_logs/ant_p2.log",
      "line": 141,
      "role": "reward_repair",
      "estimated_tokens": 3653,
      "low_sensitivity": 1968,
      "high_sensitivity": 9597
    },
    {
      "source": "outputs/live_v9_3_ant_p2_20260728_r8/launcher_logs/ant_p2.log",
      "line": 143,
      "role": "reward_repair",
      "estimated_tokens": 3653,
      "low_sensitivity": 1968,
      "high_sensitivity": 9597
    },
    {
      "source": "outputs/live_v9_3_ant_p2_20260728_r8/launcher_logs/ant_p2.log",
      "line": 145,
      "role": "reward_repair",
      "estimated_tokens": 3653,
      "low_sensitivity": 1968,
      "high_sensitivity": 9597
    },
    {
      "source": "outputs/live_v9_3_ant_p2_20260728_r8/launcher_logs/ant_p2.log",
      "line": 147,
      "role": "reward_repair",
      "estimated_tokens": 3653,
      "low_sensitivity": 1968,
      "high_sensitivity": 9597
    },
    {
      "source": "outputs/live_v9_3_ant_p2_20260728_r8/launcher_logs/ant_p2.log",
      "line": 150,
      "role": "reward_repair",
      "estimated_tokens": 3653,
      "low_sensitivity": 1968,
      "high_sensitivity": 9597
    },
    {
      "source": "outputs/live_v9_3_ant_p2_20260728_r8/launcher_logs/ant_p2.log",
      "line": 153,
      "role": "reward_repair",
      "estimated_tokens": 3653,
      "low_sensitivity": 1968,
      "high_sensitivity": 9597
    },
    {
      "source": "outputs/live_v9_3_ant_p2_20260728_r8/launcher_logs/ant_p2.log",
      "line": 156,
      "role": "reward_repair",
      "estimated_tokens": 3653,
      "low_sensitivity": 1968,
      "high_sensitivity": 9597
    },
    {
      "source": "outputs/live_v9_3_ant_p2_20260728_r8/launcher_logs/ant_p2.log",
      "line": 158,
      "role": "reward_repair",
      "estimated_tokens": 3653,
      "low_sensitivity": 1968,
      "high_sensitivity": 9597
    },
    {
      "source": "outputs/live_v9_3_ant_p2_20260728_r8/launcher_logs/ant_p2.log",
      "line": 160,
      "role": "reward_repair",
      "estimated_tokens": 3653,
      "low_sensitivity": 1968,
      "high_sensitivity": 9597
    },
    {
      "source": "outputs/live_v9_3_ant_p2_20260728_r8/launcher_logs/ant_p2.log",
      "line": 162,
      "role": "reward_repair",
      "estimated_tokens": 3653,
      "low_sensitivity": 1968,
      "high_sensitivity": 9597
    },
    {
      "source": "outputs/live_v9_3_ant_p2_20260728_r8/launcher_logs/ant_p2.log",
      "line": 164,
      "role": "reward_repair",
      "estimated_tokens": 3653,
      "low_sensitivity": 1968,
      "high_sensitivity": 9597
    },
    {
      "source": "outputs/live_v9_3_ant_p2_20260728_r8/launcher_logs/ant_p2.log",
      "line": 176,
      "role": "hpo.search_space",
      "estimated_tokens": 1405.642857142857,
      "low_sensitivity": 1159,
      "high_sensitivity": 1674
    },
    {
      "source": "outputs/live_v9_3_ant_p2_20260728_r8/launcher_logs/ant_p2.log",
      "line": 512,
      "role": "reward_generation",
      "estimated_tokens": 12863.8,
      "low_sensitivity": 11410,
      "high_sensitivity": 16085
    },
    {
      "source": "outputs/live_v9_3_ant_p2_20260728_r8/launcher_logs/ant_p2.log",
      "line": 515,
      "role": "reward_generation",
      "estimated_tokens": 12863.8,
      "low_sensitivity": 11410,
      "high_sensitivity": 16085
    },
    {
      "source": "outputs/live_v9_3_ant_p2_20260728_r8/launcher_logs/ant_p2.log",
      "line": 516,
      "role": "reward_generation",
      "estimated_tokens": 12863.8,
      "low_sensitivity": 11410,
      "high_sensitivity": 16085
    },
    {
      "source": "outputs/live_v9_3_ant_p2_20260728_r8/launcher_logs/ant_p2.log",
      "line": 518,
      "role": "reward_repair",
      "estimated_tokens": 3653,
      "low_sensitivity": 1968,
      "high_sensitivity": 9597
    },
    {
      "source": "outputs/live_v9_3_ant_p2_20260728_r8/launcher_logs/ant_p2.log",
      "line": 520,
      "role": "reward_repair",
      "estimated_tokens": 3653,
      "low_sensitivity": 1968,
      "high_sensitivity": 9597
    },
    {
      "source": "outputs/live_v9_3_ant_p2_20260728_r8/launcher_logs/ant_p2.log",
      "line": 523,
      "role": "reward_repair",
      "estimated_tokens": 3653,
      "low_sensitivity": 1968,
      "high_sensitivity": 9597
    },
    {
      "source": "outputs/live_v9_3_ant_p2_20260728_r8/launcher_logs/ant_p2.log",
      "line": 525,
      "role": "reward_repair",
      "estimated_tokens": 3653,
      "low_sensitivity": 1968,
      "high_sensitivity": 9597
    },
    {
      "source": "outputs/live_v9_3_ant_p2_20260728_r8/launcher_logs/ant_p2.log",
      "line": 528,
      "role": "reward_repair",
      "estimated_tokens": 3653,
      "low_sensitivity": 1968,
      "high_sensitivity": 9597
    },
    {
      "source": "outputs/live_v9_3_ant_p2_20260728_r8/launcher_logs/ant_p2.log",
      "line": 531,
      "role": "reward_repair",
      "estimated_tokens": 3653,
      "low_sensitivity": 1968,
      "high_sensitivity": 9597
    },
    {
      "source": "outputs/live_v9_3_ant_p2_20260728_r8/launcher_logs/ant_p2.log",
      "line": 533,
      "role": "reward_repair",
      "estimated_tokens": 3653,
      "low_sensitivity": 1968,
      "high_sensitivity": 9597
    },
    {
      "source": "outputs/live_v9_3_ant_p2_20260728_r8/launcher_logs/ant_p2.log",
      "line": 535,
      "role": "reward_repair",
      "estimated_tokens": 3653,
      "low_sensitivity": 1968,
      "high_sensitivity": 9597
    },
    {
      "source": "outputs/live_v9_3_ant_p2_20260728_r8/launcher_logs/ant_p2.log",
      "line": 547,
      "role": "hpo.search_space",
      "estimated_tokens": 1405.642857142857,
      "low_sensitivity": 1159,
      "high_sensitivity": 1674
    },
    {
      "source": "outputs/live_v9_3_ant_p2_20260728_r8/launcher_logs/ant_p2.log",
      "line": 1537,
      "role": "hpo.search_space",
      "estimated_tokens": 1405.642857142857,
      "low_sensitivity": 1159,
      "high_sensitivity": 1674
    },
    {
      "source": "outputs/live_v9_3_ant_p2_20260728_r8/ant_p2/full_resume_20260730_r2.log",
      "line": 26453,
      "role": "hpo.search_space",
      "estimated_tokens": 1405.642857142857,
      "low_sensitivity": 1159,
      "high_sensitivity": 1674
    }
  ],
  "deterministic_diagnoses_excluded": 1554,
  "scope": "Retained Ant EW r8 search and resumes; unobserved requests and billed usage cannot be recovered from the available archive.",
  "door_costs": {
    "door_ew_farl": {
      "calls": {
        "source": {
          "path": "outputs/live_v84_stage_frontier_coldstart_20260714_r1/door_p2/door_open_v3_seed0_20260714_165754/llm_calls.jsonl",
          "sha256": "c059154f9cbe6ecaf96f401951f0bce90281d2b359b2667d232cac9c3f1729f9",
          "bytes": 3416011
        },
        "records": 88,
        "input_tokens_recorded": 795008,
        "output_tokens_recorded": 78751,
        "records_missing_usage": 0,
        "purposes": {
          "m1.raw_sim_package_discovery|router_role=critical_arbitration": 1,
          "coding|router_role=routine_reasoning": 1,
          "m1.topology_extract|router_role=critical_arbitration": 1,
          "task_theory.goal_discovery|router_role=critical_arbitration": 2,
          "m2.representation_proposer|router_role=critical_arbitration": 2,
          "m2.bottleneck_analysis|router_role=critical_arbitration": 2,
          "v2.coverage_targets|router_role=critical_arbitration": 1,
          "obs.semantic_grounding|router_role=critical_arbitration": 2,
          "m3.algorithm_select|router_role=routine_reasoning": 1,
          "m4.reward_dsl|router_role=critical_arbitration": 1,
          "hpo.search_space|router_role=critical_arbitration": 2,
          "diagnostic.cot_verdict|router_role=critical_arbitration": 72
        },
        "first_ts": 1784019482.5216882,
        "last_ts": 1784072223.7990062
      },
      "receipts": {
        "path": "outputs/live_v84_stage_frontier_coldstart_20260714_r1/door_p2/door_open_v3_seed0_20260714_165754/breadth_portfolio/asha_latest.json",
        "sha256": "fdf2000ca6f8bff118eb296c6e624f6e3c63dbeeeaf1d740dd3e8822beed5bad",
        "bytes": 11939196
      },
      "unique_seed_receipts": 182,
      "actual_candidate_training_steps": 9100000,
      "learner_steps": 9100000,
      "prefix_steps": 0,
      "scope": "Retained 91 candidates x two seeds; excludes sensing/evaluation/missing earlier lineage; champion already included."
    },
    "door_ew_eureka": {
      "llm_source": {
        "path": "evaluation/results/baselines_p2_metaworld_door_eureka_20260721_r4/eureka/door_p2_20260721_152716/eureka_mujoco.log",
        "sha256": "e64c8a56801c88c4b82fc44ebe16355093c642c7c74752d6725bac4b7e495452",
        "bytes": 2980
      },
      "input_tokens": 4252,
      "output_tokens": 11224,
      "total_tokens": 15476,
      "successful_http_requests": 4,
      "training_logs": [
        {
          "source": {
            "path": "evaluation/results/baselines_p2_metaworld_door_eureka_20260721_r4/eureka/door_p2_20260721_152716/env_iter0_response0.txt",
            "sha256": "653df993d61dafaf3bf7a92c85e96d7d945ddbe9924469b4e94552f51349f354",
            "bytes": 1091591
          },
          "last_logged": {
            "line": 23233,
            "steps": 10010624
          },
          "completed_evaluation": true,
          "evaluation": {
            "path": "evaluation/results/baselines_p2_metaworld_door_eureka_20260721_r4/eureka/door_p2_20260721_152716/tb_iter0_response0/candidate_final_eval.v1.json",
            "sha256": "234704c0ffccf3f083f32d04c9ac0cbea1bd8a42635e7b1f6308764834b534ea",
            "bytes": 7117
          },
          "final_success": 1.0
        },
        {
          "source": {
            "path": "evaluation/results/baselines_p2_metaworld_door_eureka_20260721_r4/eureka/door_p2_20260721_152716/env_iter0_response1.txt",
            "sha256": "f557f252469f09a4fb8cdf1504dab68fea95ce73aa03acb9fd316cb1b8644d3f",
            "bytes": 1123510
          },
          "last_logged": {
            "line": 23844,
            "steps": 10010624
          },
          "completed_evaluation": true,
          "evaluation": {
            "path": "evaluation/results/baselines_p2_metaworld_door_eureka_20260721_r4/eureka/door_p2_20260721_152716/tb_iter0_response1/candidate_final_eval.v1.json",
            "sha256": "047f495cf42e8b2f7ea6441ec98de72a74ee8b0cd016da7104e7ace80633dda4",
            "bytes": 7118
          },
          "final_success": 1.0
        },
        {
          "source": {
            "path": "evaluation/results/baselines_p2_metaworld_door_eureka_20260721_r4/eureka/door_p2_20260721_152716/env_iter0_response2.txt",
            "sha256": "bf51d4ab16449b808baf26c71c577cec63575079d055e4ad14b826dd2fa5a69e",
            "bytes": 1117816
          },
          "last_logged": {
            "line": 23844,
            "steps": 10010624
          },
          "completed_evaluation": true,
          "evaluation": {
            "path": "evaluation/results/baselines_p2_metaworld_door_eureka_20260721_r4/eureka/door_p2_20260721_152716/tb_iter0_response2/candidate_final_eval.v1.json",
            "sha256": "1a4789566b798ae2a047254ad14b7be00cb20be18334a4cc724e5ca9a22e4f88",
            "bytes": 7111
          },
          "final_success": 0.0
        },
        {
          "source": {
            "path": "evaluation/results/baselines_p2_metaworld_door_eureka_20260721_r4/eureka/door_p2_20260721_152716/env_iter0_response3.txt",
            "sha256": "266e469960f6f5ea707425a051feccd8febca45da25504fd5b70247a3f7dbd4f",
            "bytes": 1121611
          },
          "last_logged": {
            "line": 23844,
            "steps": 10010624
          },
          "completed_evaluation": true,
          "evaluation": {
            "path": "evaluation/results/baselines_p2_metaworld_door_eureka_20260721_r4/eureka/door_p2_20260721_152716/tb_iter0_response3/candidate_final_eval.v1.json",
            "sha256": "3735b05c4aff56d4e9453f2229d5407406b19be9d8f3d70c9f62094564c7f874",
            "bytes": 7107
          },
          "final_success": 0.0
        },
        {
          "source": {
            "path": "evaluation/results/baselines_p2_metaworld_door_eureka_20260721_r4/eureka/door_p2_20260721_152716/env_iter0_response4.txt",
            "sha256": "3b0eef650929dae882741eca74ec92f9f94a9a674b23774cd1e5bafc0618bf10",
            "bytes": 1092807
          },
          "last_logged": {
            "line": 23233,
            "steps": 10010624
          },
          "completed_evaluation": true,
          "evaluation": {
            "path": "evaluation/results/baselines_p2_metaworld_door_eureka_20260721_r4/eureka/door_p2_20260721_152716/tb_iter0_response4/candidate_final_eval.v1.json",
            "sha256": "a03f18404e71da2849ee32a900465a79662c0436f8d1e07f1eab58a101e9398f",
            "bytes": 7129
          },
          "final_success": 1.0
        },
        {
          "source": {
            "path": "evaluation/results/baselines_p2_metaworld_door_eureka_20260721_r4/eureka/door_p2_20260721_152716/env_iter0_response5.txt",
            "sha256": "3b095e2b146d322a51bcf203b9b1484cc6d81b2cb587de1acf151e1a5d74335f",
            "bytes": 1204346
          },
          "last_logged": {
            "line": 25066,
            "steps": 10010624
          },
          "completed_evaluation": true,
          "evaluation": {
            "path": "evaluation/results/baselines_p2_metaworld_door_eureka_20260721_r4/eureka/door_p2_20260721_152716/tb_iter0_response5/candidate_final_eval.v1.json",
            "sha256": "acf1da1781e0f57dfa8a0d91901e5e9ab06a159d9764a7dbb2fcb15fe968de55",
            "bytes": 7109
          },
          "final_success": 0.0
        },
        {
          "source": {
            "path": "evaluation/results/baselines_p2_metaworld_door_eureka_20260721_r4/eureka/door_p2_20260721_152716/env_iter0_response6.txt",
            "sha256": "237c5985deae0965ed3a8c4d2ef581bc469b3a89ad66c3935c4af076f17b9b62",
            "bytes": 1092396
          },
          "last_logged": {
            "line": 23233,
            "steps": 10010624
          },
          "completed_evaluation": true,
          "evaluation": {
            "path": "evaluation/results/baselines_p2_metaworld_door_eureka_20260721_r4/eureka/door_p2_20260721_152716/tb_iter0_response6/candidate_final_eval.v1.json",
            "sha256": "3118f2a2f680d9dbd441816576f12a5485c5b42847db71e7d8ecd85fcc1b6319",
            "bytes": 7212
          },
          "final_success": 0.0
        },
        {
          "source": {
            "path": "evaluation/results/baselines_p2_metaworld_door_eureka_20260721_r4/eureka/door_p2_20260721_152716/env_iter0_response7.txt",
            "sha256": "52e854f02ad04e1e583d04dd7de3abc0f94def77a7aa0342e778acdd7641a6a7",
            "bytes": 1148796
          },
          "last_logged": {
            "line": 24455,
            "steps": 10010624
          },
          "completed_evaluation": true,
          "evaluation": {
            "path": "evaluation/results/baselines_p2_metaworld_door_eureka_20260721_r4/eureka/door_p2_20260721_152716/tb_iter0_response7/candidate_final_eval.v1.json",
            "sha256": "567c178a4fcdd18a20b06a060d10c41e7eb0ecd587201fa3c1383bc8c99a85e1",
            "bytes": 7214
          },
          "final_success": 0.0
        },
        {
          "source": {
            "path": "evaluation/results/baselines_p2_metaworld_door_eureka_20260721_r4/eureka/door_p2_20260721_152716/env_iter0_response8.txt",
            "sha256": "d21d75f49483c2cc89f5efa89a4f6702907181e575c3304a3f1bed144960c9eb",
            "bytes": 139421
          },
          "last_logged": {
            "line": 2862,
            "steps": 1196032
          },
          "completed_evaluation": false,
          "evaluation": null,
          "final_success": null
        },
        {
          "source": {
            "path": "evaluation/results/baselines_p2_metaworld_door_eureka_20260721_r4/eureka/door_p2_20260721_152716/env_iter0_response9.txt",
            "sha256": "049046c97e40565988e9eb82d4b3bc91309a618906a0a22173e84d77b2bc9778",
            "bytes": 149512
          },
          "last_logged": {
            "line": 3090,
            "steps": 1228800
          },
          "completed_evaluation": false,
          "evaluation": null,
          "final_success": null
        }
      ],
      "last_logged_training_steps_lower_bound": 82509824,
      "completed_candidate_nominal_steps": 80000000,
      "partial_candidate_last_logged_steps": 2424832
    },
    "door_ew_limen": {
      "log_source": {
        "path": "evaluation/results/baselines_p2_door_limen_20260724_r1/limen/door_p2/evolution.log",
        "sha256": "d23d0ce6e8ec4e3f39c8c8429f99ae613f3b7c03eeec0784796cbd319aa3221d",
        "bytes": 155483
      },
      "controller_source": {
        "path": "evaluation/results/baselines_p2_door_limen_20260724_r1/limen/door_p2/controller_state.json",
        "sha256": "09ebfd7fe2f2f135bfdc3d88e59ffc784db41c3a5d111836e05a5f34774108c8",
        "bytes": 3661
      },
      "total_tokens_final_process": 576916,
      "input_tokens_final_process": 512873,
      "output_tokens_final_process": 64043,
      "process_segments": [
        {
          "first_line": 4,
          "last_line": 85,
          "completed_training_receipts": [
            {
              "line": 64,
              "steps": 2000000
            },
            {
              "line": 70,
              "steps": 2000000
            },
            {
              "line": 77,
              "steps": 5000000
            }
          ],
          "nominal_completed_steps": 9000000,
          "budget_counts": {
            "2000000": 2,
            "5000000": 1
          }
        },
        {
          "first_line": 86,
          "last_line": 1506,
          "completed_training_receipts": [
            {
              "line": 146,
              "steps": 2000000
            },
            {
              "line": 152,
              "steps": 2000000
            },
            {
              "line": 213,
              "steps": 2000000
            },
            {
              "line": 219,
              "steps": 2000000
            },
            {
              "line": 226,
              "steps": 5000000
            },
            {
              "line": 232,
              "steps": 5000000
            },
            {
              "line": 238,
              "steps": 5000000
            },
            {
              "line": 300,
              "steps": 2000000
            },
            {
              "line": 305,
              "steps": 2000000
            },
            {
              "line": 312,
              "steps": 5000000
            },
            {
              "line": 318,
              "steps": 5000000
            },
            {
              "line": 324,
              "steps": 5000000
            },
            {
              "line": 386,
              "steps": 2000000
            },
            {
              "line": 391,
              "steps": 2000000
            },
            {
              "line": 398,
              "steps": 5000000
            },
            {
              "line": 404,
              "steps": 5000000
            },
            {
              "line": 410,
              "steps": 5000000
            },
            {
              "line": 471,
              "steps": 2000000
            },
            {
              "line": 478,
              "steps": 2000000
            },
            {
              "line": 550,
              "steps": 2000000
            },
            {
              "line": 557,
              "steps": 2000000
            },
            {
              "line": 630,
              "steps": 2000000
            },
            {
              "line": 637,
              "steps": 2000000
            },
            {
              "line": 644,
              "steps": 5000000
            },
            {
              "line": 650,
              "steps": 5000000
            },
            {
              "line": 656,
              "steps": 5000000
            },
            {
              "line": 717,
              "steps": 2000000
            },
            {
              "line": 723,
              "steps": 2000000
            },
            {
              "line": 730,
              "steps": 5000000
            },
            {
              "line": 736,
              "steps": 5000000
            },
            {
              "line": 742,
              "steps": 5000000
            },
            {
              "line": 803,
              "steps": 2000000
            },
            {
              "line": 808,
              "steps": 2000000
            },
            {
              "line": 815,
              "steps": 5000000
            },
            {
              "line": 821,
              "steps": 5000000
            },
            {
              "line": 827,
              "steps": 5000000
            },
            {
              "line": 891,
              "steps": 2000000
            },
            {
              "line": 897,
              "steps": 2000000
            },
            {
              "line": 969,
              "steps": 2000000
            },
            {
              "line": 976,
              "steps": 2000000
            },
            {
              "line": 1048,
              "steps": 2000000
            },
            {
              "line": 1055,
              "steps": 2000000
            },
            {
              "line": 1115,
              "steps": 2000000
            },
            {
              "line": 1120,
              "steps": 2000000
            },
            {
              "line": 1192,
              "steps": 2000000
            },
            {
              "line": 1199,
              "steps": 2000000
            },
            {
              "line": 1204,
              "steps": 5000000
            },
            {
              "line": 1210,
              "steps": 5000000
            },
            {
              "line": 1216,
              "steps": 5000000
            },
            {
              "line": 1279,
              "steps": 2000000
            },
            {
              "line": 1286,
              "steps": 2000000
            },
            {
              "line": 1293,
              "steps": 5000000
            },
            {
              "line": 1299,
              "steps": 5000000
            },
            {
              "line": 1305,
              "steps": 5000000
            },
            {
              "line": 1311,
              "steps": 5000000
            },
            {
              "line": 1317,
              "steps": 5000000
            },
            {
              "line": 1325,
              "steps": 5000000
            }
          ],
          "nominal_completed_steps": 195000000,
          "budget_counts": {
            "2000000": 30,
            "5000000": 27
          }
        }
      ],
      "champion": {
        "path": "evaluation/results/baselines_p2_door_limen_20260724_r1/limen/door_p2/database/programs/98ab4451-ba15-49dd-bdd9-3303f4e80546.json",
        "sha256": "c6fe15c33b8d475457bd5df381646ae1405c2d61216632cdda57c53db78ac330",
        "bytes": 6341
      },
      "champion_metrics": {
        "final_return": 1.0,
        "final_length": 500.0,
        "success_rate": 1.0,
        "native_return": null,
        "native_success": null,
        "learning_curve": [],
        "success_curve": [],
        "training_time": 3480.093514839808,
        "per_seed_success": [
          1.0,
          1.0,
          1.0
        ],
        "seed_spread": 0.0,
        "stage_omr": {
          "stage.0.open_door": 1.0
        }
      },
      "scope": "Final process195M+576916tokens; earlier process9M completed budget, prior tokens and partial work unknown."
    }
  }
}


==> anc/FARL/reproduction/environment.json <==
{
  "python": "3.11.15 (main, May 10 2026, 19:28:18) [Clang 22.1.3 ]",
  "packages": {
    "openai": "2.38.0",
    "anthropic": "0.104.1",
    "gymnasium": "1.2.3",
    "gymnasium-robotics": "1.4.2",
    "mujoco": "3.8.1",
    "minigrid": "3.1.0",
    "metaworld": "2.0.0",
    "pettingzoo": "1.26.1",
    "stable-baselines3": "2.8.0",
    "torch": "2.5.1",
    "optuna": "4.8.0",
    "rliable": "1.2.0",
    "scipy": "1.17.1",
    "numpy": "2.4.6",
    "PyYAML": "6.0.3",
    "rich": "15.0.0",
    "matplotlib": "3.10.9",
    "tensorboard": "2.20.0",
    "pydantic": "2.13.4",
    "dacite": "1.9.2",
    "pytest": "9.1.1",
    "hydra-core": "1.3.3",
    "omegaconf": "2.3.1"
  }
}


==> anc/FARL/reproduction/hand_5m/eureka/seed_0/candidate_final_eval.v1.json <==
{
  "candidate_checkpoint": "./outputs/hand_baselines_5m_20260926/eureka/seed_0/candidate_final_model.zip",
  "candidate_checkpoint_sha256": "sha256:c6e9bd0b4904ca6ab94f96ad3eb336a2270e97facdfba31d7256a3bfaac55172",
  "candidate_reward_module": "./outputs/hand_baselines_5m_20260926/frozen_inputs/eureka_reward.py",
  "candidate_reward_sha256": "sha256:ac5a444c0683cca8bc6c0c33de1a75a02c94caffaeb680192205caf7e599b63e",
  "candidate_training_seed": 0,
  "episodes": [
    {
      "episode_index": 0,
      "eval_seed": 10000,
      "final_success": 0.0,
      "native_return": 1.300298094852736,
      "stage_raw_completion": {
        "stage.0.reach_object": 0.0,
        "stage.1.controlled_lift": 0.0,
        "stage.2.transport_to_target": 0.0,
        "stage.3.relocate_goal": 0.0
      },
      "steps": 200
    },
    {
      "episode_index": 1,
      "eval_seed": 10000,
      "final_success": 0.0,
      "native_return": 9.116128073128387,
      "stage_raw_completion": {
        "stage.0.reach_object": 1.0,
        "stage.1.controlled_lift": 0.0,
        "stage.2.transport_to_target": 0.0,
        "stage.3.relocate_goal": 0.0
      },
      "steps": 200
    },
    {
      "episode_index": 2,
      "eval_seed": 10000,
      "final_success": 0.0,
      "native_return": -3.770846002810323,
      "stage_raw_completion": {
        "stage.0.reach_object": 1.0,
        "stage.1.controlled_lift": 0.0,
        "stage.2.transport_to_target": 0.0,
        "stage.3.relocate_goal": 0.0
      },
      "steps": 200
    },
    {
      "episode_index": 3,
      "eval_seed": 10000,
      "final_success": 0.0,
      "native_return": -5.666816052586565,
      "stage_raw_completion": {
        "stage.0.reach_object": 0.0,
        "stage.1.controlled_lift": 0.0,
        "stage.2.transport_to_target": 0.0,
        "stage.3.relocate_goal": 0.0
      },
      "steps": 200
    },
    {
      "episode_index": 4,
      "eval_seed": 10000,
      "final_success": 0.0,
      "native_return": -3.7813501511798715,
      "stage_raw_completion": {
        "stage.0.reach_object": 1.0,
        "stage.1.controlled_lift": 0.0,
        "stage.2.transport_to_target": 0.0,
        "stage.3.relocate_goal": 0.0
      },
      "steps": 200
    },
    {
      "episode_index": 0,
      "eval_seed": 10001,
      "final_success": 0.0,
      "native_return": -29.534080132364426,
      "stage_raw_completion": {
        "stage.0.reach_object": 1.0,
        "stage.1.controlled_lift": 0.0,
        "stage.2.transport_to_target": 0.0,
        "stage.3.relocate_goal": 0.0
      },
      "steps": 200
    },
    {
      "episode_index": 1,
      "eval_seed": 10001,
      "final_success": 0.0,
      "native_return": -11.452421965036939,
      "stage_raw_completion": {
        "stage.0.reach_object": 1.0,
        "stage.1.controlled_lift": 0.0,
        "stage.2.transport_to_target": 0.0,
        "stage.3.relocate_goal": 0.0
      },
      "steps": 200
    },
    {
      "episode_index": 2,
      "eval_seed": 10001,
      "final_success": 0.0,
      "native_return": -5.12491132334616,
      "stage_raw_completion": {
        "stage.0.reach_object": 0.0,
        "stage.1.controlled_lift": 0.0,
        "stage.2.transport_to_target": 0.0,
        "stage.3.relocate_goal": 0.0
      },
      "steps": 200
    },
    {
      "episode_index": 3,
      "eval_seed": 10001,
      "final_success": 0.0,
      "native_return": 11.393382329707743,
      "stage_raw_completion": {
        "stage.0.reach_object": 1.0,
        "stage.1.controlled_lift": 1.0,
        "stage.2.transport_to_target": 1.0,
        "stage.3.relocate_goal": 0.0
      },
      "steps": 200
    },
    {
      "episode_index": 4,
      "eval_seed": 10001,
      "final_success": 0.0,
      "native_return": -21.737124545376627,
      "stage_raw_completion": {
        "stage.0.reach_object": 1.0,
        "stage.1.controlled_lift": 0.0,
        "stage.2.transport_to_target": 0.0,
        "stage.3.relocate_goal": 0.0
      },
      "steps": 200
    },
    {
      "episode_index": 0,
      "eval_seed": 10002,
      "final_success": 0.0,
      "native_return": 1.521620218892184,
      "stage_raw_completion": {
        "stage.0.reach_object": 1.0,
        "stage.1.controlled_lift": 0.0,
        "stage.2.transport_to_target": 0.0,
        "stage.3.relocate_goal": 0.0
      },
      "steps": 200
    },
    {
      "episode_index": 1,
      "eval_seed": 10002,
      "final_success": 0.0,
      "native_return": -3.807348608996661,
      "stage_raw_completion": {
        "stage.0.reach_object": 1.0,
        "stage.1.controlled_lift": 0.0,
        "stage.2.transport_to_target": 0.0,
        "stage.3.relocate_goal": 0.0
      },
      "steps": 200
    },
    {
      "episode_index": 2,
      "eval_seed": 10002,
      "final_success": 0.0,
      "native_return": -4.099367199644933,
      "stage_raw_completion": {
        "stage.0.reach_object": 0.0,
        "stage.1.controlled_lift": 0.0,
        "stage.2.transport_to_target": 0.0,
        "stage.3.relocate_goal": 0.0
      },
      "steps": 200
    },
    {
      "episode_index": 3,
      "eval_seed": 10002,
      "final_success": 0.0,
      "native_return": -4.415567981569802,
      "stage_raw_completion": {
        "stage.0.reach_object": 0.0,
        "stage.1.controlled_lift": 0.0,
        "stage.2.transport_to_target": 0.0,
        "stage.3.relocate_goal": 0.0
      },
      "steps": 200
    },
    {
      "episode_index": 4,
      "eval_seed": 10002,
      "final_success": 0.0,
      "native_return": -3.3310796593019676,
      "stage_raw_completion": {
        "stage.0.reach_object": 0.0,
        "stage.1.controlled_lift": 0.0,
        "stage.2.transport_to_target": 0.0,
        "stage.3.relocate_goal": 0.0
      },
      "steps": 200
    },
    {
      "episode_index": 0,
      "eval_seed": 10003,
      "final_success": 0.0,
      "native_return": 3.928628792701494,
      "stage_raw_completion": {
        "stage.0.reach_object": 1.0,
        "stage.1.controlled_lift": 0.0,
        "stage.2.transport_to_target": 0.0,
        "stage.3.relocate_goal": 0.0
      },
      "steps": 200
    },
    {
      "episode_index": 1,
      "eval_seed": 10003,
      "final_success": 0.0,
      "native_return": -4.907473951088618,
      "stage_raw_completion": {
        "stage.0.reach_object": 0.0,
        "stage.1.controlled_lift": 0.0,
        "stage.2.transport_to_target": 0.0,
        "stage.3.relocate_goal": 0.0
      },
      "steps": 200
    },
    {
      "episode_index": 2,
      "eval_seed": 10003,
      "final_success": 0.0,
      "native_return": -5.419786664186637,
      "stage_raw_completion": {
        "stage.0.reach_object": 0.0,
        "stage.1.controlled_lift": 0.0,
        "stage.2.transport_to_target": 0.0,
        "stage.3.relocate_goal": 0.0
      },
      "steps": 200
    },
    {
      "episode_index": 3,
      "eval_seed": 10003,
      "final_success": 0.0,
      "native_return": -1.7095184669718069,
      "stage_raw_completion": {
        "stage.0.reach_object": 0.0,
        "stage.1.controlled_lift": 0.0,
        "stage.2.transport_to_target": 0.0,
        "stage.3.relocate_goal": 0.0
      },
      "steps": 200
    },
    {
      "episode_index": 4,
      "eval_seed": 10003,
      "final_success": 0.0,
      "native_return": 7.139743093654072,
      "stage_raw_completion": {
        "stage.0.reach_object": 1.0,
        "stage.1.controlled_lift": 0.0,
        "stage.2.transport_to_target": 0.0,
        "stage.3.relocate_goal": 0.0
      },
      "steps": 200
    },
    {
      "episode_index": 0,
      "eval_seed": 10004,
      "final_success": 0.0,
      "native_return": -41.203027515301194,
      "stage_raw_completion": {
        "stage.0.reach_object": 0.0,
        "stage.1.controlled_lift": 0.0,
        "stage.2.transport_to_target": 0.0,
        "stage.3.relocate_goal": 0.0
      },
      "steps": 200
    },
    {
      "episode_index": 1,
      "eval_seed": 10004,
      "final_success": 0.0,
      "native_return": -5.843527511048347,
      "stage_raw_completion": {
        "stage.0.reach_object": 1.0,
        "stage.1.controlled_lift": 0.0,
        "stage.2.transport_to_target": 0.0,
        "stage.3.relocate_goal": 0.0
      },
      "steps": 200
    },
    {
      "episode_index": 2,
      "eval_seed": 10004,
      "final_success": 0.0,
      "native_return": -9.976383725329187,
      "stage_raw_completion": {
        "stage.0.reach_object": 1.0,
        "stage.1.controlled_lift": 0.0,
        "stage.2.transport_to_target": 0.0,
        "stage.3.relocate_goal": 0.0
      },
      "steps": 200
    },
    {
      "episode_index": 3,
      "eval_seed": 10004,
      "final_success": 0.0,
      "native_return": 10.09338897675062,
      "stage_raw_completion": {
        "stage.0.reach_object": 1.0,
        "stage.1.controlled_lift": 1.0,
        "stage.2.transport_to_target": 0.0,
        "stage.3.relocate_goal": 0.0
      },
      "steps": 200
    },
    {
      "episode_index": 4,
      "eval_seed": 10004,
      "final_success": 0.0,
      "native_return": 2.7146652501552664,
      "stage_raw_completion": {
        "stage.0.reach_object": 1.0,
        "stage.1.controlled_lift": 0.0,
        "stage.2.transport_to_target": 0.0,
        "stage.3.relocate_goal": 0.0
      },
      "steps": 200
    }
  ],
  "evaluation_contract": {
    "consumed_by_eureka_controller": false,
    "deterministic_policy": true,
    "episodes": 25,
    "episodes_per_seed": 5,
    "eval_seeds": [
      10000,
      10001,
      10002,
      10003,
      10004
    ],
    "final_semantics": "heldout_official_success_sustained5_latched",
    "labels_visible_to_generated_reward": false,
    "labels_visible_to_policy": false,
    "metric": "best_over_candidates_per_stage_raw_completion_rate",
    "metric_feedback_visible_to_eureka_search": false,
    "native_reward_used_by_final_metric": false,
    "stage_semantics": "ordered_unconditional_from_reset_episode_completion"
  },
  "final_success_rate": 0.0,
  "information_regime": "p1",
  "method": "eureka",
  "schema_version": "eureka_passive_unified_eval.v2",
  "stage_omr_raw_completion_rate": {
    "stage.0.reach_object": 0.6,
    "stage.1.controlled_lift": 0.08,
    "stage.2.transport_to_target": 0.04,
    "stage.3.relocate_goal": 0.0
  },
  "task": "AdroitHandRelocate-v2"
}

==> anc/FARL/reproduction/hand_5m/eureka/seed_0/training_receipt.json <==
{
  "actual_steps": 5013504,
  "nominal_steps": 5000000,
  "checkpoint_sha256": "c6e9bd0b4904ca6ab94f96ad3eb336a2270e97facdfba31d7256a3bfaac55172",
  "optimizer_state_saved": true,
  "start_mode": "fresh_initialization",
  "completed_at": 1790370409.0641067
}


==> anc/FARL/reproduction/hand_5m/eureka/seed_0/training_settings.json <==
{
  "learning_rate": 0.0003,
  "gamma": 0.99,
  "n_steps": 2048,
  "batch_size": 64,
  "n_epochs": 10,
  "gae_lambda": 0.95,
  "ent_coef": 0.0,
  "vf_coef": 0.5,
  "max_grad_norm": 0.5,
  "policy_kwargs": {},
  "n_envs": 8
}


==> anc/FARL/reproduction/hand_5m/eureka/seed_1/candidate_final_eval.v1.json <==
{
  "candidate_checkpoint": "./outputs/hand_baselines_5m_20260926/eureka/seed_1/candidate_final_model.zip",
  "candidate_checkpoint_sha256": "sha256:7e597c4d942b874369b694460dcc5f6497dbcc6c466d76a38895be3e9bb950cd",
  "candidate_reward_module": "./outputs/hand_baselines_5m_20260926/frozen_inputs/eureka_reward.py",
  "candidate_reward_sha256": "sha256:ac5a444c0683cca8bc6c0c33de1a75a02c94caffaeb680192205caf7e599b63e",
  "candidate_training_seed": 1,
  "episodes": [
    {
      "episode_index": 0,
      "eval_seed": 10000,
      "final_success": 0.0,
      "native_return": -5.866735935407663,
      "stage_raw_completion": {
        "stage.0.reach_object": 1.0,
        "stage.1.controlled_lift": 0.0,
        "stage.2.transport_to_target": 0.0,
        "stage.3.relocate_goal": 0.0
      },
      "steps": 200
    },
    {
      "episode_index": 1,
      "eval_seed": 10000,
      "final_success": 0.0,
      "native_return": -12.71714918738896,
      "stage_raw_completion": {
        "stage.0.reach_object": 1.0,
        "stage.1.controlled_lift": 0.0,
        "stage.2.transport_to_target": 0.0,
        "stage.3.relocate_goal": 0.0
      },
      "steps": 200
    },
    {
      "episode_index": 2,
      "eval_seed": 10000,
      "final_success": 0.0,
      "native_return": 6.661623091299944,
      "stage_raw_completion": {
        "stage.0.reach_object": 0.0,
        "stage.1.controlled_lift": 0.0,
        "stage.2.transport_to_target": 0.0,
        "stage.3.relocate_goal": 0.0
      },
      "steps": 200
    },
    {
      "episode_index": 3,
      "eval_seed": 10000,
      "final_success": 0.0,
      "native_return": -4.537026641041288,
      "stage_raw_completion": {
        "stage.0.reach_object": 1.0,
        "stage.1.controlled_lift": 0.0,
        "stage.2.transport_to_target": 0.0,
        "stage.3.relocate_goal": 0.0
      },
      "steps": 200
    },
    {
      "episode_index": 4,
      "eval_seed": 10000,
      "final_success": 0.0,
      "native_return": -4.200558681422898,
      "stage_raw_completion": {
        "stage.0.reach_object": 1.0,
        "stage.1.controlled_lift": 0.0,
        "stage.2.transport_to_target": 0.0,
        "stage.3.relocate_goal": 0.0
      },
      "steps": 200
    },
    {
      "episode_index": 0,
      "eval_seed": 10001,
      "final_success": 0.0,
      "native_return": -5.151636517950881,
      "stage_raw_completion": {
        "stage.0.reach_object": 0.0,
        "stage.1.controlled_lift": 0.0,
        "stage.2.transport_to_target": 0.0,
        "stage.3.relocate_goal": 0.0
      },
      "steps": 200
    },
    {
      "episode_index": 1,
      "eval_seed": 10001,
      "final_success": 0.0,
      "native_return": -4.473455150163794,
      "stage_raw_completion": {
        "stage.0.reach_object": 1.0,
        "stage.1.controlled_lift": 0.0,
        "stage.2.transport_to_target": 0.0,
        "stage.3.relocate_goal": 0.0
      },
      "steps": 200
    },
    {
      "episode_index": 2,
      "eval_seed": 10001,
      "final_success": 0.0,
      "native_return": -6.26945757211398,
      "stage_raw_completion": {
        "stage.0.reach_object": 0.0,
        "stage.1.controlled_lift": 0.0,
        "stage.2.transport_to_target": 0.0,
        "stage.3.relocate_goal": 0.0
      },
      "steps": 200
    },
    {
      "episode_index": 3,
      "eval_seed": 10001,
      "final_success": 0.0,
      "native_return": 8.23539930851393,
      "stage_raw_completion": {
        "stage.0.reach_object": 1.0,
        "stage.1.controlled_lift": 0.0,
        "stage.2.transport_to_target": 0.0,
        "stage.3.relocate_goal": 0.0
      },
      "steps": 200
    },
    {
      "episode_index": 4,
      "eval_seed": 10001,
      "final_success": 0.0,
      "native_return": -4.302927291749613,
      "stage_raw_completion": {
        "stage.0.reach_object": 1.0,
        "stage.1.controlled_lift": 0.0,
        "stage.2.transport_to_target": 0.0,
        "stage.3.relocate_goal": 0.0
      },
      "steps": 200
    },
    {
      "episode_index": 0,
      "eval_seed": 10002,
      "final_success": 0.0,
      "native_return": -4.682349397206538,
      "stage_raw_completion": {
        "stage.0.reach_object": 0.0,
        "stage.1.controlled_lift": 0.0,
        "stage.2.transport_to_target": 0.0,
        "stage.3.relocate_goal": 0.0
      },
      "steps": 200
    },
    {
      "episode_index": 1,
      "eval_seed": 10002,
      "final_success": 0.0,
      "native_return": -11.119728736785195,
      "stage_raw_completion": {
        "stage.0.reach_object": 1.0,
        "stage.1.controlled_lift": 1.0,
        "stage.2.transport_to_target": 0.0,
        "stage.3.relocate_goal": 0.0
      },
      "steps": 200
    },
    {
      "episode_index": 2,
      "eval_seed": 10002,
      "final_success": 0.0,
      "native_return": 8.00338639094566,
      "stage_raw_completion": {
        "stage.0.reach_object": 1.0,
        "stage.1.controlled_lift": 1.0,
        "stage.2.transport_to_target": 0.0,
        "stage.3.relocate_goal": 0.0
      },
      "steps": 200
    },
    {
      "episode_index": 3,
      "eval_seed": 10002,
      "final_success": 0.0,
      "native_return": -5.532217799954761,
      "stage_raw_completion": {
        "stage.0.reach_object": 0.0,
        "stage.1.controlled_lift": 0.0,
        "stage.2.transport_to_target": 0.0,
        "stage.3.relocate_goal": 0.0
      },
      "steps": 200
    },
    {
      "episode_index": 4,
      "eval_seed": 10002,
      "final_success": 0.0,
      "native_return": -15.364896653537246,
      "stage_raw_completion": {
        "stage.0.reach_object": 0.0,
        "stage.1.controlled_lift": 0.0,
        "stage.2.transport_to_target": 0.0,
        "stage.3.relocate_goal": 0.0
      },
      "steps": 200
    },
    {
      "episode_index": 0,
      "eval_seed": 10003,
      "final_success": 0.0,
      "native_return": -10.752008135525555,
      "stage_raw_completion": {
        "stage.0.reach_object": 1.0,
        "stage.1.controlled_lift": 0.0,
        "stage.2.transport_to_target": 0.0,
        "stage.3.relocate_goal": 0.0
      },
      "steps": 200
    },
    {
      "episode_index": 1,
      "eval_seed": 10003,
      "final_success": 0.0,
      "native_return": -5.18103244767358,
      "stage_raw_completion": {
        "stage.0.reach_object": 1.0,
        "stage.1.controlled_lift": 0.0,
        "stage.2.transport_to_target": 0.0,
        "stage.3.relocate_goal": 0.0
      },
      "steps": 200
    },
    {
      "episode_index": 2,
      "eval_seed": 10003,
      "final_success": 0.0,
      "native_return": -6.5105463566206305,
      "stage_raw_completion": {
        "stage.0.reach_object": 0.0,
        "stage.1.controlled_lift": 0.0,
        "stage.2.transport_to_target": 0.0,
        "stage.3.relocate_goal": 0.0
      },
      "steps": 200
    },
    {
      "episode_index": 3,
      "eval_seed": 10003,
      "final_success": 0.0,
      "native_return": -10.936821920354785,
      "stage_raw_completion": {
        "stage.0.reach_object": 0.0,
        "stage.1.controlled_lift": 0.0,
        "stage.2.transport_to_target": 0.0,
        "stage.3.relocate_goal": 0.0
      },
      "steps": 200
    },
    {
      "episode_index": 4,
      "eval_seed": 10003,
      "final_success": 0.0,
      "native_return": -5.261087727909258,
      "stage_raw_completion": {
        "stage.0.reach_object": 1.0,
        "stage.1.controlled_lift": 1.0,
        "stage.2.transport_to_target": 0.0,
        "stage.3.relocate_goal": 0.0
      },
      "steps": 200
    },
    {
      "episode_index": 0,
      "eval_seed": 10004,
      "final_success": 0.0,
      "native_return": 4.525709928908032,
      "stage_raw_completion": {
        "stage.0.reach_object": 0.0,
        "stage.1.controlled_lift": 0.0,
        "stage.2.transport_to_target": 0.0,
        "stage.3.relocate_goal": 0.0
      },
      "steps": 200
    },
    {
      "episode_index": 1,
      "eval_seed": 10004,
      "final_success": 0.0,
      "native_return": 7.763989048471539,
      "stage_raw_completion": {
        "stage.0.reach_object": 1.0,
        "stage.1.controlled_lift": 0.0,
        "stage.2.transport_to_target": 1.0,
        "stage.3.relocate_goal": 0.0
      },
      "steps": 200
    },
    {
      "episode_index": 2,
      "eval_seed": 10004,
      "final_success": 0.0,
      "native_return": 14.862899860913787,
      "stage_raw_completion": {
        "stage.0.reach_object": 0.0,
        "stage.1.controlled_lift": 0.0,
        "stage.2.transport_to_target": 1.0,
        "stage.3.relocate_goal": 0.0
      },
      "steps": 200
    },
    {
      "episode_index": 3,
      "eval_seed": 10004,
      "final_success": 0.0,
      "native_return": -4.845923464867266,
      "stage_raw_completion": {
        "stage.0.reach_object": 1.0,
        "stage.1.controlled_lift": 0.0,
        "stage.2.transport_to_target": 0.0,
        "stage.3.relocate_goal": 0.0
      },
      "steps": 200
    },
    {
      "episode_index": 4,
      "eval_seed": 10004,
      "final_success": 0.0,
      "native_return": 9.58628211838306,
      "stage_raw_completion": {
        "stage.0.reach_object": 1.0,
        "stage.1.controlled_lift": 0.0,
        "stage.2.transport_to_target": 0.0,
        "stage.3.relocate_goal": 0.0
      },
      "steps": 200
    }
  ],
  "evaluation_contract": {
    "consumed_by_eureka_controller": false,
    "deterministic_policy": true,
    "episodes": 25,
    "episodes_per_seed": 5,
    "eval_seeds": [
      10000,
      10001,
      10002,
      10003,
      10004
    ],
    "final_semantics": "heldout_official_success_sustained5_latched",
    "labels_visible_to_generated_reward": false,
    "labels_visible_to_policy": false,
    "metric": "best_over_candidates_per_stage_raw_completion_rate",
    "metric_feedback_visible_to_eureka_search": false,
    "native_reward_used_by_final_metric": false,
    "stage_semantics": "ordered_unconditional_from_reset_episode_completion"
  },
  "final_success_rate": 0.0,
  "information_regime": "p1",
  "method": "eureka",
  "schema_version": "eureka_passive_unified_eval.v2",
  "stage_omr_raw_completion_rate": {
    "stage.0.reach_object": 0.6,
    "stage.1.controlled_lift": 0.12,
    "stage.2.transport_to_target": 0.08,
    "stage.3.relocate_goal": 0.0
  },
  "task": "AdroitHandRelocate-v2"
}

==> anc/FARL/reproduction/hand_5m/eureka/seed_1/training_receipt.json <==
{
  "actual_steps": 5013504,
  "nominal_steps": 5000000,
  "checkpoint_sha256": "7e597c4d942b874369b694460dcc5f6497dbcc6c466d76a38895be3e9bb950cd",
  "optimizer_state_saved": true,
  "start_mode": "fresh_initialization",
  "completed_at": 1790370657.8603764
}


==> anc/FARL/reproduction/hand_5m/eureka/seed_1/training_settings.json <==
{
  "learning_rate": 0.0003,
  "gamma": 0.99,
  "n_steps": 2048,
  "batch_size": 64,
  "n_epochs": 10,
  "gae_lambda": 0.95,
  "ent_coef": 0.0,
  "vf_coef": 0.5,
  "max_grad_norm": 0.5,
  "policy_kwargs": {},
  "n_envs": 8
}


==> anc/FARL/reproduction/hand_5m/eureka/seed_2/candidate_final_eval.v1.json <==
{
  "candidate_checkpoint": "./outputs/hand_baselines_5m_20260926/eureka/seed_2/candidate_final_model.zip",
  "candidate_checkpoint_sha256": "sha256:87eee1d287a63ef23b61308bc19d522ae04f78902398a7f72ae025278810f289",
  "candidate_reward_module": "./outputs/hand_baselines_5m_20260926/frozen_inputs/eureka_reward.py",
  "candidate_reward_sha256": "sha256:ac5a444c0683cca8bc6c0c33de1a75a02c94caffaeb680192205caf7e599b63e",
  "candidate_training_seed": 2,
  "episodes": [
    {
      "episode_index": 0,
      "eval_seed": 10000,
      "final_success": 0.0,
      "native_return": 10.750329066704795,
      "stage_raw_completion": {
        "stage.0.reach_object": 0.0,
        "stage.1.controlled_lift": 0.0,
        "stage.2.transport_to_target": 0.0,
        "stage.3.relocate_goal": 0.0
      },
      "steps": 200
    },
    {
      "episode_index": 1,
      "eval_seed": 10000,
      "final_success": 0.0,
      "native_return": -5.149726554357763,
      "stage_raw_completion": {
        "stage.0.reach_object": 1.0,
        "stage.1.controlled_lift": 0.0,
        "stage.2.transport_to_target": 0.0,
        "stage.3.relocate_goal": 0.0
      },
      "steps": 200
    },
    {
      "episode_index": 2,
      "eval_seed": 10000,
      "final_success": 0.0,
      "native_return": 3.3666196971804783,
      "stage_raw_completion": {
        "stage.0.reach_object": 1.0,
        "stage.1.controlled_lift": 0.0,
        "stage.2.transport_to_target": 1.0,
        "stage.3.relocate_goal": 0.0
      },
      "steps": 200
    },
    {
      "episode_index": 3,
      "eval_seed": 10000,
      "final_success": 0.0,
      "native_return": -11.659793953964188,
      "stage_raw_completion": {
        "stage.0.reach_object": 0.0,
        "stage.1.controlled_lift": 0.0,
        "stage.2.transport_to_target": 0.0,
        "stage.3.relocate_goal": 0.0
      },
      "steps": 200
    },
    {
      "episode_index": 4,
      "eval_seed": 10000,
      "final_success": 0.0,
      "native_return": -11.571085734893476,
      "stage_raw_completion": {
        "stage.0.reach_object": 0.0,
        "stage.1.controlled_lift": 0.0,
        "stage.2.transport_to_target": 0.0,
        "stage.3.relocate_goal": 0.0
      },
      "steps": 200
    },
    {
      "episode_index": 0,
      "eval_seed": 10001,
      "final_success": 0.0,
      "native_return": 0.8742590997600247,
      "stage_raw_completion": {
        "stage.0.reach_object": 1.0,
        "stage.1.controlled_lift": 1.0,
        "stage.2.transport_to_target": 0.0,
        "stage.3.relocate_goal": 0.0
      },
      "steps": 200
    },
    {
      "episode_index": 1,
      "eval_seed": 10001,
      "final_success": 0.0,
      "native_return": -15.380518184341025,
      "stage_raw_completion": {
        "stage.0.reach_object": 1.0,
        "stage.1.controlled_lift": 1.0,
        "stage.2.transport_to_target": 0.0,
        "stage.3.relocate_goal": 0.0
      },
      "steps": 200
    },
    {
      "episode_index": 2,
      "eval_seed": 10001,
      "final_success": 0.0,
      "native_return": -5.802649077030939,
      "stage_raw_completion": {
        "stage.0.reach_object": 0.0,
        "stage.1.controlled_lift": 0.0,
        "stage.2.transport_to_target": 0.0,
        "stage.3.relocate_goal": 0.0
      },
      "steps": 200
    },
    {
      "episode_index": 3,
      "eval_seed": 10001,
      "final_success": 0.0,
      "native_return": -10.508035893511863,
      "stage_raw_completion": {
        "stage.0.reach_object": 1.0,
        "stage.1.controlled_lift": 0.0,
        "stage.2.transport_to_target": 0.0,
        "stage.3.relocate_goal": 0.0
      },
      "steps": 200
    },
    {
      "episode_index": 4,
      "eval_seed": 10001,
      "final_success": 0.0,
      "native_return": -8.570549793704455,
      "stage_raw_completion": {
        "stage.0.reach_object": 1.0,
        "stage.1.controlled_lift": 1.0,
        "stage.2.transport_to_target": 0.0,
        "stage.3.relocate_goal": 0.0
      },
      "steps": 200
    },
    {
      "episode_index": 0,
      "eval_seed": 10002,
      "final_success": 0.0,
      "native_return": -11.23668022532751,
      "stage_raw_completion": {
        "stage.0.reach_object": 1.0,
        "stage.1.controlled_lift": 0.0,
        "stage.2.transport_to_target": 0.0,
        "stage.3.relocate_goal": 0.0
      },
      "steps": 200
    },
    {
      "episode_index": 1,
      "eval_seed": 10002,
      "final_success": 0.0,
      "native_return": -3.835130332246152,
      "stage_raw_completion": {
        "stage.0.reach_object": 1.0,
        "stage.1.controlled_lift": 0.0,
        "stage.2.transport_to_target": 0.0,
        "stage.3.relocate_goal": 0.0
      },
      "steps": 200
    },
    {
      "episode_index": 2,
      "eval_seed": 10002,
      "final_success": 0.0,
      "native_return": -3.0117263464389947,
      "stage_raw_completion": {
        "stage.0.reach_object": 1.0,
        "stage.1.controlled_lift": 0.0,
        "stage.2.transport_to_target": 0.0,
        "stage.3.relocate_goal": 0.0
      },
      "steps": 200
    },
    {
      "episode_index": 3,
      "eval_seed": 10002,
      "final_success": 0.0,
      "native_return": -5.490132780413254,
      "stage_raw_completion": {
        "stage.0.reach_object": 0.0,
        "stage.1.controlled_lift": 0.0,
        "stage.2.transport_to_target": 0.0,
        "stage.3.relocate_goal": 0.0
      },
      "steps": 200
    },
    {
      "episode_index": 4,
      "eval_seed": 10002,
      "final_success": 0.0,
      "native_return": -4.938210793459353,
      "stage_raw_completion": {
        "stage.0.reach_object": 0.0,
        "stage.1.controlled_lift": 0.0,
        "stage.2.transport_to_target": 0.0,
        "stage.3.relocate_goal": 0.0
      },
      "steps": 200
    },
    {
      "episode_index": 0,
      "eval_seed": 10003,
      "final_success": 0.0,
      "native_return": 7.292372325383957,
      "stage_raw_completion": {
        "stage.0.reach_object": 0.0,
        "stage.1.controlled_lift": 0.0,
        "stage.2.transport_to_target": 0.0,
        "stage.3.relocate_goal": 0.0
      },
      "steps": 200
    },
    {
      "episode_index": 1,
      "eval_seed": 10003,
      "final_success": 0.0,
      "native_return": 17.187897772540477,
      "stage_raw_completion": {
        "stage.0.reach_object": 1.0,
        "stage.1.controlled_lift": 1.0,
        "stage.2.transport_to_target": 0.0,
        "stage.3.relocate_goal": 0.0
      },
      "steps": 200
    },
    {
      "episode_index": 2,
      "eval_seed": 10003,
      "final_success": 0.0,
      "native_return": -4.307400530293312,
      "stage_raw_completion": {
        "stage.0.reach_object": 0.0,
        "stage.1.controlled_lift": 0.0,
        "stage.2.transport_to_target": 0.0,
        "stage.3.relocate_goal": 0.0
      },
      "steps": 200
    },
    {
      "episode_index": 3,
      "eval_seed": 10003,
      "final_success": 0.0,
      "native_return": -4.764810757947521,
      "stage_raw_completion": {
        "stage.0.reach_object": 1.0,
        "stage.1.controlled_lift": 0.0,
        "stage.2.transport_to_target": 0.0,
        "stage.3.relocate_goal": 0.0
      },
      "steps": 200
    },
    {
      "episode_index": 4,
      "eval_seed": 10003,
      "final_success": 0.0,
      "native_return": 0.886968992481808,
      "stage_raw_completion": {
        "stage.0.reach_object": 1.0,
        "stage.1.controlled_lift": 1.0,
        "stage.2.transport_to_target": 0.0,
        "stage.3.relocate_goal": 0.0
      },
      "steps": 200
    },
    {
      "episode_index": 0,
      "eval_seed": 10004,
      "final_success": 0.0,
      "native_return": -4.220034127064939,
      "stage_raw_completion": {
        "stage.0.reach_object": 1.0,
        "stage.1.controlled_lift": 0.0,
        "stage.2.transport_to_target": 0.0,
        "stage.3.relocate_goal": 0.0
      },
      "steps": 200
    },
    {
      "episode_index": 1,
      "eval_seed": 10004,
      "final_success": 0.0,
      "native_return": -4.251557206030213,
      "stage_raw_completion": {
        "stage.0.reach_object": 1.0,
        "stage.1.controlled_lift": 0.0,
        "stage.2.transport_to_target": 0.0,
        "stage.3.relocate_goal": 0.0
      },
      "steps": 200
    },
    {
      "episode_index": 2,
      "eval_seed": 10004,
      "final_success": 0.0,
      "native_return": -13.882019586680718,
      "stage_raw_completion": {
        "stage.0.reach_object": 1.0,
        "stage.1.controlled_lift": 0.0,
        "stage.2.transport_to_target": 0.0,
        "stage.3.relocate_goal": 0.0
      },
      "steps": 200
    },
    {
      "episode_index": 3,
      "eval_seed": 10004,
      "final_success": 0.0,
      "native_return": -3.260840180570475,
      "stage_raw_completion": {
        "stage.0.reach_object": 1.0,
        "stage.1.controlled_lift": 0.0,
        "stage.2.transport_to_target": 0.0,
        "stage.3.relocate_goal": 0.0
      },
      "steps": 200
    },
    {
      "episode_index": 4,
      "eval_seed": 10004,
      "final_success": 0.0,
      "native_return": 2.7193197607370823,
      "stage_raw_completion": {
        "stage.0.reach_object": 0.0,
        "stage.1.controlled_lift": 0.0,
        "stage.2.transport_to_target": 0.0,
        "stage.3.relocate_goal": 0.0
      },
      "steps": 200
    }
  ],
  "evaluation_contract": {
    "consumed_by_eureka_controller": false,
    "deterministic_policy": true,
    "episodes": 25,
    "episodes_per_seed": 5,
    "eval_seeds": [
      10000,
      10001,
      10002,
      10003,
      10004
    ],
    "final_semantics": "heldout_official_success_sustained5_latched",
    "labels_visible_to_generated_reward": false,
    "labels_visible_to_policy": false,
    "metric": "best_over_candidates_per_stage_raw_completion_rate",
    "metric_feedback_visible_to_eureka_search": false,
    "native_reward_used_by_final_metric": false,
    "stage_semantics": "ordered_unconditional_from_reset_episode_completion"
  },
  "final_success_rate": 0.0,
  "information_regime": "p1",
  "method": "eureka",
  "schema_version": "eureka_passive_unified_eval.v2",
  "stage_omr_raw_completion_rate": {
    "stage.0.reach_object": 0.64,
    "stage.1.controlled_lift": 0.2,
    "stage.2.transport_to_target": 0.04,
    "stage.3.relocate_goal": 0.0
  },
  "task": "AdroitHandRelocate-v2"
}

==> anc/FARL/reproduction/hand_5m/eureka/seed_2/training_receipt.json <==
{
  "actual_steps": 5013504,
  "nominal_steps": 5000000,
  "checkpoint_sha256": "87eee1d287a63ef23b61308bc19d522ae04f78902398a7f72ae025278810f289",
  "optimizer_state_saved": true,
  "start_mode": "fresh_initialization",
  "completed_at": 1790369771.4013371
}


==> anc/FARL/reproduction/hand_5m/eureka/seed_2/training_settings.json <==
{
  "learning_rate": 0.0003,
  "gamma": 0.99,
  "n_steps": 2048,
  "batch_size": 64,
  "n_epochs": 10,
  "gae_lambda": 0.95,
  "ent_coef": 0.0,
  "vf_coef": 0.5,
  "max_grad_norm": 0.5,
  "policy_kwargs": {},
  "n_envs": 8
}


==> anc/FARL/reproduction/hand_5m/eureka/seed_3/candidate_final_eval.v1.json <==
{
  "candidate_checkpoint": "./outputs/hand_baselines_5m_20260926/eureka/seed_3/candidate_final_model.zip",
  "candidate_checkpoint_sha256": "sha256:ca0bcbb1fdcd1b31b3ff7e035d879a687ef583467da27a9d9b150db82aef1904",
  "candidate_reward_module": "./outputs/hand_baselines_5m_20260926/frozen_inputs/eureka_reward.py",
  "candidate_reward_sha256": "sha256:ac5a444c0683cca8bc6c0c33de1a75a02c94caffaeb680192205caf7e599b63e",
  "candidate_training_seed": 3,
  "episodes": [
    {
      "episode_index": 0,
      "eval_seed": 10000,
      "final_success": 0.0,
      "native_return": 0.5795628003378838,
      "stage_raw_completion": {
        "stage.0.reach_object": 1.0,
        "stage.1.controlled_lift": 0.0,
        "stage.2.transport_to_target": 0.0,
        "stage.3.relocate_goal": 0.0
      },
      "steps": 200
    },
    {
      "episode_index": 1,
      "eval_seed": 10000,
      "final_success": 0.0,
      "native_return": -5.910554449161191,
      "stage_raw_completion": {
        "stage.0.reach_object": 0.0,
        "stage.1.controlled_lift": 0.0,
        "stage.2.transport_to_target": 0.0,
        "stage.3.relocate_goal": 0.0
      },
      "steps": 200
    },
    {
      "episode_index": 2,
      "eval_seed": 10000,
      "final_success": 0.0,
      "native_return": -6.732593158532263,
      "stage_raw_completion": {
        "stage.0.reach_object": 1.0,
        "stage.1.controlled_lift": 0.0,
        "stage.2.transport_to_target": 0.0,
        "stage.3.relocate_goal": 0.0
      },
      "steps": 200
    },
    {
      "episode_index": 3,
      "eval_seed": 10000,
      "final_success": 0.0,
      "native_return": -4.604978905880309,
      "stage_raw_completion": {
        "stage.0.reach_object": 0.0,
        "stage.1.controlled_lift": 0.0,
        "stage.2.transport_to_target": 0.0,
        "stage.3.relocate_goal": 0.0
      },
      "steps": 200
    },
    {
      "episode_index": 4,
      "eval_seed": 10000,
      "final_success": 0.0,
      "native_return": 4.4008957012928205,
      "stage_raw_completion": {
        "stage.0.reach_object": 1.0,
        "stage.1.controlled_lift": 0.0,
        "stage.2.transport_to_target": 0.0,
        "stage.3.relocate_goal": 0.0
      },
      "steps": 200
    },
    {
      "episode_index": 0,
      "eval_seed": 10001,
      "final_success": 0.0,
      "native_return": -5.249979762418694,
      "stage_raw_completion": {
        "stage.0.reach_object": 0.0,
        "stage.1.controlled_lift": 0.0,
        "stage.2.transport_to_target": 0.0,
        "stage.3.relocate_goal": 0.0
      },
      "steps": 200
    },
    {
      "episode_index": 1,
      "eval_seed": 10001,
      "final_success": 0.0,
      "native_return": -3.44085693221852,
      "stage_raw_completion": {
        "stage.0.reach_object": 1.0,
        "stage.1.controlled_lift": 0.0,
        "stage.2.transport_to_target": 0.0,
        "stage.3.relocate_goal": 0.0
      },
      "steps": 200
    },
    {
      "episode_index": 2,
      "eval_seed": 10001,
      "final_success": 0.0,
      "native_return": -5.239823253139523,
      "stage_raw_completion": {
        "stage.0.reach_object": 0.0,
        "stage.1.controlled_lift": 0.0,
        "stage.2.transport_to_target": 0.0,
        "stage.3.relocate_goal": 0.0
      },
      "steps": 200
    },
    {
      "episode_index": 3,
      "eval_seed": 10001,
      "final_success": 0.0,
      "native_return": -4.415437660258212,
      "stage_raw_completion": {
        "stage.0.reach_object": 1.0,
        "stage.1.controlled_lift": 0.0,
        "stage.2.transport_to_target": 0.0,
        "stage.3.relocate_goal": 0.0
      },
      "steps": 200
    },
    {
      "episode_index": 4,
      "eval_seed": 10001,
      "final_success": 0.0,
      "native_return": -4.691657567884131,
      "stage_raw_completion": {
        "stage.0.reach_object": 1.0,
        "stage.1.controlled_lift": 0.0,
        "stage.2.transport_to_target": 0.0,
        "stage.3.relocate_goal": 0.0
      },
      "steps": 200
    },
    {
      "episode_index": 0,
      "eval_seed": 10002,
      "final_success": 0.0,
      "native_return": 1.8159533279012052,
      "stage_raw_completion": {
        "stage.0.reach_object": 1.0,
        "stage.1.controlled_lift": 0.0,
        "stage.2.transport_to_target": 0.0,
        "stage.3.relocate_goal": 0.0
      },
      "steps": 200
    },
    {
      "episode_index": 1,
      "eval_seed": 10002,
      "final_success": 0.0,
      "native_return": -4.552798984059466,
      "stage_raw_completion": {
        "stage.0.reach_object": 0.0,
        "stage.1.controlled_lift": 0.0,
        "stage.2.transport_to_target": 0.0,
        "stage.3.relocate_goal": 0.0
      },
      "steps": 200
    },
    {
      "episode_index": 2,
      "eval_seed": 10002,
      "final_success": 0.0,
      "native_return": -3.1271622277357585,
      "stage_raw_completion": {
        "stage.0.reach_object": 0.0,
        "stage.1.controlled_lift": 0.0,
        "stage.2.transport_to_target": 0.0,
        "stage.3.relocate_goal": 0.0
      },
      "steps": 200
    },
    {
      "episode_index": 3,
      "eval_seed": 10002,
      "final_success": 0.0,
      "native_return": -9.008729175598438,
      "stage_raw_completion": {
        "stage.0.reach_object": 0.0,
        "stage.1.controlled_lift": 0.0,
        "stage.2.transport_to_target": 0.0,
        "stage.3.relocate_goal": 0.0
      },
      "steps": 200
    },
    {
      "episode_index": 4,
      "eval_seed": 10002,
      "final_success": 0.0,
      "native_return": -13.424794516030142,
      "stage_raw_completion": {
        "stage.0.reach_object": 0.0,
        "stage.1.controlled_lift": 0.0,
        "stage.2.transport_to_target": 0.0,
        "stage.3.relocate_goal": 0.0
      },
      "steps": 200
    },
    {
      "episode_index": 0,
      "eval_seed": 10003,
      "final_success": 0.0,
      "native_return": -5.394192782649326,
      "stage_raw_completion": {
        "stage.0.reach_object": 1.0,
        "stage.1.controlled_lift": 0.0,
        "stage.2.transport_to_target": 0.0,
        "stage.3.relocate_goal": 0.0
      },
      "steps": 200
    },
    {
      "episode_index": 1,
      "eval_seed": 10003,
      "final_success": 0.0,
      "native_return": -1.918484305772147,
      "stage_raw_completion": {
        "stage.0.reach_object": 0.0,
        "stage.1.controlled_lift": 0.0,
        "stage.2.transport_to_target": 0.0,
        "stage.3.relocate_goal": 0.0
      },
      "steps": 200
    },
    {
      "episode_index": 2,
      "eval_seed": 10003,
      "final_success": 0.0,
      "native_return": -5.353788001944516,
      "stage_raw_completion": {
        "stage.0.reach_object": 0.0,
        "stage.1.controlled_lift": 0.0,
        "stage.2.transport_to_target": 0.0,
        "stage.3.relocate_goal": 0.0
      },
      "steps": 200
    },
    {
      "episode_index": 3,
      "eval_seed": 10003,
      "final_success": 0.0,
      "native_return": -8.50536113012437,
      "stage_raw_completion": {
        "stage.0.reach_object": 0.0,
        "stage.1.controlled_lift": 0.0,
        "stage.2.transport_to_target": 0.0,
        "stage.3.relocate_goal": 0.0
      },
      "steps": 200
    },
    {
      "episode_index": 4,
      "eval_seed": 10003,
      "final_success": 0.0,
      "native_return": -7.193218975770644,
      "stage_raw_completion": {
        "stage.0.reach_object": 1.0,
        "stage.1.controlled_lift": 0.0,
        "stage.2.transport_to_target": 0.0,
        "stage.3.relocate_goal": 0.0
      },
      "steps": 200
    },
    {
      "episode_index": 0,
      "eval_seed": 10004,
      "final_success": 0.0,
      "native_return": -4.156094459434722,
      "stage_raw_completion": {
        "stage.0.reach_object": 0.0,
        "stage.1.controlled_lift": 0.0,
        "stage.2.transport_to_target": 0.0,
        "stage.3.relocate_goal": 0.0
      },
      "steps": 200
    },
    {
      "episode_index": 1,
      "eval_seed": 10004,
      "final_success": 0.0,
      "native_return": 2.2239694161809553,
      "stage_raw_completion": {
        "stage.0.reach_object": 1.0,
        "stage.1.controlled_lift": 1.0,
        "stage.2.transport_to_target": 0.0,
        "stage.3.relocate_goal": 0.0
      },
      "steps": 200
    },
    {
      "episode_index": 2,
      "eval_seed": 10004,
      "final_success": 0.0,
      "native_return": -4.353529993623378,
      "stage_raw_completion": {
        "stage.0.reach_object": 0.0,
        "stage.1.controlled_lift": 0.0,
        "stage.2.transport_to_target": 0.0,
        "stage.3.relocate_goal": 0.0
      },
      "steps": 200
    },
    {
      "episode_index": 3,
      "eval_seed": 10004,
      "final_success": 0.0,
      "native_return": -1.7540067232944327,
      "stage_raw_completion": {
        "stage.0.reach_object": 1.0,
        "stage.1.controlled_lift": 0.0,
        "stage.2.transport_to_target": 0.0,
        "stage.3.relocate_goal": 0.0
      },
      "steps": 200
    },
    {
      "episode_index": 4,
      "eval_seed": 10004,
      "final_success": 0.0,
      "native_return": -7.735667173064701,
      "stage_raw_completion": {
        "stage.0.reach_object": 1.0,
        "stage.1.controlled_lift": 1.0,
        "stage.2.transport_to_target": 0.0,
        "stage.3.relocate_goal": 0.0
      },
      "steps": 200
    }
  ],
  "evaluation_contract": {
    "consumed_by_eureka_controller": false,
    "deterministic_policy": true,
    "episodes": 25,
    "episodes_per_seed": 5,
    "eval_seeds": [
      10000,
      10001,
      10002,
      10003,
      10004
    ],
    "final_semantics": "heldout_official_success_sustained5_latched",
    "labels_visible_to_generated_reward": false,
    "labels_visible_to_policy": false,
    "metric": "best_over_candidates_per_stage_raw_completion_rate",
    "metric_feedback_visible_to_eureka_search": false,
    "native_reward_used_by_final_metric": false,
    "stage_semantics": "ordered_unconditional_from_reset_episode_completion"
  },
  "final_success_rate": 0.0,
  "information_regime": "p1",
  "method": "eureka",
  "schema_version": "eureka_passive_unified_eval.v2",
  "stage_omr_raw_completion_rate": {
    "stage.0.reach_object": 0.48,
    "stage.1.controlled_lift": 0.08,
    "stage.2.transport_to_target": 0.0,
    "stage.3.relocate_goal": 0.0
  },
  "task": "AdroitHandRelocate-v2"
}

==> anc/FARL/reproduction/hand_5m/eureka/seed_3/training_receipt.json <==
{
  "actual_steps": 5013504,
  "nominal_steps": 5000000,
  "checkpoint_sha256": "ca0bcbb1fdcd1b31b3ff7e035d879a687ef583467da27a9d9b150db82aef1904",
  "optimizer_state_saved": true,
  "start_mode": "fresh_initialization",
  "completed_at": 1790370670.3520937
}


==> anc/FARL/reproduction/hand_5m/eureka/seed_3/training_settings.json <==
{
  "learning_rate": 0.0003,
  "gamma": 0.99,
  "n_steps": 2048,
  "batch_size": 64,
  "n_epochs": 10,
  "gae_lambda": 0.95,
  "ent_coef": 0.0,
  "vf_coef": 0.5,
  "max_grad_norm": 0.5,
  "policy_kwargs": {},
  "n_envs": 8
}


==> anc/FARL/reproduction/hand_5m/eureka/seed_4/candidate_final_eval.v1.json <==
{
  "candidate_checkpoint": "./outputs/hand_baselines_5m_20260926/eureka/seed_4/candidate_final_model.zip",
  "candidate_checkpoint_sha256": "sha256:59d8b50fcc6fe05dab6d055d983477293e62793fdae3f2c4e89da9cada8d60fa",
  "candidate_reward_module": "./outputs/hand_baselines_5m_20260926/frozen_inputs/eureka_reward.py",
  "candidate_reward_sha256": "sha256:ac5a444c0683cca8bc6c0c33de1a75a02c94caffaeb680192205caf7e599b63e",
  "candidate_training_seed": 4,
  "episodes": [
    {
      "episode_index": 0,
      "eval_seed": 10000,
      "final_success": 0.0,
      "native_return": 8.644454819885746,
      "stage_raw_completion": {
        "stage.0.reach_object": 1.0,
        "stage.1.controlled_lift": 0.0,
        "stage.2.transport_to_target": 0.0,
        "stage.3.relocate_goal": 0.0
      },
      "steps": 200
    },
    {
      "episode_index": 1,
      "eval_seed": 10000,
      "final_success": 0.0,
      "native_return": -23.737135530344638,
      "stage_raw_completion": {
        "stage.0.reach_object": 1.0,
        "stage.1.controlled_lift": 0.0,
        "stage.2.transport_to_target": 0.0,
        "stage.3.relocate_goal": 0.0
      },
      "steps": 200
    },
    {
      "episode_index": 2,
      "eval_seed": 10000,
      "final_success": 0.0,
      "native_return": 14.611511298650147,
      "stage_raw_completion": {
        "stage.0.reach_object": 1.0,
        "stage.1.controlled_lift": 0.0,
        "stage.2.transport_to_target": 0.0,
        "stage.3.relocate_goal": 0.0
      },
      "steps": 200
    },
    {
      "episode_index": 3,
      "eval_seed": 10000,
      "final_success": 0.0,
      "native_return": -3.0448752216902166,
      "stage_raw_completion": {
        "stage.0.reach_object": 0.0,
        "stage.1.controlled_lift": 0.0,
        "stage.2.transport_to_target": 0.0,
        "stage.3.relocate_goal": 0.0
      },
      "steps": 200
    },
    {
      "episode_index": 4,
      "eval_seed": 10000,
      "final_success": 0.0,
      "native_return": -4.181238216757265,
      "stage_raw_completion": {
        "stage.0.reach_object": 1.0,
        "stage.1.controlled_lift": 0.0,
        "stage.2.transport_to_target": 0.0,
        "stage.3.relocate_goal": 0.0
      },
      "steps": 200
    },
    {
      "episode_index": 0,
      "eval_seed": 10001,
      "final_success": 0.0,
      "native_return": -5.426366859877991,
      "stage_raw_completion": {
        "stage.0.reach_object": 0.0,
        "stage.1.controlled_lift": 0.0,
        "stage.2.transport_to_target": 0.0,
        "stage.3.relocate_goal": 0.0
      },
      "steps": 200
    },
    {
      "episode_index": 1,
      "eval_seed": 10001,
      "final_success": 0.0,
      "native_return": -13.657700759014933,
      "stage_raw_completion": {
        "stage.0.reach_object": 0.0,
        "stage.1.controlled_lift": 0.0,
        "stage.2.transport_to_target": 0.0,
        "stage.3.relocate_goal": 0.0
      },
      "steps": 200
    },
    {
      "episode_index": 2,
      "eval_seed": 10001,
      "final_success": 0.0,
      "native_return": -5.739419836019771,
      "stage_raw_completion": {
        "stage.0.reach_object": 0.0,
        "stage.1.controlled_lift": 0.0,
        "stage.2.transport_to_target": 0.0,
        "stage.3.relocate_goal": 0.0
      },
      "steps": 200
    },
    {
      "episode_index": 3,
      "eval_seed": 10001,
      "final_success": 0.0,
      "native_return": 10.934631107637783,
      "stage_raw_completion": {
        "stage.0.reach_object": 0.0,
        "stage.1.controlled_lift": 0.0,
        "stage.2.transport_to_target": 0.0,
        "stage.3.relocate_goal": 0.0
      },
      "steps": 200
    },
    {
      "episode_index": 4,
      "eval_seed": 10001,
      "final_success": 0.0,
      "native_return": 22.045737774111736,
      "stage_raw_completion": {
        "stage.0.reach_object": 1.0,
        "stage.1.controlled_lift": 0.0,
        "stage.2.transport_to_target": 0.0,
        "stage.3.relocate_goal": 0.0
      },
      "steps": 200
    },
    {
      "episode_index": 0,
      "eval_seed": 10002,
      "final_success": 0.0,
      "native_return": -4.955797963225198,
      "stage_raw_completion": {
        "stage.0.reach_object": 1.0,
        "stage.1.controlled_lift": 0.0,
        "stage.2.transport_to_target": 0.0,
        "stage.3.relocate_goal": 0.0
      },
      "steps": 200
    },
    {
      "episode_index": 1,
      "eval_seed": 10002,
      "final_success": 0.0,
      "native_return": -2.9392771189890556,
      "stage_raw_completion": {
        "stage.0.reach_object": 0.0,
        "stage.1.controlled_lift": 0.0,
        "stage.2.transport_to_target": 0.0,
        "stage.3.relocate_goal": 0.0
      },
      "steps": 200
    },
    {
      "episode_index": 2,
      "eval_seed": 10002,
      "final_success": 0.0,
      "native_return": 4.796998038016597,
      "stage_raw_completion": {
        "stage.0.reach_object": 1.0,
        "stage.1.controlled_lift": 1.0,
        "stage.2.transport_to_target": 0.0,
        "stage.3.relocate_goal": 0.0
      },
      "steps": 200
    },
    {
      "episode_index": 3,
      "eval_seed": 10002,
      "final_success": 0.0,
      "native_return": 2.949706027433008,
      "stage_raw_completion": {
        "stage.0.reach_object": 0.0,
        "stage.1.controlled_lift": 0.0,
        "stage.2.transport_to_target": 0.0,
        "stage.3.relocate_goal": 0.0
      },
      "steps": 200
    },
    {
      "episode_index": 4,
      "eval_seed": 10002,
      "final_success": 0.0,
      "native_return": -1.6416099404211646,
      "stage_raw_completion": {
        "stage.0.reach_object": 0.0,
        "stage.1.controlled_lift": 0.0,
        "stage.2.transport_to_target": 0.0,
        "stage.3.relocate_goal": 0.0
      },
      "steps": 200
    },
    {
      "episode_index": 0,
      "eval_seed": 10003,
      "final_success": 0.0,
      "native_return": 2.812156619726296,
      "stage_raw_completion": {
        "stage.0.reach_object": 1.0,
        "stage.1.controlled_lift": 0.0,
        "stage.2.transport_to_target": 0.0,
        "stage.3.relocate_goal": 0.0
      },
      "steps": 200
    },
    {
      "episode_index": 1,
      "eval_seed": 10003,
      "final_success": 0.0,
      "native_return": -4.886194524324061,
      "stage_raw_completion": {
        "stage.0.reach_object": 1.0,
        "stage.1.controlled_lift": 0.0,
        "stage.2.transport_to_target": 0.0,
        "stage.3.relocate_goal": 0.0
      },
      "steps": 200
    },
    {
      "episode_index": 2,
      "eval_seed": 10003,
      "final_success": 0.0,
      "native_return": -5.494776955447203,
      "stage_raw_completion": {
        "stage.0.reach_object": 0.0,
        "stage.1.controlled_lift": 0.0,
        "stage.2.transport_to_target": 0.0,
        "stage.3.relocate_goal": 0.0
      },
      "steps": 200
    },
    {
      "episode_index": 3,
      "eval_seed": 10003,
      "final_success": 0.0,
      "native_return": -1.967529450420599,
      "stage_raw_completion": {
        "stage.0.reach_object": 0.0,
        "stage.1.controlled_lift": 0.0,
        "stage.2.transport_to_target": 0.0,
        "stage.3.relocate_goal": 0.0
      },
      "steps": 200
    },
    {
      "episode_index": 4,
      "eval_seed": 10003,
      "final_success": 0.0,
      "native_return": -1.6753263458182723,
      "stage_raw_completion": {
        "stage.0.reach_object": 1.0,
        "stage.1.controlled_lift": 1.0,
        "stage.2.transport_to_target": 0.0,
        "stage.3.relocate_goal": 0.0
      },
      "steps": 200
    },
    {
      "episode_index": 0,
      "eval_seed": 10004,
      "final_success": 0.0,
      "native_return": -3.8844964888902482,
      "stage_raw_completion": {
        "stage.0.reach_object": 1.0,
        "stage.1.controlled_lift": 0.0,
        "stage.2.transport_to_target": 0.0,
        "stage.3.relocate_goal": 0.0
      },
      "steps": 200
    },
    {
      "episode_index": 1,
      "eval_seed": 10004,
      "final_success": 0.0,
      "native_return": -0.43044753342687775,
      "stage_raw_completion": {
        "stage.0.reach_object": 1.0,
        "stage.1.controlled_lift": 0.0,
        "stage.2.transport_to_target": 1.0,
        "stage.3.relocate_goal": 0.0
      },
      "steps": 200
    },
    {
      "episode_index": 2,
      "eval_seed": 10004,
      "final_success": 0.0,
      "native_return": -15.880624713452608,
      "stage_raw_completion": {
        "stage.0.reach_object": 0.0,
        "stage.1.controlled_lift": 0.0,
        "stage.2.transport_to_target": 0.0,
        "stage.3.relocate_goal": 0.0
      },
      "steps": 200
    },
    {
      "episode_index": 3,
      "eval_seed": 10004,
      "final_success": 0.0,
      "native_return": -1.700717720001599,
      "stage_raw_completion": {
        "stage.0.reach_object": 0.0,
        "stage.1.controlled_lift": 0.0,
        "stage.2.transport_to_target": 0.0,
        "stage.3.relocate_goal": 0.0
      },
      "steps": 200
    },
    {
      "episode_index": 4,
      "eval_seed": 10004,
      "final_success": 0.0,
      "native_return": -11.826123964321079,
      "stage_raw_completion": {
        "stage.0.reach_object": 1.0,
        "stage.1.controlled_lift": 0.0,
        "stage.2.transport_to_target": 0.0,
        "stage.3.relocate_goal": 0.0
      },
      "steps": 200
    }
  ],
  "evaluation_contract": {
    "consumed_by_eureka_controller": false,
    "deterministic_policy": true,
    "episodes": 25,
    "episodes_per_seed": 5,
    "eval_seeds": [
      10000,
      10001,
      10002,
      10003,
      10004
    ],
    "final_semantics": "heldout_official_success_sustained5_latched",
    "labels_visible_to_generated_reward": false,
    "labels_visible_to_policy": false,
    "metric": "best_over_candidates_per_stage_raw_completion_rate",
    "metric_feedback_visible_to_eureka_search": false,
    "native_reward_used_by_final_metric": false,
    "stage_semantics": "ordered_unconditional_from_reset_episode_completion"
  },
  "final_success_rate": 0.0,
  "information_regime": "p1",
  "method": "eureka",
  "schema_version": "eureka_passive_unified_eval.v2",
  "stage_omr_raw_completion_rate": {
    "stage.0.reach_object": 0.52,
    "stage.1.controlled_lift": 0.08,
    "stage.2.transport_to_target": 0.04,
    "stage.3.relocate_goal": 0.0
  },
  "task": "AdroitHandRelocate-v2"
}

==> anc/FARL/reproduction/hand_5m/eureka/seed_4/training_receipt.json <==
{
  "actual_steps": 5013504,
  "nominal_steps": 5000000,
  "checkpoint_sha256": "59d8b50fcc6fe05dab6d055d983477293e62793fdae3f2c4e89da9cada8d60fa",
  "optimizer_state_saved": true,
  "start_mode": "fresh_initialization",
  "completed_at": 1790370308.9410121
}


==> anc/FARL/reproduction/hand_5m/eureka/seed_4/training_settings.json <==
{
  "learning_rate": 0.0003,
  "gamma": 0.99,
  "n_steps": 2048,
  "batch_size": 64,
  "n_epochs": 10,
  "gae_lambda": 0.95,
  "ent_coef": 0.0,
  "vf_coef": 0.5,
  "max_grad_norm": 0.5,
  "policy_kwargs": {},
  "n_envs": 8
}


==> anc/FARL/reproduction/hand_5m/limen/seed_42/metrics.json <==
{
  "checkpoint_path": "./outputs/hand_baselines_5m_20260926/limen/seed_42/champion_model.zip",
  "final_length": 200.0,
  "final_return": 0.0,
  "learning_curve": [],
  "native_return": -3.916756325938006,
  "native_success": 0.0,
  "stage_omr": {
    "stage.0.reach_object": 0.95,
    "stage.1.controlled_lift": 0.15,
    "stage.2.transport_to_target": 0.0,
    "stage.3.relocate_goal": 0.0
  },
  "success_curve": [],
  "success_rate": 0.0,
  "training_time": 6304.542331933975
}

==> anc/FARL/reproduction/hand_5m/limen/seed_42/runtime_contract.json <==
{
  "candidate_id": "58b72ac5-c3ae-4ee6-9070-8e5986a894c1",
  "candidate_search_stage3_rate": 0.1,
  "candidate_source": "./outputs/hand_baselines_5m_20260926/frozen_inputs/limen_program.json",
  "candidate_source_sha256": "b833b8f5cc2ad80a6ea022f3ecabff52dc4a7cada79854cbc55feb2554f63594",
  "cold_start": true,
  "completed_at_unix": 1790368384.8931768,
  "cuda_visible_devices": "0",
  "device": "cuda:0",
  "final_metric": {
    "aggregation": "consecutive",
    "completion_rule_provenance": "gymnasium_robotics_adroit_relocate_info_success_sustained5",
    "consecutive_steps": 5,
    "higher_is_better": true,
    "info_field": "success",
    "latch_semantics": "commit once official success is true for five consecutive steps",
    "metric_name": "Adroit relocate sustained-5 success",
    "metric_type": "info_field",
    "schema_version": "hand_final_metric.v2",
    "terminal_stage_equivalence": {
      "same_detector": true,
      "same_episode_rollouts_required": true,
      "same_episode_score_required": true,
      "stage_id": "stage.3.relocate_goal"
    },
    "training_role": "heldout_only_never_reward",
    "value_semantics": "bounded_binary"
  },
  "final_omr_reward_access": "forbidden",
  "learner": "native_limen_sb3_ppo",
  "method": "LiMEN",
  "metrics": {
    "checkpoint_path": "./outputs/hand_baselines_5m_20260926/limen/seed_42/champion_model.zip",
    "final_length": 200.0,
    "final_return": 0.0,
    "learning_curve": [],
    "native_return": -3.916756325938006,
    "native_success": 0.0,
    "stage_omr": {
      "stage.0.reach_object": 0.95,
      "stage.1.controlled_lift": 0.15,
      "stage.2.transport_to_target": 0.0,
      "stage.3.relocate_goal": 0.0
    },
    "success_curve": [],
    "success_rate": 0.0,
    "training_time": 6304.542331933975
  },
  "num_envs": 8,
  "obs_dim": 396,
  "schema_version": "limen_hand_champion_deep_train.v1",
  "stage_omr_reward_access": "forbidden",
  "started_at_unix": 1790362068.8062057,
  "status": "completed",
  "task": "AdroitHandRelocate-v2",
  "training_seed": 42,
  "training_steps": 5000000
}

==> anc/FARL/reproduction/hand_5m/limen/seed_42/training_receipt.json <==
{
  "actual_steps": 5013504,
  "nominal_steps": 5000000,
  "checkpoint_sha256": "288a37ab05a19bd2d28ac5661fd3fc3f704601eb28ecd7d3bd5ea82d4afbb4b7",
  "optimizer_state_saved": true,
  "start_mode": "fresh_initialization",
  "completed_at": 1790368371.9617217
}


==> anc/FARL/reproduction/hand_5m/limen/seed_42/training_settings.json <==
{
  "learning_rate": 0.0003,
  "gamma": 0.99,
  "n_steps": 2048,
  "batch_size": 256,
  "n_epochs": 10,
  "gae_lambda": 0.95,
  "ent_coef": 0.01,
  "vf_coef": 0.5,
  "max_grad_norm": 0.5,
  "policy_kwargs": {},
  "n_envs": 8
}


==> anc/FARL/reproduction/hand_5m/limen/seed_43/metrics.json <==
{
  "checkpoint_path": "./outputs/hand_baselines_5m_20260926/limen/seed_43/champion_model.zip",
  "final_length": 200.0,
  "final_return": 0.0,
  "learning_curve": [],
  "native_return": -0.32625505366379204,
  "native_success": 0.0,
  "stage_omr": {
    "stage.0.reach_object": 0.8,
    "stage.1.controlled_lift": 0.25,
    "stage.2.transport_to_target": 0.05,
    "stage.3.relocate_goal": 0.0
  },
  "success_curve": [],
  "success_rate": 0.0,
  "training_time": 6304.815493822098
}

==> anc/FARL/reproduction/hand_5m/limen/seed_43/runtime_contract.json <==
{
  "candidate_id": "58b72ac5-c3ae-4ee6-9070-8e5986a894c1",
  "candidate_search_stage3_rate": 0.1,
  "candidate_source": "./outputs/hand_baselines_5m_20260926/frozen_inputs/limen_program.json",
  "candidate_source_sha256": "b833b8f5cc2ad80a6ea022f3ecabff52dc4a7cada79854cbc55feb2554f63594",
  "cold_start": true,
  "completed_at_unix": 1790368385.179816,
  "cuda_visible_devices": "3",
  "device": "cuda:0",
  "final_metric": {
    "aggregation": "consecutive",
    "completion_rule_provenance": "gymnasium_robotics_adroit_relocate_info_success_sustained5",
    "consecutive_steps": 5,
    "higher_is_better": true,
    "info_field": "success",
    "latch_semantics": "commit once official success is true for five consecutive steps",
    "metric_name": "Adroit relocate sustained-5 success",
    "metric_type": "info_field",
    "schema_version": "hand_final_metric.v2",
    "terminal_stage_equivalence": {
      "same_detector": true,
      "same_episode_rollouts_required": true,
      "same_episode_score_required": true,
      "stage_id": "stage.3.relocate_goal"
    },
    "training_role": "heldout_only_never_reward",
    "value_semantics": "bounded_binary"
  },
  "final_omr_reward_access": "forbidden",
  "learner": "native_limen_sb3_ppo",
  "method": "LiMEN",
  "metrics": {
    "checkpoint_path": "./outputs/hand_baselines_5m_20260926/limen/seed_43/champion_model.zip",
    "final_length": 200.0,
    "final_return": 0.0,
    "learning_curve": [],
    "native_return": -0.32625505366379204,
    "native_success": 0.0,
    "stage_omr": {
      "stage.0.reach_object": 0.8,
      "stage.1.controlled_lift": 0.25,
      "stage.2.transport_to_target": 0.05,
      "stage.3.relocate_goal": 0.0
    },
    "success_curve": [],
    "success_rate": 0.0,
    "training_time": 6304.815493822098
  },
  "num_envs": 8,
  "obs_dim": 396,
  "schema_version": "limen_hand_champion_deep_train.v1",
  "stage_omr_reward_access": "forbidden",
  "started_at_unix": 1790362068.9370363,
  "status": "completed",
  "task": "AdroitHandRelocate-v2",
  "training_seed": 43,
  "training_steps": 5000000
}

==> anc/FARL/reproduction/hand_5m/limen/seed_43/training_receipt.json <==
{
  "actual_steps": 5013504,
  "nominal_steps": 5000000,
  "checkpoint_sha256": "e5f4e2f1b335447381e9c232514967c6297470b86f15194fadd759433cded1a7",
  "optimizer_state_saved": true,
  "start_mode": "fresh_initialization",
  "completed_at": 1790368372.4361064
}


==> anc/FARL/reproduction/hand_5m/limen/seed_43/training_settings.json <==
{
  "learning_rate": 0.0003,
  "gamma": 0.99,
  "n_steps": 2048,
  "batch_size": 256,
  "n_epochs": 10,
  "gae_lambda": 0.95,
  "ent_coef": 0.01,
  "vf_coef": 0.5,
  "max_grad_norm": 0.5,
  "policy_kwargs": {},
  "n_envs": 8
}


==> anc/FARL/reproduction/hand_5m/limen/seed_44/metrics.json <==
{
  "checkpoint_path": "./outputs/hand_baselines_5m_20260926/limen/seed_44/champion_model.zip",
  "final_length": 200.0,
  "final_return": 0.0,
  "learning_curve": [],
  "native_return": -1.2313010588934599,
  "native_success": 0.0,
  "stage_omr": {
    "stage.0.reach_object": 0.9,
    "stage.1.controlled_lift": 0.1,
    "stage.2.transport_to_target": 0.0,
    "stage.3.relocate_goal": 0.0
  },
  "success_curve": [],
  "success_rate": 0.0,
  "training_time": 5491.327419281006
}

==> anc/FARL/reproduction/hand_5m/limen/seed_44/runtime_contract.json <==
{
  "candidate_id": "58b72ac5-c3ae-4ee6-9070-8e5986a894c1",
  "candidate_search_stage3_rate": 0.1,
  "candidate_source": "./outputs/hand_baselines_5m_20260926/frozen_inputs/limen_program.json",
  "candidate_source_sha256": "b833b8f5cc2ad80a6ea022f3ecabff52dc4a7cada79854cbc55feb2554f63594",
  "cold_start": true,
  "completed_at_unix": 1790367572.8299174,
  "cuda_visible_devices": "4",
  "device": "cuda:0",
  "final_metric": {
    "aggregation": "consecutive",
    "completion_rule_provenance": "gymnasium_robotics_adroit_relocate_info_success_sustained5",
    "consecutive_steps": 5,
    "higher_is_better": true,
    "info_field": "success",
    "latch_semantics": "commit once official success is true for five consecutive steps",
    "metric_name": "Adroit relocate sustained-5 success",
    "metric_type": "info_field",
    "schema_version": "hand_final_metric.v2",
    "terminal_stage_equivalence": {
      "same_detector": true,
      "same_episode_rollouts_required": true,
      "same_episode_score_required": true,
      "stage_id": "stage.3.relocate_goal"
    },
    "training_role": "heldout_only_never_reward",
    "value_semantics": "bounded_binary"
  },
  "final_omr_reward_access": "forbidden",
  "learner": "native_limen_sb3_ppo",
  "method": "LiMEN",
  "metrics": {
    "checkpoint_path": "./outputs/hand_baselines_5m_20260926/limen/seed_44/champion_model.zip",
    "final_length": 200.0,
    "final_return": 0.0,
    "learning_curve": [],
    "native_return": -1.2313010588934599,
    "native_success": 0.0,
    "stage_omr": {
      "stage.0.reach_object": 0.9,
      "stage.1.controlled_lift": 0.1,
      "stage.2.transport_to_target": 0.0,
      "stage.3.relocate_goal": 0.0
    },
    "success_curve": [],
    "success_rate": 0.0,
    "training_time": 5491.327419281006
  },
  "num_envs": 8,
  "obs_dim": 396,
  "schema_version": "limen_hand_champion_deep_train.v1",
  "stage_omr_reward_access": "forbidden",
  "started_at_unix": 1790362068.9396334,
  "status": "completed",
  "task": "AdroitHandRelocate-v2",
  "training_seed": 44,
  "training_steps": 5000000
}

==> anc/FARL/reproduction/hand_5m/limen/seed_44/training_receipt.json <==
{
  "actual_steps": 5013504,
  "nominal_steps": 5000000,
  "checkpoint_sha256": "e753e2632ee519746ff646999d4550936caf244c24c8b6ad858bc51bec4e7a13",
  "optimizer_state_saved": true,
  "start_mode": "fresh_initialization",
  "completed_at": 1790367558.3544676
}


==> anc/FARL/reproduction/hand_5m/limen/seed_44/training_settings.json <==
{
  "learning_rate": 0.0003,
  "gamma": 0.99,
  "n_steps": 2048,
  "batch_size": 256,
  "n_epochs": 10,
  "gae_lambda": 0.95,
  "ent_coef": 0.01,
  "vf_coef": 0.5,
  "max_grad_norm": 0.5,
  "policy_kwargs": {},
  "n_envs": 8
}


==> anc/FARL/reproduction/hand_5m/manifest.json <==
{
  "schema": "hand_baselines_fixed_design_5m.v1",
  "created_at": 1790362046.7972083,
  "target_steps_per_policy": 5000000,
  "start_mode": "fresh_initialization",
  "reason": "historical baseline checkpoint files are absent; original designs and seed groups retained",
  "jobs": [
    {
      "method": "limen",
      "seed": 42
    },
    {
      "method": "limen",
      "seed": 43
    },
    {
      "method": "limen",
      "seed": 44
    },
    {
      "method": "eureka",
      "seed": 0
    },
    {
      "method": "eureka",
      "seed": 1
    },
    {
      "method": "eureka",
      "seed": 2
    },
    {
      "method": "eureka",
      "seed": 3
    },
    {
      "method": "eureka",
      "seed": 4
    }
  ],
  "source_sha256": {
    "./evaluation/experiments/hand_baselines_5m.py": "7e4da5c137c55965aada7692a5d60c065e736862f51a5c30c2bf5f4e902ba7d2",
    "./evaluation/baselines/eurekaP3/Eureka_mujoco/rl/train_mujoco.py": "c396c8db0f5237ed2fdff420a9e730f73afc53ed6d5a0688bfe26dbee5c8f039",
    "./evaluation/baselines/eurekaP3/Eureka_mujoco/rl/wrappers/reward_override_wrapper.py": "b3426087acfe4c8972cebbc61076c029c64957aa5b43d408f0826c536eae75f0",
    "./evaluation/baselines/eurekaP3/Eureka_mujoco/eureka/p1_hand_bridge.py": "7c622ee1d0e26e65acc0164c691fd4ec1b5b9d108e129c6a5a01f465ea9e1b97",
    "./evaluation/baselines/limenP3/LIMEN/scripts/deep_train_hand_champion.py": "abea5107fb10fa509af3826e11a79506af380ebe2f0e411af2d9f2af5a492178",
    "./evaluation/baselines/limenP3/LIMEN/limen/train_gymnasium.py": "4eb496703e965da09510b3076476e5e27339e29be87bd06ab33a98c264dadec1",
    "./evaluation/baselines/limenP3/LIMEN/limen/p1_hand_bridge.py": "37f86062f9e1668e16ea3ce118ad8dfa0f8ff0c2081f07afad2dbc0ea970208f",
    "./evaluation/experiments/exp_p1_benchmark_full_info.py": "c711cdb1a0dc58f0ad85522c0a2e86e67950b868e7b885c60e71aed554887779"
  },
  "input_sha256": {
    "frozen_inputs/limen_config.yaml": "2a4698a55bae4de5aaa732ac1ae68382df3d5a417c62c47191f0cb3e057b3420",
    "frozen_inputs/limen_program.json": "87218f703c866f7134e11db93f166ce728c9d2b996b5601fabcad67c5463502a",
    "frozen_inputs/eureka_reward.py": "ac5a444c0683cca8bc6c0c33de1a75a02c94caffaeb680192205caf7e599b63e"
  },
  "llm_calls_planned": 0,
  "deadline_seconds_from_launch": 36000,
  "original_budgets": {
    "eureka": 1000000,
    "limen": 3000000
  }
}


==> anc/FARL/reproduction/hand_5m/summary.json <==
{
  "eureka": {
    "expected_seeds": 5,
    "completed_seeds": 5,
    "complete": true,
    "seeds": [
      {
        "seed": 0,
        "success_rate": 0.0,
        "actual_steps": 5013504,
        "metric_sha256": "71afdce7b5d147d15d1efb64ae1b1f479409ffcb0fc20c2f89719f2fe4789fd1",
        "stage_rates": {
          "stage.0.reach_object": 0.6,
          "stage.1.controlled_lift": 0.08,
          "stage.2.transport_to_target": 0.04,
          "stage.3.relocate_goal": 0.0
        }
      },
      {
        "seed": 1,
        "success_rate": 0.0,
        "actual_steps": 5013504,
        "metric_sha256": "8c43aaa32ed53d42c4c091e3d0a00e7a97884b7470135150f3da457f5ee273ce",
        "stage_rates": {
          "stage.0.reach_object": 0.6,
          "stage.1.controlled_lift": 0.12,
          "stage.2.transport_to_target": 0.08,
          "stage.3.relocate_goal": 0.0
        }
      },
      {
        "seed": 2,
        "success_rate": 0.0,
        "actual_steps": 5013504,
        "metric_sha256": "b12725c3698b2b3b1837521163a1d6e653e620194560d6150b08cfda558c8ed2",
        "stage_rates": {
          "stage.0.reach_object": 0.64,
          "stage.1.controlled_lift": 0.2,
          "stage.2.transport_to_target": 0.04,
          "stage.3.relocate_goal": 0.0
        }
      },
      {
        "seed": 3,
        "success_rate": 0.0,
        "actual_steps": 5013504,
        "metric_sha256": "cc3052666488271f6bc0a1ee336b23129d3ecd83677d85668e7c2e5efa7cb61e",
        "stage_rates": {
          "stage.0.reach_object": 0.48,
          "stage.1.controlled_lift": 0.08,
          "stage.2.transport_to_target": 0.0,
          "stage.3.relocate_goal": 0.0
        }
      },
      {
        "seed": 4,
        "success_rate": 0.0,
        "actual_steps": 5013504,
        "metric_sha256": "ec2b6fd77a93f004198b1b2e9d1bee5ca28ac84bf695c42eaf5d2b35c87b05ae",
        "stage_rates": {
          "stage.0.reach_object": 0.52,
          "stage.1.controlled_lift": 0.08,
          "stage.2.transport_to_target": 0.04,
          "stage.3.relocate_goal": 0.0
        }
      }
    ],
    "mean": 0.0,
    "sample_sd": 0.0,
    "total_actual_training_steps": 25067520
  },
  "limen": {
    "expected_seeds": 3,
    "completed_seeds": 3,
    "complete": true,
    "seeds": [
      {
        "seed": 42,
        "success_rate": 0.0,
        "actual_steps": 5013504,
        "metric_sha256": "804553dbca210c6ff8fbe6112eda8f9aede4a2a0b72c166618ab50633f77084b",
        "stage_rates": {
          "stage.0.reach_object": 0.95,
          "stage.1.controlled_lift": 0.15,
          "stage.2.transport_to_target": 0.0,
          "stage.3.relocate_goal": 0.0
        }
      },
      {
        "seed": 43,
        "success_rate": 0.0,
        "actual_steps": 5013504,
        "metric_sha256": "8f0a2875af26fa3ccecf2458cbb00ca9417d500f3c782aa3d551c878ea446c24",
        "stage_rates": {
          "stage.0.reach_object": 0.8,
          "stage.1.controlled_lift": 0.25,
          "stage.2.transport_to_target": 0.05,
          "stage.3.relocate_goal": 0.0
        }
      },
      {
        "seed": 44,
        "success_rate": 0.0,
        "actual_steps": 5013504,
        "metric_sha256": "f84ae15eb61b688ac82ac135e225efc1c52105d5bec28b11c8844df5decde074",
        "stage_rates": {
          "stage.0.reach_object": 0.9,
          "stage.1.controlled_lift": 0.1,
          "stage.2.transport_to_target": 0.0,
          "stage.3.relocate_goal": 0.0
        }
      }
    ],
    "mean": 0.0,
    "sample_sd": 0.0,
    "total_actual_training_steps": 15040512
  }
}


==> anc/FARL/reproduction/selected_designs/ant_ea/algorithm_config.json <==
{
  "algorithm_name": "TD3",
  "algorithm_family": "actor_critic_off_policy",
  "actor_network": {
    "network_type": "mlp_deterministic_actor",
    "hidden_layers": [
      256,
      256
    ],
    "activation": "relu",
    "use_layer_norm": false,
    "use_orthogonal_init": true,
    "mixing_network": null,
    "ctde_architecture": null
  },
  "default_hyperparams": {
    "learning_rate_actor": 0.001,
    "learning_rate_critic": 0.001,
    "buffer_size": 1000000,
    "batch_size": 256,
    "gamma": 0.99,
    "tau": 0.005,
    "policy_delay": 2,
    "target_policy_noise": 0.2,
    "target_noise_clip": 0.5,
    "learning_starts": 10000,
    "train_freq": 1,
    "gradient_steps": 1,
    "exploration_noise_std": 0.1,
    "optimizer": "adam"
  },
  "selection_rationale": "Ant-v4 is a single-agent continuous-control locomotion task with 8D continuous actions, so the strongest candidates are off-policy actor-critic methods. SAC is often the default for hard locomotion, but prior controller history already tested SAC and then PPO, and the previous choice was explicitly diagnosed as faulty/unresolved; to avoid repeating an unresolved hypothesis, TD3 is the best remaining discriminating choice. TD3 is action-space compatible, sample efficient, and often competitive on MuJoCo locomotion with lower variance than vanilla deterministic policy gradients due to clipped double Q-learning, delayed policy updates, and target policy smoothing. Given the bottlenecks of high return variance, stability issues, and collapse to non-progressive gaits, TD3 is a reasonable alternative learner family probe that can produce stable locomotion while remaining more sample efficient than PPO."
}

==> anc/FARL/reproduction/selected_designs/ant_ea/env_adapter.py <==
"""Deterministic Ant-v4 P3 full-information adapter."""
import gymnasium as gym


class AntP3FullInformation(gym.Wrapper):
    def reset(self, **kwargs):
        return self.env.reset(**kwargs)

    def step(self, action):
        obs, native_reward, terminated, truncated, info = self.env.step(action)
        out = dict(info or {})
        out["native_reward"] = float(native_reward)
        out["native_reward_admissible"] = 1.0
        return obs, float(native_reward), terminated, truncated, out

    def full_information_contract(self):
        return {
            "environment": "Gymnasium Ant-v4",
            "policy_observation": "canonical 27D observation",
            "policy_action": "canonical 8D torque Box",
            "native_reward_admissible": True,
            "native_reward_decomposition_admissible": True,
            "mujoco_model_state_admissible": True,
            "stage_omr_applicability": "not_applicable",
        }


def make_env(**kwargs):
    render_mode = kwargs.get("render_mode")
    env = gym.make("Ant-v4", render_mode=render_mode)
    return AntP3FullInformation(env)


==> anc/FARL/reproduction/selected_designs/ant_ea/exploration.json <==
{
  "archived_at": null,
  "created_at": "2026-08-11T07:02:27.678382+00:00",
  "created_by": {
    "iteration": 5,
    "module": "exploration_profiles",
    "phase": "ensure_candidates"
  },
  "files": {},
  "id": "exploration.goal_replay_public.v1",
  "lineage": [],
  "outcome": {},
  "parent_id": null,
  "promoted": false,
  "schema_version": "stack_artifact.v1",
  "slot": "exploration",
  "spec": {
    "blocked_reason": null,
    "effects": {
      "active_sb3_her": false,
      "her_candidate": true
    },
    "eligible": true,
    "profile_type": "goal_replay_public_atoms",
    "public_goal_atom_ids": [
      "derived.llm_semantic.lateral_deviation_magnitude.ac7be94b38",
      "derived.delta.info_reward_forward_info_distance_from_origin"
    ],
    "rationale": "HER/goal replay is only eligible when achieved/desired goals can be formed from public observation atoms.",
    "schema_version": "exploration_profile.v1"
  },
  "spec_sha": "sha256:f21ac8fa7b58886355401be628525fe1e055e2202744b80fc695f3d64a2991dd"
}

==> anc/FARL/reproduction/selected_designs/ant_ea/obs_schema.json <==
{
  "archived_at": null,
  "created_at": "2026-07-26T13:43:17.874961+00:00",
  "created_by": {
    "controller_iter": 0,
    "mode": "semantic_core",
    "module": "semantic_gcos"
  },
  "files": {
    "obs_coord_map.json": "stacks/obs_schema/obs_schema.semantic_semantic_core.v1/obs_coord_map.json",
    "obs_selection.json": "stacks/obs_schema/obs_schema.semantic_semantic_core.v1/obs_selection.json"
  },
  "id": "obs_schema.semantic_semantic_core.v1",
  "lineage": [
    "obs_schema.raw.v1"
  ],
  "outcome": {},
  "parent_id": "obs_schema.raw.v1",
  "promoted": false,
  "schema_version": "stack_artifact.v1",
  "slot": "obs_schema",
  "spec": {
    "candidate_name": "semantic_core",
    "original_dim": 27,
    "random_pruning_disabled": true,
    "raw_obs_champion": false,
    "required_roles": {
      "matched_indices": [
        0,
        1,
        2,
        3
      ],
      "roles": [
        "agent_state",
        "contact",
        "goal_state",
        "object_state",
        "orientation",
        "proprioception",
        "stability",
        "task_progress",
        "velocity"
      ],
      "source": "goal_text_plus_task_structure"
    },
    "selected_raw_indices": [
      0,
      1,
      2,
      3,
      4,
      5,
      6,
      7,
      8,
      9,
      10,
      11,
      12,
      13,
      14,
      15,
      16,
      17,
      18,
      19,
      20,
      21,
      22,
      23,
      24,
      25,
      26
    ],
    "semantic_map_ref": "obs_semantic_map.json",
    "stage_diagnostics": {
      "candidate_builder": {
        "low_conf_ratio": 0.0,
        "min_keep": 10,
        "must_keep_count": 27,
        "raw_fallback_applied": false
      },
      "legacy_random_pruning": {
        "enabled": false,
        "reason": "Random-policy rollouts are not valid evidence for task-semantic observation relevance. They are kept only as legacy diagnostics and cannot drop dims."
      },
      "required_roles": {
        "matched_indices": [
          0,
          1,
          2,
          3
        ],
        "roles": [
          "agent_state",
          "contact",
          "goal_state",
          "object_state",
          "orientation",
          "proprioception",
          "stability",
          "task_progress",
          "velocity"
        ],
        "source": "goal_text_plus_task_structure"
      },
      "semantic_map": {
        "llm": {
          "enabled": true,
          "reasoning": "For Ant-v4 with 27-dim observation, the standard semantics are 13 qpos-derived values excluding absolute x,y root position, followed by 14 qvel values. Conservatively grounded to task semantics: qpos[2:6] are root orientation quaternion; qpos[6:14] are the 8 leg joint angles; qpos[14] is root height; qvel[0:3] are root linear velocities; qvel[3:6] are root angular velocities; qvel[6:14] are the 8 joint velocities. I preserved every dimension and only refined labels/roles/entities/groups. Groupings reflect natural subsystems: torso orientation, torso translational/rotational motion, and per-leg hip/ankle pairs. Must_keep is true for all dims because the task depends jointly on forward progress, staying upright, stable posture, and moderate torque use; even dimensions with low direct reward correlation are important for balance, gait coordination, and control efficiency.",
          "updates_applied": 27
        },
        "n_dims": 27,
        "source": "m2_env_perception_plus_goal_spec_plus_llm"
      }
    }
  },
  "spec_sha": "sha256:9b5925f80b52747cd8565f33d6922182fef50c1d0f1e53b4cc14e2c489e2fa0e"
}

==> anc/FARL/reproduction/selected_designs/ant_ea/reward.json <==
{
  "archived_at": null,
  "created_at": "2026-07-26T13:45:07.095756+00:00",
  "created_by": {
    "controller_iter": 0,
    "module": "m4_reward_v9"
  },
  "files": {},
  "id": "reward.general_transition.e9984296b579.v1",
  "lineage": [],
  "outcome": {},
  "parent_id": null,
  "promoted": false,
  "schema_version": "stack_artifact.v1",
  "slot": "reward",
  "spec": {
    "reward_program": {
      "grounding_tier": "PROPOSED_GENERAL",
      "hypothesis_contract": {
        "compatible_algorithm_properties": [
          "on-policy methods tolerant of piecewise rewards",
          "off-policy methods with replay over rare band-entry events",
          "continuous control actors"
        ],
        "distinguishing_prediction": "The return distribution should become bimodal early, with successful runs showing extended occupancy of the target speed-control regime rather than gradual average-speed gains.",
        "expected_events": [
          "episodes with sudden transition into a stable efficient gait",
          "increased dwell time at moderate-to-high x velocity",
          "reduced extremely costly actuation bursts"
        ],
        "falsification_condition": "If policies either camp just below thresholds, exploit discontinuities without durable gait formation, or fail to improve time spent in efficient speed bands over baselines, the mechanism is false.",
        "mechanism_claim": "Rewarding entry into discrete efficient speed bands will stabilize learning around viable locomotion regimes and avoid both sluggish low-effort standing and high-effort flailing.",
        "minimum_fidelity": 100000,
        "minimum_fidelity_normalization": "declared_environment_steps",
        "minimum_fidelity_raw_declaration": 100000,
        "minimum_fidelity_unit": "environment_steps",
        "predicted_behavior": "The agent searches for and then maintains a locomotion mode that reliably clears a forward-speed threshold without paying excessive control cost.",
        "proxy_risks": [
          "threshold gaming near the decision boundary",
          "sparse-ish signal before gait emerges",
          "sensitivity to chosen band values"
        ],
        "reward_family": "control_budgeted_speed_band",
        "semantic_authority": "unvalidated_prediction",
        "target_stage_ids": [
          "stage.0.move_object_to_target"
        ],
        "temporal_role": "coupled"
      },
      "primitive_compositions": [
        {
          "family": "general_transition_program",
          "grounding_tier": "PROPOSED_GENERAL",
          "hypothesis_contract": {
            "compatible_algorithm_properties": [
              "on-policy methods tolerant of piecewise rewards",
              "off-policy methods with replay over rare band-entry events",
              "continuous control actors"
            ],
            "distinguishing_prediction": "The return distribution should become bimodal early, with successful runs showing extended occupancy of the target speed-control regime rather than gradual average-speed gains.",
            "expected_events": [
              "episodes with sudden transition into a stable efficient gait",
              "increased dwell time at moderate-to-high x velocity",
              "reduced extremely costly actuation bursts"
            ],
            "falsification_condition": "If policies either camp just below thresholds, exploit discontinuities without durable gait formation, or fail to improve time spent in efficient speed bands over baselines, the mechanism is false.",
            "mechanism_claim": "Rewarding entry into discrete efficient speed bands will stabilize learning around viable locomotion regimes and avoid both sluggish low-effort standing and high-effort flailing.",
            "minimum_fidelity": 100000,
            "minimum_fidelity_normalization": "declared_environment_steps",
            "minimum_fidelity_raw_declaration": 100000,
            "minimum_fidelity_unit": "environment_steps",
            "predicted_behavior": "The agent searches for and then maintains a locomotion mode that reliably clears a forward-speed threshold without paying excessive control cost.",
            "proxy_risks": [
              "threshold gaming near the decision boundary",
              "sparse-ish signal before gait emerges",
              "sensitivity to chosen band values"
            ],
            "reward_family": "control_budgeted_speed_band",
            "semantic_authority": "unvalidated_prediction",
            "target_stage_ids": [
              "stage.0.move_object_to_target"
            ],
            "temporal_role": "coupled"
          },
          "pretraining_activation_audit": {
            "admissible": true,
            "all_zero": false,
            "errors": [],
            "execution_count": 8,
            "execution_sandbox": true,
            "info_keys_synthetically_exercised": [
              "ctrl_cost",
              "distance_from_origin",
              "forward_reward",
              "in_band",
              "native_reward",
              "native_reward_admissible",
              "reward_ctrl",
              "reward_forward",
              "reward_survive",
              "x_position",
              "x_velocity",
              "y_position",
              "y_velocity"
            ],
            "information_firewall": false,
            "reward_max": 0.7500000000000001,
            "reward_min": 0.0,
            "schema_version": "v9.general_reward_activation.v1",
            "semantic_authority": "none",
            "status": "PASS",
            "warning": ""
          },
          "proposal_integrity": {
            "ast_nodes": 103,
            "compiled_source_sha256": "sha256:e9984296b57989d563f84bd0ca1e0b0d710636aa5c124a2f0375f33c368287b9",
            "general_transition_signature": {
              "attributes": [
                "info"
              ],
              "comparison_count": 4,
              "function_count": 1,
              "has_bounded_iteration": false,
              "has_conditionals": true,
              "loaded_names": [
                "ctrl_cost",
                "in_band",
                "next_state",
                "reward",
                "xv"
              ],
              "reads_action": false,
              "reads_candidate_memory": false,
              "reads_native_reward": false,
              "reads_next_state_info": true,
              "reads_next_state_observation": false,
              "reads_state_info": false,
              "reads_state_observation": false,
              "reads_step_fraction": false
            },
            "proposal_sha256": "sha256:e9984296b57989d563f84bd0ca1e0b0d710636aa5c124a2f0375f33c368287b9",
            "schema_version": "v9.general_reward_integrity.v1",
            "semantic_ast_sha256": "sha256:bf0200262e6329836eebc96bf49335eaa801d75f4a767bd523236fe493c9f9eb",
            "source_bytes": 410
          },
          "proposal_lineage": {
            "identity_policy": "final_validated_source_is_atomic_proposal; original_and_repairs_are_audited",
            "original_source_sha256": "sha256:e9984296b57989d563f84bd0ca1e0b0d710636aa5c124a2f0375f33c368287b9",
            "repair_count": 0,
            "repairs": []
          },
          "semantic_validation_state": "UNVALIDATED",
          "source_code": "def compute_reward(state, action, next_state):\n    xv = next_state.info['x_velocity']\n    ctrl_cost = -next_state.info['reward_ctrl']\n    in_band = 0.0\n    if xv > 1.0 and ctrl_cost < 0.9:\n        in_band = 1.0\n    elif xv > 0.6 and ctrl_cost < 0.7:\n        in_band = 0.5\n    reward = 0.8 * in_band + 0.2 * xv - 0.15 * ctrl_cost\n    return reward, {'in_band': in_band, 'x_velocity': xv, 'ctrl_cost': ctrl_cost}",
          "source_contract": {
            "allowed_inputs": [
              "state.observation",
              "next_state.observation",
              "action",
              "state.step_fraction",
              "next_state.step_fraction",
              "state.memory (candidate-owned event memory)",
              "state.info",
              "next_state.info",
              "state.native_reward",
              "next_state.native_reward"
            ],
            "execution_sandbox": "bounded_pure_numeric_program",
            "information_firewall": false,
            "schema_version": "v9.general_transition_input.v1",
            "semantic_training_admission_firewall": false
          }
        }
      ],
      "proposal_preservation": {
        "policy": "atomic_exact_source_or_reject",
        "semantic_lowering_allowed": false,
        "term_stripping_allowed": false
      },
      "rationale": "This differs from directional efficiency margins and ratios because it does not continuously reward efficiency arithmetic. Instead it treats locomotion as entering a useful operating regime: moderate-to-high forward speed under a bounded control budget. That can create a clearer attractor for gait discovery than smooth scalar tradeoffs.",
      "reward_information_policy": {
        "diagnostic_only_info_keys": [],
        "held_out_final_omr_reward_access": "forbidden",
        "runtime_enforcement": "filtered_before_every_reward_reader",
        "schema_version": "v9.2.reward_information_policy.v1",
        "stage_omr_reward_access": "forbidden_all_regimes"
      },
      "schema_version": "autorl.reward_program.v9",
      "semantic_evidence": {
        "promotion_authority": "held_out_final_omr_lcb_only",
        "stage_omr_ranking_weight": 0.0,
        "state": "UNVALIDATED"
      }
    }
  },
  "spec_sha": "sha256:9bc0dea067f5012a19ea54b7cb722a1829a96d8a2b2df15a99d16e658791c749"
}

==> anc/FARL/reproduction/selected_designs/ant_ea/saved_model_settings.json <==
{
  "learning_rate": 0.0003,
  "gamma": 0.9905198304084583,
  "tau": 0.005447717132842486,
  "n_steps": 1,
  "batch_size": 256,
  "learning_starts": 20000,
  "buffer_size": 1000000,
  "ent_coef": "auto",
  "policy_kwargs": {
    "net_arch": [
      256,
      256,
      128
    ],
    "use_sde": false
  },
  "num_timesteps": 10000000,
  "n_envs": 1
}

==> anc/FARL/reproduction/selected_designs/ant_ea/worker_summary.json <==
{
  "active_stack": {
    "algo_id": "algo.sac_rank2.v1",
    "budget_id": "budget.tier_2_medium_500000steps_9trials.v1",
    "env_adapter_id": "env_adapter.ant_v4.v1",
    "exploration_id": "exploration.goal_replay_public.v1",
    "goal_id": "goal.goal.v1",
    "hpo_id": "hpo.optuna_44136fa3.v1",
    "obs_schema_id": "obs_schema.semantic_semantic_core.v1",
    "omr_id": "omr.1000_step_signed_root_displacement.v1",
    "reward_id": "reward.general_transition.e9984296b579.v1",
    "task_structure_id": "task_structure.single.v1"
  },
  "hyperparams": {
    "learning_rate_actor": 0.00022655714216463099,
    "learning_rate_critic": 0.0005834136585816213,
    "tau": 0.005447717132842486,
    "gamma": 0.9905198304084583,
    "batch_size": 256,
    "buffer_size": 1000000,
    "learning_starts": 20000,
    "gradient_steps": 1,
    "train_freq": 1,
    "ent_coef_initial": 0.15896985152892865,
    "ent_coef_final": 0.003462633490060594,
    "ent_coef_schedule": "linear"
  },
  "scores": [
    299.26381237205925,
    349.65832286050727,
    286.8905474980016,
    296.2548646775897,
    324.3329496448808,
    291.37074174732214,
    120.07024771119775
  ],
  "seed_ids": [
    0,
    1,
    2,
    3,
    4,
    5,
    6
  ],
  "budget_usage": {
    "per_trial": [
      {
        "iter": 5,
        "trial": 0,
        "seed": 0,
        "requested_steps": 10000000,
        "actual_steps": 10000000,
        "refund_pool_in": 0,
        "refund_pool_out": 0,
        "status": "omr_external",
        "refund_eligible": false
      },
      {
        "iter": 5,
        "trial": 0,
        "seed": 1,
        "requested_steps": 10000000,
        "actual_steps": 10000000,
        "refund_pool_in": 0,
        "refund_pool_out": 0,
        "status": "omr_external",
        "refund_eligible": false
      },
      {
        "iter": 5,
        "trial": 0,
        "seed": 2,
        "requested_steps": 10000000,
        "actual_steps": 10000000,
        "refund_pool_in": 0,
        "refund_pool_out": 0,
        "status": "omr_external",
        "refund_eligible": false
      },
      {
        "iter": 5,
        "trial": 0,
        "seed": 3,
        "requested_steps": 10000000,
        "actual_steps": 10000000,
        "refund_pool_in": 0,
        "refund_pool_out": 0,
        "status": "omr_external",
        "refund_eligible": false
      },
      {
        "iter": 5,
        "trial": 0,
        "seed": 4,
        "requested_steps": 10000000,
        "actual_steps": 10000000,
        "refund_pool_in": 0,
        "refund_pool_out": 0,
        "status": "omr_external",
        "refund_eligible": false
      },
      {
        "iter": 5,
        "trial": 0,
        "seed": 5,
        "requested_steps": 10000000,
        "actual_steps": 10000000,
        "refund_pool_in": 0,
        "refund_pool_out": 0,
        "status": "omr_external",
        "refund_eligible": false
      },
      {
        "iter": 5,
        "trial": 0,
        "seed": 6,
        "requested_steps": 10000000,
        "actual_steps": 10000000,
        "refund_pool_in": 0,
        "refund_pool_out": 0,
        "status": "omr_external",
        "refund_eligible": false
      }
    ]
  }
}

==> anc/FARL/reproduction/selected_designs/ant_ew/algorithm_config.json <==
{
  "algorithm_name": "SAC",
  "algorithm_family": "off-policy actor-critic",
  "actor_network": {
    "network_type": "gaussian_policy_mlp",
    "hidden_layers": [
      256,
      256
    ],
    "activation": "relu",
    "use_layer_norm": false,
    "use_orthogonal_init": true,
    "mixing_network": null,
    "ctde_architecture": null
  },
  "default_hyperparams": {
    "learning_rate": 0.0003,
    "buffer_size": 1000000,
    "batch_size": 256,
    "gamma": 0.99,
    "tau": 0.005,
    "train_freq": 1,
    "gradient_steps": 1,
    "learning_starts": 10000,
    "target_update_interval": 1,
    "ent_coef": "auto",
    "target_entropy": "auto",
    "actor_log_std_min": -20,
    "actor_log_std_max": 2,
    "use_sde": false,
    "policy_delay": null,
    "num_q_networks": 2,
    "optimizer": "adam",
    "max_grad_norm": null,
    "normalize_observations": true,
    "normalize_rewards": false
  },
  "selection_rationale": "This is a single-agent continuous-control locomotion task with 8D continuous actions, so SAC is the best fit from the candidate set on action-space and sample-efficiency grounds. Ant is harder than simpler MuJoCo locomotion because it requires coordinated multi-joint gait discovery and is prone to unstable early terminations. Compared with PPO, SAC is usually more sample efficient on dense-reward continuous-control benchmarks, which matters given the listed bottlenecks of limited data coverage and premature failures. Compared with TD3, SAC's entropy regularization generally gives more robust optimization and better exploration/stability on Ant-like locomotion. Dense rewards further suit SAC well, but the selection is primarily because the action space is continuous and SAC is the strongest default learner here."
}

==> anc/FARL/reproduction/selected_designs/ant_ew/env_adapter.py <==
import gymnasium as gym


def make_env(**kwargs) -> gym.Env:
    env_id = kwargs.get("env_id", "Ant-v4")
    render_mode = kwargs.get("render_mode", None)

    make_kwargs = {}
    if render_mode is not None:
        make_kwargs["render_mode"] = render_mode

    env = gym.make(env_id, **make_kwargs)

    if render_mode is not None and hasattr(env, "render_mode"):
        try:
            env.render_mode = render_mode
        except Exception:
            pass

    return env

==> anc/FARL/reproduction/selected_designs/ant_ew/exploration.json <==
{
  "archived_at": null,
  "created_at": "2026-08-08T14:41:33.849468+00:00",
  "created_by": {
    "iteration": 3,
    "module": "exploration_profiles",
    "phase": "ensure_candidates"
  },
  "files": {},
  "id": "exploration.entropy_floor.v1",
  "lineage": [],
  "outcome": {},
  "parent_id": null,
  "promoted": false,
  "schema_version": "stack_artifact.v1",
  "slot": "exploration",
  "spec": {
    "effects": {
      "ppo_ent_coef_min": 0.005,
      "sac_ent_coef_choices": [
        "auto_0.1",
        "auto_0.2"
      ]
    },
    "eligible": true,
    "profile_type": "entropy_floor",
    "rationale": "Prevent premature entropy collapse using public optimizer signals.",
    "schema_version": "exploration_profile.v1"
  },
  "spec_sha": "sha256:71bcba5e19d2bbce3b85de58793feea1dfc4f132d0561384ed496f04ba156c22"
}

==> anc/FARL/reproduction/selected_designs/ant_ew/obs_schema.json <==
{
  "archived_at": null,
  "created_at": "2026-07-28T11:42:11.574414+00:00",
  "created_by": {
    "iteration": 0,
    "module": "mdp_perception",
    "phase": "v3_representation_hypothesis_search"
  },
  "files": {},
  "id": "repr.typed_combinators.v1",
  "lineage": [],
  "outcome": {},
  "parent_id": null,
  "promoted": false,
  "schema_version": "stack_artifact.v1",
  "slot": "obs_schema",
  "spec": {
    "construction_policy": "typed_combinators",
    "derived_atom_ids": [
      "derived.delta.obs_0_obs_11",
      "derived.delta.obs_0_obs_2",
      "derived.delta.obs_0_obs_4",
      "derived.delta.obs_0_obs_5",
      "derived.delta.obs_0_obs_7",
      "derived.delta.obs_0_obs_15",
      "derived.delta.obs_0_obs_10",
      "derived.delta.obs_0_obs_1",
      "derived.delta.obs_0_obs_3",
      "derived.delta.obs_0_obs_6",
      "derived.delta.obs_0_obs_8",
      "derived.delta.obs_0_obs_9",
      "derived.delta.obs_0_obs_12",
      "derived.delta.obs_0_obs_13",
      "derived.delta.obs_0_obs_14",
      "derived.delta.obs_0_obs_16",
      "derived.delta.obs_0_obs_17",
      "derived.delta.obs_0_obs_18",
      "derived.delta.obs_0_obs_19",
      "derived.delta.obs_0_obs_20",
      "derived.delta.obs_0_obs_21",
      "derived.delta.obs_0_obs_22",
      "derived.delta.obs_0_obs_23",
      "derived.delta.obs_0_obs_24",
      "derived.delta.obs_0_obs_25",
      "derived.delta.obs_0_obs_26",
      "derived.delta.obs_11_obs_0",
      "derived.delta.obs_11_obs_2",
      "derived.delta.obs_11_obs_4",
      "derived.delta.obs_11_obs_5"
    ],
    "derived_atoms": [
      {
        "atom_id": "derived.delta.obs_0_obs_11",
        "confidence": 0.4,
        "controllability": "unknown",
        "corr_with_reward": 0.0,
        "direction": "unknown",
        "evidence_card": {
          "ablation": {},
          "atom_id": "derived.delta.obs_0_obs_11",
          "computed_at_iter": 0,
          "computed_at_step": 0,
          "evidence_phase": "bootstrap_probe",
          "promotion_score": 0.0,
          "risk_tags": [],
          "role": "untested",
          "schema_version": "atom_evidence_card.v1",
          "shadow": {
            "activation_rate": 1.0,
            "conditional_mi_given_parents": 0.0,
            "mutual_information": 0.0,
            "n_samples": 5000.0,
            "pearson_with_external": 0.0,
            "spearman_with_external": 0.0,
            "stage_activation_alignment": 0.0,
            "temporal_predictive_score": 0.0,
            "value_max": 1.5451427698135376,
            "value_mean": 0.5130605549784959,
            "value_min": -0.3964947462081909,
            "value_std": 0.4547536468317254
          },
          "uncertainty": 0.7
        },
        "evidence_sources": [
          "typed_combinator.v1"
        ],
        "formula": "(obs[0]) - (obs[11])",
        "formula_ast": {
          "ast_repr": "Expression(body=BinOp(left=Subscript(value=Name(id='obs', ctx=Load()), slice=Constant(value=0), ctx=Load()), op=Sub(), right=Subscript(value=Name(id='obs', ctx=Load()), slice=Constant(value=11), ctx=Load())))",
          "info_keys_used": [],
          "obs_indices_used": [
            0,
            11
          ]
        },
        "info_key": null,
        "kind": "progress",
        "obs_indices": [
          0,
          11
        ],
        "parent_atom_ids": [
          "obs.0",
          "obs.11"
        ],
        "risk_tags": [],
        "schema_version": "derived_atom.v1",
        "semantic_role": "delta",
        "semantic_type": "scalar_signal",
        "source": "derived(delta)",
        "source_type": "derived",
        "target_value": null,
        "task_relevance": "stage_support",
        "threshold": null,
        "tier": "INFERRED",
        "units": null
      },
      {
        "atom_id": "derived.delta.obs_0_obs_2",
        "confidence": 0.4,
        "controllability": "unknown",
        "corr_with_reward": 0.0,
        "direction": "unknown",
        "evidence_card": {
          "ablation": {},
          "atom_id": "derived.delta.obs_0_obs_2",
          "computed_at_iter": 0,
          "computed_at_step": 0,
          "evidence_phase": "bootstrap_probe",
          "promotion_score": 0.0,
          "risk_tags": [],
          "role": "untested",
          "schema_version": "atom_evidence_card.v1",
          "shadow": {
            "activation_rate": 1.0,
            "conditional_mi_given_parents": 0.0,
            "mutual_information": 0.0,
            "n_samples": 5000.0,
            "pearson_with_external": 0.0,
            "spearman_with_external": 0.0,
            "stage_activation_alignment": 0.0,
            "temporal_predictive_score": 0.0,
            "value_max": 1.4154959321022034,
            "value_mean": 0.23404448157425503,
            "value_min": -0.7365655601024628,
            "value_std": 0.6335513818788913
          },
          "uncertainty": 0.7
        },
        "evidence_sources": [
          "typed_combinator.v1"
        ],
        "formula": "(obs[0]) - (obs[2])",
        "formula_ast": {
          "ast_repr": "Expression(body=BinOp(left=Subscript(value=Name(id='obs', ctx=Load()), slice=Constant(value=0), ctx=Load()), op=Sub(), right=Subscript(value=Name(id='obs', ctx=Load()), slice=Constant(value=2), ctx=Load())))",
          "info_keys_used": [],
          "obs_indices_used": [
            0,
            2
          ]
        },
        "info_key": null,
        "kind": "progress",
        "obs_indices": [
          0,
          2
        ],
        "parent_atom_ids": [
          "obs.0",
          "obs.2"
        ],
        "risk_tags": [],
        "schema_version": "derived_atom.v1",
        "semantic_role": "delta",
        "semantic_type": "scalar_signal",
        "source": "derived(delta)",
        "source_type": "derived",
        "target_value": null,
        "task_relevance": "stage_support",
        "threshold": null,
        "tier": "INFERRED",
        "units": null
      },
      {
        "atom_id": "derived.delta.obs_0_obs_4",
        "confidence": 0.4,
        "controllability": "unknown",
        "corr_with_reward": 0.0,
        "direction": "unknown",
        "evidence_card": {
          "ablation": {},
          "atom_id": "derived.delta.obs_0_obs_4",
          "computed_at_iter": 0,
          "computed_at_step": 0,
          "evidence_phase": "bootstrap_probe",
          "promotion_score": 0.0,
          "risk_tags": [],
          "role": "untested",
          "schema_version": "atom_evidence_card.v1",
          "shadow": {
            "activation_rate": 1.0,
            "conditional_mi_given_parents": 0.0,
            "mutual_information": 0.0,
            "n_samples": 5000.0,
            "pearson_with_external": 0.0,
            "spearman_with_external": 0.0,
            "stage_activation_alignment": 0.0,
            "temporal_predictive_score": 0.0,
            "value_max": 1.9378967881202698,
            "value_mean": 0.2990002143944201,
            "value_min": -0.47274941205978394,
            "value_std": 0.2987628287531811
          },
          "uncertainty": 0.7
        },
        "evidence_sources": [
          "typed_combinator.v1"
        ],
        "formula": "(obs[0]) - (obs[4])",
        "formula_ast": {
          "ast_repr": "Expression(body=BinOp(left=Subscript(value=Name(id='obs', ctx=Load()), slice=Constant(value=0), ctx=Load()), op=Sub(), right=Subscript(value=Name(id='obs', ctx=Load()), slice=Constant(value=4), ctx=Load())))",
          "info_keys_used": [],
          "obs_indices_used": [
            0,
            4
          ]
        },
        "info_key": null,
        "kind": "progress",
        "obs_indices": [
          0,
          4
        ],
        "parent_atom_ids": [
          "obs.0",
          "obs.4"
        ],
        "risk_tags": [],
        "schema_version": "derived_atom.v1",
        "semantic_role": "delta",
        "semantic_type": "scalar_signal",
        "source": "derived(delta)",
        "source_type": "derived",
        "target_value": null,
        "task_relevance": "stage_support",
        "threshold": null,
        "tier": "INFERRED",
        "units": null
      },
      {
        "atom_id": "derived.delta.obs_0_obs_5",
        "confidence": 0.4,
        "controllability": "unknown",
        "corr_with_reward": 0.0,
        "direction": "unknown",
        "evidence_card": {
          "ablation": {},
          "atom_id": "derived.delta.obs_0_obs_5",
          "computed_at_iter": 0,
          "computed_at_step": 0,
          "evidence_phase": "bootstrap_probe",
          "promotion_score": 0.0,
          "risk_tags": [],
          "role": "untested",
          "schema_version": "atom_evidence_card.v1",
          "shadow": {
            "activation_rate": 1.0,
            "conditional_mi_given_parents": 0.0,
            "mutual_information": 0.0,
            "n_samples": 5000.0,
            "pearson_with_external": 0.0,
            "spearman_with_external": 0.0,
            "stage_activation_alignment": 0.0,
            "temporal_predictive_score": 0.0,
            "value_max": 1.5950376987457275,
            "value_mean": 0.5166716067040921,
            "value_min": -0.39172422885894775,
            "value_std": 0.4558600488668546
          },
          "uncertainty": 0.7
        },
        "evidence_sources": [
          "typed_combinator.v1"
        ],
        "formula": "(obs[0]) - (obs[5])",
        "formula_ast": {
          "ast_repr": "Expression(body=BinOp(left=Subscript(value=Name(id='obs', ctx=Load()), slice=Constant(value=0), ctx=Load()), op=Sub(), right=Subscript(value=Name(id='obs', ctx=Load()), slice=Constant(value=5), ctx=Load())))",
          "info_keys_used": [],
          "obs_indices_used": [
            0,
            5
          ]
        },
        "info_key": null,
        "kind": "progress",
        "obs_indices": [
          0,
          5
        ],
        "parent_atom_ids": [
          "obs.0",
          "obs.5"
        ],
        "risk_tags": [],
        "schema_version": "derived_atom.v1",
        "semantic_role": "delta",
        "semantic_type": "scalar_signal",
        "source": "derived(delta)",
        "source_type": "derived",
        "target_value": null,
        "task_relevance": "stage_support",
        "threshold": null,
        "tier": "INFERRED",
        "units": null
      },
      {
        "atom_id": "derived.delta.obs_0_obs_7",
        "confidence": 0.4,
        "controllability": "unknown",
        "corr_with_reward": 0.0,
        "direction": "unknown",
        "evidence_card": {
          "ablation": {},
          "atom_id": "derived.delta.obs_0_obs_7",
          "computed_at_iter": 0,
          "computed_at_step": 0,
          "evidence_phase": "bootstrap_probe",
          "promotion_score": 0.0,
          "risk_tags": [],
          "role": "untested",
          "schema_version": "atom_evidence_card.v1",
          "shadow": {
            "activation_rate": 1.0,
            "conditional_mi_given_parents": 0.0,
            "mutual_information": 0.0,
            "n_samples": 5000.0,
            "pearson_with_external": 0.0,
            "spearman_with_external": 0.0,
            "stage_activation_alignment": 0.0,
            "temporal_predictive_score": 0.0,
            "value_max": 1.498370349407196,
            "value_mean": 0.4637180899197934,
            "value_min": -0.3946288824081421,
            "value_std": 0.4663295100833798
          },
          "uncertainty": 0.7
        },
        "evidence_sources": [
          "typed_combinator.v1"
        ],
        "formula": "(obs[0]) - (obs[7])",
        "formula_ast": {
          "ast_repr": "Expression(body=BinOp(left=Subscript(value=Name(id='obs', ctx=Load()), slice=Constant(value=0), ctx=Load()), op=Sub(), right=Subscript(value=Name(id='obs', ctx=Load()), slice=Constant(value=7), ctx=Load())))",
          "info_keys_used": [],
          "obs_indices_used": [
            0,
            7
          ]
        },
        "info_key": null,
        "kind": "progress",
        "obs_indices": [
          0,
          7
        ],
        "parent_atom_ids": [
          "obs.0",
          "obs.7"
        ],
        "risk_tags": [],
        "schema_version": "derived_atom.v1",
        "semantic_role": "delta",
        "semantic_type": "scalar_signal",
        "source": "derived(delta)",
        "source_type": "derived",
        "target_value": null,
        "task_relevance": "stage_support",
        "threshold": null,
        "tier": "INFERRED",
        "units": null
      },
      {
        "atom_id": "derived.delta.obs_0_obs_15",
        "confidence": 0.4,
        "controllability": "unknown",
        "corr_with_reward": 0.0,
        "direction": "unknown",
        "evidence_card": {
          "ablation": {},
          "atom_id": "derived.delta.obs_0_obs_15",
          "computed_at_iter": 0,
          "computed_at_step": 0,
          "evidence_phase": "bootstrap_probe",
          "promotion_score": 0.0,
          "risk_tags": [],
          "role": "untested",
          "schema_version": "atom_evidence_card.v1",
          "shadow": {
            "activation_rate": 1.0,
            "conditional_mi_given_parents": 0.0,
            "mutual_information": 0.0,
            "n_samples": 5000.0,
            "pearson_with_external": 0.0,
            "spearman_with_external": 0.0,
            "stage_activation_alignment": 0.0,
            "temporal_predictive_score": 0.0,
            "value_max": 3.052935838699341,
            "value_mean": 0.3979868421841281,
            "value_min": -3.7778109908103943,
            "value_std": 0.5421520846050091
          },
          "uncertainty": 0.7
        },
        "evidence_sources": [
          "typed_combinator.v1"
        ],
        "formula": "(obs[0]) - (obs[15])",
        "formula_ast": {
          "ast_repr": "Expression(body=BinOp(left=Subscript(value=Name(id='obs', ctx=Load()), slice=Constant(value=0), ctx=Load()), op=Sub(), right=Subscript(value=Name(id='obs', ctx=Load()), slice=Constant(value=15), ctx=Load())))",
          "info_keys_used": [],
          "obs_indices_used": [
            0,
            15
          ]
        },
        "info_key": null,
        "kind": "progress",
        "obs_indices": [
          0,
          15
        ],
        "parent_atom_ids": [
          "obs.0",
          "obs.15"
        ],
        "risk_tags": [],
        "schema_version": "derived_atom.v1",
        "semantic_role": "delta",
        "semantic_type": "scalar_signal",
        "source": "derived(delta)",
        "source_type": "derived",
        "target_value": null,
        "task_relevance": "stage_support",
        "threshold": null,
        "tier": "INFERRED",
        "units": null
      },
      {
        "atom_id": "derived.delta.obs_0_obs_10",
        "confidence": 0.4,
        "controllability": "unknown",
        "corr_with_reward": 0.0,
        "direction": "unknown",
        "evidence_card": {
          "ablation": {},
          "atom_id": "derived.delta.obs_0_obs_10",
          "computed_at_iter": 0,
          "computed_at_step": 0,
          "evidence_phase": "bootstrap_probe",
          "promotion_score": 0.0,
          "risk_tags": [],
          "role": "untested",
          "schema_version": "atom_evidence_card.v1",
          "shadow": {
            "activation_rate": 1.0,
            "conditional_mi_given_parents": 0.0,
            "mutual_information": 0.0,
            "n_samples": 5000.0,
            "pearson_with_external": 0.0,
            "spearman_with_external": 0.0,
            "stage_activation_alignment": 0.0,
            "temporal_predictive_score": 0.0,
            "value_max": 2.2750091552734375,
            "value_mean": 1.5051621854143218,
            "value_min": 0.6040838658809662,
            "value_std": 0.2872994931804043
          },
          "uncertainty": 0.7
        },
        "evidence_sources": [
          "typed_combinator.v1"
        ],
        "formula": "(obs[0]) - (obs[10])",
        "formula_ast": {
          "ast_repr": "Expression(body=BinOp(left=Subscript(value=Name(id='obs', ctx=Load()), slice=Constant(value=0), ctx=Load()), op=Sub(), right=Subscript(value=Name(id='obs', ctx=Load()), slice=Constant(value=10), ctx=Load())))",
          "info_keys_used": [],
          "obs_indices_used": [
            0,
            10
          ]
        },
        "info_key": null,
        "kind": "progress",
        "obs_indices": [
          0,
          10
        ],
        "parent_atom_ids": [
          "obs.0",
          "obs.10"
        ],
        "risk_tags": [],
        "schema_version": "derived_atom.v1",
        "semantic_role": "delta",
        "semantic_type": "scalar_signal",
        "source": "derived(delta)",
        "source_type": "derived",
        "target_value": null,
        "task_relevance": "stage_support",
        "threshold": null,
        "tier": "INFERRED",
        "units": null
      },
      {
        "atom_id": "derived.delta.obs_0_obs_1",
        "confidence": 0.4,
        "controllability": "unknown",
        "corr_with_reward": 0.0,
        "direction": "unknown",
        "evidence_card": {
          "ablation": {},
          "atom_id": "derived.delta.obs_0_obs_1",
          "computed_at_iter": 0,
          "computed_at_step": 0,
          "evidence_phase": "bootstrap_probe",
          "promotion_score": 0.0,
          "risk_tags": [],
          "role": "untested",
          "schema_version": "atom_evidence_card.v1",
          "shadow": {
            "activation_rate": 1.0,
            "conditional_mi_given_parents": 0.0,
            "mutual_information": 0.0,
            "n_samples": 5000.0,
            "pearson_with_external": 0.0,
            "spearman_with_external": 0.0,
            "stage_activation_alignment": 0.0,
            "temporal_predictive_score": 0.0,
            "value_max": 1.7322823405265808,
            "value_mean": 0.26814729504304996,
            "value_min": -0.46952009201049805,
            "value_std": 0.31084681788695756
          },
          "uncertainty": 0.7
        },
        "evidence_sources": [
          "typed_combinator.v1"
        ],
        "formula": "(obs[0]) - (obs[1])",
        "formula_ast": {
          "ast_repr": "Expression(body=BinOp(left=Subscript(value=Name(id='obs', ctx=Load()), slice=Constant(value=0), ctx=Load()), op=Sub(), right=Subscript(value=Name(id='obs', ctx=Load()), slice=Constant(value=1), ctx=Load())))",
          "info_keys_used": [],
          "obs_indices_used": [
            0,
            1
          ]
        },
        "info_key": null,
        "kind": "progress",
        "obs_indices": [
          0,
          1
        ],
        "parent_atom_ids": [
          "obs.0",
          "obs.1"
        ],
        "risk_tags": [],
        "schema_version": "derived_atom.v1",
        "semantic_role": "delta",
        "semantic_type": "scalar_signal",
        "source": "derived(delta)",
        "source_type": "derived",
        "target_value": null,
        "task_relevance": "stage_support",
        "threshold": null,
        "tier": "INFERRED",
        "units": null
      },
      {
        "atom_id": "derived.delta.obs_0_obs_3",
        "confidence": 0.4,
        "controllability": "unknown",
        "corr_with_reward": 0.0,
        "direction": "unknown",
        "evidence_card": {
          "ablation": {},
          "atom_id": "derived.delta.obs_0_obs_3",
          "computed_at_iter": 0,
          "computed_at_step": 0,
          "evidence_phase": "bootstrap_probe",
          "promotion_score": 0.0,
          "risk_tags": [],
          "role": "untested",
          "schema_version": "atom_evidence_card.v1",
          "shadow": {
            "activation_rate": 1.0,
            "conditional_mi_given_parents": 0.0,
            "mutual_information": 0.0,
            "n_samples": 5000.0,
            "pearson_with_external": 0.0,
            "spearman_with_external": 0.0,
            "stage_activation_alignment": 0.0,
            "temporal_predictive_score": 0.0,
            "value_max": 1.4832519888877869,
            "value_mean": 0.386163072365048,
            "value_min": -0.7311259210109711,
            "value_std": 0.6359583619526764
          },
          "uncertainty": 0.7
        },
        "evidence_sources": [
          "typed_combinator.v1"
        ],
        "formula": "(obs[0]) - (obs[3])",
        "formula_ast": {
          "ast_repr": "Expression(body=BinOp(left=Subscript(value=Name(id='obs', ctx=Load()), slice=Constant(value=0), ctx=Load()), op=Sub(), right=Subscript(value=Name(id='obs', ctx=Load()), slice=Constant(value=3), ctx=Load())))",
          "info_keys_used": [],
          "obs_indices_used": [
            0,
            3
          ]
        },
        "info_key": null,
        "kind": "progress",
        "obs_indices": [
          0,
          3
        ],
        "parent_atom_ids": [
          "obs.0",
          "obs.3"
        ],
        "risk_tags": [],
        "schema_version": "derived_atom.v1",
        "semantic_role": "delta",
        "semantic_type": "scalar_signal",
        "source": "derived(delta)",
        "source_type": "derived",
        "target_value": null,
        "task_relevance": "stage_support",
        "threshold": null,
        "tier": "INFERRED",
        "units": null
      },
      {
        "atom_id": "derived.delta.obs_0_obs_6",
        "confidence": 0.4,
        "controllability": "unknown",
        "corr_with_reward": 0.0,
        "direction": "unknown",
        "evidence_card": {
          "ablation": {},
          "atom_id": "derived.delta.obs_0_obs_6",
          "computed_at_iter": 0,
          "computed_at_step": 0,
          "evidence_phase": "bootstrap_probe",
          "promotion_score": 0.0,
          "risk_tags": [],
          "role": "untested",
          "schema_version": "atom_evidence_card.v1",
          "shadow": {
            "activation_rate": 1.0,
            "conditional_mi_given_parents": 0.0,
            "mutual_information": 0.0,
            "n_samples": 5000.0,
            "pearson_with_external": 0.0,
            "spearman_with_external": 0.0,
            "stage_activation_alignment": 0.0,
            "temporal_predictive_score": 0.0,
            "value_max": 0.9229420050978661,
            "value_mean": -0.39716375975515694,
            "value_min": -1.0541494488716125,
            "value_std": 0.3521941905483709
          },
          "uncertainty": 0.7
        },
        "evidence_sources": [
          "typed_combinator.v1"
        ],
        "formula": "(obs[0]) - (obs[6])",
        "formula_ast": {
          "ast_repr": "Expression(body=BinOp(left=Subscript(value=Name(id='obs', ctx=Load()), slice=Constant(value=0), ctx=Load()), op=Sub(), right=Subscript(value=Name(id='obs', ctx=Load()), slice=Constant(value=6), ctx=Load())))",
          "info_keys_used": [],
          "obs_indices_used": [
            0,
            6
          ]
        },
        "info_key": null,
        "kind": "progress",
        "obs_indices": [
          0,
          6
        ],
        "parent_atom_ids": [
          "obs.0",
          "obs.6"
        ],
        "risk_tags": [],
        "schema_version": "derived_atom.v1",
        "semantic_role": "delta",
        "semantic_type": "scalar_signal",
        "source": "derived(delta)",
        "source_type": "derived",
        "target_value": null,
        "task_relevance": "stage_support",
        "threshold": null,
        "tier": "INFERRED",
        "units": null
      },
      {
        "atom_id": "derived.delta.obs_0_obs_8",
        "confidence": 0.4,
        "controllability": "unknown",
        "corr_with_reward": 0.0,
        "direction": "unknown",
        "evidence_card": {
          "ablation": {},
          "atom_id": "derived.delta.obs_0_obs_8",
          "computed_at_iter": 0,
          "computed_at_step": 0,
          "evidence_phase": "bootstrap_probe",
          "promotion_score": 0.0,
          "risk_tags": [],
          "role": "untested",
          "schema_version": "atom_evidence_card.v1",
          "shadow": {
            "activation_rate": 1.0,
            "conditional_mi_given_parents": 0.0,
            "mutual_information": 0.0,
            "n_samples": 5000.0,
            "pearson_with_external": 0.0,
            "spearman_with_external": 0.0,
            "stage_activation_alignment": 0.0,
            "temporal_predictive_score": 0.0,
            "value_max": 2.2746452689170837,
            "value_mean": 1.5259044870197773,
            "value_min": 0.5648946240544319,
            "value_std": 0.25040078105142904
          },
          "uncertainty": 0.7
        },
        "evidence_sources": [
          "typed_combinator.v1"
        ],
        "formula": "(obs[0]) - (obs[8])",
        "formula_ast": {
          "ast_repr": "Expression(body=BinOp(left=Subscript(value=Name(id='obs', ctx=Load()), slice=Constant(value=0), ctx=Load()), op=Sub(), right=Subscript(value=Name(id='obs', ctx=Load()), slice=Constant(value=8), ctx=Load())))",
          "info_keys_used": [],
          "obs_indices_used": [
            0,
            8
          ]
        },
        "info_key": null,
        "kind": "progress",
        "obs_indices": [
          0,
          8
        ],
        "parent_atom_ids": [
          "obs.0",
          "obs.8"
        ],
        "risk_tags": [],
        "schema_version": "derived_atom.v1",
        "semantic_role": "delta",
        "semantic_type": "scalar_signal",
        "source": "derived(delta)",
        "source_type": "derived",
        "target_value": null,
        "task_relevance": "stage_support",
        "threshold": null,
        "tier": "INFERRED",
        "units": null
      },
      {
        "atom_id": "derived.delta.obs_0_obs_9",
        "confidence": 0.4,
        "controllability": "unknown",
        "corr_with_reward": 0.0,
        "direction": "unknown",
        "evidence_card": {
          "ablation": {},
          "atom_id": "derived.delta.obs_0_obs_9",
          "computed_at_iter": 0,
          "computed_at_step": 0,
          "evidence_phase": "bootstrap_probe",
          "promotion_score": 0.0,
          "risk_tags": [],
          "role": "untested",
          "schema_version": "atom_evidence_card.v1",
          "shadow": {
            "activation_rate": 1.0,
            "conditional_mi_given_parents": 0.0,
            "mutual_information": 0.0,
            "n_samples": 5000.0,
            "pearson_with_external": 0.0,
            "spearman_with_external": 0.0,
            "stage_activation_alignment": 0.0,
            "temporal_predictive_score": 0.0,
            "value_max": 1.5488765239715576,
            "value_mean": 0.24564279872992775,
            "value_min": -0.41476550698280334,
            "value_std": 0.4134595959682803
          },
          "uncertainty": 0.7
        },
        "evidence_sources": [
          "typed_combinator.v1"
        ],
        "formula": "(obs[0]) - (obs[9])",
        "formula_ast": {
          "ast_repr": "Expression(body=BinOp(left=Subscript(value=Name(id='obs', ctx=Load()), slice=Constant(value=0), ctx=Load()), op=Sub(), right=Subscript(value=Name(id='obs', ctx=Load()), slice=Constant(value=9), ctx=Load())))",
          "info_keys_used": [],
          "obs_indices_used": [
            0,
            9
          ]
        },
        "info_key": null,
        "kind": "progress",
        "obs_indices": [
          0,
          9
        ],
        "parent_atom_ids": [
          "obs.0",
          "obs.9"
        ],
        "risk_tags": [],
        "schema_version": "derived_atom.v1",
        "semantic_role": "delta",
        "semantic_type": "scalar_signal",
        "source": "derived(delta)",
        "source_type": "derived",
        "target_value": null,
        "task_relevance": "stage_support",
        "threshold": null,
        "tier": "INFERRED",
        "units": null
      },
      {
        "atom_id": "derived.delta.obs_0_obs_12",
        "confidence": 0.4,
        "controllability": "unknown",
        "corr_with_reward": 0.0,
        "direction": "unknown",
        "evidence_card": {
          "ablation": {},
          "atom_id": "derived.delta.obs_0_obs_12",
          "computed_at_iter": 0,
          "computed_at_step": 0,
          "evidence_phase": "bootstrap_probe",
          "promotion_score": 0.0,
          "risk_tags": [],
          "role": "untested",
          "schema_version": "atom_evidence_card.v1",
          "shadow": {
            "activation_rate": 1.0,
            "conditional_mi_given_parents": 0.0,
            "mutual_information": 0.0,
            "n_samples": 5000.0,
            "pearson_with_external": 0.0,
            "spearman_with_external": 0.0,
            "stage_activation_alignment": 0.0,
            "temporal_predictive_score": 0.0,
            "value_max": 0.8939796909689903,
            "value_mean": -0.7122953670419753,
            "value_min": -1.0769655108451843,
            "value_std": 0.2915306380291395
          },
          "uncertainty": 0.7
        },
        "evidence_sources": [
          "typed_combinator.v1"
        ],
        "formula": "(obs[0]) - (obs[12])",
        "formula_ast": {
          "ast_repr": "Expression(body=BinOp(left=Subscript(value=Name(id='obs', ctx=Load()), slice=Constant(value=0), ctx=Load()), op=Sub(), right=Subscript(value=Name(id='obs', ctx=Load()), slice=Constant(value=12), ctx=Load())))",
          "info_keys_used": [],
          "obs_indices_used": [
            0,
            12
          ]
        },
        "info_key": null,
        "kind": "progress",
        "obs_indices": [
          0,
          12
        ],
        "parent_atom_ids": [
          "obs.0",
          "obs.12"
        ],
        "risk_tags": [],
        "schema_version": "derived_atom.v1",
        "semantic_role": "delta",
        "semantic_type": "scalar_signal",
        "source": "derived(delta)",
        "source_type": "derived",
        "target_value": null,
        "task_relevance": "stage_support",
        "threshold": null,
        "tier": "INFERRED",
        "units": null
      },
      {
        "atom_id": "derived.delta.obs_0_obs_13",
        "confidence": 0.4,
        "controllability": "unknown",
        "corr_with_reward": 0.0,
        "direction": "unknown",
        "evidence_card": {
          "ablation": {},
          "atom_id": "derived.delta.obs_0_obs_13",
          "computed_at_iter": 0,
          "computed_at_step": 0,
          "evidence_phase": "bootstrap_probe",
          "promotion_score": 0.0,
          "risk_tags": [],
          "role": "untested",
          "schema_version": "atom_evidence_card.v1",
          "shadow": {
            "activation_rate": 1.0,
            "conditional_mi_given_parents": 0.0,
            "mutual_information": 0.0,
            "n_samples": 5000.0,
            "pearson_with_external": 0.0,
            "spearman_with_external": 0.0,
            "stage_activation_alignment": 0.0,
            "temporal_predictive_score": 0.0,
            "value_max": 3.6500378251075745,
            "value_mean": 0.39604625375924823,
            "value_min": -1.8776794075965881,
            "value_std": 0.6016717880202646
          },
          "uncertainty": 0.7
        },
        "evidence_sources": [
          "typed_combinator.v1"
        ],
        "formula": "(obs[0]) - (obs[13])",
        "formula_ast": {
          "ast_repr": "Expression(body=BinOp(left=Subscript(value=Name(id='obs', ctx=Load()), slice=Constant(value=0), ctx=Load()), op=Sub(), right=Subscript(value=Name(id='obs', ctx=Load()), slice=Constant(value=13), ctx=Load())))",
          "info_keys_used": [],
          "obs_indices_used": [
            0,
            13
          ]
        },
        "info_key": null,
        "kind": "progress",
        "obs_indices": [
          0,
          13
        ],
        "parent_atom_ids": [
          "obs.0",
          "obs.13"
        ],
        "risk_tags": [],
        "schema_version": "derived_atom.v1",
        "semantic_role": "delta",
        "semantic_type": "scalar_signal",
        "source": "derived(delta)",
        "source_type": "derived",
        "target_value": null,
        "task_relevance": "stage_support",
        "threshold": null,
        "tier": "INFERRED",
        "units": null
      },
      {
        "atom_id": "derived.delta.obs_0_obs_14",
        "confidence": 0.4,
        "controllability": "unknown",
        "corr_with_reward": 0.0,
        "direction": "unknown",
        "evidence_card": {
          "ablation": {},
          "atom_id": "derived.delta.obs_0_obs_14",
          "computed_at_iter": 0,
          "computed_at_step": 0,
          "evidence_phase": "bootstrap_probe",
          "promotion_score": 0.0,
          "risk_tags": [],
          "role": "untested",
          "schema_version": "atom_evidence_card.v1",
          "shadow": {
            "activation_rate": 1.0,
            "conditional_mi_given_parents": 0.0,
            "mutual_information": 0.0,
            "n_samples": 5000.0,
            "pearson_with_external": 0.0,
            "spearman_with_external": 0.0,
            "stage_activation_alignment": 0.0,
            "temporal_predictive_score": 0.0,
            "value_max": 3.2899599075317383,
            "value_mean": 0.40804871657657493,
            "value_min": -1.8140597939491272,
            "value_std": 0.5876924822462813
          },
          "uncertainty": 0.7
        },
        "evidence_sources": [
          "typed_combinator.v1"
        ],
        "formula": "(obs[0]) - (obs[14])",
        "formula_ast": {
          "ast_repr": "Expression(body=BinOp(left=Subscript(value=Name(id='obs', ctx=Load()), slice=Constant(value=0), ctx=Load()), op=Sub(), right=Subscript(value=Name(id='obs', ctx=Load()), slice=Constant(value=14), ctx=Load())))",
          "info_keys_used": [],
          "obs_indices_used": [
            0,
            14
          ]
        },
        "info_key": null,
        "kind": "progress",
        "obs_indices": [
          0,
          14
        ],
        "parent_atom_ids": [
          "obs.0",
          "obs.14"
        ],
        "risk_tags": [],
        "schema_version": "derived_atom.v1",
        "semantic_role": "delta",
        "semantic_type": "scalar_signal",
        "source": "derived(delta)",
        "source_type": "derived",
        "target_value": null,
        "task_relevance": "stage_support",
        "threshold": null,
        "tier": "INFERRED",
        "units": null
      },
      {
        "atom_id": "derived.delta.obs_0_obs_16",
        "confidence": 0.4,
        "controllability": "unknown",
        "corr_with_reward": 0.0,
        "direction": "unknown",
        "evidence_card": {
          "ablation": {},
          "atom_id": "derived.delta.obs_0_obs_16",
          "computed_at_iter": 0,
          "computed_at_step": 0,
          "evidence_phase": "bootstrap_probe",
          "promotion_score": 0.0,
          "risk_tags": [],
          "role": "untested",
          "schema_version": "atom_evidence_card.v1",
          "shadow": {
            "activation_rate": 1.0,
            "conditional_mi_given_parents": 0.0,
            "mutual_information": 0.0,
            "n_samples": 5000.0,
            "pearson_with_external": 0.0,
            "spearman_with_external": 0.0,
            "stage_activation_alignment": 0.0,
            "temporal_predictive_score": 0.0,
            "value_max": 6.662628382444382,
            "value_mean": 0.3820406091673649,
            "value_min": -5.684878289699554,
            "value_std": 1.3200191484455088
          },
          "uncertainty": 0.7
        },
        "evidence_sources": [
          "typed_combinator.v1"
        ],
        "formula": "(obs[0]) - (obs[16])",
        "formula_ast": {
          "ast_repr": "Expression(body=BinOp(left=Subscript(value=Name(id='obs', ctx=Load()), slice=Constant(value=0), ctx=Load()), op=Sub(), right=Subscript(value=Name(id='obs', ctx=Load()), slice=Constant(value=16), ctx=Load())))",
          "info_keys_used": [],
          "obs_indices_used": [
            0,
            16
          ]
        },
        "info_key": null,
        "kind": "progress",
        "obs_indices": [
          0,
          16
        ],
        "parent_atom_ids": [
          "obs.0",
          "obs.16"
        ],
        "risk_tags": [],
        "schema_version": "derived_atom.v1",
        "semantic_role": "delta",
        "semantic_type": "scalar_signal",
        "source": "derived(delta)",
        "source_type": "derived",
        "target_value": null,
        "task_relevance": "stage_support",
        "threshold": null,
        "tier": "INFERRED",
        "units": null
      },
      {
        "atom_id": "derived.delta.obs_0_obs_17",
        "confidence": 0.4,
        "controllability": "unknown",
        "corr_with_reward": 0.0,
        "direction": "unknown",
        "evidence_card": {
          "ablation": {},
          "atom_id": "derived.delta.obs_0_obs_17",
          "computed_at_iter": 0,
          "computed_at_step": 0,
          "evidence_phase": "bootstrap_probe",
          "promotion_score": 0.0,
          "risk_tags": [],
          "role": "untested",
          "schema_version": "atom_evidence_card.v1",
          "shadow": {
            "activation_rate": 1.0,
            "conditional_mi_given_parents": 0.0,
            "mutual_information": 0.0,
            "n_samples": 5000.0,
            "pearson_with_external": 0.0,
            "spearman_with_external": 0.0,
            "stage_activation_alignment": 0.0,
            "temporal_predictive_score": 0.0,
            "value_max": 6.681336164474487,
            "value_mean": 0.3973524316159193,
            "value_min": -6.119289755821228,
            "value_std": 1.4963776400938542
          },
          "uncertainty": 0.7
        },
        "evidence_sources": [
          "typed_combinator.v1"
        ],
        "formula": "(obs[0]) - (obs[17])",
        "formula_ast": {
          "ast_repr": "Expression(body=BinOp(left=Subscript(value=Name(id='obs', ctx=Load()), slice=Constant(value=0), ctx=Load()), op=Sub(), right=Subscript(value=Name(id='obs', ctx=Load()), slice=Constant(value=17), ctx=Load())))",
          "info_keys_used": [],
          "obs_indices_used": [
            0,
            17
          ]
        },
        "info_key": null,
        "kind": "progress",
        "obs_indices": [
          0,
          17
        ],
        "parent_atom_ids": [
          "obs.0",
          "obs.17"
        ],
        "risk_tags": [],
        "schema_version": "derived_atom.v1",
        "semantic_role": "delta",
        "semantic_type": "scalar_signal",
        "source": "derived(delta)",
        "source_type": "derived",
        "target_value": null,
        "task_relevance": "stage_support",
        "threshold": null,
        "tier": "INFERRED",
        "units": null
      },
      {
        "atom_id": "derived.delta.obs_0_obs_18",
        "confidence": 0.4,
        "controllability": "unknown",
        "corr_with_reward": 0.0,
        "direction": "unknown",
        "evidence_card": {
          "ablation": {},
          "atom_id": "derived.delta.obs_0_obs_18",
          "computed_at_iter": 0,
          "computed_at_step": 0,
          "evidence_phase": "bootstrap_probe",
          "promotion_score": 0.0,
          "risk_tags": [],
          "role": "untested",
          "schema_version": "atom_evidence_card.v1",
          "shadow": {
            "activation_rate": 1.0,
            "conditional_mi_given_parents": 0.0,
            "mutual_information": 0.0,
            "n_samples": 5000.0,
            "pearson_with_external": 0.0,
            "spearman_with_external": 0.0,
            "stage_activation_alignment": 0.0,
            "temporal_predictive_score": 0.0,
            "value_max": 7.978058874607086,
            "value_mean": 0.24641612254825887,
            "value_min": -7.225848615169525,
            "value_std": 2.0787277047529162
          },
          "uncertainty": 0.7
        },
        "evidence_sources": [
          "typed_combinator.v1"
        ],
        "formula": "(obs[0]) - (obs[18])",
        "formula_ast": {
          "ast_repr": "Expression(body=BinOp(left=Subscript(value=Name(id='obs', ctx=Load()), slice=Constant(value=0), ctx=Load()), op=Sub(), right=Subscript(value=Name(id='obs', ctx=Load()), slice=Constant(value=18), ctx=Load())))",
          "info_keys_used": [],
          "obs_indices_used": [
            0,
            18
          ]
        },
        "info_key": null,
        "kind": "progress",
        "obs_indices": [
          0,
          18
        ],
        "parent_atom_ids": [
          "obs.0",
          "obs.18"
        ],
        "risk_tags": [],
        "schema_version": "derived_atom.v1",
        "semantic_role": "delta",
        "semantic_type": "scalar_signal",
        "source": "derived(delta)",
        "source_type": "derived",
        "target_value": null,
        "task_relevance": "stage_support",
        "threshold": null,
        "tier": "INFERRED",
        "units": null
      },
      {
        "atom_id": "derived.delta.obs_0_obs_19",
        "confidence": 0.4,
        "controllability": "unknown",
        "corr_with_reward": 0.0,
        "direction": "unknown",
        "evidence_card": {
          "ablation": {},
          "atom_id": "derived.delta.obs_0_obs_19",
          "computed_at_iter": 0,
          "computed_at_step": 0,
          "evidence_phase": "bootstrap_probe",
          "promotion_score": 0.0,
          "risk_tags": [],
          "role": "untested",
          "schema_version": "atom_evidence_card.v1",
          "shadow": {
            "activation_rate": 1.0,
            "conditional_mi_given_parents": 0.0,
            "mutual_information": 0.0,
            "n_samples": 5000.0,
            "pearson_with_external": 0.0,
            "spearman_with_external": 0.0,
            "stage_activation_alignment": 0.0,
            "temporal_predictive_score": 0.0,
            "value_max": 17.01547223329544,
            "value_mean": 0.3696403889601227,
            "value_min": -15.92184004187584,
            "value_std": 5.835540515656938
          },
          "uncertainty": 0.7
        },
        "evidence_sources": [
          "typed_combinator.v1"
        ],
        "formula": "(obs[0]) - (obs[19])",
        "formula_ast": {
          "ast_repr": "Expression(body=BinOp(left=Subscript(value=Name(id='obs', ctx=Load()), slice=Constant(value=0), ctx=Load()), op=Sub(), right=Subscript(value=Name(id='obs', ctx=Load()), slice=Constant(value=19), ctx=Load())))",
          "info_keys_used": [],
          "obs_indices_used": [
            0,
            19
          ]
        },
        "info_key": null,
        "kind": "progress",
        "obs_indices": [
          0,
          19
        ],
        "parent_atom_ids": [
          "obs.0",
          "obs.19"
        ],
        "risk_tags": [],
        "schema_version": "derived_atom.v1",
        "semantic_role": "delta",
        "semantic_type": "scalar_signal",
        "source": "derived(delta)",
        "source_type": "derived",
        "target_value": null,
        "task_relevance": "stage_support",
        "threshold": null,
        "tier": "INFERRED",
        "units": null
      },
      {
        "atom_id": "derived.delta.obs_0_obs_20",
        "confidence": 0.4,
        "controllability": "unknown",
        "corr_with_reward": 0.0,
        "direction": "unknown",
        "evidence_card": {
          "ablation": {},
          "atom_id": "derived.delta.obs_0_obs_20",
          "computed_at_iter": 0,
          "computed_at_step": 0,
          "evidence_phase": "bootstrap_probe",
          "promotion_score": 0.0,
          "risk_tags": [],
          "role": "untested",
          "schema_version": "atom_evidence_card.v1",
          "shadow": {
            "activation_rate": 1.0,
            "conditional_mi_given_parents": 0.0,
            "mutual_information": 0.0,
            "n_samples": 5000.0,
            "pearson_with_external": 0.0,
            "spearman_with_external": 0.0,
            "stage_activation_alignment": 0.0,
            "temporal_predictive_score": 0.0,
            "value_max": 14.615386545658112,
            "value_mean": 0.35608596333403203,
            "value_min": -13.767982065677643,
            "value_std": 4.4930201223568345
          },
          "uncertainty": 0.7
        },
        "evidence_sources": [
          "typed_combinator.v1"
        ],
        "formula": "(obs[0]) - (obs[20])",
        "formula_ast": {
          "ast_repr": "Expression(body=BinOp(left=Subscript(value=Name(id='obs', ctx=Load()), slice=Constant(value=0), ctx=Load()), op=Sub(), right=Subscript(value=Name(id='obs', ctx=Load()), slice=Constant(value=20), ctx=Load())))",
          "info_keys_used": [],
          "obs_indices_used": [
            0,
            20
          ]
        },
        "info_key": null,
        "kind": "progress",
        "obs_indices": [
          0,
          20
        ],
        "parent_atom_ids": [
          "obs.0",
          "obs.20"
        ],
        "risk_tags": [],
        "schema_version": "derived_atom.v1",
        "semantic_role": "delta",
        "semantic_type": "scalar_signal",
        "source": "derived(delta)",
        "source_type": "derived",
        "target_value": null,
        "task_relevance": "stage_support",
        "threshold": null,
        "tier": "INFERRED",
        "units": null
      },
      {
        "atom_id": "derived.delta.obs_0_obs_21",
        "confidence": 0.4,
        "controllability": "unknown",
        "corr_with_reward": 0.0,
        "direction": "unknown",
        "evidence_card": {
          "ablation": {},
          "atom_id": "derived.delta.obs_0_obs_21",
          "computed_at_iter": 0,
          "computed_at_step": 0,
          "evidence_phase": "bootstrap_probe",
          "promotion_score": 0.0,
          "risk_tags": [],
          "role": "untested",
          "schema_version": "atom_evidence_card.v1",
          "shadow": {
            "activation_rate": 1.0,
            "conditional_mi_given_parents": 0.0,
            "mutual_information": 0.0,
            "n_samples": 5000.0,
            "pearson_with_external": 0.0,
            "spearman_with_external": 0.0,
            "stage_activation_alignment": 0.0,
            "temporal_predictive_score": 0.0,
            "value_max": 16.40969094634056,
            "value_mean": 0.3896569382024003,
            "value_min": -15.78496304154396,
            "value_std": 5.531337738008383
          },
          "uncertainty": 0.7
        },
        "evidence_sources": [
          "typed_combinator.v1"
        ],
        "formula": "(obs[0]) - (obs[21])",
        "formula_ast": {
          "ast_repr": "Expression(body=BinOp(left=Subscript(value=Name(id='obs', ctx=Load()), slice=Constant(value=0), ctx=Load()), op=Sub(), right=Subscript(value=Name(id='obs', ctx=Load()), slice=Constant(value=21), ctx=Load())))",
          "info_keys_used": [],
          "obs_indices_used": [
            0,
            21
          ]
        },
        "info_key": null,
        "kind": "progress",
        "obs_indices": [
          0,
          21
        ],
        "parent_atom_ids": [
          "obs.0",
          "obs.21"
        ],
        "risk_tags": [],
        "schema_version": "derived_atom.v1",
        "semantic_role": "delta",
        "semantic_type": "scalar_signal",
        "source": "derived(delta)",
        "source_type": "derived",
        "target_value": null,
        "task_relevance": "stage_support",
        "threshold": null,
        "tier": "INFERRED",
        "units": null
      },
      {
        "atom_id": "derived.delta.obs_0_obs_22",
        "confidence": 0.4,
        "controllability": "unknown",
        "corr_with_reward": 0.0,
        "direction": "unknown",
        "evidence_card": {
          "ablation": {},
          "atom_id": "derived.delta.obs_0_obs_22",
          "computed_at_iter": 0,
          "computed_at_step": 0,
          "evidence_phase": "bootstrap_probe",
          "promotion_score": 0.0,
          "risk_tags": [],
          "role": "untested",
          "schema_version": "atom_evidence_card.v1",
          "shadow": {
            "activation_rate": 1.0,
            "conditional_mi_given_parents": 0.0,
            "mutual_information": 0.0,
            "n_samples": 5000.0,
            "pearson_with_external": 0.0,
            "spearman_with_external": 0.0,
            "stage_activation_alignment": 0.0,
            "temporal_predictive_score": 0.0,
            "value_max": 15.52779233455658,
            "value_mean": 0.40953716942636154,
            "value_min": -13.59873354434967,
            "value_std": 3.244307801217015
          },
          "uncertainty": 0.7
        },
        "evidence_sources": [
          "typed_combinator.v1"
        ],
        "formula": "(obs[0]) - (obs[22])",
        "formula_ast": {
          "ast_repr": "Expression(body=BinOp(left=Subscript(value=Name(id='obs', ctx=Load()), slice=Constant(value=0), ctx=Load()), op=Sub(), right=Subscript(value=Name(id='obs', ctx=Load()), slice=Constant(value=22), ctx=Load())))",
          "info_keys_used": [],
          "obs_indices_used": [
            0,
            22
          ]
        },
        "info_key": null,
        "kind": "progress",
        "obs_indices": [
          0,
          22
        ],
        "parent_atom_ids": [
          "obs.0",
          "obs.22"
        ],
        "risk_tags": [],
        "schema_version": "derived_atom.v1",
        "semantic_role": "delta",
        "semantic_type": "scalar_signal",
        "source": "derived(delta)",
        "source_type": "derived",
        "target_value": null,
        "task_relevance": "stage_support",
        "threshold": null,
        "tier": "INFERRED",
        "units": null
      },
      {
        "atom_id": "derived.delta.obs_0_obs_23",
        "confidence": 0.4,
        "controllability": "unknown",
        "corr_with_reward": 0.0,
        "direction": "unknown",
        "evidence_card": {
          "ablation": {},
          "atom_id": "derived.delta.obs_0_obs_23",
          "computed_at_iter": 0,
          "computed_at_step": 0,
          "evidence_phase": "bootstrap_probe",
          "promotion_score": 0.0,
          "risk_tags": [],
          "role": "untested",
          "schema_version": "atom_evidence_card.v1",
          "shadow": {
            "activation_rate": 1.0,
            "conditional_mi_given_parents": 0.0,
            "mutual_information": 0.0,
            "n_samples": 5000.0,
            "pearson_with_external": 0.0,
            "spearman_with_external": 0.0,
            "stage_activation_alignment": 0.0,
            "temporal_predictive_score": 0.0,
            "value_max": 18.187016189098358,
            "value_mean": 0.39346100262194816,
            "value_min": -16.4891539812088,
            "value_std": 5.541809736787739
          },
          "uncertainty": 0.7
        },
        "evidence_sources": [
          "typed_combinator.v1"
        ],
        "formula": "(obs[0]) - (obs[23])",
        "formula_ast": {
          "ast_repr": "Expression(body=BinOp(left=Subscript(value=Name(id='obs', ctx=Load()), slice=Constant(value=0), ctx=Load()), op=Sub(), right=Subscript(value=Name(id='obs', ctx=Load()), slice=Constant(value=23), ctx=Load())))",
          "info_keys_used": [],
          "obs_indices_used": [
            0,
            23
          ]
        },
        "info_key": null,
        "kind": "progress",
        "obs_indices": [
          0,
          23
        ],
        "parent_atom_ids": [
          "obs.0",
          "obs.23"
        ],
        "risk_tags": [],
        "schema_version": "derived_atom.v1",
        "semantic_role": "delta",
        "semantic_type": "scalar_signal",
        "source": "derived(delta)",
        "source_type": "derived",
        "target_value": null,
        "task_relevance": "stage_support",
        "threshold": null,
        "tier": "INFERRED",
        "units": null
      },
      {
        "atom_id": "derived.delta.obs_0_obs_24",
        "confidence": 0.4,
        "controllability": "unknown",
        "corr_with_reward": 0.0,
        "direction": "unknown",
        "evidence_card": {
          "ablation": {},
          "atom_id": "derived.delta.obs_0_obs_24",
          "computed_at_iter": 0,
          "computed_at_step": 0,
          "evidence_phase": "bootstrap_probe",
          "promotion_score": 0.0,
          "risk_tags": [],
          "role": "untested",
          "schema_version": "atom_evidence_card.v1",
          "shadow": {
            "activation_rate": 1.0,
            "conditional_mi_given_parents": 0.0,
            "mutual_information": 0.0,
            "n_samples": 5000.0,
            "pearson_with_external": 0.0,
            "spearman_with_external": 0.0,
            "stage_activation_alignment": 0.0,
            "temporal_predictive_score": 0.0,
            "value_max": 18.620544373989105,
            "value_mean": 0.41065023756877317,
            "value_min": -13.1918123960495,
            "value_std": 3.5687446675968624
          },
          "uncertainty": 0.7
        },
        "evidence_sources": [
          "typed_combinator.v1"
        ],
        "formula": "(obs[0]) - (obs[24])",
        "formula_ast": {
          "ast_repr": "Expression(body=BinOp(left=Subscript(value=Name(id='obs', ctx=Load()), slice=Constant(value=0), ctx=Load()), op=Sub(), right=Subscript(value=Name(id='obs', ctx=Load()), slice=Constant(value=24), ctx=Load())))",
          "info_keys_used": [],
          "obs_indices_used": [
            0,
            24
          ]
        },
        "info_key": null,
        "kind": "progress",
        "obs_indices": [
          0,
          24
        ],
        "parent_atom_ids": [
          "obs.0",
          "obs.24"
        ],
        "risk_tags": [],
        "schema_version": "derived_atom.v1",
        "semantic_role": "delta",
        "semantic_type": "scalar_signal",
        "source": "derived(delta)",
        "source_type": "derived",
        "target_value": null,
        "task_relevance": "stage_support",
        "threshold": null,
        "tier": "INFERRED",
        "units": null
      },
      {
        "atom_id": "derived.delta.obs_0_obs_25",
        "confidence": 0.4,
        "controllability": "unknown",
        "corr_with_reward": 0.0,
        "direction": "unknown",
        "evidence_card": {
          "ablation": {},
          "atom_id": "derived.delta.obs_0_obs_25",
          "computed_at_iter": 0,
          "computed_at_step": 0,
          "evidence_phase": "bootstrap_probe",
          "promotion_score": 0.0,
          "risk_tags": [],
          "role": "untested",
          "schema_version": "atom_evidence_card.v1",
          "shadow": {
            "activation_rate": 1.0,
            "conditional_mi_given_parents": 0.0,
            "mutual_information": 0.0,
            "n_samples": 5000.0,
            "pearson_with_external": 0.0,
            "spearman_with_external": 0.0,
            "stage_activation_alignment": 0.0,
            "temporal_predictive_score": 0.0,
            "value_max": 17.22727656364441,
            "value_mean": 0.3638279774618088,
            "value_min": -15.609073489904404,
            "value_std": 5.100715210845436
          },
          "uncertainty": 0.7
        },
        "evidence_sources": [
          "typed_combinator.v1"
        ],
        "formula": "(obs[0]) - (obs[25])",
        "formula_ast": {
          "ast_repr": "Expression(body=BinOp(left=Subscript(value=Name(id='obs', ctx=Load()), slice=Constant(value=0), ctx=Load()), op=Sub(), right=Subscript(value=Name(id='obs', ctx=Load()), slice=Constant(value=25), ctx=Load())))",
          "info_keys_used": [],
          "obs_indices_used": [
            0,
            25
          ]
        },
        "info_key": null,
        "kind": "progress",
        "obs_indices": [
          0,
          25
        ],
        "parent_atom_ids": [
          "obs.0",
          "obs.25"
        ],
        "risk_tags": [],
        "schema_version": "derived_atom.v1",
        "semantic_role": "delta",
        "semantic_type": "scalar_signal",
        "source": "derived(delta)",
        "source_type": "derived",
        "target_value": null,
        "task_relevance": "stage_support",
        "threshold": null,
        "tier": "INFERRED",
        "units": null
      },
      {
        "atom_id": "derived.delta.obs_0_obs_26",
        "confidence": 0.4,
        "controllability": "unknown",
        "corr_with_reward": 0.0,
        "direction": "unknown",
        "evidence_card": {
          "ablation": {},
          "atom_id": "derived.delta.obs_0_obs_26",
          "computed_at_iter": 0,
          "computed_at_step": 0,
          "evidence_phase": "bootstrap_probe",
          "promotion_score": 0.0,
          "risk_tags": [],
          "role": "untested",
          "schema_version": "atom_evidence_card.v1",
          "shadow": {
            "activation_rate": 1.0,
            "conditional_mi_given_parents": 0.0,
            "mutual_information": 0.0,
            "n_samples": 5000.0,
            "pearson_with_external": 0.0,
            "spearman_with_external": 0.0,
            "stage_activation_alignment": 0.0,
            "temporal_predictive_score": 0.0,
            "value_max": 13.70190954208374,
            "value_mean": 0.3950663076615546,
            "value_min": -15.149194359779358,
            "value_std": 3.492737198387913
          },
          "uncertainty": 0.7
        },
        "evidence_sources": [
          "typed_combinator.v1"
        ],
        "formula": "(obs[0]) - (obs[26])",
        "formula_ast": {
          "ast_repr": "Expression(body=BinOp(left=Subscript(value=Name(id='obs', ctx=Load()), slice=Constant(value=0), ctx=Load()), op=Sub(), right=Subscript(value=Name(id='obs', ctx=Load()), slice=Constant(value=26), ctx=Load())))",
          "info_keys_used": [],
          "obs_indices_used": [
            0,
            26
          ]
        },
        "info_key": null,
        "kind": "progress",
        "obs_indices": [
          0,
          26
        ],
        "parent_atom_ids": [
          "obs.0",
          "obs.26"
        ],
        "risk_tags": [],
        "schema_version": "derived_atom.v1",
        "semantic_role": "delta",
        "semantic_type": "scalar_signal",
        "source": "derived(delta)",
        "source_type": "derived",
        "target_value": null,
        "task_relevance": "stage_support",
        "threshold": null,
        "tier": "INFERRED",
        "units": null
      },
      {
        "atom_id": "derived.delta.obs_11_obs_0",
        "confidence": 0.4,
        "controllability": "unknown",
        "corr_with_reward": 0.0,
        "direction": "unknown",
        "evidence_card": {
          "ablation": {},
          "atom_id": "derived.delta.obs_11_obs_0",
          "computed_at_iter": 0,
          "computed_at_step": 0,
          "evidence_phase": "bootstrap_probe",
          "promotion_score": 0.0,
          "risk_tags": [],
          "role": "untested",
          "schema_version": "atom_evidence_card.v1",
          "shadow": {
            "activation_rate": 1.0,
            "conditional_mi_given_parents": 0.0,
            "mutual_information": 0.0,
            "n_samples": 5000.0,
            "pearson_with_external": 0.0,
            "spearman_with_external": 0.0,
            "stage_activation_alignment": 0.0,
            "temporal_predictive_score": 0.0,
            "value_max": 0.3964947462081909,
            "value_mean": -0.5130605549784959,
            "value_min": -1.5451427698135376,
            "value_std": 0.4547536468317254
          },
          "uncertainty": 0.7
        },
        "evidence_sources": [
          "typed_combinator.v1"
        ],
        "formula": "(obs[11]) - (obs[0])",
        "formula_ast": {
          "ast_repr": "Expression(body=BinOp(left=Subscript(value=Name(id='obs', ctx=Load()), slice=Constant(value=11), ctx=Load()), op=Sub(), right=Subscript(value=Name(id='obs', ctx=Load()), slice=Constant(value=0), ctx=Load())))",
          "info_keys_used": [],
          "obs_indices_used": [
            0,
            11
          ]
        },
        "info_key": null,
        "kind": "progress",
        "obs_indices": [
          0,
          11
        ],
        "parent_atom_ids": [
          "obs.11",
          "obs.0"
        ],
        "risk_tags": [],
        "schema_version": "derived_atom.v1",
        "semantic_role": "delta",
        "semantic_type": "scalar_signal",
        "source": "derived(delta)",
        "source_type": "derived",
        "target_value": null,
        "task_relevance": "stage_support",
        "threshold": null,
        "tier": "INFERRED",
        "units": null
      },
      {
        "atom_id": "derived.delta.obs_11_obs_2",
        "confidence": 0.4,
        "controllability": "unknown",
        "corr_with_reward": 0.0,
        "direction": "unknown",
        "evidence_card": {
          "ablation": {},
          "atom_id": "derived.delta.obs_11_obs_2",
          "computed_at_iter": 0,
          "computed_at_step": 0,
          "evidence_phase": "bootstrap_probe",
          "promotion_score": 0.0,
          "risk_tags": [],
          "role": "untested",
          "schema_version": "atom_evidence_card.v1",
          "shadow": {
            "activation_rate": 1.0,
            "conditional_mi_given_parents": 0.0,
            "mutual_information": 0.0,
            "n_samples": 5000.0,
            "pearson_with_external": 0.0,
            "spearman_with_external": 0.0,
            "stage_activation_alignment": 0.0,
            "temporal_predictive_score": 0.0,
            "value_max": 1.5956717133522034,
            "value_mean": -0.2790160734042409,
            "value_min": -1.644827425479889,
            "value_std": 0.6680802910452758
          },
          "uncertainty": 0.7
        },
        "evidence_sources": [
          "typed_combinator.v1"
        ],
        "formula": "(obs[11]) - (obs[2])",
        "formula_ast": {
          "ast_repr": "Expression(body=BinOp(left=Subscript(value=Name(id='obs', ctx=Load()), slice=Constant(value=11), ctx=Load()), op=Sub(), right=Subscript(value=Name(id='obs', ctx=Load()), slice=Constant(value=2), ctx=Load())))",
          "info_keys_used": [],
          "obs_indices_used": [
            2,
            11
          ]
        },
        "info_key": null,
        "kind": "progress",
        "obs_indices": [
          2,
          11
        ],
        "parent_atom_ids": [
          "obs.11",
          "obs.2"
        ],
        "risk_tags": [],
        "schema_version": "derived_atom.v1",
        "semantic_role": "delta",
        "semantic_type": "scalar_signal",
        "source": "derived(delta)",
        "source_type": "derived",
        "target_value": null,
        "task_relevance": "stage_support",
        "threshold": null,
        "tier": "INFERRED",
        "units": null
      },
      {
        "atom_id": "derived.delta.obs_11_obs_4",
        "confidence": 0.4,
        "controllability": "unknown",
        "corr_with_reward": 0.0,
        "direction": "unknown",
        "evidence_card": {
          "ablation": {},
          "atom_id": "derived.delta.obs_11_obs_4",
          "computed_at_iter": 0,
          "computed_at_step": 0,
          "evidence_phase": "bootstrap_probe",
          "promotion_score": 0.0,
          "risk_tags": [],
          "role": "untested",
          "schema_version": "atom_evidence_card.v1",
          "shadow": {
            "activation_rate": 1.0,
            "conditional_mi_given_parents": 0.0,
            "mutual_information": 0.0,
            "n_samples": 5000.0,
            "pearson_with_external": 0.0,
            "spearman_with_external": 0.0,
            "stage_activation_alignment": 0.0,
            "temporal_predictive_score": 0.0,
            "value_max": 1.5182442665100098,
            "value_mean": -0.2140603405840758,
            "value_min": -1.6420396566390991,
            "value_std": 0.5287116130672715
          },
          "uncertainty": 0.7
        },
        "evidence_sources": [
          "typed_combinator.v1"
        ],
        "formula": "(obs[11]) - (obs[4])",
        "formula_ast": {
          "ast_repr": "Expression(body=BinOp(left=Subscript(value=Name(id='obs', ctx=Load()), slice=Constant(value=11), ctx=Load()), op=Sub(), right=Subscript(value=Name(id='obs', ctx=Load()), slice=Constant(value=4), ctx=Load())))",
          "info_keys_used": [],
          "obs_indices_used": [
            4,
            11
          ]
        },
        "info_key": null,
        "kind": "progress",
        "obs_indices": [
          4,
          11
        ],
        "parent_atom_ids": [
          "obs.11",
          "obs.4"
        ],
        "risk_tags": [],
        "schema_version": "derived_atom.v1",
        "semantic_role": "delta",
        "semantic_type": "scalar_signal",
        "source": "derived(delta)",
        "source_type": "derived",
        "target_value": null,
        "task_relevance": "stage_support",
        "threshold": null,
        "tier": "INFERRED",
        "units": null
      },
      {
        "atom_id": "derived.delta.obs_11_obs_5",
        "confidence": 0.4,
        "controllability": "unknown",
        "corr_with_reward": 0.0,
        "direction": "unknown",
        "evidence_card": {
          "ablation": {},
          "atom_id": "derived.delta.obs_11_obs_5",
          "computed_at_iter": 0,
          "computed_at_step": 0,
          "evidence_phase": "bootstrap_probe",
          "promotion_score": 0.0,
          "risk_tags": [],
          "role": "untested",
          "schema_version": "atom_evidence_card.v1",
          "shadow": {
            "activation_rate": 1.0,
            "conditional_mi_given_parents": 0.0,
            "mutual_information": 0.0,
            "n_samples": 5000.0,
            "pearson_with_external": 0.0,
            "spearman_with_external": 0.0,
            "stage_activation_alignment": 0.0,
            "temporal_predictive_score": 0.0,
            "value_max": 1.278572142124176,
            "value_mean": 0.0036110517255961896,
            "value_min": -1.2671412229537964,
            "value_std": 0.6015934705362659
          },
          "uncertainty": 0.7
        },
        "evidence_sources": [
          "typed_combinator.v1"
        ],
        "formula": "(obs[11]) - (obs[5])",
        "formula_ast": {
          "ast_repr": "Expression(body=BinOp(left=Subscript(value=Name(id='obs', ctx=Load()), slice=Constant(value=11), ctx=Load()), op=Sub(), right=Subscript(value=Name(id='obs', ctx=Load()), slice=Constant(value=5), ctx=Load())))",
          "info_keys_used": [],
          "obs_indices_used": [
            5,
            11
          ]
        },
        "info_key": null,
        "kind": "progress",
        "obs_indices": [
          5,
          11
        ],
        "parent_atom_ids": [
          "obs.11",
          "obs.5"
        ],
        "risk_tags": [],
        "schema_version": "derived_atom.v1",
        "semantic_role": "delta",
        "semantic_type": "scalar_signal",
        "source": "derived(delta)",
        "source_type": "derived",
        "target_value": null,
        "task_relevance": "stage_support",
        "threshold": null,
        "tier": "INFERRED",
        "units": null
      }
    ],
    "formulas": [
      {
        "atom_id": "derived.delta.obs_0_obs_11",
        "formula": "(obs[0]) - (obs[11])",
        "parent_atom_ids": [
          "obs.0",
          "obs.11"
        ],
        "semantic_role": "delta",
        "semantic_type": "scalar_signal"
      },
      {
        "atom_id": "derived.delta.obs_0_obs_2",
        "formula": "(obs[0]) - (obs[2])",
        "parent_atom_ids": [
          "obs.0",
          "obs.2"
        ],
        "semantic_role": "delta",
        "semantic_type": "scalar_signal"
      },
      {
        "atom_id": "derived.delta.obs_0_obs_4",
        "formula": "(obs[0]) - (obs[4])",
        "parent_atom_ids": [
          "obs.0",
          "obs.4"
        ],
        "semantic_role": "delta",
        "semantic_type": "scalar_signal"
      },
      {
        "atom_id": "derived.delta.obs_0_obs_5",
        "formula": "(obs[0]) - (obs[5])",
        "parent_atom_ids": [
          "obs.0",
          "obs.5"
        ],
        "semantic_role": "delta",
        "semantic_type": "scalar_signal"
      },
      {
        "atom_id": "derived.delta.obs_0_obs_7",
        "formula": "(obs[0]) - (obs[7])",
        "parent_atom_ids": [
          "obs.0",
          "obs.7"
        ],
        "semantic_role": "delta",
        "semantic_type": "scalar_signal"
      },
      {
        "atom_id": "derived.delta.obs_0_obs_15",
        "formula": "(obs[0]) - (obs[15])",
        "parent_atom_ids": [
          "obs.0",
          "obs.15"
        ],
        "semantic_role": "delta",
        "semantic_type": "scalar_signal"
      },
      {
        "atom_id": "derived.delta.obs_0_obs_10",
        "formula": "(obs[0]) - (obs[10])",
        "parent_atom_ids": [
          "obs.0",
          "obs.10"
        ],
        "semantic_role": "delta",
        "semantic_type": "scalar_signal"
      },
      {
        "atom_id": "derived.delta.obs_0_obs_1",
        "formula": "(obs[0]) - (obs[1])",
        "parent_atom_ids": [
          "obs.0",
          "obs.1"
        ],
        "semantic_role": "delta",
        "semantic_type": "scalar_signal"
      },
      {
        "atom_id": "derived.delta.obs_0_obs_3",
        "formula": "(obs[0]) - (obs[3])",
        "parent_atom_ids": [
          "obs.0",
          "obs.3"
        ],
        "semantic_role": "delta",
        "semantic_type": "scalar_signal"
      },
      {
        "atom_id": "derived.delta.obs_0_obs_6",
        "formula": "(obs[0]) - (obs[6])",
        "parent_atom_ids": [
          "obs.0",
          "obs.6"
        ],
        "semantic_role": "delta",
        "semantic_type": "scalar_signal"
      },
      {
        "atom_id": "derived.delta.obs_0_obs_8",
        "formula": "(obs[0]) - (obs[8])",
        "parent_atom_ids": [
          "obs.0",
          "obs.8"
        ],
        "semantic_role": "delta",
        "semantic_type": "scalar_signal"
      },
      {
        "atom_id": "derived.delta.obs_0_obs_9",
        "formula": "(obs[0]) - (obs[9])",
        "parent_atom_ids": [
          "obs.0",
          "obs.9"
        ],
        "semantic_role": "delta",
        "semantic_type": "scalar_signal"
      },
      {
        "atom_id": "derived.delta.obs_0_obs_12",
        "formula": "(obs[0]) - (obs[12])",
        "parent_atom_ids": [
          "obs.0",
          "obs.12"
        ],
        "semantic_role": "delta",
        "semantic_type": "scalar_signal"
      },
      {
        "atom_id": "derived.delta.obs_0_obs_13",
        "formula": "(obs[0]) - (obs[13])",
        "parent_atom_ids": [
          "obs.0",
          "obs.13"
        ],
        "semantic_role": "delta",
        "semantic_type": "scalar_signal"
      },
      {
        "atom_id": "derived.delta.obs_0_obs_14",
        "formula": "(obs[0]) - (obs[14])",
        "parent_atom_ids": [
          "obs.0",
          "obs.14"
        ],
        "semantic_role": "delta",
        "semantic_type": "scalar_signal"
      },
      {
        "atom_id": "derived.delta.obs_0_obs_16",
        "formula": "(obs[0]) - (obs[16])",
        "parent_atom_ids": [
          "obs.0",
          "obs.16"
        ],
        "semantic_role": "delta",
        "semantic_type": "scalar_signal"
      },
      {
        "atom_id": "derived.delta.obs_0_obs_17",
        "formula": "(obs[0]) - (obs[17])",
        "parent_atom_ids": [
          "obs.0",
          "obs.17"
        ],
        "semantic_role": "delta",
        "semantic_type": "scalar_signal"
      },
      {
        "atom_id": "derived.delta.obs_0_obs_18",
        "formula": "(obs[0]) - (obs[18])",
        "parent_atom_ids": [
          "obs.0",
          "obs.18"
        ],
        "semantic_role": "delta",
        "semantic_type": "scalar_signal"
      },
      {
        "atom_id": "derived.delta.obs_0_obs_19",
        "formula": "(obs[0]) - (obs[19])",
        "parent_atom_ids": [
          "obs.0",
          "obs.19"
        ],
        "semantic_role": "delta",
        "semantic_type": "scalar_signal"
      },
      {
        "atom_id": "derived.delta.obs_0_obs_20",
        "formula": "(obs[0]) - (obs[20])",
        "parent_atom_ids": [
          "obs.0",
          "obs.20"
        ],
        "semantic_role": "delta",
        "semantic_type": "scalar_signal"
      },
      {
        "atom_id": "derived.delta.obs_0_obs_21",
        "formula": "(obs[0]) - (obs[21])",
        "parent_atom_ids": [
          "obs.0",
          "obs.21"
        ],
        "semantic_role": "delta",
        "semantic_type": "scalar_signal"
      },
      {
        "atom_id": "derived.delta.obs_0_obs_22",
        "formula": "(obs[0]) - (obs[22])",
        "parent_atom_ids": [
          "obs.0",
          "obs.22"
        ],
        "semantic_role": "delta",
        "semantic_type": "scalar_signal"
      },
      {
        "atom_id": "derived.delta.obs_0_obs_23",
        "formula": "(obs[0]) - (obs[23])",
        "parent_atom_ids": [
          "obs.0",
          "obs.23"
        ],
        "semantic_role": "delta",
        "semantic_type": "scalar_signal"
      },
      {
        "atom_id": "derived.delta.obs_0_obs_24",
        "formula": "(obs[0]) - (obs[24])",
        "parent_atom_ids": [
          "obs.0",
          "obs.24"
        ],
        "semantic_role": "delta",
        "semantic_type": "scalar_signal"
      },
      {
        "atom_id": "derived.delta.obs_0_obs_25",
        "formula": "(obs[0]) - (obs[25])",
        "parent_atom_ids": [
          "obs.0",
          "obs.25"
        ],
        "semantic_role": "delta",
        "semantic_type": "scalar_signal"
      },
      {
        "atom_id": "derived.delta.obs_0_obs_26",
        "formula": "(obs[0]) - (obs[26])",
        "parent_atom_ids": [
          "obs.0",
          "obs.26"
        ],
        "semantic_role": "delta",
        "semantic_type": "scalar_signal"
      },
      {
        "atom_id": "derived.delta.obs_11_obs_0",
        "formula": "(obs[11]) - (obs[0])",
        "parent_atom_ids": [
          "obs.11",
          "obs.0"
        ],
        "semantic_role": "delta",
        "semantic_type": "scalar_signal"
      },
      {
        "atom_id": "derived.delta.obs_11_obs_2",
        "formula": "(obs[11]) - (obs[2])",
        "parent_atom_ids": [
          "obs.11",
          "obs.2"
        ],
        "semantic_role": "delta",
        "semantic_type": "scalar_signal"
      },
      {
        "atom_id": "derived.delta.obs_11_obs_4",
        "formula": "(obs[11]) - (obs[4])",
        "parent_atom_ids": [
          "obs.11",
          "obs.4"
        ],
        "semantic_role": "delta",
        "semantic_type": "scalar_signal"
      },
      {
        "atom_id": "derived.delta.obs_11_obs_5",
        "formula": "(obs[11]) - (obs[5])",
        "parent_atom_ids": [
          "obs.11",
          "obs.5"
        ],
        "semantic_role": "delta",
        "semantic_type": "scalar_signal"
      }
    ],
    "included_atom_ids": [
      "obs.0",
      "obs.11",
      "obs.2",
      "obs.4",
      "obs.5",
      "obs.7",
      "obs.15",
      "obs.10",
      "obs.1",
      "obs.3",
      "obs.6",
      "obs.8",
      "obs.9",
      "obs.12",
      "obs.13",
      "obs.14",
      "obs.16",
      "obs.17",
      "obs.18",
      "obs.19",
      "obs.20",
      "obs.21",
      "obs.22",
      "obs.23",
      "obs.24",
      "obs.25",
      "obs.26",
      "derived.delta.obs_0_obs_11",
      "derived.delta.obs_0_obs_2",
      "derived.delta.obs_0_obs_4",
      "derived.delta.obs_0_obs_5",
      "derived.delta.obs_0_obs_7",
      "derived.delta.obs_0_obs_15",
      "derived.delta.obs_0_obs_10",
      "derived.delta.obs_0_obs_1",
      "derived.delta.obs_0_obs_3",
      "derived.delta.obs_0_obs_6",
      "derived.delta.obs_0_obs_8",
      "derived.delta.obs_0_obs_9",
      "derived.delta.obs_0_obs_12",
      "derived.delta.obs_0_obs_13",
      "derived.delta.obs_0_obs_14",
      "derived.delta.obs_0_obs_16",
      "derived.delta.obs_0_obs_17",
      "derived.delta.obs_0_obs_18",
      "derived.delta.obs_0_obs_19",
      "derived.delta.obs_0_obs_20",
      "derived.delta.obs_0_obs_21",
      "derived.delta.obs_0_obs_22",
      "derived.delta.obs_0_obs_23",
      "derived.delta.obs_0_obs_24",
      "derived.delta.obs_0_obs_25",
      "derived.delta.obs_0_obs_26",
      "derived.delta.obs_11_obs_0",
      "derived.delta.obs_11_obs_2",
      "derived.delta.obs_11_obs_4",
      "derived.delta.obs_11_obs_5"
    ],
    "obs_dim_raw": 27,
    "obs_dim_total": 57,
    "parent_obs_indices_used": [
      0,
      1,
      2,
      3,
      4,
      5,
      6,
      7,
      8,
      9,
      10,
      11,
      12,
      13,
      14,
      15,
      16,
      17,
      18,
      19,
      20,
      21,
      22,
      23,
      24,
      25,
      26
    ],
    "promotion_score": 0.0,
    "repr_id": "repr.typed_combinators.v1",
    "representation_set": {
      "construction_policy": "typed_combinators",
      "derived_atom_ids": [
        "derived.delta.obs_0_obs_11",
        "derived.delta.obs_0_obs_2",
        "derived.delta.obs_0_obs_4",
        "derived.delta.obs_0_obs_5",
        "derived.delta.obs_0_obs_7",
        "derived.delta.obs_0_obs_15",
        "derived.delta.obs_0_obs_10",
        "derived.delta.obs_0_obs_1",
        "derived.delta.obs_0_obs_3",
        "derived.delta.obs_0_obs_6",
        "derived.delta.obs_0_obs_8",
        "derived.delta.obs_0_obs_9",
        "derived.delta.obs_0_obs_12",
        "derived.delta.obs_0_obs_13",
        "derived.delta.obs_0_obs_14",
        "derived.delta.obs_0_obs_16",
        "derived.delta.obs_0_obs_17",
        "derived.delta.obs_0_obs_18",
        "derived.delta.obs_0_obs_19",
        "derived.delta.obs_0_obs_20",
        "derived.delta.obs_0_obs_21",
        "derived.delta.obs_0_obs_22",
        "derived.delta.obs_0_obs_23",
        "derived.delta.obs_0_obs_24",
        "derived.delta.obs_0_obs_25",
        "derived.delta.obs_0_obs_26",
        "derived.delta.obs_11_obs_0",
        "derived.delta.obs_11_obs_2",
        "derived.delta.obs_11_obs_4",
        "derived.delta.obs_11_obs_5"
      ],
      "evidence_card": {
        "ablation_score": 0.0,
        "computed_at_iter": 0,
        "constituent_atom_ids": [
          "obs.0",
          "obs.11",
          "obs.2",
          "obs.4",
          "obs.5",
          "obs.7",
          "obs.15",
          "obs.10",
          "obs.1",
          "obs.3",
          "obs.6",
          "obs.8",
          "obs.9",
          "obs.12",
          "obs.13",
          "obs.14",
          "obs.16",
          "obs.17",
          "obs.18",
          "obs.19",
          "obs.20",
          "obs.21",
          "obs.22",
          "obs.23",
          "obs.24",
          "obs.25",
          "obs.26",
          "derived.delta.obs_0_obs_11",
          "derived.delta.obs_0_obs_2",
          "derived.delta.obs_0_obs_4",
          "derived.delta.obs_0_obs_5",
          "derived.delta.obs_0_obs_7",
          "derived.delta.obs_0_obs_15",
          "derived.delta.obs_0_obs_10",
          "derived.delta.obs_0_obs_1",
          "derived.delta.obs_0_obs_3",
          "derived.delta.obs_0_obs_6",
          "derived.delta.obs_0_obs_8",
          "derived.delta.obs_0_obs_9",
          "derived.delta.obs_0_obs_12",
          "derived.delta.obs_0_obs_13",
          "derived.delta.obs_0_obs_14",
          "derived.delta.obs_0_obs_16",
          "derived.delta.obs_0_obs_17",
          "derived.delta.obs_0_obs_18",
          "derived.delta.obs_0_obs_19",
          "derived.delta.obs_0_obs_20",
          "derived.delta.obs_0_obs_21",
          "derived.delta.obs_0_obs_22",
          "derived.delta.obs_0_obs_23",
          "derived.delta.obs_0_obs_24",
          "derived.delta.obs_0_obs_25",
          "derived.delta.obs_0_obs_26",
          "derived.delta.obs_11_obs_0",
          "derived.delta.obs_11_obs_2",
          "derived.delta.obs_11_obs_4",
          "derived.delta.obs_11_obs_5"
        ],
        "construction_policy": "typed_combinators",
        "derived_atom_ids": [
          "derived.delta.obs_0_obs_11",
          "derived.delta.obs_0_obs_2",
          "derived.delta.obs_0_obs_4",
          "derived.delta.obs_0_obs_5",
          "derived.delta.obs_0_obs_7",
          "derived.delta.obs_0_obs_15",
          "derived.delta.obs_0_obs_10",
          "derived.delta.obs_0_obs_1",
          "derived.delta.obs_0_obs_3",
          "derived.delta.obs_0_obs_6",
          "derived.delta.obs_0_obs_8",
          "derived.delta.obs_0_obs_9",
          "derived.delta.obs_0_obs_12",
          "derived.delta.obs_0_obs_13",
          "derived.delta.obs_0_obs_14",
          "derived.delta.obs_0_obs_16",
          "derived.delta.obs_0_obs_17",
          "derived.delta.obs_0_obs_18",
          "derived.delta.obs_0_obs_19",
          "derived.delta.obs_0_obs_20",
          "derived.delta.obs_0_obs_21",
          "derived.delta.obs_0_obs_22",
          "derived.delta.obs_0_obs_23",
          "derived.delta.obs_0_obs_24",
          "derived.delta.obs_0_obs_25",
          "derived.delta.obs_0_obs_26",
          "derived.delta.obs_11_obs_0",
          "derived.delta.obs_11_obs_2",
          "derived.delta.obs_11_obs_4",
          "derived.delta.obs_11_obs_5"
        ],
        "evidence_phase": "shadow_only",
        "failure_reasons": [],
        "promotion_score": 0.0,
        "repr_id": "repr.typed_combinators.v1",
        "role": "candidate",
        "schema_version": "representation_evidence_card.v1",
        "shadow_score": 0.0,
        "uncertainty": 0.5
      },
      "excluded_atom_ids": [],
      "included_atom_ids": [
        "obs.0",
        "obs.11",
        "obs.2",
        "obs.4",
        "obs.5",
        "obs.7",
        "obs.15",
        "obs.10",
        "obs.1",
        "obs.3",
        "obs.6",
        "obs.8",
        "obs.9",
        "obs.12",
        "obs.13",
        "obs.14",
        "obs.16",
        "obs.17",
        "obs.18",
        "obs.19",
        "obs.20",
        "obs.21",
        "obs.22",
        "obs.23",
        "obs.24",
        "obs.25",
        "obs.26",
        "derived.delta.obs_0_obs_11",
        "derived.delta.obs_0_obs_2",
        "derived.delta.obs_0_obs_4",
        "derived.delta.obs_0_obs_5",
        "derived.delta.obs_0_obs_7",
        "derived.delta.obs_0_obs_15",
        "derived.delta.obs_0_obs_10",
        "derived.delta.obs_0_obs_1",
        "derived.delta.obs_0_obs_3",
        "derived.delta.obs_0_obs_6",
        "derived.delta.obs_0_obs_8",
        "derived.delta.obs_0_obs_9",
        "derived.delta.obs_0_obs_12",
        "derived.delta.obs_0_obs_13",
        "derived.delta.obs_0_obs_14",
        "derived.delta.obs_0_obs_16",
        "derived.delta.obs_0_obs_17",
        "derived.delta.obs_0_obs_18",
        "derived.delta.obs_0_obs_19",
        "derived.delta.obs_0_obs_20",
        "derived.delta.obs_0_obs_21",
        "derived.delta.obs_0_obs_22",
        "derived.delta.obs_0_obs_23",
        "derived.delta.obs_0_obs_24",
        "derived.delta.obs_0_obs_25",
        "derived.delta.obs_0_obs_26",
        "derived.delta.obs_11_obs_0",
        "derived.delta.obs_11_obs_2",
        "derived.delta.obs_11_obs_4",
        "derived.delta.obs_11_obs_5"
      ],
      "obs_dim_raw": 27,
      "obs_dim_total": 57,
      "repr_id": "repr.typed_combinators.v1",
      "schema_version": "representation_set.v1"
    },
    "schema_version": "obs_schema.representation_set.v1"
  },
  "spec_sha": "sha256:2d9157db4b07e14e2ee7a984a9162161623132bbe44a10f16bbf03ca23692255"
}

==> anc/FARL/reproduction/selected_designs/ant_ew/reward.json <==
{
  "archived_at": null,
  "created_at": "2026-07-28T11:49:24.327832+00:00",
  "created_by": {
    "controller_iter": 0,
    "module": "m4_reward_v9"
  },
  "files": {},
  "id": "reward.public_transition.eeb9892cbb02.v1",
  "lineage": [],
  "outcome": {},
  "parent_id": null,
  "promoted": false,
  "schema_version": "stack_artifact.v1",
  "slot": "reward",
  "spec": {
    "reward_program": {
      "grounding_tier": "PROPOSED_PUBLIC",
      "hypothesis_contract": {
        "compatible_algorithm_properties": [
          "entropy-regularized actor-critic",
          "PPO with clipping",
          "SAC-style stochastic exploration"
        ],
        "distinguishing_prediction": "Relative to smoothness-based baselines, this reward should produce earlier specialization in action channels, with higher per-step action variance and more distinct front-vs-rear torque statistics.",
        "expected_events": [
          "identical action patterns across joints decrease",
          "front and rear action groups differentiate",
          "forward speed improves after symmetry is broken"
        ],
        "falsification_condition": "If training increases action variance and front-rear control separation but does not improve forward displacement or leads only to chaotic spinning/falling, then symmetry-breaking control diversity is not causally useful.",
        "mechanism_claim": "Forward locomotion emerges more readily if reward breaks homogeneous action symmetry, encouraging differentiated leg roles while suppressing unstable flailing through orientation and velocity penalties.",
        "minimum_fidelity": 70000,
        "minimum_fidelity_normalization": "declared_environment_steps",
        "minimum_fidelity_raw_declaration": 70000,
        "minimum_fidelity_unit": "environment_steps",
        "predicted_behavior": "The ant should move away from all-joints-same behavior and develop differentiated limb usage that supports gait formation, while staying somewhat constrained by posture penalties.",
        "proxy_risks": [
          "could reward useless action diversity without environmental coupling",
          "front-rear grouping may not match true actuator semantics",
          "may increase torque choppiness if diversity bonus dominates"
        ],
        "reward_family": "symmetry_breaking_control_diversity",
        "semantic_authority": "unvalidated_prediction",
        "target_stage_ids": [],
        "temporal_role": "acquisition"
      },
      "primitive_compositions": [
        {
          "family": "public_transition_program",
          "grounding_tier": "PROPOSED_PUBLIC",
          "hypothesis_contract": {
            "compatible_algorithm_properties": [
              "entropy-regularized actor-critic",
              "PPO with clipping",
              "SAC-style stochastic exploration"
            ],
            "distinguishing_prediction": "Relative to smoothness-based baselines, this reward should produce earlier specialization in action channels, with higher per-step action variance and more distinct front-vs-rear torque statistics.",
            "expected_events": [
              "identical action patterns across joints decrease",
              "front and rear action groups differentiate",
              "forward speed improves after symmetry is broken"
            ],
            "falsification_condition": "If training increases action variance and front-rear control separation but does not improve forward displacement or leads only to chaotic spinning/falling, then symmetry-breaking control diversity is not causally useful.",
            "mechanism_claim": "Forward locomotion emerges more readily if reward breaks homogeneous action symmetry, encouraging differentiated leg roles while suppressing unstable flailing through orientation and velocity penalties.",
            "minimum_fidelity": 70000,
            "minimum_fidelity_normalization": "declared_environment_steps",
            "minimum_fidelity_raw_declaration": 70000,
            "minimum_fidelity_unit": "environment_steps",
            "predicted_behavior": "The ant should move away from all-joints-same behavior and develop differentiated limb usage that supports gait formation, while staying somewhat constrained by posture penalties.",
            "proxy_risks": [
              "could reward useless action diversity without environmental coupling",
              "front-rear grouping may not match true actuator semantics",
              "may increase torque choppiness if diversity bonus dominates"
            ],
            "reward_family": "symmetry_breaking_control_diversity",
            "semantic_authority": "unvalidated_prediction",
            "target_stage_ids": [],
            "temporal_role": "acquisition"
          },
          "pretraining_activation_audit": {
            "admissible": true,
            "all_zero": false,
            "errors": [],
            "execution_count": 48,
            "numeric_literals_probed": [
              0.0,
              0.02,
              0.03,
              0.08,
              0.12,
              0.8,
              1.0,
              2.0,
              3.0,
              4.0,
              5.0,
              6.0,
              7.0,
              8.0,
              13.0,
              14.0,
              15.0,
              16.0,
              19.0,
              20.0,
              21.0,
              22.0,
              23.0,
              24.0
            ],
            "observation_sensitive": true,
            "observation_space_bounds": [
              -1000000.0,
              1000000.0
            ],
            "probe_vector_count": 48,
            "reward_max": 544867.392899566,
            "reward_min": -1000000.0,
            "schema_version": "v9.public_reward_activation.v1",
            "semantic_authority": "none",
            "status": "PASS",
            "warning": ""
          },
          "proposal_integrity": {
            "ast_nodes": 751,
            "compiled_source_sha256": "sha256:eeb9892cbb0239d4965d177164fd85fd849fa412d0269141ea53245148f1caa3",
            "proposal_sha256": "sha256:eeb9892cbb0239d4965d177164fd85fd849fa412d0269141ea53245148f1caa3",
            "public_transition_signature": {
              "attributes": [
                "observation",
                "sqrt"
              ],
              "comparison_count": 2,
              "function_count": 1,
              "has_bounded_iteration": false,
              "has_conditionals": true,
              "loaded_names": [
                "a0",
                "a1",
                "a2",
                "a3",
                "a4",
                "a5",
                "a6",
                "a7",
                "abs",
                "act_var",
                "action",
                "ang",
                "diversity_bonus",
                "float",
                "front_mean",
                "joint_vel",
                "math",
                "mean_a",
                "next_state",
                "no",
                "propulsion",
                "rear_mean",
                "reward",
                "split",
                "stability_penalty",
                "upright",
                "v"
              ],
              "reads_action": true,
              "reads_candidate_public_memory": false,
              "reads_next_state_observation": true,
              "reads_state_observation": false,
              "reads_step_fraction": false
            },
            "schema_version": "v9.public_reward_integrity.v1",
            "semantic_ast_sha256": "sha256:82f692b512719dfa62da172e16d45af212436356811020418796b51dd7868d0f",
            "source_bytes": 1945
          },
          "proposal_lineage": {
            "identity_policy": "final_validated_source_is_atomic_proposal; original_and_repairs_are_audited",
            "original_source_sha256": "sha256:5cf683151f98429b7c023de31fc1ca5f115c77fecae4c3dafe0910cbaac13748",
            "repair_count": 1,
            "repairs": [
              {
                "parent_source_sha256": "sha256:5cf683151f98429b7c023de31fc1ca5f115c77fecae4c3dafe0910cbaac13748",
                "repair_attempt": 1,
                "repair_policy": "llm_explicit_contract_repair_no_silent_rewrite",
                "repaired_source_sha256": "sha256:eeb9892cbb0239d4965d177164fd85fd849fa412d0269141ea53245148f1caa3",
                "validation_error": "public transition plane runtime activation audit failed: {\"admissible\": false, \"all_zero\": false, \"errors\": [\"PublicRewardProgramViolation: compute_reward magnitude exceeds the runtime safety bound 1e+06\"], \"execution_count\": 47, \"numeric_literals_probed\": [0.0, 0.02, 0.03, 0.08, 0.12, 0.8, 1.0, 2.0, 3.0, 4.0, 5.0, 6.0, 7.0, 8.0, 13.0, 14.0, 15.0, 16.0, 19.0, 20.0, 21.0, 22.0, 23.0, 24.0], \"observation_sensitive\": true, \"observation_space_bounds\": [-1000000.0, 1000000.0], \"probe_vector_count\": 4"
              }
            ]
          },
          "semantic_validation_state": "UNVALIDATED",
          "source_code": "import math\n\ndef compute_reward(state, action, next_state):\n    no = next_state.observation\n    a0 = float(action[0])\n    a1 = float(action[1])\n    a2 = float(action[2])\n    a3 = float(action[3])\n    a4 = float(action[4])\n    a5 = float(action[5])\n    a6 = float(action[6])\n    a7 = float(action[7])\n\n    mean_a = (a0 + a1 + a2 + a3 + a4 + a5 + a6 + a7) / 8.0\n    act_var = (\n        (a0 - mean_a) * (a0 - mean_a) + (a1 - mean_a) * (a1 - mean_a) +\n        (a2 - mean_a) * (a2 - mean_a) + (a3 - mean_a) * (a3 - mean_a) +\n        (a4 - mean_a) * (a4 - mean_a) + (a5 - mean_a) * (a5 - mean_a) +\n        (a6 - mean_a) * (a6 - mean_a) + (a7 - mean_a) * (a7 - mean_a)\n    ) / 8.0\n\n    front_mean = (a0 + a1 + a2 + a3) / 4.0\n    rear_mean = (a4 + a5 + a6 + a7) / 4.0\n    split = abs(front_mean - rear_mean)\n\n    v = float(no[13])\n    ang = math.sqrt(\n        float(no[14]) * float(no[14]) +\n        float(no[15]) * float(no[15]) +\n        float(no[16]) * float(no[16])\n    )\n    upright = math.sqrt(\n        float(no[1]) * float(no[1]) +\n        float(no[2]) * float(no[2]) +\n        float(no[3]) * float(no[3]) +\n        float(no[4]) * float(no[4])\n    )\n    joint_vel = math.sqrt(\n        float(no[19]) * float(no[19]) + float(no[20]) * float(no[20]) +\n        float(no[21]) * float(no[21]) + float(no[22]) * float(no[22]) +\n        float(no[23]) * float(no[23]) + float(no[24]) * float(no[24]) +\n        float(no[25]) * float(no[25]) + float(no[26]) * float(no[26])\n    )\n\n    propulsion = 0.8 * v\n    diversity_bonus = 0.12 * act_var + 0.08 * split\n    stability_penalty = 0.08 * ang + 0.03 * upright + 0.02 * joint_vel\n    reward = propulsion + diversity_bonus - stability_penalty\n\n    if reward > 1000000.0:\n        reward = 1000000.0\n    elif reward < -1000000.0:\n        reward = -1000000.0\n\n    return reward, {\n        'propulsion': propulsion,\n        'diversity_bonus': diversity_bonus,\n        'stability_penalty': -stability_penalty\n    }",
          "source_contract": {
            "allowed_inputs": [
              "state.observation",
              "next_state.observation",
              "action",
              "state.step_fraction",
              "next_state.step_fraction",
              "state.memory (candidate-owned event memory)"
            ],
            "execution_sandbox": "bounded_pure_numeric_program",
            "information_firewall": true,
            "schema_version": "v9.public_transition_input.v1",
            "semantic_training_admission_firewall": false
          }
        }
      ],
      "proposal_preservation": {
        "policy": "atomic_exact_source_or_reject",
        "semantic_lowering_allowed": false,
        "term_stripping_allowed": false
      },
      "rationale": "Preserved the original reward structure and component semantics exactly: propulsion from observation index 13, diversity from action variance and front/rear split, and stability penalty from angular, upright, and joint-velocity norms. The runtime failure came from exceeding the allowed absolute reward bound under synthetic extreme observations. The repair adds only a final scalar clamp to [-1e6, 1e6], which satisfies the runtime API and safety bound while leaving the underlying reward computation and reported component decomposition unchanged.",
      "reward_information_policy": {
        "diagnostic_only_info_keys": [],
        "held_out_final_omr_reward_access": "forbidden",
        "runtime_enforcement": "filtered_before_every_reward_reader",
        "schema_version": "v9.2.reward_information_policy.v1",
        "stage_omr_reward_access": "forbidden_all_regimes"
      },
      "schema_version": "autorl.reward_program.v9",
      "semantic_evidence": {
        "promotion_authority": "held_out_final_omr_lcb_only",
        "stage_omr_ranking_weight": 0.0,
        "state": "UNVALIDATED"
      }
    }
  },
  "spec_sha": "sha256:7f5ea00e15ef7a09f2b1ce68264e325c7794c878e58df84fd15f3c80b54af7ec"
}

==> anc/FARL/reproduction/selected_designs/ant_ew/saved_model_settings.json <==
{
  "learning_rate": 0.0002598134210235181,
  "gamma": 0.9914719723968155,
  "tau": 0.007960919667297861,
  "n_steps": 1,
  "batch_size": 256,
  "learning_starts": 10000,
  "buffer_size": 1000000,
  "ent_coef": "auto_0.2",
  "policy_kwargs": {
    "net_arch": [
      256,
      256
    ],
    "use_sde": false
  },
  "num_timesteps": 1000000,
  "n_envs": 1
}

==> anc/FARL/reproduction/selected_designs/ant_ew/worker_summary.json <==
{
  "active_stack": {
    "goal_id": "goal.goal.v1",
    "omr_id": "omr.1000_step_signed_root_displacement.v1",
    "task_structure_id": "task_structure.single.v1",
    "obs_schema_id": "repr.typed_combinators.v1",
    "reward_id": "reward.public_transition.eeb9892cbb02.v1",
    "algo_id": "algo.sac_rank1.v1",
    "hpo_id": "hpo.optuna_44136fa3.v1",
    "budget_id": "budget.tier_3_long_1000000steps_12trials.v1",
    "exploration_id": "exploration.entropy_floor.v1",
    "env_adapter_id": "env_adapter.gymnasium_mujoco_ant_v4.v1"
  },
  "hyperparams": {
    "learning_rate": 0.0002598134210235181,
    "tau": 0.007960919667297861,
    "gamma": 0.9914719723968155,
    "batch_size": 256,
    "buffer_size": 1000000,
    "learning_starts": 10000,
    "gradient_steps": 1,
    "train_freq": 1,
    "ent_coef": "auto_0.2"
  },
  "scores": [
    275.52423972172477,
    249.53402508080367,
    272.4341310054992,
    292.2392624397134,
    277.0084045856671
  ],
  "seed_ids": [
    0,
    1,
    2,
    3,
    4
  ],
  "budget_usage": {
    "per_trial": [
      {
        "iter": 3,
        "trial": 0,
        "seed": 0,
        "requested_steps": 1000000,
        "actual_steps": 1000000,
        "refund_pool_in": 0,
        "refund_pool_out": 0,
        "status": "omr_external",
        "refund_eligible": false
      },
      {
        "iter": 3,
        "trial": 0,
        "seed": 1,
        "requested_steps": 1000000,
        "actual_steps": 1000000,
        "refund_pool_in": 0,
        "refund_pool_out": 0,
        "status": "omr_external",
        "refund_eligible": false
      },
      {
        "iter": 3,
        "trial": 0,
        "seed": 2,
        "requested_steps": 1000000,
        "actual_steps": 1000000,
        "refund_pool_in": 0,
        "refund_pool_out": 0,
        "status": "omr_external",
        "refund_eligible": false
      },
      {
        "iter": 3,
        "trial": 0,
        "seed": 3,
        "requested_steps": 1000000,
        "actual_steps": 1000000,
        "refund_pool_in": 0,
        "refund_pool_out": 0,
        "status": "omr_external",
        "refund_eligible": false
      },
      {
        "iter": 3,
        "trial": 0,
        "seed": 4,
        "requested_steps": 1000000,
        "actual_steps": 1000000,
        "refund_pool_in": 0,
        "refund_pool_out": 0,
        "status": "omr_external",
        "refund_eligible": false
      }
    ]
  }
}

==> anc/FARL/reproduction/selected_designs/door_ew/algorithm_config.json <==
{
  "algorithm_name": "SAC",
  "algorithm_family": "off-policy actor-critic",
  "actor_network": {
    "network_type": "mlp",
    "hidden_layers": [
      256,
      256
    ],
    "activation": "relu",
    "use_layer_norm": false,
    "use_orthogonal_init": true,
    "mixing_network": null,
    "ctde_architecture": null
  },
  "default_hyperparams": {
    "learning_rate": 0.0003,
    "batch_size": 256,
    "buffer_size": 1000000,
    "gamma": 0.99,
    "tau": 0.005,
    "train_freq": 1,
    "gradient_steps": 1,
    "learning_starts": 10000,
    "target_entropy": "auto",
    "policy_delay": 1,
    "policy_noise": null,
    "noise_clip": null,
    "exploration_noise": null,
    "entropy_coef": "auto",
    "max_grad_norm": 1.0,
    "reward_scale": 1.0,
    "normalize_observations": true,
    "normalize_rewards": false
  },
  "selection_rationale": "Door-open is a single-agent continuous-control manipulation task with a 4D action space, where sample efficiency and robustness to contact-dynamics sensitivity matter more than pure on-policy stability. SAC is the best fit among the candidates because its entropy-regularized off-policy learning is typically more sample efficient than PPO and generally more robust than TD3 on precision manipulation tasks with dense but deceptive rewards. The 39D continuous state fits a standard MLP actor-critic. A 2x256 MLP is a strong default baseline for MetaWorld manipulation; layer norm is usually unnecessary as a starting point. TD3 is a reasonable backup, but SAC is usually the safer first choice for this benchmark family."
}

==> anc/FARL/reproduction/selected_designs/door_ew/env_adapter.py <==
import gymnasium as gym
import metaworld


class _GymnasiumCompatWrapper(gym.Wrapper):
    def reset(self, **kwargs):
        out = self.env.reset(**kwargs)
        if isinstance(out, tuple) and len(out) == 2:
            return out
        return out, {}

    def step(self, action):
        out = self.env.step(action)
        if isinstance(out, tuple) and len(out) == 5:
            return out
        if isinstance(out, tuple) and len(out) == 4:
            obs, reward, done, info = out
            terminated = bool(done)
            truncated = False
            return obs, reward, terminated, truncated, info
        raise TypeError(f"Unexpected step() return type from underlying env: {type(out)!r}")


def make_env(**kwargs) -> gym.Env:
    render_mode = kwargs.pop("render_mode", None)
    kwargs.pop("seed", None)

    env_key = "door-open-v3-goal-observable"
    env_cls = metaworld.ALL_V3_ENVIRONMENTS_GOAL_OBSERVABLE[env_key]

    try:
        env = env_cls(**kwargs)
    except TypeError:
        env = env_cls()

    if render_mode is not None:
        try:
            if hasattr(env, "render_mode"):
                env.render_mode = render_mode
            else:
                setattr(env, "render_mode", render_mode)
        except Exception:
            pass

    if hasattr(env, "set_task"):
        try:
            tasks = None
            if hasattr(env, "unwrapped") and hasattr(env.unwrapped, "sample_tasks"):
                try:
                    tasks = env.unwrapped.sample_tasks(1)
                except Exception:
                    tasks = None
            if tasks:
                env.set_task(tasks[0])
        except Exception:
            pass

    if isinstance(env, gym.Env):
        return env

    return _GymnasiumCompatWrapper(env)

==> anc/FARL/reproduction/selected_designs/door_ew/exploration.json <==
{
  "archived_at": null,
  "created_at": "2026-07-14T09:04:47.202069+00:00",
  "created_by": {
    "iteration": 0,
    "module": "exploration_profiles",
    "phase": "ensure_candidates"
  },
  "files": {},
  "id": "exploration.entropy_auto.v1",
  "lineage": [],
  "outcome": {},
  "parent_id": null,
  "promoted": false,
  "schema_version": "stack_artifact.v1",
  "slot": "exploration",
  "spec": {
    "effects": {},
    "eligible": true,
    "profile_type": "default",
    "rationale": "Default algorithm-native exploration.",
    "schema_version": "exploration_profile.v1"
  },
  "spec_sha": "sha256:847d75e1dede6672776620eabe9b6c8690f3f44a482d226a7e61db2ee47d4ed5"
}

==> anc/FARL/reproduction/selected_designs/door_ew/obs_schema.json <==
{
  "archived_at": null,
  "created_at": "2026-07-14T09:03:55.184891+00:00",
  "created_by": {
    "iteration": 0,
    "module": "mdp_perception",
    "phase": "v3_representation_hypothesis_search"
  },
  "files": {},
  "id": "repr.llm_semantic.v1",
  "lineage": [],
  "outcome": {},
  "parent_id": null,
  "promoted": false,
  "schema_version": "stack_artifact.v1",
  "slot": "obs_schema",
  "spec": {
    "construction_policy": "llm_semantic",
    "derived_atom_ids": [
      "derived.llm_semantic.eef_to_handle_xy_distance.3d5fac9769",
      "derived.llm_semantic.eef_to_handle_3d_distance.c97b512a17",
      "derived.llm_semantic.eef_handle_vertical_offset.e7b21b0d14",
      "derived.llm_semantic.gripper_opening_magnitude.11b6213e49",
      "derived.llm_semantic.door_joint_magnitude.827643b7b3",
      "derived.llm_semantic.door_opening_advantage.b5b1ddb51e",
      "derived.llm_semantic.arm_configuration_norm.019dd3a054",
      "derived.llm_semantic.object_state_norm.7f792dca2a"
    ],
    "derived_atoms": [
      {
        "atom_id": "derived.llm_semantic.eef_to_handle_xy_distance.3d5fac9769",
        "confidence": 0.5,
        "controllability": "unknown",
        "corr_with_reward": 0.0,
        "direction": "unknown",
        "evidence_card": {
          "ablation": {},
          "atom_id": "derived.llm_semantic.eef_to_handle_xy_distance.3d5fac9769",
          "computed_at_iter": 0,
          "computed_at_step": 0,
          "evidence_phase": "bootstrap_probe",
          "promotion_score": 0.0,
          "risk_tags": [],
          "role": "untested",
          "schema_version": "atom_evidence_card.v1",
          "shadow": {
            "activation_rate": 1.0,
            "conditional_mi_given_parents": 0.3710904945236113,
            "mutual_information": 0.43375194417780993,
            "n_samples": 2000.0,
            "pearson_with_external": -0.8552156576142631,
            "spearman_with_external": -0.8333742434687141,
            "stage_activation_alignment": 0.0,
            "temporal_predictive_score": 0.0,
            "value_max": 0.33451565512336445,
            "value_mean": 0.26579392501874216,
            "value_min": 0.06576195704749671,
            "value_std": 0.05032293644935052
          },
          "uncertainty": 0.7
        },
        "evidence_sources": [
          "llm_semantic_proposer.v1"
        ],
        "formula": "sqrt((obs[0]-obs[4])**2 + (obs[1]-obs[5])**2)",
        "formula_ast": {
          "ast_repr": "Expression(body=Call(func=Name(id='sqrt', ctx=Load()), args=[BinOp(left=BinOp(left=BinOp(left=Subscript(value=Name(id='obs', ctx=Load()), slice=Constant(value=0), ctx=Load()), op=Sub(), right=Subscript(value=Name(id='obs', ctx=Load()), slice=Constant(value=4), ctx=Load())), op=Pow(), right=Constant(value=2)), op=Add(), right=BinOp(left=BinOp(left=Subscript(value=Name(id='obs', ctx=Load()), slice=Constant(value=1), ctx=Load()), op=Sub(), right=Subscript(value=Name(id='obs', ctx=Load()), slice=Constant(value=5), ctx=Load())), op=Pow(), right=Constant(value=2)))], keywords=[]))",
          "info_keys_used": [],
          "obs_indices_used": [
            0,
            1,
            4,
            5
          ]
        },
        "info_key": null,
        "kind": "progress",
        "obs_indices": [
          0,
          1,
          4,
          5
        ],
        "parent_atom_ids": [
          "obs.0",
          "obs.1",
          "obs.4",
          "obs.5"
        ],
        "risk_tags": [],
        "schema_version": "derived_atom.v1",
        "semantic_role": "distance",
        "semantic_type": "scalar_signal",
        "source": "derived(llm)",
        "source_type": "derived",
        "target_value": null,
        "task_relevance": "stage_support",
        "threshold": null,
        "tier": "INFERRED",
        "units": null
      },
      {
        "atom_id": "derived.llm_semantic.eef_to_handle_3d_distance.c97b512a17",
        "confidence": 0.5,
        "controllability": "unknown",
        "corr_with_reward": 0.0,
        "direction": "unknown",
        "evidence_card": {
          "ablation": {},
          "atom_id": "derived.llm_semantic.eef_to_handle_3d_distance.c97b512a17",
          "computed_at_iter": 0,
          "computed_at_step": 0,
          "evidence_phase": "bootstrap_probe",
          "promotion_score": 0.0,
          "risk_tags": [],
          "role": "untested",
          "schema_version": "atom_evidence_card.v1",
          "shadow": {
            "activation_rate": 1.0,
            "conditional_mi_given_parents": 0.3864403586701821,
            "mutual_information": 0.3686433440175404,
            "n_samples": 2000.0,
            "pearson_with_external": -0.8407491631898315,
            "spearman_with_external": -0.7683680759733993,
            "stage_activation_alignment": 0.0,
            "temporal_predictive_score": 0.0,
            "value_max": 0.36070207858651265,
            "value_mean": 0.289875347695761,
            "value_min": 0.08272815311715201,
            "value_std": 0.05244573057397532
          },
          "uncertainty": 0.7
        },
        "evidence_sources": [
          "llm_semantic_proposer.v1"
        ],
        "formula": "sqrt((obs[0]-obs[4])**2 + (obs[1]-obs[5])**2 + (obs[2]-obs[6])**2)",
        "formula_ast": {
          "ast_repr": "Expression(body=Call(func=Name(id='sqrt', ctx=Load()), args=[BinOp(left=BinOp(left=BinOp(left=BinOp(left=Subscript(value=Name(id='obs', ctx=Load()), slice=Constant(value=0), ctx=Load()), op=Sub(), right=Subscript(value=Name(id='obs', ctx=Load()), slice=Constant(value=4), ctx=Load())), op=Pow(), right=Constant(value=2)), op=Add(), right=BinOp(left=BinOp(left=Subscript(value=Name(id='obs', ctx=Load()), slice=Constant(value=1), ctx=Load()), op=Sub(), right=Subscript(value=Name(id='obs', ctx=Load()), slice=Constant(value=5), ctx=Load())), op=Pow(), right=Constant(value=2))), op=Add(), right=BinOp(left=BinOp(left=Subscript(value=Name(id='obs', ctx=Load()), slice=Constant(value=2), ctx=Load()), op=Sub(), right=Subscript(value=Name(id='obs', ctx=Load()), slice=Constant(value=6), ctx=Load())), op=Pow(), right=Constant(value=2)))], keywords=[]))",
          "info_keys_used": [],
          "obs_indices_used": [
            0,
            1,
            2,
            4,
            5,
            6
          ]
        },
        "info_key": null,
        "kind": "progress",
        "obs_indices": [
          0,
          1,
          2,
          4,
          5,
          6
        ],
        "parent_atom_ids": [
          "obs.0",
          "obs.1",
          "obs.2",
          "obs.4",
          "obs.5",
          "obs.6"
        ],
        "risk_tags": [],
        "schema_version": "derived_atom.v1",
        "semantic_role": "distance",
        "semantic_type": "scalar_signal",
        "source": "derived(llm)",
        "source_type": "derived",
        "target_value": null,
        "task_relevance": "stage_support",
        "threshold": null,
        "tier": "INFERRED",
        "units": null
      },
      {
        "atom_id": "derived.llm_semantic.eef_handle_vertical_offset.e7b21b0d14",
        "confidence": 0.5,
        "controllability": "unknown",
        "corr_with_reward": 0.0,
        "direction": "unknown",
        "evidence_card": {
          "ablation": {},
          "atom_id": "derived.llm_semantic.eef_handle_vertical_offset.e7b21b0d14",
          "computed_at_iter": 0,
          "computed_at_step": 0,
          "evidence_phase": "bootstrap_probe",
          "promotion_score": 0.0,
          "risk_tags": [],
          "role": "untested",
          "schema_version": "atom_evidence_card.v1",
          "shadow": {
            "activation_rate": 1.0,
            "conditional_mi_given_parents": 0.10498953851269963,
            "mutual_information": 0.16965884347015714,
            "n_samples": 2000.0,
            "pearson_with_external": -0.5659644371787771,
            "spearman_with_external": -0.24791791940917202,
            "stage_activation_alignment": 0.0,
            "temporal_predictive_score": 0.0,
            "value_max": 0.16370579600334167,
            "value_mean": 0.11461390384286642,
            "value_min": 0.022444263100624084,
            "value_std": 0.02152013924955887
          },
          "uncertainty": 0.7
        },
        "evidence_sources": [
          "llm_semantic_proposer.v1"
        ],
        "formula": "abs(obs[2]-obs[6])",
        "formula_ast": {
          "ast_repr": "Expression(body=Call(func=Name(id='abs', ctx=Load()), args=[BinOp(left=Subscript(value=Name(id='obs', ctx=Load()), slice=Constant(value=2), ctx=Load()), op=Sub(), right=Subscript(value=Name(id='obs', ctx=Load()), slice=Constant(value=6), ctx=Load()))], keywords=[]))",
          "info_keys_used": [],
          "obs_indices_used": [
            2,
            6
          ]
        },
        "info_key": null,
        "kind": "progress",
        "obs_indices": [
          2,
          6
        ],
        "parent_atom_ids": [
          "obs.2",
          "obs.6"
        ],
        "risk_tags": [],
        "schema_version": "derived_atom.v1",
        "semantic_role": "delta",
        "semantic_type": "scalar_signal",
        "source": "derived(llm)",
        "source_type": "derived",
        "target_value": null,
        "task_relevance": "stage_support",
        "threshold": null,
        "tier": "INFERRED",
        "units": null
      },
      {
        "atom_id": "derived.llm_semantic.gripper_opening_magnitude.11b6213e49",
        "confidence": 0.5,
        "controllability": "unknown",
        "corr_with_reward": 0.0,
        "direction": "unknown",
        "evidence_card": {
          "ablation": {},
          "atom_id": "derived.llm_semantic.gripper_opening_magnitude.11b6213e49",
          "computed_at_iter": 0,
          "computed_at_step": 0,
          "evidence_phase": "bootstrap_probe",
          "promotion_score": 0.0,
          "risk_tags": [],
          "role": "untested",
          "schema_version": "atom_evidence_card.v1",
          "shadow": {
            "activation_rate": 1.0,
            "conditional_mi_given_parents": 0.0866059248722057,
            "mutual_information": 0.030538447616197388,
            "n_samples": 2000.0,
            "pearson_with_external": -0.03673753377370262,
            "spearman_with_external": -0.22927472407920857,
            "stage_activation_alignment": 0.0,
            "temporal_predictive_score": 0.0,
            "value_max": 1.0,
            "value_mean": 0.3105554875731468,
            "value_min": 0.2647569477558136,
            "value_std": 0.08479199547394743
          },
          "uncertainty": 0.7
        },
        "evidence_sources": [
          "llm_semantic_proposer.v1"
        ],
        "formula": "abs(obs[3])",
        "formula_ast": {
          "ast_repr": "Expression(body=Call(func=Name(id='abs', ctx=Load()), args=[Subscript(value=Name(id='obs', ctx=Load()), slice=Constant(value=3), ctx=Load())], keywords=[]))",
          "info_keys_used": [],
          "obs_indices_used": [
            3
          ]
        },
        "info_key": null,
        "kind": "progress",
        "obs_indices": [
          3
        ],
        "parent_atom_ids": [
          "obs.3"
        ],
        "risk_tags": [],
        "schema_version": "derived_atom.v1",
        "semantic_role": "interaction",
        "semantic_type": "scalar_signal",
        "source": "derived(llm)",
        "source_type": "derived",
        "target_value": null,
        "task_relevance": "stage_support",
        "threshold": null,
        "tier": "INFERRED",
        "units": null
      },
      {
        "atom_id": "derived.llm_semantic.door_joint_magnitude.827643b7b3",
        "confidence": 0.5,
        "controllability": "unknown",
        "corr_with_reward": 0.0,
        "direction": "unknown",
        "evidence_card": {
          "ablation": {},
          "atom_id": "derived.llm_semantic.door_joint_magnitude.827643b7b3",
          "computed_at_iter": 0,
          "computed_at_step": 0,
          "evidence_phase": "bootstrap_probe",
          "promotion_score": 0.0,
          "risk_tags": [],
          "role": "untested",
          "schema_version": "atom_evidence_card.v1",
          "shadow": {
            "activation_rate": 1.0,
            "conditional_mi_given_parents": 0.0,
            "mutual_information": 0.0,
            "n_samples": 2000.0,
            "pearson_with_external": 0.0,
            "spearman_with_external": 0.0,
            "stage_activation_alignment": 0.0,
            "temporal_predictive_score": 0.0,
            "value_max": 0.6907585263252258,
            "value_mean": 0.6907585263252258,
            "value_min": 0.6907585263252258,
            "value_std": 0.0
          },
          "uncertainty": 0.7
        },
        "evidence_sources": [
          "llm_semantic_proposer.v1"
        ],
        "formula": "abs(obs[7])",
        "formula_ast": {
          "ast_repr": "Expression(body=Call(func=Name(id='abs', ctx=Load()), args=[Subscript(value=Name(id='obs', ctx=Load()), slice=Constant(value=7), ctx=Load())], keywords=[]))",
          "info_keys_used": [],
          "obs_indices_used": [
            7
          ]
        },
        "info_key": null,
        "kind": "progress",
        "obs_indices": [
          7
        ],
        "parent_atom_ids": [
          "obs.7"
        ],
        "risk_tags": [],
        "schema_version": "derived_atom.v1",
        "semantic_role": "angle",
        "semantic_type": "scalar_signal",
        "source": "derived(llm)",
        "source_type": "derived",
        "target_value": null,
        "task_relevance": "stage_support",
        "threshold": null,
        "tier": "INFERRED",
        "units": null
      },
      {
        "atom_id": "derived.llm_semantic.door_opening_advantage.b5b1ddb51e",
        "confidence": 0.5,
        "controllability": "unknown",
        "corr_with_reward": 0.0,
        "direction": "unknown",
        "evidence_card": {
          "ablation": {},
          "atom_id": "derived.llm_semantic.door_opening_advantage.b5b1ddb51e",
          "computed_at_iter": 0,
          "computed_at_step": 0,
          "evidence_phase": "bootstrap_probe",
          "promotion_score": 0.0,
          "risk_tags": [],
          "role": "untested",
          "schema_version": "atom_evidence_card.v1",
          "shadow": {
            "activation_rate": 1.0,
            "conditional_mi_given_parents": 0.3769426232145322,
            "mutual_information": 0.3453799753831951,
            "n_samples": 2000.0,
            "pearson_with_external": 0.9257775724613471,
            "spearman_with_external": 0.7683680759733993,
            "stage_activation_alignment": 0.0,
            "temporal_predictive_score": 0.9121957594124137,
            "value_max": 8.25001508583045,
            "value_mean": 2.5040942175053744,
            "value_min": 1.9097444201167586,
            "value_std": 0.7728962577059928
          },
          "uncertainty": 0.7
        },
        "evidence_sources": [
          "llm_semantic_proposer.v1"
        ],
        "formula": "abs(obs[7])/(sqrt((obs[0]-obs[4])**2 + (obs[1]-obs[5])**2 + (obs[2]-obs[6])**2) + 0.001)",
        "formula_ast": {
          "ast_repr": "Expression(body=BinOp(left=Call(func=Name(id='abs', ctx=Load()), args=[Subscript(value=Name(id='obs', ctx=Load()), slice=Constant(value=7), ctx=Load())], keywords=[]), op=Div(), right=BinOp(left=Call(func=Name(id='sqrt', ctx=Load()), args=[BinOp(left=BinOp(left=BinOp(left=BinOp(left=Subscript(value=Name(id='obs', ctx=Load()), slice=Constant(value=0), ctx=Load()), op=Sub(), right=Subscript(value=Name(id='obs', ctx=Load()), slice=Constant(value=4), ctx=Load())), op=Pow(), right=Constant(value=2)), op=Add(), right=BinOp(left=BinOp(left=Subscript(value=Name(id='obs', ctx=Load()), slice=Constant(value=1), ctx=Load()), op=Sub(), right=Subscript(value=Name(id='obs', ctx=Load()), slice=Constant(value=5), ctx=Load())), op=Pow(), right=Constant(value=2))), op=Add(), right=BinOp(left=BinOp(left=Subscript(value=Name(id='obs', ctx=Load()), slice=Constant(value=2), ctx=Load()), op=Sub(), right=Subscript(value=Name(id='obs', ctx=Load()), slice=Constant(value=6), ctx=Load())), op=Pow(), right=Constant(value=2)))], keywords=[]), op=Add(), right=Constant(value=0.001))))",
          "info_keys_used": [],
          "obs_indices_used": [
            0,
            1,
            2,
            4,
            5,
            6,
            7
          ]
        },
        "info_key": null,
        "kind": "progress",
        "obs_indices": [
          0,
          1,
          2,
          4,
          5,
          6,
          7
        ],
        "parent_atom_ids": [
          "obs.0",
          "obs.1",
          "obs.2",
          "obs.4",
          "obs.5",
          "obs.6",
          "obs.7"
        ],
        "risk_tags": [],
        "schema_version": "derived_atom.v1",
        "semantic_role": "advantage",
        "semantic_type": "scalar_signal",
        "source": "derived(llm)",
        "source_type": "derived",
        "target_value": null,
        "task_relevance": "stage_support",
        "threshold": null,
        "tier": "INFERRED",
        "units": null
      },
      {
        "atom_id": "derived.llm_semantic.arm_configuration_norm.019dd3a054",
        "confidence": 0.5,
        "controllability": "unknown",
        "corr_with_reward": 0.0,
        "direction": "unknown",
        "evidence_card": {
          "ablation": {},
          "atom_id": "derived.llm_semantic.arm_configuration_norm.019dd3a054",
          "computed_at_iter": 0,
          "computed_at_step": 0,
          "evidence_phase": "bootstrap_probe",
          "promotion_score": 0.0,
          "risk_tags": [],
          "role": "untested",
          "schema_version": "atom_evidence_card.v1",
          "shadow": {
            "activation_rate": 1.0,
            "conditional_mi_given_parents": 0.0,
            "mutual_information": 0.0,
            "n_samples": 2000.0,
            "pearson_with_external": 0.0,
            "spearman_with_external": 0.0,
            "stage_activation_alignment": 0.0,
            "temporal_predictive_score": 0.0,
            "value_max": 0.7230855606206332,
            "value_mean": 0.7230855606206334,
            "value_min": 0.7230855606206332,
            "value_std": 2.220446049250313e-16
          },
          "uncertainty": 0.7
        },
        "evidence_sources": [
          "llm_semantic_proposer.v1"
        ],
        "formula": "sqrt(obs[8]**2 + obs[9]**2 + obs[10]**2 + obs[11]**2 + obs[12]**2 + obs[13]**2 + obs[14]**2)",
        "formula_ast": {
          "ast_repr": "Expression(body=Call(func=Name(id='sqrt', ctx=Load()), args=[BinOp(left=BinOp(left=BinOp(left=BinOp(left=BinOp(left=BinOp(left=BinOp(left=Subscript(value=Name(id='obs', ctx=Load()), slice=Constant(value=8), ctx=Load()), op=Pow(), right=Constant(value=2)), op=Add(), right=BinOp(left=Subscript(value=Name(id='obs', ctx=Load()), slice=Constant(value=9), ctx=Load()), op=Pow(), right=Constant(value=2))), op=Add(), right=BinOp(left=Subscript(value=Name(id='obs', ctx=Load()), slice=Constant(value=10), ctx=Load()), op=Pow(), right=Constant(value=2))), op=Add(), right=BinOp(left=Subscript(value=Name(id='obs', ctx=Load()), slice=Constant(value=11), ctx=Load()), op=Pow(), right=Constant(value=2))), op=Add(), right=BinOp(left=Subscript(value=Name(id='obs', ctx=Load()), slice=Constant(value=12), ctx=Load()), op=Pow(), right=Constant(value=2))), op=Add(), right=BinOp(left=Subscript(value=Name(id='obs', ctx=Load()), slice=Constant(value=13), ctx=Load()), op=Pow(), right=Constant(value=2))), op=Add(), right=BinOp(left=Subscript(value=Name(id='obs', ctx=Load()), slice=Constant(value=14), ctx=Load()), op=Pow(), right=Constant(value=2)))], keywords=[]))",
          "info_keys_used": [],
          "obs_indices_used": [
            8,
            9,
            10,
            11,
            12,
            13,
            14
          ]
        },
        "info_key": null,
        "kind": "progress",
        "obs_indices": [
          8,
          9,
          10,
          11,
          12,
          13,
          14
        ],
        "parent_atom_ids": [
          "obs.8",
          "obs.9",
          "obs.10",
          "obs.11",
          "obs.12",
          "obs.13",
          "obs.14"
        ],
        "risk_tags": [],
        "schema_version": "derived_atom.v1",
        "semantic_role": "norm",
        "semantic_type": "scalar_signal",
        "source": "derived(llm)",
        "source_type": "derived",
        "target_value": null,
        "task_relevance": "stage_support",
        "threshold": null,
        "tier": "INFERRED",
        "units": null
      },
      {
        "atom_id": "derived.llm_semantic.object_state_norm.7f792dca2a",
        "confidence": 0.5,
        "controllability": "unknown",
        "corr_with_reward": 0.0,
        "direction": "unknown",
        "evidence_card": {
          "ablation": {},
          "atom_id": "derived.llm_semantic.object_state_norm.7f792dca2a",
          "computed_at_iter": 0,
          "computed_at_step": 0,
          "evidence_phase": "bootstrap_probe",
          "promotion_score": 0.0,
          "risk_tags": [],
          "role": "untested",
          "schema_version": "atom_evidence_card.v1",
          "shadow": {
            "activation_rate": 1.0,
            "conditional_mi_given_parents": 0.0,
            "mutual_information": 0.0,
            "n_samples": 2000.0,
            "pearson_with_external": 0.0,
            "spearman_with_external": 0.0,
            "stage_activation_alignment": 0.0,
            "temporal_predictive_score": 0.0,
            "value_max": 1.0360793125640435,
            "value_mean": 1.0360793125640433,
            "value_min": 1.0360793125640435,
            "value_std": 2.220446049250313e-16
          },
          "uncertainty": 0.7
        },
        "evidence_sources": [
          "llm_semantic_proposer.v1"
        ],
        "formula": "sqrt(obs[4]**2 + obs[5]**2 + obs[6]**2 + obs[7]**2)",
        "formula_ast": {
          "ast_repr": "Expression(body=Call(func=Name(id='sqrt', ctx=Load()), args=[BinOp(left=BinOp(left=BinOp(left=BinOp(left=Subscript(value=Name(id='obs', ctx=Load()), slice=Constant(value=4), ctx=Load()), op=Pow(), right=Constant(value=2)), op=Add(), right=BinOp(left=Subscript(value=Name(id='obs', ctx=Load()), slice=Constant(value=5), ctx=Load()), op=Pow(), right=Constant(value=2))), op=Add(), right=BinOp(left=Subscript(value=Name(id='obs', ctx=Load()), slice=Constant(value=6), ctx=Load()), op=Pow(), right=Constant(value=2))), op=Add(), right=BinOp(left=Subscript(value=Name(id='obs', ctx=Load()), slice=Constant(value=7), ctx=Load()), op=Pow(), right=Constant(value=2)))], keywords=[]))",
          "info_keys_used": [],
          "obs_indices_used": [
            4,
            5,
            6,
            7
          ]
        },
        "info_key": null,
        "kind": "progress",
        "obs_indices": [
          4,
          5,
          6,
          7
        ],
        "parent_atom_ids": [
          "obs.4",
          "obs.5",
          "obs.6",
          "obs.7"
        ],
        "risk_tags": [],
        "schema_version": "derived_atom.v1",
        "semantic_role": "norm",
        "semantic_type": "scalar_signal",
        "source": "derived(llm)",
        "source_type": "derived",
        "target_value": null,
        "task_relevance": "stage_support",
        "threshold": null,
        "tier": "INFERRED",
        "units": null
      }
    ],
    "formulas": [
      {
        "atom_id": "derived.llm_semantic.eef_to_handle_xy_distance.3d5fac9769",
        "formula": "sqrt((obs[0]-obs[4])**2 + (obs[1]-obs[5])**2)",
        "parent_atom_ids": [
          "obs.0",
          "obs.1",
          "obs.4",
          "obs.5"
        ],
        "semantic_role": "distance",
        "semantic_type": "scalar_signal"
      },
      {
        "atom_id": "derived.llm_semantic.eef_to_handle_3d_distance.c97b512a17",
        "formula": "sqrt((obs[0]-obs[4])**2 + (obs[1]-obs[5])**2 + (obs[2]-obs[6])**2)",
        "parent_atom_ids": [
          "obs.0",
          "obs.1",
          "obs.2",
          "obs.4",
          "obs.5",
          "obs.6"
        ],
        "semantic_role": "distance",
        "semantic_type": "scalar_signal"
      },
      {
        "atom_id": "derived.llm_semantic.eef_handle_vertical_offset.e7b21b0d14",
        "formula": "abs(obs[2]-obs[6])",
        "parent_atom_ids": [
          "obs.2",
          "obs.6"
        ],
        "semantic_role": "delta",
        "semantic_type": "scalar_signal"
      },
      {
        "atom_id": "derived.llm_semantic.gripper_opening_magnitude.11b6213e49",
        "formula": "abs(obs[3])",
        "parent_atom_ids": [
          "obs.3"
        ],
        "semantic_role": "interaction",
        "semantic_type": "scalar_signal"
      },
      {
        "atom_id": "derived.llm_semantic.door_joint_magnitude.827643b7b3",
        "formula": "abs(obs[7])",
        "parent_atom_ids": [
          "obs.7"
        ],
        "semantic_role": "angle",
        "semantic_type": "scalar_signal"
      },
      {
        "atom_id": "derived.llm_semantic.door_opening_advantage.b5b1ddb51e",
        "formula": "abs(obs[7])/(sqrt((obs[0]-obs[4])**2 + (obs[1]-obs[5])**2 + (obs[2]-obs[6])**2) + 0.001)",
        "parent_atom_ids": [
          "obs.0",
          "obs.1",
          "obs.2",
          "obs.4",
          "obs.5",
          "obs.6",
          "obs.7"
        ],
        "semantic_role": "advantage",
        "semantic_type": "scalar_signal"
      },
      {
        "atom_id": "derived.llm_semantic.arm_configuration_norm.019dd3a054",
        "formula": "sqrt(obs[8]**2 + obs[9]**2 + obs[10]**2 + obs[11]**2 + obs[12]**2 + obs[13]**2 + obs[14]**2)",
        "parent_atom_ids": [
          "obs.8",
          "obs.9",
          "obs.10",
          "obs.11",
          "obs.12",
          "obs.13",
          "obs.14"
        ],
        "semantic_role": "norm",
        "semantic_type": "scalar_signal"
      },
      {
        "atom_id": "derived.llm_semantic.object_state_norm.7f792dca2a",
        "formula": "sqrt(obs[4]**2 + obs[5]**2 + obs[6]**2 + obs[7]**2)",
        "parent_atom_ids": [
          "obs.4",
          "obs.5",
          "obs.6",
          "obs.7"
        ],
        "semantic_role": "norm",
        "semantic_type": "scalar_signal"
      }
    ],
    "included_atom_ids": [
      "obs.2",
      "obs.20",
      "obs.28",
      "obs.4",
      "obs.8",
      "obs.26",
      "obs.10",
      "obs.5",
      "obs.0",
      "obs.1",
      "obs.3",
      "obs.6",
      "obs.7",
      "obs.9",
      "obs.11",
      "obs.12",
      "obs.13",
      "obs.14",
      "obs.15",
      "obs.16",
      "obs.17",
      "obs.18",
      "obs.19",
      "obs.21",
      "obs.22",
      "obs.23",
      "obs.24",
      "obs.25",
      "obs.27",
      "obs.29",
      "obs.30",
      "obs.31",
      "obs.32",
      "obs.33",
      "obs.34",
      "obs.35",
      "obs.36",
      "obs.37",
      "obs.38",
      "derived.llm_semantic.eef_to_handle_xy_distance.3d5fac9769",
      "derived.llm_semantic.eef_to_handle_3d_distance.c97b512a17",
      "derived.llm_semantic.eef_handle_vertical_offset.e7b21b0d14",
      "derived.llm_semantic.gripper_opening_magnitude.11b6213e49",
      "derived.llm_semantic.door_joint_magnitude.827643b7b3",
      "derived.llm_semantic.door_opening_advantage.b5b1ddb51e",
      "derived.llm_semantic.arm_configuration_norm.019dd3a054",
      "derived.llm_semantic.object_state_norm.7f792dca2a"
    ],
    "obs_dim_raw": 39,
    "obs_dim_total": 47,
    "parent_obs_indices_used": [
      0,
      1,
      2,
      3,
      4,
      5,
      6,
      7,
      8,
      9,
      10,
      11,
      12,
      13,
      14
    ],
    "promotion_score": 0.11398492115501932,
    "repr_id": "repr.llm_semantic.v1",
    "representation_set": {
      "construction_policy": "llm_semantic",
      "derived_atom_ids": [
        "derived.llm_semantic.eef_to_handle_xy_distance.3d5fac9769",
        "derived.llm_semantic.eef_to_handle_3d_distance.c97b512a17",
        "derived.llm_semantic.eef_handle_vertical_offset.e7b21b0d14",
        "derived.llm_semantic.gripper_opening_magnitude.11b6213e49",
        "derived.llm_semantic.door_joint_magnitude.827643b7b3",
        "derived.llm_semantic.door_opening_advantage.b5b1ddb51e",
        "derived.llm_semantic.arm_configuration_norm.019dd3a054",
        "derived.llm_semantic.object_state_norm.7f792dca2a"
      ],
      "evidence_card": {
        "ablation_score": 0.0,
        "computed_at_iter": 0,
        "constituent_atom_ids": [
          "obs.2",
          "obs.20",
          "obs.28",
          "obs.4",
          "obs.8",
          "obs.26",
          "obs.10",
          "obs.5",
          "obs.0",
          "obs.1",
          "obs.3",
          "obs.6",
          "obs.7",
          "obs.9",
          "obs.11",
          "obs.12",
          "obs.13",
          "obs.14",
          "obs.15",
          "obs.16",
          "obs.17",
          "obs.18",
          "obs.19",
          "obs.21",
          "obs.22",
          "obs.23",
          "obs.24",
          "obs.25",
          "obs.27",
          "obs.29",
          "obs.30",
          "obs.31",
          "obs.32",
          "obs.33",
          "obs.34",
          "obs.35",
          "obs.36",
          "obs.37",
          "obs.38",
          "derived.llm_semantic.eef_to_handle_xy_distance.3d5fac9769",
          "derived.llm_semantic.eef_to_handle_3d_distance.c97b512a17",
          "derived.llm_semantic.eef_handle_vertical_offset.e7b21b0d14",
          "derived.llm_semantic.gripper_opening_magnitude.11b6213e49",
          "derived.llm_semantic.door_joint_magnitude.827643b7b3",
          "derived.llm_semantic.door_opening_advantage.b5b1ddb51e",
          "derived.llm_semantic.arm_configuration_norm.019dd3a054",
          "derived.llm_semantic.object_state_norm.7f792dca2a"
        ],
        "construction_policy": "llm_semantic",
        "derived_atom_ids": [
          "derived.llm_semantic.eef_to_handle_xy_distance.3d5fac9769",
          "derived.llm_semantic.eef_to_handle_3d_distance.c97b512a17",
          "derived.llm_semantic.eef_handle_vertical_offset.e7b21b0d14",
          "derived.llm_semantic.gripper_opening_magnitude.11b6213e49",
          "derived.llm_semantic.door_joint_magnitude.827643b7b3",
          "derived.llm_semantic.door_opening_advantage.b5b1ddb51e",
          "derived.llm_semantic.arm_configuration_norm.019dd3a054",
          "derived.llm_semantic.object_state_norm.7f792dca2a"
        ],
        "evidence_phase": "shadow_only",
        "failure_reasons": [],
        "promotion_score": 0.11398492115501932,
        "repr_id": "repr.llm_semantic.v1",
        "role": "candidate",
        "schema_version": "representation_evidence_card.v1",
        "shadow_score": 0.22796984231003864,
        "uncertainty": 0.5
      },
      "excluded_atom_ids": [],
      "included_atom_ids": [
        "obs.2",
        "obs.20",
        "obs.28",
        "obs.4",
        "obs.8",
        "obs.26",
        "obs.10",
        "obs.5",
        "obs.0",
        "obs.1",
        "obs.3",
        "obs.6",
        "obs.7",
        "obs.9",
        "obs.11",
        "obs.12",
        "obs.13",
        "obs.14",
        "obs.15",
        "obs.16",
        "obs.17",
        "obs.18",
        "obs.19",
        "obs.21",
        "obs.22",
        "obs.23",
        "obs.24",
        "obs.25",
        "obs.27",
        "obs.29",
        "obs.30",
        "obs.31",
        "obs.32",
        "obs.33",
        "obs.34",
        "obs.35",
        "obs.36",
        "obs.37",
        "obs.38",
        "derived.llm_semantic.eef_to_handle_xy_distance.3d5fac9769",
        "derived.llm_semantic.eef_to_handle_3d_distance.c97b512a17",
        "derived.llm_semantic.eef_handle_vertical_offset.e7b21b0d14",
        "derived.llm_semantic.gripper_opening_magnitude.11b6213e49",
        "derived.llm_semantic.door_joint_magnitude.827643b7b3",
        "derived.llm_semantic.door_opening_advantage.b5b1ddb51e",
        "derived.llm_semantic.arm_configuration_norm.019dd3a054",
        "derived.llm_semantic.object_state_norm.7f792dca2a"
      ],
      "obs_dim_raw": 39,
      "obs_dim_total": 47,
      "repr_id": "repr.llm_semantic.v1",
      "schema_version": "representation_set.v1"
    },
    "schema_version": "obs_schema.representation_set.v1"
  },
  "spec_sha": "sha256:65a581c18a3c495d73143435734c9839457dccdab309b8abd47afa11de55abac"
}

==> anc/FARL/reproduction/selected_designs/door_ew/reward.json <==
{
  "archived_at": null,
  "created_at": "2026-07-14T09:04:44.687563+00:00",
  "created_by": {
    "controller_iter": 0,
    "module": "m4_reward_dsl"
  },
  "files": {},
  "id": "reward.hybrid_success_progress.regularized.v1",
  "lineage": [],
  "outcome": {},
  "parent_id": null,
  "promoted": false,
  "schema_version": "stack_artifact.v1",
  "slot": "reward",
  "spec": {
    "reward_program": {
      "primitive_compositions": [
        {
          "family": "dense_shaping_linear",
          "terms": [
            {
              "atom_id": "derived.semantic_distance.agent_to_goal",
              "formula": "sqrt((obs[0] - obs[36])**2 + (obs[1] - obs[37])**2 + (obs[2] - obs[38])**2)",
              "formula_obs_space": "raw_obs",
              "label": "agent_to_goal_distance",
              "source": "derived_formula",
              "weight": -1.0
            },
            {
              "atom_id": "derived.semantic_distance.object_to_goal",
              "formula": "sqrt((obs[4] - obs[36])**2 + (obs[5] - obs[37])**2 + (obs[6] - obs[38])**2)",
              "formula_obs_space": "raw_obs",
              "label": "object_to_goal_distance",
              "source": "derived_formula",
              "weight": -1.0
            },
            {
              "atom_id": "derived.llm_semantic.eef_to_handle_xy_distance.3d5fac9769",
              "formula": "sqrt((obs[0]-obs[4])**2 + (obs[1]-obs[5])**2)",
              "formula_obs_space": "raw_obs",
              "label": "distance",
              "source": "derived_formula",
              "weight": -1.0
            },
            {
              "atom_id": "derived.llm_semantic.eef_to_handle_3d_distance.c97b512a17",
              "formula": "sqrt((obs[0]-obs[4])**2 + (obs[1]-obs[5])**2 + (obs[2]-obs[6])**2)",
              "formula_obs_space": "raw_obs",
              "label": "distance",
              "source": "derived_formula",
              "weight": -1.0
            },
            {
              "atom_id": "derived.llm_semantic.eef_handle_vertical_offset.e7b21b0d14",
              "formula": "abs(obs[2]-obs[6])",
              "formula_obs_space": "raw_obs",
              "label": "delta",
              "source": "derived_formula",
              "weight": 0.1
            },
            {
              "atom_id": "derived.llm_semantic.gripper_opening_magnitude.11b6213e49",
              "formula": "abs(obs[3])",
              "formula_obs_space": "raw_obs",
              "label": "interaction",
              "source": "derived_formula",
              "weight": 0.1
            }
          ],
          "weight": 1.0
        },
        {
          "family": "action_l2_penalty",
          "normalize_by_bounds": true,
          "reduction": "mean",
          "weight": 0.05
        }
      ],
      "rationale": "Hybrid progress arm plus typed public-interface regularization."
    }
  },
  "spec_sha": "sha256:ebb22e8cc1799e07efb66159c9ed55e103a8391be894b1faf0145ebc0dbfff49"
}

==> anc/FARL/reproduction/selected_designs/door_ew/worker_summary.json <==
{
  "active_stack": {
    "goal_id": "goal.goal.v1",
    "omr_id": "omr.success_success.v1",
    "task_structure_id": "task_structure.single.v1",
    "obs_schema_id": "repr.llm_semantic.v1",
    "reward_id": "reward.hybrid_success_progress.regularized.v1",
    "algo_id": "algo.sac_rank1.v1",
    "hpo_id": "hpo.optuna_44136fa3.v1",
    "budget_id": "budget.tier_2_medium_300000steps_9trials.v1",
    "exploration_id": "exploration.entropy_auto.v1",
    "env_adapter_id": "env_adapter.metaworld_door_open_v3.v1"
  },
  "hyperparams": {
    "learning_rate": 0.00040942510027192286,
    "tau": 0.009037366294263995,
    "gamma": 0.9811022261147426,
    "batch_size": 256,
    "buffer_size": 1000000,
    "learning_starts": 10000,
    "ent_coef": "auto"
  },
  "scores": [
    1.0,
    1.0
  ],
  "budget_usage": {
    "per_trial": [
      {
        "iter": 0,
        "trial": 46,
        "seed": 0,
        "requested_steps": 50000,
        "actual_steps": 50000,
        "refund_pool_in": 0,
        "refund_pool_out": 0,
        "status": "omr_external",
        "refund_eligible": false
      },
      {
        "iter": 0,
        "trial": 46,
        "seed": 1,
        "requested_steps": 50000,
        "actual_steps": 50000,
        "refund_pool_in": 0,
        "refund_pool_out": 0,
        "status": "omr_external",
        "refund_eligible": false
      }
    ]
  }
}

==> anc/FARL/reproduction/selected_designs/doorkey_ea/exploration.json <==
{
  "archived_at": null,
  "created_at": "2026-07-18T16:07:58.717708+00:00",
  "created_by": {
    "iteration": 1,
    "module": "exploration_profiles",
    "phase": "ensure_candidates"
  },
  "files": {},
  "id": "exploration.entropy_floor.v1",
  "lineage": [],
  "outcome": {},
  "parent_id": null,
  "promoted": false,
  "schema_version": "stack_artifact.v1",
  "slot": "exploration",
  "spec": {
    "effects": {
      "ppo_ent_coef_min": 0.005,
      "sac_ent_coef_choices": [
        "auto_0.1",
        "auto_0.2"
      ]
    },
    "eligible": true,
    "profile_type": "entropy_floor",
    "rationale": "Prevent premature entropy collapse using public optimizer signals.",
    "schema_version": "exploration_profile.v1"
  },
  "spec_sha": "sha256:71bcba5e19d2bbce3b85de58793feea1dfc4f132d0561384ed496f04ba156c22"
}

==> anc/FARL/reproduction/selected_designs/doorkey_ea/obs_schema.json <==
{
  "archived_at": null,
  "created_at": "2026-07-18T02:23:16.313357+00:00",
  "created_by": {
    "iteration": 0,
    "module": "mdp_perception",
    "phase": "v3_representation_hypothesis_search"
  },
  "files": {},
  "id": "repr.hybrid_full.v1",
  "lineage": [],
  "outcome": {},
  "parent_id": null,
  "promoted": false,
  "schema_version": "stack_artifact.v1",
  "slot": "obs_schema",
  "spec": {
    "construction_policy": "hybrid_full",
    "derived_atom_ids": [
      "derived.llm_semantic.has_key_binary.1d4fdfa398",
      "derived.llm_semantic.key_advantage_shift.9b263a8c47",
      "derived.delta.info_public_stage_has_key_obs_0",
      "derived.delta.info_public_stage_has_key_obs_1",
      "derived.delta.info_public_stage_has_key_obs_2",
      "derived.delta.info_public_stage_has_key_obs_3",
      "derived.delta.info_public_stage_has_key_obs_4",
      "derived.delta.info_public_stage_has_key_obs_5",
      "derived.delta.info_public_stage_has_key_obs_6",
      "derived.delta.info_public_stage_has_key_obs_7",
      "derived.delta.info_public_stage_has_key_obs_8",
      "derived.delta.info_public_stage_has_key_obs_9",
      "derived.delta.info_public_stage_has_key_obs_10",
      "derived.delta.info_public_stage_has_key_obs_11",
      "derived.delta.info_public_stage_has_key_obs_12",
      "derived.delta.info_public_stage_has_key_obs_13",
      "derived.delta.info_public_stage_has_key_obs_14",
      "derived.delta.info_public_stage_has_key_obs_15",
      "derived.delta.info_public_stage_has_key_obs_16",
      "derived.delta.info_public_stage_has_key_obs_17",
      "derived.delta.info_public_stage_has_key_obs_18",
      "derived.delta.info_public_stage_has_key_obs_19",
      "derived.delta.info_public_stage_has_key_obs_20",
      "derived.delta.info_public_stage_has_key_obs_21",
      "derived.delta.info_public_stage_has_key_obs_22",
      "derived.delta.info_public_stage_has_key_obs_23",
      "derived.delta.info_public_stage_has_key_obs_24",
      "derived.delta.info_public_stage_has_key_obs_25",
      "derived.delta.info_public_stage_has_key_obs_26",
      "derived.delta.info_public_stage_has_key_obs_27",
      "derived.delta.info_public_stage_has_key_obs_28",
      "derived.delta.info_public_stage_has_key_obs_29"
    ],
    "derived_atoms": [
      {
        "atom_id": "derived.llm_semantic.has_key_binary.1d4fdfa398",
        "confidence": 0.5,
        "controllability": "unknown",
        "corr_with_reward": 0.0,
        "direction": "unknown",
        "evidence_card": {
          "ablation": {},
          "atom_id": "derived.llm_semantic.has_key_binary.1d4fdfa398",
          "computed_at_iter": 0,
          "computed_at_step": 0,
          "evidence_phase": "bootstrap_probe",
          "promotion_score": 0.0,
          "risk_tags": [],
          "role": "untested",
          "schema_version": "atom_evidence_card.v1",
          "shadow": {
            "activation_rate": 0.069,
            "conditional_mi_given_parents": 0.0,
            "mutual_information": 0.0,
            "n_samples": 2000.0,
            "pearson_with_external": 0.0,
            "spearman_with_external": 0.0,
            "stage_activation_alignment": 0.0,
            "temporal_predictive_score": 0.0,
            "value_max": 1.0,
            "value_mean": 0.069,
            "value_min": 0.0,
            "value_std": 0.25345413786324344
          },
          "uncertainty": 0.7
        },
        "evidence_sources": [
          "llm_semantic_proposer.v1"
        ],
        "formula": "clip(info['public_stage_has_key'], 0, 1)",
        "formula_ast": {
          "ast_repr": "Expression(body=Call(func=Name(id='clip', ctx=Load()), args=[Subscript(value=Name(id='info', ctx=Load()), slice=Constant(value='public_stage_has_key'), ctx=Load()), Constant(value=0), Constant(value=1)], keywords=[]))",
          "info_keys_used": [
            "public_stage_has_key"
          ],
          "obs_indices_used": []
        },
        "info_key": "public_stage_has_key",
        "kind": "progress",
        "obs_indices": [],
        "parent_atom_ids": [
          "info.public_stage_has_key"
        ],
        "risk_tags": [],
        "schema_version": "derived_atom.v1",
        "semantic_role": "boolean_predicate",
        "semantic_type": "scalar_signal",
        "source": "derived(llm)",
        "source_type": "derived",
        "target_value": null,
        "task_relevance": "stage_support",
        "threshold": null,
        "tier": "INFERRED",
        "units": null
      },
      {
        "atom_id": "derived.llm_semantic.key_advantage_shift.9b263a8c47",
        "confidence": 0.5,
        "controllability": "unknown",
        "corr_with_reward": 0.0,
        "direction": "unknown",
        "evidence_card": {
          "ablation": {},
          "atom_id": "derived.llm_semantic.key_advantage_shift.9b263a8c47",
          "computed_at_iter": 0,
          "computed_at_step": 0,
          "evidence_phase": "bootstrap_probe",
          "promotion_score": 0.0,
          "risk_tags": [],
          "role": "untested",
          "schema_version": "atom_evidence_card.v1",
          "shadow": {
            "activation_rate": 1.0,
            "conditional_mi_given_parents": 0.0,
            "mutual_information": 0.0,
            "n_samples": 2000.0,
            "pearson_with_external": 0.0,
            "spearman_with_external": 0.0,
            "stage_activation_alignment": 0.0,
            "temporal_predictive_score": 0.0,
            "value_max": 1.0,
            "value_mean": -0.862,
            "value_min": -1.0,
            "value_std": 0.5069082757264869
          },
          "uncertainty": 0.7
        },
        "evidence_sources": [
          "llm_semantic_proposer.v1"
        ],
        "formula": "(2 * clip(info['public_stage_has_key'], 0, 1)) - 1",
        "formula_ast": {
          "ast_repr": "Expression(body=BinOp(left=BinOp(left=Constant(value=2), op=Mult(), right=Call(func=Name(id='clip', ctx=Load()), args=[Subscript(value=Name(id='info', ctx=Load()), slice=Constant(value='public_stage_has_key'), ctx=Load()), Constant(value=0), Constant(value=1)], keywords=[])), op=Sub(), right=Constant(value=1)))",
          "info_keys_used": [
            "public_stage_has_key"
          ],
          "obs_indices_used": []
        },
        "info_key": "public_stage_has_key",
        "kind": "progress",
        "obs_indices": [],
        "parent_atom_ids": [
          "info.public_stage_has_key"
        ],
        "risk_tags": [],
        "schema_version": "derived_atom.v1",
        "semantic_role": "advantage",
        "semantic_type": "scalar_signal",
        "source": "derived(llm)",
        "source_type": "derived",
        "target_value": null,
        "task_relevance": "stage_support",
        "threshold": null,
        "tier": "INFERRED",
        "units": null
      },
      {
        "atom_id": "derived.delta.info_public_stage_has_key_obs_0",
        "confidence": 0.4,
        "controllability": "unknown",
        "corr_with_reward": 0.0,
        "direction": "unknown",
        "evidence_card": {
          "ablation": {},
          "atom_id": "derived.delta.info_public_stage_has_key_obs_0",
          "computed_at_iter": 0,
          "computed_at_step": 0,
          "evidence_phase": "bootstrap_probe",
          "promotion_score": 0.0,
          "risk_tags": [],
          "role": "untested",
          "schema_version": "atom_evidence_card.v1",
          "shadow": {
            "activation_rate": 1.0,
            "conditional_mi_given_parents": 0.0,
            "mutual_information": 0.0,
            "n_samples": 2000.0,
            "pearson_with_external": 0.0,
            "spearman_with_external": 0.0,
            "stage_activation_alignment": 0.0,
            "temporal_predictive_score": 0.0,
            "value_max": 0.7999999970197678,
            "value_mean": -0.13100000298023223,
            "value_min": -0.20000000298023224,
            "value_std": 0.25345413786324344
          },
          "uncertainty": 0.7
        },
        "evidence_sources": [
          "typed_combinator.v1"
        ],
        "formula": "(info['public_stage_has_key']) - (obs[0])",
        "formula_ast": {
          "ast_repr": "Expression(body=BinOp(left=Subscript(value=Name(id='info', ctx=Load()), slice=Constant(value='public_stage_has_key'), ctx=Load()), op=Sub(), right=Subscript(value=Name(id='obs', ctx=Load()), slice=Constant(value=0), ctx=Load())))",
          "info_keys_used": [
            "public_stage_has_key"
          ],
          "obs_indices_used": [
            0
          ]
        },
        "info_key": "public_stage_has_key",
        "kind": "progress",
        "obs_indices": [
          0
        ],
        "parent_atom_ids": [
          "info.public_stage_has_key",
          "obs.0"
        ],
        "risk_tags": [],
        "schema_version": "derived_atom.v1",
        "semantic_role": "delta",
        "semantic_type": "scalar_signal",
        "source": "derived(delta)",
        "source_type": "derived",
        "target_value": null,
        "task_relevance": "stage_support",
        "threshold": null,
        "tier": "INFERRED",
        "units": null
      },
      {
        "atom_id": "derived.delta.info_public_stage_has_key_obs_1",
        "confidence": 0.4,
        "controllability": "unknown",
        "corr_with_reward": 0.0,
        "direction": "unknown",
        "evidence_card": {
          "ablation": {},
          "atom_id": "derived.delta.info_public_stage_has_key_obs_1",
          "computed_at_iter": 0,
          "computed_at_step": 0,
          "evidence_phase": "bootstrap_probe",
          "promotion_score": 0.0,
          "risk_tags": [],
          "role": "untested",
          "schema_version": "atom_evidence_card.v1",
          "shadow": {
            "activation_rate": 0.931,
            "conditional_mi_given_parents": 0.0,
            "mutual_information": 0.0,
            "n_samples": 2000.0,
            "pearson_with_external": 0.0,
            "spearman_with_external": 0.0,
            "stage_activation_alignment": 0.0,
            "temporal_predictive_score": 0.0,
            "value_max": 0.0,
            "value_mean": -0.931,
            "value_min": -1.0,
            "value_std": 0.25345413786324344
          },
          "uncertainty": 0.7
        },
        "evidence_sources": [
          "typed_combinator.v1"
        ],
        "formula": "(info['public_stage_has_key']) - (obs[1])",
        "formula_ast": {
          "ast_repr": "Expression(body=BinOp(left=Subscript(value=Name(id='info', ctx=Load()), slice=Constant(value='public_stage_has_key'), ctx=Load()), op=Sub(), right=Subscript(value=Name(id='obs', ctx=Load()), slice=Constant(value=1), ctx=Load())))",
          "info_keys_used": [
            "public_stage_has_key"
          ],
          "obs_indices_used": [
            1
          ]
        },
        "info_key": "public_stage_has_key",
        "kind": "progress",
        "obs_indices": [
          1
        ],
        "parent_atom_ids": [
          "info.public_stage_has_key",
          "obs.1"
        ],
        "risk_tags": [],
        "schema_version": "derived_atom.v1",
        "semantic_role": "delta",
        "semantic_type": "scalar_signal",
        "source": "derived(delta)",
        "source_type": "derived",
        "target_value": null,
        "task_relevance": "stage_support",
        "threshold": null,
        "tier": "INFERRED",
        "units": null
      },
      {
        "atom_id": "derived.delta.info_public_stage_has_key_obs_2",
        "confidence": 0.4,
        "controllability": "unknown",
        "corr_with_reward": 0.0,
        "direction": "unknown",
        "evidence_card": {
          "ablation": {},
          "atom_id": "derived.delta.info_public_stage_has_key_obs_2",
          "computed_at_iter": 0,
          "computed_at_step": 0,
          "evidence_phase": "bootstrap_probe",
          "promotion_score": 0.0,
          "risk_tags": [],
          "role": "untested",
          "schema_version": "atom_evidence_card.v1",
          "shadow": {
            "activation_rate": 0.069,
            "conditional_mi_given_parents": 0.0,
            "mutual_information": 0.0,
            "n_samples": 2000.0,
            "pearson_with_external": 0.0,
            "spearman_with_external": 0.0,
            "stage_activation_alignment": 0.0,
            "temporal_predictive_score": 0.0,
            "value_max": 1.0,
            "value_mean": 0.069,
            "value_min": 0.0,
            "value_std": 0.25345413786324344
          },
          "uncertainty": 0.7
        },
        "evidence_sources": [
          "typed_combinator.v1"
        ],
        "formula": "(info['public_stage_has_key']) - (obs[2])",
        "formula_ast": {
          "ast_repr": "Expression(body=BinOp(left=Subscript(value=Name(id='info', ctx=Load()), slice=Constant(value='public_stage_has_key'), ctx=Load()), op=Sub(), right=Subscript(value=Name(id='obs', ctx=Load()), slice=Constant(value=2), ctx=Load())))",
          "info_keys_used": [
            "public_stage_has_key"
          ],
          "obs_indices_used": [
            2
          ]
        },
        "info_key": "public_stage_has_key",
        "kind": "progress",
        "obs_indices": [
          2
        ],
        "parent_atom_ids": [
          "info.public_stage_has_key",
          "obs.2"
        ],
        "risk_tags": [],
        "schema_version": "derived_atom.v1",
        "semantic_role": "delta",
        "semantic_type": "scalar_signal",
        "source": "derived(delta)",
        "source_type": "derived",
        "target_value": null,
        "task_relevance": "stage_support",
        "threshold": null,
        "tier": "INFERRED",
        "units": null
      },
      {
        "atom_id": "derived.delta.info_public_stage_has_key_obs_3",
        "confidence": 0.4,
        "controllability": "unknown",
        "corr_with_reward": 0.0,
        "direction": "unknown",
        "evidence_card": {
          "ablation": {},
          "atom_id": "derived.delta.info_public_stage_has_key_obs_3",
          "computed_at_iter": 0,
          "computed_at_step": 0,
          "evidence_phase": "bootstrap_probe",
          "promotion_score": 0.0,
          "risk_tags": [],
          "role": "untested",
          "schema_version": "atom_evidence_card.v1",
          "shadow": {
            "activation_rate": 1.0,
            "conditional_mi_given_parents": 0.0,
            "mutual_information": 0.0,
            "n_samples": 2000.0,
            "pearson_with_external": 0.0,
            "spearman_with_external": 0.0,
            "stage_activation_alignment": 0.0,
            "temporal_predictive_score": 0.0,
            "value_max": 0.7999999970197678,
            "value_mean": -0.13100000298023223,
            "value_min": -0.20000000298023224,
            "value_std": 0.25345413786324344
          },
          "uncertainty": 0.7
        },
        "evidence_sources": [
          "typed_combinator.v1"
        ],
        "formula": "(info['public_stage_has_key']) - (obs[3])",
        "formula_ast": {
          "ast_repr": "Expression(body=BinOp(left=Subscript(value=Name(id='info', ctx=Load()), slice=Constant(value='public_stage_has_key'), ctx=Load()), op=Sub(), right=Subscript(value=Name(id='obs', ctx=Load()), slice=Constant(value=3), ctx=Load())))",
          "info_keys_used": [
            "public_stage_has_key"
          ],
          "obs_indices_used": [
            3
          ]
        },
        "info_key": "public_stage_has_key",
        "kind": "progress",
        "obs_indices": [
          3
        ],
        "parent_atom_ids": [
          "info.public_stage_has_key",
          "obs.3"
        ],
        "risk_tags": [],
        "schema_version": "derived_atom.v1",
        "semantic_role": "delta",
        "semantic_type": "scalar_signal",
        "source": "derived(delta)",
        "source_type": "derived",
        "target_value": null,
        "task_relevance": "stage_support",
        "threshold": null,
        "tier": "INFERRED",
        "units": null
      },
      {
        "atom_id": "derived.delta.info_public_stage_has_key_obs_4",
        "confidence": 0.4,
        "controllability": "unknown",
        "corr_with_reward": 0.0,
        "direction": "unknown",
        "evidence_card": {
          "ablation": {},
          "atom_id": "derived.delta.info_public_stage_has_key_obs_4",
          "computed_at_iter": 0,
          "computed_at_step": 0,
          "evidence_phase": "bootstrap_probe",
          "promotion_score": 0.0,
          "risk_tags": [],
          "role": "untested",
          "schema_version": "atom_evidence_card.v1",
          "shadow": {
            "activation_rate": 0.931,
            "conditional_mi_given_parents": 0.0,
            "mutual_information": 0.0,
            "n_samples": 2000.0,
            "pearson_with_external": 0.0,
            "spearman_with_external": 0.0,
            "stage_activation_alignment": 0.0,
            "temporal_predictive_score": 0.0,
            "value_max": 0.0,
            "value_mean": -0.931,
            "value_min": -1.0,
            "value_std": 0.25345413786324344
          },
          "uncertainty": 0.7
        },
        "evidence_sources": [
          "typed_combinator.v1"
        ],
        "formula": "(info['public_stage_has_key']) - (obs[4])",
        "formula_ast": {
          "ast_repr": "Expression(body=BinOp(left=Subscript(value=Name(id='info', ctx=Load()), slice=Constant(value='public_stage_has_key'), ctx=Load()), op=Sub(), right=Subscript(value=Name(id='obs', ctx=Load()), slice=Constant(value=4), ctx=Load())))",
          "info_keys_used": [
            "public_stage_has_key"
          ],
          "obs_indices_used": [
            4
          ]
        },
        "info_key": "public_stage_has_key",
        "kind": "progress",
        "obs_indices": [
          4
        ],
        "parent_atom_ids": [
          "info.public_stage_has_key",
          "obs.4"
        ],
        "risk_tags": [],
        "schema_version": "derived_atom.v1",
        "semantic_role": "delta",
        "semantic_type": "scalar_signal",
        "source": "derived(delta)",
        "source_type": "derived",
        "target_value": null,
        "task_relevance": "stage_support",
        "threshold": null,
        "tier": "INFERRED",
        "units": null
      },
      {
        "atom_id": "derived.delta.info_public_stage_has_key_obs_5",
        "confidence": 0.4,
        "controllability": "unknown",
        "corr_with_reward": 0.0,
        "direction": "unknown",
        "evidence_card": {
          "ablation": {},
          "atom_id": "derived.delta.info_public_stage_has_key_obs_5",
          "computed_at_iter": 0,
          "computed_at_step": 0,
          "evidence_phase": "bootstrap_probe",
          "promotion_score": 0.0,
          "risk_tags": [],
          "role": "untested",
          "schema_version": "atom_evidence_card.v1",
          "shadow": {
            "activation_rate": 0.069,
            "conditional_mi_given_parents": 0.0,
            "mutual_information": 0.0,
            "n_samples": 2000.0,
            "pearson_with_external": 0.0,
            "spearman_with_external": 0.0,
            "stage_activation_alignment": 0.0,
            "temporal_predictive_score": 0.0,
            "value_max": 1.0,
            "value_mean": 0.069,
            "value_min": 0.0,
            "value_std": 0.25345413786324344
          },
          "uncertainty": 0.7
        },
        "evidence_sources": [
          "typed_combinator.v1"
        ],
        "formula": "(info['public_stage_has_key']) - (obs[5])",
        "formula_ast": {
          "ast_repr": "Expression(body=BinOp(left=Subscript(value=Name(id='info', ctx=Load()), slice=Constant(value='public_stage_has_key'), ctx=Load()), op=Sub(), right=Subscript(value=Name(id='obs', ctx=Load()), slice=Constant(value=5), ctx=Load())))",
          "info_keys_used": [
            "public_stage_has_key"
          ],
          "obs_indices_used": [
            5
          ]
        },
        "info_key": "public_stage_has_key",
        "kind": "progress",
        "obs_indices": [
          5
        ],
        "parent_atom_ids": [
          "info.public_stage_has_key",
          "obs.5"
        ],
        "risk_tags": [],
        "schema_version": "derived_atom.v1",
        "semantic_role": "delta",
        "semantic_type": "scalar_signal",
        "source": "derived(delta)",
        "source_type": "derived",
        "target_value": null,
        "task_relevance": "stage_support",
        "threshold": null,
        "tier": "INFERRED",
        "units": null
      },
      {
        "atom_id": "derived.delta.info_public_stage_has_key_obs_6",
        "confidence": 0.4,
        "controllability": "unknown",
        "corr_with_reward": 0.0,
        "direction": "unknown",
        "evidence_card": {
          "ablation": {},
          "atom_id": "derived.delta.info_public_stage_has_key_obs_6",
          "computed_at_iter": 0,
          "computed_at_step": 0,
          "evidence_phase": "bootstrap_probe",
          "promotion_score": 0.0,
          "risk_tags": [],
          "role": "untested",
          "schema_version": "atom_evidence_card.v1",
          "shadow": {
            "activation_rate": 1.0,
            "conditional_mi_given_parents": 0.0,
            "mutual_information": 0.0,
            "n_samples": 2000.0,
            "pearson_with_external": 0.0,
            "spearman_with_external": 0.0,
            "stage_activation_alignment": 0.0,
            "temporal_predictive_score": 0.0,
            "value_max": 0.7999999970197678,
            "value_mean": -0.13100000298023223,
            "value_min": -0.20000000298023224,
            "value_std": 0.25345413786324344
          },
          "uncertainty": 0.7
        },
        "evidence_sources": [
          "typed_combinator.v1"
        ],
        "formula": "(info['public_stage_has_key']) - (obs[6])",
        "formula_ast": {
          "ast_repr": "Expression(body=BinOp(left=Subscript(value=Name(id='info', ctx=Load()), slice=Constant(value='public_stage_has_key'), ctx=Load()), op=Sub(), right=Subscript(value=Name(id='obs', ctx=Load()), slice=Constant(value=6), ctx=Load())))",
          "info_keys_used": [
            "public_stage_has_key"
          ],
          "obs_indices_used": [
            6
          ]
        },
        "info_key": "public_stage_has_key",
        "kind": "progress",
        "obs_indices": [
          6
        ],
        "parent_atom_ids": [
          "info.public_stage_has_key",
          "obs.6"
        ],
        "risk_tags": [],
        "schema_version": "derived_atom.v1",
        "semantic_role": "delta",
        "semantic_type": "scalar_signal",
        "source": "derived(delta)",
        "source_type": "derived",
        "target_value": null,
        "task_relevance": "stage_support",
        "threshold": null,
        "tier": "INFERRED",
        "units": null
      },
      {
        "atom_id": "derived.delta.info_public_stage_has_key_obs_7",
        "confidence": 0.4,
        "controllability": "unknown",
        "corr_with_reward": 0.0,
        "direction": "unknown",
        "evidence_card": {
          "ablation": {},
          "atom_id": "derived.delta.info_public_stage_has_key_obs_7",
          "computed_at_iter": 0,
          "computed_at_step": 0,
          "evidence_phase": "bootstrap_probe",
          "promotion_score": 0.0,
          "risk_tags": [],
          "role": "untested",
          "schema_version": "atom_evidence_card.v1",
          "shadow": {
            "activation_rate": 0.931,
            "conditional_mi_given_parents": 0.0,
            "mutual_information": 0.0,
            "n_samples": 2000.0,
            "pearson_with_external": 0.0,
            "spearman_with_external": 0.0,
            "stage_activation_alignment": 0.0,
            "temporal_predictive_score": 0.0,
            "value_max": 0.0,
            "value_mean": -0.931,
            "value_min": -1.0,
            "value_std": 0.25345413786324344
          },
          "uncertainty": 0.7
        },
        "evidence_sources": [
          "typed_combinator.v1"
        ],
        "formula": "(info['public_stage_has_key']) - (obs[7])",
        "formula_ast": {
          "ast_repr": "Expression(body=BinOp(left=Subscript(value=Name(id='info', ctx=Load()), slice=Constant(value='public_stage_has_key'), ctx=Load()), op=Sub(), right=Subscript(value=Name(id='obs', ctx=Load()), slice=Constant(value=7), ctx=Load())))",
          "info_keys_used": [
            "public_stage_has_key"
          ],
          "obs_indices_used": [
            7
          ]
        },
        "info_key": "public_stage_has_key",
        "kind": "progress",
        "obs_indices": [
          7
        ],
        "parent_atom_ids": [
          "info.public_stage_has_key",
          "obs.7"
        ],
        "risk_tags": [],
        "schema_version": "derived_atom.v1",
        "semantic_role": "delta",
        "semantic_type": "scalar_signal",
        "source": "derived(delta)",
        "source_type": "derived",
        "target_value": null,
        "task_relevance": "stage_support",
        "threshold": null,
        "tier": "INFERRED",
        "units": null
      },
      {
        "atom_id": "derived.delta.info_public_stage_has_key_obs_8",
        "confidence": 0.4,
        "controllability": "unknown",
        "corr_with_reward": 0.0,
        "direction": "unknown",
        "evidence_card": {
          "ablation": {},
          "atom_id": "derived.delta.info_public_stage_has_key_obs_8",
          "computed_at_iter": 0,
          "computed_at_step": 0,
          "evidence_phase": "bootstrap_probe",
          "promotion_score": 0.0,
          "risk_tags": [],
          "role": "untested",
          "schema_version": "atom_evidence_card.v1",
          "shadow": {
            "activation_rate": 0.069,
            "conditional_mi_given_parents": 0.0,
            "mutual_information": 0.0,
            "n_samples": 2000.0,
            "pearson_with_external": 0.0,
            "spearman_with_external": 0.0,
            "stage_activation_alignment": 0.0,
            "temporal_predictive_score": 0.0,
            "value_max": 1.0,
            "value_mean": 0.069,
            "value_min": 0.0,
            "value_std": 0.25345413786324344
          },
          "uncertainty": 0.7
        },
        "evidence_sources": [
          "typed_combinator.v1"
        ],
        "formula": "(info['public_stage_has_key']) - (obs[8])",
        "formula_ast": {
          "ast_repr": "Expression(body=BinOp(left=Subscript(value=Name(id='info', ctx=Load()), slice=Constant(value='public_stage_has_key'), ctx=Load()), op=Sub(), right=Subscript(value=Name(id='obs', ctx=Load()), slice=Constant(value=8), ctx=Load())))",
          "info_keys_used": [
            "public_stage_has_key"
          ],
          "obs_indices_used": [
            8
          ]
        },
        "info_key": "public_stage_has_key",
        "kind": "progress",
        "obs_indices": [
          8
        ],
        "parent_atom_ids": [
          "info.public_stage_has_key",
          "obs.8"
        ],
        "risk_tags": [],
        "schema_version": "derived_atom.v1",
        "semantic_role": "delta",
        "semantic_type": "scalar_signal",
        "source": "derived(delta)",
        "source_type": "derived",
        "target_value": null,
        "task_relevance": "stage_support",
        "threshold": null,
        "tier": "INFERRED",
        "units": null
      },
      {
        "atom_id": "derived.delta.info_public_stage_has_key_obs_9",
        "confidence": 0.4,
        "controllability": "unknown",
        "corr_with_reward": 0.0,
        "direction": "unknown",
        "evidence_card": {
          "ablation": {},
          "atom_id": "derived.delta.info_public_stage_has_key_obs_9",
          "computed_at_iter": 0,
          "computed_at_step": 0,
          "evidence_phase": "bootstrap_probe",
          "promotion_score": 0.0,
          "risk_tags": [],
          "role": "untested",
          "schema_version": "atom_evidence_card.v1",
          "shadow": {
            "activation_rate": 1.0,
            "conditional_mi_given_parents": 0.0,
            "mutual_information": 0.0,
            "n_samples": 2000.0,
            "pearson_with_external": 0.0,
            "spearman_with_external": 0.0,
            "stage_activation_alignment": 0.0,
            "temporal_predictive_score": 0.0,
            "value_max": 0.7999999970197678,
            "value_mean": -0.13100000298023223,
            "value_min": -0.20000000298023224,
            "value_std": 0.25345413786324344
          },
          "uncertainty": 0.7
        },
        "evidence_sources": [
          "typed_combinator.v1"
        ],
        "formula": "(info['public_stage_has_key']) - (obs[9])",
        "formula_ast": {
          "ast_repr": "Expression(body=BinOp(left=Subscript(value=Name(id='info', ctx=Load()), slice=Constant(value='public_stage_has_key'), ctx=Load()), op=Sub(), right=Subscript(value=Name(id='obs', ctx=Load()), slice=Constant(value=9), ctx=Load())))",
          "info_keys_used": [
            "public_stage_has_key"
          ],
          "obs_indices_used": [
            9
          ]
        },
        "info_key": "public_stage_has_key",
        "kind": "progress",
        "obs_indices": [
          9
        ],
        "parent_atom_ids": [
          "info.public_stage_has_key",
          "obs.9"
        ],
        "risk_tags": [],
        "schema_version": "derived_atom.v1",
        "semantic_role": "delta",
        "semantic_type": "scalar_signal",
        "source": "derived(delta)",
        "source_type": "derived",
        "target_value": null,
        "task_relevance": "stage_support",
        "threshold": null,
        "tier": "INFERRED",
        "units": null
      },
      {
        "atom_id": "derived.delta.info_public_stage_has_key_obs_10",
        "confidence": 0.4,
        "controllability": "unknown",
        "corr_with_reward": 0.0,
        "direction": "unknown",
        "evidence_card": {
          "ablation": {},
          "atom_id": "derived.delta.info_public_stage_has_key_obs_10",
          "computed_at_iter": 0,
          "computed_at_step": 0,
          "evidence_phase": "bootstrap_probe",
          "promotion_score": 0.0,
          "risk_tags": [],
          "role": "untested",
          "schema_version": "atom_evidence_card.v1",
          "shadow": {
            "activation_rate": 0.931,
            "conditional_mi_given_parents": 0.0,
            "mutual_information": 0.0,
            "n_samples": 2000.0,
            "pearson_with_external": 0.0,
            "spearman_with_external": 0.0,
            "stage_activation_alignment": 0.0,
            "temporal_predictive_score": 0.0,
            "value_max": 0.0,
            "value_mean": -0.931,
            "value_min": -1.0,
            "value_std": 0.25345413786324344
          },
          "uncertainty": 0.7
        },
        "evidence_sources": [
          "typed_combinator.v1"
        ],
        "formula": "(info['public_stage_has_key']) - (obs[10])",
        "formula_ast": {
          "ast_repr": "Expression(body=BinOp(left=Subscript(value=Name(id='info', ctx=Load()), slice=Constant(value='public_stage_has_key'), ctx=Load()), op=Sub(), right=Subscript(value=Name(id='obs', ctx=Load()), slice=Constant(value=10), ctx=Load())))",
          "info_keys_used": [
            "public_stage_has_key"
          ],
          "obs_indices_used": [
            10
          ]
        },
        "info_key": "public_stage_has_key",
        "kind": "progress",
        "obs_indices": [
          10
        ],
        "parent_atom_ids": [
          "info.public_stage_has_key",
          "obs.10"
        ],
        "risk_tags": [],
        "schema_version": "derived_atom.v1",
        "semantic_role": "delta",
        "semantic_type": "scalar_signal",
        "source": "derived(delta)",
        "source_type": "derived",
        "target_value": null,
        "task_relevance": "stage_support",
        "threshold": null,
        "tier": "INFERRED",
        "units": null
      },
      {
        "atom_id": "derived.delta.info_public_stage_has_key_obs_11",
        "confidence": 0.4,
        "controllability": "unknown",
        "corr_with_reward": 0.0,
        "direction": "unknown",
        "evidence_card": {
          "ablation": {},
          "atom_id": "derived.delta.info_public_stage_has_key_obs_11",
          "computed_at_iter": 0,
          "computed_at_step": 0,
          "evidence_phase": "bootstrap_probe",
          "promotion_score": 0.0,
          "risk_tags": [],
          "role": "untested",
          "schema_version": "atom_evidence_card.v1",
          "shadow": {
            "activation_rate": 0.069,
            "conditional_mi_given_parents": 0.0,
            "mutual_information": 0.0,
            "n_samples": 2000.0,
            "pearson_with_external": 0.0,
            "spearman_with_external": 0.0,
            "stage_activation_alignment": 0.0,
            "temporal_predictive_score": 0.0,
            "value_max": 1.0,
            "value_mean": 0.069,
            "value_min": 0.0,
            "value_std": 0.25345413786324344
          },
          "uncertainty": 0.7
        },
        "evidence_sources": [
          "typed_combinator.v1"
        ],
        "formula": "(info['public_stage_has_key']) - (obs[11])",
        "formula_ast": {
          "ast_repr": "Expression(body=BinOp(left=Subscript(value=Name(id='info', ctx=Load()), slice=Constant(value='public_stage_has_key'), ctx=Load()), op=Sub(), right=Subscript(value=Name(id='obs', ctx=Load()), slice=Constant(value=11), ctx=Load())))",
          "info_keys_used": [
            "public_stage_has_key"
          ],
          "obs_indices_used": [
            11
          ]
        },
        "info_key": "public_stage_has_key",
        "kind": "progress",
        "obs_indices": [
          11
        ],
        "parent_atom_ids": [
          "info.public_stage_has_key",
          "obs.11"
        ],
        "risk_tags": [],
        "schema_version": "derived_atom.v1",
        "semantic_role": "delta",
        "semantic_type": "scalar_signal",
        "source": "derived(delta)",
        "source_type": "derived",
        "target_value": null,
        "task_relevance": "stage_support",
        "threshold": null,
        "tier": "INFERRED",
        "units": null
      },
      {
        "atom_id": "derived.delta.info_public_stage_has_key_obs_12",
        "confidence": 0.4,
        "controllability": "unknown",
        "corr_with_reward": 0.0,
        "direction": "unknown",
        "evidence_card": {
          "ablation": {},
          "atom_id": "derived.delta.info_public_stage_has_key_obs_12",
          "computed_at_iter": 0,
          "computed_at_step": 0,
          "evidence_phase": "bootstrap_probe",
          "promotion_score": 0.0,
          "risk_tags": [],
          "role": "untested",
          "schema_version": "atom_evidence_card.v1",
          "shadow": {
            "activation_rate": 1.0,
            "conditional_mi_given_parents": 0.0,
            "mutual_information": 0.0,
            "n_samples": 2000.0,
            "pearson_with_external": 0.0,
            "spearman_with_external": 0.0,
            "stage_activation_alignment": 0.0,
            "temporal_predictive_score": 0.0,
            "value_max": 0.7999999970197678,
            "value_mean": -0.13100000298023223,
            "value_min": -0.20000000298023224,
            "value_std": 0.25345413786324344
          },
          "uncertainty": 0.7
        },
        "evidence_sources": [
          "typed_combinator.v1"
        ],
        "formula": "(info['public_stage_has_key']) - (obs[12])",
        "formula_ast": {
          "ast_repr": "Expression(body=BinOp(left=Subscript(value=Name(id='info', ctx=Load()), slice=Constant(value='public_stage_has_key'), ctx=Load()), op=Sub(), right=Subscript(value=Name(id='obs', ctx=Load()), slice=Constant(value=12), ctx=Load())))",
          "info_keys_used": [
            "public_stage_has_key"
          ],
          "obs_indices_used": [
            12
          ]
        },
        "info_key": "public_stage_has_key",
        "kind": "progress",
        "obs_indices": [
          12
        ],
        "parent_atom_ids": [
          "info.public_stage_has_key",
          "obs.12"
        ],
        "risk_tags": [],
        "schema_version": "derived_atom.v1",
        "semantic_role": "delta",
        "semantic_type": "scalar_signal",
        "source": "derived(delta)",
        "source_type": "derived",
        "target_value": null,
        "task_relevance": "stage_support",
        "threshold": null,
        "tier": "INFERRED",
        "units": null
      },
      {
        "atom_id": "derived.delta.info_public_stage_has_key_obs_13",
        "confidence": 0.4,
        "controllability": "unknown",
        "corr_with_reward": 0.0,
        "direction": "unknown",
        "evidence_card": {
          "ablation": {},
          "atom_id": "derived.delta.info_public_stage_has_key_obs_13",
          "computed_at_iter": 0,
          "computed_at_step": 0,
          "evidence_phase": "bootstrap_probe",
          "promotion_score": 0.0,
          "risk_tags": [],
          "role": "untested",
          "schema_version": "atom_evidence_card.v1",
          "shadow": {
            "activation_rate": 0.931,
            "conditional_mi_given_parents": 0.0,
            "mutual_information": 0.0,
            "n_samples": 2000.0,
            "pearson_with_external": 0.0,
            "spearman_with_external": 0.0,
            "stage_activation_alignment": 0.0,
            "temporal_predictive_score": 0.0,
            "value_max": 0.0,
            "value_mean": -0.931,
            "value_min": -1.0,
            "value_std": 0.25345413786324344
          },
          "uncertainty": 0.7
        },
        "evidence_sources": [
          "typed_combinator.v1"
        ],
        "formula": "(info['public_stage_has_key']) - (obs[13])",
        "formula_ast": {
          "ast_repr": "Expression(body=BinOp(left=Subscript(value=Name(id='info', ctx=Load()), slice=Constant(value='public_stage_has_key'), ctx=Load()), op=Sub(), right=Subscript(value=Name(id='obs', ctx=Load()), slice=Constant(value=13), ctx=Load())))",
          "info_keys_used": [
            "public_stage_has_key"
          ],
          "obs_indices_used": [
            13
          ]
        },
        "info_key": "public_stage_has_key",
        "kind": "progress",
        "obs_indices": [
          13
        ],
        "parent_atom_ids": [
          "info.public_stage_has_key",
          "obs.13"
        ],
        "risk_tags": [],
        "schema_version": "derived_atom.v1",
        "semantic_role": "delta",
        "semantic_type": "scalar_signal",
        "source": "derived(delta)",
        "source_type": "derived",
        "target_value": null,
        "task_relevance": "stage_support",
        "threshold": null,
        "tier": "INFERRED",
        "units": null
      },
      {
        "atom_id": "derived.delta.info_public_stage_has_key_obs_14",
        "confidence": 0.4,
        "controllability": "unknown",
        "corr_with_reward": 0.0,
        "direction": "unknown",
        "evidence_card": {
          "ablation": {},
          "atom_id": "derived.delta.info_public_stage_has_key_obs_14",
          "computed_at_iter": 0,
          "computed_at_step": 0,
          "evidence_phase": "bootstrap_probe",
          "promotion_score": 0.0,
          "risk_tags": [],
          "role": "untested",
          "schema_version": "atom_evidence_card.v1",
          "shadow": {
            "activation_rate": 0.069,
            "conditional_mi_given_parents": 0.0,
            "mutual_information": 0.0,
            "n_samples": 2000.0,
            "pearson_with_external": 0.0,
            "spearman_with_external": 0.0,
            "stage_activation_alignment": 0.0,
            "temporal_predictive_score": 0.0,
            "value_max": 1.0,
            "value_mean": 0.069,
            "value_min": 0.0,
            "value_std": 0.25345413786324344
          },
          "uncertainty": 0.7
        },
        "evidence_sources": [
          "typed_combinator.v1"
        ],
        "formula": "(info['public_stage_has_key']) - (obs[14])",
        "formula_ast": {
          "ast_repr": "Expression(body=BinOp(left=Subscript(value=Name(id='info', ctx=Load()), slice=Constant(value='public_stage_has_key'), ctx=Load()), op=Sub(), right=Subscript(value=Name(id='obs', ctx=Load()), slice=Constant(value=14), ctx=Load())))",
          "info_keys_used": [
            "public_stage_has_key"
          ],
          "obs_indices_used": [
            14
          ]
        },
        "info_key": "public_stage_has_key",
        "kind": "progress",
        "obs_indices": [
          14
        ],
        "parent_atom_ids": [
          "info.public_stage_has_key",
          "obs.14"
        ],
        "risk_tags": [],
        "schema_version": "derived_atom.v1",
        "semantic_role": "delta",
        "semantic_type": "scalar_signal",
        "source": "derived(delta)",
        "source_type": "derived",
        "target_value": null,
        "task_relevance": "stage_support",
        "threshold": null,
        "tier": "INFERRED",
        "units": null
      },
      {
        "atom_id": "derived.delta.info_public_stage_has_key_obs_15",
        "confidence": 0.4,
        "controllability": "unknown",
        "corr_with_reward": 0.0,
        "direction": "unknown",
        "evidence_card": {
          "ablation": {},
          "atom_id": "derived.delta.info_public_stage_has_key_obs_15",
          "computed_at_iter": 0,
          "computed_at_step": 0,
          "evidence_phase": "bootstrap_probe",
          "promotion_score": 0.0,
          "risk_tags": [],
          "role": "untested",
          "schema_version": "atom_evidence_card.v1",
          "shadow": {
            "activation_rate": 1.0,
            "conditional_mi_given_parents": 0.0,
            "mutual_information": 0.0,
            "n_samples": 2000.0,
            "pearson_with_external": 0.0,
            "spearman_with_external": 0.0,
            "stage_activation_alignment": 0.0,
            "temporal_predictive_score": 0.0,
            "value_max": 0.7999999970197678,
            "value_mean": -0.13100000298023223,
            "value_min": -0.20000000298023224,
            "value_std": 0.25345413786324344
          },
          "uncertainty": 0.7
        },
        "evidence_sources": [
          "typed_combinator.v1"
        ],
        "formula": "(info['public_stage_has_key']) - (obs[15])",
        "formula_ast": {
          "ast_repr": "Expression(body=BinOp(left=Subscript(value=Name(id='info', ctx=Load()), slice=Constant(value='public_stage_has_key'), ctx=Load()), op=Sub(), right=Subscript(value=Name(id='obs', ctx=Load()), slice=Constant(value=15), ctx=Load())))",
          "info_keys_used": [
            "public_stage_has_key"
          ],
          "obs_indices_used": [
            15
          ]
        },
        "info_key": "public_stage_has_key",
        "kind": "progress",
        "obs_indices": [
          15
        ],
        "parent_atom_ids": [
          "info.public_stage_has_key",
          "obs.15"
        ],
        "risk_tags": [],
        "schema_version": "derived_atom.v1",
        "semantic_role": "delta",
        "semantic_type": "scalar_signal",
        "source": "derived(delta)",
        "source_type": "derived",
        "target_value": null,
        "task_relevance": "stage_support",
        "threshold": null,
        "tier": "INFERRED",
        "units": null
      },
      {
        "atom_id": "derived.delta.info_public_stage_has_key_obs_16",
        "confidence": 0.4,
        "controllability": "unknown",
        "corr_with_reward": 0.0,
        "direction": "unknown",
        "evidence_card": {
          "ablation": {},
          "atom_id": "derived.delta.info_public_stage_has_key_obs_16",
          "computed_at_iter": 0,
          "computed_at_step": 0,
          "evidence_phase": "bootstrap_probe",
          "promotion_score": 0.0,
          "risk_tags": [],
          "role": "untested",
          "schema_version": "atom_evidence_card.v1",
          "shadow": {
            "activation_rate": 0.931,
            "conditional_mi_given_parents": 0.0,
            "mutual_information": 0.0,
            "n_samples": 2000.0,
            "pearson_with_external": 0.0,
            "spearman_with_external": 0.0,
            "stage_activation_alignment": 0.0,
            "temporal_predictive_score": 0.0,
            "value_max": 0.0,
            "value_mean": -0.931,
            "value_min": -1.0,
            "value_std": 0.25345413786324344
          },
          "uncertainty": 0.7
        },
        "evidence_sources": [
          "typed_combinator.v1"
        ],
        "formula": "(info['public_stage_has_key']) - (obs[16])",
        "formula_ast": {
          "ast_repr": "Expression(body=BinOp(left=Subscript(value=Name(id='info', ctx=Load()), slice=Constant(value='public_stage_has_key'), ctx=Load()), op=Sub(), right=Subscript(value=Name(id='obs', ctx=Load()), slice=Constant(value=16), ctx=Load())))",
          "info_keys_used": [
            "public_stage_has_key"
          ],
          "obs_indices_used": [
            16
          ]
        },
        "info_key": "public_stage_has_key",
        "kind": "progress",
        "obs_indices": [
          16
        ],
        "parent_atom_ids": [
          "info.public_stage_has_key",
          "obs.16"
        ],
        "risk_tags": [],
        "schema_version": "derived_atom.v1",
        "semantic_role": "delta",
        "semantic_type": "scalar_signal",
        "source": "derived(delta)",
        "source_type": "derived",
        "target_value": null,
        "task_relevance": "stage_support",
        "threshold": null,
        "tier": "INFERRED",
        "units": null
      },
      {
        "atom_id": "derived.delta.info_public_stage_has_key_obs_17",
        "confidence": 0.4,
        "controllability": "unknown",
        "corr_with_reward": 0.0,
        "direction": "unknown",
        "evidence_card": {
          "ablation": {},
          "atom_id": "derived.delta.info_public_stage_has_key_obs_17",
          "computed_at_iter": 0,
          "computed_at_step": 0,
          "evidence_phase": "bootstrap_probe",
          "promotion_score": 0.0,
          "risk_tags": [],
          "role": "untested",
          "schema_version": "atom_evidence_card.v1",
          "shadow": {
            "activation_rate": 0.069,
            "conditional_mi_given_parents": 0.0,
            "mutual_information": 0.0,
            "n_samples": 2000.0,
            "pearson_with_external": 0.0,
            "spearman_with_external": 0.0,
            "stage_activation_alignment": 0.0,
            "temporal_predictive_score": 0.0,
            "value_max": 1.0,
            "value_mean": 0.069,
            "value_min": 0.0,
            "value_std": 0.25345413786324344
          },
          "uncertainty": 0.7
        },
        "evidence_sources": [
          "typed_combinator.v1"
        ],
        "formula": "(info['public_stage_has_key']) - (obs[17])",
        "formula_ast": {
          "ast_repr": "Expression(body=BinOp(left=Subscript(value=Name(id='info', ctx=Load()), slice=Constant(value='public_stage_has_key'), ctx=Load()), op=Sub(), right=Subscript(value=Name(id='obs', ctx=Load()), slice=Constant(value=17), ctx=Load())))",
          "info_keys_used": [
            "public_stage_has_key"
          ],
          "obs_indices_used": [
            17
          ]
        },
        "info_key": "public_stage_has_key",
        "kind": "progress",
        "obs_indices": [
          17
        ],
        "parent_atom_ids": [
          "info.public_stage_has_key",
          "obs.17"
        ],
        "risk_tags": [],
        "schema_version": "derived_atom.v1",
        "semantic_role": "delta",
        "semantic_type": "scalar_signal",
        "source": "derived(delta)",
        "source_type": "derived",
        "target_value": null,
        "task_relevance": "stage_support",
        "threshold": null,
        "tier": "INFERRED",
        "units": null
      },
      {
        "atom_id": "derived.delta.info_public_stage_has_key_obs_18",
        "confidence": 0.4,
        "controllability": "unknown",
        "corr_with_reward": 0.0,
        "direction": "unknown",
        "evidence_card": {
          "ablation": {},
          "atom_id": "derived.delta.info_public_stage_has_key_obs_18",
          "computed_at_iter": 0,
          "computed_at_step": 0,
          "evidence_phase": "bootstrap_probe",
          "promotion_score": 0.0,
          "risk_tags": [],
          "role": "untested",
          "schema_version": "atom_evidence_card.v1",
          "shadow": {
            "activation_rate": 1.0,
            "conditional_mi_given_parents": 0.0,
            "mutual_information": 0.0,
            "n_samples": 2000.0,
            "pearson_with_external": 0.0,
            "spearman_with_external": 0.0,
            "stage_activation_alignment": 0.0,
            "temporal_predictive_score": 0.0,
            "value_max": 0.8999999985098839,
            "value_mean": -0.10360000121966004,
            "value_min": -0.5,
            "value_std": 0.31245326016393643
          },
          "uncertainty": 0.7
        },
        "evidence_sources": [
          "typed_combinator.v1"
        ],
        "formula": "(info['public_stage_has_key']) - (obs[18])",
        "formula_ast": {
          "ast_repr": "Expression(body=BinOp(left=Subscript(value=Name(id='info', ctx=Load()), slice=Constant(value='public_stage_has_key'), ctx=Load()), op=Sub(), right=Subscript(value=Name(id='obs', ctx=Load()), slice=Constant(value=18), ctx=Load())))",
          "info_keys_used": [
            "public_stage_has_key"
          ],
          "obs_indices_used": [
            18
          ]
        },
        "info_key": "public_stage_has_key",
        "kind": "progress",
        "obs_indices": [
          18
        ],
        "parent_atom_ids": [
          "info.public_stage_has_key",
          "obs.18"
        ],
        "risk_tags": [],
        "schema_version": "derived_atom.v1",
        "semantic_role": "delta",
        "semantic_type": "scalar_signal",
        "source": "derived(delta)",
        "source_type": "derived",
        "target_value": null,
        "task_relevance": "stage_support",
        "threshold": null,
        "tier": "INFERRED",
        "units": null
      },
      {
        "atom_id": "derived.delta.info_public_stage_has_key_obs_19",
        "confidence": 0.4,
        "controllability": "unknown",
        "corr_with_reward": 0.0,
        "direction": "unknown",
        "evidence_card": {
          "ablation": {},
          "atom_id": "derived.delta.info_public_stage_has_key_obs_19",
          "computed_at_iter": 0,
          "computed_at_step": 0,
          "evidence_phase": "bootstrap_probe",
          "promotion_score": 0.0,
          "risk_tags": [],
          "role": "untested",
          "schema_version": "atom_evidence_card.v1",
          "shadow": {
            "activation_rate": 0.25,
            "conditional_mi_given_parents": 0.0,
            "mutual_information": 0.0,
            "n_samples": 2000.0,
            "pearson_with_external": 0.0,
            "spearman_with_external": 0.0,
            "stage_activation_alignment": 0.0,
            "temporal_predictive_score": 0.0,
            "value_max": 1.0,
            "value_mean": -0.07620000216364861,
            "value_min": -0.800000011920929,
            "value_std": 0.42255598814852546
          },
          "uncertainty": 0.7
        },
        "evidence_sources": [
          "typed_combinator.v1"
        ],
        "formula": "(info['public_stage_has_key']) - (obs[19])",
        "formula_ast": {
          "ast_repr": "Expression(body=BinOp(left=Subscript(value=Name(id='info', ctx=Load()), slice=Constant(value='public_stage_has_key'), ctx=Load()), op=Sub(), right=Subscript(value=Name(id='obs', ctx=Load()), slice=Constant(value=19), ctx=Load())))",
          "info_keys_used": [
            "public_stage_has_key"
          ],
          "obs_indices_used": [
            19
          ]
        },
        "info_key": "public_stage_has_key",
        "kind": "progress",
        "obs_indices": [
          19
        ],
        "parent_atom_ids": [
          "info.public_stage_has_key",
          "obs.19"
        ],
        "risk_tags": [],
        "schema_version": "derived_atom.v1",
        "semantic_role": "delta",
        "semantic_type": "scalar_signal",
        "source": "derived(delta)",
        "source_type": "derived",
        "target_value": null,
        "task_relevance": "stage_support",
        "threshold": null,
        "tier": "INFERRED",
        "units": null
      },
      {
        "atom_id": "derived.delta.info_public_stage_has_key_obs_20",
        "confidence": 0.4,
        "controllability": "unknown",
        "corr_with_reward": 0.0,
        "direction": "unknown",
        "evidence_card": {
          "ablation": {},
          "atom_id": "derived.delta.info_public_stage_has_key_obs_20",
          "computed_at_iter": 0,
          "computed_at_step": 0,
          "evidence_phase": "bootstrap_probe",
          "promotion_score": 0.0,
          "risk_tags": [],
          "role": "untested",
          "schema_version": "atom_evidence_card.v1",
          "shadow": {
            "activation_rate": 0.069,
            "conditional_mi_given_parents": 0.0,
            "mutual_information": 0.0,
            "n_samples": 2000.0,
            "pearson_with_external": 0.0,
            "spearman_with_external": 0.0,
            "stage_activation_alignment": 0.0,
            "temporal_predictive_score": 0.0,
            "value_max": 1.0,
            "value_mean": 0.069,
            "value_min": 0.0,
            "value_std": 0.25345413786324344
          },
          "uncertainty": 0.7
        },
        "evidence_sources": [
          "typed_combinator.v1"
        ],
        "formula": "(info['public_stage_has_key']) - (obs[20])",
        "formula_ast": {
          "ast_repr": "Expression(body=BinOp(left=Subscript(value=Name(id='info', ctx=Load()), slice=Constant(value='public_stage_has_key'), ctx=Load()), op=Sub(), right=Subscript(value=Name(id='obs', ctx=Load()), slice=Constant(value=20), ctx=Load())))",
          "info_keys_used": [
            "public_stage_has_key"
          ],
          "obs_indices_used": [
            20
          ]
        },
        "info_key": "public_stage_has_key",
        "kind": "progress",
        "obs_indices": [
          20
        ],
        "parent_atom_ids": [
          "info.public_stage_has_key",
          "obs.20"
        ],
        "risk_tags": [],
        "schema_version": "derived_atom.v1",
        "semantic_role": "delta",
        "semantic_type": "scalar_signal",
        "source": "derived(delta)",
        "source_type": "derived",
        "target_value": null,
        "task_relevance": "stage_support",
        "threshold": null,
        "tier": "INFERRED",
        "units": null
      },
      {
        "atom_id": "derived.delta.info_public_stage_has_key_obs_21",
        "confidence": 0.4,
        "controllability": "unknown",
        "corr_with_reward": 0.0,
        "direction": "unknown",
        "evidence_card": {
          "ablation": {},
          "atom_id": "derived.delta.info_public_stage_has_key_obs_21",
          "computed_at_iter": 0,
          "computed_at_step": 0,
          "evidence_phase": "bootstrap_probe",
          "promotion_score": 0.0,
          "risk_tags": [],
          "role": "untested",
          "schema_version": "atom_evidence_card.v1",
          "shadow": {
            "activation_rate": 1.0,
            "conditional_mi_given_parents": 0.0,
            "mutual_information": 0.0,
            "n_samples": 2000.0,
            "pearson_with_external": 0.0,
            "spearman_with_external": 0.0,
            "stage_activation_alignment": 0.0,
            "temporal_predictive_score": 0.0,
            "value_max": 0.8999999985098839,
            "value_mean": -0.0810000013038516,
            "value_min": -0.5,
            "value_std": 0.2977230253841821
          },
          "uncertainty": 0.7
        },
        "evidence_sources": [
          "typed_combinator.v1"
        ],
        "formula": "(info['public_stage_has_key']) - (obs[21])",
        "formula_ast": {
          "ast_repr": "Expression(body=BinOp(left=Subscript(value=Name(id='info', ctx=Load()), slice=Constant(value='public_stage_has_key'), ctx=Load()), op=Sub(), right=Subscript(value=Name(id='obs', ctx=Load()), slice=Constant(value=21), ctx=Load())))",
          "info_keys_used": [
            "public_stage_has_key"
          ],
          "obs_indices_used": [
            21
          ]
        },
        "info_key": "public_stage_has_key",
        "kind": "progress",
        "obs_indices": [
          21
        ],
        "parent_atom_ids": [
          "info.public_stage_has_key",
          "obs.21"
        ],
        "risk_tags": [],
        "schema_version": "derived_atom.v1",
        "semantic_role": "delta",
        "semantic_type": "scalar_signal",
        "source": "derived(delta)",
        "source_type": "derived",
        "target_value": null,
        "task_relevance": "stage_support",
        "threshold": null,
        "tier": "INFERRED",
        "units": null
      },
      {
        "atom_id": "derived.delta.info_public_stage_has_key_obs_22",
        "confidence": 0.4,
        "controllability": "unknown",
        "corr_with_reward": 0.0,
        "direction": "unknown",
        "evidence_card": {
          "ablation": {},
          "atom_id": "derived.delta.info_public_stage_has_key_obs_22",
          "computed_at_iter": 0,
          "computed_at_step": 0,
          "evidence_phase": "bootstrap_probe",
          "promotion_score": 0.0,
          "risk_tags": [],
          "role": "untested",
          "schema_version": "atom_evidence_card.v1",
          "shadow": {
            "activation_rate": 0.194,
            "conditional_mi_given_parents": 0.0,
            "mutual_information": 0.0,
            "n_samples": 2000.0,
            "pearson_with_external": 0.0,
            "spearman_with_external": 0.0,
            "stage_activation_alignment": 0.0,
            "temporal_predictive_score": 0.0,
            "value_max": 1.0,
            "value_mean": -0.03100000149011612,
            "value_min": -0.800000011920929,
            "value_std": 0.38475836870924407
          },
          "uncertainty": 0.7
        },
        "evidence_sources": [
          "typed_combinator.v1"
        ],
        "formula": "(info['public_stage_has_key']) - (obs[22])",
        "formula_ast": {
          "ast_repr": "Expression(body=BinOp(left=Subscript(value=Name(id='info', ctx=Load()), slice=Constant(value='public_stage_has_key'), ctx=Load()), op=Sub(), right=Subscript(value=Name(id='obs', ctx=Load()), slice=Constant(value=22), ctx=Load())))",
          "info_keys_used": [
            "public_stage_has_key"
          ],
          "obs_indices_used": [
            22
          ]
        },
        "info_key": "public_stage_has_key",
        "kind": "progress",
        "obs_indices": [
          22
        ],
        "parent_atom_ids": [
          "info.public_stage_has_key",
          "obs.22"
        ],
        "risk_tags": [],
        "schema_version": "derived_atom.v1",
        "semantic_role": "delta",
        "semantic_type": "scalar_signal",
        "source": "derived(delta)",
        "source_type": "derived",
        "target_value": null,
        "task_relevance": "stage_support",
        "threshold": null,
        "tier": "INFERRED",
        "units": null
      },
      {
        "atom_id": "derived.delta.info_public_stage_has_key_obs_23",
        "confidence": 0.4,
        "controllability": "unknown",
        "corr_with_reward": 0.0,
        "direction": "unknown",
        "evidence_card": {
          "ablation": {},
          "atom_id": "derived.delta.info_public_stage_has_key_obs_23",
          "computed_at_iter": 0,
          "computed_at_step": 0,
          "evidence_phase": "bootstrap_probe",
          "promotion_score": 0.0,
          "risk_tags": [],
          "role": "untested",
          "schema_version": "atom_evidence_card.v1",
          "shadow": {
            "activation_rate": 0.069,
            "conditional_mi_given_parents": 0.0,
            "mutual_information": 0.0,
            "n_samples": 2000.0,
            "pearson_with_external": 0.0,
            "spearman_with_external": 0.0,
            "stage_activation_alignment": 0.0,
            "temporal_predictive_score": 0.0,
            "value_max": 1.0,
            "value_mean": 0.069,
            "value_min": 0.0,
            "value_std": 0.25345413786324344
          },
          "uncertainty": 0.7
        },
        "evidence_sources": [
          "typed_combinator.v1"
        ],
        "formula": "(info['public_stage_has_key']) - (obs[23])",
        "formula_ast": {
          "ast_repr": "Expression(body=BinOp(left=Subscript(value=Name(id='info', ctx=Load()), slice=Constant(value='public_stage_has_key'), ctx=Load()), op=Sub(), right=Subscript(value=Name(id='obs', ctx=Load()), slice=Constant(value=23), ctx=Load())))",
          "info_keys_used": [
            "public_stage_has_key"
          ],
          "obs_indices_used": [
            23
          ]
        },
        "info_key": "public_stage_has_key",
        "kind": "progress",
        "obs_indices": [
          23
        ],
        "parent_atom_ids": [
          "info.public_stage_has_key",
          "obs.23"
        ],
        "risk_tags": [],
        "schema_version": "derived_atom.v1",
        "semantic_role": "delta",
        "semantic_type": "scalar_signal",
        "source": "derived(delta)",
        "source_type": "derived",
        "target_value": null,
        "task_relevance": "stage_support",
        "threshold": null,
        "tier": "INFERRED",
        "units": null
      },
      {
        "atom_id": "derived.delta.info_public_stage_has_key_obs_24",
        "confidence": 0.4,
        "controllability": "unknown",
        "corr_with_reward": 0.0,
        "direction": "unknown",
        "evidence_card": {
          "ablation": {},
          "atom_id": "derived.delta.info_public_stage_has_key_obs_24",
          "computed_at_iter": 0,
          "computed_at_step": 0,
          "evidence_phase": "bootstrap_probe",
          "promotion_score": 0.0,
          "risk_tags": [],
          "role": "untested",
          "schema_version": "atom_evidence_card.v1",
          "shadow": {
            "activation_rate": 1.0,
            "conditional_mi_given_parents": 0.0,
            "mutual_information": 0.0,
            "n_samples": 2000.0,
            "pearson_with_external": 0.0,
            "spearman_with_external": 0.0,
            "stage_activation_alignment": 0.0,
            "temporal_predictive_score": 0.0,
            "value_max": 0.8999999985098839,
            "value_mean": -0.28100000055879354,
            "value_min": -0.5,
            "value_std": 0.36910567537235284
          },
          "uncertainty": 0.7
        },
        "evidence_sources": [
          "typed_combinator.v1"
        ],
        "formula": "(info['public_stage_has_key']) - (obs[24])",
        "formula_ast": {
          "ast_repr": "Expression(body=BinOp(left=Subscript(value=Name(id='info', ctx=Load()), slice=Constant(value='public_stage_has_key'), ctx=Load()), op=Sub(), right=Subscript(value=Name(id='obs', ctx=Load()), slice=Constant(value=24), ctx=Load())))",
          "info_keys_used": [
            "public_stage_has_key"
          ],
          "obs_indices_used": [
            24
          ]
        },
        "info_key": "public_stage_has_key",
        "kind": "progress",
        "obs_indices": [
          24
        ],
        "parent_atom_ids": [
          "info.public_stage_has_key",
          "obs.24"
        ],
        "risk_tags": [],
        "schema_version": "derived_atom.v1",
        "semantic_role": "delta",
        "semantic_type": "scalar_signal",
        "source": "derived(delta)",
        "source_type": "derived",
        "target_value": null,
        "task_relevance": "stage_support",
        "threshold": null,
        "tier": "INFERRED",
        "units": null
      },
      {
        "atom_id": "derived.delta.info_public_stage_has_key_obs_25",
        "confidence": 0.4,
        "controllability": "unknown",
        "corr_with_reward": 0.0,
        "direction": "unknown",
        "evidence_card": {
          "ablation": {},
          "atom_id": "derived.delta.info_public_stage_has_key_obs_25",
          "computed_at_iter": 0,
          "computed_at_step": 0,
          "evidence_phase": "bootstrap_probe",
          "promotion_score": 0.0,
          "risk_tags": [],
          "role": "untested",
          "schema_version": "atom_evidence_card.v1",
          "shadow": {
            "activation_rate": 0.694,
            "conditional_mi_given_parents": 0.0,
            "mutual_information": 0.0,
            "n_samples": 2000.0,
            "pearson_with_external": 0.0,
            "spearman_with_external": 0.0,
            "stage_activation_alignment": 0.0,
            "temporal_predictive_score": 0.0,
            "value_max": 1.0,
            "value_mean": -0.4310000074505806,
            "value_min": -0.800000011920929,
            "value_std": 0.532202034474248
          },
          "uncertainty": 0.7
        },
        "evidence_sources": [
          "typed_combinator.v1"
        ],
        "formula": "(info['public_stage_has_key']) - (obs[25])",
        "formula_ast": {
          "ast_repr": "Expression(body=BinOp(left=Subscript(value=Name(id='info', ctx=Load()), slice=Constant(value='public_stage_has_key'), ctx=Load()), op=Sub(), right=Subscript(value=Name(id='obs', ctx=Load()), slice=Constant(value=25), ctx=Load())))",
          "info_keys_used": [
            "public_stage_has_key"
          ],
          "obs_indices_used": [
            25
          ]
        },
        "info_key": "public_stage_has_key",
        "kind": "progress",
        "obs_indices": [
          25
        ],
        "parent_atom_ids": [
          "info.public_stage_has_key",
          "obs.25"
        ],
        "risk_tags": [],
        "schema_version": "derived_atom.v1",
        "semantic_role": "delta",
        "semantic_type": "scalar_signal",
        "source": "derived(delta)",
        "source_type": "derived",
        "target_value": null,
        "task_relevance": "stage_support",
        "threshold": null,
        "tier": "INFERRED",
        "units": null
      },
      {
        "atom_id": "derived.delta.info_public_stage_has_key_obs_26",
        "confidence": 0.4,
        "controllability": "unknown",
        "corr_with_reward": 0.0,
        "direction": "unknown",
        "evidence_card": {
          "ablation": {},
          "atom_id": "derived.delta.info_public_stage_has_key_obs_26",
          "computed_at_iter": 0,
          "computed_at_step": 0,
          "evidence_phase": "bootstrap_probe",
          "promotion_score": 0.0,
          "risk_tags": [],
          "role": "untested",
          "schema_version": "atom_evidence_card.v1",
          "shadow": {
            "activation_rate": 0.069,
            "conditional_mi_given_parents": 0.0,
            "mutual_information": 0.0,
            "n_samples": 2000.0,
            "pearson_with_external": 0.0,
            "spearman_with_external": 0.0,
            "stage_activation_alignment": 0.0,
            "temporal_predictive_score": 0.0,
            "value_max": 1.0,
            "value_mean": 0.069,
            "value_min": 0.0,
            "value_std": 0.25345413786324344
          },
          "uncertainty": 0.7
        },
        "evidence_sources": [
          "typed_combinator.v1"
        ],
        "formula": "(info['public_stage_has_key']) - (obs[26])",
        "formula_ast": {
          "ast_repr": "Expression(body=BinOp(left=Subscript(value=Name(id='info', ctx=Load()), slice=Constant(value='public_stage_has_key'), ctx=Load()), op=Sub(), right=Subscript(value=Name(id='obs', ctx=Load()), slice=Constant(value=26), ctx=Load())))",
          "info_keys_used": [
            "public_stage_has_key"
          ],
          "obs_indices_used": [
            26
          ]
        },
        "info_key": "public_stage_has_key",
        "kind": "progress",
        "obs_indices": [
          26
        ],
        "parent_atom_ids": [
          "info.public_stage_has_key",
          "obs.26"
        ],
        "risk_tags": [],
        "schema_version": "derived_atom.v1",
        "semantic_role": "delta",
        "semantic_type": "scalar_signal",
        "source": "derived(delta)",
        "source_type": "derived",
        "target_value": null,
        "task_relevance": "stage_support",
        "threshold": null,
        "tier": "INFERRED",
        "units": null
      },
      {
        "atom_id": "derived.delta.info_public_stage_has_key_obs_27",
        "confidence": 0.4,
        "controllability": "unknown",
        "corr_with_reward": 0.0,
        "direction": "unknown",
        "evidence_card": {
          "ablation": {},
          "atom_id": "derived.delta.info_public_stage_has_key_obs_27",
          "computed_at_iter": 0,
          "computed_at_step": 0,
          "evidence_phase": "bootstrap_probe",
          "promotion_score": 0.0,
          "risk_tags": [],
          "role": "untested",
          "schema_version": "atom_evidence_card.v1",
          "shadow": {
            "activation_rate": 1.0,
            "conditional_mi_given_parents": 0.0,
            "mutual_information": 0.0,
            "n_samples": 2000.0,
            "pearson_with_external": 0.0,
            "spearman_with_external": 0.0,
            "stage_activation_alignment": 0.0,
            "temporal_predictive_score": 0.0,
            "value_max": 0.7999999970197678,
            "value_mean": -0.13100000298023223,
            "value_min": -0.20000000298023224,
            "value_std": 0.25345413786324344
          },
          "uncertainty": 0.7
        },
        "evidence_sources": [
          "typed_combinator.v1"
        ],
        "formula": "(info['public_stage_has_key']) - (obs[27])",
        "formula_ast": {
          "ast_repr": "Expression(body=BinOp(left=Subscript(value=Name(id='info', ctx=Load()), slice=Constant(value='public_stage_has_key'), ctx=Load()), op=Sub(), right=Subscript(value=Name(id='obs', ctx=Load()), slice=Constant(value=27), ctx=Load())))",
          "info_keys_used": [
            "public_stage_has_key"
          ],
          "obs_indices_used": [
            27
          ]
        },
        "info_key": "public_stage_has_key",
        "kind": "progress",
        "obs_indices": [
          27
        ],
        "parent_atom_ids": [
          "info.public_stage_has_key",
          "obs.27"
        ],
        "risk_tags": [],
        "schema_version": "derived_atom.v1",
        "semantic_role": "delta",
        "semantic_type": "scalar_signal",
        "source": "derived(delta)",
        "source_type": "derived",
        "target_value": null,
        "task_relevance": "stage_support",
        "threshold": null,
        "tier": "INFERRED",
        "units": null
      },
      {
        "atom_id": "derived.delta.info_public_stage_has_key_obs_28",
        "confidence": 0.4,
        "controllability": "unknown",
        "corr_with_reward": 0.0,
        "direction": "unknown",
        "evidence_card": {
          "ablation": {},
          "atom_id": "derived.delta.info_public_stage_has_key_obs_28",
          "computed_at_iter": 0,
          "computed_at_step": 0,
          "evidence_phase": "bootstrap_probe",
          "promotion_score": 0.0,
          "risk_tags": [],
          "role": "untested",
          "schema_version": "atom_evidence_card.v1",
          "shadow": {
            "activation_rate": 0.931,
            "conditional_mi_given_parents": 0.0,
            "mutual_information": 0.0,
            "n_samples": 2000.0,
            "pearson_with_external": 0.0,
            "spearman_with_external": 0.0,
            "stage_activation_alignment": 0.0,
            "temporal_predictive_score": 0.0,
            "value_max": 0.0,
            "value_mean": -0.931,
            "value_min": -1.0,
            "value_std": 0.25345413786324344
          },
          "uncertainty": 0.7
        },
        "evidence_sources": [
          "typed_combinator.v1"
        ],
        "formula": "(info['public_stage_has_key']) - (obs[28])",
        "formula_ast": {
          "ast_repr": "Expression(body=BinOp(left=Subscript(value=Name(id='info', ctx=Load()), slice=Constant(value='public_stage_has_key'), ctx=Load()), op=Sub(), right=Subscript(value=Name(id='obs', ctx=Load()), slice=Constant(value=28), ctx=Load())))",
          "info_keys_used": [
            "public_stage_has_key"
          ],
          "obs_indices_used": [
            28
          ]
        },
        "info_key": "public_stage_has_key",
        "kind": "progress",
        "obs_indices": [
          28
        ],
        "parent_atom_ids": [
          "info.public_stage_has_key",
          "obs.28"
        ],
        "risk_tags": [],
        "schema_version": "derived_atom.v1",
        "semantic_role": "delta",
        "semantic_type": "scalar_signal",
        "source": "derived(delta)",
        "source_type": "derived",
        "target_value": null,
        "task_relevance": "stage_support",
        "threshold": null,
        "tier": "INFERRED",
        "units": null
      },
      {
        "atom_id": "derived.delta.info_public_stage_has_key_obs_29",
        "confidence": 0.4,
        "controllability": "unknown",
        "corr_with_reward": 0.0,
        "direction": "unknown",
        "evidence_card": {
          "ablation": {},
          "atom_id": "derived.delta.info_public_stage_has_key_obs_29",
          "computed_at_iter": 0,
          "computed_at_step": 0,
          "evidence_phase": "bootstrap_probe",
          "promotion_score": 0.0,
          "risk_tags": [],
          "role": "untested",
          "schema_version": "atom_evidence_card.v1",
          "shadow": {
            "activation_rate": 0.069,
            "conditional_mi_given_parents": 0.0,
            "mutual_information": 0.0,
            "n_samples": 2000.0,
            "pearson_with_external": 0.0,
            "spearman_with_external": 0.0,
            "stage_activation_alignment": 0.0,
            "temporal_predictive_score": 0.0,
            "value_max": 1.0,
            "value_mean": 0.069,
            "value_min": 0.0,
            "value_std": 0.25345413786324344
          },
          "uncertainty": 0.7
        },
        "evidence_sources": [
          "typed_combinator.v1"
        ],
        "formula": "(info['public_stage_has_key']) - (obs[29])",
        "formula_ast": {
          "ast_repr": "Expression(body=BinOp(left=Subscript(value=Name(id='info', ctx=Load()), slice=Constant(value='public_stage_has_key'), ctx=Load()), op=Sub(), right=Subscript(value=Name(id='obs', ctx=Load()), slice=Constant(value=29), ctx=Load())))",
          "info_keys_used": [
            "public_stage_has_key"
          ],
          "obs_indices_used": [
            29
          ]
        },
        "info_key": "public_stage_has_key",
        "kind": "progress",
        "obs_indices": [
          29
        ],
        "parent_atom_ids": [
          "info.public_stage_has_key",
          "obs.29"
        ],
        "risk_tags": [],
        "schema_version": "derived_atom.v1",
        "semantic_role": "delta",
        "semantic_type": "scalar_signal",
        "source": "derived(delta)",
        "source_type": "derived",
        "target_value": null,
        "task_relevance": "stage_support",
        "threshold": null,
        "tier": "INFERRED",
        "units": null
      }
    ],
    "formulas": [
      {
        "atom_id": "derived.llm_semantic.has_key_binary.1d4fdfa398",
        "formula": "clip(info['public_stage_has_key'], 0, 1)",
        "parent_atom_ids": [
          "info.public_stage_has_key"
        ],
        "semantic_role": "boolean_predicate",
        "semantic_type": "scalar_signal"
      },
      {
        "atom_id": "derived.llm_semantic.key_advantage_shift.9b263a8c47",
        "formula": "(2 * clip(info['public_stage_has_key'], 0, 1)) - 1",
        "parent_atom_ids": [
          "info.public_stage_has_key"
        ],
        "semantic_role": "advantage",
        "semantic_type": "scalar_signal"
      },
      {
        "atom_id": "derived.delta.info_public_stage_has_key_obs_0",
        "formula": "(info['public_stage_has_key']) - (obs[0])",
        "parent_atom_ids": [
          "info.public_stage_has_key",
          "obs.0"
        ],
        "semantic_role": "delta",
        "semantic_type": "scalar_signal"
      },
      {
        "atom_id": "derived.delta.info_public_stage_has_key_obs_1",
        "formula": "(info['public_stage_has_key']) - (obs[1])",
        "parent_atom_ids": [
          "info.public_stage_has_key",
          "obs.1"
        ],
        "semantic_role": "delta",
        "semantic_type": "scalar_signal"
      },
      {
        "atom_id": "derived.delta.info_public_stage_has_key_obs_2",
        "formula": "(info['public_stage_has_key']) - (obs[2])",
        "parent_atom_ids": [
          "info.public_stage_has_key",
          "obs.2"
        ],
        "semantic_role": "delta",
        "semantic_type": "scalar_signal"
      },
      {
        "atom_id": "derived.delta.info_public_stage_has_key_obs_3",
        "formula": "(info['public_stage_has_key']) - (obs[3])",
        "parent_atom_ids": [
          "info.public_stage_has_key",
          "obs.3"
        ],
        "semantic_role": "delta",
        "semantic_type": "scalar_signal"
      },
      {
        "atom_id": "derived.delta.info_public_stage_has_key_obs_4",
        "formula": "(info['public_stage_has_key']) - (obs[4])",
        "parent_atom_ids": [
          "info.public_stage_has_key",
          "obs.4"
        ],
        "semantic_role": "delta",
        "semantic_type": "scalar_signal"
      },
      {
        "atom_id": "derived.delta.info_public_stage_has_key_obs_5",
        "formula": "(info['public_stage_has_key']) - (obs[5])",
        "parent_atom_ids": [
          "info.public_stage_has_key",
          "obs.5"
        ],
        "semantic_role": "delta",
        "semantic_type": "scalar_signal"
      },
      {
        "atom_id": "derived.delta.info_public_stage_has_key_obs_6",
        "formula": "(info['public_stage_has_key']) - (obs[6])",
        "parent_atom_ids": [
          "info.public_stage_has_key",
          "obs.6"
        ],
        "semantic_role": "delta",
        "semantic_type": "scalar_signal"
      },
      {
        "atom_id": "derived.delta.info_public_stage_has_key_obs_7",
        "formula": "(info['public_stage_has_key']) - (obs[7])",
        "parent_atom_ids": [
          "info.public_stage_has_key",
          "obs.7"
        ],
        "semantic_role": "delta",
        "semantic_type": "scalar_signal"
      },
      {
        "atom_id": "derived.delta.info_public_stage_has_key_obs_8",
        "formula": "(info['public_stage_has_key']) - (obs[8])",
        "parent_atom_ids": [
          "info.public_stage_has_key",
          "obs.8"
        ],
        "semantic_role": "delta",
        "semantic_type": "scalar_signal"
      },
      {
        "atom_id": "derived.delta.info_public_stage_has_key_obs_9",
        "formula": "(info['public_stage_has_key']) - (obs[9])",
        "parent_atom_ids": [
          "info.public_stage_has_key",
          "obs.9"
        ],
        "semantic_role": "delta",
        "semantic_type": "scalar_signal"
      },
      {
        "atom_id": "derived.delta.info_public_stage_has_key_obs_10",
        "formula": "(info['public_stage_has_key']) - (obs[10])",
        "parent_atom_ids": [
          "info.public_stage_has_key",
          "obs.10"
        ],
        "semantic_role": "delta",
        "semantic_type": "scalar_signal"
      },
      {
        "atom_id": "derived.delta.info_public_stage_has_key_obs_11",
        "formula": "(info['public_stage_has_key']) - (obs[11])",
        "parent_atom_ids": [
          "info.public_stage_has_key",
          "obs.11"
        ],
        "semantic_role": "delta",
        "semantic_type": "scalar_signal"
      },
      {
        "atom_id": "derived.delta.info_public_stage_has_key_obs_12",
        "formula": "(info['public_stage_has_key']) - (obs[12])",
        "parent_atom_ids": [
          "info.public_stage_has_key",
          "obs.12"
        ],
        "semantic_role": "delta",
        "semantic_type": "scalar_signal"
      },
      {
        "atom_id": "derived.delta.info_public_stage_has_key_obs_13",
        "formula": "(info['public_stage_has_key']) - (obs[13])",
        "parent_atom_ids": [
          "info.public_stage_has_key",
          "obs.13"
        ],
        "semantic_role": "delta",
        "semantic_type": "scalar_signal"
      },
      {
        "atom_id": "derived.delta.info_public_stage_has_key_obs_14",
        "formula": "(info['public_stage_has_key']) - (obs[14])",
        "parent_atom_ids": [
          "info.public_stage_has_key",
          "obs.14"
        ],
        "semantic_role": "delta",
        "semantic_type": "scalar_signal"
      },
      {
        "atom_id": "derived.delta.info_public_stage_has_key_obs_15",
        "formula": "(info['public_stage_has_key']) - (obs[15])",
        "parent_atom_ids": [
          "info.public_stage_has_key",
          "obs.15"
        ],
        "semantic_role": "delta",
        "semantic_type": "scalar_signal"
      },
      {
        "atom_id": "derived.delta.info_public_stage_has_key_obs_16",
        "formula": "(info['public_stage_has_key']) - (obs[16])",
        "parent_atom_ids": [
          "info.public_stage_has_key",
          "obs.16"
        ],
        "semantic_role": "delta",
        "semantic_type": "scalar_signal"
      },
      {
        "atom_id": "derived.delta.info_public_stage_has_key_obs_17",
        "formula": "(info['public_stage_has_key']) - (obs[17])",
        "parent_atom_ids": [
          "info.public_stage_has_key",
          "obs.17"
        ],
        "semantic_role": "delta",
        "semantic_type": "scalar_signal"
      },
      {
        "atom_id": "derived.delta.info_public_stage_has_key_obs_18",
        "formula": "(info['public_stage_has_key']) - (obs[18])",
        "parent_atom_ids": [
          "info.public_stage_has_key",
          "obs.18"
        ],
        "semantic_role": "delta",
        "semantic_type": "scalar_signal"
      },
      {
        "atom_id": "derived.delta.info_public_stage_has_key_obs_19",
        "formula": "(info['public_stage_has_key']) - (obs[19])",
        "parent_atom_ids": [
          "info.public_stage_has_key",
          "obs.19"
        ],
        "semantic_role": "delta",
        "semantic_type": "scalar_signal"
      },
      {
        "atom_id": "derived.delta.info_public_stage_has_key_obs_20",
        "formula": "(info['public_stage_has_key']) - (obs[20])",
        "parent_atom_ids": [
          "info.public_stage_has_key",
          "obs.20"
        ],
        "semantic_role": "delta",
        "semantic_type": "scalar_signal"
      },
      {
        "atom_id": "derived.delta.info_public_stage_has_key_obs_21",
        "formula": "(info['public_stage_has_key']) - (obs[21])",
        "parent_atom_ids": [
          "info.public_stage_has_key",
          "obs.21"
        ],
        "semantic_role": "delta",
        "semantic_type": "scalar_signal"
      },
      {
        "atom_id": "derived.delta.info_public_stage_has_key_obs_22",
        "formula": "(info['public_stage_has_key']) - (obs[22])",
        "parent_atom_ids": [
          "info.public_stage_has_key",
          "obs.22"
        ],
        "semantic_role": "delta",
        "semantic_type": "scalar_signal"
      },
      {
        "atom_id": "derived.delta.info_public_stage_has_key_obs_23",
        "formula": "(info['public_stage_has_key']) - (obs[23])",
        "parent_atom_ids": [
          "info.public_stage_has_key",
          "obs.23"
        ],
        "semantic_role": "delta",
        "semantic_type": "scalar_signal"
      },
      {
        "atom_id": "derived.delta.info_public_stage_has_key_obs_24",
        "formula": "(info['public_stage_has_key']) - (obs[24])",
        "parent_atom_ids": [
          "info.public_stage_has_key",
          "obs.24"
        ],
        "semantic_role": "delta",
        "semantic_type": "scalar_signal"
      },
      {
        "atom_id": "derived.delta.info_public_stage_has_key_obs_25",
        "formula": "(info['public_stage_has_key']) - (obs[25])",
        "parent_atom_ids": [
          "info.public_stage_has_key",
          "obs.25"
        ],
        "semantic_role": "delta",
        "semantic_type": "scalar_signal"
      },
      {
        "atom_id": "derived.delta.info_public_stage_has_key_obs_26",
        "formula": "(info['public_stage_has_key']) - (obs[26])",
        "parent_atom_ids": [
          "info.public_stage_has_key",
          "obs.26"
        ],
        "semantic_role": "delta",
        "semantic_type": "scalar_signal"
      },
      {
        "atom_id": "derived.delta.info_public_stage_has_key_obs_27",
        "formula": "(info['public_stage_has_key']) - (obs[27])",
        "parent_atom_ids": [
          "info.public_stage_has_key",
          "obs.27"
        ],
        "semantic_role": "delta",
        "semantic_type": "scalar_signal"
      },
      {
        "atom_id": "derived.delta.info_public_stage_has_key_obs_28",
        "formula": "(info['public_stage_has_key']) - (obs[28])",
        "parent_atom_ids": [
          "info.public_stage_has_key",
          "obs.28"
        ],
        "semantic_role": "delta",
        "semantic_type": "scalar_signal"
      },
      {
        "atom_id": "derived.delta.info_public_stage_has_key_obs_29",
        "formula": "(info['public_stage_has_key']) - (obs[29])",
        "parent_atom_ids": [
          "info.public_stage_has_key",
          "obs.29"
        ],
        "semantic_role": "delta",
        "semantic_type": "scalar_signal"
      }
    ],
    "included_atom_ids": [
      "obs.0",
      "obs.1",
      "obs.2",
      "obs.3",
      "obs.4",
      "obs.5",
      "obs.6",
      "obs.7",
      "obs.8",
      "obs.9",
      "obs.10",
      "obs.11",
      "obs.12",
      "obs.13",
      "obs.14",
      "obs.15",
      "obs.16",
      "obs.17",
      "obs.18",
      "obs.19",
      "obs.20",
      "obs.21",
      "obs.22",
      "obs.23",
      "obs.24",
      "obs.25",
      "obs.26",
      "obs.27",
      "obs.28",
      "obs.29",
      "obs.30",
      "obs.31",
      "obs.32",
      "obs.33",
      "obs.34",
      "obs.35",
      "obs.36",
      "obs.37",
      "obs.38",
      "obs.39",
      "obs.40",
      "obs.41",
      "obs.42",
      "obs.43",
      "obs.44",
      "obs.45",
      "obs.46",
      "obs.47",
      "obs.48",
      "obs.49",
      "obs.50",
      "obs.51",
      "obs.52",
      "obs.53",
      "obs.54",
      "obs.55",
      "obs.56",
      "obs.57",
      "obs.58",
      "obs.59",
      "obs.60",
      "obs.61",
      "obs.62",
      "obs.63",
      "obs.64",
      "obs.65",
      "obs.66",
      "obs.67",
      "obs.68",
      "obs.69",
      "obs.70",
      "obs.71",
      "obs.72",
      "obs.73",
      "obs.74",
      "obs.75",
      "obs.76",
      "obs.77",
      "obs.78",
      "obs.79",
      "obs.80",
      "obs.81",
      "obs.82",
      "derived.llm_semantic.has_key_binary.1d4fdfa398",
      "derived.llm_semantic.key_advantage_shift.9b263a8c47",
      "derived.delta.info_public_stage_has_key_obs_0",
      "derived.delta.info_public_stage_has_key_obs_1",
      "derived.delta.info_public_stage_has_key_obs_2",
      "derived.delta.info_public_stage_has_key_obs_3",
      "derived.delta.info_public_stage_has_key_obs_4",
      "derived.delta.info_public_stage_has_key_obs_5",
      "derived.delta.info_public_stage_has_key_obs_6",
      "derived.delta.info_public_stage_has_key_obs_7",
      "derived.delta.info_public_stage_has_key_obs_8",
      "derived.delta.info_public_stage_has_key_obs_9",
      "derived.delta.info_public_stage_has_key_obs_10",
      "derived.delta.info_public_stage_has_key_obs_11",
      "derived.delta.info_public_stage_has_key_obs_12",
      "derived.delta.info_public_stage_has_key_obs_13",
      "derived.delta.info_public_stage_has_key_obs_14",
      "derived.delta.info_public_stage_has_key_obs_15",
      "derived.delta.info_public_stage_has_key_obs_16",
      "derived.delta.info_public_stage_has_key_obs_17",
      "derived.delta.info_public_stage_has_key_obs_18",
      "derived.delta.info_public_stage_has_key_obs_19",
      "derived.delta.info_public_stage_has_key_obs_20",
      "derived.delta.info_public_stage_has_key_obs_21",
      "derived.delta.info_public_stage_has_key_obs_22",
      "derived.delta.info_public_stage_has_key_obs_23",
      "derived.delta.info_public_stage_has_key_obs_24",
      "derived.delta.info_public_stage_has_key_obs_25",
      "derived.delta.info_public_stage_has_key_obs_26",
      "derived.delta.info_public_stage_has_key_obs_27",
      "derived.delta.info_public_stage_has_key_obs_28",
      "derived.delta.info_public_stage_has_key_obs_29"
    ],
    "obs_dim_raw": 83,
    "obs_dim_total": 115,
    "parent_obs_indices_used": [
      0,
      1,
      2,
      3,
      4,
      5,
      6,
      7,
      8,
      9,
      10,
      11,
      12,
      13,
      14,
      15,
      16,
      17,
      18,
      19,
      20,
      21,
      22,
      23,
      24,
      25,
      26,
      27,
      28,
      29
    ],
    "promotion_score": 0.0,
    "repr_id": "repr.hybrid_full.v1",
    "representation_set": {
      "construction_policy": "hybrid_full",
      "derived_atom_ids": [
        "derived.llm_semantic.has_key_binary.1d4fdfa398",
        "derived.llm_semantic.key_advantage_shift.9b263a8c47",
        "derived.delta.info_public_stage_has_key_obs_0",
        "derived.delta.info_public_stage_has_key_obs_1",
        "derived.delta.info_public_stage_has_key_obs_2",
        "derived.delta.info_public_stage_has_key_obs_3",
        "derived.delta.info_public_stage_has_key_obs_4",
        "derived.delta.info_public_stage_has_key_obs_5",
        "derived.delta.info_public_stage_has_key_obs_6",
        "derived.delta.info_public_stage_has_key_obs_7",
        "derived.delta.info_public_stage_has_key_obs_8",
        "derived.delta.info_public_stage_has_key_obs_9",
        "derived.delta.info_public_stage_has_key_obs_10",
        "derived.delta.info_public_stage_has_key_obs_11",
        "derived.delta.info_public_stage_has_key_obs_12",
        "derived.delta.info_public_stage_has_key_obs_13",
        "derived.delta.info_public_stage_has_key_obs_14",
        "derived.delta.info_public_stage_has_key_obs_15",
        "derived.delta.info_public_stage_has_key_obs_16",
        "derived.delta.info_public_stage_has_key_obs_17",
        "derived.delta.info_public_stage_has_key_obs_18",
        "derived.delta.info_public_stage_has_key_obs_19",
        "derived.delta.info_public_stage_has_key_obs_20",
        "derived.delta.info_public_stage_has_key_obs_21",
        "derived.delta.info_public_stage_has_key_obs_22",
        "derived.delta.info_public_stage_has_key_obs_23",
        "derived.delta.info_public_stage_has_key_obs_24",
        "derived.delta.info_public_stage_has_key_obs_25",
        "derived.delta.info_public_stage_has_key_obs_26",
        "derived.delta.info_public_stage_has_key_obs_27",
        "derived.delta.info_public_stage_has_key_obs_28",
        "derived.delta.info_public_stage_has_key_obs_29"
      ],
      "evidence_card": {
        "ablation_score": 0.0,
        "computed_at_iter": 0,
        "constituent_atom_ids": [
          "obs.0",
          "obs.1",
          "obs.2",
          "obs.3",
          "obs.4",
          "obs.5",
          "obs.6",
          "obs.7",
          "obs.8",
          "obs.9",
          "obs.10",
          "obs.11",
          "obs.12",
          "obs.13",
          "obs.14",
          "obs.15",
          "obs.16",
          "obs.17",
          "obs.18",
          "obs.19",
          "obs.20",
          "obs.21",
          "obs.22",
          "obs.23",
          "obs.24",
          "obs.25",
          "obs.26",
          "obs.27",
          "obs.28",
          "obs.29",
          "obs.30",
          "obs.31",
          "obs.32",
          "obs.33",
          "obs.34",
          "obs.35",
          "obs.36",
          "obs.37",
          "obs.38",
          "obs.39",
          "obs.40",
          "obs.41",
          "obs.42",
          "obs.43",
          "obs.44",
          "obs.45",
          "obs.46",
          "obs.47",
          "obs.48",
          "obs.49",
          "obs.50",
          "obs.51",
          "obs.52",
          "obs.53",
          "obs.54",
          "obs.55",
          "obs.56",
          "obs.57",
          "obs.58",
          "obs.59",
          "obs.60",
          "obs.61",
          "obs.62",
          "obs.63",
          "obs.64",
          "obs.65",
          "obs.66",
          "obs.67",
          "obs.68",
          "obs.69",
          "obs.70",
          "obs.71",
          "obs.72",
          "obs.73",
          "obs.74",
          "obs.75",
          "obs.76",
          "obs.77",
          "obs.78",
          "obs.79",
          "obs.80",
          "obs.81",
          "obs.82",
          "derived.llm_semantic.has_key_binary.1d4fdfa398",
          "derived.llm_semantic.key_advantage_shift.9b263a8c47",
          "derived.delta.info_public_stage_has_key_obs_0",
          "derived.delta.info_public_stage_has_key_obs_1",
          "derived.delta.info_public_stage_has_key_obs_2",
          "derived.delta.info_public_stage_has_key_obs_3",
          "derived.delta.info_public_stage_has_key_obs_4",
          "derived.delta.info_public_stage_has_key_obs_5",
          "derived.delta.info_public_stage_has_key_obs_6",
          "derived.delta.info_public_stage_has_key_obs_7",
          "derived.delta.info_public_stage_has_key_obs_8",
          "derived.delta.info_public_stage_has_key_obs_9",
          "derived.delta.info_public_stage_has_key_obs_10",
          "derived.delta.info_public_stage_has_key_obs_11",
          "derived.delta.info_public_stage_has_key_obs_12",
          "derived.delta.info_public_stage_has_key_obs_13",
          "derived.delta.info_public_stage_has_key_obs_14",
          "derived.delta.info_public_stage_has_key_obs_15",
          "derived.delta.info_public_stage_has_key_obs_16",
          "derived.delta.info_public_stage_has_key_obs_17",
          "derived.delta.info_public_stage_has_key_obs_18",
          "derived.delta.info_public_stage_has_key_obs_19",
          "derived.delta.info_public_stage_has_key_obs_20",
          "derived.delta.info_public_stage_has_key_obs_21",
          "derived.delta.info_public_stage_has_key_obs_22",
          "derived.delta.info_public_stage_has_key_obs_23",
          "derived.delta.info_public_stage_has_key_obs_24",
          "derived.delta.info_public_stage_has_key_obs_25",
          "derived.delta.info_public_stage_has_key_obs_26",
          "derived.delta.info_public_stage_has_key_obs_27",
          "derived.delta.info_public_stage_has_key_obs_28",
          "derived.delta.info_public_stage_has_key_obs_29"
        ],
        "construction_policy": "hybrid_full",
        "derived_atom_ids": [
          "derived.llm_semantic.has_key_binary.1d4fdfa398",
          "derived.llm_semantic.key_advantage_shift.9b263a8c47",
          "derived.delta.info_public_stage_has_key_obs_0",
          "derived.delta.info_public_stage_has_key_obs_1",
          "derived.delta.info_public_stage_has_key_obs_2",
          "derived.delta.info_public_stage_has_key_obs_3",
          "derived.delta.info_public_stage_has_key_obs_4",
          "derived.delta.info_public_stage_has_key_obs_5",
          "derived.delta.info_public_stage_has_key_obs_6",
          "derived.delta.info_public_stage_has_key_obs_7",
          "derived.delta.info_public_stage_has_key_obs_8",
          "derived.delta.info_public_stage_has_key_obs_9",
          "derived.delta.info_public_stage_has_key_obs_10",
          "derived.delta.info_public_stage_has_key_obs_11",
          "derived.delta.info_public_stage_has_key_obs_12",
          "derived.delta.info_public_stage_has_key_obs_13",
          "derived.delta.info_public_stage_has_key_obs_14",
          "derived.delta.info_public_stage_has_key_obs_15",
          "derived.delta.info_public_stage_has_key_obs_16",
          "derived.delta.info_public_stage_has_key_obs_17",
          "derived.delta.info_public_stage_has_key_obs_18",
          "derived.delta.info_public_stage_has_key_obs_19",
          "derived.delta.info_public_stage_has_key_obs_20",
          "derived.delta.info_public_stage_has_key_obs_21",
          "derived.delta.info_public_stage_has_key_obs_22",
          "derived.delta.info_public_stage_has_key_obs_23",
          "derived.delta.info_public_stage_has_key_obs_24",
          "derived.delta.info_public_stage_has_key_obs_25",
          "derived.delta.info_public_stage_has_key_obs_26",
          "derived.delta.info_public_stage_has_key_obs_27",
          "derived.delta.info_public_stage_has_key_obs_28",
          "derived.delta.info_public_stage_has_key_obs_29"
        ],
        "evidence_phase": "shadow_only",
        "failure_reasons": [],
        "promotion_score": 0.0,
        "repr_id": "repr.hybrid_full.v1",
        "role": "candidate",
        "schema_version": "representation_evidence_card.v1",
        "shadow_score": 0.0,
        "uncertainty": 0.5
      },
      "excluded_atom_ids": [],
      "included_atom_ids": [
        "obs.0",
        "obs.1",
        "obs.2",
        "obs.3",
        "obs.4",
        "obs.5",
        "obs.6",
        "obs.7",
        "obs.8",
        "obs.9",
        "obs.10",
        "obs.11",
        "obs.12",
        "obs.13",
        "obs.14",
        "obs.15",
        "obs.16",
        "obs.17",
        "obs.18",
        "obs.19",
        "obs.20",
        "obs.21",
        "obs.22",
        "obs.23",
        "obs.24",
        "obs.25",
        "obs.26",
        "obs.27",
        "obs.28",
        "obs.29",
        "obs.30",
        "obs.31",
        "obs.32",
        "obs.33",
        "obs.34",
        "obs.35",
        "obs.36",
        "obs.37",
        "obs.38",
        "obs.39",
        "obs.40",
        "obs.41",
        "obs.42",
        "obs.43",
        "obs.44",
        "obs.45",
        "obs.46",
        "obs.47",
        "obs.48",
        "obs.49",
        "obs.50",
        "obs.51",
        "obs.52",
        "obs.53",
        "obs.54",
        "obs.55",
        "obs.56",
        "obs.57",
        "obs.58",
        "obs.59",
        "obs.60",
        "obs.61",
        "obs.62",
        "obs.63",
        "obs.64",
        "obs.65",
        "obs.66",
        "obs.67",
        "obs.68",
        "obs.69",
        "obs.70",
        "obs.71",
        "obs.72",
        "obs.73",
        "obs.74",
        "obs.75",
        "obs.76",
        "obs.77",
        "obs.78",
        "obs.79",
        "obs.80",
        "obs.81",
        "obs.82",
        "derived.llm_semantic.has_key_binary.1d4fdfa398",
        "derived.llm_semantic.key_advantage_shift.9b263a8c47",
        "derived.delta.info_public_stage_has_key_obs_0",
        "derived.delta.info_public_stage_has_key_obs_1",
        "derived.delta.info_public_stage_has_key_obs_2",
        "derived.delta.info_public_stage_has_key_obs_3",
        "derived.delta.info_public_stage_has_key_obs_4",
        "derived.delta.info_public_stage_has_key_obs_5",
        "derived.delta.info_public_stage_has_key_obs_6",
        "derived.delta.info_public_stage_has_key_obs_7",
        "derived.delta.info_public_stage_has_key_obs_8",
        "derived.delta.info_public_stage_has_key_obs_9",
        "derived.delta.info_public_stage_has_key_obs_10",
        "derived.delta.info_public_stage_has_key_obs_11",
        "derived.delta.info_public_stage_has_key_obs_12",
        "derived.delta.info_public_stage_has_key_obs_13",
        "derived.delta.info_public_stage_has_key_obs_14",
        "derived.delta.info_public_stage_has_key_obs_15",
        "derived.delta.info_public_stage_has_key_obs_16",
        "derived.delta.info_public_stage_has_key_obs_17",
        "derived.delta.info_public_stage_has_key_obs_18",
        "derived.delta.info_public_stage_has_key_obs_19",
        "derived.delta.info_public_stage_has_key_obs_20",
        "derived.delta.info_public_stage_has_key_obs_21",
        "derived.delta.info_public_stage_has_key_obs_22",
        "derived.delta.info_public_stage_has_key_obs_23",
        "derived.delta.info_public_stage_has_key_obs_24",
        "derived.delta.info_public_stage_has_key_obs_25",
        "derived.delta.info_public_stage_has_key_obs_26",
        "derived.delta.info_public_stage_has_key_obs_27",
        "derived.delta.info_public_stage_has_key_obs_28",
        "derived.delta.info_public_stage_has_key_obs_29"
      ],
      "obs_dim_raw": 83,
      "obs_dim_total": 115,
      "repr_id": "repr.hybrid_full.v1",
      "schema_version": "representation_set.v1"
    },
    "schema_version": "obs_schema.representation_set.v1"
  },
  "spec_sha": "sha256:272a11059ed1b074e0bbb2e021b1d4ad6b643c33bb20cc57bf43a77d3875d033"
}

==> anc/FARL/reproduction/selected_designs/doorkey_ea/reward.json <==
{
  "archived_at": null,
  "created_at": "2026-07-18T02:24:16.983655+00:00",
  "created_by": {
    "controller_iter": 0,
    "module": "m4_reward_v9"
  },
  "files": {},
  "id": "reward.general_transition.713e1deab720.v1",
  "lineage": [],
  "outcome": {},
  "parent_id": null,
  "promoted": false,
  "schema_version": "stack_artifact.v1",
  "slot": "reward",
  "spec": {
    "reward_program": {
      "grounding_tier": "PROPOSED_GENERAL",
      "hypothesis_contract": {
        "compatible_algorithm_properties": [
          "good for sparse environments with event detectors",
          "works with recurrent or non-recurrent agents",
          "memory in reward is independent of policy architecture",
          "helps exploration with irreversible milestones"
        ],
        "expected_events": [
          "first acquisition of key",
          "first opening of door after key",
          "goal completion after prior stages",
          "possible premature key loss"
        ],
        "minimum_fidelity": 30000,
        "minimum_fidelity_normalization": "declared_environment_steps",
        "minimum_fidelity_raw_declaration": 30000,
        "minimum_fidelity_unit": "environment_steps",
        "predicted_behavior": "Agent first searches for a policy that secures the key, then learns to use it for the door, then finally to continue to the exit rather than stalling after intermediate progress.",
        "proxy_risks": [
          "If door-open and success info are effectively unavailable in practice, later stages become inert",
          "Key-loss penalty could punish valid transient mechanics in unusual implementations",
          "Strong event-only rewards may leave navigation under-shaped"
        ],
        "reward_family": "public_info_prefix_stage_event",
        "semantic_authority": "unvalidated_prediction",
        "target_stage_ids": [
          "stage.0.pick_up_key",
          "stage.1.open_door",
          "stage.2.reach_exit"
        ]
      },
      "primitive_compositions": [
        {
          "family": "general_transition_program",
          "grounding_tier": "PROPOSED_GENERAL",
          "hypothesis_contract": {
            "compatible_algorithm_properties": [
              "good for sparse environments with event detectors",
              "works with recurrent or non-recurrent agents",
              "memory in reward is independent of policy architecture",
              "helps exploration with irreversible milestones"
            ],
            "expected_events": [
              "first acquisition of key",
              "first opening of door after key",
              "goal completion after prior stages",
              "possible premature key loss"
            ],
            "minimum_fidelity": 30000,
            "minimum_fidelity_normalization": "declared_environment_steps",
            "minimum_fidelity_raw_declaration": 30000,
            "minimum_fidelity_unit": "environment_steps",
            "predicted_behavior": "Agent first searches for a policy that secures the key, then learns to use it for the door, then finally to continue to the exit rather than stalling after intermediate progress.",
            "proxy_risks": [
              "If door-open and success info are effectively unavailable in practice, later stages become inert",
              "Key-loss penalty could punish valid transient mechanics in unusual implementations",
              "Strong event-only rewards may leave navigation under-shaped"
            ],
            "reward_family": "public_info_prefix_stage_event",
            "semantic_authority": "unvalidated_prediction",
            "target_stage_ids": [
              "stage.0.pick_up_key",
              "stage.1.open_door",
              "stage.2.reach_exit"
            ]
          },
          "pretraining_activation_audit": {
            "admissible": true,
            "all_zero": false,
            "errors": [],
            "execution_count": 56,
            "execution_sandbox": true,
            "info_keys_synthetically_exercised": [
              "door_done",
              "key_done",
              "memory_updates",
              "public_stage_door_open",
              "public_stage_has_key",
              "public_terminal_success"
            ],
            "information_firewall": false,
            "reward_max": 21.0,
            "reward_min": 0.0,
            "schema_version": "v9.general_reward_activation.v1",
            "semantic_authority": "none",
            "status": "PASS",
            "warning": ""
          },
          "proposal_integrity": {
            "ast_nodes": 240,
            "compiled_source_sha256": "sha256:713e1deab7202e638fbdd6b0e81cf02e8da253d78e3600c07d73f3e12c0ddd36",
            "general_transition_signature": {
              "attributes": [
                "get",
                "info",
                "memory"
              ],
              "comparison_count": 13,
              "function_count": 1,
              "has_bounded_iteration": false,
              "has_conditionals": true,
              "loaded_names": [
                "door_done",
                "key_done",
                "mem",
                "next_door",
                "next_has_key",
                "next_state",
                "next_success",
                "prev_door",
                "prev_has_key",
                "reward",
                "state",
                "updates"
              ],
              "reads_action": false,
              "reads_candidate_memory": true,
              "reads_native_reward": false,
              "reads_next_state_info": true,
              "reads_next_state_observation": false,
              "reads_state_info": true,
              "reads_state_observation": false,
              "reads_step_fraction": false
            },
            "proposal_sha256": "sha256:713e1deab7202e638fbdd6b0e81cf02e8da253d78e3600c07d73f3e12c0ddd36",
            "schema_version": "v9.general_reward_integrity.v1",
            "semantic_ast_sha256": "sha256:745c75e5bad753999a02293950249ffd27ee21770e15bdc2faff1b58eceb1814",
            "source_bytes": 1078
          },
          "proposal_lineage": {
            "identity_policy": "final_validated_source_is_atomic_proposal; original_and_repairs_are_audited",
            "original_source_sha256": "sha256:713e1deab7202e638fbdd6b0e81cf02e8da253d78e3600c07d73f3e12c0ddd36",
            "repair_count": 0,
            "repairs": []
          },
          "semantic_validation_state": "UNVALIDATED",
          "source_code": "def compute_reward(state, action, next_state):\n    mem = state.memory\n    reward = 0.0\n\n    prev_has_key = 1 if state.info['public_stage_has_key'] else 0\n    next_has_key = 1 if next_state.info['public_stage_has_key'] else 0\n    prev_door = 1 if state.info['public_stage_door_open'] else 0\n    next_door = 1 if next_state.info['public_stage_door_open'] else 0\n    next_success = 1 if next_state.info['public_terminal_success'] else 0\n\n    key_done = 1 if mem.get('key_done', 0) else 0\n    door_done = 1 if mem.get('door_done', 0) else 0\n\n    updates = {}\n\n    if key_done == 0 and prev_has_key == 0 and next_has_key == 1:\n        reward += 3.0\n        updates['key_done'] = 1\n        key_done = 1\n\n    if key_done == 1 and door_done == 0 and prev_door == 0 and next_door == 1:\n        reward += 6.0\n        updates['door_done'] = 1\n        door_done = 1\n\n    if key_done == 1 and door_done == 1 and next_success == 1:\n        reward += 12.0\n\n    if prev_has_key == 1 and next_has_key == 0 and door_done == 0:\n        reward -= 0.5\n\n    return reward, {'memory_updates': updates}",
          "source_contract": {
            "allowed_inputs": [
              "state.observation",
              "next_state.observation",
              "action",
              "state.step_fraction",
              "next_state.step_fraction",
              "state.memory (candidate-owned event memory)",
              "state.info",
              "next_state.info",
              "state.native_reward",
              "next_state.native_reward"
            ],
            "execution_sandbox": "bounded_pure_numeric_program",
            "information_firewall": false,
            "schema_version": "v9.general_transition_input.v1",
            "semantic_training_admission_firewall": false
          }
        }
      ],
      "proposal_preservation": {
        "policy": "atomic_exact_source_or_reject",
        "semantic_lowering_allowed": false,
        "term_stripping_allowed": false
      },
      "rationale": "A purely public ordered-prefix curriculum. Memory prevents repeated farming of stage bonuses and enforces sequence coherence. This family is distinct from native mixing because it stands alone as a learned curriculum objective.",
      "schema_version": "autorl.reward_program.v9",
      "semantic_evidence": {
        "promotion_authority": "held_out_final_omr_lcb_only",
        "stage_omr_ranking_weight": 0.0,
        "state": "UNVALIDATED"
      }
    }
  },
  "spec_sha": "sha256:e4385de3a32549e1540dd8fc51420b6220fa65976f0706a1acfeb1e7ccb1633e"
}

==> anc/FARL/reproduction/selected_designs/doorkey_ea/selection_receipt.json <==
{
  "checkpoint_refs": [
    "outputs/live_v9_unrestricted_doorkey_p3_20260718_r9/doorkey_p3/minigrid_doorkey_p3_full_seed0_20260718_101919/breadth_portfolio/workers/iter1_trial45_genome.7688d1da7a19bf3b/models/iter1_trial45_seed0.zip",
    "outputs/live_v9_unrestricted_doorkey_p3_20260718_r9/doorkey_p3/minigrid_doorkey_p3_full_seed0_20260718_101919/breadth_portfolio/workers/iter1_trial45_genome.7688d1da7a19bf3b/models/iter1_trial45_seed1.zip",
    "outputs/live_v9_unrestricted_doorkey_p3_20260718_r9/doorkey_p3/minigrid_doorkey_p3_full_seed0_20260718_101919/breadth_portfolio/workers/iter1_trial45_genome.7688d1da7a19bf3b/models/iter1_trial45_seed2.zip"
  ],
  "completed_min_rung": true,
  "decision": "promote_stage_progress_candidate",
  "genome_id": "genome.7688d1da7a19bf3b",
  "hypothesis_ids": [],
  "hypothesis_predictions": [],
  "lcb": {
    "commit_score": 1.0,
    "lambda": 0.5,
    "mean": 1.0,
    "n": 3,
    "proxy_risk": 0.0,
    "schema_version": "lcb_commit_score.v1",
    "se": 0.0,
    "sigma_reliable": true,
    "std": 0.0
  },
  "reason": "stage_or_curriculum_progress_without_final_commit",
  "reward_omr_antialigned": false,
  "scores": [
    1.0,
    1.0,
    1.0
  ],
  "seed_provenance": [
    {
      "algo_name": "PPO",
      "checkpoint_ref": "outputs/live_v9_unrestricted_doorkey_p3_20260718_r9/doorkey_p3/minigrid_doorkey_p3_full_seed0_20260718_101919/breadth_portfolio/workers/iter1_trial45_genome.7688d1da7a19bf3b/models/iter1_trial45_seed0.zip",
      "effective_obs_contract": {
        "digest": "sha256:d4898c11febd8cba015a77beb193572f7efc6be979ec31ac0833aebe17a6fc81",
        "env_adapter_id": "env_adapter.minigrid_doorkey_5x5_v0.v1",
        "obs_artifact_spec_sha256": "sha256:272a11059ed1b074e0bbb2e021b1d4ad6b643c33bb20cc57bf43a77d3875d033",
        "observation_space": {
          "bounds_sha256": "sha256:79464801f8b736c8681610dfed0d490bc6c6150c4bd449ed0bb1bd6d0ae7f172",
          "dtype": "float32",
          "shape": [
            115
          ],
          "space_type": "Box"
        },
        "raw_dim": 83,
        "representation_applied": true,
        "representation_spec": {
          "construction_policy": "hybrid_full",
          "derived_atom_ids": [
            "derived.llm_semantic.has_key_binary.1d4fdfa398",
            "derived.llm_semantic.key_advantage_shift.9b263a8c47",
            "derived.delta.info_public_stage_has_key_obs_0",
            "derived.delta.info_public_stage_has_key_obs_1",
            "derived.delta.info_public_stage_has_key_obs_2",
            "derived.delta.info_public_stage_has_key_obs_3",
            "derived.delta.info_public_stage_has_key_obs_4",
            "derived.delta.info_public_stage_has_key_obs_5",
            "derived.delta.info_public_stage_has_key_obs_6",
            "derived.delta.info_public_stage_has_key_obs_7",
            "derived.delta.info_public_stage_has_key_obs_8",
            "derived.delta.info_public_stage_has_key_obs_9",
            "derived.delta.info_public_stage_has_key_obs_10",
            "derived.delta.info_public_stage_has_key_obs_11",
            "derived.delta.info_public_stage_has_key_obs_12",
            "derived.delta.info_public_stage_has_key_obs_13",
            "derived.delta.info_public_stage_has_key_obs_14",
            "derived.delta.info_public_stage_has_key_obs_15",
            "derived.delta.info_public_stage_has_key_obs_16",
            "derived.delta.info_public_stage_has_key_obs_17",
            "derived.delta.info_public_stage_has_key_obs_18",
            "derived.delta.info_public_stage_has_key_obs_19",
            "derived.delta.info_public_stage_has_key_obs_20",
            "derived.delta.info_public_stage_has_key_obs_21",
            "derived.delta.info_public_stage_has_key_obs_22",
            "derived.delta.info_public_stage_has_key_obs_23",
            "derived.delta.info_public_stage_has_key_obs_24",
            "derived.delta.info_public_stage_has_key_obs_25",
            "derived.delta.info_public_stage_has_key_obs_26",
            "derived.delta.info_public_stage_has_key_obs_27",
            "derived.delta.info_public_stage_has_key_obs_28",
            "derived.delta.info_public_stage_has_key_obs_29"
          ],
          "derived_atoms": [
            {
              "atom_id": "derived.llm_semantic.has_key_binary.1d4fdfa398",
              "confidence": 0.5,
              "controllability": "unknown",
              "corr_with_reward": 0.0,
              "direction": "unknown",
              "evidence_card": {
                "ablation": {},
                "atom_id": "derived.llm_semantic.has_key_binary.1d4fdfa398",
                "computed_at_iter": 0,
                "computed_at_step": 0,
                "evidence_phase": "bootstrap_probe",
                "promotion_score": 0.0,
                "risk_tags": [],
                "role": "untested",
                "schema_version": "atom_evidence_card.v1",
                "shadow": {
                  "activation_rate": 0.069,
                  "conditional_mi_given_parents": 0.0,
                  "mutual_information": 0.0,
                  "n_samples": 2000.0,
                  "pearson_with_external": 0.0,
                  "spearman_with_external": 0.0,
                  "stage_activation_alignment": 0.0,
                  "temporal_predictive_score": 0.0,
                  "value_max": 1.0,
                  "value_mean": 0.069,
                  "value_min": 0.0,
                  "value_std": 0.25345413786324344
                },
                "uncertainty": 0.7
              },
              "evidence_sources": [
                "llm_semantic_proposer.v1"
              ],
              "formula": "clip(info['public_stage_has_key'], 0, 1)",
              "formula_ast": {
                "ast_repr": "Expression(body=Call(func=Name(id='clip', ctx=Load()), args=[Subscript(value=Name(id='info', ctx=Load()), slice=Constant(value='public_stage_has_key'), ctx=Load()), Constant(value=0), Constant(value=1)], keywords=[]))",
                "info_keys_used": [
                  "public_stage_has_key"
                ],
                "obs_indices_used": []
              },
              "info_key": "public_stage_has_key",
              "kind": "progress",
              "obs_indices": [],
              "parent_atom_ids": [
                "info.public_stage_has_key"
              ],
              "risk_tags": [],
              "schema_version": "derived_atom.v1",
              "semantic_role": "boolean_predicate",
              "semantic_type": "scalar_signal",
              "source": "derived(llm)",
              "source_type": "derived",
              "target_value": null,
              "task_relevance": "stage_support",
              "threshold": null,
              "tier": "INFERRED",
              "units": null
            },
            {
              "atom_id": "derived.llm_semantic.key_advantage_shift.9b263a8c47",
              "confidence": 0.5,
              "controllability": "unknown",
              "corr_with_reward": 0.0,
              "direction": "unknown",
              "evidence_card": {
                "ablation": {},
                "atom_id": "derived.llm_semantic.key_advantage_shift.9b263a8c47",
                "computed_at_iter": 0,
                "computed_at_step": 0,
                "evidence_phase": "bootstrap_probe",
                "promotion_score": 0.0,
                "risk_tags": [],
                "role": "untested",
                "schema_version": "atom_evidence_card.v1",
                "shadow": {
                  "activation_rate": 1.0,
                  "conditional_mi_given_parents": 0.0,
                  "mutual_information": 0.0,
                  "n_samples": 2000.0,
                  "pearson_with_external": 0.0,
                  "spearman_with_external": 0.0,
                  "stage_activation_alignment": 0.0,
                  "temporal_predictive_score": 0.0,
                  "value_max": 1.0,
                  "value_mean": -0.862,
                  "value_min": -1.0,
                  "value_std": 0.5069082757264869
                },
                "uncertainty": 0.7
              },
              "evidence_sources": [
                "llm_semantic_proposer.v1"
              ],
              "formula": "(2 * clip(info['public_stage_has_key'], 0, 1)) - 1",
              "formula_ast": {
                "ast_repr": "Expression(body=BinOp(left=BinOp(left=Constant(value=2), op=Mult(), right=Call(func=Name(id='clip', ctx=Load()), args=[Subscript(value=Name(id='info', ctx=Load()), slice=Constant(value='public_stage_has_key'), ctx=Load()), Constant(value=0), Constant(value=1)], keywords=[])), op=Sub(), right=Constant(value=1)))",
                "info_keys_used": [
                  "public_stage_has_key"
                ],
                "obs_indices_used": []
              },
              "info_key": "public_stage_has_key",
              "kind": "progress",
              "obs_indices": [],
              "parent_atom_ids": [
                "info.public_stage_has_key"
              ],
              "risk_tags": [],
              "schema_version": "derived_atom.v1",
              "semantic_role": "advantage",
              "semantic_type": "scalar_signal",
              "source": "derived(llm)",
              "source_type": "derived",
              "target_value": null,
              "task_relevance": "stage_support",
              "threshold": null,
              "tier": "INFERRED",
              "units": null
            },
            {
              "atom_id": "derived.delta.info_public_stage_has_key_obs_0",
              "confidence": 0.4,
              "controllability": "unknown",
              "corr_with_reward": 0.0,
              "direction": "unknown",
              "evidence_card": {
                "ablation": {},
                "atom_id": "derived.delta.info_public_stage_has_key_obs_0",
                "computed_at_iter": 0,
                "computed_at_step": 0,
                "evidence_phase": "bootstrap_probe",
                "promotion_score": 0.0,
                "risk_tags": [],
                "role": "untested",
                "schema_version": "atom_evidence_card.v1",
                "shadow": {
                  "activation_rate": 1.0,
                  "conditional_mi_given_parents": 0.0,
                  "mutual_information": 0.0,
                  "n_samples": 2000.0,
                  "pearson_with_external": 0.0,
                  "spearman_with_external": 0.0,
                  "stage_activation_alignment": 0.0,
                  "temporal_predictive_score": 0.0,
                  "value_max": 0.7999999970197678,
                  "value_mean": -0.13100000298023223,
                  "value_min": -0.20000000298023224,
                  "value_std": 0.25345413786324344
                },
                "uncertainty": 0.7
              },
              "evidence_sources": [
                "typed_combinator.v1"
              ],
              "formula": "(info['public_stage_has_key']) - (obs[0])",
              "formula_ast": {
                "ast_repr": "Expression(body=BinOp(left=Subscript(value=Name(id='info', ctx=Load()), slice=Constant(value='public_stage_has_key'), ctx=Load()), op=Sub(), right=Subscript(value=Name(id='obs', ctx=Load()), slice=Constant(value=0), ctx=Load())))",
                "info_keys_used": [
                  "public_stage_has_key"
                ],
                "obs_indices_used": [
                  0
                ]
              },
              "info_key": "public_stage_has_key",
              "kind": "progress",
              "obs_indices": [
                0
              ],
              "parent_atom_ids": [
                "info.public_stage_has_key",
                "obs.0"
              ],
              "risk_tags": [],
              "schema_version": "derived_atom.v1",
              "semantic_role": "delta",
              "semantic_type": "scalar_signal",
              "source": "derived(delta)",
              "source_type": "derived",
              "target_value": null,
              "task_relevance": "stage_support",
              "threshold": null,
              "tier": "INFERRED",
              "units": null
            },
            {
              "atom_id": "derived.delta.info_public_stage_has_key_obs_1",
              "confidence": 0.4,
              "controllability": "unknown",
              "corr_with_reward": 0.0,
              "direction": "unknown",
              "evidence_card": {
                "ablation": {},
                "atom_id": "derived.delta.info_public_stage_has_key_obs_1",
                "computed_at_iter": 0,
                "computed_at_step": 0,
                "evidence_phase": "bootstrap_probe",
                "promotion_score": 0.0,
                "risk_tags": [],
                "role": "untested",
                "schema_version": "atom_evidence_card.v1",
                "shadow": {
                  "activation_rate": 0.931,
                  "conditional_mi_given_parents": 0.0,
                  "mutual_information": 0.0,
                  "n_samples": 2000.0,
                  "pearson_with_external": 0.0,
                  "spearman_with_external": 0.0,
                  "stage_activation_alignment": 0.0,
                  "temporal_predictive_score": 0.0,
                  "value_max": 0.0,
                  "value_mean": -0.931,
                  "value_min": -1.0,
                  "value_std": 0.25345413786324344
                },
                "uncertainty": 0.7
              },
              "evidence_sources": [
                "typed_combinator.v1"
              ],
              "formula": "(info['public_stage_has_key']) - (obs[1])",
              "formula_ast": {
                "ast_repr": "Expression(body=BinOp(left=Subscript(value=Name(id='info', ctx=Load()), slice=Constant(value='public_stage_has_key'), ctx=Load()), op=Sub(), right=Subscript(value=Name(id='obs', ctx=Load()), slice=Constant(value=1), ctx=Load())))",
                "info_keys_used": [
                  "public_stage_has_key"
                ],
                "obs_indices_used": [
                  1
                ]
              },
              "info_key": "public_stage_has_key",
              "kind": "progress",
              "obs_indices": [
                1
              ],
              "parent_atom_ids": [
                "info.public_stage_has_key",
                "obs.1"
              ],
              "risk_tags": [],
              "schema_version": "derived_atom.v1",
              "semantic_role": "delta",
              "semantic_type": "scalar_signal",
              "source": "derived(delta)",
              "source_type": "derived",
              "target_value": null,
              "task_relevance": "stage_support",
              "threshold": null,
              "tier": "INFERRED",
              "units": null
            },
            {
              "atom_id": "derived.delta.info_public_stage_has_key_obs_2",
              "confidence": 0.4,
              "controllability": "unknown",
              "corr_with_reward": 0.0,
              "direction": "unknown",
              "evidence_card": {
                "ablation": {},
                "atom_id": "derived.delta.info_public_stage_has_key_obs_2",
                "computed_at_iter": 0,
                "computed_at_step": 0,
                "evidence_phase": "bootstrap_probe",
                "promotion_score": 0.0,
                "risk_tags": [],
                "role": "untested",
                "schema_version": "atom_evidence_card.v1",
                "shadow": {
                  "activation_rate": 0.069,
                  "conditional_mi_given_parents": 0.0,
                  "mutual_information": 0.0,
                  "n_samples": 2000.0,
                  "pearson_with_external": 0.0,
                  "spearman_with_external": 0.0,
                  "stage_activation_alignment": 0.0,
                  "temporal_predictive_score": 0.0,
                  "value_max": 1.0,
                  "value_mean": 0.069,
                  "value_min": 0.0,
                  "value_std": 0.25345413786324344
                },
                "uncertainty": 0.7
              },
              "evidence_sources": [
                "typed_combinator.v1"
              ],
              "formula": "(info['public_stage_has_key']) - (obs[2])",
              "formula_ast": {
                "ast_repr": "Expression(body=BinOp(left=Subscript(value=Name(id='info', ctx=Load()), slice=Constant(value='public_stage_has_key'), ctx=Load()), op=Sub(), right=Subscript(value=Name(id='obs', ctx=Load()), slice=Constant(value=2), ctx=Load())))",
                "info_keys_used": [
                  "public_stage_has_key"
                ],
                "obs_indices_used": [
                  2
                ]
              },
              "info_key": "public_stage_has_key",
              "kind": "progress",
              "obs_indices": [
                2
              ],
              "parent_atom_ids": [
                "info.public_stage_has_key",
                "obs.2"
              ],
              "risk_tags": [],
              "schema_version": "derived_atom.v1",
              "semantic_role": "delta",
              "semantic_type": "scalar_signal",
              "source": "derived(delta)",
              "source_type": "derived",
              "target_value": null,
              "task_relevance": "stage_support",
              "threshold": null,
              "tier": "INFERRED",
              "units": null
            },
            {
              "atom_id": "derived.delta.info_public_stage_has_key_obs_3",
              "confidence": 0.4,
              "controllability": "unknown",
              "corr_with_reward": 0.0,
              "direction": "unknown",
              "evidence_card": {
                "ablation": {},
                "atom_id": "derived.delta.info_public_stage_has_key_obs_3",
                "computed_at_iter": 0,
                "computed_at_step": 0,
                "evidence_phase": "bootstrap_probe",
                "promotion_score": 0.0,
                "risk_tags": [],
                "role": "untested",
                "schema_version": "atom_evidence_card.v1",
                "shadow": {
                  "activation_rate": 1.0,
                  "conditional_mi_given_parents": 0.0,
                  "mutual_information": 0.0,
                  "n_samples": 2000.0,
                  "pearson_with_external": 0.0,
                  "spearman_with_external": 0.0,
                  "stage_activation_alignment": 0.0,
                  "temporal_predictive_score": 0.0,
                  "value_max": 0.7999999970197678,
                  "value_mean": -0.13100000298023223,
                  "value_min": -0.20000000298023224,
                  "value_std": 0.25345413786324344
                },
                "uncertainty": 0.7
              },
              "evidence_sources": [
                "typed_combinator.v1"
              ],
              "formula": "(info['public_stage_has_key']) - (obs[3])",
              "formula_ast": {
                "ast_repr": "Expression(body=BinOp(left=Subscript(value=Name(id='info', ctx=Load()), slice=Constant(value='public_stage_has_key'), ctx=Load()), op=Sub(), right=Subscript(value=Name(id='obs', ctx=Load()), slice=Constant(value=3), ctx=Load())))",
                "info_keys_used": [
                  "public_stage_has_key"
                ],
                "obs_indices_used": [
                  3
                ]
              },
              "info_key": "public_stage_has_key",
              "kind": "progress",
              "obs_indices": [
                3
              ],
              "parent_atom_ids": [
                "info.public_stage_has_key",
                "obs.3"
              ],
              "risk_tags": [],
              "schema_version": "derived_atom.v1",
              "semantic_role": "delta",
              "semantic_type": "scalar_signal",
              "source": "derived(delta)",
              "source_type": "derived",
              "target_value": null,
              "task_relevance": "stage_support",
              "threshold": null,
              "tier": "INFERRED",
              "units": null
            },
            {
              "atom_id": "derived.delta.info_public_stage_has_key_obs_4",
              "confidence": 0.4,
              "controllability": "unknown",
              "corr_with_reward": 0.0,
              "direction": "unknown",
              "evidence_card": {
                "ablation": {},
                "atom_id": "derived.delta.info_public_stage_has_key_obs_4",
                "computed_at_iter": 0,
                "computed_at_step": 0,
                "evidence_phase": "bootstrap_probe",
                "promotion_score": 0.0,
                "risk_tags": [],
                "role": "untested",
                "schema_version": "atom_evidence_card.v1",
                "shadow": {
                  "activation_rate": 0.931,
                  "conditional_mi_given_parents": 0.0,
                  "mutual_information": 0.0,
                  "n_samples": 2000.0,
                  "pearson_with_external": 0.0,
                  "spearman_with_external": 0.0,
                  "stage_activation_alignment": 0.0,
                  "temporal_predictive_score": 0.0,
                  "value_max": 0.0,
                  "value_mean": -0.931,
                  "value_min": -1.0,
                  "value_std": 0.25345413786324344
                },
                "uncertainty": 0.7
              },
              "evidence_sources": [
                "typed_combinator.v1"
              ],
              "formula": "(info['public_stage_has_key']) - (obs[4])",
              "formula_ast": {
                "ast_repr": "Expression(body=BinOp(left=Subscript(value=Name(id='info', ctx=Load()), slice=Constant(value='public_stage_has_key'), ctx=Load()), op=Sub(), right=Subscript(value=Name(id='obs', ctx=Load()), slice=Constant(value=4), ctx=Load())))",
                "info_keys_used": [
                  "public_stage_has_key"
                ],
                "obs_indices_used": [
                  4
                ]
              },
              "info_key": "public_stage_has_key",
              "kind": "progress",
              "obs_indices": [
                4
              ],
              "parent_atom_ids": [
                "info.public_stage_has_key",
                "obs.4"
              ],
              "risk_tags": [],
              "schema_version": "derived_atom.v1",
              "semantic_role": "delta",
              "semantic_type": "scalar_signal",
              "source": "derived(delta)",
              "source_type": "derived",
              "target_value": null,
              "task_relevance": "stage_support",
              "threshold": null,
              "tier": "INFERRED",
              "units": null
            },
            {
              "atom_id": "derived.delta.info_public_stage_has_key_obs_5",
              "confidence": 0.4,
              "controllability": "unknown",
              "corr_with_reward": 0.0,
              "direction": "unknown",
              "evidence_card": {
                "ablation": {},
                "atom_id": "derived.delta.info_public_stage_has_key_obs_5",
                "computed_at_iter": 0,
                "computed_at_step": 0,
                "evidence_phase": "bootstrap_probe",
                "promotion_score": 0.0,
                "risk_tags": [],
                "role": "untested",
                "schema_version": "atom_evidence_card.v1",
                "shadow": {
                  "activation_rate": 0.069,
                  "conditional_mi_given_parents": 0.0,
                  "mutual_information": 0.0,
                  "n_samples": 2000.0,
                  "pearson_with_external": 0.0,
                  "spearman_with_external": 0.0,
                  "stage_activation_alignment": 0.0,
                  "temporal_predictive_score": 0.0,
                  "value_max": 1.0,
                  "value_mean": 0.069,
                  "value_min": 0.0,
                  "value_std": 0.25345413786324344
                },
                "uncertainty": 0.7
              },
              "evidence_sources": [
                "typed_combinator.v1"
              ],
              "formula": "(info['public_stage_has_key']) - (obs[5])",
              "formula_ast": {
                "ast_repr": "Expression(body=BinOp(left=Subscript(value=Name(id='info', ctx=Load()), slice=Constant(value='public_stage_has_key'), ctx=Load()), op=Sub(), right=Subscript(value=Name(id='obs', ctx=Load()), slice=Constant(value=5), ctx=Load())))",
                "info_keys_used": [
                  "public_stage_has_key"
                ],
                "obs_indices_used": [
                  5
                ]
              },
              "info_key": "public_stage_has_key",
              "kind": "progress",
              "obs_indices": [
                5
              ],
              "parent_atom_ids": [
                "info.public_stage_has_key",
                "obs.5"
              ],
              "risk_tags": [],
              "schema_version": "derived_atom.v1",
              "semantic_role": "delta",
              "semantic_type": "scalar_signal",
              "source": "derived(delta)",
              "source_type": "derived",
              "target_value": null,
              "task_relevance": "stage_support",
              "threshold": null,
              "tier": "INFERRED",
              "units": null
            },
            {
              "atom_id": "derived.delta.info_public_stage_has_key_obs_6",
              "confidence": 0.4,
              "controllability": "unknown",
              "corr_with_reward": 0.0,
              "direction": "unknown",
              "evidence_card": {
                "ablation": {},
                "atom_id": "derived.delta.info_public_stage_has_key_obs_6",
                "computed_at_iter": 0,
                "computed_at_step": 0,
                "evidence_phase": "bootstrap_probe",
                "promotion_score": 0.0,
                "risk_tags": [],
                "role": "untested",
                "schema_version": "atom_evidence_card.v1",
                "shadow": {
                  "activation_rate": 1.0,
                  "conditional_mi_given_parents": 0.0,
                  "mutual_information": 0.0,
                  "n_samples": 2000.0,
                  "pearson_with_external": 0.0,
                  "spearman_with_external": 0.0,
                  "stage_activation_alignment": 0.0,
                  "temporal_predictive_score": 0.0,
                  "value_max": 0.7999999970197678,
                  "value_mean": -0.13100000298023223,
                  "value_min": -0.20000000298023224,
                  "value_std": 0.25345413786324344
                },
                "uncertainty": 0.7
              },
              "evidence_sources": [
                "typed_combinator.v1"
              ],
              "formula": "(info['public_stage_has_key']) - (obs[6])",
              "formula_ast": {
                "ast_repr": "Expression(body=BinOp(left=Subscript(value=Name(id='info', ctx=Load()), slice=Constant(value='public_stage_has_key'), ctx=Load()), op=Sub(), right=Subscript(value=Name(id='obs', ctx=Load()), slice=Constant(value=6), ctx=Load())))",
                "info_keys_used": [
                  "public_stage_has_key"
                ],
                "obs_indices_used": [
                  6
                ]
              },
              "info_key": "public_stage_has_key",
              "kind": "progress",
              "obs_indices": [
                6
              ],
              "parent_atom_ids": [
                "info.public_stage_has_key",
                "obs.6"
              ],
              "risk_tags": [],
              "schema_version": "derived_atom.v1",
              "semantic_role": "delta",
              "semantic_type": "scalar_signal",
              "source": "derived(delta)",
              "source_type": "derived",
              "target_value": null,
              "task_relevance": "stage_support",
              "threshold": null,
              "tier": "INFERRED",
              "units": null
            },
            {
              "atom_id": "derived.delta.info_public_stage_has_key_obs_7",
              "confidence": 0.4,
              "controllability": "unknown",
              "corr_with_reward": 0.0,
              "direction": "unknown",
              "evidence_card": {
                "ablation": {},
                "atom_id": "derived.delta.info_public_stage_has_key_obs_7",
                "computed_at_iter": 0,
                "computed_at_step": 0,
                "evidence_phase": "bootstrap_probe",
                "promotion_score": 0.0,
                "risk_tags": [],
                "role": "untested",
                "schema_version": "atom_evidence_card.v1",
                "shadow": {
                  "activation_rate": 0.931,
                  "conditional_mi_given_parents": 0.0,
                  "mutual_information": 0.0,
                  "n_samples": 2000.0,
                  "pearson_with_external": 0.0,
                  "spearman_with_external": 0.0,
                  "stage_activation_alignment": 0.0,
                  "temporal_predictive_score": 0.0,
                  "value_max": 0.0,
                  "value_mean": -0.931,
                  "value_min": -1.0,
                  "value_std": 0.25345413786324344
                },
                "uncertainty": 0.7
              },
              "evidence_sources": [
                "typed_combinator.v1"
              ],
              "formula": "(info['public_stage_has_key']) - (obs[7])",
              "formula_ast": {
                "ast_repr": "Expression(body=BinOp(left=Subscript(value=Name(id='info', ctx=Load()), slice=Constant(value='public_stage_has_key'), ctx=Load()), op=Sub(), right=Subscript(value=Name(id='obs', ctx=Load()), slice=Constant(value=7), ctx=Load())))",
                "info_keys_used": [
                  "public_stage_has_key"
                ],
                "obs_indices_used": [
                  7
                ]
              },
              "info_key": "public_stage_has_key",
              "kind": "progress",
              "obs_indices": [
                7
              ],
              "parent_atom_ids": [
                "info.public_stage_has_key",
                "obs.7"
              ],
              "risk_tags": [],
              "schema_version": "derived_atom.v1",
              "semantic_role": "delta",
              "semantic_type": "scalar_signal",
              "source": "derived(delta)",
              "source_type": "derived",
              "target_value": null,
              "task_relevance": "stage_support",
              "threshold": null,
              "tier": "INFERRED",
              "units": null
            },
            {
              "atom_id": "derived.delta.info_public_stage_has_key_obs_8",
              "confidence": 0.4,
              "controllability": "unknown",
              "corr_with_reward": 0.0,
              "direction": "unknown",
              "evidence_card": {
                "ablation": {},
                "atom_id": "derived.delta.info_public_stage_has_key_obs_8",
                "computed_at_iter": 0,
                "computed_at_step": 0,
                "evidence_phase": "bootstrap_probe",
                "promotion_score": 0.0,
                "risk_tags": [],
                "role": "untested",
                "schema_version": "atom_evidence_card.v1",
                "shadow": {
                  "activation_rate": 0.069,
                  "conditional_mi_given_parents": 0.0,
                  "mutual_information": 0.0,
                  "n_samples": 2000.0,
                  "pearson_with_external": 0.0,
                  "spearman_with_external": 0.0,
                  "stage_activation_alignment": 0.0,
                  "temporal_predictive_score": 0.0,
                  "value_max": 1.0,
                  "value_mean": 0.069,
                  "value_min": 0.0,
                  "value_std": 0.25345413786324344
                },
                "uncertainty": 0.7
              },
              "evidence_sources": [
                "typed_combinator.v1"
              ],
              "formula": "(info['public_stage_has_key']) - (obs[8])",
              "formula_ast": {
                "ast_repr": "Expression(body=BinOp(left=Subscript(value=Name(id='info', ctx=Load()), slice=Constant(value='public_stage_has_key'), ctx=Load()), op=Sub(), right=Subscript(value=Name(id='obs', ctx=Load()), slice=Constant(value=8), ctx=Load())))",
                "info_keys_used": [
                  "public_stage_has_key"
                ],
                "obs_indices_used": [
                  8
                ]
              },
              "info_key": "public_stage_has_key",
              "kind": "progress",
              "obs_indices": [
                8
              ],
              "parent_atom_ids": [
                "info.public_stage_has_key",
                "obs.8"
              ],
              "risk_tags": [],
              "schema_version": "derived_atom.v1",
              "semantic_role": "delta",
              "semantic_type": "scalar_signal",
              "source": "derived(delta)",
              "source_type": "derived",
              "target_value": null,
              "task_relevance": "stage_support",
              "threshold": null,
              "tier": "INFERRED",
              "units": null
            },
            {
              "atom_id": "derived.delta.info_public_stage_has_key_obs_9",
              "confidence": 0.4,
              "controllability": "unknown",
              "corr_with_reward": 0.0,
              "direction": "unknown",
              "evidence_card": {
                "ablation": {},
                "atom_id": "derived.delta.info_public_stage_has_key_obs_9",
                "computed_at_iter": 0,
                "computed_at_step": 0,
                "evidence_phase": "bootstrap_probe",
                "promotion_score": 0.0,
                "risk_tags": [],
                "role": "untested",
                "schema_version": "atom_evidence_card.v1",
                "shadow": {
                  "activation_rate": 1.0,
                  "conditional_mi_given_parents": 0.0,
                  "mutual_information": 0.0,
                  "n_samples": 2000.0,
                  "pearson_with_external": 0.0,
                  "spearman_with_external": 0.0,
                  "stage_activation_alignment": 0.0,
                  "temporal_predictive_score": 0.0,
                  "value_max": 0.7999999970197678,
                  "value_mean": -0.13100000298023223,
                  "value_min": -0.20000000298023224,
                  "value_std": 0.25345413786324344
                },
                "uncertainty": 0.7
              },
              "evidence_sources": [
                "typed_combinator.v1"
              ],
              "formula": "(info['public_stage_has_key']) - (obs[9])",
              "formula_ast": {
                "ast_repr": "Expression(body=BinOp(left=Subscript(value=Name(id='info', ctx=Load()), slice=Constant(value='public_stage_has_key'), ctx=Load()), op=Sub(), right=Subscript(value=Name(id='obs', ctx=Load()), slice=Constant(value=9), ctx=Load())))",
                "info_keys_used": [
                  "public_stage_has_key"
                ],
                "obs_indices_used": [
                  9
                ]
              },
              "info_key": "public_stage_has_key",
              "kind": "progress",
              "obs_indices": [
                9
              ],
              "parent_atom_ids": [
                "info.public_stage_has_key",
                "obs.9"
              ],
              "risk_tags": [],
              "schema_version": "derived_atom.v1",
              "semantic_role": "delta",
              "semantic_type": "scalar_signal",
              "source": "derived(delta)",
              "source_type": "derived",
              "target_value": null,
              "task_relevance": "stage_support",
              "threshold": null,
              "tier": "INFERRED",
              "units": null
            },
            {
              "atom_id": "derived.delta.info_public_stage_has_key_obs_10",
              "confidence": 0.4,
              "controllability": "unknown",
              "corr_with_reward": 0.0,
              "direction": "unknown",
              "evidence_card": {
                "ablation": {},
                "atom_id": "derived.delta.info_public_stage_has_key_obs_10",
                "computed_at_iter": 0,
                "computed_at_step": 0,
                "evidence_phase": "bootstrap_probe",
                "promotion_score": 0.0,
                "risk_tags": [],
                "role": "untested",
                "schema_version": "atom_evidence_card.v1",
                "shadow": {
                  "activation_rate": 0.931,
                  "conditional_mi_given_parents": 0.0,
                  "mutual_information": 0.0,
                  "n_samples": 2000.0,
                  "pearson_with_external": 0.0,
                  "spearman_with_external": 0.0,
                  "stage_activation_alignment": 0.0,
                  "temporal_predictive_score": 0.0,
                  "value_max": 0.0,
                  "value_mean": -0.931,
                  "value_min": -1.0,
                  "value_std": 0.25345413786324344
                },
                "uncertainty": 0.7
              },
              "evidence_sources": [
                "typed_combinator.v1"
              ],
              "formula": "(info['public_stage_has_key']) - (obs[10])",
              "formula_ast": {
                "ast_repr": "Expression(body=BinOp(left=Subscript(value=Name(id='info', ctx=Load()), slice=Constant(value='public_stage_has_key'), ctx=Load()), op=Sub(), right=Subscript(value=Name(id='obs', ctx=Load()), slice=Constant(value=10), ctx=Load())))",
                "info_keys_used": [
                  "public_stage_has_key"
                ],
                "obs_indices_used": [
                  10
                ]
              },
              "info_key": "public_stage_has_key",
              "kind": "progress",
              "obs_indices": [
                10
              ],
              "parent_atom_ids": [
                "info.public_stage_has_key",
                "obs.10"
              ],
              "risk_tags": [],
              "schema_version": "derived_atom.v1",
              "semantic_role": "delta",
              "semantic_type": "scalar_signal",
              "source": "derived(delta)",
              "source_type": "derived",
              "target_value": null,
              "task_relevance": "stage_support",
              "threshold": null,
              "tier": "INFERRED",
              "units": null
            },
            {
              "atom_id": "derived.delta.info_public_stage_has_key_obs_11",
              "confidence": 0.4,
              "controllability": "unknown",
              "corr_with_reward": 0.0,
              "direction": "unknown",
              "evidence_card": {
                "ablation": {},
                "atom_id": "derived.delta.info_public_stage_has_key_obs_11",
                "computed_at_iter": 0,
                "computed_at_step": 0,
                "evidence_phase": "bootstrap_probe",
                "promotion_score": 0.0,
                "risk_tags": [],
                "role": "untested",
                "schema_version": "atom_evidence_card.v1",
                "shadow": {
                  "activation_rate": 0.069,
                  "conditional_mi_given_parents": 0.0,
                  "mutual_information": 0.0,
                  "n_samples": 2000.0,
                  "pearson_with_external": 0.0,
                  "spearman_with_external": 0.0,
                  "stage_activation_alignment": 0.0,
                  "temporal_predictive_score": 0.0,
                  "value_max": 1.0,
                  "value_mean": 0.069,
                  "value_min": 0.0,
                  "value_std": 0.25345413786324344
                },
                "uncertainty": 0.7
              },
              "evidence_sources": [
                "typed_combinator.v1"
              ],
              "formula": "(info['public_stage_has_key']) - (obs[11])",
              "formula_ast": {
                "ast_repr": "Expression(body=BinOp(left=Subscript(value=Name(id='info', ctx=Load()), slice=Constant(value='public_stage_has_key'), ctx=Load()), op=Sub(), right=Subscript(value=Name(id='obs', ctx=Load()), slice=Constant(value=11), ctx=Load())))",
                "info_keys_used": [
                  "public_stage_has_key"
                ],
                "obs_indices_used": [
                  11
                ]
              },
              "info_key": "public_stage_has_key",
              "kind": "progress",
              "obs_indices": [
                11
              ],
              "parent_atom_ids": [
                "info.public_stage_has_key",
                "obs.11"
              ],
              "risk_tags": [],
              "schema_version": "derived_atom.v1",
              "semantic_role": "delta",
              "semantic_type": "scalar_signal",
              "source": "derived(delta)",
              "source_type": "derived",
              "target_value": null,
              "task_relevance": "stage_support",
              "threshold": null,
              "tier": "INFERRED",
              "units": null
            },
            {
              "atom_id": "derived.delta.info_public_stage_has_key_obs_12",
              "confidence": 0.4,
              "controllability": "unknown",
              "corr_with_reward": 0.0,
              "direction": "unknown",
              "evidence_card": {
                "ablation": {},
                "atom_id": "derived.delta.info_public_stage_has_key_obs_12",
                "computed_at_iter": 0,
                "computed_at_step": 0,
                "evidence_phase": "bootstrap_probe",
                "promotion_score": 0.0,
                "risk_tags": [],
                "role": "untested",
                "schema_version": "atom_evidence_card.v1",
                "shadow": {
                  "activation_rate": 1.0,
                  "conditional_mi_given_parents": 0.0,
                  "mutual_information": 0.0,
                  "n_samples": 2000.0,
                  "pearson_with_external": 0.0,
                  "spearman_with_external": 0.0,
                  "stage_activation_alignment": 0.0,
                  "temporal_predictive_score": 0.0,
                  "value_max": 0.7999999970197678,
                  "value_mean": -0.13100000298023223,
                  "value_min": -0.20000000298023224,
                  "value_std": 0.25345413786324344
                },
                "uncertainty": 0.7
              },
              "evidence_sources": [
                "typed_combinator.v1"
              ],
              "formula": "(info['public_stage_has_key']) - (obs[12])",
              "formula_ast": {
                "ast_repr": "Expression(body=BinOp(left=Subscript(value=Name(id='info', ctx=Load()), slice=Constant(value='public_stage_has_key'), ctx=Load()), op=Sub(), right=Subscript(value=Name(id='obs', ctx=Load()), slice=Constant(value=12), ctx=Load())))",
                "info_keys_used": [
                  "public_stage_has_key"
                ],
                "obs_indices_used": [
                  12
                ]
              },
              "info_key": "public_stage_has_key",
              "kind": "progress",
              "obs_indices": [
                12
              ],
              "parent_atom_ids": [
                "info.public_stage_has_key",
                "obs.12"
              ],
              "risk_tags": [],
              "schema_version": "derived_atom.v1",
              "semantic_role": "delta",
              "semantic_type": "scalar_signal",
              "source": "derived(delta)",
              "source_type": "derived",
              "target_value": null,
              "task_relevance": "stage_support",
              "threshold": null,
              "tier": "INFERRED",
              "units": null
            },
            {
              "atom_id": "derived.delta.info_public_stage_has_key_obs_13",
              "confidence": 0.4,
              "controllability": "unknown",
              "corr_with_reward": 0.0,
              "direction": "unknown",
              "evidence_card": {
                "ablation": {},
                "atom_id": "derived.delta.info_public_stage_has_key_obs_13",
                "computed_at_iter": 0,
                "computed_at_step": 0,
                "evidence_phase": "bootstrap_probe",
                "promotion_score": 0.0,
                "risk_tags": [],
                "role": "untested",
                "schema_version": "atom_evidence_card.v1",
                "shadow": {
                  "activation_rate": 0.931,
                  "conditional_mi_given_parents": 0.0,
                  "mutual_information": 0.0,
                  "n_samples": 2000.0,
                  "pearson_with_external": 0.0,
                  "spearman_with_external": 0.0,
                  "stage_activation_alignment": 0.0,
                  "temporal_predictive_score": 0.0,
                  "value_max": 0.0,
                  "value_mean": -0.931,
                  "value_min": -1.0,
                  "value_std": 0.25345413786324344
                },
                "uncertainty": 0.7
              },
              "evidence_sources": [
                "typed_combinator.v1"
              ],
              "formula": "(info['public_stage_has_key']) - (obs[13])",
              "formula_ast": {
                "ast_repr": "Expression(body=BinOp(left=Subscript(value=Name(id='info', ctx=Load()), slice=Constant(value='public_stage_has_key'), ctx=Load()), op=Sub(), right=Subscript(value=Name(id='obs', ctx=Load()), slice=Constant(value=13), ctx=Load())))",
                "info_keys_used": [
                  "public_stage_has_key"
                ],
                "obs_indices_used": [
                  13
                ]
              },
              "info_key": "public_stage_has_key",
              "kind": "progress",
              "obs_indices": [
                13
              ],
              "parent_atom_ids": [
                "info.public_stage_has_key",
                "obs.13"
              ],
              "risk_tags": [],
              "schema_version": "derived_atom.v1",
              "semantic_role": "delta",
              "semantic_type": "scalar_signal",
              "source": "derived(delta)",
              "source_type": "derived",
              "target_value": null,
              "task_relevance": "stage_support",
              "threshold": null,
              "tier": "INFERRED",
              "units": null
            },
            {
              "atom_id": "derived.delta.info_public_stage_has_key_obs_14",
              "confidence": 0.4,
              "controllability": "unknown",
              "corr_with_reward": 0.0,
              "direction": "unknown",
              "evidence_card": {
                "ablation": {},
                "atom_id": "derived.delta.info_public_stage_has_key_obs_14",
                "computed_at_iter": 0,
                "computed_at_step": 0,
                "evidence_phase": "bootstrap_probe",
                "promotion_score": 0.0,
                "risk_tags": [],
                "role": "untested",
                "schema_version": "atom_evidence_card.v1",
                "shadow": {
                  "activation_rate": 0.069,
                  "conditional_mi_given_parents": 0.0,
                  "mutual_information": 0.0,
                  "n_samples": 2000.0,
                  "pearson_with_external": 0.0,
                  "spearman_with_external": 0.0,
                  "stage_activation_alignment": 0.0,
                  "temporal_predictive_score": 0.0,
                  "value_max": 1.0,
                  "value_mean": 0.069,
                  "value_min": 0.0,
                  "value_std": 0.25345413786324344
                },
                "uncertainty": 0.7
              },
              "evidence_sources": [
                "typed_combinator.v1"
              ],
              "formula": "(info['public_stage_has_key']) - (obs[14])",
              "formula_ast": {
                "ast_repr": "Expression(body=BinOp(left=Subscript(value=Name(id='info', ctx=Load()), slice=Constant(value='public_stage_has_key'), ctx=Load()), op=Sub(), right=Subscript(value=Name(id='obs', ctx=Load()), slice=Constant(value=14), ctx=Load())))",
                "info_keys_used": [
                  "public_stage_has_key"
                ],
                "obs_indices_used": [
                  14
                ]
              },
              "info_key": "public_stage_has_key",
              "kind": "progress",
              "obs_indices": [
                14
              ],
              "parent_atom_ids": [
                "info.public_stage_has_key",
                "obs.14"
              ],
              "risk_tags": [],
              "schema_version": "derived_atom.v1",
              "semantic_role": "delta",
              "semantic_type": "scalar_signal",
              "source": "derived(delta)",
              "source_type": "derived",
              "target_value": null,
              "task_relevance": "stage_support",
              "threshold": null,
              "tier": "INFERRED",
              "units": null
            },
            {
              "atom_id": "derived.delta.info_public_stage_has_key_obs_15",
              "confidence": 0.4,
              "controllability": "unknown",
              "corr_with_reward": 0.0,
              "direction": "unknown",
              "evidence_card": {
                "ablation": {},
                "atom_id": "derived.delta.info_public_stage_has_key_obs_15",
                "computed_at_iter": 0,
                "computed_at_step": 0,
                "evidence_phase": "bootstrap_probe",
                "promotion_score": 0.0,
                "risk_tags": [],
                "role": "untested",
                "schema_version": "atom_evidence_card.v1",
                "shadow": {
                  "activation_rate": 1.0,
                  "conditional_mi_given_parents": 0.0,
                  "mutual_information": 0.0,
                  "n_samples": 2000.0,
                  "pearson_with_external": 0.0,
                  "spearman_with_external": 0.0,
                  "stage_activation_alignment": 0.0,
                  "temporal_predictive_score": 0.0,
                  "value_max": 0.7999999970197678,
                  "value_mean": -0.13100000298023223,
                  "value_min": -0.20000000298023224,
                  "value_std": 0.25345413786324344
                },
                "uncertainty": 0.7
              },
              "evidence_sources": [
                "typed_combinator.v1"
              ],
              "formula": "(info['public_stage_has_key']) - (obs[15])",
              "formula_ast": {
                "ast_repr": "Expression(body=BinOp(left=Subscript(value=Name(id='info', ctx=Load()), slice=Constant(value='public_stage_has_key'), ctx=Load()), op=Sub(), right=Subscript(value=Name(id='obs', ctx=Load()), slice=Constant(value=15), ctx=Load())))",
                "info_keys_used": [
                  "public_stage_has_key"
                ],
                "obs_indices_used": [
                  15
                ]
              },
              "info_key": "public_stage_has_key",
              "kind": "progress",
              "obs_indices": [
                15
              ],
              "parent_atom_ids": [
                "info.public_stage_has_key",
                "obs.15"
              ],
              "risk_tags": [],
              "schema_version": "derived_atom.v1",
              "semantic_role": "delta",
              "semantic_type": "scalar_signal",
              "source": "derived(delta)",
              "source_type": "derived",
              "target_value": null,
              "task_relevance": "stage_support",
              "threshold": null,
              "tier": "INFERRED",
              "units": null
            },
            {
              "atom_id": "derived.delta.info_public_stage_has_key_obs_16",
              "confidence": 0.4,
              "controllability": "unknown",
              "corr_with_reward": 0.0,
              "direction": "unknown",
              "evidence_card": {
                "ablation": {},
                "atom_id": "derived.delta.info_public_stage_has_key_obs_16",
                "computed_at_iter": 0,
                "computed_at_step": 0,
                "evidence_phase": "bootstrap_probe",
                "promotion_score": 0.0,
                "risk_tags": [],
                "role": "untested",
                "schema_version": "atom_evidence_card.v1",
                "shadow": {
                  "activation_rate": 0.931,
                  "conditional_mi_given_parents": 0.0,
                  "mutual_information": 0.0,
                  "n_samples": 2000.0,
                  "pearson_with_external": 0.0,
                  "spearman_with_external": 0.0,
                  "stage_activation_alignment": 0.0,
                  "temporal_predictive_score": 0.0,
                  "value_max": 0.0,
                  "value_mean": -0.931,
                  "value_min": -1.0,
                  "value_std": 0.25345413786324344
                },
                "uncertainty": 0.7
              },
              "evidence_sources": [
                "typed_combinator.v1"
              ],
              "formula": "(info['public_stage_has_key']) - (obs[16])",
              "formula_ast": {
                "ast_repr": "Expression(body=BinOp(left=Subscript(value=Name(id='info', ctx=Load()), slice=Constant(value='public_stage_has_key'), ctx=Load()), op=Sub(), right=Subscript(value=Name(id='obs', ctx=Load()), slice=Constant(value=16), ctx=Load())))",
                "info_keys_used": [
                  "public_stage_has_key"
                ],
                "obs_indices_used": [
                  16
                ]
              },
              "info_key": "public_stage_has_key",
              "kind": "progress",
              "obs_indices": [
                16
              ],
              "parent_atom_ids": [
                "info.public_stage_has_key",
                "obs.16"
              ],
              "risk_tags": [],
              "schema_version": "derived_atom.v1",
              "semantic_role": "delta",
              "semantic_type": "scalar_signal",
              "source": "derived(delta)",
              "source_type": "derived",
              "target_value": null,
              "task_relevance": "stage_support",
              "threshold": null,
              "tier": "INFERRED",
              "units": null
            },
            {
              "atom_id": "derived.delta.info_public_stage_has_key_obs_17",
              "confidence": 0.4,
              "controllability": "unknown",
              "corr_with_reward": 0.0,
              "direction": "unknown",
              "evidence_card": {
                "ablation": {},
                "atom_id": "derived.delta.info_public_stage_has_key_obs_17",
                "computed_at_iter": 0,
                "computed_at_step": 0,
                "evidence_phase": "bootstrap_probe",
                "promotion_score": 0.0,
                "risk_tags": [],
                "role": "untested",
                "schema_version": "atom_evidence_card.v1",
                "shadow": {
                  "activation_rate": 0.069,
                  "conditional_mi_given_parents": 0.0,
                  "mutual_information": 0.0,
                  "n_samples": 2000.0,
                  "pearson_with_external": 0.0,
                  "spearman_with_external": 0.0,
                  "stage_activation_alignment": 0.0,
                  "temporal_predictive_score": 0.0,
                  "value_max": 1.0,
                  "value_mean": 0.069,
                  "value_min": 0.0,
                  "value_std": 0.25345413786324344
                },
                "uncertainty": 0.7
              },
              "evidence_sources": [
                "typed_combinator.v1"
              ],
              "formula": "(info['public_stage_has_key']) - (obs[17])",
              "formula_ast": {
                "ast_repr": "Expression(body=BinOp(left=Subscript(value=Name(id='info', ctx=Load()), slice=Constant(value='public_stage_has_key'), ctx=Load()), op=Sub(), right=Subscript(value=Name(id='obs', ctx=Load()), slice=Constant(value=17), ctx=Load())))",
                "info_keys_used": [
                  "public_stage_has_key"
                ],
                "obs_indices_used": [
                  17
                ]
              },
              "info_key": "public_stage_has_key",
              "kind": "progress",
              "obs_indices": [
                17
              ],
              "parent_atom_ids": [
                "info.public_stage_has_key",
                "obs.17"
              ],
              "risk_tags": [],
              "schema_version": "derived_atom.v1",
              "semantic_role": "delta",
              "semantic_type": "scalar_signal",
              "source": "derived(delta)",
              "source_type": "derived",
              "target_value": null,
              "task_relevance": "stage_support",
              "threshold": null,
              "tier": "INFERRED",
              "units": null
            },
            {
              "atom_id": "derived.delta.info_public_stage_has_key_obs_18",
              "confidence": 0.4,
              "controllability": "unknown",
              "corr_with_reward": 0.0,
              "direction": "unknown",
              "evidence_card": {
                "ablation": {},
                "atom_id": "derived.delta.info_public_stage_has_key_obs_18",
                "computed_at_iter": 0,
                "computed_at_step": 0,
                "evidence_phase": "bootstrap_probe",
                "promotion_score": 0.0,
                "risk_tags": [],
                "role": "untested",
                "schema_version": "atom_evidence_card.v1",
                "shadow": {
                  "activation_rate": 1.0,
                  "conditional_mi_given_parents": 0.0,
                  "mutual_information": 0.0,
                  "n_samples": 2000.0,
                  "pearson_with_external": 0.0,
                  "spearman_with_external": 0.0,
                  "stage_activation_alignment": 0.0,
                  "temporal_predictive_score": 0.0,
                  "value_max": 0.8999999985098839,
                  "value_mean": -0.10360000121966004,
                  "value_min": -0.5,
                  "value_std": 0.31245326016393643
                },
                "uncertainty": 0.7
              },
              "evidence_sources": [
                "typed_combinator.v1"
              ],
              "formula": "(info['public_stage_has_key']) - (obs[18])",
              "formula_ast": {
                "ast_repr": "Expression(body=BinOp(left=Subscript(value=Name(id='info', ctx=Load()), slice=Constant(value='public_stage_has_key'), ctx=Load()), op=Sub(), right=Subscript(value=Name(id='obs', ctx=Load()), slice=Constant(value=18), ctx=Load())))",
                "info_keys_used": [
                  "public_stage_has_key"
                ],
                "obs_indices_used": [
                  18
                ]
              },
              "info_key": "public_stage_has_key",
              "kind": "progress",
              "obs_indices": [
                18
              ],
              "parent_atom_ids": [
                "info.public_stage_has_key",
                "obs.18"
              ],
              "risk_tags": [],
              "schema_version": "derived_atom.v1",
              "semantic_role": "delta",
              "semantic_type": "scalar_signal",
              "source": "derived(delta)",
              "source_type": "derived",
              "target_value": null,
              "task_relevance": "stage_support",
              "threshold": null,
              "tier": "INFERRED",
              "units": null
            },
            {
              "atom_id": "derived.delta.info_public_stage_has_key_obs_19",
              "confidence": 0.4,
              "controllability": "unknown",
              "corr_with_reward": 0.0,
              "direction": "unknown",
              "evidence_card": {
                "ablation": {},
                "atom_id": "derived.delta.info_public_stage_has_key_obs_19",
                "computed_at_iter": 0,
                "computed_at_step": 0,
                "evidence_phase": "bootstrap_probe",
                "promotion_score": 0.0,
                "risk_tags": [],
                "role": "untested",
                "schema_version": "atom_evidence_card.v1",
                "shadow": {
                  "activation_rate": 0.25,
                  "conditional_mi_given_parents": 0.0,
                  "mutual_information": 0.0,
                  "n_samples": 2000.0,
                  "pearson_with_external": 0.0,
                  "spearman_with_external": 0.0,
                  "stage_activation_alignment": 0.0,
                  "temporal_predictive_score": 0.0,
                  "value_max": 1.0,
                  "value_mean": -0.07620000216364861,
                  "value_min": -0.800000011920929,
                  "value_std": 0.42255598814852546
                },
                "uncertainty": 0.7
              },
              "evidence_sources": [
                "typed_combinator.v1"
              ],
              "formula": "(info['public_stage_has_key']) - (obs[19])",
              "formula_ast": {
                "ast_repr": "Expression(body=BinOp(left=Subscript(value=Name(id='info', ctx=Load()), slice=Constant(value='public_stage_has_key'), ctx=Load()), op=Sub(), right=Subscript(value=Name(id='obs', ctx=Load()), slice=Constant(value=19), ctx=Load())))",
                "info_keys_used": [
                  "public_stage_has_key"
                ],
                "obs_indices_used": [
                  19
                ]
              },
              "info_key": "public_stage_has_key",
              "kind": "progress",
              "obs_indices": [
                19
              ],
              "parent_atom_ids": [
                "info.public_stage_has_key",
                "obs.19"
              ],
              "risk_tags": [],
              "schema_version": "derived_atom.v1",
              "semantic_role": "delta",
              "semantic_type": "scalar_signal",
              "source": "derived(delta)",
              "source_type": "derived",
              "target_value": null,
              "task_relevance": "stage_support",
              "threshold": null,
              "tier": "INFERRED",
              "units": null
            },
            {
              "atom_id": "derived.delta.info_public_stage_has_key_obs_20",
              "confidence": 0.4,
              "controllability": "unknown",
              "corr_with_reward": 0.0,
              "direction": "unknown",
              "evidence_card": {
                "ablation": {},
                "atom_id": "derived.delta.info_public_stage_has_key_obs_20",
                "computed_at_iter": 0,
                "computed_at_step": 0,
                "evidence_phase": "bootstrap_probe",
                "promotion_score": 0.0,
                "risk_tags": [],
                "role": "untested",
                "schema_version": "atom_evidence_card.v1",
                "shadow": {
                  "activation_rate": 0.069,
                  "conditional_mi_given_parents": 0.0,
                  "mutual_information": 0.0,
                  "n_samples": 2000.0,
                  "pearson_with_external": 0.0,
                  "spearman_with_external": 0.0,
                  "stage_activation_alignment": 0.0,
                  "temporal_predictive_score": 0.0,
                  "value_max": 1.0,
                  "value_mean": 0.069,
                  "value_min": 0.0,
                  "value_std": 0.25345413786324344
                },
                "uncertainty": 0.7
              },
              "evidence_sources": [
                "typed_combinator.v1"
              ],
              "formula": "(info['public_stage_has_key']) - (obs[20])",
              "formula_ast": {
                "ast_repr": "Expression(body=BinOp(left=Subscript(value=Name(id='info', ctx=Load()), slice=Constant(value='public_stage_has_key'), ctx=Load()), op=Sub(), right=Subscript(value=Name(id='obs', ctx=Load()), slice=Constant(value=20), ctx=Load())))",
                "info_keys_used": [
                  "public_stage_has_key"
                ],
                "obs_indices_used": [
                  20
                ]
              },
              "info_key": "public_stage_has_key",
              "kind": "progress",
              "obs_indices": [
                20
              ],
              "parent_atom_ids": [
                "info.public_stage_has_key",
                "obs.20"
              ],
              "risk_tags": [],
              "schema_version": "derived_atom.v1",
              "semantic_role": "delta",
              "semantic_type": "scalar_signal",
              "source": "derived(delta)",
              "source_type": "derived",
              "target_value": null,
              "task_relevance": "stage_support",
              "threshold": null,
              "tier": "INFERRED",
              "units": null
            },
            {
              "atom_id": "derived.delta.info_public_stage_has_key_obs_21",
              "confidence": 0.4,
              "controllability": "unknown",
              "corr_with_reward": 0.0,
              "direction": "unknown",
              "evidence_card": {
                "ablation": {},
                "atom_id": "derived.delta.info_public_stage_has_key_obs_21",
                "computed_at_iter": 0,
                "computed_at_step": 0,
                "evidence_phase": "bootstrap_probe",
                "promotion_score": 0.0,
                "risk_tags": [],
                "role": "untested",
                "schema_version": "atom_evidence_card.v1",
                "shadow": {
                  "activation_rate": 1.0,
                  "conditional_mi_given_parents": 0.0,
                  "mutual_information": 0.0,
                  "n_samples": 2000.0,
                  "pearson_with_external": 0.0,
                  "spearman_with_external": 0.0,
                  "stage_activation_alignment": 0.0,
                  "temporal_predictive_score": 0.0,
                  "value_max": 0.8999999985098839,
                  "value_mean": -0.0810000013038516,
                  "value_min": -0.5,
                  "value_std": 0.2977230253841821
                },
                "uncertainty": 0.7
              },
              "evidence_sources": [
                "typed_combinator.v1"
              ],
              "formula": "(info['public_stage_has_key']) - (obs[21])",
              "formula_ast": {
                "ast_repr": "Expression(body=BinOp(left=Subscript(value=Name(id='info', ctx=Load()), slice=Constant(value='public_stage_has_key'), ctx=Load()), op=Sub(), right=Subscript(value=Name(id='obs', ctx=Load()), slice=Constant(value=21), ctx=Load())))",
                "info_keys_used": [
                  "public_stage_has_key"
                ],
                "obs_indices_used": [
                  21
                ]
              },
              "info_key": "public_stage_has_key",
              "kind": "progress",
              "obs_indices": [
                21
              ],
              "parent_atom_ids": [
                "info.public_stage_has_key",
                "obs.21"
              ],
              "risk_tags": [],
              "schema_version": "derived_atom.v1",
              "semantic_role": "delta",
              "semantic_type": "scalar_signal",
              "source": "derived(delta)",
              "source_type": "derived",
              "target_value": null,
              "task_relevance": "stage_support",
              "threshold": null,
              "tier": "INFERRED",
              "units": null
            },
            {
              "atom_id": "derived.delta.info_public_stage_has_key_obs_22",
              "confidence": 0.4,
              "controllability": "unknown",
              "corr_with_reward": 0.0,
              "direction": "unknown",
              "evidence_card": {
                "ablation": {},
                "atom_id": "derived.delta.info_public_stage_has_key_obs_22",
                "computed_at_iter": 0,
                "computed_at_step": 0,
                "evidence_phase": "bootstrap_probe",
                "promotion_score": 0.0,
                "risk_tags": [],
                "role": "untested",
                "schema_version": "atom_evidence_card.v1",
                "shadow": {
                  "activation_rate": 0.194,
                  "conditional_mi_given_parents": 0.0,
                  "mutual_information": 0.0,
                  "n_samples": 2000.0,
                  "pearson_with_external": 0.0,
                  "spearman_with_external": 0.0,
                  "stage_activation_alignment": 0.0,
                  "temporal_predictive_score": 0.0,
                  "value_max": 1.0,
                  "value_mean": -0.03100000149011612,
                  "value_min": -0.800000011920929,
                  "value_std": 0.38475836870924407
                },
                "uncertainty": 0.7
              },
              "evidence_sources": [
                "typed_combinator.v1"
              ],
              "formula": "(info['public_stage_has_key']) - (obs[22])",
              "formula_ast": {
                "ast_repr": "Expression(body=BinOp(left=Subscript(value=Name(id='info', ctx=Load()), slice=Constant(value='public_stage_has_key'), ctx=Load()), op=Sub(), right=Subscript(value=Name(id='obs', ctx=Load()), slice=Constant(value=22), ctx=Load())))",
                "info_keys_used": [
                  "public_stage_has_key"
                ],
                "obs_indices_used": [
                  22
                ]
              },
              "info_key": "public_stage_has_key",
              "kind": "progress",
              "obs_indices": [
                22
              ],
              "parent_atom_ids": [
                "info.public_stage_has_key",
                "obs.22"
              ],
              "risk_tags": [],
              "schema_version": "derived_atom.v1",
              "semantic_role": "delta",
              "semantic_type": "scalar_signal",
              "source": "derived(delta)",
              "source_type": "derived",
              "target_value": null,
              "task_relevance": "stage_support",
              "threshold": null,
              "tier": "INFERRED",
              "units": null
            },
            {
              "atom_id": "derived.delta.info_public_stage_has_key_obs_23",
              "confidence": 0.4,
              "controllability": "unknown",
              "corr_with_reward": 0.0,
              "direction": "unknown",
              "evidence_card": {
                "ablation": {},
                "atom_id": "derived.delta.info_public_stage_has_key_obs_23",
                "computed_at_iter": 0,
                "computed_at_step": 0,
                "evidence_phase": "bootstrap_probe",
                "promotion_score": 0.0,
                "risk_tags": [],
                "role": "untested",
                "schema_version": "atom_evidence_card.v1",
                "shadow": {
                  "activation_rate": 0.069,
                  "conditional_mi_given_parents": 0.0,
                  "mutual_information": 0.0,
                  "n_samples": 2000.0,
                  "pearson_with_external": 0.0,
                  "spearman_with_external": 0.0,
                  "stage_activation_alignment": 0.0,
                  "temporal_predictive_score": 0.0,
                  "value_max": 1.0,
                  "value_mean": 0.069,
                  "value_min": 0.0,
                  "value_std": 0.25345413786324344
                },
                "uncertainty": 0.7
              },
              "evidence_sources": [
                "typed_combinator.v1"
              ],
              "formula": "(info['public_stage_has_key']) - (obs[23])",
              "formula_ast": {
                "ast_repr": "Expression(body=BinOp(left=Subscript(value=Name(id='info', ctx=Load()), slice=Constant(value='public_stage_has_key'), ctx=Load()), op=Sub(), right=Subscript(value=Name(id='obs', ctx=Load()), slice=Constant(value=23), ctx=Load())))",
                "info_keys_used": [
                  "public_stage_has_key"
                ],
                "obs_indices_used": [
                  23
                ]
              },
              "info_key": "public_stage_has_key",
              "kind": "progress",
              "obs_indices": [
                23
              ],
              "parent_atom_ids": [
                "info.public_stage_has_key",
                "obs.23"
              ],
              "risk_tags": [],
              "schema_version": "derived_atom.v1",
              "semantic_role": "delta",
              "semantic_type": "scalar_signal",
              "source": "derived(delta)",
              "source_type": "derived",
              "target_value": null,
              "task_relevance": "stage_support",
              "threshold": null,
              "tier": "INFERRED",
              "units": null
            },
            {
              "atom_id": "derived.delta.info_public_stage_has_key_obs_24",
              "confidence": 0.4,
              "controllability": "unknown",
              "corr_with_reward": 0.0,
              "direction": "unknown",
              "evidence_card": {
                "ablation": {},
                "atom_id": "derived.delta.info_public_stage_has_key_obs_24",
                "computed_at_iter": 0,
                "computed_at_step": 0,
                "evidence_phase": "bootstrap_probe",
                "promotion_score": 0.0,
                "risk_tags": [],
                "role": "untested",
                "schema_version": "atom_evidence_card.v1",
                "shadow": {
                  "activation_rate": 1.0,
                  "conditional_mi_given_parents": 0.0,
                  "mutual_information": 0.0,
                  "n_samples": 2000.0,
                  "pearson_with_external": 0.0,
                  "spearman_with_external": 0.0,
                  "stage_activation_alignment": 0.0,
                  "temporal_predictive_score": 0.0,
                  "value_max": 0.8999999985098839,
                  "value_mean": -0.28100000055879354,
                  "value_min": -0.5,
                  "value_std": 0.36910567537235284
                },
                "uncertainty": 0.7
              },
              "evidence_sources": [
                "typed_combinator.v1"
              ],
              "formula": "(info['public_stage_has_key']) - (obs[24])",
              "formula_ast": {
                "ast_repr": "Expression(body=BinOp(left=Subscript(value=Name(id='info', ctx=Load()), slice=Constant(value='public_stage_has_key'), ctx=Load()), op=Sub(), right=Subscript(value=Name(id='obs', ctx=Load()), slice=Constant(value=24), ctx=Load())))",
                "info_keys_used": [
                  "public_stage_has_key"
                ],
                "obs_indices_used": [
                  24
                ]
              },
              "info_key": "public_stage_has_key",
              "kind": "progress",
              "obs_indices": [
                24
              ],
              "parent_atom_ids": [
                "info.public_stage_has_key",
                "obs.24"
              ],
              "risk_tags": [],
              "schema_version": "derived_atom.v1",
              "semantic_role": "delta",
              "semantic_type": "scalar_signal",
              "source": "derived(delta)",
              "source_type": "derived",
              "target_value": null,
              "task_relevance": "stage_support",
              "threshold": null,
              "tier": "INFERRED",
              "units": null
            },
            {
              "atom_id": "derived.delta.info_public_stage_has_key_obs_25",
              "confidence": 0.4,
              "controllability": "unknown",
              "corr_with_reward": 0.0,
              "direction": "unknown",
              "evidence_card": {
                "ablation": {},
                "atom_id": "derived.delta.info_public_stage_has_key_obs_25",
                "computed_at_iter": 0,
                "computed_at_step": 0,
                "evidence_phase": "bootstrap_probe",
                "promotion_score": 0.0,
                "risk_tags": [],
                "role": "untested",
                "schema_version": "atom_evidence_card.v1",
                "shadow": {
                  "activation_rate": 0.694,
                  "conditional_mi_given_parents": 0.0,
                  "mutual_information": 0.0,
                  "n_samples": 2000.0,
                  "pearson_with_external": 0.0,
                  "spearman_with_external": 0.0,
                  "stage_activation_alignment": 0.0,
                  "temporal_predictive_score": 0.0,
                  "value_max": 1.0,
                  "value_mean": -0.4310000074505806,
                  "value_min": -0.800000011920929,
                  "value_std": 0.532202034474248
                },
                "uncertainty": 0.7
              },
              "evidence_sources": [
                "typed_combinator.v1"
              ],
              "formula": "(info['public_stage_has_key']) - (obs[25])",
              "formula_ast": {
                "ast_repr": "Expression(body=BinOp(left=Subscript(value=Name(id='info', ctx=Load()), slice=Constant(value='public_stage_has_key'), ctx=Load()), op=Sub(), right=Subscript(value=Name(id='obs', ctx=Load()), slice=Constant(value=25), ctx=Load())))",
                "info_keys_used": [
                  "public_stage_has_key"
                ],
                "obs_indices_used": [
                  25
                ]
              },
              "info_key": "public_stage_has_key",
              "kind": "progress",
              "obs_indices": [
                25
              ],
              "parent_atom_ids": [
                "info.public_stage_has_key",
                "obs.25"
              ],
              "risk_tags": [],
              "schema_version": "derived_atom.v1",
              "semantic_role": "delta",
              "semantic_type": "scalar_signal",
              "source": "derived(delta)",
              "source_type": "derived",
              "target_value": null,
              "task_relevance": "stage_support",
              "threshold": null,
              "tier": "INFERRED",
              "units": null
            },
            {
              "atom_id": "derived.delta.info_public_stage_has_key_obs_26",
              "confidence": 0.4,
              "controllability": "unknown",
              "corr_with_reward": 0.0,
              "direction": "unknown",
              "evidence_card": {
                "ablation": {},
                "atom_id": "derived.delta.info_public_stage_has_key_obs_26",
                "computed_at_iter": 0,
                "computed_at_step": 0,
                "evidence_phase": "bootstrap_probe",
                "promotion_score": 0.0,
                "risk_tags": [],
                "role": "untested",
                "schema_version": "atom_evidence_card.v1",
                "shadow": {
                  "activation_rate": 0.069,
                  "conditional_mi_given_parents": 0.0,
                  "mutual_information": 0.0,
                  "n_samples": 2000.0,
                  "pearson_with_external": 0.0,
                  "spearman_with_external": 0.0,
                  "stage_activation_alignment": 0.0,
                  "temporal_predictive_score": 0.0,
                  "value_max": 1.0,
                  "value_mean": 0.069,
                  "value_min": 0.0,
                  "value_std": 0.25345413786324344
                },
                "uncertainty": 0.7
              },
              "evidence_sources": [
                "typed_combinator.v1"
              ],
              "formula": "(info['public_stage_has_key']) - (obs[26])",
              "formula_ast": {
                "ast_repr": "Expression(body=BinOp(left=Subscript(value=Name(id='info', ctx=Load()), slice=Constant(value='public_stage_has_key'), ctx=Load()), op=Sub(), right=Subscript(value=Name(id='obs', ctx=Load()), slice=Constant(value=26), ctx=Load())))",
                "info_keys_used": [
                  "public_stage_has_key"
                ],
                "obs_indices_used": [
                  26
                ]
              },
              "info_key": "public_stage_has_key",
              "kind": "progress",
              "obs_indices": [
                26
              ],
              "parent_atom_ids": [
                "info.public_stage_has_key",
                "obs.26"
              ],
              "risk_tags": [],
              "schema_version": "derived_atom.v1",
              "semantic_role": "delta",
              "semantic_type": "scalar_signal",
              "source": "derived(delta)",
              "source_type": "derived",
              "target_value": null,
              "task_relevance": "stage_support",
              "threshold": null,
              "tier": "INFERRED",
              "units": null
            },
            {
              "atom_id": "derived.delta.info_public_stage_has_key_obs_27",
              "confidence": 0.4,
              "controllability": "unknown",
              "corr_with_reward": 0.0,
              "direction": "unknown",
              "evidence_card": {
                "ablation": {},
                "atom_id": "derived.delta.info_public_stage_has_key_obs_27",
                "computed_at_iter": 0,
                "computed_at_step": 0,
                "evidence_phase": "bootstrap_probe",
                "promotion_score": 0.0,
                "risk_tags": [],
                "role": "untested",
                "schema_version": "atom_evidence_card.v1",
                "shadow": {
                  "activation_rate": 1.0,
                  "conditional_mi_given_parents": 0.0,
                  "mutual_information": 0.0,
                  "n_samples": 2000.0,
                  "pearson_with_external": 0.0,
                  "spearman_with_external": 0.0,
                  "stage_activation_alignment": 0.0,
                  "temporal_predictive_score": 0.0,
                  "value_max": 0.7999999970197678,
                  "value_mean": -0.13100000298023223,
                  "value_min": -0.20000000298023224,
                  "value_std": 0.25345413786324344
                },
                "uncertainty": 0.7
              },
              "evidence_sources": [
                "typed_combinator.v1"
              ],
              "formula": "(info['public_stage_has_key']) - (obs[27])",
              "formula_ast": {
                "ast_repr": "Expression(body=BinOp(left=Subscript(value=Name(id='info', ctx=Load()), slice=Constant(value='public_stage_has_key'), ctx=Load()), op=Sub(), right=Subscript(value=Name(id='obs', ctx=Load()), slice=Constant(value=27), ctx=Load())))",
                "info_keys_used": [
                  "public_stage_has_key"
                ],
                "obs_indices_used": [
                  27
                ]
              },
              "info_key": "public_stage_has_key",
              "kind": "progress",
              "obs_indices": [
                27
              ],
              "parent_atom_ids": [
                "info.public_stage_has_key",
                "obs.27"
              ],
              "risk_tags": [],
              "schema_version": "derived_atom.v1",
              "semantic_role": "delta",
              "semantic_type": "scalar_signal",
              "source": "derived(delta)",
              "source_type": "derived",
              "target_value": null,
              "task_relevance": "stage_support",
              "threshold": null,
              "tier": "INFERRED",
              "units": null
            },
            {
              "atom_id": "derived.delta.info_public_stage_has_key_obs_28",
              "confidence": 0.4,
              "controllability": "unknown",
              "corr_with_reward": 0.0,
              "direction": "unknown",
              "evidence_card": {
                "ablation": {},
                "atom_id": "derived.delta.info_public_stage_has_key_obs_28",
                "computed_at_iter": 0,
                "computed_at_step": 0,
                "evidence_phase": "bootstrap_probe",
                "promotion_score": 0.0,
                "risk_tags": [],
                "role": "untested",
                "schema_version": "atom_evidence_card.v1",
                "shadow": {
                  "activation_rate": 0.931,
                  "conditional_mi_given_parents": 0.0,
                  "mutual_information": 0.0,
                  "n_samples": 2000.0,
                  "pearson_with_external": 0.0,
                  "spearman_with_external": 0.0,
                  "stage_activation_alignment": 0.0,
                  "temporal_predictive_score": 0.0,
                  "value_max": 0.0,
                  "value_mean": -0.931,
                  "value_min": -1.0,
                  "value_std": 0.25345413786324344
                },
                "uncertainty": 0.7
              },
              "evidence_sources": [
                "typed_combinator.v1"
              ],
              "formula": "(info['public_stage_has_key']) - (obs[28])",
              "formula_ast": {
                "ast_repr": "Expression(body=BinOp(left=Subscript(value=Name(id='info', ctx=Load()), slice=Constant(value='public_stage_has_key'), ctx=Load()), op=Sub(), right=Subscript(value=Name(id='obs', ctx=Load()), slice=Constant(value=28), ctx=Load())))",
                "info_keys_used": [
                  "public_stage_has_key"
                ],
                "obs_indices_used": [
                  28
                ]
              },
              "info_key": "public_stage_has_key",
              "kind": "progress",
              "obs_indices": [
                28
              ],
              "parent_atom_ids": [
                "info.public_stage_has_key",
                "obs.28"
              ],
              "risk_tags": [],
              "schema_version": "derived_atom.v1",
              "semantic_role": "delta",
              "semantic_type": "scalar_signal",
              "source": "derived(delta)",
              "source_type": "derived",
              "target_value": null,
              "task_relevance": "stage_support",
              "threshold": null,
              "tier": "INFERRED",
              "units": null
            },
            {
              "atom_id": "derived.delta.info_public_stage_has_key_obs_29",
              "confidence": 0.4,
              "controllability": "unknown",
              "corr_with_reward": 0.0,
              "direction": "unknown",
              "evidence_card": {
                "ablation": {},
                "atom_id": "derived.delta.info_public_stage_has_key_obs_29",
                "computed_at_iter": 0,
                "computed_at_step": 0,
                "evidence_phase": "bootstrap_probe",
                "promotion_score": 0.0,
                "risk_tags": [],
                "role": "untested",
                "schema_version": "atom_evidence_card.v1",
                "shadow": {
                  "activation_rate": 0.069,
                  "conditional_mi_given_parents": 0.0,
                  "mutual_information": 0.0,
                  "n_samples": 2000.0,
                  "pearson_with_external": 0.0,
                  "spearman_with_external": 0.0,
                  "stage_activation_alignment": 0.0,
                  "temporal_predictive_score": 0.0,
                  "value_max": 1.0,
                  "value_mean": 0.069,
                  "value_min": 0.0,
                  "value_std": 0.25345413786324344
                },
                "uncertainty": 0.7
              },
              "evidence_sources": [
                "typed_combinator.v1"
              ],
              "formula": "(info['public_stage_has_key']) - (obs[29])",
              "formula_ast": {
                "ast_repr": "Expression(body=BinOp(left=Subscript(value=Name(id='info', ctx=Load()), slice=Constant(value='public_stage_has_key'), ctx=Load()), op=Sub(), right=Subscript(value=Name(id='obs', ctx=Load()), slice=Constant(value=29), ctx=Load())))",
                "info_keys_used": [
                  "public_stage_has_key"
                ],
                "obs_indices_used": [
                  29
                ]
              },
              "info_key": "public_stage_has_key",
              "kind": "progress",
              "obs_indices": [
                29
              ],
              "parent_atom_ids": [
                "info.public_stage_has_key",
                "obs.29"
              ],
              "risk_tags": [],
              "schema_version": "derived_atom.v1",
              "semantic_role": "delta",
              "semantic_type": "scalar_signal",
              "source": "derived(delta)",
              "source_type": "derived",
              "target_value": null,
              "task_relevance": "stage_support",
              "threshold": null,
              "tier": "INFERRED",
              "units": null
            }
          ],
          "formulas": [
            {
              "atom_id": "derived.llm_semantic.has_key_binary.1d4fdfa398",
              "formula": "clip(info['public_stage_has_key'], 0, 1)",
              "parent_atom_ids": [
                "info.public_stage_has_key"
              ],
              "semantic_role": "boolean_predicate",
              "semantic_type": "scalar_signal"
            },
            {
              "atom_id": "derived.llm_semantic.key_advantage_shift.9b263a8c47",
              "formula": "(2 * clip(info['public_stage_has_key'], 0, 1)) - 1",
              "parent_atom_ids": [
                "info.public_stage_has_key"
              ],
              "semantic_role": "advantage",
              "semantic_type": "scalar_signal"
            },
            {
              "atom_id": "derived.delta.info_public_stage_has_key_obs_0",
              "formula": "(info['public_stage_has_key']) - (obs[0])",
              "parent_atom_ids": [
                "info.public_stage_has_key",
                "obs.0"
              ],
              "semantic_role": "delta",
              "semantic_type": "scalar_signal"
            },
            {
              "atom_id": "derived.delta.info_public_stage_has_key_obs_1",
              "formula": "(info['public_stage_has_key']) - (obs[1])",
              "parent_atom_ids": [
                "info.public_stage_has_key",
                "obs.1"
              ],
              "semantic_role": "delta",
              "semantic_type": "scalar_signal"
            },
            {
              "atom_id": "derived.delta.info_public_stage_has_key_obs_2",
              "formula": "(info['public_stage_has_key']) - (obs[2])",
              "parent_atom_ids": [
                "info.public_stage_has_key",
                "obs.2"
              ],
              "semantic_role": "delta",
              "semantic_type": "scalar_signal"
            },
            {
              "atom_id": "derived.delta.info_public_stage_has_key_obs_3",
              "formula": "(info['public_stage_has_key']) - (obs[3])",
              "parent_atom_ids": [
                "info.public_stage_has_key",
                "obs.3"
              ],
              "semantic_role": "delta",
              "semantic_type": "scalar_signal"
            },
            {
              "atom_id": "derived.delta.info_public_stage_has_key_obs_4",
              "formula": "(info['public_stage_has_key']) - (obs[4])",
              "parent_atom_ids": [
                "info.public_stage_has_key",
                "obs.4"
              ],
              "semantic_role": "delta",
              "semantic_type": "scalar_signal"
            },
            {
              "atom_id": "derived.delta.info_public_stage_has_key_obs_5",
              "formula": "(info['public_stage_has_key']) - (obs[5])",
              "parent_atom_ids": [
                "info.public_stage_has_key",
                "obs.5"
              ],
              "semantic_role": "delta",
              "semantic_type": "scalar_signal"
            },
            {
              "atom_id": "derived.delta.info_public_stage_has_key_obs_6",
              "formula": "(info['public_stage_has_key']) - (obs[6])",
              "parent_atom_ids": [
                "info.public_stage_has_key",
                "obs.6"
              ],
              "semantic_role": "delta",
              "semantic_type": "scalar_signal"
            },
            {
              "atom_id": "derived.delta.info_public_stage_has_key_obs_7",
              "formula": "(info['public_stage_has_key']) - (obs[7])",
              "parent_atom_ids": [
                "info.public_stage_has_key",
                "obs.7"
              ],
              "semantic_role": "delta",
              "semantic_type": "scalar_signal"
            },
            {
              "atom_id": "derived.delta.info_public_stage_has_key_obs_8",
              "formula": "(info['public_stage_has_key']) - (obs[8])",
              "parent_atom_ids": [
                "info.public_stage_has_key",
                "obs.8"
              ],
              "semantic_role": "delta",
              "semantic_type": "scalar_signal"
            },
            {
              "atom_id": "derived.delta.info_public_stage_has_key_obs_9",
              "formula": "(info['public_stage_has_key']) - (obs[9])",
              "parent_atom_ids": [
                "info.public_stage_has_key",
                "obs.9"
              ],
              "semantic_role": "delta",
              "semantic_type": "scalar_signal"
            },
            {
              "atom_id": "derived.delta.info_public_stage_has_key_obs_10",
              "formula": "(info['public_stage_has_key']) - (obs[10])",
              "parent_atom_ids": [
                "info.public_stage_has_key",
                "obs.10"
              ],
              "semantic_role": "delta",
              "semantic_type": "scalar_signal"
            },
            {
              "atom_id": "derived.delta.info_public_stage_has_key_obs_11",
              "formula": "(info['public_stage_has_key']) - (obs[11])",
              "parent_atom_ids": [
                "info.public_stage_has_key",
                "obs.11"
              ],
              "semantic_role": "delta",
              "semantic_type": "scalar_signal"
            },
            {
              "atom_id": "derived.delta.info_public_stage_has_key_obs_12",
              "formula": "(info['public_stage_has_key']) - (obs[12])",
              "parent_atom_ids": [
                "info.public_stage_has_key",
                "obs.12"
              ],
              "semantic_role": "delta",
              "semantic_type": "scalar_signal"
            },
            {
              "atom_id": "derived.delta.info_public_stage_has_key_obs_13",
              "formula": "(info['public_stage_has_key']) - (obs[13])",
              "parent_atom_ids": [
                "info.public_stage_has_key",
                "obs.13"
              ],
              "semantic_role": "delta",
              "semantic_type": "scalar_signal"
            },
            {
              "atom_id": "derived.delta.info_public_stage_has_key_obs_14",
              "formula": "(info['public_stage_has_key']) - (obs[14])",
              "parent_atom_ids": [
                "info.public_stage_has_key",
                "obs.14"
              ],
              "semantic_role": "delta",
              "semantic_type": "scalar_signal"
            },
            {
              "atom_id": "derived.delta.info_public_stage_has_key_obs_15",
              "formula": "(info['public_stage_has_key']) - (obs[15])",
              "parent_atom_ids": [
                "info.public_stage_has_key",
                "obs.15"
              ],
              "semantic_role": "delta",
              "semantic_type": "scalar_signal"
            },
            {
              "atom_id": "derived.delta.info_public_stage_has_key_obs_16",
              "formula": "(info['public_stage_has_key']) - (obs[16])",
              "parent_atom_ids": [
                "info.public_stage_has_key",
                "obs.16"
              ],
              "semantic_role": "delta",
              "semantic_type": "scalar_signal"
            },
            {
              "atom_id": "derived.delta.info_public_stage_has_key_obs_17",
              "formula": "(info['public_stage_has_key']) - (obs[17])",
              "parent_atom_ids": [
                "info.public_stage_has_key",
                "obs.17"
              ],
              "semantic_role": "delta",
              "semantic_type": "scalar_signal"
            },
            {
              "atom_id": "derived.delta.info_public_stage_has_key_obs_18",
              "formula": "(info['public_stage_has_key']) - (obs[18])",
              "parent_atom_ids": [
                "info.public_stage_has_key",
                "obs.18"
              ],
              "semantic_role": "delta",
              "semantic_type": "scalar_signal"
            },
            {
              "atom_id": "derived.delta.info_public_stage_has_key_obs_19",
              "formula": "(info['public_stage_has_key']) - (obs[19])",
              "parent_atom_ids": [
                "info.public_stage_has_key",
                "obs.19"
              ],
              "semantic_role": "delta",
              "semantic_type": "scalar_signal"
            },
            {
              "atom_id": "derived.delta.info_public_stage_has_key_obs_20",
              "formula": "(info['public_stage_has_key']) - (obs[20])",
              "parent_atom_ids": [
                "info.public_stage_has_key",
                "obs.20"
              ],
              "semantic_role": "delta",
              "semantic_type": "scalar_signal"
            },
            {
              "atom_id": "derived.delta.info_public_stage_has_key_obs_21",
              "formula": "(info['public_stage_has_key']) - (obs[21])",
              "parent_atom_ids": [
                "info.public_stage_has_key",
                "obs.21"
              ],
              "semantic_role": "delta",
              "semantic_type": "scalar_signal"
            },
            {
              "atom_id": "derived.delta.info_public_stage_has_key_obs_22",
              "formula": "(info['public_stage_has_key']) - (obs[22])",
              "parent_atom_ids": [
                "info.public_stage_has_key",
                "obs.22"
              ],
              "semantic_role": "delta",
              "semantic_type": "scalar_signal"
            },
            {
              "atom_id": "derived.delta.info_public_stage_has_key_obs_23",
              "formula": "(info['public_stage_has_key']) - (obs[23])",
              "parent_atom_ids": [
                "info.public_stage_has_key",
                "obs.23"
              ],
              "semantic_role": "delta",
              "semantic_type": "scalar_signal"
            },
            {
              "atom_id": "derived.delta.info_public_stage_has_key_obs_24",
              "formula": "(info['public_stage_has_key']) - (obs[24])",
              "parent_atom_ids": [
                "info.public_stage_has_key",
                "obs.24"
              ],
              "semantic_role": "delta",
              "semantic_type": "scalar_signal"
            },
            {
              "atom_id": "derived.delta.info_public_stage_has_key_obs_25",
              "formula": "(info['public_stage_has_key']) - (obs[25])",
              "parent_atom_ids": [
                "info.public_stage_has_key",
                "obs.25"
              ],
              "semantic_role": "delta",
              "semantic_type": "scalar_signal"
            },
            {
              "atom_id": "derived.delta.info_public_stage_has_key_obs_26",
              "formula": "(info['public_stage_has_key']) - (obs[26])",
              "parent_atom_ids": [
                "info.public_stage_has_key",
                "obs.26"
              ],
              "semantic_role": "delta",
              "semantic_type": "scalar_signal"
            },
            {
              "atom_id": "derived.delta.info_public_stage_has_key_obs_27",
              "formula": "(info['public_stage_has_key']) - (obs[27])",
              "parent_atom_ids": [
                "info.public_stage_has_key",
                "obs.27"
              ],
              "semantic_role": "delta",
              "semantic_type": "scalar_signal"
            },
            {
              "atom_id": "derived.delta.info_public_stage_has_key_obs_28",
              "formula": "(info['public_stage_has_key']) - (obs[28])",
              "parent_atom_ids": [
                "info.public_stage_has_key",
                "obs.28"
              ],
              "semantic_role": "delta",
              "semantic_type": "scalar_signal"
            },
            {
              "atom_id": "derived.delta.info_public_stage_has_key_obs_29",
              "formula": "(info['public_stage_has_key']) - (obs[29])",
              "parent_atom_ids": [
                "info.public_stage_has_key",
                "obs.29"
              ],
              "semantic_role": "delta",
              "semantic_type": "scalar_signal"
            }
          ],
          "included_atom_ids": [
            "obs.0",
            "obs.1",
            "obs.2",
            "obs.3",
            "obs.4",
            "obs.5",
            "obs.6",
            "obs.7",
            "obs.8",
            "obs.9",
            "obs.10",
            "obs.11",
            "obs.12",
            "obs.13",
            "obs.14",
            "obs.15",
            "obs.16",
            "obs.17",
            "obs.18",
            "obs.19",
            "obs.20",
            "obs.21",
            "obs.22",
            "obs.23",
            "obs.24",
            "obs.25",
            "obs.26",
            "obs.27",
            "obs.28",
            "obs.29",
            "obs.30",
            "obs.31",
            "obs.32",
            "obs.33",
            "obs.34",
            "obs.35",
            "obs.36",
            "obs.37",
            "obs.38",
            "obs.39",
            "obs.40",
            "obs.41",
            "obs.42",
            "obs.43",
            "obs.44",
            "obs.45",
            "obs.46",
            "obs.47",
            "obs.48",
            "obs.49",
            "obs.50",
            "obs.51",
            "obs.52",
            "obs.53",
            "obs.54",
            "obs.55",
            "obs.56",
            "obs.57",
            "obs.58",
            "obs.59",
            "obs.60",
            "obs.61",
            "obs.62",
            "obs.63",
            "obs.64",
            "obs.65",
            "obs.66",
            "obs.67",
            "obs.68",
            "obs.69",
            "obs.70",
            "obs.71",
            "obs.72",
            "obs.73",
            "obs.74",
            "obs.75",
            "obs.76",
            "obs.77",
            "obs.78",
            "obs.79",
            "obs.80",
            "obs.81",
            "obs.82",
            "derived.llm_semantic.has_key_binary.1d4fdfa398",
            "derived.llm_semantic.key_advantage_shift.9b263a8c47",
            "derived.delta.info_public_stage_has_key_obs_0",
            "derived.delta.info_public_stage_has_key_obs_1",
            "derived.delta.info_public_stage_has_key_obs_2",
            "derived.delta.info_public_stage_has_key_obs_3",
            "derived.delta.info_public_stage_has_key_obs_4",
            "derived.delta.info_public_stage_has_key_obs_5",
            "derived.delta.info_public_stage_has_key_obs_6",
            "derived.delta.info_public_stage_has_key_obs_7",
            "derived.delta.info_public_stage_has_key_obs_8",
            "derived.delta.info_public_stage_has_key_obs_9",
            "derived.delta.info_public_stage_has_key_obs_10",
            "derived.delta.info_public_stage_has_key_obs_11",
            "derived.delta.info_public_stage_has_key_obs_12",
            "derived.delta.info_public_stage_has_key_obs_13",
            "derived.delta.info_public_stage_has_key_obs_14",
            "derived.delta.info_public_stage_has_key_obs_15",
            "derived.delta.info_public_stage_has_key_obs_16",
            "derived.delta.info_public_stage_has_key_obs_17",
            "derived.delta.info_public_stage_has_key_obs_18",
            "derived.delta.info_public_stage_has_key_obs_19",
            "derived.delta.info_public_stage_has_key_obs_20",
            "derived.delta.info_public_stage_has_key_obs_21",
            "derived.delta.info_public_stage_has_key_obs_22",
            "derived.delta.info_public_stage_has_key_obs_23",
            "derived.delta.info_public_stage_has_key_obs_24",
            "derived.delta.info_public_stage_has_key_obs_25",
            "derived.delta.info_public_stage_has_key_obs_26",
            "derived.delta.info_public_stage_has_key_obs_27",
            "derived.delta.info_public_stage_has_key_obs_28",
            "derived.delta.info_public_stage_has_key_obs_29"
          ],
          "obs_dim_raw": 83,
          "obs_dim_total": 115,
          "parent_obs_indices_used": [
            0,
            1,
            2,
            3,
            4,
            5,
            6,
            7,
            8,
            9,
            10,
            11,
            12,
            13,
            14,
            15,
            16,
            17,
            18,
            19,
            20,
            21,
            22,
            23,
            24,
            25,
            26,
            27,
            28,
            29
          ],
          "promotion_score": 0.0,
          "repr_id": "repr.hybrid_full.v1",
          "representation_set": {
            "construction_policy": "hybrid_full",
            "derived_atom_ids": [
              "derived.llm_semantic.has_key_binary.1d4fdfa398",
              "derived.llm_semantic.key_advantage_shift.9b263a8c47",
              "derived.delta.info_public_stage_has_key_obs_0",
              "derived.delta.info_public_stage_has_key_obs_1",
              "derived.delta.info_public_stage_has_key_obs_2",
              "derived.delta.info_public_stage_has_key_obs_3",
              "derived.delta.info_public_stage_has_key_obs_4",
              "derived.delta.info_public_stage_has_key_obs_5",
              "derived.delta.info_public_stage_has_key_obs_6",
              "derived.delta.info_public_stage_has_key_obs_7",
              "derived.delta.info_public_stage_has_key_obs_8",
              "derived.delta.info_public_stage_has_key_obs_9",
              "derived.delta.info_public_stage_has_key_obs_10",
              "derived.delta.info_public_stage_has_key_obs_11",
              "derived.delta.info_public_stage_has_key_obs_12",
              "derived.delta.info_public_stage_has_key_obs_13",
              "derived.delta.info_public_stage_has_key_obs_14",
              "derived.delta.info_public_stage_has_key_obs_15",
              "derived.delta.info_public_stage_has_key_obs_16",
              "derived.delta.info_public_stage_has_key_obs_17",
              "derived.delta.info_public_stage_has_key_obs_18",
              "derived.delta.info_public_stage_has_key_obs_19",
              "derived.delta.info_public_stage_has_key_obs_20",
              "derived.delta.info_public_stage_has_key_obs_21",
              "derived.delta.info_public_stage_has_key_obs_22",
              "derived.delta.info_public_stage_has_key_obs_23",
              "derived.delta.info_public_stage_has_key_obs_24",
              "derived.delta.info_public_stage_has_key_obs_25",
              "derived.delta.info_public_stage_has_key_obs_26",
              "derived.delta.info_public_stage_has_key_obs_27",
              "derived.delta.info_public_stage_has_key_obs_28",
              "derived.delta.info_public_stage_has_key_obs_29"
            ],
            "evidence_card": {
              "ablation_score": 0.0,
              "computed_at_iter": 0,
              "constituent_atom_ids": [
                "obs.0",
                "obs.1",
                "obs.2",
                "obs.3",
                "obs.4",
                "obs.5",
                "obs.6",
                "obs.7",
                "obs.8",
                "obs.9",
                "obs.10",
                "obs.11",
                "obs.12",
                "obs.13",
                "obs.14",
                "obs.15",
                "obs.16",
                "obs.17",
                "obs.18",
                "obs.19",
                "obs.20",
                "obs.21",
                "obs.22",
                "obs.23",
                "obs.24",
                "obs.25",
                "obs.26",
                "obs.27",
                "obs.28",
                "obs.29",
                "obs.30",
                "obs.31",
                "obs.32",
                "obs.33",
                "obs.34",
                "obs.35",
                "obs.36",
                "obs.37",
                "obs.38",
                "obs.39",
                "obs.40",
                "obs.41",
                "obs.42",
                "obs.43",
                "obs.44",
                "obs.45",
                "obs.46",
                "obs.47",
                "obs.48",
                "obs.49",
                "obs.50",
                "obs.51",
                "obs.52",
                "obs.53",
                "obs.54",
                "obs.55",
                "obs.56",
                "obs.57",
                "obs.58",
                "obs.59",
                "obs.60",
                "obs.61",
                "obs.62",
                "obs.63",
                "obs.64",
                "obs.65",
                "obs.66",
                "obs.67",
                "obs.68",
                "obs.69",
                "obs.70",
                "obs.71",
                "obs.72",
                "obs.73",
                "obs.74",
                "obs.75",
                "obs.76",
                "obs.77",
                "obs.78",
                "obs.79",
                "obs.80",
                "obs.81",
                "obs.82",
                "derived.llm_semantic.has_key_binary.1d4fdfa398",
                "derived.llm_semantic.key_advantage_shift.9b263a8c47",
                "derived.delta.info_public_stage_has_key_obs_0",
                "derived.delta.info_public_stage_has_key_obs_1",
                "derived.delta.info_public_stage_has_key_obs_2",
                "derived.delta.info_public_stage_has_key_obs_3",
                "derived.delta.info_public_stage_has_key_obs_4",
                "derived.delta.info_public_stage_has_key_obs_5",
                "derived.delta.info_public_stage_has_key_obs_6",
                "derived.delta.info_public_stage_has_key_obs_7",
                "derived.delta.info_public_stage_has_key_obs_8",
                "derived.delta.info_public_stage_has_key_obs_9",
                "derived.delta.info_public_stage_has_key_obs_10",
                "derived.delta.info_public_stage_has_key_obs_11",
                "derived.delta.info_public_stage_has_key_obs_12",
                "derived.delta.info_public_stage_has_key_obs_13",
                "derived.delta.info_public_stage_has_key_obs_14",
                "derived.delta.info_public_stage_has_key_obs_15",
                "derived.delta.info_public_stage_has_key_obs_16",
                "derived.delta.info_public_stage_has_key_obs_17",
                "derived.delta.info_public_stage_has_key_obs_18",
                "derived.delta.info_public_stage_has_key_obs_19",
                "derived.delta.info_public_stage_has_key_obs_20",
                "derived.delta.info_public_stage_has_key_obs_21",
                "derived.delta.info_public_stage_has_key_obs_22",
                "derived.delta.info_public_stage_has_key_obs_23",
                "derived.delta.info_public_stage_has_key_obs_24",
                "derived.delta.info_public_stage_has_key_obs_25",
                "derived.delta.info_public_stage_has_key_obs_26",
                "derived.delta.info_public_stage_has_key_obs_27",
                "derived.delta.info_public_stage_has_key_obs_28",
                "derived.delta.info_public_stage_has_key_obs_29"
              ],
              "construction_policy": "hybrid_full",
              "derived_atom_ids": [
                "derived.llm_semantic.has_key_binary.1d4fdfa398",
                "derived.llm_semantic.key_advantage_shift.9b263a8c47",
                "derived.delta.info_public_stage_has_key_obs_0",
                "derived.delta.info_public_stage_has_key_obs_1",
                "derived.delta.info_public_stage_has_key_obs_2",
                "derived.delta.info_public_stage_has_key_obs_3",
                "derived.delta.info_public_stage_has_key_obs_4",
                "derived.delta.info_public_stage_has_key_obs_5",
                "derived.delta.info_public_stage_has_key_obs_6",
                "derived.delta.info_public_stage_has_key_obs_7",
                "derived.delta.info_public_stage_has_key_obs_8",
                "derived.delta.info_public_stage_has_key_obs_9",
                "derived.delta.info_public_stage_has_key_obs_10",
                "derived.delta.info_public_stage_has_key_obs_11",
                "derived.delta.info_public_stage_has_key_obs_12",
                "derived.delta.info_public_stage_has_key_obs_13",
                "derived.delta.info_public_stage_has_key_obs_14",
                "derived.delta.info_public_stage_has_key_obs_15",
                "derived.delta.info_public_stage_has_key_obs_16",
                "derived.delta.info_public_stage_has_key_obs_17",
                "derived.delta.info_public_stage_has_key_obs_18",
                "derived.delta.info_public_stage_has_key_obs_19",
                "derived.delta.info_public_stage_has_key_obs_20",
                "derived.delta.info_public_stage_has_key_obs_21",
                "derived.delta.info_public_stage_has_key_obs_22",
                "derived.delta.info_public_stage_has_key_obs_23",
                "derived.delta.info_public_stage_has_key_obs_24",
                "derived.delta.info_public_stage_has_key_obs_25",
                "derived.delta.info_public_stage_has_key_obs_26",
                "derived.delta.info_public_stage_has_key_obs_27",
                "derived.delta.info_public_stage_has_key_obs_28",
                "derived.delta.info_public_stage_has_key_obs_29"
              ],
              "evidence_phase": "shadow_only",
              "failure_reasons": [],
              "promotion_score": 0.0,
              "repr_id": "repr.hybrid_full.v1",
              "role": "candidate",
              "schema_version": "representation_evidence_card.v1",
              "shadow_score": 0.0,
              "uncertainty": 0.5
            },
            "excluded_atom_ids": [],
            "included_atom_ids": [
              "obs.0",
              "obs.1",
              "obs.2",
              "obs.3",
              "obs.4",
              "obs.5",
              "obs.6",
              "obs.7",
              "obs.8",
              "obs.9",
              "obs.10",
              "obs.11",
              "obs.12",
              "obs.13",
              "obs.14",
              "obs.15",
              "obs.16",
              "obs.17",
              "obs.18",
              "obs.19",
              "obs.20",
              "obs.21",
              "obs.22",
              "obs.23",
              "obs.24",
              "obs.25",
              "obs.26",
              "obs.27",
              "obs.28",
              "obs.29",
              "obs.30",
              "obs.31",
              "obs.32",
              "obs.33",
              "obs.34",
              "obs.35",
              "obs.36",
              "obs.37",
              "obs.38",
              "obs.39",
              "obs.40",
              "obs.41",
              "obs.42",
              "obs.43",
              "obs.44",
              "obs.45",
              "obs.46",
              "obs.47",
              "obs.48",
              "obs.49",
              "obs.50",
              "obs.51",
              "obs.52",
              "obs.53",
              "obs.54",
              "obs.55",
              "obs.56",
              "obs.57",
              "obs.58",
              "obs.59",
              "obs.60",
              "obs.61",
              "obs.62",
              "obs.63",
              "obs.64",
              "obs.65",
              "obs.66",
              "obs.67",
              "obs.68",
              "obs.69",
              "obs.70",
              "obs.71",
              "obs.72",
              "obs.73",
              "obs.74",
              "obs.75",
              "obs.76",
              "obs.77",
              "obs.78",
              "obs.79",
              "obs.80",
              "obs.81",
              "obs.82",
              "derived.llm_semantic.has_key_binary.1d4fdfa398",
              "derived.llm_semantic.key_advantage_shift.9b263a8c47",
              "derived.delta.info_public_stage_has_key_obs_0",
              "derived.delta.info_public_stage_has_key_obs_1",
              "derived.delta.info_public_stage_has_key_obs_2",
              "derived.delta.info_public_stage_has_key_obs_3",
              "derived.delta.info_public_stage_has_key_obs_4",
              "derived.delta.info_public_stage_has_key_obs_5",
              "derived.delta.info_public_stage_has_key_obs_6",
              "derived.delta.info_public_stage_has_key_obs_7",
              "derived.delta.info_public_stage_has_key_obs_8",
              "derived.delta.info_public_stage_has_key_obs_9",
              "derived.delta.info_public_stage_has_key_obs_10",
              "derived.delta.info_public_stage_has_key_obs_11",
              "derived.delta.info_public_stage_has_key_obs_12",
              "derived.delta.info_public_stage_has_key_obs_13",
              "derived.delta.info_public_stage_has_key_obs_14",
              "derived.delta.info_public_stage_has_key_obs_15",
              "derived.delta.info_public_stage_has_key_obs_16",
              "derived.delta.info_public_stage_has_key_obs_17",
              "derived.delta.info_public_stage_has_key_obs_18",
              "derived.delta.info_public_stage_has_key_obs_19",
              "derived.delta.info_public_stage_has_key_obs_20",
              "derived.delta.info_public_stage_has_key_obs_21",
              "derived.delta.info_public_stage_has_key_obs_22",
              "derived.delta.info_public_stage_has_key_obs_23",
              "derived.delta.info_public_stage_has_key_obs_24",
              "derived.delta.info_public_stage_has_key_obs_25",
              "derived.delta.info_public_stage_has_key_obs_26",
              "derived.delta.info_public_stage_has_key_obs_27",
              "derived.delta.info_public_stage_has_key_obs_28",
              "derived.delta.info_public_stage_has_key_obs_29"
            ],
            "obs_dim_raw": 83,
            "obs_dim_total": 115,
            "repr_id": "repr.hybrid_full.v1",
            "schema_version": "representation_set.v1"
          },
          "schema_version": "obs_schema.representation_set.v1"
        },
        "representation_spec_sha256": "sha256:272a11059ed1b074e0bbb2e021b1d4ad6b643c33bb20cc57bf43a77d3875d033",
        "reward_public_transition_input_space": "environment_exposed_unrestricted_transition",
        "reward_required_raw_indices": [],
        "schema_version": "autorl.effective_obs_contract.v1",
        "selected_raw_indices": [
          0,
          1,
          2,
          3,
          4,
          5,
          6,
          7,
          8,
          9,
          10,
          11,
          12,
          13,
          14,
          15,
          16,
          17,
          18,
          19,
          20,
          21,
          22,
          23,
          24,
          25,
          26,
          27,
          28,
          29,
          30,
          31,
          32,
          33,
          34,
          35,
          36,
          37,
          38,
          39,
          40,
          41,
          42,
          43,
          44,
          45,
          46,
          47,
          48,
          49,
          50,
          51,
          52,
          53,
          54,
          55,
          56,
          57,
          58,
          59,
          60,
          61,
          62,
          63,
          64,
          65,
          66,
          67,
          68,
          69,
          70,
          71,
          72,
          73,
          74,
          75,
          76,
          77,
          78,
          79,
          80,
          81,
          82
        ]
      },
      "final_omr": {
        "episodes": 5,
        "final_commit_eligible": false,
        "score": 1.0,
        "source": "omr_external",
        "surface": "heldout_final_omr",
        "trace_ids": [
          "trace.7efc483af6cf5763",
          "trace.6e1b845491e9d2d5",
          "trace.86139e34b72e52d6",
          "trace.6173ee91739f455c",
          "trace.2301d1f79c22f27a"
        ],
        "valid": true
      },
      "hypothesis_ids": [],
      "interaction_accounting": {
        "actual_simulator_steps": 100000,
        "learner_steps": 100000,
        "prefix_controller_steps": 0,
        "prefix_included_in_training_budget": true,
        "requested_simulator_steps": 100000
      },
      "pipeline_iteration": 1,
      "policy_instance_shared_before_checkpoint_save": true,
      "schema_version": "hpo_evaluator_provenance.v1",
      "seed": 0,
      "stage_omr": {
        "available": true,
        "by_stage": {
          "stage.0.pick_up_key": {
            "blocked_rate": 0.0,
            "completion_rate": 1.0,
            "entry_rate": 1.0,
            "episodes": 5,
            "name": "pick up key",
            "order": 0,
            "prefix_blocked_episodes": 0,
            "prefix_conditioned": false,
            "prefix_eligible_episodes": 5,
            "prefix_eligible_rate": 1.0,
            "progress_rate": 1.0,
            "public_grounding_candidate_atom_ids": [],
            "public_grounding_candidates": [
              {
                "atom_id": null,
                "candidate_atom_id": "transition.stage.0.pick_up_key.obs_84.categorical",
                "contrast": 2.0,
                "direction": "increase",
                "from_value": -1.0,
                "negative_rate": 0.0,
                "operator": "categorical_transition",
                "oracle_contrast": 2.0,
                "parent_atom_ids": [
                  "obs.84"
                ],
                "positive_rate": 1.0,
                "repeatability": 1.0,
                "reward_parent_permission": "public_parent_only",
                "source_type": "public_transition",
                "stage_id": "stage.0.pick_up_key",
                "support_episodes": 5,
                "threshold": 0.0,
                "threshold_provenance": "oracle_flip_median_midpoint",
                "to_value": 1.0,
                "validated_by": "trusted_stage_oracle:stage.0.pick_up_key"
              },
              {
                "atom_id": null,
                "candidate_atom_id": "transition.stage.0.pick_up_key.obs_110.categorical",
                "contrast": 1.4800000071525574,
                "direction": "increase",
                "from_value": -0.80000001,
                "negative_rate": 0.0,
                "operator": "categorical_transition",
                "oracle_contrast": 1.4800000071525574,
                "parent_atom_ids": [
                  "obs.110"
                ],
                "positive_rate": 1.0,
                "repeatability": 1.0,
                "reward_parent_permission": "public_parent_only",
                "source_type": "public_transition",
                "stage_id": "stage.0.pick_up_key",
                "support_episodes": 5,
                "threshold": 0.09999999403953552,
                "threshold_provenance": "oracle_flip_median_midpoint",
                "to_value": 1.0,
                "validated_by": "trusted_stage_oracle:stage.0.pick_up_key"
              },
              {
                "atom_id": null,
                "candidate_atom_id": "transition.stage.0.pick_up_key.obs_109.categorical",
                "contrast": 1.2399999767541885,
                "direction": "increase",
                "from_value": -0.5,
                "negative_rate": 0.0,
                "operator": "categorical_transition",
                "oracle_contrast": 1.2399999767541885,
                "parent_atom_ids": [
                  "obs.109"
                ],
                "positive_rate": 1.0,
                "repeatability": 1.0,
                "reward_parent_permission": "public_parent_only",
                "source_type": "public_transition",
                "stage_id": "stage.0.pick_up_key",
                "support_episodes": 5,
                "threshold": 0.19999998807907104,
                "threshold_provenance": "oracle_flip_median_midpoint",
                "to_value": 0.89999998,
                "validated_by": "trusted_stage_oracle:stage.0.pick_up_key"
              },
              {
                "atom_id": null,
                "candidate_atom_id": "transition.stage.0.pick_up_key.obs_104.categorical",
                "contrast": 1.1600000023841859,
                "direction": "increase",
                "from_value": 0.0,
                "negative_rate": 0.0,
                "operator": "categorical_transition",
                "oracle_contrast": 1.1600000023841859,
                "parent_atom_ids": [
                  "obs.104"
                ],
                "positive_rate": 1.0,
                "repeatability": 1.0,
                "reward_parent_permission": "public_parent_only",
                "source_type": "public_transition",
                "stage_id": "stage.0.pick_up_key",
                "support_episodes": 5,
                "threshold": 0.5,
                "threshold_provenance": "oracle_flip_median_midpoint",
                "to_value": 1.0,
                "validated_by": "trusted_stage_oracle:stage.0.pick_up_key"
              },
              {
                "atom_id": null,
                "candidate_atom_id": "transition.stage.0.pick_up_key.obs_107.categorical",
                "contrast": 1.1600000023841859,
                "direction": "increase",
                "from_value": 0.0,
                "negative_rate": 0.0,
                "operator": "categorical_transition",
                "oracle_contrast": 1.1600000023841859,
                "parent_atom_ids": [
                  "obs.107"
                ],
                "positive_rate": 1.0,
                "repeatability": 1.0,
                "reward_parent_permission": "public_parent_only",
                "source_type": "public_transition",
                "stage_id": "stage.0.pick_up_key",
                "support_episodes": 5,
                "threshold": 0.5,
                "threshold_provenance": "oracle_flip_median_midpoint",
                "to_value": 1.0,
                "validated_by": "trusted_stage_oracle:stage.0.pick_up_key"
              },
              {
                "atom_id": null,
                "candidate_atom_id": "transition.stage.0.pick_up_key.obs_103.categorical",
                "contrast": 1.079999977350235,
                "direction": "increase",
                "from_value": -0.1,
                "negative_rate": 0.0,
                "operator": "categorical_transition",
                "oracle_contrast": 1.079999977350235,
                "parent_atom_ids": [
                  "obs.103"
                ],
                "positive_rate": 1.0,
                "repeatability": 1.0,
                "reward_parent_permission": "public_parent_only",
                "source_type": "public_transition",
                "stage_id": "stage.0.pick_up_key",
                "support_episodes": 5,
                "threshold": 0.399999987334013,
                "threshold_provenance": "oracle_flip_median_midpoint",
                "to_value": 0.89999998,
                "validated_by": "trusted_stage_oracle:stage.0.pick_up_key"
              },
              {
                "atom_id": null,
                "candidate_atom_id": "transition.stage.0.pick_up_key.obs_106.categorical",
                "contrast": 1.079999977350235,
                "direction": "increase",
                "from_value": -0.1,
                "negative_rate": 0.0,
                "operator": "categorical_transition",
                "oracle_contrast": 1.079999977350235,
                "parent_atom_ids": [
                  "obs.106"
                ],
                "positive_rate": 1.0,
                "repeatability": 1.0,
                "reward_parent_permission": "public_parent_only",
                "source_type": "public_transition",
                "stage_id": "stage.0.pick_up_key",
                "support_episodes": 5,
                "threshold": 0.399999987334013,
                "threshold_provenance": "oracle_flip_median_midpoint",
                "to_value": 0.89999998,
                "validated_by": "trusted_stage_oracle:stage.0.pick_up_key"
              },
              {
                "atom_id": null,
                "candidate_atom_id": "transition.stage.0.pick_up_key.obs_100.categorical",
                "contrast": 1.0000000149011612,
                "direction": "increase",
                "from_value": -0.2,
                "negative_rate": 0.0,
                "operator": "categorical_transition",
                "oracle_contrast": 1.0000000149011612,
                "parent_atom_ids": [
                  "obs.100"
                ],
                "positive_rate": 1.0,
                "repeatability": 1.0,
                "reward_parent_permission": "public_parent_only",
                "source_type": "public_transition",
                "stage_id": "stage.0.pick_up_key",
                "support_episodes": 5,
                "threshold": 0.30000000447034836,
                "threshold_provenance": "oracle_flip_median_midpoint",
                "to_value": 0.80000001,
                "validated_by": "trusted_stage_oracle:stage.0.pick_up_key"
              },
              {
                "atom_id": null,
                "candidate_atom_id": "transition.stage.0.pick_up_key.obs_112.categorical",
                "contrast": 1.0000000149011612,
                "direction": "increase",
                "from_value": -0.2,
                "negative_rate": 0.0,
                "operator": "categorical_transition",
                "oracle_contrast": 1.0000000149011612,
                "parent_atom_ids": [
                  "obs.112"
                ],
                "positive_rate": 1.0,
                "repeatability": 1.0,
                "reward_parent_permission": "public_parent_only",
                "source_type": "public_transition",
                "stage_id": "stage.0.pick_up_key",
                "support_episodes": 5,
                "threshold": 0.30000000447034836,
                "threshold_provenance": "oracle_flip_median_midpoint",
                "to_value": 0.80000001,
                "validated_by": "trusted_stage_oracle:stage.0.pick_up_key"
              },
              {
                "atom_id": null,
                "candidate_atom_id": "transition.stage.0.pick_up_key.obs_85.categorical",
                "contrast": 1.0000000149011612,
                "direction": "increase",
                "from_value": -0.2,
                "negative_rate": 0.0,
                "operator": "categorical_transition",
                "oracle_contrast": 1.0000000149011612,
                "parent_atom_ids": [
                  "obs.85"
                ],
                "positive_rate": 1.0,
                "repeatability": 1.0,
                "reward_parent_permission": "public_parent_only",
                "source_type": "public_transition",
                "stage_id": "stage.0.pick_up_key",
                "support_episodes": 5,
                "threshold": 0.30000000447034836,
                "threshold_provenance": "oracle_flip_median_midpoint",
                "to_value": 0.80000001,
                "validated_by": "trusted_stage_oracle:stage.0.pick_up_key"
              },
              {
                "atom_id": null,
                "candidate_atom_id": "transition.stage.0.pick_up_key.obs_88.categorical",
                "contrast": 1.0000000149011612,
                "direction": "increase",
                "from_value": -0.2,
                "negative_rate": 0.0,
                "operator": "categorical_transition",
                "oracle_contrast": 1.0000000149011612,
                "parent_atom_ids": [
                  "obs.88"
                ],
                "positive_rate": 1.0,
                "repeatability": 1.0,
                "reward_parent_permission": "public_parent_only",
                "source_type": "public_transition",
                "stage_id": "stage.0.pick_up_key",
                "support_episodes": 5,
                "threshold": 0.30000000447034836,
                "threshold_provenance": "oracle_flip_median_midpoint",
                "to_value": 0.80000001,
                "validated_by": "trusted_stage_oracle:stage.0.pick_up_key"
              },
              {
                "atom_id": null,
                "candidate_atom_id": "transition.stage.0.pick_up_key.obs_91.categorical",
                "contrast": 1.0000000149011612,
                "direction": "increase",
                "from_value": -0.2,
                "negative_rate": 0.0,
                "operator": "categorical_transition",
                "oracle_contrast": 1.0000000149011612,
                "parent_atom_ids": [
                  "obs.91"
                ],
                "positive_rate": 1.0,
                "repeatability": 1.0,
                "reward_parent_permission": "public_parent_only",
                "source_type": "public_transition",
                "stage_id": "stage.0.pick_up_key",
                "support_episodes": 5,
                "threshold": 0.30000000447034836,
                "threshold_provenance": "oracle_flip_median_midpoint",
                "to_value": 0.80000001,
                "validated_by": "trusted_stage_oracle:stage.0.pick_up_key"
              }
            ],
            "public_transition_grounding_candidates": [
              {
                "atom_id": null,
                "candidate_atom_id": "transition.stage.0.pick_up_key.obs_84.categorical",
                "contrast": 2.0,
                "direction": "increase",
                "from_value": -1.0,
                "negative_rate": 0.0,
                "operator": "categorical_transition",
                "oracle_contrast": 2.0,
                "parent_atom_ids": [
                  "obs.84"
                ],
                "positive_rate": 1.0,
                "repeatability": 1.0,
                "reward_parent_permission": "public_parent_only",
                "source_type": "public_transition",
                "stage_id": "stage.0.pick_up_key",
                "support_episodes": 5,
                "threshold": 0.0,
                "threshold_provenance": "oracle_flip_median_midpoint",
                "to_value": 1.0,
                "validated_by": "trusted_stage_oracle:stage.0.pick_up_key"
              },
              {
                "atom_id": null,
                "candidate_atom_id": "transition.stage.0.pick_up_key.obs_110.categorical",
                "contrast": 1.4800000071525574,
                "direction": "increase",
                "from_value": -0.80000001,
                "negative_rate": 0.0,
                "operator": "categorical_transition",
                "oracle_contrast": 1.4800000071525574,
                "parent_atom_ids": [
                  "obs.110"
                ],
                "positive_rate": 1.0,
                "repeatability": 1.0,
                "reward_parent_permission": "public_parent_only",
                "source_type": "public_transition",
                "stage_id": "stage.0.pick_up_key",
                "support_episodes": 5,
                "threshold": 0.09999999403953552,
                "threshold_provenance": "oracle_flip_median_midpoint",
                "to_value": 1.0,
                "validated_by": "trusted_stage_oracle:stage.0.pick_up_key"
              },
              {
                "atom_id": null,
                "candidate_atom_id": "transition.stage.0.pick_up_key.obs_109.categorical",
                "contrast": 1.2399999767541885,
                "direction": "increase",
                "from_value": -0.5,
                "negative_rate": 0.0,
                "operator": "categorical_transition",
                "oracle_contrast": 1.2399999767541885,
                "parent_atom_ids": [
                  "obs.109"
                ],
                "positive_rate": 1.0,
                "repeatability": 1.0,
                "reward_parent_permission": "public_parent_only",
                "source_type": "public_transition",
                "stage_id": "stage.0.pick_up_key",
                "support_episodes": 5,
                "threshold": 0.19999998807907104,
                "threshold_provenance": "oracle_flip_median_midpoint",
                "to_value": 0.89999998,
                "validated_by": "trusted_stage_oracle:stage.0.pick_up_key"
              },
              {
                "atom_id": null,
                "candidate_atom_id": "transition.stage.0.pick_up_key.obs_104.categorical",
                "contrast": 1.1600000023841859,
                "direction": "increase",
                "from_value": 0.0,
                "negative_rate": 0.0,
                "operator": "categorical_transition",
                "oracle_contrast": 1.1600000023841859,
                "parent_atom_ids": [
                  "obs.104"
                ],
                "positive_rate": 1.0,
                "repeatability": 1.0,
                "reward_parent_permission": "public_parent_only",
                "source_type": "public_transition",
                "stage_id": "stage.0.pick_up_key",
                "support_episodes": 5,
                "threshold": 0.5,
                "threshold_provenance": "oracle_flip_median_midpoint",
                "to_value": 1.0,
                "validated_by": "trusted_stage_oracle:stage.0.pick_up_key"
              },
              {
                "atom_id": null,
                "candidate_atom_id": "transition.stage.0.pick_up_key.obs_107.categorical",
                "contrast": 1.1600000023841859,
                "direction": "increase",
                "from_value": 0.0,
                "negative_rate": 0.0,
                "operator": "categorical_transition",
                "oracle_contrast": 1.1600000023841859,
                "parent_atom_ids": [
                  "obs.107"
                ],
                "positive_rate": 1.0,
                "repeatability": 1.0,
                "reward_parent_permission": "public_parent_only",
                "source_type": "public_transition",
                "stage_id": "stage.0.pick_up_key",
                "support_episodes": 5,
                "threshold": 0.5,
                "threshold_provenance": "oracle_flip_median_midpoint",
                "to_value": 1.0,
                "validated_by": "trusted_stage_oracle:stage.0.pick_up_key"
              },
              {
                "atom_id": null,
                "candidate_atom_id": "transition.stage.0.pick_up_key.obs_103.categorical",
                "contrast": 1.079999977350235,
                "direction": "increase",
                "from_value": -0.1,
                "negative_rate": 0.0,
                "operator": "categorical_transition",
                "oracle_contrast": 1.079999977350235,
                "parent_atom_ids": [
                  "obs.103"
                ],
                "positive_rate": 1.0,
                "repeatability": 1.0,
                "reward_parent_permission": "public_parent_only",
                "source_type": "public_transition",
                "stage_id": "stage.0.pick_up_key",
                "support_episodes": 5,
                "threshold": 0.399999987334013,
                "threshold_provenance": "oracle_flip_median_midpoint",
                "to_value": 0.89999998,
                "validated_by": "trusted_stage_oracle:stage.0.pick_up_key"
              },
              {
                "atom_id": null,
                "candidate_atom_id": "transition.stage.0.pick_up_key.obs_106.categorical",
                "contrast": 1.079999977350235,
                "direction": "increase",
                "from_value": -0.1,
                "negative_rate": 0.0,
                "operator": "categorical_transition",
                "oracle_contrast": 1.079999977350235,
                "parent_atom_ids": [
                  "obs.106"
                ],
                "positive_rate": 1.0,
                "repeatability": 1.0,
                "reward_parent_permission": "public_parent_only",
                "source_type": "public_transition",
                "stage_id": "stage.0.pick_up_key",
                "support_episodes": 5,
                "threshold": 0.399999987334013,
                "threshold_provenance": "oracle_flip_median_midpoint",
                "to_value": 0.89999998,
                "validated_by": "trusted_stage_oracle:stage.0.pick_up_key"
              },
              {
                "atom_id": null,
                "candidate_atom_id": "transition.stage.0.pick_up_key.obs_100.categorical",
                "contrast": 1.0000000149011612,
                "direction": "increase",
                "from_value": -0.2,
                "negative_rate": 0.0,
                "operator": "categorical_transition",
                "oracle_contrast": 1.0000000149011612,
                "parent_atom_ids": [
                  "obs.100"
                ],
                "positive_rate": 1.0,
                "repeatability": 1.0,
                "reward_parent_permission": "public_parent_only",
                "source_type": "public_transition",
                "stage_id": "stage.0.pick_up_key",
                "support_episodes": 5,
                "threshold": 0.30000000447034836,
                "threshold_provenance": "oracle_flip_median_midpoint",
                "to_value": 0.80000001,
                "validated_by": "trusted_stage_oracle:stage.0.pick_up_key"
              },
              {
                "atom_id": null,
                "candidate_atom_id": "transition.stage.0.pick_up_key.obs_112.categorical",
                "contrast": 1.0000000149011612,
                "direction": "increase",
                "from_value": -0.2,
                "negative_rate": 0.0,
                "operator": "categorical_transition",
                "oracle_contrast": 1.0000000149011612,
                "parent_atom_ids": [
                  "obs.112"
                ],
                "positive_rate": 1.0,
                "repeatability": 1.0,
                "reward_parent_permission": "public_parent_only",
                "source_type": "public_transition",
                "stage_id": "stage.0.pick_up_key",
                "support_episodes": 5,
                "threshold": 0.30000000447034836,
                "threshold_provenance": "oracle_flip_median_midpoint",
                "to_value": 0.80000001,
                "validated_by": "trusted_stage_oracle:stage.0.pick_up_key"
              },
              {
                "atom_id": null,
                "candidate_atom_id": "transition.stage.0.pick_up_key.obs_85.categorical",
                "contrast": 1.0000000149011612,
                "direction": "increase",
                "from_value": -0.2,
                "negative_rate": 0.0,
                "operator": "categorical_transition",
                "oracle_contrast": 1.0000000149011612,
                "parent_atom_ids": [
                  "obs.85"
                ],
                "positive_rate": 1.0,
                "repeatability": 1.0,
                "reward_parent_permission": "public_parent_only",
                "source_type": "public_transition",
                "stage_id": "stage.0.pick_up_key",
                "support_episodes": 5,
                "threshold": 0.30000000447034836,
                "threshold_provenance": "oracle_flip_median_midpoint",
                "to_value": 0.80000001,
                "validated_by": "trusted_stage_oracle:stage.0.pick_up_key"
              },
              {
                "atom_id": null,
                "candidate_atom_id": "transition.stage.0.pick_up_key.obs_88.categorical",
                "contrast": 1.0000000149011612,
                "direction": "increase",
                "from_value": -0.2,
                "negative_rate": 0.0,
                "operator": "categorical_transition",
                "oracle_contrast": 1.0000000149011612,
                "parent_atom_ids": [
                  "obs.88"
                ],
                "positive_rate": 1.0,
                "repeatability": 1.0,
                "reward_parent_permission": "public_parent_only",
                "source_type": "public_transition",
                "stage_id": "stage.0.pick_up_key",
                "support_episodes": 5,
                "threshold": 0.30000000447034836,
                "threshold_provenance": "oracle_flip_median_midpoint",
                "to_value": 0.80000001,
                "validated_by": "trusted_stage_oracle:stage.0.pick_up_key"
              },
              {
                "atom_id": null,
                "candidate_atom_id": "transition.stage.0.pick_up_key.obs_91.categorical",
                "contrast": 1.0000000149011612,
                "direction": "increase",
                "from_value": -0.2,
                "negative_rate": 0.0,
                "operator": "categorical_transition",
                "oracle_contrast": 1.0000000149011612,
                "parent_atom_ids": [
                  "obs.91"
                ],
                "positive_rate": 1.0,
                "repeatability": 1.0,
                "reward_parent_permission": "public_parent_only",
                "source_type": "public_transition",
                "stage_id": "stage.0.pick_up_key",
                "support_episodes": 5,
                "threshold": 0.30000000447034836,
                "threshold_provenance": "oracle_flip_median_midpoint",
                "to_value": 0.80000001,
                "validated_by": "trusted_stage_oracle:stage.0.pick_up_key"
              },
              {
                "atom_id": null,
                "candidate_atom_id": "transition.stage.0.pick_up_key.obs_94.categorical",
                "contrast": 1.0000000149011612,
                "direction": "increase",
                "from_value": -0.2,
                "negative_rate": 0.0,
                "operator": "categorical_transition",
                "oracle_contrast": 1.0000000149011612,
                "parent_atom_ids": [
                  "obs.94"
                ],
                "positive_rate": 1.0,
                "repeatability": 1.0,
                "reward_parent_permission": "public_parent_only",
                "source_type": "public_transition",
                "stage_id": "stage.0.pick_up_key",
                "support_episodes": 5,
                "threshold": 0.30000000447034836,
                "threshold_provenance": "oracle_flip_median_midpoint",
                "to_value": 0.80000001,
                "validated_by": "trusted_stage_oracle:stage.0.pick_up_key"
              },
              {
                "atom_id": null,
                "candidate_atom_id": "transition.stage.0.pick_up_key.obs_97.categorical",
                "contrast": 1.0000000149011612,
                "direction": "increase",
                "from_value": -0.2,
                "negative_rate": 0.0,
                "operator": "categorical_transition",
                "oracle_contrast": 1.0000000149011612,
                "parent_atom_ids": [
                  "obs.97"
                ],
                "positive_rate": 1.0,
                "repeatability": 1.0,
                "reward_parent_permission": "public_parent_only",
                "source_type": "public_transition",
                "stage_id": "stage.0.pick_up_key",
                "support_episodes": 5,
                "threshold": 0.30000000447034836,
                "threshold_provenance": "oracle_flip_median_midpoint",
                "to_value": 0.80000001,
                "validated_by": "trusted_stage_oracle:stage.0.pick_up_key"
              },
              {
                "atom_id": null,
                "candidate_atom_id": "transition.stage.0.pick_up_key.obs_101.categorical",
                "contrast": 1.0,
                "direction": "increase",
                "from_value": -1.0,
                "negative_rate": 0.0,
                "operator": "categorical_transition",
                "oracle_contrast": 1.0,
                "parent_atom_ids": [
                  "obs.101"
                ],
                "positive_rate": 1.0,
                "repeatability": 1.0,
                "reward_parent_permission": "public_parent_only",
                "source_type": "public_transition",
                "stage_id": "stage.0.pick_up_key",
                "support_episodes": 5,
                "threshold": -0.5,
                "threshold_provenance": "oracle_flip_median_midpoint",
                "to_value": 0.0,
                "validated_by": "trusted_stage_oracle:stage.0.pick_up_key"
              },
              {
                "atom_id": null,
                "candidate_atom_id": "transition.stage.0.pick_up_key.obs_102.categorical",
                "contrast": 1.0,
                "direction": "increase",
                "from_value": 0.0,
                "negative_rate": 0.0,
                "operator": "categorical_transition",
                "oracle_contrast": 1.0,
                "parent_atom_ids": [
                  "obs.102"
                ],
                "positive_rate": 1.0,
                "repeatability": 1.0,
                "reward_parent_permission": "public_parent_only",
                "source_type": "public_transition",
                "stage_id": "stage.0.pick_up_key",
                "support_episodes": 5,
                "threshold": 0.5,
                "threshold_provenance": "oracle_flip_median_midpoint",
                "to_value": 1.0,
                "validated_by": "trusted_stage_oracle:stage.0.pick_up_key"
              },
              {
                "atom_id": null,
                "candidate_atom_id": "transition.stage.0.pick_up_key.obs_105.categorical",
                "contrast": 1.0,
                "direction": "increase",
                "from_value": 0.0,
                "negative_rate": 0.0,
                "operator": "categorical_transition",
                "oracle_contrast": 1.0,
                "parent_atom_ids": [
                  "obs.105"
                ],
                "positive_rate": 1.0,
                "repeatability": 1.0,
                "reward_parent_permission": "public_parent_only",
                "source_type": "public_transition",
                "stage_id": "stage.0.pick_up_key",
                "support_episodes": 5,
                "threshold": 0.5,
                "threshold_provenance": "oracle_flip_median_midpoint",
                "to_value": 1.0,
                "validated_by": "trusted_stage_oracle:stage.0.pick_up_key"
              },
              {
                "atom_id": null,
                "candidate_atom_id": "transition.stage.0.pick_up_key.obs_108.categorical",
                "contrast": 1.0,
                "direction": "increase",
                "from_value": 0.0,
                "negative_rate": 0.0,
                "operator": "categorical_transition",
                "oracle_contrast": 1.0,
                "parent_atom_ids": [
                  "obs.108"
                ],
                "positive_rate": 1.0,
                "repeatability": 1.0,
                "reward_parent_permission": "public_parent_only",
                "source_type": "public_transition",
                "stage_id": "stage.0.pick_up_key",
                "support_episodes": 5,
                "threshold": 0.5,
                "threshold_provenance": "oracle_flip_median_midpoint",
                "to_value": 1.0,
                "validated_by": "trusted_stage_oracle:stage.0.pick_up_key"
              },
              {
                "atom_id": null,
                "candidate_atom_id": "transition.stage.0.pick_up_key.obs_111.categorical",
                "contrast": 1.0,
                "direction": "increase",
                "from_value": 0.0,
                "negative_rate": 0.0,
                "operator": "categorical_transition",
                "oracle_contrast": 1.0,
                "parent_atom_ids": [
                  "obs.111"
                ],
                "positive_rate": 1.0,
                "repeatability": 1.0,
                "reward_parent_permission": "public_parent_only",
                "source_type": "public_transition",
                "stage_id": "stage.0.pick_up_key",
                "support_episodes": 5,
                "threshold": 0.5,
                "threshold_provenance": "oracle_flip_median_midpoint",
                "to_value": 1.0,
                "validated_by": "trusted_stage_oracle:stage.0.pick_up_key"
              },
              {
                "atom_id": null,
                "candidate_atom_id": "transition.stage.0.pick_up_key.obs_113.categorical",
                "contrast": 1.0,
                "direction": "increase",
                "from_value": -1.0,
                "negative_rate": 0.0,
                "operator": "categorical_transition",
                "oracle_contrast": 1.0,
                "parent_atom_ids": [
                  "obs.113"
                ],
                "positive_rate": 1.0,
                "repeatability": 1.0,
                "reward_parent_permission": "public_parent_only",
                "source_type": "public_transition",
                "stage_id": "stage.0.pick_up_key",
                "support_episodes": 5,
                "threshold": -0.5,
                "threshold_provenance": "oracle_flip_median_midpoint",
                "to_value": 0.0,
                "validated_by": "trusted_stage_oracle:stage.0.pick_up_key"
              },
              {
                "atom_id": null,
                "candidate_atom_id": "transition.stage.0.pick_up_key.obs_114.categorical",
                "contrast": 1.0,
                "direction": "increase",
                "from_value": 0.0,
                "negative_rate": 0.0,
                "operator": "categorical_transition",
                "oracle_contrast": 1.0,
                "parent_atom_ids": [
                  "obs.114"
                ],
                "positive_rate": 1.0,
                "repeatability": 1.0,
                "reward_parent_permission": "public_parent_only",
                "source_type": "public_transition",
                "stage_id": "stage.0.pick_up_key",
                "support_episodes": 5,
                "threshold": 0.5,
                "threshold_provenance": "oracle_flip_median_midpoint",
                "to_value": 1.0,
                "validated_by": "trusted_stage_oracle:stage.0.pick_up_key"
              },
              {
                "atom_id": null,
                "candidate_atom_id": "transition.stage.0.pick_up_key.obs_83.categorical",
                "contrast": 1.0,
                "direction": "increase",
                "from_value": 0.0,
                "negative_rate": 0.0,
                "operator": "categorical_transition",
                "oracle_contrast": 1.0,
                "parent_atom_ids": [
                  "obs.83"
                ],
                "positive_rate": 1.0,
                "repeatability": 1.0,
                "reward_parent_permission": "public_parent_only",
                "source_type": "public_transition",
                "stage_id": "stage.0.pick_up_key",
                "support_episodes": 5,
                "threshold": 0.5,
                "threshold_provenance": "oracle_flip_median_midpoint",
                "to_value": 1.0,
                "validated_by": "trusted_stage_oracle:stage.0.pick_up_key"
              },
              {
                "atom_id": null,
                "candidate_atom_id": "transition.stage.0.pick_up_key.obs_86.categorical",
                "contrast": 1.0,
                "direction": "increase",
                "from_value": -1.0,
                "negative_rate": 0.0,
                "operator": "categorical_transition",
                "oracle_contrast": 1.0,
                "parent_atom_ids": [
                  "obs.86"
                ],
                "positive_rate": 1.0,
                "repeatability": 1.0,
                "reward_parent_permission": "public_parent_only",
                "source_type": "public_transition",
                "stage_id": "stage.0.pick_up_key",
                "support_episodes": 5,
                "threshold": -0.5,
                "threshold_provenance": "oracle_flip_median_midpoint",
                "to_value": 0.0,
                "validated_by": "trusted_stage_oracle:stage.0.pick_up_key"
              },
              {
                "atom_id": null,
                "candidate_atom_id": "transition.stage.0.pick_up_key.obs_87.categorical",
                "contrast": 1.0,
                "direction": "increase",
                "from_value": 0.0,
                "negative_rate": 0.0,
                "operator": "categorical_transition",
                "oracle_contrast": 1.0,
                "parent_atom_ids": [
                  "obs.87"
                ],
                "positive_rate": 1.0,
                "repeatability": 1.0,
                "reward_parent_permission": "public_parent_only",
                "source_type": "public_transition",
                "stage_id": "stage.0.pick_up_key",
                "support_episodes": 5,
                "threshold": 0.5,
                "threshold_provenance": "oracle_flip_median_midpoint",
                "to_value": 1.0,
                "validated_by": "trusted_stage_oracle:stage.0.pick_up_key"
              }
            ],
            "raw_completion_rate": 1.0,
            "raw_entry_rate": 1.0,
            "raw_progress_rate": 1.0,
            "stage_id": "stage.0.pick_up_key",
            "status": "completed",
            "weakest_atom_ids": []
          },
          "stage.1.open_door": {
            "blocked_rate": 0.0,
            "completion_rate": 1.0,
            "entry_rate": 1.0,
            "episodes": 5,
            "name": "open door",
            "order": 1,
            "prefix_blocked_episodes": 0,
            "prefix_conditioned": true,
            "prefix_eligible_episodes": 5,
            "prefix_eligible_rate": 1.0,
            "progress_rate": 1.0,
            "public_grounding_candidate_atom_ids": [
              "achievement.persistent_obs_21",
              "achievement.persistent_obs_24",
              "achievement.persistent_obs_33",
              "achievement.persistent_obs_34",
              "achievement.persistent_obs_36",
              "derived.delta.info_public_stage_has_key_info_public_stage_door_open",
              "derived.delta.info_public_stage_has_key_obs_0",
              "derived.delta.info_public_stage_has_key_obs_11",
              "derived.delta.info_public_stage_has_key_obs_12",
              "derived.delta.info_public_stage_has_key_obs_14",
              "derived.delta.info_public_stage_has_key_obs_15",
              "derived.delta.info_public_stage_has_key_obs_17"
            ],
            "public_grounding_candidates": [
              {
                "atom_id": "achievement.persistent_obs_21",
                "contrast": 1.0,
                "negative_rate": 0.0,
                "positive_rate": 1.0,
                "source_type": "derived",
                "support_episodes": 5
              },
              {
                "atom_id": "achievement.persistent_obs_24",
                "contrast": 1.0,
                "negative_rate": 0.0,
                "positive_rate": 1.0,
                "source_type": "derived",
                "support_episodes": 5
              },
              {
                "atom_id": "achievement.persistent_obs_33",
                "contrast": 1.0,
                "negative_rate": 0.0,
                "positive_rate": 1.0,
                "source_type": "derived",
                "support_episodes": 5
              },
              {
                "atom_id": "achievement.persistent_obs_34",
                "contrast": 1.0,
                "negative_rate": 0.0,
                "positive_rate": 1.0,
                "source_type": "derived",
                "support_episodes": 5
              },
              {
                "atom_id": "achievement.persistent_obs_36",
                "contrast": 1.0,
                "negative_rate": 0.0,
                "positive_rate": 1.0,
                "source_type": "derived",
                "support_episodes": 5
              },
              {
                "atom_id": "derived.delta.info_public_stage_has_key_info_public_stage_door_open",
                "contrast": 1.0,
                "negative_rate": 0.0,
                "positive_rate": 1.0,
                "source_type": "derived",
                "support_episodes": 5
              },
              {
                "atom_id": "derived.delta.info_public_stage_has_key_obs_0",
                "contrast": 1.0,
                "negative_rate": 0.0,
                "positive_rate": 1.0,
                "source_type": "derived",
                "support_episodes": 5
              },
              {
                "atom_id": "derived.delta.info_public_stage_has_key_obs_11",
                "contrast": 1.0,
                "negative_rate": 0.0,
                "positive_rate": 1.0,
                "source_type": "derived",
                "support_episodes": 5
              },
              {
                "atom_id": "derived.delta.info_public_stage_has_key_obs_12",
                "contrast": 1.0,
                "negative_rate": 0.0,
                "positive_rate": 1.0,
                "source_type": "derived",
                "support_episodes": 5
              },
              {
                "atom_id": "derived.delta.info_public_stage_has_key_obs_14",
                "contrast": 1.0,
                "negative_rate": 0.0,
                "positive_rate": 1.0,
                "source_type": "derived",
                "support_episodes": 5
              },
              {
                "atom_id": "derived.delta.info_public_stage_has_key_obs_15",
                "contrast": 1.0,
                "negative_rate": 0.0,
                "positive_rate": 1.0,
                "source_type": "derived",
                "support_episodes": 5
              },
              {
                "atom_id": "derived.delta.info_public_stage_has_key_obs_17",
                "contrast": 1.0,
                "negative_rate": 0.0,
                "positive_rate": 1.0,
                "source_type": "derived",
                "support_episodes": 5
              }
            ],
            "public_transition_grounding_candidates": [
              {
                "atom_id": null,
                "candidate_atom_id": "transition.stage.1.open_door.obs_35.categorical",
                "contrast": 0.6,
                "direction": "decrease",
                "from_value": 1.0,
                "negative_rate": 0.0,
                "operator": "categorical_transition",
                "oracle_contrast": 0.6,
                "parent_atom_ids": [
                  "obs.35"
                ],
                "positive_rate": 1.0,
                "repeatability": 0.6,
                "reward_parent_permission": "public_parent_only",
                "source_type": "public_transition",
                "stage_id": "stage.1.open_door",
                "support_episodes": 5,
                "threshold": 0.5,
                "threshold_provenance": "oracle_flip_median_midpoint",
                "to_value": 0.0,
                "validated_by": "trusted_stage_oracle:stage.1.open_door"
              }
            ],
            "raw_completion_rate": 1.0,
            "raw_entry_rate": 1.0,
            "raw_progress_rate": 1.0,
            "stage_id": "stage.1.open_door",
            "status": "completed",
            "weakest_atom_ids": []
          },
          "stage.2.reach_exit": {
            "blocked_rate": 0.0,
            "completion_rate": 1.0,
            "entry_rate": 1.0,
            "episodes": 5,
            "name": "reach exit",
            "order": 2,
            "prefix_blocked_episodes": 0,
            "prefix_conditioned": true,
            "prefix_eligible_episodes": 5,
            "prefix_eligible_rate": 1.0,
            "progress_rate": 1.0,
            "public_grounding_candidate_atom_ids": [
              "achievement.persistent_obs_21",
              "achievement.persistent_obs_24",
              "achievement.persistent_obs_33",
              "achievement.persistent_obs_34",
              "achievement.persistent_obs_36",
              "derived.delta.info_public_stage_has_key_info_public_stage_door_open",
              "derived.delta.info_public_stage_has_key_obs_0",
              "derived.delta.info_public_stage_has_key_obs_11",
              "derived.delta.info_public_stage_has_key_obs_12",
              "derived.delta.info_public_stage_has_key_obs_14",
              "derived.delta.info_public_stage_has_key_obs_15",
              "derived.delta.info_public_stage_has_key_obs_17"
            ],
            "public_grounding_candidates": [
              {
                "atom_id": "achievement.persistent_obs_21",
                "contrast": 1.0,
                "negative_rate": 0.0,
                "positive_rate": 1.0,
                "source_type": "derived",
                "support_episodes": 5
              },
              {
                "atom_id": "achievement.persistent_obs_24",
                "contrast": 1.0,
                "negative_rate": 0.0,
                "positive_rate": 1.0,
                "source_type": "derived",
                "support_episodes": 5
              },
              {
                "atom_id": "achievement.persistent_obs_33",
                "contrast": 1.0,
                "negative_rate": 0.0,
                "positive_rate": 1.0,
                "source_type": "derived",
                "support_episodes": 5
              },
              {
                "atom_id": "achievement.persistent_obs_34",
                "contrast": 1.0,
                "negative_rate": 0.0,
                "positive_rate": 1.0,
                "source_type": "derived",
                "support_episodes": 5
              },
              {
                "atom_id": "achievement.persistent_obs_36",
                "contrast": 1.0,
                "negative_rate": 0.0,
                "positive_rate": 1.0,
                "source_type": "derived",
                "support_episodes": 5
              },
              {
                "atom_id": "derived.delta.info_public_stage_has_key_info_public_stage_door_open",
                "contrast": 1.0,
                "negative_rate": 0.0,
                "positive_rate": 1.0,
                "source_type": "derived",
                "support_episodes": 5
              },
              {
                "atom_id": "derived.delta.info_public_stage_has_key_obs_0",
                "contrast": 1.0,
                "negative_rate": 0.0,
                "positive_rate": 1.0,
                "source_type": "derived",
                "support_episodes": 5
              },
              {
                "atom_id": "derived.delta.info_public_stage_has_key_obs_11",
                "contrast": 1.0,
                "negative_rate": 0.0,
                "positive_rate": 1.0,
                "source_type": "derived",
                "support_episodes": 5
              },
              {
                "atom_id": "derived.delta.info_public_stage_has_key_obs_12",
                "contrast": 1.0,
                "negative_rate": 0.0,
                "positive_rate": 1.0,
                "source_type": "derived",
                "support_episodes": 5
              },
              {
                "atom_id": "derived.delta.info_public_stage_has_key_obs_14",
                "contrast": 1.0,
                "negative_rate": 0.0,
                "positive_rate": 1.0,
                "source_type": "derived",
                "support_episodes": 5
              },
              {
                "atom_id": "derived.delta.info_public_stage_has_key_obs_15",
                "contrast": 1.0,
                "negative_rate": 0.0,
                "positive_rate": 1.0,
                "source_type": "derived",
                "support_episodes": 5
              },
              {
                "atom_id": "derived.delta.info_public_stage_has_key_obs_17",
                "contrast": 1.0,
                "negative_rate": 0.0,
                "positive_rate": 1.0,
                "source_type": "derived",
                "support_episodes": 5
              }
            ],
            "public_transition_grounding_candidates": [
              {
                "atom_id": null,
                "candidate_atom_id": "transition.stage.2.reach_exit.obs_76.threshold",
                "contrast": 0.175,
                "direction": "increase",
                "negative_rate": 0.0,
                "operator": "threshold_crossing",
                "oracle_contrast": 0.175,
                "parent_atom_ids": [
                  "obs.76"
                ],
                "positive_rate": 1.0,
                "repeatability": 1.0,
                "reward_parent_permission": "public_parent_only",
                "source_type": "public_transition",
                "stage_id": "stage.2.reach_exit",
                "support_episodes": 5,
                "threshold": 0.625,
                "threshold_provenance": "oracle_flip_median_midpoint",
                "validated_by": "trusted_stage_oracle:stage.2.reach_exit"
              }
            ],
            "raw_completion_rate": 1.0,
            "raw_entry_rate": 1.0,
            "raw_progress_rate": 1.0,
            "stage_id": "stage.2.reach_exit",
            "status": "completed",
            "weakest_atom_ids": []
          }
        },
        "episodes": 5,
        "permission": "diagnostic_label_only",
        "surface": "trusted_stage_omr"
      },
      "training_initialization": {
        "model_parameters": "fresh_seeded",
        "replay_buffer": "empty",
        "replay_reuse_block_reason": "paper_stage_regime_requires_fresh_replay",
        "stage_frontier_handoff_rejection": null,
        "stage_frontier_reset_handoff": null,
        "stage_training_initialization_plan": {
          "checkpoint_chain": [],
          "checkpoint_refs": [],
          "checkpoint_role": "none_during_prefix_consolidation",
          "final_commit_eligible": false,
          "mode": "prefix_consolidation_cold_start",
          "optimizer": "fresh_current_trial",
          "parameter_transfer": "none",
          "reason": "stage_local_evidence_exists_but_no_single_fresh_policy_has_verified_the_entire_prefix_from_original_reset",
          "replay_buffer": "fresh_current_trial",
          "required_prefix_stage_ids": [
            "stage.0.pick_up_key",
            "stage.1.open_door"
          ],
          "schema_version": "stage_training_initialization_plan.v1",
          "source_stage_id": null,
          "target_stage_id": "stage.1.open_door"
        },
        "warmstart_detail": null
      },
      "trial_id": 45,
      "trial_uid": "trial.456482a26374b3436402d29a"
    },
    {
      "algo_name": "PPO",
      "checkpoint_ref": "outputs/live_v9_unrestricted_doorkey_p3_20260718_r9/doorkey_p3/minigrid_doorkey_p3_full_seed0_20260718_101919/breadth_portfolio/workers/iter1_trial45_genome.7688d1da7a19bf3b/models/iter1_trial45_seed1.zip",
      "effective_obs_contract": {
        "digest": "sha256:d4898c11febd8cba015a77beb193572f7efc6be979ec31ac0833aebe17a6fc81",
        "env_adapter_id": "env_adapter.minigrid_doorkey_5x5_v0.v1",
        "obs_artifact_spec_sha256": "sha256:272a11059ed1b074e0bbb2e021b1d4ad6b643c33bb20cc57bf43a77d3875d033",
        "observation_space": {
          "bounds_sha256": "sha256:79464801f8b736c8681610dfed0d490bc6c6150c4bd449ed0bb1bd6d0ae7f172",
          "dtype": "float32",
          "shape": [
            115
          ],
          "space_type": "Box"
        },
        "raw_dim": 83,
        "representation_applied": true,
        "representation_spec": {
          "construction_policy": "hybrid_full",
          "derived_atom_ids": [
            "derived.llm_semantic.has_key_binary.1d4fdfa398",
            "derived.llm_semantic.key_advantage_shift.9b263a8c47",
            "derived.delta.info_public_stage_has_key_obs_0",
            "derived.delta.info_public_stage_has_key_obs_1",
            "derived.delta.info_public_stage_has_key_obs_2",
            "derived.delta.info_public_stage_has_key_obs_3",
            "derived.delta.info_public_stage_has_key_obs_4",
            "derived.delta.info_public_stage_has_key_obs_5",
            "derived.delta.info_public_stage_has_key_obs_6",
            "derived.delta.info_public_stage_has_key_obs_7",
            "derived.delta.info_public_stage_has_key_obs_8",
            "derived.delta.info_public_stage_has_key_obs_9",
            "derived.delta.info_public_stage_has_key_obs_10",
            "derived.delta.info_public_stage_has_key_obs_11",
            "derived.delta.info_public_stage_has_key_obs_12",
            "derived.delta.info_public_stage_has_key_obs_13",
            "derived.delta.info_public_stage_has_key_obs_14",
            "derived.delta.info_public_stage_has_key_obs_15",
            "derived.delta.info_public_stage_has_key_obs_16",
            "derived.delta.info_public_stage_has_key_obs_17",
            "derived.delta.info_public_stage_has_key_obs_18",
            "derived.delta.info_public_stage_has_key_obs_19",
            "derived.delta.info_public_stage_has_key_obs_20",
            "derived.delta.info_public_stage_has_key_obs_21",
            "derived.delta.info_public_stage_has_key_obs_22",
            "derived.delta.info_public_stage_has_key_obs_23",
            "derived.delta.info_public_stage_has_key_obs_24",
            "derived.delta.info_public_stage_has_key_obs_25",
            "derived.delta.info_public_stage_has_key_obs_26",
            "derived.delta.info_public_stage_has_key_obs_27",
            "derived.delta.info_public_stage_has_key_obs_28",
            "derived.delta.info_public_stage_has_key_obs_29"
          ],
          "derived_atoms": [
            {
              "atom_id": "derived.llm_semantic.has_key_binary.1d4fdfa398",
              "confidence": 0.5,
              "controllability": "unknown",
              "corr_with_reward": 0.0,
              "direction": "unknown",
              "evidence_card": {
                "ablation": {},
                "atom_id": "derived.llm_semantic.has_key_binary.1d4fdfa398",
                "computed_at_iter": 0,
                "computed_at_step": 0,
                "evidence_phase": "bootstrap_probe",
                "promotion_score": 0.0,
                "risk_tags": [],
                "role": "untested",
                "schema_version": "atom_evidence_card.v1",
                "shadow": {
                  "activation_rate": 0.069,
                  "conditional_mi_given_parents": 0.0,
                  "mutual_information": 0.0,
                  "n_samples": 2000.0,
                  "pearson_with_external": 0.0,
                  "spearman_with_external": 0.0,
                  "stage_activation_alignment": 0.0,
                  "temporal_predictive_score": 0.0,
                  "value_max": 1.0,
                  "value_mean": 0.069,
                  "value_min": 0.0,
                  "value_std": 0.25345413786324344
                },
                "uncertainty": 0.7
              },
              "evidence_sources": [
                "llm_semantic_proposer.v1"
              ],
              "formula": "clip(info['public_stage_has_key'], 0, 1)",
              "formula_ast": {
                "ast_repr": "Expression(body=Call(func=Name(id='clip', ctx=Load()), args=[Subscript(value=Name(id='info', ctx=Load()), slice=Constant(value='public_stage_has_key'), ctx=Load()), Constant(value=0), Constant(value=1)], keywords=[]))",
                "info_keys_used": [
                  "public_stage_has_key"
                ],
                "obs_indices_used": []
              },
              "info_key": "public_stage_has_key",
              "kind": "progress",
              "obs_indices": [],
              "parent_atom_ids": [
                "info.public_stage_has_key"
              ],
              "risk_tags": [],
              "schema_version": "derived_atom.v1",
              "semantic_role": "boolean_predicate",
              "semantic_type": "scalar_signal",
              "source": "derived(llm)",
              "source_type": "derived",
              "target_value": null,
              "task_relevance": "stage_support",
              "threshold": null,
              "tier": "INFERRED",
              "units": null
            },
            {
              "atom_id": "derived.llm_semantic.key_advantage_shift.9b263a8c47",
              "confidence": 0.5,
              "controllability": "unknown",
              "corr_with_reward": 0.0,
              "direction": "unknown",
              "evidence_card": {
                "ablation": {},
                "atom_id": "derived.llm_semantic.key_advantage_shift.9b263a8c47",
                "computed_at_iter": 0,
                "computed_at_step": 0,
                "evidence_phase": "bootstrap_probe",
                "promotion_score": 0.0,
                "risk_tags": [],
                "role": "untested",
                "schema_version": "atom_evidence_card.v1",
                "shadow": {
                  "activation_rate": 1.0,
                  "conditional_mi_given_parents": 0.0,
                  "mutual_information": 0.0,
                  "n_samples": 2000.0,
                  "pearson_with_external": 0.0,
                  "spearman_with_external": 0.0,
                  "stage_activation_alignment": 0.0,
                  "temporal_predictive_score": 0.0,
                  "value_max": 1.0,
                  "value_mean": -0.862,
                  "value_min": -1.0,
                  "value_std": 0.5069082757264869
                },
                "uncertainty": 0.7
              },
              "evidence_sources": [
                "llm_semantic_proposer.v1"
              ],
              "formula": "(2 * clip(info['public_stage_has_key'], 0, 1)) - 1",
              "formula_ast": {
                "ast_repr": "Expression(body=BinOp(left=BinOp(left=Constant(value=2), op=Mult(), right=Call(func=Name(id='clip', ctx=Load()), args=[Subscript(value=Name(id='info', ctx=Load()), slice=Constant(value='public_stage_has_key'), ctx=Load()), Constant(value=0), Constant(value=1)], keywords=[])), op=Sub(), right=Constant(value=1)))",
                "info_keys_used": [
                  "public_stage_has_key"
                ],
                "obs_indices_used": []
              },
              "info_key": "public_stage_has_key",
              "kind": "progress",
              "obs_indices": [],
              "parent_atom_ids": [
                "info.public_stage_has_key"
              ],
              "risk_tags": [],
              "schema_version": "derived_atom.v1",
              "semantic_role": "advantage",
              "semantic_type": "scalar_signal",
              "source": "derived(llm)",
              "source_type": "derived",
              "target_value": null,
              "task_relevance": "stage_support",
              "threshold": null,
              "tier": "INFERRED",
              "units": null
            },
            {
              "atom_id": "derived.delta.info_public_stage_has_key_obs_0",
              "confidence": 0.4,
              "controllability": "unknown",
              "corr_with_reward": 0.0,
              "direction": "unknown",
              "evidence_card": {
                "ablation": {},
                "atom_id": "derived.delta.info_public_stage_has_key_obs_0",
                "computed_at_iter": 0,
                "computed_at_step": 0,
                "evidence_phase": "bootstrap_probe",
                "promotion_score": 0.0,
                "risk_tags": [],
                "role": "untested",
                "schema_version": "atom_evidence_card.v1",
                "shadow": {
                  "activation_rate": 1.0,
                  "conditional_mi_given_parents": 0.0,
                  "mutual_information": 0.0,
                  "n_samples": 2000.0,
                  "pearson_with_external": 0.0,
                  "spearman_with_external": 0.0,
                  "stage_activation_alignment": 0.0,
                  "temporal_predictive_score": 0.0,
                  "value_max": 0.7999999970197678,
                  "value_mean": -0.13100000298023223,
                  "value_min": -0.20000000298023224,
                  "value_std": 0.25345413786324344
                },
                "uncertainty": 0.7
              },
              "evidence_sources": [
                "typed_combinator.v1"
              ],
              "formula": "(info['public_stage_has_key']) - (obs[0])",
              "formula_ast": {
                "ast_repr": "Expression(body=BinOp(left=Subscript(value=Name(id='info', ctx=Load()), slice=Constant(value='public_stage_has_key'), ctx=Load()), op=Sub(), right=Subscript(value=Name(id='obs', ctx=Load()), slice=Constant(value=0), ctx=Load())))",
                "info_keys_used": [
                  "public_stage_has_key"
                ],
                "obs_indices_used": [
                  0
                ]
              },
              "info_key": "public_stage_has_key",
              "kind": "progress",
              "obs_indices": [
                0
              ],
              "parent_atom_ids": [
                "info.public_stage_has_key",
                "obs.0"
              ],
              "risk_tags": [],
              "schema_version": "derived_atom.v1",
              "semantic_role": "delta",
              "semantic_type": "scalar_signal",
              "source": "derived(delta)",
              "source_type": "derived",
              "target_value": null,
              "task_relevance": "stage_support",
              "threshold": null,
              "tier": "INFERRED",
              "units": null
            },
            {
              "atom_id": "derived.delta.info_public_stage_has_key_obs_1",
              "confidence": 0.4,
              "controllability": "unknown",
              "corr_with_reward": 0.0,
              "direction": "unknown",
              "evidence_card": {
                "ablation": {},
                "atom_id": "derived.delta.info_public_stage_has_key_obs_1",
                "computed_at_iter": 0,
                "computed_at_step": 0,
                "evidence_phase": "bootstrap_probe",
                "promotion_score": 0.0,
                "risk_tags": [],
                "role": "untested",
                "schema_version": "atom_evidence_card.v1",
                "shadow": {
                  "activation_rate": 0.931,
                  "conditional_mi_given_parents": 0.0,
                  "mutual_information": 0.0,
                  "n_samples": 2000.0,
                  "pearson_with_external": 0.0,
                  "spearman_with_external": 0.0,
                  "stage_activation_alignment": 0.0,
                  "temporal_predictive_score": 0.0,
                  "value_max": 0.0,
                  "value_mean": -0.931,
                  "value_min": -1.0,
                  "value_std": 0.25345413786324344
                },
                "uncertainty": 0.7
              },
              "evidence_sources": [
                "typed_combinator.v1"
              ],
              "formula": "(info['public_stage_has_key']) - (obs[1])",
              "formula_ast": {
                "ast_repr": "Expression(body=BinOp(left=Subscript(value=Name(id='info', ctx=Load()), slice=Constant(value='public_stage_has_key'), ctx=Load()), op=Sub(), right=Subscript(value=Name(id='obs', ctx=Load()), slice=Constant(value=1), ctx=Load())))",
                "info_keys_used": [
                  "public_stage_has_key"
                ],
                "obs_indices_used": [
                  1
                ]
              },
              "info_key": "public_stage_has_key",
              "kind": "progress",
              "obs_indices": [
                1
              ],
              "parent_atom_ids": [
                "info.public_stage_has_key",
                "obs.1"
              ],
              "risk_tags": [],
              "schema_version": "derived_atom.v1",
              "semantic_role": "delta",
              "semantic_type": "scalar_signal",
              "source": "derived(delta)",
              "source_type": "derived",
              "target_value": null,
              "task_relevance": "stage_support",
              "threshold": null,
              "tier": "INFERRED",
              "units": null
            },
            {
              "atom_id": "derived.delta.info_public_stage_has_key_obs_2",
              "confidence": 0.4,
              "controllability": "unknown",
              "corr_with_reward": 0.0,
              "direction": "unknown",
              "evidence_card": {
                "ablation": {},
                "atom_id": "derived.delta.info_public_stage_has_key_obs_2",
                "computed_at_iter": 0,
                "computed_at_step": 0,
                "evidence_phase": "bootstrap_probe",
                "promotion_score": 0.0,
                "risk_tags": [],
                "role": "untested",
                "schema_version": "atom_evidence_card.v1",
                "shadow": {
                  "activation_rate": 0.069,
                  "conditional_mi_given_parents": 0.0,
                  "mutual_information": 0.0,
                  "n_samples": 2000.0,
                  "pearson_with_external": 0.0,
                  "spearman_with_external": 0.0,
                  "stage_activation_alignment": 0.0,
                  "temporal_predictive_score": 0.0,
                  "value_max": 1.0,
                  "value_mean": 0.069,
                  "value_min": 0.0,
                  "value_std": 0.25345413786324344
                },
                "uncertainty": 0.7
              },
              "evidence_sources": [
                "typed_combinator.v1"
              ],
              "formula": "(info['public_stage_has_key']) - (obs[2])",
              "formula_ast": {
                "ast_repr": "Expression(body=BinOp(left=Subscript(value=Name(id='info', ctx=Load()), slice=Constant(value='public_stage_has_key'), ctx=Load()), op=Sub(), right=Subscript(value=Name(id='obs', ctx=Load()), slice=Constant(value=2), ctx=Load())))",
                "info_keys_used": [
                  "public_stage_has_key"
                ],
                "obs_indices_used": [
                  2
                ]
              },
              "info_key": "public_stage_has_key",
              "kind": "progress",
              "obs_indices": [
                2
              ],
              "parent_atom_ids": [
                "info.public_stage_has_key",
                "obs.2"
              ],
              "risk_tags": [],
              "schema_version": "derived_atom.v1",
              "semantic_role": "delta",
              "semantic_type": "scalar_signal",
              "source": "derived(delta)",
              "source_type": "derived",
              "target_value": null,
              "task_relevance": "stage_support",
              "threshold": null,
              "tier": "INFERRED",
              "units": null
            },
            {
              "atom_id": "derived.delta.info_public_stage_has_key_obs_3",
              "confidence": 0.4,
              "controllability": "unknown",
              "corr_with_reward": 0.0,
              "direction": "unknown",
              "evidence_card": {
                "ablation": {},
                "atom_id": "derived.delta.info_public_stage_has_key_obs_3",
                "computed_at_iter": 0,
                "computed_at_step": 0,
                "evidence_phase": "bootstrap_probe",
                "promotion_score": 0.0,
                "risk_tags": [],
                "role": "untested",
                "schema_version": "atom_evidence_card.v1",
                "shadow": {
                  "activation_rate": 1.0,
                  "conditional_mi_given_parents": 0.0,
                  "mutual_information": 0.0,
                  "n_samples": 2000.0,
                  "pearson_with_external": 0.0,
                  "spearman_with_external": 0.0,
                  "stage_activation_alignment": 0.0,
                  "temporal_predictive_score": 0.0,
                  "value_max": 0.7999999970197678,
                  "value_mean": -0.13100000298023223,
                  "value_min": -0.20000000298023224,
                  "value_std": 0.25345413786324344
                },
                "uncertainty": 0.7
              },
              "evidence_sources": [
                "typed_combinator.v1"
              ],
              "formula": "(info['public_stage_has_key']) - (obs[3])",
              "formula_ast": {
                "ast_repr": "Expression(body=BinOp(left=Subscript(value=Name(id='info', ctx=Load()), slice=Constant(value='public_stage_has_key'), ctx=Load()), op=Sub(), right=Subscript(value=Name(id='obs', ctx=Load()), slice=Constant(value=3), ctx=Load())))",
                "info_keys_used": [
                  "public_stage_has_key"
                ],
                "obs_indices_used": [
                  3
                ]
              },
              "info_key": "public_stage_has_key",
              "kind": "progress",
              "obs_indices": [
                3
              ],
              "parent_atom_ids": [
                "info.public_stage_has_key",
                "obs.3"
              ],
              "risk_tags": [],
              "schema_version": "derived_atom.v1",
              "semantic_role": "delta",
              "semantic_type": "scalar_signal",
              "source": "derived(delta)",
              "source_type": "derived",
              "target_value": null,
              "task_relevance": "stage_support",
              "threshold": null,
              "tier": "INFERRED",
              "units": null
            },
            {
              "atom_id": "derived.delta.info_public_stage_has_key_obs_4",
              "confidence": 0.4,
              "controllability": "unknown",
              "corr_with_reward": 0.0,
              "direction": "unknown",
              "evidence_card": {
                "ablation": {},
                "atom_id": "derived.delta.info_public_stage_has_key_obs_4",
                "computed_at_iter": 0,
                "computed_at_step": 0,
                "evidence_phase": "bootstrap_probe",
                "promotion_score": 0.0,
                "risk_tags": [],
                "role": "untested",
                "schema_version": "atom_evidence_card.v1",
                "shadow": {
                  "activation_rate": 0.931,
                  "conditional_mi_given_parents": 0.0,
                  "mutual_information": 0.0,
                  "n_samples": 2000.0,
                  "pearson_with_external": 0.0,
                  "spearman_with_external": 0.0,
                  "stage_activation_alignment": 0.0,
                  "temporal_predictive_score": 0.0,
                  "value_max": 0.0,
                  "value_mean": -0.931,
                  "value_min": -1.0,
                  "value_std": 0.25345413786324344
                },
                "uncertainty": 0.7
              },
              "evidence_sources": [
                "typed_combinator.v1"
              ],
              "formula": "(info['public_stage_has_key']) - (obs[4])",
              "formula_ast": {
                "ast_repr": "Expression(body=BinOp(left=Subscript(value=Name(id='info', ctx=Load()), slice=Constant(value='public_stage_has_key'), ctx=Load()), op=Sub(), right=Subscript(value=Name(id='obs', ctx=Load()), slice=Constant(value=4), ctx=Load())))",
                "info_keys_used": [
                  "public_stage_has_key"
                ],
                "obs_indices_used": [
                  4
                ]
              },
              "info_key": "public_stage_has_key",
              "kind": "progress",
              "obs_indices": [
                4
              ],
              "parent_atom_ids": [
                "info.public_stage_has_key",
                "obs.4"
              ],
              "risk_tags": [],
              "schema_version": "derived_atom.v1",
              "semantic_role": "delta",
              "semantic_type": "scalar_signal",
              "source": "derived(delta)",
              "source_type": "derived",
              "target_value": null,
              "task_relevance": "stage_support",
              "threshold": null,
              "tier": "INFERRED",
              "units": null
            },
            {
              "atom_id": "derived.delta.info_public_stage_has_key_obs_5",
              "confidence": 0.4,
              "controllability": "unknown",
              "corr_with_reward": 0.0,
              "direction": "unknown",
              "evidence_card": {
                "ablation": {},
                "atom_id": "derived.delta.info_public_stage_has_key_obs_5",
                "computed_at_iter": 0,
                "computed_at_step": 0,
                "evidence_phase": "bootstrap_probe",
                "promotion_score": 0.0,
                "risk_tags": [],
                "role": "untested",
                "schema_version": "atom_evidence_card.v1",
                "shadow": {
                  "activation_rate": 0.069,
                  "conditional_mi_given_parents": 0.0,
                  "mutual_information": 0.0,
                  "n_samples": 2000.0,
                  "pearson_with_external": 0.0,
                  "spearman_with_external": 0.0,
                  "stage_activation_alignment": 0.0,
                  "temporal_predictive_score": 0.0,
                  "value_max": 1.0,
                  "value_mean": 0.069,
                  "value_min": 0.0,
                  "value_std": 0.25345413786324344
                },
                "uncertainty": 0.7
              },
              "evidence_sources": [
                "typed_combinator.v1"
              ],
              "formula": "(info['public_stage_has_key']) - (obs[5])",
              "formula_ast": {
                "ast_repr": "Expression(body=BinOp(left=Subscript(value=Name(id='info', ctx=Load()), slice=Constant(value='public_stage_has_key'), ctx=Load()), op=Sub(), right=Subscript(value=Name(id='obs', ctx=Load()), slice=Constant(value=5), ctx=Load())))",
                "info_keys_used": [
                  "public_stage_has_key"
                ],
                "obs_indices_used": [
                  5
                ]
              },
              "info_key": "public_stage_has_key",
              "kind": "progress",
              "obs_indices": [
                5
              ],
              "parent_atom_ids": [
                "info.public_stage_has_key",
                "obs.5"
              ],
              "risk_tags": [],
              "schema_version": "derived_atom.v1",
              "semantic_role": "delta",
              "semantic_type": "scalar_signal",
              "source": "derived(delta)",
              "source_type": "derived",
              "target_value": null,
              "task_relevance": "stage_support",
              "threshold": null,
              "tier": "INFERRED",
              "units": null
            },
            {
              "atom_id": "derived.delta.info_public_stage_has_key_obs_6",
              "confidence": 0.4,
              "controllability": "unknown",
              "corr_with_reward": 0.0,
              "direction": "unknown",
              "evidence_card": {
                "ablation": {},
                "atom_id": "derived.delta.info_public_stage_has_key_obs_6",
                "computed_at_iter": 0,
                "computed_at_step": 0,
                "evidence_phase": "bootstrap_probe",
                "promotion_score": 0.0,
                "risk_tags": [],
                "role": "untested",
                "schema_version": "atom_evidence_card.v1",
                "shadow": {
                  "activation_rate": 1.0,
                  "conditional_mi_given_parents": 0.0,
                  "mutual_information": 0.0,
                  "n_samples": 2000.0,
                  "pearson_with_external": 0.0,
                  "spearman_with_external": 0.0,
                  "stage_activation_alignment": 0.0,
                  "temporal_predictive_score": 0.0,
                  "value_max": 0.7999999970197678,
                  "value_mean": -0.13100000298023223,
                  "value_min": -0.20000000298023224,
                  "value_std": 0.25345413786324344
                },
                "uncertainty": 0.7
              },
              "evidence_sources": [
                "typed_combinator.v1"
              ],
              "formula": "(info['public_stage_has_key']) - (obs[6])",
              "formula_ast": {
                "ast_repr": "Expression(body=BinOp(left=Subscript(value=Name(id='info', ctx=Load()), slice=Constant(value='public_stage_has_key'), ctx=Load()), op=Sub(), right=Subscript(value=Name(id='obs', ctx=Load()), slice=Constant(value=6), ctx=Load())))",
                "info_keys_used": [
                  "public_stage_has_key"
                ],
                "obs_indices_used": [
                  6
                ]
              },
              "info_key": "public_stage_has_key",
              "kind": "progress",
              "obs_indices": [
                6
              ],
              "parent_atom_ids": [
                "info.public_stage_has_key",
                "obs.6"
              ],
              "risk_tags": [],
              "schema_version": "derived_atom.v1",
              "semantic_role": "delta",
              "semantic_type": "scalar_signal",
              "source": "derived(delta)",
              "source_type": "derived",
              "target_value": null,
              "task_relevance": "stage_support",
              "threshold": null,
              "tier": "INFERRED",
              "units": null
            },
            {
              "atom_id": "derived.delta.info_public_stage_has_key_obs_7",
              "confidence": 0.4,
              "controllability": "unknown",
              "corr_with_reward": 0.0,
              "direction": "unknown",
              "evidence_card": {
                "ablation": {},
                "atom_id": "derived.delta.info_public_stage_has_key_obs_7",
                "computed_at_iter": 0,
                "computed_at_step": 0,
                "evidence_phase": "bootstrap_probe",
                "promotion_score": 0.0,
                "risk_tags": [],
                "role": "untested",
                "schema_version": "atom_evidence_card.v1",
                "shadow": {
                  "activation_rate": 0.931,
                  "conditional_mi_given_parents": 0.0,
                  "mutual_information": 0.0,
                  "n_samples": 2000.0,
                  "pearson_with_external": 0.0,
                  "spearman_with_external": 0.0,
                  "stage_activation_alignment": 0.0,
                  "temporal_predictive_score": 0.0,
                  "value_max": 0.0,
                  "value_mean": -0.931,
                  "value_min": -1.0,
                  "value_std": 0.25345413786324344
                },
                "uncertainty": 0.7
              },
              "evidence_sources": [
                "typed_combinator.v1"
              ],
              "formula": "(info['public_stage_has_key']) - (obs[7])",
              "formula_ast": {
                "ast_repr": "Expression(body=BinOp(left=Subscript(value=Name(id='info', ctx=Load()), slice=Constant(value='public_stage_has_key'), ctx=Load()), op=Sub(), right=Subscript(value=Name(id='obs', ctx=Load()), slice=Constant(value=7), ctx=Load())))",
                "info_keys_used": [
                  "public_stage_has_key"
                ],
                "obs_indices_used": [
                  7
                ]
              },
              "info_key": "public_stage_has_key",
              "kind": "progress",
              "obs_indices": [
                7
              ],
              "parent_atom_ids": [
                "info.public_stage_has_key",
                "obs.7"
              ],
              "risk_tags": [],
              "schema_version": "derived_atom.v1",
              "semantic_role": "delta",
              "semantic_type": "scalar_signal",
              "source": "derived(delta)",
              "source_type": "derived",
              "target_value": null,
              "task_relevance": "stage_support",
              "threshold": null,
              "tier": "INFERRED",
              "units": null
            },
            {
              "atom_id": "derived.delta.info_public_stage_has_key_obs_8",
              "confidence": 0.4,
              "controllability": "unknown",
              "corr_with_reward": 0.0,
              "direction": "unknown",
              "evidence_card": {
                "ablation": {},
                "atom_id": "derived.delta.info_public_stage_has_key_obs_8",
                "computed_at_iter": 0,
                "computed_at_step": 0,
                "evidence_phase": "bootstrap_probe",
                "promotion_score": 0.0,
                "risk_tags": [],
                "role": "untested",
                "schema_version": "atom_evidence_card.v1",
                "shadow": {
                  "activation_rate": 0.069,
                  "conditional_mi_given_parents": 0.0,
                  "mutual_information": 0.0,
                  "n_samples": 2000.0,
                  "pearson_with_external": 0.0,
                  "spearman_with_external": 0.0,
                  "stage_activation_alignment": 0.0,
                  "temporal_predictive_score": 0.0,
                  "value_max": 1.0,
                  "value_mean": 0.069,
                  "value_min": 0.0,
                  "value_std": 0.25345413786324344
                },
                "uncertainty": 0.7
              },
              "evidence_sources": [
                "typed_combinator.v1"
              ],
              "formula": "(info['public_stage_has_key']) - (obs[8])",
              "formula_ast": {
                "ast_repr": "Expression(body=BinOp(left=Subscript(value=Name(id='info', ctx=Load()), slice=Constant(value='public_stage_has_key'), ctx=Load()), op=Sub(), right=Subscript(value=Name(id='obs', ctx=Load()), slice=Constant(value=8), ctx=Load())))",
                "info_keys_used": [
                  "public_stage_has_key"
                ],
                "obs_indices_used": [
                  8
                ]
              },
              "info_key": "public_stage_has_key",
              "kind": "progress",
              "obs_indices": [
                8
              ],
              "parent_atom_ids": [
                "info.public_stage_has_key",
                "obs.8"
              ],
              "risk_tags": [],
              "schema_version": "derived_atom.v1",
              "semantic_role": "delta",
              "semantic_type": "scalar_signal",
              "source": "derived(delta)",
              "source_type": "derived",
              "target_value": null,
              "task_relevance": "stage_support",
              "threshold": null,
              "tier": "INFERRED",
              "units": null
            },
            {
              "atom_id": "derived.delta.info_public_stage_has_key_obs_9",
              "confidence": 0.4,
              "controllability": "unknown",
              "corr_with_reward": 0.0,
              "direction": "unknown",
              "evidence_card": {
                "ablation": {},
                "atom_id": "derived.delta.info_public_stage_has_key_obs_9",
                "computed_at_iter": 0,
                "computed_at_step": 0,
                "evidence_phase": "bootstrap_probe",
                "promotion_score": 0.0,
                "risk_tags": [],
                "role": "untested",
                "schema_version": "atom_evidence_card.v1",
                "shadow": {
                  "activation_rate": 1.0,
                  "conditional_mi_given_parents": 0.0,
                  "mutual_information": 0.0,
                  "n_samples": 2000.0,
                  "pearson_with_external": 0.0,
                  "spearman_with_external": 0.0,
                  "stage_activation_alignment": 0.0,
                  "temporal_predictive_score": 0.0,
                  "value_max": 0.7999999970197678,
                  "value_mean": -0.13100000298023223,
                  "value_min": -0.20000000298023224,
                  "value_std": 0.25345413786324344
                },
                "uncertainty": 0.7
              },
              "evidence_sources": [
                "typed_combinator.v1"
              ],
              "formula": "(info['public_stage_has_key']) - (obs[9])",
              "formula_ast": {
                "ast_repr": "Expression(body=BinOp(left=Subscript(value=Name(id='info', ctx=Load()), slice=Constant(value='public_stage_has_key'), ctx=Load()), op=Sub(), right=Subscript(value=Name(id='obs', ctx=Load()), slice=Constant(value=9), ctx=Load())))",
                "info_keys_used": [
                  "public_stage_has_key"
                ],
                "obs_indices_used": [
                  9
                ]
              },
              "info_key": "public_stage_has_key",
              "kind": "progress",
              "obs_indices": [
                9
              ],
              "parent_atom_ids": [
                "info.public_stage_has_key",
                "obs.9"
              ],
              "risk_tags": [],
              "schema_version": "derived_atom.v1",
              "semantic_role": "delta",
              "semantic_type": "scalar_signal",
              "source": "derived(delta)",
              "source_type": "derived",
              "target_value": null,
              "task_relevance": "stage_support",
              "threshold": null,
              "tier": "INFERRED",
              "units": null
            },
            {
              "atom_id": "derived.delta.info_public_stage_has_key_obs_10",
              "confidence": 0.4,
              "controllability": "unknown",
              "corr_with_reward": 0.0,
              "direction": "unknown",
              "evidence_card": {
                "ablation": {},
                "atom_id": "derived.delta.info_public_stage_has_key_obs_10",
                "computed_at_iter": 0,
                "computed_at_step": 0,
                "evidence_phase": "bootstrap_probe",
                "promotion_score": 0.0,
                "risk_tags": [],
                "role": "untested",
                "schema_version": "atom_evidence_card.v1",
                "shadow": {
                  "activation_rate": 0.931,
                  "conditional_mi_given_parents": 0.0,
                  "mutual_information": 0.0,
                  "n_samples": 2000.0,
                  "pearson_with_external": 0.0,
                  "spearman_with_external": 0.0,
                  "stage_activation_alignment": 0.0,
                  "temporal_predictive_score": 0.0,
                  "value_max": 0.0,
                  "value_mean": -0.931,
                  "value_min": -1.0,
                  "value_std": 0.25345413786324344
                },
                "uncertainty": 0.7
              },
              "evidence_sources": [
                "typed_combinator.v1"
              ],
              "formula": "(info['public_stage_has_key']) - (obs[10])",
              "formula_ast": {
                "ast_repr": "Expression(body=BinOp(left=Subscript(value=Name(id='info', ctx=Load()), slice=Constant(value='public_stage_has_key'), ctx=Load()), op=Sub(), right=Subscript(value=Name(id='obs', ctx=Load()), slice=Constant(value=10), ctx=Load())))",
                "info_keys_used": [
                  "public_stage_has_key"
                ],
                "obs_indices_used": [
                  10
                ]
              },
              "info_key": "public_stage_has_key",
              "kind": "progress",
              "obs_indices": [
                10
              ],
              "parent_atom_ids": [
                "info.public_stage_has_key",
                "obs.10"
              ],
              "risk_tags": [],
              "schema_version": "derived_atom.v1",
              "semantic_role": "delta",
              "semantic_type": "scalar_signal",
              "source": "derived(delta)",
              "source_type": "derived",
              "target_value": null,
              "task_relevance": "stage_support",
              "threshold": null,
              "tier": "INFERRED",
              "units": null
            },
            {
              "atom_id": "derived.delta.info_public_stage_has_key_obs_11",
              "confidence": 0.4,
              "controllability": "unknown",
              "corr_with_reward": 0.0,
              "direction": "unknown",
              "evidence_card": {
                "ablation": {},
                "atom_id": "derived.delta.info_public_stage_has_key_obs_11",
                "computed_at_iter": 0,
                "computed_at_step": 0,
                "evidence_phase": "bootstrap_probe",
                "promotion_score": 0.0,
                "risk_tags": [],
                "role": "untested",
                "schema_version": "atom_evidence_card.v1",
                "shadow": {
                  "activation_rate": 0.069,
                  "conditional_mi_given_parents": 0.0,
                  "mutual_information": 0.0,
                  "n_samples": 2000.0,
                  "pearson_with_external": 0.0,
                  "spearman_with_external": 0.0,
                  "stage_activation_alignment": 0.0,
                  "temporal_predictive_score": 0.0,
                  "value_max": 1.0,
                  "value_mean": 0.069,
                  "value_min": 0.0,
                  "value_std": 0.25345413786324344
                },
                "uncertainty": 0.7
              },
              "evidence_sources": [
                "typed_combinator.v1"
              ],
              "formula": "(info['public_stage_has_key']) - (obs[11])",
              "formula_ast": {
                "ast_repr": "Expression(body=BinOp(left=Subscript(value=Name(id='info', ctx=Load()), slice=Constant(value='public_stage_has_key'), ctx=Load()), op=Sub(), right=Subscript(value=Name(id='obs', ctx=Load()), slice=Constant(value=11), ctx=Load())))",
                "info_keys_used": [
                  "public_stage_has_key"
                ],
                "obs_indices_used": [
                  11
                ]
              },
              "info_key": "public_stage_has_key",
              "kind": "progress",
              "obs_indices": [
                11
              ],
              "parent_atom_ids": [
                "info.public_stage_has_key",
                "obs.11"
              ],
              "risk_tags": [],
              "schema_version": "derived_atom.v1",
              "semantic_role": "delta",
              "semantic_type": "scalar_signal",
              "source": "derived(delta)",
              "source_type": "derived",
              "target_value": null,
              "task_relevance": "stage_support",
              "threshold": null,
              "tier": "INFERRED",
              "units": null
            },
            {
              "atom_id": "derived.delta.info_public_stage_has_key_obs_12",
              "confidence": 0.4,
              "controllability": "unknown",
              "corr_with_reward": 0.0,
              "direction": "unknown",
              "evidence_card": {
                "ablation": {},
                "atom_id": "derived.delta.info_public_stage_has_key_obs_12",
                "computed_at_iter": 0,
                "computed_at_step": 0,
                "evidence_phase": "bootstrap_probe",
                "promotion_score": 0.0,
                "risk_tags": [],
                "role": "untested",
                "schema_version": "atom_evidence_card.v1",
                "shadow": {
                  "activation_rate": 1.0,
                  "conditional_mi_given_parents": 0.0,
                  "mutual_information": 0.0,
                  "n_samples": 2000.0,
                  "pearson_with_external": 0.0,
                  "spearman_with_external": 0.0,
                  "stage_activation_alignment": 0.0,
                  "temporal_predictive_score": 0.0,
                  "value_max": 0.7999999970197678,
                  "value_mean": -0.13100000298023223,
                  "value_min": -0.20000000298023224,
                  "value_std": 0.25345413786324344
                },
                "uncertainty": 0.7
              },
              "evidence_sources": [
                "typed_combinator.v1"
              ],
              "formula": "(info['public_stage_has_key']) - (obs[12])",
              "formula_ast": {
                "ast_repr": "Expression(body=BinOp(left=Subscript(value=Name(id='info', ctx=Load()), slice=Constant(value='public_stage_has_key'), ctx=Load()), op=Sub(), right=Subscript(value=Name(id='obs', ctx=Load()), slice=Constant(value=12), ctx=Load())))",
                "info_keys_used": [
                  "public_stage_has_key"
                ],
                "obs_indices_used": [
                  12
                ]
              },
              "info_key": "public_stage_has_key",
              "kind": "progress",
              "obs_indices": [
                12
              ],
              "parent_atom_ids": [
                "info.public_stage_has_key",
                "obs.12"
              ],
              "risk_tags": [],
              "schema_version": "derived_atom.v1",
              "semantic_role": "delta",
              "semantic_type": "scalar_signal",
              "source": "derived(delta)",
              "source_type": "derived",
              "target_value": null,
              "task_relevance": "stage_support",
              "threshold": null,
              "tier": "INFERRED",
              "units": null
            },
            {
              "atom_id": "derived.delta.info_public_stage_has_key_obs_13",
              "confidence": 0.4,
              "controllability": "unknown",
              "corr_with_reward": 0.0,
              "direction": "unknown",
              "evidence_card": {
                "ablation": {},
                "atom_id": "derived.delta.info_public_stage_has_key_obs_13",
                "computed_at_iter": 0,
                "computed_at_step": 0,
                "evidence_phase": "bootstrap_probe",
                "promotion_score": 0.0,
                "risk_tags": [],
                "role": "untested",
                "schema_version": "atom_evidence_card.v1",
                "shadow": {
                  "activation_rate": 0.931,
                  "conditional_mi_given_parents": 0.0,
                  "mutual_information": 0.0,
                  "n_samples": 2000.0,
                  "pearson_with_external": 0.0,
                  "spearman_with_external": 0.0,
                  "stage_activation_alignment": 0.0,
                  "temporal_predictive_score": 0.0,
                  "value_max": 0.0,
                  "value_mean": -0.931,
                  "value_min": -1.0,
                  "value_std": 0.25345413786324344
                },
                "uncertainty": 0.7
              },
              "evidence_sources": [
                "typed_combinator.v1"
              ],
              "formula": "(info['public_stage_has_key']) - (obs[13])",
              "formula_ast": {
                "ast_repr": "Expression(body=BinOp(left=Subscript(value=Name(id='info', ctx=Load()), slice=Constant(value='public_stage_has_key'), ctx=Load()), op=Sub(), right=Subscript(value=Name(id='obs', ctx=Load()), slice=Constant(value=13), ctx=Load())))",
                "info_keys_used": [
                  "public_stage_has_key"
                ],
                "obs_indices_used": [
                  13
                ]
              },
              "info_key": "public_stage_has_key",
              "kind": "progress",
              "obs_indices": [
                13
              ],
              "parent_atom_ids": [
                "info.public_stage_has_key",
                "obs.13"
              ],
              "risk_tags": [],
              "schema_version": "derived_atom.v1",
              "semantic_role": "delta",
              "semantic_type": "scalar_signal",
              "source": "derived(delta)",
              "source_type": "derived",
              "target_value": null,
              "task_relevance": "stage_support",
              "threshold": null,
              "tier": "INFERRED",
              "units": null
            },
            {
              "atom_id": "derived.delta.info_public_stage_has_key_obs_14",
              "confidence": 0.4,
              "controllability": "unknown",
              "corr_with_reward": 0.0,
              "direction": "unknown",
              "evidence_card": {
                "ablation": {},
                "atom_id": "derived.delta.info_public_stage_has_key_obs_14",
                "computed_at_iter": 0,
                "computed_at_step": 0,
                "evidence_phase": "bootstrap_probe",
                "promotion_score": 0.0,
                "risk_tags": [],
                "role": "untested",
                "schema_version": "atom_evidence_card.v1",
                "shadow": {
                  "activation_rate": 0.069,
                  "conditional_mi_given_parents": 0.0,
                  "mutual_information": 0.0,
                  "n_samples": 2000.0,
                  "pearson_with_external": 0.0,
                  "spearman_with_external": 0.0,
                  "stage_activation_alignment": 0.0,
                  "temporal_predictive_score": 0.0,
                  "value_max": 1.0,
                  "value_mean": 0.069,
                  "value_min": 0.0,
                  "value_std": 0.25345413786324344
                },
                "uncertainty": 0.7
              },
              "evidence_sources": [
                "typed_combinator.v1"
              ],
              "formula": "(info['public_stage_has_key']) - (obs[14])",
              "formula_ast": {
                "ast_repr": "Expression(body=BinOp(left=Subscript(value=Name(id='info', ctx=Load()), slice=Constant(value='public_stage_has_key'), ctx=Load()), op=Sub(), right=Subscript(value=Name(id='obs', ctx=Load()), slice=Constant(value=14), ctx=Load())))",
                "info_keys_used": [
                  "public_stage_has_key"
                ],
                "obs_indices_used": [
                  14
                ]
              },
              "info_key": "public_stage_has_key",
              "kind": "progress",
              "obs_indices": [
                14
              ],
              "parent_atom_ids": [
                "info.public_stage_has_key",
                "obs.14"
              ],
              "risk_tags": [],
              "schema_version": "derived_atom.v1",
              "semantic_role": "delta",
              "semantic_type": "scalar_signal",
              "source": "derived(delta)",
              "source_type": "derived",
              "target_value": null,
              "task_relevance": "stage_support",
              "threshold": null,
              "tier": "INFERRED",
              "units": null
            },
            {
              "atom_id": "derived.delta.info_public_stage_has_key_obs_15",
              "confidence": 0.4,
              "controllability": "unknown",
              "corr_with_reward": 0.0,
              "direction": "unknown",
              "evidence_card": {
                "ablation": {},
                "atom_id": "derived.delta.info_public_stage_has_key_obs_15",
                "computed_at_iter": 0,
                "computed_at_step": 0,
                "evidence_phase": "bootstrap_probe",
                "promotion_score": 0.0,
                "risk_tags": [],
                "role": "untested",
                "schema_version": "atom_evidence_card.v1",
                "shadow": {
                  "activation_rate": 1.0,
                  "conditional_mi_given_parents": 0.0,
                  "mutual_information": 0.0,
                  "n_samples": 2000.0,
                  "pearson_with_external": 0.0,
                  "spearman_with_external": 0.0,
                  "stage_activation_alignment": 0.0,
                  "temporal_predictive_score": 0.0,
                  "value_max": 0.7999999970197678,
                  "value_mean": -0.13100000298023223,
                  "value_min": -0.20000000298023224,
                  "value_std": 0.25345413786324344
                },
                "uncertainty": 0.7
              },
              "evidence_sources": [
                "typed_combinator.v1"
              ],
              "formula": "(info['public_stage_has_key']) - (obs[15])",
              "formula_ast": {
                "ast_repr": "Expression(body=BinOp(left=Subscript(value=Name(id='info', ctx=Load()), slice=Constant(value='public_stage_has_key'), ctx=Load()), op=Sub(), right=Subscript(value=Name(id='obs', ctx=Load()), slice=Constant(value=15), ctx=Load())))",
                "info_keys_used": [
                  "public_stage_has_key"
                ],
                "obs_indices_used": [
                  15
                ]
              },
              "info_key": "public_stage_has_key",
              "kind": "progress",
              "obs_indices": [
                15
              ],
              "parent_atom_ids": [
                "info.public_stage_has_key",
                "obs.15"
              ],
              "risk_tags": [],
              "schema_version": "derived_atom.v1",
              "semantic_role": "delta",
              "semantic_type": "scalar_signal",
              "source": "derived(delta)",
              "source_type": "derived",
              "target_value": null,
              "task_relevance": "stage_support",
              "threshold": null,
              "tier": "INFERRED",
              "units": null
            },
            {
              "atom_id": "derived.delta.info_public_stage_has_key_obs_16",
              "confidence": 0.4,
              "controllability": "unknown",
              "corr_with_reward": 0.0,
              "direction": "unknown",
              "evidence_card": {
                "ablation": {},
                "atom_id": "derived.delta.info_public_stage_has_key_obs_16",
                "computed_at_iter": 0,
                "computed_at_step": 0,
                "evidence_phase": "bootstrap_probe",
                "promotion_score": 0.0,
                "risk_tags": [],
                "role": "untested",
                "schema_version": "atom_evidence_card.v1",
                "shadow": {
                  "activation_rate": 0.931,
                  "conditional_mi_given_parents": 0.0,
                  "mutual_information": 0.0,
                  "n_samples": 2000.0,
                  "pearson_with_external": 0.0,
                  "spearman_with_external": 0.0,
                  "stage_activation_alignment": 0.0,
                  "temporal_predictive_score": 0.0,
                  "value_max": 0.0,
                  "value_mean": -0.931,
                  "value_min": -1.0,
                  "value_std": 0.25345413786324344
                },
                "uncertainty": 0.7
              },
              "evidence_sources": [
                "typed_combinator.v1"
              ],
              "formula": "(info['public_stage_has_key']) - (obs[16])",
              "formula_ast": {
                "ast_repr": "Expression(body=BinOp(left=Subscript(value=Name(id='info', ctx=Load()), slice=Constant(value='public_stage_has_key'), ctx=Load()), op=Sub(), right=Subscript(value=Name(id='obs', ctx=Load()), slice=Constant(value=16), ctx=Load())))",
                "info_keys_used": [
                  "public_stage_has_key"
                ],
                "obs_indices_used": [
                  16
                ]
              },
              "info_key": "public_stage_has_key",
              "kind": "progress",
              "obs_indices": [
                16
              ],
              "parent_atom_ids": [
                "info.public_stage_has_key",
                "obs.16"
              ],
              "risk_tags": [],
              "schema_version": "derived_atom.v1",
              "semantic_role": "delta",
              "semantic_type": "scalar_signal",
              "source": "derived(delta)",
              "source_type": "derived",
              "target_value": null,
              "task_relevance": "stage_support",
              "threshold": null,
              "tier": "INFERRED",
              "units": null
            },
            {
              "atom_id": "derived.delta.info_public_stage_has_key_obs_17",
              "confidence": 0.4,
              "controllability": "unknown",
              "corr_with_reward": 0.0,
              "direction": "unknown",
              "evidence_card": {
                "ablation": {},
                "atom_id": "derived.delta.info_public_stage_has_key_obs_17",
                "computed_at_iter": 0,
                "computed_at_step": 0,
                "evidence_phase": "bootstrap_probe",
                "promotion_score": 0.0,
                "risk_tags": [],
                "role": "untested",
                "schema_version": "atom_evidence_card.v1",
                "shadow": {
                  "activation_rate": 0.069,
                  "conditional_mi_given_parents": 0.0,
                  "mutual_information": 0.0,
                  "n_samples": 2000.0,
                  "pearson_with_external": 0.0,
                  "spearman_with_external": 0.0,
                  "stage_activation_alignment": 0.0,
                  "temporal_predictive_score": 0.0,
                  "value_max": 1.0,
                  "value_mean": 0.069,
                  "value_min": 0.0,
                  "value_std": 0.25345413786324344
                },
                "uncertainty": 0.7
              },
              "evidence_sources": [
                "typed_combinator.v1"
              ],
              "formula": "(info['public_stage_has_key']) - (obs[17])",
              "formula_ast": {
                "ast_repr": "Expression(body=BinOp(left=Subscript(value=Name(id='info', ctx=Load()), slice=Constant(value='public_stage_has_key'), ctx=Load()), op=Sub(), right=Subscript(value=Name(id='obs', ctx=Load()), slice=Constant(value=17), ctx=Load())))",
                "info_keys_used": [
                  "public_stage_has_key"
                ],
                "obs_indices_used": [
                  17
                ]
              },
              "info_key": "public_stage_has_key",
              "kind": "progress",
              "obs_indices": [
                17
              ],
              "parent_atom_ids": [
                "info.public_stage_has_key",
                "obs.17"
              ],
              "risk_tags": [],
              "schema_version": "derived_atom.v1",
              "semantic_role": "delta",
              "semantic_type": "scalar_signal",
              "source": "derived(delta)",
              "source_type": "derived",
              "target_value": null,
              "task_relevance": "stage_support",
              "threshold": null,
              "tier": "INFERRED",
              "units": null
            },
            {
              "atom_id": "derived.delta.info_public_stage_has_key_obs_18",
              "confidence": 0.4,
              "controllability": "unknown",
              "corr_with_reward": 0.0,
              "direction": "unknown",
              "evidence_card": {
                "ablation": {},
                "atom_id": "derived.delta.info_public_stage_has_key_obs_18",
                "computed_at_iter": 0,
                "computed_at_step": 0,
                "evidence_phase": "bootstrap_probe",
                "promotion_score": 0.0,
                "risk_tags": [],
                "role": "untested",
                "schema_version": "atom_evidence_card.v1",
                "shadow": {
                  "activation_rate": 1.0,
                  "conditional_mi_given_parents": 0.0,
                  "mutual_information": 0.0,
                  "n_samples": 2000.0,
                  "pearson_with_external": 0.0,
                  "spearman_with_external": 0.0,
                  "stage_activation_alignment": 0.0,
                  "temporal_predictive_score": 0.0,
                  "value_max": 0.8999999985098839,
                  "value_mean": -0.10360000121966004,
                  "value_min": -0.5,
                  "value_std": 0.31245326016393643
                },
                "uncertainty": 0.7
              },
              "evidence_sources": [
                "typed_combinator.v1"
              ],
              "formula": "(info['public_stage_has_key']) - (obs[18])",
              "formula_ast": {
                "ast_repr": "Expression(body=BinOp(left=Subscript(value=Name(id='info', ctx=Load()), slice=Constant(value='public_stage_has_key'), ctx=Load()), op=Sub(), right=Subscript(value=Name(id='obs', ctx=Load()), slice=Constant(value=18), ctx=Load())))",
                "info_keys_used": [
                  "public_stage_has_key"
                ],
                "obs_indices_used": [
                  18
                ]
              },
              "info_key": "public_stage_has_key",
              "kind": "progress",
              "obs_indices": [
                18
              ],
              "parent_atom_ids": [
                "info.public_stage_has_key",
                "obs.18"
              ],
              "risk_tags": [],
              "schema_version": "derived_atom.v1",
              "semantic_role": "delta",
              "semantic_type": "scalar_signal",
              "source": "derived(delta)",
              "source_type": "derived",
              "target_value": null,
              "task_relevance": "stage_support",
              "threshold": null,
              "tier": "INFERRED",
              "units": null
            },
            {
              "atom_id": "derived.delta.info_public_stage_has_key_obs_19",
              "confidence": 0.4,
              "controllability": "unknown",
              "corr_with_reward": 0.0,
              "direction": "unknown",
              "evidence_card": {
                "ablation": {},
                "atom_id": "derived.delta.info_public_stage_has_key_obs_19",
                "computed_at_iter": 0,
                "computed_at_step": 0,
                "evidence_phase": "bootstrap_probe",
                "promotion_score": 0.0,
                "risk_tags": [],
                "role": "untested",
                "schema_version": "atom_evidence_card.v1",
                "shadow": {
                  "activation_rate": 0.25,
                  "conditional_mi_given_parents": 0.0,
                  "mutual_information": 0.0,
                  "n_samples": 2000.0,
                  "pearson_with_external": 0.0,
                  "spearman_with_external": 0.0,
                  "stage_activation_alignment": 0.0,
                  "temporal_predictive_score": 0.0,
                  "value_max": 1.0,
                  "value_mean": -0.07620000216364861,
                  "value_min": -0.800000011920929,
                  "value_std": 0.42255598814852546
                },
                "uncertainty": 0.7
              },
              "evidence_sources": [
                "typed_combinator.v1"
              ],
              "formula": "(info['public_stage_has_key']) - (obs[19])",
              "formula_ast": {
                "ast_repr": "Expression(body=BinOp(left=Subscript(value=Name(id='info', ctx=Load()), slice=Constant(value='public_stage_has_key'), ctx=Load()), op=Sub(), right=Subscript(value=Name(id='obs', ctx=Load()), slice=Constant(value=19), ctx=Load())))",
                "info_keys_used": [
                  "public_stage_has_key"
                ],
                "obs_indices_used": [
                  19
                ]
              },
              "info_key": "public_stage_has_key",
              "kind": "progress",
              "obs_indices": [
                19
              ],
              "parent_atom_ids": [
                "info.public_stage_has_key",
                "obs.19"
              ],
              "risk_tags": [],
              "schema_version": "derived_atom.v1",
              "semantic_role": "delta",
              "semantic_type": "scalar_signal",
              "source": "derived(delta)",
              "source_type": "derived",
              "target_value": null,
              "task_relevance": "stage_support",
              "threshold": null,
              "tier": "INFERRED",
              "units": null
            },
            {
              "atom_id": "derived.delta.info_public_stage_has_key_obs_20",
              "confidence": 0.4,
              "controllability": "unknown",
              "corr_with_reward": 0.0,
              "direction": "unknown",
              "evidence_card": {
                "ablation": {},
                "atom_id": "derived.delta.info_public_stage_has_key_obs_20",
                "computed_at_iter": 0,
                "computed_at_step": 0,
                "evidence_phase": "bootstrap_probe",
                "promotion_score": 0.0,
                "risk_tags": [],
                "role": "untested",
                "schema_version": "atom_evidence_card.v1",
                "shadow": {
                  "activation_rate": 0.069,
                  "conditional_mi_given_parents": 0.0,
                  "mutual_information": 0.0,
                  "n_samples": 2000.0,
                  "pearson_with_external": 0.0,
                  "spearman_with_external": 0.0,
                  "stage_activation_alignment": 0.0,
                  "temporal_predictive_score": 0.0,
                  "value_max": 1.0,
                  "value_mean": 0.069,
                  "value_min": 0.0,
                  "value_std": 0.25345413786324344
                },
                "uncertainty": 0.7
              },
              "evidence_sources": [
                "typed_combinator.v1"
              ],
              "formula": "(info['public_stage_has_key']) - (obs[20])",
              "formula_ast": {
                "ast_repr": "Expression(body=BinOp(left=Subscript(value=Name(id='info', ctx=Load()), slice=Constant(value='public_stage_has_key'), ctx=Load()), op=Sub(), right=Subscript(value=Name(id='obs', ctx=Load()), slice=Constant(value=20), ctx=Load())))",
                "info_keys_used": [
                  "public_stage_has_key"
                ],
                "obs_indices_used": [
                  20
                ]
              },
              "info_key": "public_stage_has_key",
              "kind": "progress",
              "obs_indices": [
                20
              ],
              "parent_atom_ids": [
                "info.public_stage_has_key",
                "obs.20"
              ],
              "risk_tags": [],
              "schema_version": "derived_atom.v1",
              "semantic_role": "delta",
              "semantic_type": "scalar_signal",
              "source": "derived(delta)",
              "source_type": "derived",
              "target_value": null,
              "task_relevance": "stage_support",
              "threshold": null,
              "tier": "INFERRED",
              "units": null
            },
            {
              "atom_id": "derived.delta.info_public_stage_has_key_obs_21",
              "confidence": 0.4,
              "controllability": "unknown",
              "corr_with_reward": 0.0,
              "direction": "unknown",
              "evidence_card": {
                "ablation": {},
                "atom_id": "derived.delta.info_public_stage_has_key_obs_21",
                "computed_at_iter": 0,
                "computed_at_step": 0,
                "evidence_phase": "bootstrap_probe",
                "promotion_score": 0.0,
                "risk_tags": [],
                "role": "untested",
                "schema_version": "atom_evidence_card.v1",
                "shadow": {
                  "activation_rate": 1.0,
                  "conditional_mi_given_parents": 0.0,
                  "mutual_information": 0.0,
                  "n_samples": 2000.0,
                  "pearson_with_external": 0.0,
                  "spearman_with_external": 0.0,
                  "stage_activation_alignment": 0.0,
                  "temporal_predictive_score": 0.0,
                  "value_max": 0.8999999985098839,
                  "value_mean": -0.0810000013038516,
                  "value_min": -0.5,
                  "value_std": 0.2977230253841821
                },
                "uncertainty": 0.7
              },
              "evidence_sources": [
                "typed_combinator.v1"
              ],
              "formula": "(info['public_stage_has_key']) - (obs[21])",
              "formula_ast": {
                "ast_repr": "Expression(body=BinOp(left=Subscript(value=Name(id='info', ctx=Load()), slice=Constant(value='public_stage_has_key'), ctx=Load()), op=Sub(), right=Subscript(value=Name(id='obs', ctx=Load()), slice=Constant(value=21), ctx=Load())))",
                "info_keys_used": [
                  "public_stage_has_key"
                ],
                "obs_indices_used": [
                  21
                ]
              },
              "info_key": "public_stage_has_key",
              "kind": "progress",
              "obs_indices": [
                21
              ],
              "parent_atom_ids": [
                "info.public_stage_has_key",
                "obs.21"
              ],
              "risk_tags": [],
              "schema_version": "derived_atom.v1",
              "semantic_role": "delta",
              "semantic_type": "scalar_signal",
              "source": "derived(delta)",
              "source_type": "derived",
              "target_value": null,
              "task_relevance": "stage_support",
              "threshold": null,
              "tier": "INFERRED",
              "units": null
            },
            {
              "atom_id": "derived.delta.info_public_stage_has_key_obs_22",
              "confidence": 0.4,
              "controllability": "unknown",
              "corr_with_reward": 0.0,
              "direction": "unknown",
              "evidence_card": {
                "ablation": {},
                "atom_id": "derived.delta.info_public_stage_has_key_obs_22",
                "computed_at_iter": 0,
                "computed_at_step": 0,
                "evidence_phase": "bootstrap_probe",
                "promotion_score": 0.0,
                "risk_tags": [],
                "role": "untested",
                "schema_version": "atom_evidence_card.v1",
                "shadow": {
                  "activation_rate": 0.194,
                  "conditional_mi_given_parents": 0.0,
                  "mutual_information": 0.0,
                  "n_samples": 2000.0,
                  "pearson_with_external": 0.0,
                  "spearman_with_external": 0.0,
                  "stage_activation_alignment": 0.0,
                  "temporal_predictive_score": 0.0,
                  "value_max": 1.0,
                  "value_mean": -0.03100000149011612,
                  "value_min": -0.800000011920929,
                  "value_std": 0.38475836870924407
                },
                "uncertainty": 0.7
              },
              "evidence_sources": [
                "typed_combinator.v1"
              ],
              "formula": "(info['public_stage_has_key']) - (obs[22])",
              "formula_ast": {
                "ast_repr": "Expression(body=BinOp(left=Subscript(value=Name(id='info', ctx=Load()), slice=Constant(value='public_stage_has_key'), ctx=Load()), op=Sub(), right=Subscript(value=Name(id='obs', ctx=Load()), slice=Constant(value=22), ctx=Load())))",
                "info_keys_used": [
                  "public_stage_has_key"
                ],
                "obs_indices_used": [
                  22
                ]
              },
              "info_key": "public_stage_has_key",
              "kind": "progress",
              "obs_indices": [
                22
              ],
              "parent_atom_ids": [
                "info.public_stage_has_key",
                "obs.22"
              ],
              "risk_tags": [],
              "schema_version": "derived_atom.v1",
              "semantic_role": "delta",
              "semantic_type": "scalar_signal",
              "source": "derived(delta)",
              "source_type": "derived",
              "target_value": null,
              "task_relevance": "stage_support",
              "threshold": null,
              "tier": "INFERRED",
              "units": null
            },
            {
              "atom_id": "derived.delta.info_public_stage_has_key_obs_23",
              "confidence": 0.4,
              "controllability": "unknown",
              "corr_with_reward": 0.0,
              "direction": "unknown",
              "evidence_card": {
                "ablation": {},
                "atom_id": "derived.delta.info_public_stage_has_key_obs_23",
                "computed_at_iter": 0,
                "computed_at_step": 0,
                "evidence_phase": "bootstrap_probe",
                "promotion_score": 0.0,
                "risk_tags": [],
                "role": "untested",
                "schema_version": "atom_evidence_card.v1",
                "shadow": {
                  "activation_rate": 0.069,
                  "conditional_mi_given_parents": 0.0,
                  "mutual_information": 0.0,
                  "n_samples": 2000.0,
                  "pearson_with_external": 0.0,
                  "spearman_with_external": 0.0,
                  "stage_activation_alignment": 0.0,
                  "temporal_predictive_score": 0.0,
                  "value_max": 1.0,
                  "value_mean": 0.069,
                  "value_min": 0.0,
                  "value_std": 0.25345413786324344
                },
                "uncertainty": 0.7
              },
              "evidence_sources": [
                "typed_combinator.v1"
              ],
              "formula": "(info['public_stage_has_key']) - (obs[23])",
              "formula_ast": {
                "ast_repr": "Expression(body=BinOp(left=Subscript(value=Name(id='info', ctx=Load()), slice=Constant(value='public_stage_has_key'), ctx=Load()), op=Sub(), right=Subscript(value=Name(id='obs', ctx=Load()), slice=Constant(value=23), ctx=Load())))",
                "info_keys_used": [
                  "public_stage_has_key"
                ],
                "obs_indices_used": [
                  23
                ]
              },
              "info_key": "public_stage_has_key",
              "kind": "progress",
              "obs_indices": [
                23
              ],
              "parent_atom_ids": [
                "info.public_stage_has_key",
                "obs.23"
              ],
              "risk_tags": [],
              "schema_version": "derived_atom.v1",
              "semantic_role": "delta",
              "semantic_type": "scalar_signal",
              "source": "derived(delta)",
              "source_type": "derived",
              "target_value": null,
              "task_relevance": "stage_support",
              "threshold": null,
              "tier": "INFERRED",
              "units": null
            },
            {
              "atom_id": "derived.delta.info_public_stage_has_key_obs_24",
              "confidence": 0.4,
              "controllability": "unknown",
              "corr_with_reward": 0.0,
              "direction": "unknown",
              "evidence_card": {
                "ablation": {},
                "atom_id": "derived.delta.info_public_stage_has_key_obs_24",
                "computed_at_iter": 0,
                "computed_at_step": 0,
                "evidence_phase": "bootstrap_probe",
                "promotion_score": 0.0,
                "risk_tags": [],
                "role": "untested",
                "schema_version": "atom_evidence_card.v1",
                "shadow": {
                  "activation_rate": 1.0,
                  "conditional_mi_given_parents": 0.0,
                  "mutual_information": 0.0,
                  "n_samples": 2000.0,
                  "pearson_with_external": 0.0,
                  "spearman_with_external": 0.0,
                  "stage_activation_alignment": 0.0,
                  "temporal_predictive_score": 0.0,
                  "value_max": 0.8999999985098839,
                  "value_mean": -0.28100000055879354,
                  "value_min": -0.5,
                  "value_std": 0.36910567537235284
                },
                "uncertainty": 0.7
              },
              "evidence_sources": [
                "typed_combinator.v1"
              ],
              "formula": "(info['public_stage_has_key']) - (obs[24])",
              "formula_ast": {
                "ast_repr": "Expression(body=BinOp(left=Subscript(value=Name(id='info', ctx=Load()), slice=Constant(value='public_stage_has_key'), ctx=Load()), op=Sub(), right=Subscript(value=Name(id='obs', ctx=Load()), slice=Constant(value=24), ctx=Load())))",
                "info_keys_used": [
                  "public_stage_has_key"
                ],
                "obs_indices_used": [
                  24
                ]
              },
              "info_key": "public_stage_has_key",
              "kind": "progress",
              "obs_indices": [
                24
              ],
              "parent_atom_ids": [
                "info.public_stage_has_key",
                "obs.24"
              ],
              "risk_tags": [],
              "schema_version": "derived_atom.v1",
              "semantic_role": "delta",
              "semantic_type": "scalar_signal",
              "source": "derived(delta)",
              "source_type": "derived",
              "target_value": null,
              "task_relevance": "stage_support",
              "threshold": null,
              "tier": "INFERRED",
              "units": null
            },
            {
              "atom_id": "derived.delta.info_public_stage_has_key_obs_25",
              "confidence": 0.4,
              "controllability": "unknown",
              "corr_with_reward": 0.0,
              "direction": "unknown",
              "evidence_card": {
                "ablation": {},
                "atom_id": "derived.delta.info_public_stage_has_key_obs_25",
                "computed_at_iter": 0,
                "computed_at_step": 0,
                "evidence_phase": "bootstrap_probe",
                "promotion_score": 0.0,
                "risk_tags": [],
                "role": "untested",
                "schema_version": "atom_evidence_card.v1",
                "shadow": {
                  "activation_rate": 0.694,
                  "conditional_mi_given_parents": 0.0,
                  "mutual_information": 0.0,
                  "n_samples": 2000.0,
                  "pearson_with_external": 0.0,
                  "spearman_with_external": 0.0,
                  "stage_activation_alignment": 0.0,
                  "temporal_predictive_score": 0.0,
                  "value_max": 1.0,
                  "value_mean": -0.4310000074505806,
                  "value_min": -0.800000011920929,
                  "value_std": 0.532202034474248
                },
                "uncertainty": 0.7
              },
              "evidence_sources": [
                "typed_combinator.v1"
              ],
              "formula": "(info['public_stage_has_key']) - (obs[25])",
              "formula_ast": {
                "ast_repr": "Expression(body=BinOp(left=Subscript(value=Name(id='info', ctx=Load()), slice=Constant(value='public_stage_has_key'), ctx=Load()), op=Sub(), right=Subscript(value=Name(id='obs', ctx=Load()), slice=Constant(value=25), ctx=Load())))",
                "info_keys_used": [
                  "public_stage_has_key"
                ],
                "obs_indices_used": [
                  25
                ]
              },
              "info_key": "public_stage_has_key",
              "kind": "progress",
              "obs_indices": [
                25
              ],
              "parent_atom_ids": [
                "info.public_stage_has_key",
                "obs.25"
              ],
              "risk_tags": [],
              "schema_version": "derived_atom.v1",
              "semantic_role": "delta",
              "semantic_type": "scalar_signal",
              "source": "derived(delta)",
              "source_type": "derived",
              "target_value": null,
              "task_relevance": "stage_support",
              "threshold": null,
              "tier": "INFERRED",
              "units": null
            },
            {
              "atom_id": "derived.delta.info_public_stage_has_key_obs_26",
              "confidence": 0.4,
              "controllability": "unknown",
              "corr_with_reward": 0.0,
              "direction": "unknown",
              "evidence_card": {
                "ablation": {},
                "atom_id": "derived.delta.info_public_stage_has_key_obs_26",
                "computed_at_iter": 0,
                "computed_at_step": 0,
                "evidence_phase": "bootstrap_probe",
                "promotion_score": 0.0,
                "risk_tags": [],
                "role": "untested",
                "schema_version": "atom_evidence_card.v1",
                "shadow": {
                  "activation_rate": 0.069,
                  "conditional_mi_given_parents": 0.0,
                  "mutual_information": 0.0,
                  "n_samples": 2000.0,
                  "pearson_with_external": 0.0,
                  "spearman_with_external": 0.0,
                  "stage_activation_alignment": 0.0,
                  "temporal_predictive_score": 0.0,
                  "value_max": 1.0,
                  "value_mean": 0.069,
                  "value_min": 0.0,
                  "value_std": 0.25345413786324344
                },
                "uncertainty": 0.7
              },
              "evidence_sources": [
                "typed_combinator.v1"
              ],
              "formula": "(info['public_stage_has_key']) - (obs[26])",
              "formula_ast": {
                "ast_repr": "Expression(body=BinOp(left=Subscript(value=Name(id='info', ctx=Load()), slice=Constant(value='public_stage_has_key'), ctx=Load()), op=Sub(), right=Subscript(value=Name(id='obs', ctx=Load()), slice=Constant(value=26), ctx=Load())))",
                "info_keys_used": [
                  "public_stage_has_key"
                ],
                "obs_indices_used": [
                  26
                ]
              },
              "info_key": "public_stage_has_key",
              "kind": "progress",
              "obs_indices": [
                26
              ],
              "parent_atom_ids": [
                "info.public_stage_has_key",
                "obs.26"
              ],
              "risk_tags": [],
              "schema_version": "derived_atom.v1",
              "semantic_role": "delta",
              "semantic_type": "scalar_signal",
              "source": "derived(delta)",
              "source_type": "derived",
              "target_value": null,
              "task_relevance": "stage_support",
              "threshold": null,
              "tier": "INFERRED",
              "units": null
            },
            {
              "atom_id": "derived.delta.info_public_stage_has_key_obs_27",
              "confidence": 0.4,
              "controllability": "unknown",
              "corr_with_reward": 0.0,
              "direction": "unknown",
              "evidence_card": {
                "ablation": {},
                "atom_id": "derived.delta.info_public_stage_has_key_obs_27",
                "computed_at_iter": 0,
                "computed_at_step": 0,
                "evidence_phase": "bootstrap_probe",
                "promotion_score": 0.0,
                "risk_tags": [],
                "role": "untested",
                "schema_version": "atom_evidence_card.v1",
                "shadow": {
                  "activation_rate": 1.0,
                  "conditional_mi_given_parents": 0.0,
                  "mutual_information": 0.0,
                  "n_samples": 2000.0,
                  "pearson_with_external": 0.0,
                  "spearman_with_external": 0.0,
                  "stage_activation_alignment": 0.0,
                  "temporal_predictive_score": 0.0,
                  "value_max": 0.7999999970197678,
                  "value_mean": -0.13100000298023223,
                  "value_min": -0.20000000298023224,
                  "value_std": 0.25345413786324344
                },
                "uncertainty": 0.7
              },
              "evidence_sources": [
                "typed_combinator.v1"
              ],
              "formula": "(info['public_stage_has_key']) - (obs[27])",
              "formula_ast": {
                "ast_repr": "Expression(body=BinOp(left=Subscript(value=Name(id='info', ctx=Load()), slice=Constant(value='public_stage_has_key'), ctx=Load()), op=Sub(), right=Subscript(value=Name(id='obs', ctx=Load()), slice=Constant(value=27), ctx=Load())))",
                "info_keys_used": [
                  "public_stage_has_key"
                ],
                "obs_indices_used": [
                  27
                ]
              },
              "info_key": "public_stage_has_key",
              "kind": "progress",
              "obs_indices": [
                27
              ],
              "parent_atom_ids": [
                "info.public_stage_has_key",
                "obs.27"
              ],
              "risk_tags": [],
              "schema_version": "derived_atom.v1",
              "semantic_role": "delta",
              "semantic_type": "scalar_signal",
              "source": "derived(delta)",
              "source_type": "derived",
              "target_value": null,
              "task_relevance": "stage_support",
              "threshold": null,
              "tier": "INFERRED",
              "units": null
            },
            {
              "atom_id": "derived.delta.info_public_stage_has_key_obs_28",
              "confidence": 0.4,
              "controllability": "unknown",
              "corr_with_reward": 0.0,
              "direction": "unknown",
              "evidence_card": {
                "ablation": {},
                "atom_id": "derived.delta.info_public_stage_has_key_obs_28",
                "computed_at_iter": 0,
                "computed_at_step": 0,
                "evidence_phase": "bootstrap_probe",
                "promotion_score": 0.0,
                "risk_tags": [],
                "role": "untested",
                "schema_version": "atom_evidence_card.v1",
                "shadow": {
                  "activation_rate": 0.931,
                  "conditional_mi_given_parents": 0.0,
                  "mutual_information": 0.0,
                  "n_samples": 2000.0,
                  "pearson_with_external": 0.0,
                  "spearman_with_external": 0.0,
                  "stage_activation_alignment": 0.0,
                  "temporal_predictive_score": 0.0,
                  "value_max": 0.0,
                  "value_mean": -0.931,
                  "value_min": -1.0,
                  "value_std": 0.25345413786324344
                },
                "uncertainty": 0.7
              },
              "evidence_sources": [
                "typed_combinator.v1"
              ],
              "formula": "(info['public_stage_has_key']) - (obs[28])",
              "formula_ast": {
                "ast_repr": "Expression(body=BinOp(left=Subscript(value=Name(id='info', ctx=Load()), slice=Constant(value='public_stage_has_key'), ctx=Load()), op=Sub(), right=Subscript(value=Name(id='obs', ctx=Load()), slice=Constant(value=28), ctx=Load())))",
                "info_keys_used": [
                  "public_stage_has_key"
                ],
                "obs_indices_used": [
                  28
                ]
              },
              "info_key": "public_stage_has_key",
              "kind": "progress",
              "obs_indices": [
                28
              ],
              "parent_atom_ids": [
                "info.public_stage_has_key",
                "obs.28"
              ],
              "risk_tags": [],
              "schema_version": "derived_atom.v1",
              "semantic_role": "delta",
              "semantic_type": "scalar_signal",
              "source": "derived(delta)",
              "source_type": "derived",
              "target_value": null,
              "task_relevance": "stage_support",
              "threshold": null,
              "tier": "INFERRED",
              "units": null
            },
            {
              "atom_id": "derived.delta.info_public_stage_has_key_obs_29",
              "confidence": 0.4,
              "controllability": "unknown",
              "corr_with_reward": 0.0,
              "direction": "unknown",
              "evidence_card": {
                "ablation": {},
                "atom_id": "derived.delta.info_public_stage_has_key_obs_29",
                "computed_at_iter": 0,
                "computed_at_step": 0,
                "evidence_phase": "bootstrap_probe",
                "promotion_score": 0.0,
                "risk_tags": [],
                "role": "untested",
                "schema_version": "atom_evidence_card.v1",
                "shadow": {
                  "activation_rate": 0.069,
                  "conditional_mi_given_parents": 0.0,
                  "mutual_information": 0.0,
                  "n_samples": 2000.0,
                  "pearson_with_external": 0.0,
                  "spearman_with_external": 0.0,
                  "stage_activation_alignment": 0.0,
                  "temporal_predictive_score": 0.0,
                  "value_max": 1.0,
                  "value_mean": 0.069,
                  "value_min": 0.0,
                  "value_std": 0.25345413786324344
                },
                "uncertainty": 0.7
              },
              "evidence_sources": [
                "typed_combinator.v1"
              ],
              "formula": "(info['public_stage_has_key']) - (obs[29])",
              "formula_ast": {
                "ast_repr": "Expression(body=BinOp(left=Subscript(value=Name(id='info', ctx=Load()), slice=Constant(value='public_stage_has_key'), ctx=Load()), op=Sub(), right=Subscript(value=Name(id='obs', ctx=Load()), slice=Constant(value=29), ctx=Load())))",
                "info_keys_used": [
                  "public_stage_has_key"
                ],
                "obs_indices_used": [
                  29
                ]
              },
              "info_key": "public_stage_has_key",
              "kind": "progress",
              "obs_indices": [
                29
              ],
              "parent_atom_ids": [
                "info.public_stage_has_key",
                "obs.29"
              ],
              "risk_tags": [],
              "schema_version": "derived_atom.v1",
              "semantic_role": "delta",
              "semantic_type": "scalar_signal",
              "source": "derived(delta)",
              "source_type": "derived",
              "target_value": null,
              "task_relevance": "stage_support",
              "threshold": null,
              "tier": "INFERRED",
              "units": null
            }
          ],
          "formulas": [
            {
              "atom_id": "derived.llm_semantic.has_key_binary.1d4fdfa398",
              "formula": "clip(info['public_stage_has_key'], 0, 1)",
              "parent_atom_ids": [
                "info.public_stage_has_key"
              ],
              "semantic_role": "boolean_predicate",
              "semantic_type": "scalar_signal"
            },
            {
              "atom_id": "derived.llm_semantic.key_advantage_shift.9b263a8c47",
              "formula": "(2 * clip(info['public_stage_has_key'], 0, 1)) - 1",
              "parent_atom_ids": [
                "info.public_stage_has_key"
              ],
              "semantic_role": "advantage",
              "semantic_type": "scalar_signal"
            },
            {
              "atom_id": "derived.delta.info_public_stage_has_key_obs_0",
              "formula": "(info['public_stage_has_key']) - (obs[0])",
              "parent_atom_ids": [
                "info.public_stage_has_key",
                "obs.0"
              ],
              "semantic_role": "delta",
              "semantic_type": "scalar_signal"
            },
            {
              "atom_id": "derived.delta.info_public_stage_has_key_obs_1",
              "formula": "(info['public_stage_has_key']) - (obs[1])",
              "parent_atom_ids": [
                "info.public_stage_has_key",
                "obs.1"
              ],
              "semantic_role": "delta",
              "semantic_type": "scalar_signal"
            },
            {
              "atom_id": "derived.delta.info_public_stage_has_key_obs_2",
              "formula": "(info['public_stage_has_key']) - (obs[2])",
              "parent_atom_ids": [
                "info.public_stage_has_key",
                "obs.2"
              ],
              "semantic_role": "delta",
              "semantic_type": "scalar_signal"
            },
            {
              "atom_id": "derived.delta.info_public_stage_has_key_obs_3",
              "formula": "(info['public_stage_has_key']) - (obs[3])",
              "parent_atom_ids": [
                "info.public_stage_has_key",
                "obs.3"
              ],
              "semantic_role": "delta",
              "semantic_type": "scalar_signal"
            },
            {
              "atom_id": "derived.delta.info_public_stage_has_key_obs_4",
              "formula": "(info['public_stage_has_key']) - (obs[4])",
              "parent_atom_ids": [
                "info.public_stage_has_key",
                "obs.4"
              ],
              "semantic_role": "delta",
              "semantic_type": "scalar_signal"
            },
            {
              "atom_id": "derived.delta.info_public_stage_has_key_obs_5",
              "formula": "(info['public_stage_has_key']) - (obs[5])",
              "parent_atom_ids": [
                "info.public_stage_has_key",
                "obs.5"
              ],
              "semantic_role": "delta",
              "semantic_type": "scalar_signal"
            },
            {
              "atom_id": "derived.delta.info_public_stage_has_key_obs_6",
              "formula": "(info['public_stage_has_key']) - (obs[6])",
              "parent_atom_ids": [
                "info.public_stage_has_key",
                "obs.6"
              ],
              "semantic_role": "delta",
              "semantic_type": "scalar_signal"
            },
            {
              "atom_id": "derived.delta.info_public_stage_has_key_obs_7",
              "formula": "(info['public_stage_has_key']) - (obs[7])",
              "parent_atom_ids": [
                "info.public_stage_has_key",
                "obs.7"
              ],
              "semantic_role": "delta",
              "semantic_type": "scalar_signal"
            },
            {
              "atom_id": "derived.delta.info_public_stage_has_key_obs_8",
              "formula": "(info['public_stage_has_key']) - (obs[8])",
              "parent_atom_ids": [
                "info.public_stage_has_key",
                "obs.8"
              ],
              "semantic_role": "delta",
              "semantic_type": "scalar_signal"
            },
            {
              "atom_id": "derived.delta.info_public_stage_has_key_obs_9",
              "formula": "(info['public_stage_has_key']) - (obs[9])",
              "parent_atom_ids": [
                "info.public_stage_has_key",
                "obs.9"
              ],
              "semantic_role": "delta",
              "semantic_type": "scalar_signal"
            },
            {
              "atom_id": "derived.delta.info_public_stage_has_key_obs_10",
              "formula": "(info['public_stage_has_key']) - (obs[10])",
              "parent_atom_ids": [
                "info.public_stage_has_key",
                "obs.10"
              ],
              "semantic_role": "delta",
              "semantic_type": "scalar_signal"
            },
            {
              "atom_id": "derived.delta.info_public_stage_has_key_obs_11",
              "formula": "(info['public_stage_has_key']) - (obs[11])",
              "parent_atom_ids": [
                "info.public_stage_has_key",
                "obs.11"
              ],
              "semantic_role": "delta",
              "semantic_type": "scalar_signal"
            },
            {
              "atom_id": "derived.delta.info_public_stage_has_key_obs_12",
              "formula": "(info['public_stage_has_key']) - (obs[12])",
              "parent_atom_ids": [
                "info.public_stage_has_key",
                "obs.12"
              ],
              "semantic_role": "delta",
              "semantic_type": "scalar_signal"
            },
            {
              "atom_id": "derived.delta.info_public_stage_has_key_obs_13",
              "formula": "(info['public_stage_has_key']) - (obs[13])",
              "parent_atom_ids": [
                "info.public_stage_has_key",
                "obs.13"
              ],
              "semantic_role": "delta",
              "semantic_type": "scalar_signal"
            },
            {
              "atom_id": "derived.delta.info_public_stage_has_key_obs_14",
              "formula": "(info['public_stage_has_key']) - (obs[14])",
              "parent_atom_ids": [
                "info.public_stage_has_key",
                "obs.14"
              ],
              "semantic_role": "delta",
              "semantic_type": "scalar_signal"
            },
            {
              "atom_id": "derived.delta.info_public_stage_has_key_obs_15",
              "formula": "(info['public_stage_has_key']) - (obs[15])",
              "parent_atom_ids": [
                "info.public_stage_has_key",
                "obs.15"
              ],
              "semantic_role": "delta",
              "semantic_type": "scalar_signal"
            },
            {
              "atom_id": "derived.delta.info_public_stage_has_key_obs_16",
              "formula": "(info['public_stage_has_key']) - (obs[16])",
              "parent_atom_ids": [
                "info.public_stage_has_key",
                "obs.16"
              ],
              "semantic_role": "delta",
              "semantic_type": "scalar_signal"
            },
            {
              "atom_id": "derived.delta.info_public_stage_has_key_obs_17",
              "formula": "(info['public_stage_has_key']) - (obs[17])",
              "parent_atom_ids": [
                "info.public_stage_has_key",
                "obs.17"
              ],
              "semantic_role": "delta",
              "semantic_type": "scalar_signal"
            },
            {
              "atom_id": "derived.delta.info_public_stage_has_key_obs_18",
              "formula": "(info['public_stage_has_key']) - (obs[18])",
              "parent_atom_ids": [
                "info.public_stage_has_key",
                "obs.18"
              ],
              "semantic_role": "delta",
              "semantic_type": "scalar_signal"
            },
            {
              "atom_id": "derived.delta.info_public_stage_has_key_obs_19",
              "formula": "(info['public_stage_has_key']) - (obs[19])",
              "parent_atom_ids": [
                "info.public_stage_has_key",
                "obs.19"
              ],
              "semantic_role": "delta",
              "semantic_type": "scalar_signal"
            },
            {
              "atom_id": "derived.delta.info_public_stage_has_key_obs_20",
              "formula": "(info['public_stage_has_key']) - (obs[20])",
              "parent_atom_ids": [
                "info.public_stage_has_key",
                "obs.20"
              ],
              "semantic_role": "delta",
              "semantic_type": "scalar_signal"
            },
            {
              "atom_id": "derived.delta.info_public_stage_has_key_obs_21",
              "formula": "(info['public_stage_has_key']) - (obs[21])",
              "parent_atom_ids": [
                "info.public_stage_has_key",
                "obs.21"
              ],
              "semantic_role": "delta",
              "semantic_type": "scalar_signal"
            },
            {
              "atom_id": "derived.delta.info_public_stage_has_key_obs_22",
              "formula": "(info['public_stage_has_key']) - (obs[22])",
              "parent_atom_ids": [
                "info.public_stage_has_key",
                "obs.22"
              ],
              "semantic_role": "delta",
              "semantic_type": "scalar_signal"
            },
            {
              "atom_id": "derived.delta.info_public_stage_has_key_obs_23",
              "formula": "(info['public_stage_has_key']) - (obs[23])",
              "parent_atom_ids": [
                "info.public_stage_has_key",
                "obs.23"
              ],
              "semantic_role": "delta",
              "semantic_type": "scalar_signal"
            },
            {
              "atom_id": "derived.delta.info_public_stage_has_key_obs_24",
              "formula": "(info['public_stage_has_key']) - (obs[24])",
              "parent_atom_ids": [
                "info.public_stage_has_key",
                "obs.24"
              ],
              "semantic_role": "delta",
              "semantic_type": "scalar_signal"
            },
            {
              "atom_id": "derived.delta.info_public_stage_has_key_obs_25",
              "formula": "(info['public_stage_has_key']) - (obs[25])",
              "parent_atom_ids": [
                "info.public_stage_has_key",
                "obs.25"
              ],
              "semantic_role": "delta",
              "semantic_type": "scalar_signal"
            },
            {
              "atom_id": "derived.delta.info_public_stage_has_key_obs_26",
              "formula": "(info['public_stage_has_key']) - (obs[26])",
              "parent_atom_ids": [
                "info.public_stage_has_key",
                "obs.26"
              ],
              "semantic_role": "delta",
              "semantic_type": "scalar_signal"
            },
            {
              "atom_id": "derived.delta.info_public_stage_has_key_obs_27",
              "formula": "(info['public_stage_has_key']) - (obs[27])",
              "parent_atom_ids": [
                "info.public_stage_has_key",
                "obs.27"
              ],
              "semantic_role": "delta",
              "semantic_type": "scalar_signal"
            },
            {
              "atom_id": "derived.delta.info_public_stage_has_key_obs_28",
              "formula": "(info['public_stage_has_key']) - (obs[28])",
              "parent_atom_ids": [
                "info.public_stage_has_key",
                "obs.28"
              ],
              "semantic_role": "delta",
              "semantic_type": "scalar_signal"
            },
            {
              "atom_id": "derived.delta.info_public_stage_has_key_obs_29",
              "formula": "(info['public_stage_has_key']) - (obs[29])",
              "parent_atom_ids": [
                "info.public_stage_has_key",
                "obs.29"
              ],
              "semantic_role": "delta",
              "semantic_type": "scalar_signal"
            }
          ],
          "included_atom_ids": [
            "obs.0",
            "obs.1",
            "obs.2",
            "obs.3",
            "obs.4",
            "obs.5",
            "obs.6",
            "obs.7",
            "obs.8",
            "obs.9",
            "obs.10",
            "obs.11",
            "obs.12",
            "obs.13",
            "obs.14",
            "obs.15",
            "obs.16",
            "obs.17",
            "obs.18",
            "obs.19",
            "obs.20",
            "obs.21",
            "obs.22",
            "obs.23",
            "obs.24",
            "obs.25",
            "obs.26",
            "obs.27",
            "obs.28",
            "obs.29",
            "obs.30",
            "obs.31",
            "obs.32",
            "obs.33",
            "obs.34",
            "obs.35",
            "obs.36",
            "obs.37",
            "obs.38",
            "obs.39",
            "obs.40",
            "obs.41",
            "obs.42",
            "obs.43",
            "obs.44",
            "obs.45",
            "obs.46",
            "obs.47",
            "obs.48",
            "obs.49",
            "obs.50",
            "obs.51",
            "obs.52",
            "obs.53",
            "obs.54",
            "obs.55",
            "obs.56",
            "obs.57",
            "obs.58",
            "obs.59",
            "obs.60",
            "obs.61",
            "obs.62",
            "obs.63",
            "obs.64",
            "obs.65",
            "obs.66",
            "obs.67",
            "obs.68",
            "obs.69",
            "obs.70",
            "obs.71",
            "obs.72",
            "obs.73",
            "obs.74",
            "obs.75",
            "obs.76",
            "obs.77",
            "obs.78",
            "obs.79",
            "obs.80",
            "obs.81",
            "obs.82",
            "derived.llm_semantic.has_key_binary.1d4fdfa398",
            "derived.llm_semantic.key_advantage_shift.9b263a8c47",
            "derived.delta.info_public_stage_has_key_obs_0",
            "derived.delta.info_public_stage_has_key_obs_1",
            "derived.delta.info_public_stage_has_key_obs_2",
            "derived.delta.info_public_stage_has_key_obs_3",
            "derived.delta.info_public_stage_has_key_obs_4",
            "derived.delta.info_public_stage_has_key_obs_5",
            "derived.delta.info_public_stage_has_key_obs_6",
            "derived.delta.info_public_stage_has_key_obs_7",
            "derived.delta.info_public_stage_has_key_obs_8",
            "derived.delta.info_public_stage_has_key_obs_9",
            "derived.delta.info_public_stage_has_key_obs_10",
            "derived.delta.info_public_stage_has_key_obs_11",
            "derived.delta.info_public_stage_has_key_obs_12",
            "derived.delta.info_public_stage_has_key_obs_13",
            "derived.delta.info_public_stage_has_key_obs_14",
            "derived.delta.info_public_stage_has_key_obs_15",
            "derived.delta.info_public_stage_has_key_obs_16",
            "derived.delta.info_public_stage_has_key_obs_17",
            "derived.delta.info_public_stage_has_key_obs_18",
            "derived.delta.info_public_stage_has_key_obs_19",
            "derived.delta.info_public_stage_has_key_obs_20",
            "derived.delta.info_public_stage_has_key_obs_21",
            "derived.delta.info_public_stage_has_key_obs_22",
            "derived.delta.info_public_stage_has_key_obs_23",
            "derived.delta.info_public_stage_has_key_obs_24",
            "derived.delta.info_public_stage_has_key_obs_25",
            "derived.delta.info_public_stage_has_key_obs_26",
            "derived.delta.info_public_stage_has_key_obs_27",
            "derived.delta.info_public_stage_has_key_obs_28",
            "derived.delta.info_public_stage_has_key_obs_29"
          ],
          "obs_dim_raw": 83,
          "obs_dim_total": 115,
          "parent_obs_indices_used": [
            0,
            1,
            2,
            3,
            4,
            5,
            6,
            7,
            8,
            9,
            10,
            11,
            12,
            13,
            14,
            15,
            16,
            17,
            18,
            19,
            20,
            21,
            22,
            23,
            24,
            25,
            26,
            27,
            28,
            29
          ],
          "promotion_score": 0.0,
          "repr_id": "repr.hybrid_full.v1",
          "representation_set": {
            "construction_policy": "hybrid_full",
            "derived_atom_ids": [
              "derived.llm_semantic.has_key_binary.1d4fdfa398",
              "derived.llm_semantic.key_advantage_shift.9b263a8c47",
              "derived.delta.info_public_stage_has_key_obs_0",
              "derived.delta.info_public_stage_has_key_obs_1",
              "derived.delta.info_public_stage_has_key_obs_2",
              "derived.delta.info_public_stage_has_key_obs_3",
              "derived.delta.info_public_stage_has_key_obs_4",
              "derived.delta.info_public_stage_has_key_obs_5",
              "derived.delta.info_public_stage_has_key_obs_6",
              "derived.delta.info_public_stage_has_key_obs_7",
              "derived.delta.info_public_stage_has_key_obs_8",
              "derived.delta.info_public_stage_has_key_obs_9",
              "derived.delta.info_public_stage_has_key_obs_10",
              "derived.delta.info_public_stage_has_key_obs_11",
              "derived.delta.info_public_stage_has_key_obs_12",
              "derived.delta.info_public_stage_has_key_obs_13",
              "derived.delta.info_public_stage_has_key_obs_14",
              "derived.delta.info_public_stage_has_key_obs_15",
              "derived.delta.info_public_stage_has_key_obs_16",
              "derived.delta.info_public_stage_has_key_obs_17",
              "derived.delta.info_public_stage_has_key_obs_18",
              "derived.delta.info_public_stage_has_key_obs_19",
              "derived.delta.info_public_stage_has_key_obs_20",
              "derived.delta.info_public_stage_has_key_obs_21",
              "derived.delta.info_public_stage_has_key_obs_22",
              "derived.delta.info_public_stage_has_key_obs_23",
              "derived.delta.info_public_stage_has_key_obs_24",
              "derived.delta.info_public_stage_has_key_obs_25",
              "derived.delta.info_public_stage_has_key_obs_26",
              "derived.delta.info_public_stage_has_key_obs_27",
              "derived.delta.info_public_stage_has_key_obs_28",
              "derived.delta.info_public_stage_has_key_obs_29"
            ],
            "evidence_card": {
              "ablation_score": 0.0,
              "computed_at_iter": 0,
              "constituent_atom_ids": [
                "obs.0",
                "obs.1",
                "obs.2",
                "obs.3",
                "obs.4",
                "obs.5",
                "obs.6",
                "obs.7",
                "obs.8",
                "obs.9",
                "obs.10",
                "obs.11",
                "obs.12",
                "obs.13",
                "obs.14",
                "obs.15",
                "obs.16",
                "obs.17",
                "obs.18",
                "obs.19",
                "obs.20",
                "obs.21",
                "obs.22",
                "obs.23",
                "obs.24",
                "obs.25",
                "obs.26",
                "obs.27",
                "obs.28",
                "obs.29",
                "obs.30",
                "obs.31",
                "obs.32",
                "obs.33",
                "obs.34",
                "obs.35",
                "obs.36",
                "obs.37",
                "obs.38",
                "obs.39",
                "obs.40",
                "obs.41",
                "obs.42",
                "obs.43",
                "obs.44",
                "obs.45",
                "obs.46",
                "obs.47",
                "obs.48",
                "obs.49",
                "obs.50",
                "obs.51",
                "obs.52",
                "obs.53",
                "obs.54",
                "obs.55",
                "obs.56",
                "obs.57",
                "obs.58",
                "obs.59",
                "obs.60",
                "obs.61",
                "obs.62",
                "obs.63",
                "obs.64",
                "obs.65",
                "obs.66",
                "obs.67",
                "obs.68",
                "obs.69",
                "obs.70",
                "obs.71",
                "obs.72",
                "obs.73",
                "obs.74",
                "obs.75",
                "obs.76",
                "obs.77",
                "obs.78",
                "obs.79",
                "obs.80",
                "obs.81",
                "obs.82",
                "derived.llm_semantic.has_key_binary.1d4fdfa398",
                "derived.llm_semantic.key_advantage_shift.9b263a8c47",
                "derived.delta.info_public_stage_has_key_obs_0",
                "derived.delta.info_public_stage_has_key_obs_1",
                "derived.delta.info_public_stage_has_key_obs_2",
                "derived.delta.info_public_stage_has_key_obs_3",
                "derived.delta.info_public_stage_has_key_obs_4",
                "derived.delta.info_public_stage_has_key_obs_5",
                "derived.delta.info_public_stage_has_key_obs_6",
                "derived.delta.info_public_stage_has_key_obs_7",
                "derived.delta.info_public_stage_has_key_obs_8",
                "derived.delta.info_public_stage_has_key_obs_9",
                "derived.delta.info_public_stage_has_key_obs_10",
                "derived.delta.info_public_stage_has_key_obs_11",
                "derived.delta.info_public_stage_has_key_obs_12",
                "derived.delta.info_public_stage_has_key_obs_13",
                "derived.delta.info_public_stage_has_key_obs_14",
                "derived.delta.info_public_stage_has_key_obs_15",
                "derived.delta.info_public_stage_has_key_obs_16",
                "derived.delta.info_public_stage_has_key_obs_17",
                "derived.delta.info_public_stage_has_key_obs_18",
                "derived.delta.info_public_stage_has_key_obs_19",
                "derived.delta.info_public_stage_has_key_obs_20",
                "derived.delta.info_public_stage_has_key_obs_21",
                "derived.delta.info_public_stage_has_key_obs_22",
                "derived.delta.info_public_stage_has_key_obs_23",
                "derived.delta.info_public_stage_has_key_obs_24",
                "derived.delta.info_public_stage_has_key_obs_25",
                "derived.delta.info_public_stage_has_key_obs_26",
                "derived.delta.info_public_stage_has_key_obs_27",
                "derived.delta.info_public_stage_has_key_obs_28",
                "derived.delta.info_public_stage_has_key_obs_29"
              ],
              "construction_policy": "hybrid_full",
              "derived_atom_ids": [
                "derived.llm_semantic.has_key_binary.1d4fdfa398",
                "derived.llm_semantic.key_advantage_shift.9b263a8c47",
                "derived.delta.info_public_stage_has_key_obs_0",
                "derived.delta.info_public_stage_has_key_obs_1",
                "derived.delta.info_public_stage_has_key_obs_2",
                "derived.delta.info_public_stage_has_key_obs_3",
                "derived.delta.info_public_stage_has_key_obs_4",
                "derived.delta.info_public_stage_has_key_obs_5",
                "derived.delta.info_public_stage_has_key_obs_6",
                "derived.delta.info_public_stage_has_key_obs_7",
                "derived.delta.info_public_stage_has_key_obs_8",
                "derived.delta.info_public_stage_has_key_obs_9",
                "derived.delta.info_public_stage_has_key_obs_10",
                "derived.delta.info_public_stage_has_key_obs_11",
                "derived.delta.info_public_stage_has_key_obs_12",
                "derived.delta.info_public_stage_has_key_obs_13",
                "derived.delta.info_public_stage_has_key_obs_14",
                "derived.delta.info_public_stage_has_key_obs_15",
                "derived.delta.info_public_stage_has_key_obs_16",
                "derived.delta.info_public_stage_has_key_obs_17",
                "derived.delta.info_public_stage_has_key_obs_18",
                "derived.delta.info_public_stage_has_key_obs_19",
                "derived.delta.info_public_stage_has_key_obs_20",
                "derived.delta.info_public_stage_has_key_obs_21",
                "derived.delta.info_public_stage_has_key_obs_22",
                "derived.delta.info_public_stage_has_key_obs_23",
                "derived.delta.info_public_stage_has_key_obs_24",
                "derived.delta.info_public_stage_has_key_obs_25",
                "derived.delta.info_public_stage_has_key_obs_26",
                "derived.delta.info_public_stage_has_key_obs_27",
                "derived.delta.info_public_stage_has_key_obs_28",
                "derived.delta.info_public_stage_has_key_obs_29"
              ],
              "evidence_phase": "shadow_only",
              "failure_reasons": [],
              "promotion_score": 0.0,
              "repr_id": "repr.hybrid_full.v1",
              "role": "candidate",
              "schema_version": "representation_evidence_card.v1",
              "shadow_score": 0.0,
              "uncertainty": 0.5
            },
            "excluded_atom_ids": [],
            "included_atom_ids": [
              "obs.0",
              "obs.1",
              "obs.2",
              "obs.3",
              "obs.4",
              "obs.5",
              "obs.6",
              "obs.7",
              "obs.8",
              "obs.9",
              "obs.10",
              "obs.11",
              "obs.12",
              "obs.13",
              "obs.14",
              "obs.15",
              "obs.16",
              "obs.17",
              "obs.18",
              "obs.19",
              "obs.20",
              "obs.21",
              "obs.22",
              "obs.23",
              "obs.24",
              "obs.25",
              "obs.26",
              "obs.27",
              "obs.28",
              "obs.29",
              "obs.30",
              "obs.31",
              "obs.32",
              "obs.33",
              "obs.34",
              "obs.35",
              "obs.36",
              "obs.37",
              "obs.38",
              "obs.39",
              "obs.40",
              "obs.41",
              "obs.42",
              "obs.43",
              "obs.44",
              "obs.45",
              "obs.46",
              "obs.47",
              "obs.48",
              "obs.49",
              "obs.50",
              "obs.51",
              "obs.52",
              "obs.53",
              "obs.54",
              "obs.55",
              "obs.56",
              "obs.57",
              "obs.58",
              "obs.59",
              "obs.60",
              "obs.61",
              "obs.62",
              "obs.63",
              "obs.64",
              "obs.65",
              "obs.66",
              "obs.67",
              "obs.68",
              "obs.69",
              "obs.70",
              "obs.71",
              "obs.72",
              "obs.73",
              "obs.74",
              "obs.75",
              "obs.76",
              "obs.77",
              "obs.78",
              "obs.79",
              "obs.80",
              "obs.81",
              "obs.82",
              "derived.llm_semantic.has_key_binary.1d4fdfa398",
              "derived.llm_semantic.key_advantage_shift.9b263a8c47",
              "derived.delta.info_public_stage_has_key_obs_0",
              "derived.delta.info_public_stage_has_key_obs_1",
              "derived.delta.info_public_stage_has_key_obs_2",
              "derived.delta.info_public_stage_has_key_obs_3",
              "derived.delta.info_public_stage_has_key_obs_4",
              "derived.delta.info_public_stage_has_key_obs_5",
              "derived.delta.info_public_stage_has_key_obs_6",
              "derived.delta.info_public_stage_has_key_obs_7",
              "derived.delta.info_public_stage_has_key_obs_8",
              "derived.delta.info_public_stage_has_key_obs_9",
              "derived.delta.info_public_stage_has_key_obs_10",
              "derived.delta.info_public_stage_has_key_obs_11",
              "derived.delta.info_public_stage_has_key_obs_12",
              "derived.delta.info_public_stage_has_key_obs_13",
              "derived.delta.info_public_stage_has_key_obs_14",
              "derived.delta.info_public_stage_has_key_obs_15",
              "derived.delta.info_public_stage_has_key_obs_16",
              "derived.delta.info_public_stage_has_key_obs_17",
              "derived.delta.info_public_stage_has_key_obs_18",
              "derived.delta.info_public_stage_has_key_obs_19",
              "derived.delta.info_public_stage_has_key_obs_20",
              "derived.delta.info_public_stage_has_key_obs_21",
              "derived.delta.info_public_stage_has_key_obs_22",
              "derived.delta.info_public_stage_has_key_obs_23",
              "derived.delta.info_public_stage_has_key_obs_24",
              "derived.delta.info_public_stage_has_key_obs_25",
              "derived.delta.info_public_stage_has_key_obs_26",
              "derived.delta.info_public_stage_has_key_obs_27",
              "derived.delta.info_public_stage_has_key_obs_28",
              "derived.delta.info_public_stage_has_key_obs_29"
            ],
            "obs_dim_raw": 83,
            "obs_dim_total": 115,
            "repr_id": "repr.hybrid_full.v1",
            "schema_version": "representation_set.v1"
          },
          "schema_version": "obs_schema.representation_set.v1"
        },
        "representation_spec_sha256": "sha256:272a11059ed1b074e0bbb2e021b1d4ad6b643c33bb20cc57bf43a77d3875d033",
        "reward_public_transition_input_space": "environment_exposed_unrestricted_transition",
        "reward_required_raw_indices": [],
        "schema_version": "autorl.effective_obs_contract.v1",
        "selected_raw_indices": [
          0,
          1,
          2,
          3,
          4,
          5,
          6,
          7,
          8,
          9,
          10,
          11,
          12,
          13,
          14,
          15,
          16,
          17,
          18,
          19,
          20,
          21,
          22,
          23,
          24,
          25,
          26,
          27,
          28,
          29,
          30,
          31,
          32,
          33,
          34,
          35,
          36,
          37,
          38,
          39,
          40,
          41,
          42,
          43,
          44,
          45,
          46,
          47,
          48,
          49,
          50,
          51,
          52,
          53,
          54,
          55,
          56,
          57,
          58,
          59,
          60,
          61,
          62,
          63,
          64,
          65,
          66,
          67,
          68,
          69,
          70,
          71,
          72,
          73,
          74,
          75,
          76,
          77,
          78,
          79,
          80,
          81,
          82
        ]
      },
      "final_omr": {
        "episodes": 5,
        "final_commit_eligible": false,
        "score": 1.0,
        "source": "omr_external",
        "surface": "heldout_final_omr",
        "trace_ids": [
          "trace.2397841b3a033e1d",
          "trace.35def29c001bdf2a",
          "trace.6943ec88cc5506aa",
          "trace.02baa8ae400cc7d0",
          "trace.ac3910ff3ff5ad60"
        ],
        "valid": true
      },
      "hypothesis_ids": [],
      "interaction_accounting": {
        "actual_simulator_steps": 100000,
        "learner_steps": 100000,
        "prefix_controller_steps": 0,
        "prefix_included_in_training_budget": true,
        "requested_simulator_steps": 100000
      },
      "pipeline_iteration": 1,
      "policy_instance_shared_before_checkpoint_save": true,
      "schema_version": "hpo_evaluator_provenance.v1",
      "seed": 1,
      "stage_omr": {
        "available": true,
        "by_stage": {
          "stage.0.pick_up_key": {
            "blocked_rate": 0.0,
            "completion_rate": 1.0,
            "entry_rate": 1.0,
            "episodes": 5,
            "name": "pick up key",
            "order": 0,
            "prefix_blocked_episodes": 0,
            "prefix_conditioned": false,
            "prefix_eligible_episodes": 5,
            "prefix_eligible_rate": 1.0,
            "progress_rate": 1.0,
            "public_grounding_candidate_atom_ids": [],
            "public_grounding_candidates": [
              {
                "atom_id": null,
                "candidate_atom_id": "transition.stage.0.pick_up_key.obs_84.categorical",
                "contrast": 2.0,
                "direction": "increase",
                "from_value": -1.0,
                "negative_rate": 0.0,
                "operator": "categorical_transition",
                "oracle_contrast": 2.0,
                "parent_atom_ids": [
                  "obs.84"
                ],
                "positive_rate": 1.0,
                "repeatability": 1.0,
                "reward_parent_permission": "public_parent_only",
                "source_type": "public_transition",
                "stage_id": "stage.0.pick_up_key",
                "support_episodes": 5,
                "threshold": 0.0,
                "threshold_provenance": "oracle_flip_median_midpoint",
                "to_value": 1.0,
                "validated_by": "trusted_stage_oracle:stage.0.pick_up_key"
              },
              {
                "atom_id": null,
                "candidate_atom_id": "transition.stage.0.pick_up_key.obs_110.categorical",
                "contrast": 1.4800000071525574,
                "direction": "increase",
                "from_value": -0.80000001,
                "negative_rate": 0.0,
                "operator": "categorical_transition",
                "oracle_contrast": 1.4800000071525574,
                "parent_atom_ids": [
                  "obs.110"
                ],
                "positive_rate": 1.0,
                "repeatability": 1.0,
                "reward_parent_permission": "public_parent_only",
                "source_type": "public_transition",
                "stage_id": "stage.0.pick_up_key",
                "support_episodes": 5,
                "threshold": 0.09999999403953552,
                "threshold_provenance": "oracle_flip_median_midpoint",
                "to_value": 1.0,
                "validated_by": "trusted_stage_oracle:stage.0.pick_up_key"
              },
              {
                "atom_id": null,
                "candidate_atom_id": "transition.stage.0.pick_up_key.obs_109.categorical",
                "contrast": 1.2399999767541885,
                "direction": "increase",
                "from_value": -0.5,
                "negative_rate": 0.0,
                "operator": "categorical_transition",
                "oracle_contrast": 1.2399999767541885,
                "parent_atom_ids": [
                  "obs.109"
                ],
                "positive_rate": 1.0,
                "repeatability": 1.0,
                "reward_parent_permission": "public_parent_only",
                "source_type": "public_transition",
                "stage_id": "stage.0.pick_up_key",
                "support_episodes": 5,
                "threshold": 0.19999998807907104,
                "threshold_provenance": "oracle_flip_median_midpoint",
                "to_value": 0.89999998,
                "validated_by": "trusted_stage_oracle:stage.0.pick_up_key"
              },
              {
                "atom_id": null,
                "candidate_atom_id": "transition.stage.0.pick_up_key.obs_104.categorical",
                "contrast": 1.1600000023841859,
                "direction": "increase",
                "from_value": 0.0,
                "negative_rate": 0.0,
                "operator": "categorical_transition",
                "oracle_contrast": 1.1600000023841859,
                "parent_atom_ids": [
                  "obs.104"
                ],
                "positive_rate": 1.0,
                "repeatability": 1.0,
                "reward_parent_permission": "public_parent_only",
                "source_type": "public_transition",
                "stage_id": "stage.0.pick_up_key",
                "support_episodes": 5,
                "threshold": 0.5,
                "threshold_provenance": "oracle_flip_median_midpoint",
                "to_value": 1.0,
                "validated_by": "trusted_stage_oracle:stage.0.pick_up_key"
              },
              {
                "atom_id": null,
                "candidate_atom_id": "transition.stage.0.pick_up_key.obs_107.categorical",
                "contrast": 1.1600000023841859,
                "direction": "increase",
                "from_value": 0.0,
                "negative_rate": 0.0,
                "operator": "categorical_transition",
                "oracle_contrast": 1.1600000023841859,
                "parent_atom_ids": [
                  "obs.107"
                ],
                "positive_rate": 1.0,
                "repeatability": 1.0,
                "reward_parent_permission": "public_parent_only",
                "source_type": "public_transition",
                "stage_id": "stage.0.pick_up_key",
                "support_episodes": 5,
                "threshold": 0.5,
                "threshold_provenance": "oracle_flip_median_midpoint",
                "to_value": 1.0,
                "validated_by": "trusted_stage_oracle:stage.0.pick_up_key"
              },
              {
                "atom_id": null,
                "candidate_atom_id": "transition.stage.0.pick_up_key.obs_103.categorical",
                "contrast": 1.079999977350235,
                "direction": "increase",
                "from_value": -0.1,
                "negative_rate": 0.0,
                "operator": "categorical_transition",
                "oracle_contrast": 1.079999977350235,
                "parent_atom_ids": [
                  "obs.103"
                ],
                "positive_rate": 1.0,
                "repeatability": 1.0,
                "reward_parent_permission": "public_parent_only",
                "source_type": "public_transition",
                "stage_id": "stage.0.pick_up_key",
                "support_episodes": 5,
                "threshold": 0.399999987334013,
                "threshold_provenance": "oracle_flip_median_midpoint",
                "to_value": 0.89999998,
                "validated_by": "trusted_stage_oracle:stage.0.pick_up_key"
              },
              {
                "atom_id": null,
                "candidate_atom_id": "transition.stage.0.pick_up_key.obs_106.categorical",
                "contrast": 1.079999977350235,
                "direction": "increase",
                "from_value": -0.1,
                "negative_rate": 0.0,
                "operator": "categorical_transition",
                "oracle_contrast": 1.079999977350235,
                "parent_atom_ids": [
                  "obs.106"
                ],
                "positive_rate": 1.0,
                "repeatability": 1.0,
                "reward_parent_permission": "public_parent_only",
                "source_type": "public_transition",
                "stage_id": "stage.0.pick_up_key",
                "support_episodes": 5,
                "threshold": 0.399999987334013,
                "threshold_provenance": "oracle_flip_median_midpoint",
                "to_value": 0.89999998,
                "validated_by": "trusted_stage_oracle:stage.0.pick_up_key"
              },
              {
                "atom_id": null,
                "candidate_atom_id": "transition.stage.0.pick_up_key.obs_100.categorical",
                "contrast": 1.0000000149011612,
                "direction": "increase",
                "from_value": -0.2,
                "negative_rate": 0.0,
                "operator": "categorical_transition",
                "oracle_contrast": 1.0000000149011612,
                "parent_atom_ids": [
                  "obs.100"
                ],
                "positive_rate": 1.0,
                "repeatability": 1.0,
                "reward_parent_permission": "public_parent_only",
                "source_type": "public_transition",
                "stage_id": "stage.0.pick_up_key",
                "support_episodes": 5,
                "threshold": 0.30000000447034836,
                "threshold_provenance": "oracle_flip_median_midpoint",
                "to_value": 0.80000001,
                "validated_by": "trusted_stage_oracle:stage.0.pick_up_key"
              },
              {
                "atom_id": null,
                "candidate_atom_id": "transition.stage.0.pick_up_key.obs_112.categorical",
                "contrast": 1.0000000149011612,
                "direction": "increase",
                "from_value": -0.2,
                "negative_rate": 0.0,
                "operator": "categorical_transition",
                "oracle_contrast": 1.0000000149011612,
                "parent_atom_ids": [
                  "obs.112"
                ],
                "positive_rate": 1.0,
                "repeatability": 1.0,
                "reward_parent_permission": "public_parent_only",
                "source_type": "public_transition",
                "stage_id": "stage.0.pick_up_key",
                "support_episodes": 5,
                "threshold": 0.30000000447034836,
                "threshold_provenance": "oracle_flip_median_midpoint",
                "to_value": 0.80000001,
                "validated_by": "trusted_stage_oracle:stage.0.pick_up_key"
              },
              {
                "atom_id": null,
                "candidate_atom_id": "transition.stage.0.pick_up_key.obs_85.categorical",
                "contrast": 1.0000000149011612,
                "direction": "increase",
                "from_value": -0.2,
                "negative_rate": 0.0,
                "operator": "categorical_transition",
                "oracle_contrast": 1.0000000149011612,
                "parent_atom_ids": [
                  "obs.85"
                ],
                "positive_rate": 1.0,
                "repeatability": 1.0,
                "reward_parent_permission": "public_parent_only",
                "source_type": "public_transition",
                "stage_id": "stage.0.pick_up_key",
                "support_episodes": 5,
                "threshold": 0.30000000447034836,
                "threshold_provenance": "oracle_flip_median_midpoint",
                "to_value": 0.80000001,
                "validated_by": "trusted_stage_oracle:stage.0.pick_up_key"
              },
              {
                "atom_id": null,
                "candidate_atom_id": "transition.stage.0.pick_up_key.obs_88.categorical",
                "contrast": 1.0000000149011612,
                "direction": "increase",
                "from_value": -0.2,
                "negative_rate": 0.0,
                "operator": "categorical_transition",
                "oracle_contrast": 1.0000000149011612,
                "parent_atom_ids": [
                  "obs.88"
                ],
                "positive_rate": 1.0,
                "repeatability": 1.0,
                "reward_parent_permission": "public_parent_only",
                "source_type": "public_transition",
                "stage_id": "stage.0.pick_up_key",
                "support_episodes": 5,
                "threshold": 0.30000000447034836,
                "threshold_provenance": "oracle_flip_median_midpoint",
                "to_value": 0.80000001,
                "validated_by": "trusted_stage_oracle:stage.0.pick_up_key"
              },
              {
                "atom_id": null,
                "candidate_atom_id": "transition.stage.0.pick_up_key.obs_91.categorical",
                "contrast": 1.0000000149011612,
                "direction": "increase",
                "from_value": -0.2,
                "negative_rate": 0.0,
                "operator": "categorical_transition",
                "oracle_contrast": 1.0000000149011612,
                "parent_atom_ids": [
                  "obs.91"
                ],
                "positive_rate": 1.0,
                "repeatability": 1.0,
                "reward_parent_permission": "public_parent_only",
                "source_type": "public_transition",
                "stage_id": "stage.0.pick_up_key",
                "support_episodes": 5,
                "threshold": 0.30000000447034836,
                "threshold_provenance": "oracle_flip_median_midpoint",
                "to_value": 0.80000001,
                "validated_by": "trusted_stage_oracle:stage.0.pick_up_key"
              }
            ],
            "public_transition_grounding_candidates": [
              {
                "atom_id": null,
                "candidate_atom_id": "transition.stage.0.pick_up_key.obs_84.categorical",
                "contrast": 2.0,
                "direction": "increase",
                "from_value": -1.0,
                "negative_rate": 0.0,
                "operator": "categorical_transition",
                "oracle_contrast": 2.0,
                "parent_atom_ids": [
                  "obs.84"
                ],
                "positive_rate": 1.0,
                "repeatability": 1.0,
                "reward_parent_permission": "public_parent_only",
                "source_type": "public_transition",
                "stage_id": "stage.0.pick_up_key",
                "support_episodes": 5,
                "threshold": 0.0,
                "threshold_provenance": "oracle_flip_median_midpoint",
                "to_value": 1.0,
                "validated_by": "trusted_stage_oracle:stage.0.pick_up_key"
              },
              {
                "atom_id": null,
                "candidate_atom_id": "transition.stage.0.pick_up_key.obs_110.categorical",
                "contrast": 1.4800000071525574,
                "direction": "increase",
                "from_value": -0.80000001,
                "negative_rate": 0.0,
                "operator": "categorical_transition",
                "oracle_contrast": 1.4800000071525574,
                "parent_atom_ids": [
                  "obs.110"
                ],
                "positive_rate": 1.0,
                "repeatability": 1.0,
                "reward_parent_permission": "public_parent_only",
                "source_type": "public_transition",
                "stage_id": "stage.0.pick_up_key",
                "support_episodes": 5,
                "threshold": 0.09999999403953552,
                "threshold_provenance": "oracle_flip_median_midpoint",
                "to_value": 1.0,
                "validated_by": "trusted_stage_oracle:stage.0.pick_up_key"
              },
              {
                "atom_id": null,
                "candidate_atom_id": "transition.stage.0.pick_up_key.obs_109.categorical",
                "contrast": 1.2399999767541885,
                "direction": "increase",
                "from_value": -0.5,
                "negative_rate": 0.0,
                "operator": "categorical_transition",
                "oracle_contrast": 1.2399999767541885,
                "parent_atom_ids": [
                  "obs.109"
                ],
                "positive_rate": 1.0,
                "repeatability": 1.0,
                "reward_parent_permission": "public_parent_only",
                "source_type": "public_transition",
                "stage_id": "stage.0.pick_up_key",
                "support_episodes": 5,
                "threshold": 0.19999998807907104,
                "threshold_provenance": "oracle_flip_median_midpoint",
                "to_value": 0.89999998,
                "validated_by": "trusted_stage_oracle:stage.0.pick_up_key"
              },
              {
                "atom_id": null,
                "candidate_atom_id": "transition.stage.0.pick_up_key.obs_104.categorical",
                "contrast": 1.1600000023841859,
                "direction": "increase",
                "from_value": 0.0,
                "negative_rate": 0.0,
                "operator": "categorical_transition",
                "oracle_contrast": 1.1600000023841859,
                "parent_atom_ids": [
                  "obs.104"
                ],
                "positive_rate": 1.0,
                "repeatability": 1.0,
                "reward_parent_permission": "public_parent_only",
                "source_type": "public_transition",
                "stage_id": "stage.0.pick_up_key",
                "support_episodes": 5,
                "threshold": 0.5,
                "threshold_provenance": "oracle_flip_median_midpoint",
                "to_value": 1.0,
                "validated_by": "trusted_stage_oracle:stage.0.pick_up_key"
              },
              {
                "atom_id": null,
                "candidate_atom_id": "transition.stage.0.pick_up_key.obs_107.categorical",
                "contrast": 1.1600000023841859,
                "direction": "increase",
                "from_value": 0.0,
                "negative_rate": 0.0,
                "operator": "categorical_transition",
                "oracle_contrast": 1.1600000023841859,
                "parent_atom_ids": [
                  "obs.107"
                ],
                "positive_rate": 1.0,
                "repeatability": 1.0,
                "reward_parent_permission": "public_parent_only",
                "source_type": "public_transition",
                "stage_id": "stage.0.pick_up_key",
                "support_episodes": 5,
                "threshold": 0.5,
                "threshold_provenance": "oracle_flip_median_midpoint",
                "to_value": 1.0,
                "validated_by": "trusted_stage_oracle:stage.0.pick_up_key"
              },
              {
                "atom_id": null,
                "candidate_atom_id": "transition.stage.0.pick_up_key.obs_103.categorical",
                "contrast": 1.079999977350235,
                "direction": "increase",
                "from_value": -0.1,
                "negative_rate": 0.0,
                "operator": "categorical_transition",
                "oracle_contrast": 1.079999977350235,
                "parent_atom_ids": [
                  "obs.103"
                ],
                "positive_rate": 1.0,
                "repeatability": 1.0,
                "reward_parent_permission": "public_parent_only",
                "source_type": "public_transition",
                "stage_id": "stage.0.pick_up_key",
                "support_episodes": 5,
                "threshold": 0.399999987334013,
                "threshold_provenance": "oracle_flip_median_midpoint",
                "to_value": 0.89999998,
                "validated_by": "trusted_stage_oracle:stage.0.pick_up_key"
              },
              {
                "atom_id": null,
                "candidate_atom_id": "transition.stage.0.pick_up_key.obs_106.categorical",
                "contrast": 1.079999977350235,
                "direction": "increase",
                "from_value": -0.1,
                "negative_rate": 0.0,
                "operator": "categorical_transition",
                "oracle_contrast": 1.079999977350235,
                "parent_atom_ids": [
                  "obs.106"
                ],
                "positive_rate": 1.0,
                "repeatability": 1.0,
                "reward_parent_permission": "public_parent_only",
                "source_type": "public_transition",
                "stage_id": "stage.0.pick_up_key",
                "support_episodes": 5,
                "threshold": 0.399999987334013,
                "threshold_provenance": "oracle_flip_median_midpoint",
                "to_value": 0.89999998,
                "validated_by": "trusted_stage_oracle:stage.0.pick_up_key"
              },
              {
                "atom_id": null,
                "candidate_atom_id": "transition.stage.0.pick_up_key.obs_100.categorical",
                "contrast": 1.0000000149011612,
                "direction": "increase",
                "from_value": -0.2,
                "negative_rate": 0.0,
                "operator": "categorical_transition",
                "oracle_contrast": 1.0000000149011612,
                "parent_atom_ids": [
                  "obs.100"
                ],
                "positive_rate": 1.0,
                "repeatability": 1.0,
                "reward_parent_permission": "public_parent_only",
                "source_type": "public_transition",
                "stage_id": "stage.0.pick_up_key",
                "support_episodes": 5,
                "threshold": 0.30000000447034836,
                "threshold_provenance": "oracle_flip_median_midpoint",
                "to_value": 0.80000001,
                "validated_by": "trusted_stage_oracle:stage.0.pick_up_key"
              },
              {
                "atom_id": null,
                "candidate_atom_id": "transition.stage.0.pick_up_key.obs_112.categorical",
                "contrast": 1.0000000149011612,
                "direction": "increase",
                "from_value": -0.2,
                "negative_rate": 0.0,
                "operator": "categorical_transition",
                "oracle_contrast": 1.0000000149011612,
                "parent_atom_ids": [
                  "obs.112"
                ],
                "positive_rate": 1.0,
                "repeatability": 1.0,
                "reward_parent_permission": "public_parent_only",
                "source_type": "public_transition",
                "stage_id": "stage.0.pick_up_key",
                "support_episodes": 5,
                "threshold": 0.30000000447034836,
                "threshold_provenance": "oracle_flip_median_midpoint",
                "to_value": 0.80000001,
                "validated_by": "trusted_stage_oracle:stage.0.pick_up_key"
              },
              {
                "atom_id": null,
                "candidate_atom_id": "transition.stage.0.pick_up_key.obs_85.categorical",
                "contrast": 1.0000000149011612,
                "direction": "increase",
                "from_value": -0.2,
                "negative_rate": 0.0,
                "operator": "categorical_transition",
                "oracle_contrast": 1.0000000149011612,
                "parent_atom_ids": [
                  "obs.85"
                ],
                "positive_rate": 1.0,
                "repeatability": 1.0,
                "reward_parent_permission": "public_parent_only",
                "source_type": "public_transition",
                "stage_id": "stage.0.pick_up_key",
                "support_episodes": 5,
                "threshold": 0.30000000447034836,
                "threshold_provenance": "oracle_flip_median_midpoint",
                "to_value": 0.80000001,
                "validated_by": "trusted_stage_oracle:stage.0.pick_up_key"
              },
              {
                "atom_id": null,
                "candidate_atom_id": "transition.stage.0.pick_up_key.obs_88.categorical",
                "contrast": 1.0000000149011612,
                "direction": "increase",
                "from_value": -0.2,
                "negative_rate": 0.0,
                "operator": "categorical_transition",
                "oracle_contrast": 1.0000000149011612,
                "parent_atom_ids": [
                  "obs.88"
                ],
                "positive_rate": 1.0,
                "repeatability": 1.0,
                "reward_parent_permission": "public_parent_only",
                "source_type": "public_transition",
                "stage_id": "stage.0.pick_up_key",
                "support_episodes": 5,
                "threshold": 0.30000000447034836,
                "threshold_provenance": "oracle_flip_median_midpoint",
                "to_value": 0.80000001,
                "validated_by": "trusted_stage_oracle:stage.0.pick_up_key"
              },
              {
                "atom_id": null,
                "candidate_atom_id": "transition.stage.0.pick_up_key.obs_91.categorical",
                "contrast": 1.0000000149011612,
                "direction": "increase",
                "from_value": -0.2,
                "negative_rate": 0.0,
                "operator": "categorical_transition",
                "oracle_contrast": 1.0000000149011612,
                "parent_atom_ids": [
                  "obs.91"
                ],
                "positive_rate": 1.0,
                "repeatability": 1.0,
                "reward_parent_permission": "public_parent_only",
                "source_type": "public_transition",
                "stage_id": "stage.0.pick_up_key",
                "support_episodes": 5,
                "threshold": 0.30000000447034836,
                "threshold_provenance": "oracle_flip_median_midpoint",
                "to_value": 0.80000001,
                "validated_by": "trusted_stage_oracle:stage.0.pick_up_key"
              },
              {
                "atom_id": null,
                "candidate_atom_id": "transition.stage.0.pick_up_key.obs_94.categorical",
                "contrast": 1.0000000149011612,
                "direction": "increase",
                "from_value": -0.2,
                "negative_rate": 0.0,
                "operator": "categorical_transition",
                "oracle_contrast": 1.0000000149011612,
                "parent_atom_ids": [
                  "obs.94"
                ],
                "positive_rate": 1.0,
                "repeatability": 1.0,
                "reward_parent_permission": "public_parent_only",
                "source_type": "public_transition",
                "stage_id": "stage.0.pick_up_key",
                "support_episodes": 5,
                "threshold": 0.30000000447034836,
                "threshold_provenance": "oracle_flip_median_midpoint",
                "to_value": 0.80000001,
                "validated_by": "trusted_stage_oracle:stage.0.pick_up_key"
              },
              {
                "atom_id": null,
                "candidate_atom_id": "transition.stage.0.pick_up_key.obs_97.categorical",
                "contrast": 1.0000000149011612,
                "direction": "increase",
                "from_value": -0.2,
                "negative_rate": 0.0,
                "operator": "categorical_transition",
                "oracle_contrast": 1.0000000149011612,
                "parent_atom_ids": [
                  "obs.97"
                ],
                "positive_rate": 1.0,
                "repeatability": 1.0,
                "reward_parent_permission": "public_parent_only",
                "source_type": "public_transition",
                "stage_id": "stage.0.pick_up_key",
                "support_episodes": 5,
                "threshold": 0.30000000447034836,
                "threshold_provenance": "oracle_flip_median_midpoint",
                "to_value": 0.80000001,
                "validated_by": "trusted_stage_oracle:stage.0.pick_up_key"
              },
              {
                "atom_id": null,
                "candidate_atom_id": "transition.stage.0.pick_up_key.obs_101.categorical",
                "contrast": 1.0,
                "direction": "increase",
                "from_value": -1.0,
                "negative_rate": 0.0,
                "operator": "categorical_transition",
                "oracle_contrast": 1.0,
                "parent_atom_ids": [
                  "obs.101"
                ],
                "positive_rate": 1.0,
                "repeatability": 1.0,
                "reward_parent_permission": "public_parent_only",
                "source_type": "public_transition",
                "stage_id": "stage.0.pick_up_key",
                "support_episodes": 5,
                "threshold": -0.5,
                "threshold_provenance": "oracle_flip_median_midpoint",
                "to_value": 0.0,
                "validated_by": "trusted_stage_oracle:stage.0.pick_up_key"
              },
              {
                "atom_id": null,
                "candidate_atom_id": "transition.stage.0.pick_up_key.obs_102.categorical",
                "contrast": 1.0,
                "direction": "increase",
                "from_value": 0.0,
                "negative_rate": 0.0,
                "operator": "categorical_transition",
                "oracle_contrast": 1.0,
                "parent_atom_ids": [
                  "obs.102"
                ],
                "positive_rate": 1.0,
                "repeatability": 1.0,
                "reward_parent_permission": "public_parent_only",
                "source_type": "public_transition",
                "stage_id": "stage.0.pick_up_key",
                "support_episodes": 5,
                "threshold": 0.5,
                "threshold_provenance": "oracle_flip_median_midpoint",
                "to_value": 1.0,
                "validated_by": "trusted_stage_oracle:stage.0.pick_up_key"
              },
              {
                "atom_id": null,
                "candidate_atom_id": "transition.stage.0.pick_up_key.obs_105.categorical",
                "contrast": 1.0,
                "direction": "increase",
                "from_value": 0.0,
                "negative_rate": 0.0,
                "operator": "categorical_transition",
                "oracle_contrast": 1.0,
                "parent_atom_ids": [
                  "obs.105"
                ],
                "positive_rate": 1.0,
                "repeatability": 1.0,
                "reward_parent_permission": "public_parent_only",
                "source_type": "public_transition",
                "stage_id": "stage.0.pick_up_key",
                "support_episodes": 5,
                "threshold": 0.5,
                "threshold_provenance": "oracle_flip_median_midpoint",
                "to_value": 1.0,
                "validated_by": "trusted_stage_oracle:stage.0.pick_up_key"
              },
              {
                "atom_id": null,
                "candidate_atom_id": "transition.stage.0.pick_up_key.obs_108.categorical",
                "contrast": 1.0,
                "direction": "increase",
                "from_value": 0.0,
                "negative_rate": 0.0,
                "operator": "categorical_transition",
                "oracle_contrast": 1.0,
                "parent_atom_ids": [
                  "obs.108"
                ],
                "positive_rate": 1.0,
                "repeatability": 1.0,
                "reward_parent_permission": "public_parent_only",
                "source_type": "public_transition",
                "stage_id": "stage.0.pick_up_key",
                "support_episodes": 5,
                "threshold": 0.5,
                "threshold_provenance": "oracle_flip_median_midpoint",
                "to_value": 1.0,
                "validated_by": "trusted_stage_oracle:stage.0.pick_up_key"
              },
              {
                "atom_id": null,
                "candidate_atom_id": "transition.stage.0.pick_up_key.obs_111.categorical",
                "contrast": 1.0,
                "direction": "increase",
                "from_value": 0.0,
                "negative_rate": 0.0,
                "operator": "categorical_transition",
                "oracle_contrast": 1.0,
                "parent_atom_ids": [
                  "obs.111"
                ],
                "positive_rate": 1.0,
                "repeatability": 1.0,
                "reward_parent_permission": "public_parent_only",
                "source_type": "public_transition",
                "stage_id": "stage.0.pick_up_key",
                "support_episodes": 5,
                "threshold": 0.5,
                "threshold_provenance": "oracle_flip_median_midpoint",
                "to_value": 1.0,
                "validated_by": "trusted_stage_oracle:stage.0.pick_up_key"
              },
              {
                "atom_id": null,
                "candidate_atom_id": "transition.stage.0.pick_up_key.obs_113.categorical",
                "contrast": 1.0,
                "direction": "increase",
                "from_value": -1.0,
                "negative_rate": 0.0,
                "operator": "categorical_transition",
                "oracle_contrast": 1.0,
                "parent_atom_ids": [
                  "obs.113"
                ],
                "positive_rate": 1.0,
                "repeatability": 1.0,
                "reward_parent_permission": "public_parent_only",
                "source_type": "public_transition",
                "stage_id": "stage.0.pick_up_key",
                "support_episodes": 5,
                "threshold": -0.5,
                "threshold_provenance": "oracle_flip_median_midpoint",
                "to_value": 0.0,
                "validated_by": "trusted_stage_oracle:stage.0.pick_up_key"
              },
              {
                "atom_id": null,
                "candidate_atom_id": "transition.stage.0.pick_up_key.obs_114.categorical",
                "contrast": 1.0,
                "direction": "increase",
                "from_value": 0.0,
                "negative_rate": 0.0,
                "operator": "categorical_transition",
                "oracle_contrast": 1.0,
                "parent_atom_ids": [
                  "obs.114"
                ],
                "positive_rate": 1.0,
                "repeatability": 1.0,
                "reward_parent_permission": "public_parent_only",
                "source_type": "public_transition",
                "stage_id": "stage.0.pick_up_key",
                "support_episodes": 5,
                "threshold": 0.5,
                "threshold_provenance": "oracle_flip_median_midpoint",
                "to_value": 1.0,
                "validated_by": "trusted_stage_oracle:stage.0.pick_up_key"
              },
              {
                "atom_id": null,
                "candidate_atom_id": "transition.stage.0.pick_up_key.obs_83.categorical",
                "contrast": 1.0,
                "direction": "increase",
                "from_value": 0.0,
                "negative_rate": 0.0,
                "operator": "categorical_transition",
                "oracle_contrast": 1.0,
                "parent_atom_ids": [
                  "obs.83"
                ],
                "positive_rate": 1.0,
                "repeatability": 1.0,
                "reward_parent_permission": "public_parent_only",
                "source_type": "public_transition",
                "stage_id": "stage.0.pick_up_key",
                "support_episodes": 5,
                "threshold": 0.5,
                "threshold_provenance": "oracle_flip_median_midpoint",
                "to_value": 1.0,
                "validated_by": "trusted_stage_oracle:stage.0.pick_up_key"
              },
              {
                "atom_id": null,
                "candidate_atom_id": "transition.stage.0.pick_up_key.obs_86.categorical",
                "contrast": 1.0,
                "direction": "increase",
                "from_value": -1.0,
                "negative_rate": 0.0,
                "operator": "categorical_transition",
                "oracle_contrast": 1.0,
                "parent_atom_ids": [
                  "obs.86"
                ],
                "positive_rate": 1.0,
                "repeatability": 1.0,
                "reward_parent_permission": "public_parent_only",
                "source_type": "public_transition",
                "stage_id": "stage.0.pick_up_key",
                "support_episodes": 5,
                "threshold": -0.5,
                "threshold_provenance": "oracle_flip_median_midpoint",
                "to_value": 0.0,
                "validated_by": "trusted_stage_oracle:stage.0.pick_up_key"
              },
              {
                "atom_id": null,
                "candidate_atom_id": "transition.stage.0.pick_up_key.obs_87.categorical",
                "contrast": 1.0,
                "direction": "increase",
                "from_value": 0.0,
                "negative_rate": 0.0,
                "operator": "categorical_transition",
                "oracle_contrast": 1.0,
                "parent_atom_ids": [
                  "obs.87"
                ],
                "positive_rate": 1.0,
                "repeatability": 1.0,
                "reward_parent_permission": "public_parent_only",
                "source_type": "public_transition",
                "stage_id": "stage.0.pick_up_key",
                "support_episodes": 5,
                "threshold": 0.5,
                "threshold_provenance": "oracle_flip_median_midpoint",
                "to_value": 1.0,
                "validated_by": "trusted_stage_oracle:stage.0.pick_up_key"
              }
            ],
            "raw_completion_rate": 1.0,
            "raw_entry_rate": 1.0,
            "raw_progress_rate": 1.0,
            "stage_id": "stage.0.pick_up_key",
            "status": "completed",
            "weakest_atom_ids": []
          },
          "stage.1.open_door": {
            "blocked_rate": 0.0,
            "completion_rate": 1.0,
            "entry_rate": 1.0,
            "episodes": 5,
            "name": "open door",
            "order": 1,
            "prefix_blocked_episodes": 0,
            "prefix_conditioned": true,
            "prefix_eligible_episodes": 5,
            "prefix_eligible_rate": 1.0,
            "progress_rate": 1.0,
            "public_grounding_candidate_atom_ids": [
              "achievement.persistent_obs_21",
              "achievement.persistent_obs_24",
              "achievement.persistent_obs_33",
              "achievement.persistent_obs_34",
              "achievement.persistent_obs_36",
              "derived.delta.info_public_stage_has_key_info_public_stage_door_open",
              "derived.delta.info_public_stage_has_key_obs_0",
              "derived.delta.info_public_stage_has_key_obs_11",
              "derived.delta.info_public_stage_has_key_obs_12",
              "derived.delta.info_public_stage_has_key_obs_14",
              "derived.delta.info_public_stage_has_key_obs_15",
              "derived.delta.info_public_stage_has_key_obs_17"
            ],
            "public_grounding_candidates": [
              {
                "atom_id": "achievement.persistent_obs_21",
                "contrast": 1.0,
                "negative_rate": 0.0,
                "positive_rate": 1.0,
                "source_type": "derived",
                "support_episodes": 5
              },
              {
                "atom_id": "achievement.persistent_obs_24",
                "contrast": 1.0,
                "negative_rate": 0.0,
                "positive_rate": 1.0,
                "source_type": "derived",
                "support_episodes": 5
              },
              {
                "atom_id": "achievement.persistent_obs_33",
                "contrast": 1.0,
                "negative_rate": 0.0,
                "positive_rate": 1.0,
                "source_type": "derived",
                "support_episodes": 5
              },
              {
                "atom_id": "achievement.persistent_obs_34",
                "contrast": 1.0,
                "negative_rate": 0.0,
                "positive_rate": 1.0,
                "source_type": "derived",
                "support_episodes": 5
              },
              {
                "atom_id": "achievement.persistent_obs_36",
                "contrast": 1.0,
                "negative_rate": 0.0,
                "positive_rate": 1.0,
                "source_type": "derived",
                "support_episodes": 5
              },
              {
                "atom_id": "derived.delta.info_public_stage_has_key_info_public_stage_door_open",
                "contrast": 1.0,
                "negative_rate": 0.0,
                "positive_rate": 1.0,
                "source_type": "derived",
                "support_episodes": 5
              },
              {
                "atom_id": "derived.delta.info_public_stage_has_key_obs_0",
                "contrast": 1.0,
                "negative_rate": 0.0,
                "positive_rate": 1.0,
                "source_type": "derived",
                "support_episodes": 5
              },
              {
                "atom_id": "derived.delta.info_public_stage_has_key_obs_11",
                "contrast": 1.0,
                "negative_rate": 0.0,
                "positive_rate": 1.0,
                "source_type": "derived",
                "support_episodes": 5
              },
              {
                "atom_id": "derived.delta.info_public_stage_has_key_obs_12",
                "contrast": 1.0,
                "negative_rate": 0.0,
                "positive_rate": 1.0,
                "source_type": "derived",
                "support_episodes": 5
              },
              {
                "atom_id": "derived.delta.info_public_stage_has_key_obs_14",
                "contrast": 1.0,
                "negative_rate": 0.0,
                "positive_rate": 1.0,
                "source_type": "derived",
                "support_episodes": 5
              },
              {
                "atom_id": "derived.delta.info_public_stage_has_key_obs_15",
                "contrast": 1.0,
                "negative_rate": 0.0,
                "positive_rate": 1.0,
                "source_type": "derived",
                "support_episodes": 5
              },
              {
                "atom_id": "derived.delta.info_public_stage_has_key_obs_17",
                "contrast": 1.0,
                "negative_rate": 0.0,
                "positive_rate": 1.0,
                "source_type": "derived",
                "support_episodes": 5
              }
            ],
            "public_transition_grounding_candidates": [
              {
                "atom_id": null,
                "candidate_atom_id": "transition.stage.1.open_door.obs_35.categorical",
                "contrast": 0.6,
                "direction": "decrease",
                "from_value": 1.0,
                "negative_rate": 0.0,
                "operator": "categorical_transition",
                "oracle_contrast": 0.6,
                "parent_atom_ids": [
                  "obs.35"
                ],
                "positive_rate": 1.0,
                "repeatability": 0.6,
                "reward_parent_permission": "public_parent_only",
                "source_type": "public_transition",
                "stage_id": "stage.1.open_door",
                "support_episodes": 5,
                "threshold": 0.5,
                "threshold_provenance": "oracle_flip_median_midpoint",
                "to_value": 0.0,
                "validated_by": "trusted_stage_oracle:stage.1.open_door"
              }
            ],
            "raw_completion_rate": 1.0,
            "raw_entry_rate": 1.0,
            "raw_progress_rate": 1.0,
            "stage_id": "stage.1.open_door",
            "status": "completed",
            "weakest_atom_ids": []
          },
          "stage.2.reach_exit": {
            "blocked_rate": 0.0,
            "completion_rate": 1.0,
            "entry_rate": 1.0,
            "episodes": 5,
            "name": "reach exit",
            "order": 2,
            "prefix_blocked_episodes": 0,
            "prefix_conditioned": true,
            "prefix_eligible_episodes": 5,
            "prefix_eligible_rate": 1.0,
            "progress_rate": 1.0,
            "public_grounding_candidate_atom_ids": [
              "achievement.persistent_obs_21",
              "achievement.persistent_obs_24",
              "achievement.persistent_obs_33",
              "achievement.persistent_obs_34",
              "achievement.persistent_obs_36",
              "derived.delta.info_public_stage_has_key_info_public_stage_door_open",
              "derived.delta.info_public_stage_has_key_obs_0",
              "derived.delta.info_public_stage_has_key_obs_11",
              "derived.delta.info_public_stage_has_key_obs_12",
              "derived.delta.info_public_stage_has_key_obs_14",
              "derived.delta.info_public_stage_has_key_obs_15",
              "derived.delta.info_public_stage_has_key_obs_17"
            ],
            "public_grounding_candidates": [
              {
                "atom_id": "achievement.persistent_obs_21",
                "contrast": 1.0,
                "negative_rate": 0.0,
                "positive_rate": 1.0,
                "source_type": "derived",
                "support_episodes": 5
              },
              {
                "atom_id": "achievement.persistent_obs_24",
                "contrast": 1.0,
                "negative_rate": 0.0,
                "positive_rate": 1.0,
                "source_type": "derived",
                "support_episodes": 5
              },
              {
                "atom_id": "achievement.persistent_obs_33",
                "contrast": 1.0,
                "negative_rate": 0.0,
                "positive_rate": 1.0,
                "source_type": "derived",
                "support_episodes": 5
              },
              {
                "atom_id": "achievement.persistent_obs_34",
                "contrast": 1.0,
                "negative_rate": 0.0,
                "positive_rate": 1.0,
                "source_type": "derived",
                "support_episodes": 5
              },
              {
                "atom_id": "achievement.persistent_obs_36",
                "contrast": 1.0,
                "negative_rate": 0.0,
                "positive_rate": 1.0,
                "source_type": "derived",
                "support_episodes": 5
              },
              {
                "atom_id": "derived.delta.info_public_stage_has_key_info_public_stage_door_open",
                "contrast": 1.0,
                "negative_rate": 0.0,
                "positive_rate": 1.0,
                "source_type": "derived",
                "support_episodes": 5
              },
              {
                "atom_id": "derived.delta.info_public_stage_has_key_obs_0",
                "contrast": 1.0,
                "negative_rate": 0.0,
                "positive_rate": 1.0,
                "source_type": "derived",
                "support_episodes": 5
              },
              {
                "atom_id": "derived.delta.info_public_stage_has_key_obs_11",
                "contrast": 1.0,
                "negative_rate": 0.0,
                "positive_rate": 1.0,
                "source_type": "derived",
                "support_episodes": 5
              },
              {
                "atom_id": "derived.delta.info_public_stage_has_key_obs_12",
                "contrast": 1.0,
                "negative_rate": 0.0,
                "positive_rate": 1.0,
                "source_type": "derived",
                "support_episodes": 5
              },
              {
                "atom_id": "derived.delta.info_public_stage_has_key_obs_14",
                "contrast": 1.0,
                "negative_rate": 0.0,
                "positive_rate": 1.0,
                "source_type": "derived",
                "support_episodes": 5
              },
              {
                "atom_id": "derived.delta.info_public_stage_has_key_obs_15",
                "contrast": 1.0,
                "negative_rate": 0.0,
                "positive_rate": 1.0,
                "source_type": "derived",
                "support_episodes": 5
              },
              {
                "atom_id": "derived.delta.info_public_stage_has_key_obs_17",
                "contrast": 1.0,
                "negative_rate": 0.0,
                "positive_rate": 1.0,
                "source_type": "derived",
                "support_episodes": 5
              }
            ],
            "public_transition_grounding_candidates": [
              {
                "atom_id": null,
                "candidate_atom_id": "transition.stage.2.reach_exit.obs_76.threshold",
                "contrast": 0.175,
                "direction": "increase",
                "negative_rate": 0.0,
                "operator": "threshold_crossing",
                "oracle_contrast": 0.175,
                "parent_atom_ids": [
                  "obs.76"
                ],
                "positive_rate": 1.0,
                "repeatability": 1.0,
                "reward_parent_permission": "public_parent_only",
                "source_type": "public_transition",
                "stage_id": "stage.2.reach_exit",
                "support_episodes": 5,
                "threshold": 0.625,
                "threshold_provenance": "oracle_flip_median_midpoint",
                "validated_by": "trusted_stage_oracle:stage.2.reach_exit"
              }
            ],
            "raw_completion_rate": 1.0,
            "raw_entry_rate": 1.0,
            "raw_progress_rate": 1.0,
            "stage_id": "stage.2.reach_exit",
            "status": "completed",
            "weakest_atom_ids": []
          }
        },
        "episodes": 5,
        "permission": "diagnostic_label_only",
        "surface": "trusted_stage_omr"
      },
      "training_initialization": {
        "model_parameters": "fresh_seeded",
        "replay_buffer": "empty",
        "replay_reuse_block_reason": "paper_stage_regime_requires_fresh_replay",
        "stage_frontier_handoff_rejection": null,
        "stage_frontier_reset_handoff": null,
        "stage_training_initialization_plan": {
          "checkpoint_chain": [],
          "checkpoint_refs": [],
          "checkpoint_role": "none_during_prefix_consolidation",
          "final_commit_eligible": false,
          "mode": "prefix_consolidation_cold_start",
          "optimizer": "fresh_current_trial",
          "parameter_transfer": "none",
          "reason": "stage_local_evidence_exists_but_no_single_fresh_policy_has_verified_the_entire_prefix_from_original_reset",
          "replay_buffer": "fresh_current_trial",
          "required_prefix_stage_ids": [
            "stage.0.pick_up_key",
            "stage.1.open_door"
          ],
          "schema_version": "stage_training_initialization_plan.v1",
          "source_stage_id": null,
          "target_stage_id": "stage.1.open_door"
        },
        "warmstart_detail": null
      },
      "trial_id": 45,
      "trial_uid": "trial.456482a26374b3436402d29a"
    },
    {
      "algo_name": "PPO",
      "checkpoint_ref": "outputs/live_v9_unrestricted_doorkey_p3_20260718_r9/doorkey_p3/minigrid_doorkey_p3_full_seed0_20260718_101919/breadth_portfolio/workers/iter1_trial45_genome.7688d1da7a19bf3b/models/iter1_trial45_seed2.zip",
      "effective_obs_contract": {
        "digest": "sha256:d4898c11febd8cba015a77beb193572f7efc6be979ec31ac0833aebe17a6fc81",
        "env_adapter_id": "env_adapter.minigrid_doorkey_5x5_v0.v1",
        "obs_artifact_spec_sha256": "sha256:272a11059ed1b074e0bbb2e021b1d4ad6b643c33bb20cc57bf43a77d3875d033",
        "observation_space": {
          "bounds_sha256": "sha256:79464801f8b736c8681610dfed0d490bc6c6150c4bd449ed0bb1bd6d0ae7f172",
          "dtype": "float32",
          "shape": [
            115
          ],
          "space_type": "Box"
        },
        "raw_dim": 83,
        "representation_applied": true,
        "representation_spec": {
          "construction_policy": "hybrid_full",
          "derived_atom_ids": [
            "derived.llm_semantic.has_key_binary.1d4fdfa398",
            "derived.llm_semantic.key_advantage_shift.9b263a8c47",
            "derived.delta.info_public_stage_has_key_obs_0",
            "derived.delta.info_public_stage_has_key_obs_1",
            "derived.delta.info_public_stage_has_key_obs_2",
            "derived.delta.info_public_stage_has_key_obs_3",
            "derived.delta.info_public_stage_has_key_obs_4",
            "derived.delta.info_public_stage_has_key_obs_5",
            "derived.delta.info_public_stage_has_key_obs_6",
            "derived.delta.info_public_stage_has_key_obs_7",
            "derived.delta.info_public_stage_has_key_obs_8",
            "derived.delta.info_public_stage_has_key_obs_9",
            "derived.delta.info_public_stage_has_key_obs_10",
            "derived.delta.info_public_stage_has_key_obs_11",
            "derived.delta.info_public_stage_has_key_obs_12",
            "derived.delta.info_public_stage_has_key_obs_13",
            "derived.delta.info_public_stage_has_key_obs_14",
            "derived.delta.info_public_stage_has_key_obs_15",
            "derived.delta.info_public_stage_has_key_obs_16",
            "derived.delta.info_public_stage_has_key_obs_17",
            "derived.delta.info_public_stage_has_key_obs_18",
            "derived.delta.info_public_stage_has_key_obs_19",
            "derived.delta.info_public_stage_has_key_obs_20",
            "derived.delta.info_public_stage_has_key_obs_21",
            "derived.delta.info_public_stage_has_key_obs_22",
            "derived.delta.info_public_stage_has_key_obs_23",
            "derived.delta.info_public_stage_has_key_obs_24",
            "derived.delta.info_public_stage_has_key_obs_25",
            "derived.delta.info_public_stage_has_key_obs_26",
            "derived.delta.info_public_stage_has_key_obs_27",
            "derived.delta.info_public_stage_has_key_obs_28",
            "derived.delta.info_public_stage_has_key_obs_29"
          ],
          "derived_atoms": [
            {
              "atom_id": "derived.llm_semantic.has_key_binary.1d4fdfa398",
              "confidence": 0.5,
              "controllability": "unknown",
              "corr_with_reward": 0.0,
              "direction": "unknown",
              "evidence_card": {
                "ablation": {},
                "atom_id": "derived.llm_semantic.has_key_binary.1d4fdfa398",
                "computed_at_iter": 0,
                "computed_at_step": 0,
                "evidence_phase": "bootstrap_probe",
                "promotion_score": 0.0,
                "risk_tags": [],
                "role": "untested",
                "schema_version": "atom_evidence_card.v1",
                "shadow": {
                  "activation_rate": 0.069,
                  "conditional_mi_given_parents": 0.0,
                  "mutual_information": 0.0,
                  "n_samples": 2000.0,
                  "pearson_with_external": 0.0,
                  "spearman_with_external": 0.0,
                  "stage_activation_alignment": 0.0,
                  "temporal_predictive_score": 0.0,
                  "value_max": 1.0,
                  "value_mean": 0.069,
                  "value_min": 0.0,
                  "value_std": 0.25345413786324344
                },
                "uncertainty": 0.7
              },
              "evidence_sources": [
                "llm_semantic_proposer.v1"
              ],
              "formula": "clip(info['public_stage_has_key'], 0, 1)",
              "formula_ast": {
                "ast_repr": "Expression(body=Call(func=Name(id='clip', ctx=Load()), args=[Subscript(value=Name(id='info', ctx=Load()), slice=Constant(value='public_stage_has_key'), ctx=Load()), Constant(value=0), Constant(value=1)], keywords=[]))",
                "info_keys_used": [
                  "public_stage_has_key"
                ],
                "obs_indices_used": []
              },
              "info_key": "public_stage_has_key",
              "kind": "progress",
              "obs_indices": [],
              "parent_atom_ids": [
                "info.public_stage_has_key"
              ],
              "risk_tags": [],
              "schema_version": "derived_atom.v1",
              "semantic_role": "boolean_predicate",
              "semantic_type": "scalar_signal",
              "source": "derived(llm)",
              "source_type": "derived",
              "target_value": null,
              "task_relevance": "stage_support",
              "threshold": null,
              "tier": "INFERRED",
              "units": null
            },
            {
              "atom_id": "derived.llm_semantic.key_advantage_shift.9b263a8c47",
              "confidence": 0.5,
              "controllability": "unknown",
              "corr_with_reward": 0.0,
              "direction": "unknown",
              "evidence_card": {
                "ablation": {},
                "atom_id": "derived.llm_semantic.key_advantage_shift.9b263a8c47",
                "computed_at_iter": 0,
                "computed_at_step": 0,
                "evidence_phase": "bootstrap_probe",
                "promotion_score": 0.0,
                "risk_tags": [],
                "role": "untested",
                "schema_version": "atom_evidence_card.v1",
                "shadow": {
                  "activation_rate": 1.0,
                  "conditional_mi_given_parents": 0.0,
                  "mutual_information": 0.0,
                  "n_samples": 2000.0,
                  "pearson_with_external": 0.0,
                  "spearman_with_external": 0.0,
                  "stage_activation_alignment": 0.0,
                  "temporal_predictive_score": 0.0,
                  "value_max": 1.0,
                  "value_mean": -0.862,
                  "value_min": -1.0,
                  "value_std": 0.5069082757264869
                },
                "uncertainty": 0.7
              },
              "evidence_sources": [
                "llm_semantic_proposer.v1"
              ],
              "formula": "(2 * clip(info['public_stage_has_key'], 0, 1)) - 1",
              "formula_ast": {
                "ast_repr": "Expression(body=BinOp(left=BinOp(left=Constant(value=2), op=Mult(), right=Call(func=Name(id='clip', ctx=Load()), args=[Subscript(value=Name(id='info', ctx=Load()), slice=Constant(value='public_stage_has_key'), ctx=Load()), Constant(value=0), Constant(value=1)], keywords=[])), op=Sub(), right=Constant(value=1)))",
                "info_keys_used": [
                  "public_stage_has_key"
                ],
                "obs_indices_used": []
              },
              "info_key": "public_stage_has_key",
              "kind": "progress",
              "obs_indices": [],
              "parent_atom_ids": [
                "info.public_stage_has_key"
              ],
              "risk_tags": [],
              "schema_version": "derived_atom.v1",
              "semantic_role": "advantage",
              "semantic_type": "scalar_signal",
              "source": "derived(llm)",
              "source_type": "derived",
              "target_value": null,
              "task_relevance": "stage_support",
              "threshold": null,
              "tier": "INFERRED",
              "units": null
            },
            {
              "atom_id": "derived.delta.info_public_stage_has_key_obs_0",
              "confidence": 0.4,
              "controllability": "unknown",
              "corr_with_reward": 0.0,
              "direction": "unknown",
              "evidence_card": {
                "ablation": {},
                "atom_id": "derived.delta.info_public_stage_has_key_obs_0",
                "computed_at_iter": 0,
                "computed_at_step": 0,
                "evidence_phase": "bootstrap_probe",
                "promotion_score": 0.0,
                "risk_tags": [],
                "role": "untested",
                "schema_version": "atom_evidence_card.v1",
                "shadow": {
                  "activation_rate": 1.0,
                  "conditional_mi_given_parents": 0.0,
                  "mutual_information": 0.0,
                  "n_samples": 2000.0,
                  "pearson_with_external": 0.0,
                  "spearman_with_external": 0.0,
                  "stage_activation_alignment": 0.0,
                  "temporal_predictive_score": 0.0,
                  "value_max": 0.7999999970197678,
                  "value_mean": -0.13100000298023223,
                  "value_min": -0.20000000298023224,
                  "value_std": 0.25345413786324344
                },
                "uncertainty": 0.7
              },
              "evidence_sources": [
                "typed_combinator.v1"
              ],
              "formula": "(info['public_stage_has_key']) - (obs[0])",
              "formula_ast": {
                "ast_repr": "Expression(body=BinOp(left=Subscript(value=Name(id='info', ctx=Load()), slice=Constant(value='public_stage_has_key'), ctx=Load()), op=Sub(), right=Subscript(value=Name(id='obs', ctx=Load()), slice=Constant(value=0), ctx=Load())))",
                "info_keys_used": [
                  "public_stage_has_key"
                ],
                "obs_indices_used": [
                  0
                ]
              },
              "info_key": "public_stage_has_key",
              "kind": "progress",
              "obs_indices": [
                0
              ],
              "parent_atom_ids": [
                "info.public_stage_has_key",
                "obs.0"
              ],
              "risk_tags": [],
              "schema_version": "derived_atom.v1",
              "semantic_role": "delta",
              "semantic_type": "scalar_signal",
              "source": "derived(delta)",
              "source_type": "derived",
              "target_value": null,
              "task_relevance": "stage_support",
              "threshold": null,
              "tier": "INFERRED",
              "units": null
            },
            {
              "atom_id": "derived.delta.info_public_stage_has_key_obs_1",
              "confidence": 0.4,
              "controllability": "unknown",
              "corr_with_reward": 0.0,
              "direction": "unknown",
              "evidence_card": {
                "ablation": {},
                "atom_id": "derived.delta.info_public_stage_has_key_obs_1",
                "computed_at_iter": 0,
                "computed_at_step": 0,
                "evidence_phase": "bootstrap_probe",
                "promotion_score": 0.0,
                "risk_tags": [],
                "role": "untested",
                "schema_version": "atom_evidence_card.v1",
                "shadow": {
                  "activation_rate": 0.931,
                  "conditional_mi_given_parents": 0.0,
                  "mutual_information": 0.0,
                  "n_samples": 2000.0,
                  "pearson_with_external": 0.0,
                  "spearman_with_external": 0.0,
                  "stage_activation_alignment": 0.0,
                  "temporal_predictive_score": 0.0,
                  "value_max": 0.0,
                  "value_mean": -0.931,
                  "value_min": -1.0,
                  "value_std": 0.25345413786324344
                },
                "uncertainty": 0.7
              },
              "evidence_sources": [
                "typed_combinator.v1"
              ],
              "formula": "(info['public_stage_has_key']) - (obs[1])",
              "formula_ast": {
                "ast_repr": "Expression(body=BinOp(left=Subscript(value=Name(id='info', ctx=Load()), slice=Constant(value='public_stage_has_key'), ctx=Load()), op=Sub(), right=Subscript(value=Name(id='obs', ctx=Load()), slice=Constant(value=1), ctx=Load())))",
                "info_keys_used": [
                  "public_stage_has_key"
                ],
                "obs_indices_used": [
                  1
                ]
              },
              "info_key": "public_stage_has_key",
              "kind": "progress",
              "obs_indices": [
                1
              ],
              "parent_atom_ids": [
                "info.public_stage_has_key",
                "obs.1"
              ],
              "risk_tags": [],
              "schema_version": "derived_atom.v1",
              "semantic_role": "delta",
              "semantic_type": "scalar_signal",
              "source": "derived(delta)",
              "source_type": "derived",
              "target_value": null,
              "task_relevance": "stage_support",
              "threshold": null,
              "tier": "INFERRED",
              "units": null
            },
            {
              "atom_id": "derived.delta.info_public_stage_has_key_obs_2",
              "confidence": 0.4,
              "controllability": "unknown",
              "corr_with_reward": 0.0,
              "direction": "unknown",
              "evidence_card": {
                "ablation": {},
                "atom_id": "derived.delta.info_public_stage_has_key_obs_2",
                "computed_at_iter": 0,
                "computed_at_step": 0,
                "evidence_phase": "bootstrap_probe",
                "promotion_score": 0.0,
                "risk_tags": [],
                "role": "untested",
                "schema_version": "atom_evidence_card.v1",
                "shadow": {
                  "activation_rate": 0.069,
                  "conditional_mi_given_parents": 0.0,
                  "mutual_information": 0.0,
                  "n_samples": 2000.0,
                  "pearson_with_external": 0.0,
                  "spearman_with_external": 0.0,
                  "stage_activation_alignment": 0.0,
                  "temporal_predictive_score": 0.0,
                  "value_max": 1.0,
                  "value_mean": 0.069,
                  "value_min": 0.0,
                  "value_std": 0.25345413786324344
                },
                "uncertainty": 0.7
              },
              "evidence_sources": [
                "typed_combinator.v1"
              ],
              "formula": "(info['public_stage_has_key']) - (obs[2])",
              "formula_ast": {
                "ast_repr": "Expression(body=BinOp(left=Subscript(value=Name(id='info', ctx=Load()), slice=Constant(value='public_stage_has_key'), ctx=Load()), op=Sub(), right=Subscript(value=Name(id='obs', ctx=Load()), slice=Constant(value=2), ctx=Load())))",
                "info_keys_used": [
                  "public_stage_has_key"
                ],
                "obs_indices_used": [
                  2
                ]
              },
              "info_key": "public_stage_has_key",
              "kind": "progress",
              "obs_indices": [
                2
              ],
              "parent_atom_ids": [
                "info.public_stage_has_key",
                "obs.2"
              ],
              "risk_tags": [],
              "schema_version": "derived_atom.v1",
              "semantic_role": "delta",
              "semantic_type": "scalar_signal",
              "source": "derived(delta)",
              "source_type": "derived",
              "target_value": null,
              "task_relevance": "stage_support",
              "threshold": null,
              "tier": "INFERRED",
              "units": null
            },
            {
              "atom_id": "derived.delta.info_public_stage_has_key_obs_3",
              "confidence": 0.4,
              "controllability": "unknown",
              "corr_with_reward": 0.0,
              "direction": "unknown",
              "evidence_card": {
                "ablation": {},
                "atom_id": "derived.delta.info_public_stage_has_key_obs_3",
                "computed_at_iter": 0,
                "computed_at_step": 0,
                "evidence_phase": "bootstrap_probe",
                "promotion_score": 0.0,
                "risk_tags": [],
                "role": "untested",
                "schema_version": "atom_evidence_card.v1",
                "shadow": {
                  "activation_rate": 1.0,
                  "conditional_mi_given_parents": 0.0,
                  "mutual_information": 0.0,
                  "n_samples": 2000.0,
                  "pearson_with_external": 0.0,
                  "spearman_with_external": 0.0,
                  "stage_activation_alignment": 0.0,
                  "temporal_predictive_score": 0.0,
                  "value_max": 0.7999999970197678,
                  "value_mean": -0.13100000298023223,
                  "value_min": -0.20000000298023224,
                  "value_std": 0.25345413786324344
                },
                "uncertainty": 0.7
              },
              "evidence_sources": [
                "typed_combinator.v1"
              ],
              "formula": "(info['public_stage_has_key']) - (obs[3])",
              "formula_ast": {
                "ast_repr": "Expression(body=BinOp(left=Subscript(value=Name(id='info', ctx=Load()), slice=Constant(value='public_stage_has_key'), ctx=Load()), op=Sub(), right=Subscript(value=Name(id='obs', ctx=Load()), slice=Constant(value=3), ctx=Load())))",
                "info_keys_used": [
                  "public_stage_has_key"
                ],
                "obs_indices_used": [
                  3
                ]
              },
              "info_key": "public_stage_has_key",
              "kind": "progress",
              "obs_indices": [
                3
              ],
              "parent_atom_ids": [
                "info.public_stage_has_key",
                "obs.3"
              ],
              "risk_tags": [],
              "schema_version": "derived_atom.v1",
              "semantic_role": "delta",
              "semantic_type": "scalar_signal",
              "source": "derived(delta)",
              "source_type": "derived",
              "target_value": null,
              "task_relevance": "stage_support",
              "threshold": null,
              "tier": "INFERRED",
              "units": null
            },
            {
              "atom_id": "derived.delta.info_public_stage_has_key_obs_4",
              "confidence": 0.4,
              "controllability": "unknown",
              "corr_with_reward": 0.0,
              "direction": "unknown",
              "evidence_card": {
                "ablation": {},
                "atom_id": "derived.delta.info_public_stage_has_key_obs_4",
                "computed_at_iter": 0,
                "computed_at_step": 0,
                "evidence_phase": "bootstrap_probe",
                "promotion_score": 0.0,
                "risk_tags": [],
                "role": "untested",
                "schema_version": "atom_evidence_card.v1",
                "shadow": {
                  "activation_rate": 0.931,
                  "conditional_mi_given_parents": 0.0,
                  "mutual_information": 0.0,
                  "n_samples": 2000.0,
                  "pearson_with_external": 0.0,
                  "spearman_with_external": 0.0,
                  "stage_activation_alignment": 0.0,
                  "temporal_predictive_score": 0.0,
                  "value_max": 0.0,
                  "value_mean": -0.931,
                  "value_min": -1.0,
                  "value_std": 0.25345413786324344
                },
                "uncertainty": 0.7
              },
              "evidence_sources": [
                "typed_combinator.v1"
              ],
              "formula": "(info['public_stage_has_key']) - (obs[4])",
              "formula_ast": {
                "ast_repr": "Expression(body=BinOp(left=Subscript(value=Name(id='info', ctx=Load()), slice=Constant(value='public_stage_has_key'), ctx=Load()), op=Sub(), right=Subscript(value=Name(id='obs', ctx=Load()), slice=Constant(value=4), ctx=Load())))",
                "info_keys_used": [
                  "public_stage_has_key"
                ],
                "obs_indices_used": [
                  4
                ]
              },
              "info_key": "public_stage_has_key",
              "kind": "progress",
              "obs_indices": [
                4
              ],
              "parent_atom_ids": [
                "info.public_stage_has_key",
                "obs.4"
              ],
              "risk_tags": [],
              "schema_version": "derived_atom.v1",
              "semantic_role": "delta",
              "semantic_type": "scalar_signal",
              "source": "derived(delta)",
              "source_type": "derived",
              "target_value": null,
              "task_relevance": "stage_support",
              "threshold": null,
              "tier": "INFERRED",
              "units": null
            },
            {
              "atom_id": "derived.delta.info_public_stage_has_key_obs_5",
              "confidence": 0.4,
              "controllability": "unknown",
              "corr_with_reward": 0.0,
              "direction": "unknown",
              "evidence_card": {
                "ablation": {},
                "atom_id": "derived.delta.info_public_stage_has_key_obs_5",
                "computed_at_iter": 0,
                "computed_at_step": 0,
                "evidence_phase": "bootstrap_probe",
                "promotion_score": 0.0,
                "risk_tags": [],
                "role": "untested",
                "schema_version": "atom_evidence_card.v1",
                "shadow": {
                  "activation_rate": 0.069,
                  "conditional_mi_given_parents": 0.0,
                  "mutual_information": 0.0,
                  "n_samples": 2000.0,
                  "pearson_with_external": 0.0,
                  "spearman_with_external": 0.0,
                  "stage_activation_alignment": 0.0,
                  "temporal_predictive_score": 0.0,
                  "value_max": 1.0,
                  "value_mean": 0.069,
                  "value_min": 0.0,
                  "value_std": 0.25345413786324344
                },
                "uncertainty": 0.7
              },
              "evidence_sources": [
                "typed_combinator.v1"
              ],
              "formula": "(info['public_stage_has_key']) - (obs[5])",
              "formula_ast": {
                "ast_repr": "Expression(body=BinOp(left=Subscript(value=Name(id='info', ctx=Load()), slice=Constant(value='public_stage_has_key'), ctx=Load()), op=Sub(), right=Subscript(value=Name(id='obs', ctx=Load()), slice=Constant(value=5), ctx=Load())))",
                "info_keys_used": [
                  "public_stage_has_key"
                ],
                "obs_indices_used": [
                  5
                ]
              },
              "info_key": "public_stage_has_key",
              "kind": "progress",
              "obs_indices": [
                5
              ],
              "parent_atom_ids": [
                "info.public_stage_has_key",
                "obs.5"
              ],
              "risk_tags": [],
              "schema_version": "derived_atom.v1",
              "semantic_role": "delta",
              "semantic_type": "scalar_signal",
              "source": "derived(delta)",
              "source_type": "derived",
              "target_value": null,
              "task_relevance": "stage_support",
              "threshold": null,
              "tier": "INFERRED",
              "units": null
            },
            {
              "atom_id": "derived.delta.info_public_stage_has_key_obs_6",
              "confidence": 0.4,
              "controllability": "unknown",
              "corr_with_reward": 0.0,
              "direction": "unknown",
              "evidence_card": {
                "ablation": {},
                "atom_id": "derived.delta.info_public_stage_has_key_obs_6",
                "computed_at_iter": 0,
                "computed_at_step": 0,
                "evidence_phase": "bootstrap_probe",
                "promotion_score": 0.0,
                "risk_tags": [],
                "role": "untested",
                "schema_version": "atom_evidence_card.v1",
                "shadow": {
                  "activation_rate": 1.0,
                  "conditional_mi_given_parents": 0.0,
                  "mutual_information": 0.0,
                  "n_samples": 2000.0,
                  "pearson_with_external": 0.0,
                  "spearman_with_external": 0.0,
                  "stage_activation_alignment": 0.0,
                  "temporal_predictive_score": 0.0,
                  "value_max": 0.7999999970197678,
                  "value_mean": -0.13100000298023223,
                  "value_min": -0.20000000298023224,
                  "value_std": 0.25345413786324344
                },
                "uncertainty": 0.7
              },
              "evidence_sources": [
                "typed_combinator.v1"
              ],
              "formula": "(info['public_stage_has_key']) - (obs[6])",
              "formula_ast": {
                "ast_repr": "Expression(body=BinOp(left=Subscript(value=Name(id='info', ctx=Load()), slice=Constant(value='public_stage_has_key'), ctx=Load()), op=Sub(), right=Subscript(value=Name(id='obs', ctx=Load()), slice=Constant(value=6), ctx=Load())))",
                "info_keys_used": [
                  "public_stage_has_key"
                ],
                "obs_indices_used": [
                  6
                ]
              },
              "info_key": "public_stage_has_key",
              "kind": "progress",
              "obs_indices": [
                6
              ],
              "parent_atom_ids": [
                "info.public_stage_has_key",
                "obs.6"
              ],
              "risk_tags": [],
              "schema_version": "derived_atom.v1",
              "semantic_role": "delta",
              "semantic_type": "scalar_signal",
              "source": "derived(delta)",
              "source_type": "derived",
              "target_value": null,
              "task_relevance": "stage_support",
              "threshold": null,
              "tier": "INFERRED",
              "units": null
            },
            {
              "atom_id": "derived.delta.info_public_stage_has_key_obs_7",
              "confidence": 0.4,
              "controllability": "unknown",
              "corr_with_reward": 0.0,
              "direction": "unknown",
              "evidence_card": {
                "ablation": {},
                "atom_id": "derived.delta.info_public_stage_has_key_obs_7",
                "computed_at_iter": 0,
                "computed_at_step": 0,
                "evidence_phase": "bootstrap_probe",
                "promotion_score": 0.0,
                "risk_tags": [],
                "role": "untested",
                "schema_version": "atom_evidence_card.v1",
                "shadow": {
                  "activation_rate": 0.931,
                  "conditional_mi_given_parents": 0.0,
                  "mutual_information": 0.0,
                  "n_samples": 2000.0,
                  "pearson_with_external": 0.0,
                  "spearman_with_external": 0.0,
                  "stage_activation_alignment": 0.0,
                  "temporal_predictive_score": 0.0,
                  "value_max": 0.0,
                  "value_mean": -0.931,
                  "value_min": -1.0,
                  "value_std": 0.25345413786324344
                },
                "uncertainty": 0.7
              },
              "evidence_sources": [
                "typed_combinator.v1"
              ],
              "formula": "(info['public_stage_has_key']) - (obs[7])",
              "formula_ast": {
                "ast_repr": "Expression(body=BinOp(left=Subscript(value=Name(id='info', ctx=Load()), slice=Constant(value='public_stage_has_key'), ctx=Load()), op=Sub(), right=Subscript(value=Name(id='obs', ctx=Load()), slice=Constant(value=7), ctx=Load())))",
                "info_keys_used": [
                  "public_stage_has_key"
                ],
                "obs_indices_used": [
                  7
                ]
              },
              "info_key": "public_stage_has_key",
              "kind": "progress",
              "obs_indices": [
                7
              ],
              "parent_atom_ids": [
                "info.public_stage_has_key",
                "obs.7"
              ],
              "risk_tags": [],
              "schema_version": "derived_atom.v1",
              "semantic_role": "delta",
              "semantic_type": "scalar_signal",
              "source": "derived(delta)",
              "source_type": "derived",
              "target_value": null,
              "task_relevance": "stage_support",
              "threshold": null,
              "tier": "INFERRED",
              "units": null
            },
            {
              "atom_id": "derived.delta.info_public_stage_has_key_obs_8",
              "confidence": 0.4,
              "controllability": "unknown",
              "corr_with_reward": 0.0,
              "direction": "unknown",
              "evidence_card": {
                "ablation": {},
                "atom_id": "derived.delta.info_public_stage_has_key_obs_8",
                "computed_at_iter": 0,
                "computed_at_step": 0,
                "evidence_phase": "bootstrap_probe",
                "promotion_score": 0.0,
                "risk_tags": [],
                "role": "untested",
                "schema_version": "atom_evidence_card.v1",
                "shadow": {
                  "activation_rate": 0.069,
                  "conditional_mi_given_parents": 0.0,
                  "mutual_information": 0.0,
                  "n_samples": 2000.0,
                  "pearson_with_external": 0.0,
                  "spearman_with_external": 0.0,
                  "stage_activation_alignment": 0.0,
                  "temporal_predictive_score": 0.0,
                  "value_max": 1.0,
                  "value_mean": 0.069,
                  "value_min": 0.0,
                  "value_std": 0.25345413786324344
                },
                "uncertainty": 0.7
              },
              "evidence_sources": [
                "typed_combinator.v1"
              ],
              "formula": "(info['public_stage_has_key']) - (obs[8])",
              "formula_ast": {
                "ast_repr": "Expression(body=BinOp(left=Subscript(value=Name(id='info', ctx=Load()), slice=Constant(value='public_stage_has_key'), ctx=Load()), op=Sub(), right=Subscript(value=Name(id='obs', ctx=Load()), slice=Constant(value=8), ctx=Load())))",
                "info_keys_used": [
                  "public_stage_has_key"
                ],
                "obs_indices_used": [
                  8
                ]
              },
              "info_key": "public_stage_has_key",
              "kind": "progress",
              "obs_indices": [
                8
              ],
              "parent_atom_ids": [
                "info.public_stage_has_key",
                "obs.8"
              ],
              "risk_tags": [],
              "schema_version": "derived_atom.v1",
              "semantic_role": "delta",
              "semantic_type": "scalar_signal",
              "source": "derived(delta)",
              "source_type": "derived",
              "target_value": null,
              "task_relevance": "stage_support",
              "threshold": null,
              "tier": "INFERRED",
              "units": null
            },
            {
              "atom_id": "derived.delta.info_public_stage_has_key_obs_9",
              "confidence": 0.4,
              "controllability": "unknown",
              "corr_with_reward": 0.0,
              "direction": "unknown",
              "evidence_card": {
                "ablation": {},
                "atom_id": "derived.delta.info_public_stage_has_key_obs_9",
                "computed_at_iter": 0,
                "computed_at_step": 0,
                "evidence_phase": "bootstrap_probe",
                "promotion_score": 0.0,
                "risk_tags": [],
                "role": "untested",
                "schema_version": "atom_evidence_card.v1",
                "shadow": {
                  "activation_rate": 1.0,
                  "conditional_mi_given_parents": 0.0,
                  "mutual_information": 0.0,
                  "n_samples": 2000.0,
                  "pearson_with_external": 0.0,
                  "spearman_with_external": 0.0,
                  "stage_activation_alignment": 0.0,
                  "temporal_predictive_score": 0.0,
                  "value_max": 0.7999999970197678,
                  "value_mean": -0.13100000298023223,
                  "value_min": -0.20000000298023224,
                  "value_std": 0.25345413786324344
                },
                "uncertainty": 0.7
              },
              "evidence_sources": [
                "typed_combinator.v1"
              ],
              "formula": "(info['public_stage_has_key']) - (obs[9])",
              "formula_ast": {
                "ast_repr": "Expression(body=BinOp(left=Subscript(value=Name(id='info', ctx=Load()), slice=Constant(value='public_stage_has_key'), ctx=Load()), op=Sub(), right=Subscript(value=Name(id='obs', ctx=Load()), slice=Constant(value=9), ctx=Load())))",
                "info_keys_used": [
                  "public_stage_has_key"
                ],
                "obs_indices_used": [
                  9
                ]
              },
              "info_key": "public_stage_has_key",
              "kind": "progress",
              "obs_indices": [
                9
              ],
              "parent_atom_ids": [
                "info.public_stage_has_key",
                "obs.9"
              ],
              "risk_tags": [],
              "schema_version": "derived_atom.v1",
              "semantic_role": "delta",
              "semantic_type": "scalar_signal",
              "source": "derived(delta)",
              "source_type": "derived",
              "target_value": null,
              "task_relevance": "stage_support",
              "threshold": null,
              "tier": "INFERRED",
              "units": null
            },
            {
              "atom_id": "derived.delta.info_public_stage_has_key_obs_10",
              "confidence": 0.4,
              "controllability": "unknown",
              "corr_with_reward": 0.0,
              "direction": "unknown",
              "evidence_card": {
                "ablation": {},
                "atom_id": "derived.delta.info_public_stage_has_key_obs_10",
                "computed_at_iter": 0,
                "computed_at_step": 0,
                "evidence_phase": "bootstrap_probe",
                "promotion_score": 0.0,
                "risk_tags": [],
                "role": "untested",
                "schema_version": "atom_evidence_card.v1",
                "shadow": {
                  "activation_rate": 0.931,
                  "conditional_mi_given_parents": 0.0,
                  "mutual_information": 0.0,
                  "n_samples": 2000.0,
                  "pearson_with_external": 0.0,
                  "spearman_with_external": 0.0,
                  "stage_activation_alignment": 0.0,
                  "temporal_predictive_score": 0.0,
                  "value_max": 0.0,
                  "value_mean": -0.931,
                  "value_min": -1.0,
                  "value_std": 0.25345413786324344
                },
                "uncertainty": 0.7
              },
              "evidence_sources": [
                "typed_combinator.v1"
              ],
              "formula": "(info['public_stage_has_key']) - (obs[10])",
              "formula_ast": {
                "ast_repr": "Expression(body=BinOp(left=Subscript(value=Name(id='info', ctx=Load()), slice=Constant(value='public_stage_has_key'), ctx=Load()), op=Sub(), right=Subscript(value=Name(id='obs', ctx=Load()), slice=Constant(value=10), ctx=Load())))",
                "info_keys_used": [
                  "public_stage_has_key"
                ],
                "obs_indices_used": [
                  10
                ]
              },
              "info_key": "public_stage_has_key",
              "kind": "progress",
              "obs_indices": [
                10
              ],
              "parent_atom_ids": [
                "info.public_stage_has_key",
                "obs.10"
              ],
              "risk_tags": [],
              "schema_version": "derived_atom.v1",
              "semantic_role": "delta",
              "semantic_type": "scalar_signal",
              "source": "derived(delta)",
              "source_type": "derived",
              "target_value": null,
              "task_relevance": "stage_support",
              "threshold": null,
              "tier": "INFERRED",
              "units": null
            },
            {
              "atom_id": "derived.delta.info_public_stage_has_key_obs_11",
              "confidence": 0.4,
              "controllability": "unknown",
              "corr_with_reward": 0.0,
              "direction": "unknown",
              "evidence_card": {
                "ablation": {},
                "atom_id": "derived.delta.info_public_stage_has_key_obs_11",
                "computed_at_iter": 0,
                "computed_at_step": 0,
                "evidence_phase": "bootstrap_probe",
                "promotion_score": 0.0,
                "risk_tags": [],
                "role": "untested",
                "schema_version": "atom_evidence_card.v1",
                "shadow": {
                  "activation_rate": 0.069,
                  "conditional_mi_given_parents": 0.0,
                  "mutual_information": 0.0,
                  "n_samples": 2000.0,
                  "pearson_with_external": 0.0,
                  "spearman_with_external": 0.0,
                  "stage_activation_alignment": 0.0,
                  "temporal_predictive_score": 0.0,
                  "value_max": 1.0,
                  "value_mean": 0.069,
                  "value_min": 0.0,
                  "value_std": 0.25345413786324344
                },
                "uncertainty": 0.7
              },
              "evidence_sources": [
                "typed_combinator.v1"
              ],
              "formula": "(info['public_stage_has_key']) - (obs[11])",
              "formula_ast": {
                "ast_repr": "Expression(body=BinOp(left=Subscript(value=Name(id='info', ctx=Load()), slice=Constant(value='public_stage_has_key'), ctx=Load()), op=Sub(), right=Subscript(value=Name(id='obs', ctx=Load()), slice=Constant(value=11), ctx=Load())))",
                "info_keys_used": [
                  "public_stage_has_key"
                ],
                "obs_indices_used": [
                  11
                ]
              },
              "info_key": "public_stage_has_key",
              "kind": "progress",
              "obs_indices": [
                11
              ],
              "parent_atom_ids": [
                "info.public_stage_has_key",
                "obs.11"
              ],
              "risk_tags": [],
              "schema_version": "derived_atom.v1",
              "semantic_role": "delta",
              "semantic_type": "scalar_signal",
              "source": "derived(delta)",
              "source_type": "derived",
              "target_value": null,
              "task_relevance": "stage_support",
              "threshold": null,
              "tier": "INFERRED",
              "units": null
            },
            {
              "atom_id": "derived.delta.info_public_stage_has_key_obs_12",
              "confidence": 0.4,
              "controllability": "unknown",
              "corr_with_reward": 0.0,
              "direction": "unknown",
              "evidence_card": {
                "ablation": {},
                "atom_id": "derived.delta.info_public_stage_has_key_obs_12",
                "computed_at_iter": 0,
                "computed_at_step": 0,
                "evidence_phase": "bootstrap_probe",
                "promotion_score": 0.0,
                "risk_tags": [],
                "role": "untested",
                "schema_version": "atom_evidence_card.v1",
                "shadow": {
                  "activation_rate": 1.0,
                  "conditional_mi_given_parents": 0.0,
                  "mutual_information": 0.0,
                  "n_samples": 2000.0,
                  "pearson_with_external": 0.0,
                  "spearman_with_external": 0.0,
                  "stage_activation_alignment": 0.0,
                  "temporal_predictive_score": 0.0,
                  "value_max": 0.7999999970197678,
                  "value_mean": -0.13100000298023223,
                  "value_min": -0.20000000298023224,
                  "value_std": 0.25345413786324344
                },
                "uncertainty": 0.7
              },
              "evidence_sources": [
                "typed_combinator.v1"
              ],
              "formula": "(info['public_stage_has_key']) - (obs[12])",
              "formula_ast": {
                "ast_repr": "Expression(body=BinOp(left=Subscript(value=Name(id='info', ctx=Load()), slice=Constant(value='public_stage_has_key'), ctx=Load()), op=Sub(), right=Subscript(value=Name(id='obs', ctx=Load()), slice=Constant(value=12), ctx=Load())))",
                "info_keys_used": [
                  "public_stage_has_key"
                ],
                "obs_indices_used": [
                  12
                ]
              },
              "info_key": "public_stage_has_key",
              "kind": "progress",
              "obs_indices": [
                12
              ],
              "parent_atom_ids": [
                "info.public_stage_has_key",
                "obs.12"
              ],
              "risk_tags": [],
              "schema_version": "derived_atom.v1",
              "semantic_role": "delta",
              "semantic_type": "scalar_signal",
              "source": "derived(delta)",
              "source_type": "derived",
              "target_value": null,
              "task_relevance": "stage_support",
              "threshold": null,
              "tier": "INFERRED",
              "units": null
            },
            {
              "atom_id": "derived.delta.info_public_stage_has_key_obs_13",
              "confidence": 0.4,
              "controllability": "unknown",
              "corr_with_reward": 0.0,
              "direction": "unknown",
              "evidence_card": {
                "ablation": {},
                "atom_id": "derived.delta.info_public_stage_has_key_obs_13",
                "computed_at_iter": 0,
                "computed_at_step": 0,
                "evidence_phase": "bootstrap_probe",
                "promotion_score": 0.0,
                "risk_tags": [],
                "role": "untested",
                "schema_version": "atom_evidence_card.v1",
                "shadow": {
                  "activation_rate": 0.931,
                  "conditional_mi_given_parents": 0.0,
                  "mutual_information": 0.0,
                  "n_samples": 2000.0,
                  "pearson_with_external": 0.0,
                  "spearman_with_external": 0.0,
                  "stage_activation_alignment": 0.0,
                  "temporal_predictive_score": 0.0,
                  "value_max": 0.0,
                  "value_mean": -0.931,
                  "value_min": -1.0,
                  "value_std": 0.25345413786324344
                },
                "uncertainty": 0.7
              },
              "evidence_sources": [
                "typed_combinator.v1"
              ],
              "formula": "(info['public_stage_has_key']) - (obs[13])",
              "formula_ast": {
                "ast_repr": "Expression(body=BinOp(left=Subscript(value=Name(id='info', ctx=Load()), slice=Constant(value='public_stage_has_key'), ctx=Load()), op=Sub(), right=Subscript(value=Name(id='obs', ctx=Load()), slice=Constant(value=13), ctx=Load())))",
                "info_keys_used": [
                  "public_stage_has_key"
                ],
                "obs_indices_used": [
                  13
                ]
              },
              "info_key": "public_stage_has_key",
              "kind": "progress",
              "obs_indices": [
                13
              ],
              "parent_atom_ids": [
                "info.public_stage_has_key",
                "obs.13"
              ],
              "risk_tags": [],
              "schema_version": "derived_atom.v1",
              "semantic_role": "delta",
              "semantic_type": "scalar_signal",
              "source": "derived(delta)",
              "source_type": "derived",
              "target_value": null,
              "task_relevance": "stage_support",
              "threshold": null,
              "tier": "INFERRED",
              "units": null
            },
            {
              "atom_id": "derived.delta.info_public_stage_has_key_obs_14",
              "confidence": 0.4,
              "controllability": "unknown",
              "corr_with_reward": 0.0,
              "direction": "unknown",
              "evidence_card": {
                "ablation": {},
                "atom_id": "derived.delta.info_public_stage_has_key_obs_14",
                "computed_at_iter": 0,
                "computed_at_step": 0,
                "evidence_phase": "bootstrap_probe",
                "promotion_score": 0.0,
                "risk_tags": [],
                "role": "untested",
                "schema_version": "atom_evidence_card.v1",
                "shadow": {
                  "activation_rate": 0.069,
                  "conditional_mi_given_parents": 0.0,
                  "mutual_information": 0.0,
                  "n_samples": 2000.0,
                  "pearson_with_external": 0.0,
                  "spearman_with_external": 0.0,
                  "stage_activation_alignment": 0.0,
                  "temporal_predictive_score": 0.0,
                  "value_max": 1.0,
                  "value_mean": 0.069,
                  "value_min": 0.0,
                  "value_std": 0.25345413786324344
                },
                "uncertainty": 0.7
              },
              "evidence_sources": [
                "typed_combinator.v1"
              ],
              "formula": "(info['public_stage_has_key']) - (obs[14])",
              "formula_ast": {
                "ast_repr": "Expression(body=BinOp(left=Subscript(value=Name(id='info', ctx=Load()), slice=Constant(value='public_stage_has_key'), ctx=Load()), op=Sub(), right=Subscript(value=Name(id='obs', ctx=Load()), slice=Constant(value=14), ctx=Load())))",
                "info_keys_used": [
                  "public_stage_has_key"
                ],
                "obs_indices_used": [
                  14
                ]
              },
              "info_key": "public_stage_has_key",
              "kind": "progress",
              "obs_indices": [
                14
              ],
              "parent_atom_ids": [
                "info.public_stage_has_key",
                "obs.14"
              ],
              "risk_tags": [],
              "schema_version": "derived_atom.v1",
              "semantic_role": "delta",
              "semantic_type": "scalar_signal",
              "source": "derived(delta)",
              "source_type": "derived",
              "target_value": null,
              "task_relevance": "stage_support",
              "threshold": null,
              "tier": "INFERRED",
              "units": null
            },
            {
              "atom_id": "derived.delta.info_public_stage_has_key_obs_15",
              "confidence": 0.4,
              "controllability": "unknown",
              "corr_with_reward": 0.0,
              "direction": "unknown",
              "evidence_card": {
                "ablation": {},
                "atom_id": "derived.delta.info_public_stage_has_key_obs_15",
                "computed_at_iter": 0,
                "computed_at_step": 0,
                "evidence_phase": "bootstrap_probe",
                "promotion_score": 0.0,
                "risk_tags": [],
                "role": "untested",
                "schema_version": "atom_evidence_card.v1",
                "shadow": {
                  "activation_rate": 1.0,
                  "conditional_mi_given_parents": 0.0,
                  "mutual_information": 0.0,
                  "n_samples": 2000.0,
                  "pearson_with_external": 0.0,
                  "spearman_with_external": 0.0,
                  "stage_activation_alignment": 0.0,
                  "temporal_predictive_score": 0.0,
                  "value_max": 0.7999999970197678,
                  "value_mean": -0.13100000298023223,
                  "value_min": -0.20000000298023224,
                  "value_std": 0.25345413786324344
                },
                "uncertainty": 0.7
              },
              "evidence_sources": [
                "typed_combinator.v1"
              ],
              "formula": "(info['public_stage_has_key']) - (obs[15])",
              "formula_ast": {
                "ast_repr": "Expression(body=BinOp(left=Subscript(value=Name(id='info', ctx=Load()), slice=Constant(value='public_stage_has_key'), ctx=Load()), op=Sub(), right=Subscript(value=Name(id='obs', ctx=Load()), slice=Constant(value=15), ctx=Load())))",
                "info_keys_used": [
                  "public_stage_has_key"
                ],
                "obs_indices_used": [
                  15
                ]
              },
              "info_key": "public_stage_has_key",
              "kind": "progress",
              "obs_indices": [
                15
              ],
              "parent_atom_ids": [
                "info.public_stage_has_key",
                "obs.15"
              ],
              "risk_tags": [],
              "schema_version": "derived_atom.v1",
              "semantic_role": "delta",
              "semantic_type": "scalar_signal",
              "source": "derived(delta)",
              "source_type": "derived",
              "target_value": null,
              "task_relevance": "stage_support",
              "threshold": null,
              "tier": "INFERRED",
              "units": null
            },
            {
              "atom_id": "derived.delta.info_public_stage_has_key_obs_16",
              "confidence": 0.4,
              "controllability": "unknown",
              "corr_with_reward": 0.0,
              "direction": "unknown",
              "evidence_card": {
                "ablation": {},
                "atom_id": "derived.delta.info_public_stage_has_key_obs_16",
                "computed_at_iter": 0,
                "computed_at_step": 0,
                "evidence_phase": "bootstrap_probe",
                "promotion_score": 0.0,
                "risk_tags": [],
                "role": "untested",
                "schema_version": "atom_evidence_card.v1",
                "shadow": {
                  "activation_rate": 0.931,
                  "conditional_mi_given_parents": 0.0,
                  "mutual_information": 0.0,
                  "n_samples": 2000.0,
                  "pearson_with_external": 0.0,
                  "spearman_with_external": 0.0,
                  "stage_activation_alignment": 0.0,
                  "temporal_predictive_score": 0.0,
                  "value_max": 0.0,
                  "value_mean": -0.931,
                  "value_min": -1.0,
                  "value_std": 0.25345413786324344
                },
                "uncertainty": 0.7
              },
              "evidence_sources": [
                "typed_combinator.v1"
              ],
              "formula": "(info['public_stage_has_key']) - (obs[16])",
              "formula_ast": {
                "ast_repr": "Expression(body=BinOp(left=Subscript(value=Name(id='info', ctx=Load()), slice=Constant(value='public_stage_has_key'), ctx=Load()), op=Sub(), right=Subscript(value=Name(id='obs', ctx=Load()), slice=Constant(value=16), ctx=Load())))",
                "info_keys_used": [
                  "public_stage_has_key"
                ],
                "obs_indices_used": [
                  16
                ]
              },
              "info_key": "public_stage_has_key",
              "kind": "progress",
              "obs_indices": [
                16
              ],
              "parent_atom_ids": [
                "info.public_stage_has_key",
                "obs.16"
              ],
              "risk_tags": [],
              "schema_version": "derived_atom.v1",
              "semantic_role": "delta",
              "semantic_type": "scalar_signal",
              "source": "derived(delta)",
              "source_type": "derived",
              "target_value": null,
              "task_relevance": "stage_support",
              "threshold": null,
              "tier": "INFERRED",
              "units": null
            },
            {
              "atom_id": "derived.delta.info_public_stage_has_key_obs_17",
              "confidence": 0.4,
              "controllability": "unknown",
              "corr_with_reward": 0.0,
              "direction": "unknown",
              "evidence_card": {
                "ablation": {},
                "atom_id": "derived.delta.info_public_stage_has_key_obs_17",
                "computed_at_iter": 0,
                "computed_at_step": 0,
                "evidence_phase": "bootstrap_probe",
                "promotion_score": 0.0,
                "risk_tags": [],
                "role": "untested",
                "schema_version": "atom_evidence_card.v1",
                "shadow": {
                  "activation_rate": 0.069,
                  "conditional_mi_given_parents": 0.0,
                  "mutual_information": 0.0,
                  "n_samples": 2000.0,
                  "pearson_with_external": 0.0,
                  "spearman_with_external": 0.0,
                  "stage_activation_alignment": 0.0,
                  "temporal_predictive_score": 0.0,
                  "value_max": 1.0,
                  "value_mean": 0.069,
                  "value_min": 0.0,
                  "value_std": 0.25345413786324344
                },
                "uncertainty": 0.7
              },
              "evidence_sources": [
                "typed_combinator.v1"
              ],
              "formula": "(info['public_stage_has_key']) - (obs[17])",
              "formula_ast": {
                "ast_repr": "Expression(body=BinOp(left=Subscript(value=Name(id='info', ctx=Load()), slice=Constant(value='public_stage_has_key'), ctx=Load()), op=Sub(), right=Subscript(value=Name(id='obs', ctx=Load()), slice=Constant(value=17), ctx=Load())))",
                "info_keys_used": [
                  "public_stage_has_key"
                ],
                "obs_indices_used": [
                  17
                ]
              },
              "info_key": "public_stage_has_key",
              "kind": "progress",
              "obs_indices": [
                17
              ],
              "parent_atom_ids": [
                "info.public_stage_has_key",
                "obs.17"
              ],
              "risk_tags": [],
              "schema_version": "derived_atom.v1",
              "semantic_role": "delta",
              "semantic_type": "scalar_signal",
              "source": "derived(delta)",
              "source_type": "derived",
              "target_value": null,
              "task_relevance": "stage_support",
              "threshold": null,
              "tier": "INFERRED",
              "units": null
            },
            {
              "atom_id": "derived.delta.info_public_stage_has_key_obs_18",
              "confidence": 0.4,
              "controllability": "unknown",
              "corr_with_reward": 0.0,
              "direction": "unknown",
              "evidence_card": {
                "ablation": {},
                "atom_id": "derived.delta.info_public_stage_has_key_obs_18",
                "computed_at_iter": 0,
                "computed_at_step": 0,
                "evidence_phase": "bootstrap_probe",
                "promotion_score": 0.0,
                "risk_tags": [],
                "role": "untested",
                "schema_version": "atom_evidence_card.v1",
                "shadow": {
                  "activation_rate": 1.0,
                  "conditional_mi_given_parents": 0.0,
                  "mutual_information": 0.0,
                  "n_samples": 2000.0,
                  "pearson_with_external": 0.0,
                  "spearman_with_external": 0.0,
                  "stage_activation_alignment": 0.0,
                  "temporal_predictive_score": 0.0,
                  "value_max": 0.8999999985098839,
                  "value_mean": -0.10360000121966004,
                  "value_min": -0.5,
                  "value_std": 0.31245326016393643
                },
                "uncertainty": 0.7
              },
              "evidence_sources": [
                "typed_combinator.v1"
              ],
              "formula": "(info['public_stage_has_key']) - (obs[18])",
              "formula_ast": {
                "ast_repr": "Expression(body=BinOp(left=Subscript(value=Name(id='info', ctx=Load()), slice=Constant(value='public_stage_has_key'), ctx=Load()), op=Sub(), right=Subscript(value=Name(id='obs', ctx=Load()), slice=Constant(value=18), ctx=Load())))",
                "info_keys_used": [
                  "public_stage_has_key"
                ],
                "obs_indices_used": [
                  18
                ]
              },
              "info_key": "public_stage_has_key",
              "kind": "progress",
              "obs_indices": [
                18
              ],
              "parent_atom_ids": [
                "info.public_stage_has_key",
                "obs.18"
              ],
              "risk_tags": [],
              "schema_version": "derived_atom.v1",
              "semantic_role": "delta",
              "semantic_type": "scalar_signal",
              "source": "derived(delta)",
              "source_type": "derived",
              "target_value": null,
              "task_relevance": "stage_support",
              "threshold": null,
              "tier": "INFERRED",
              "units": null
            },
            {
              "atom_id": "derived.delta.info_public_stage_has_key_obs_19",
              "confidence": 0.4,
              "controllability": "unknown",
              "corr_with_reward": 0.0,
              "direction": "unknown",
              "evidence_card": {
                "ablation": {},
                "atom_id": "derived.delta.info_public_stage_has_key_obs_19",
                "computed_at_iter": 0,
                "computed_at_step": 0,
                "evidence_phase": "bootstrap_probe",
                "promotion_score": 0.0,
                "risk_tags": [],
                "role": "untested",
                "schema_version": "atom_evidence_card.v1",
                "shadow": {
                  "activation_rate": 0.25,
                  "conditional_mi_given_parents": 0.0,
                  "mutual_information": 0.0,
                  "n_samples": 2000.0,
                  "pearson_with_external": 0.0,
                  "spearman_with_external": 0.0,
                  "stage_activation_alignment": 0.0,
                  "temporal_predictive_score": 0.0,
                  "value_max": 1.0,
                  "value_mean": -0.07620000216364861,
                  "value_min": -0.800000011920929,
                  "value_std": 0.42255598814852546
                },
                "uncertainty": 0.7
              },
              "evidence_sources": [
                "typed_combinator.v1"
              ],
              "formula": "(info['public_stage_has_key']) - (obs[19])",
              "formula_ast": {
                "ast_repr": "Expression(body=BinOp(left=Subscript(value=Name(id='info', ctx=Load()), slice=Constant(value='public_stage_has_key'), ctx=Load()), op=Sub(), right=Subscript(value=Name(id='obs', ctx=Load()), slice=Constant(value=19), ctx=Load())))",
                "info_keys_used": [
                  "public_stage_has_key"
                ],
                "obs_indices_used": [
                  19
                ]
              },
              "info_key": "public_stage_has_key",
              "kind": "progress",
              "obs_indices": [
                19
              ],
              "parent_atom_ids": [
                "info.public_stage_has_key",
                "obs.19"
              ],
              "risk_tags": [],
              "schema_version": "derived_atom.v1",
              "semantic_role": "delta",
              "semantic_type": "scalar_signal",
              "source": "derived(delta)",
              "source_type": "derived",
              "target_value": null,
              "task_relevance": "stage_support",
              "threshold": null,
              "tier": "INFERRED",
              "units": null
            },
            {
              "atom_id": "derived.delta.info_public_stage_has_key_obs_20",
              "confidence": 0.4,
              "controllability": "unknown",
              "corr_with_reward": 0.0,
              "direction": "unknown",
              "evidence_card": {
                "ablation": {},
                "atom_id": "derived.delta.info_public_stage_has_key_obs_20",
                "computed_at_iter": 0,
                "computed_at_step": 0,
                "evidence_phase": "bootstrap_probe",
                "promotion_score": 0.0,
                "risk_tags": [],
                "role": "untested",
                "schema_version": "atom_evidence_card.v1",
                "shadow": {
                  "activation_rate": 0.069,
                  "conditional_mi_given_parents": 0.0,
                  "mutual_information": 0.0,
                  "n_samples": 2000.0,
                  "pearson_with_external": 0.0,
                  "spearman_with_external": 0.0,
                  "stage_activation_alignment": 0.0,
                  "temporal_predictive_score": 0.0,
                  "value_max": 1.0,
                  "value_mean": 0.069,
                  "value_min": 0.0,
                  "value_std": 0.25345413786324344
                },
                "uncertainty": 0.7
              },
              "evidence_sources": [
                "typed_combinator.v1"
              ],
              "formula": "(info['public_stage_has_key']) - (obs[20])",
              "formula_ast": {
                "ast_repr": "Expression(body=BinOp(left=Subscript(value=Name(id='info', ctx=Load()), slice=Constant(value='public_stage_has_key'), ctx=Load()), op=Sub(), right=Subscript(value=Name(id='obs', ctx=Load()), slice=Constant(value=20), ctx=Load())))",
                "info_keys_used": [
                  "public_stage_has_key"
                ],
                "obs_indices_used": [
                  20
                ]
              },
              "info_key": "public_stage_has_key",
              "kind": "progress",
              "obs_indices": [
                20
              ],
              "parent_atom_ids": [
                "info.public_stage_has_key",
                "obs.20"
              ],
              "risk_tags": [],
              "schema_version": "derived_atom.v1",
              "semantic_role": "delta",
              "semantic_type": "scalar_signal",
              "source": "derived(delta)",
              "source_type": "derived",
              "target_value": null,
              "task_relevance": "stage_support",
              "threshold": null,
              "tier": "INFERRED",
              "units": null
            },
            {
              "atom_id": "derived.delta.info_public_stage_has_key_obs_21",
              "confidence": 0.4,
              "controllability": "unknown",
              "corr_with_reward": 0.0,
              "direction": "unknown",
              "evidence_card": {
                "ablation": {},
                "atom_id": "derived.delta.info_public_stage_has_key_obs_21",
                "computed_at_iter": 0,
                "computed_at_step": 0,
                "evidence_phase": "bootstrap_probe",
                "promotion_score": 0.0,
                "risk_tags": [],
                "role": "untested",
                "schema_version": "atom_evidence_card.v1",
                "shadow": {
                  "activation_rate": 1.0,
                  "conditional_mi_given_parents": 0.0,
                  "mutual_information": 0.0,
                  "n_samples": 2000.0,
                  "pearson_with_external": 0.0,
                  "spearman_with_external": 0.0,
                  "stage_activation_alignment": 0.0,
                  "temporal_predictive_score": 0.0,
                  "value_max": 0.8999999985098839,
                  "value_mean": -0.0810000013038516,
                  "value_min": -0.5,
                  "value_std": 0.2977230253841821
                },
                "uncertainty": 0.7
              },
              "evidence_sources": [
                "typed_combinator.v1"
              ],
              "formula": "(info['public_stage_has_key']) - (obs[21])",
              "formula_ast": {
                "ast_repr": "Expression(body=BinOp(left=Subscript(value=Name(id='info', ctx=Load()), slice=Constant(value='public_stage_has_key'), ctx=Load()), op=Sub(), right=Subscript(value=Name(id='obs', ctx=Load()), slice=Constant(value=21), ctx=Load())))",
                "info_keys_used": [
                  "public_stage_has_key"
                ],
                "obs_indices_used": [
                  21
                ]
              },
              "info_key": "public_stage_has_key",
              "kind": "progress",
              "obs_indices": [
                21
              ],
              "parent_atom_ids": [
                "info.public_stage_has_key",
                "obs.21"
              ],
              "risk_tags": [],
              "schema_version": "derived_atom.v1",
              "semantic_role": "delta",
              "semantic_type": "scalar_signal",
              "source": "derived(delta)",
              "source_type": "derived",
              "target_value": null,
              "task_relevance": "stage_support",
              "threshold": null,
              "tier": "INFERRED",
              "units": null
            },
            {
              "atom_id": "derived.delta.info_public_stage_has_key_obs_22",
              "confidence": 0.4,
              "controllability": "unknown",
              "corr_with_reward": 0.0,
              "direction": "unknown",
              "evidence_card": {
                "ablation": {},
                "atom_id": "derived.delta.info_public_stage_has_key_obs_22",
                "computed_at_iter": 0,
                "computed_at_step": 0,
                "evidence_phase": "bootstrap_probe",
                "promotion_score": 0.0,
                "risk_tags": [],
                "role": "untested",
                "schema_version": "atom_evidence_card.v1",
                "shadow": {
                  "activation_rate": 0.194,
                  "conditional_mi_given_parents": 0.0,
                  "mutual_information": 0.0,
                  "n_samples": 2000.0,
                  "pearson_with_external": 0.0,
                  "spearman_with_external": 0.0,
                  "stage_activation_alignment": 0.0,
                  "temporal_predictive_score": 0.0,
                  "value_max": 1.0,
                  "value_mean": -0.03100000149011612,
                  "value_min": -0.800000011920929,
                  "value_std": 0.38475836870924407
                },
                "uncertainty": 0.7
              },
              "evidence_sources": [
                "typed_combinator.v1"
              ],
              "formula": "(info['public_stage_has_key']) - (obs[22])",
              "formula_ast": {
                "ast_repr": "Expression(body=BinOp(left=Subscript(value=Name(id='info', ctx=Load()), slice=Constant(value='public_stage_has_key'), ctx=Load()), op=Sub(), right=Subscript(value=Name(id='obs', ctx=Load()), slice=Constant(value=22), ctx=Load())))",
                "info_keys_used": [
                  "public_stage_has_key"
                ],
                "obs_indices_used": [
                  22
                ]
              },
              "info_key": "public_stage_has_key",
              "kind": "progress",
              "obs_indices": [
                22
              ],
              "parent_atom_ids": [
                "info.public_stage_has_key",
                "obs.22"
              ],
              "risk_tags": [],
              "schema_version": "derived_atom.v1",
              "semantic_role": "delta",
              "semantic_type": "scalar_signal",
              "source": "derived(delta)",
              "source_type": "derived",
              "target_value": null,
              "task_relevance": "stage_support",
              "threshold": null,
              "tier": "INFERRED",
              "units": null
            },
            {
              "atom_id": "derived.delta.info_public_stage_has_key_obs_23",
              "confidence": 0.4,
              "controllability": "unknown",
              "corr_with_reward": 0.0,
              "direction": "unknown",
              "evidence_card": {
                "ablation": {},
                "atom_id": "derived.delta.info_public_stage_has_key_obs_23",
                "computed_at_iter": 0,
                "computed_at_step": 0,
                "evidence_phase": "bootstrap_probe",
                "promotion_score": 0.0,
                "risk_tags": [],
                "role": "untested",
                "schema_version": "atom_evidence_card.v1",
                "shadow": {
                  "activation_rate": 0.069,
                  "conditional_mi_given_parents": 0.0,
                  "mutual_information": 0.0,
                  "n_samples": 2000.0,
                  "pearson_with_external": 0.0,
                  "spearman_with_external": 0.0,
                  "stage_activation_alignment": 0.0,
                  "temporal_predictive_score": 0.0,
                  "value_max": 1.0,
                  "value_mean": 0.069,
                  "value_min": 0.0,
                  "value_std": 0.25345413786324344
                },
                "uncertainty": 0.7
              },
              "evidence_sources": [
                "typed_combinator.v1"
              ],
              "formula": "(info['public_stage_has_key']) - (obs[23])",
              "formula_ast": {
                "ast_repr": "Expression(body=BinOp(left=Subscript(value=Name(id='info', ctx=Load()), slice=Constant(value='public_stage_has_key'), ctx=Load()), op=Sub(), right=Subscript(value=Name(id='obs', ctx=Load()), slice=Constant(value=23), ctx=Load())))",
                "info_keys_used": [
                  "public_stage_has_key"
                ],
                "obs_indices_used": [
                  23
                ]
              },
              "info_key": "public_stage_has_key",
              "kind": "progress",
              "obs_indices": [
                23
              ],
              "parent_atom_ids": [
                "info.public_stage_has_key",
                "obs.23"
              ],
              "risk_tags": [],
              "schema_version": "derived_atom.v1",
              "semantic_role": "delta",
              "semantic_type": "scalar_signal",
              "source": "derived(delta)",
              "source_type": "derived",
              "target_value": null,
              "task_relevance": "stage_support",
              "threshold": null,
              "tier": "INFERRED",
              "units": null
            },
            {
              "atom_id": "derived.delta.info_public_stage_has_key_obs_24",
              "confidence": 0.4,
              "controllability": "unknown",
              "corr_with_reward": 0.0,
              "direction": "unknown",
              "evidence_card": {
                "ablation": {},
                "atom_id": "derived.delta.info_public_stage_has_key_obs_24",
                "computed_at_iter": 0,
                "computed_at_step": 0,
                "evidence_phase": "bootstrap_probe",
                "promotion_score": 0.0,
                "risk_tags": [],
                "role": "untested",
                "schema_version": "atom_evidence_card.v1",
                "shadow": {
                  "activation_rate": 1.0,
                  "conditional_mi_given_parents": 0.0,
                  "mutual_information": 0.0,
                  "n_samples": 2000.0,
                  "pearson_with_external": 0.0,
                  "spearman_with_external": 0.0,
                  "stage_activation_alignment": 0.0,
                  "temporal_predictive_score": 0.0,
                  "value_max": 0.8999999985098839,
                  "value_mean": -0.28100000055879354,
                  "value_min": -0.5,
                  "value_std": 0.36910567537235284
                },
                "uncertainty": 0.7
              },
              "evidence_sources": [
                "typed_combinator.v1"
              ],
              "formula": "(info['public_stage_has_key']) - (obs[24])",
              "formula_ast": {
                "ast_repr": "Expression(body=BinOp(left=Subscript(value=Name(id='info', ctx=Load()), slice=Constant(value='public_stage_has_key'), ctx=Load()), op=Sub(), right=Subscript(value=Name(id='obs', ctx=Load()), slice=Constant(value=24), ctx=Load())))",
                "info_keys_used": [
                  "public_stage_has_key"
                ],
                "obs_indices_used": [
                  24
                ]
              },
              "info_key": "public_stage_has_key",
              "kind": "progress",
              "obs_indices": [
                24
              ],
              "parent_atom_ids": [
                "info.public_stage_has_key",
                "obs.24"
              ],
              "risk_tags": [],
              "schema_version": "derived_atom.v1",
              "semantic_role": "delta",
              "semantic_type": "scalar_signal",
              "source": "derived(delta)",
              "source_type": "derived",
              "target_value": null,
              "task_relevance": "stage_support",
              "threshold": null,
              "tier": "INFERRED",
              "units": null
            },
            {
              "atom_id": "derived.delta.info_public_stage_has_key_obs_25",
              "confidence": 0.4,
              "controllability": "unknown",
              "corr_with_reward": 0.0,
              "direction": "unknown",
              "evidence_card": {
                "ablation": {},
                "atom_id": "derived.delta.info_public_stage_has_key_obs_25",
                "computed_at_iter": 0,
                "computed_at_step": 0,
                "evidence_phase": "bootstrap_probe",
                "promotion_score": 0.0,
                "risk_tags": [],
                "role": "untested",
                "schema_version": "atom_evidence_card.v1",
                "shadow": {
                  "activation_rate": 0.694,
                  "conditional_mi_given_parents": 0.0,
                  "mutual_information": 0.0,
                  "n_samples": 2000.0,
                  "pearson_with_external": 0.0,
                  "spearman_with_external": 0.0,
                  "stage_activation_alignment": 0.0,
                  "temporal_predictive_score": 0.0,
                  "value_max": 1.0,
                  "value_mean": -0.4310000074505806,
                  "value_min": -0.800000011920929,
                  "value_std": 0.532202034474248
                },
                "uncertainty": 0.7
              },
              "evidence_sources": [
                "typed_combinator.v1"
              ],
              "formula": "(info['public_stage_has_key']) - (obs[25])",
              "formula_ast": {
                "ast_repr": "Expression(body=BinOp(left=Subscript(value=Name(id='info', ctx=Load()), slice=Constant(value='public_stage_has_key'), ctx=Load()), op=Sub(), right=Subscript(value=Name(id='obs', ctx=Load()), slice=Constant(value=25), ctx=Load())))",
                "info_keys_used": [
                  "public_stage_has_key"
                ],
                "obs_indices_used": [
                  25
                ]
              },
              "info_key": "public_stage_has_key",
              "kind": "progress",
              "obs_indices": [
                25
              ],
              "parent_atom_ids": [
                "info.public_stage_has_key",
                "obs.25"
              ],
              "risk_tags": [],
              "schema_version": "derived_atom.v1",
              "semantic_role": "delta",
              "semantic_type": "scalar_signal",
              "source": "derived(delta)",
              "source_type": "derived",
              "target_value": null,
              "task_relevance": "stage_support",
              "threshold": null,
              "tier": "INFERRED",
              "units": null
            },
            {
              "atom_id": "derived.delta.info_public_stage_has_key_obs_26",
              "confidence": 0.4,
              "controllability": "unknown",
              "corr_with_reward": 0.0,
              "direction": "unknown",
              "evidence_card": {
                "ablation": {},
                "atom_id": "derived.delta.info_public_stage_has_key_obs_26",
                "computed_at_iter": 0,
                "computed_at_step": 0,
                "evidence_phase": "bootstrap_probe",
                "promotion_score": 0.0,
                "risk_tags": [],
                "role": "untested",
                "schema_version": "atom_evidence_card.v1",
                "shadow": {
                  "activation_rate": 0.069,
                  "conditional_mi_given_parents": 0.0,
                  "mutual_information": 0.0,
                  "n_samples": 2000.0,
                  "pearson_with_external": 0.0,
                  "spearman_with_external": 0.0,
                  "stage_activation_alignment": 0.0,
                  "temporal_predictive_score": 0.0,
                  "value_max": 1.0,
                  "value_mean": 0.069,
                  "value_min": 0.0,
                  "value_std": 0.25345413786324344
                },
                "uncertainty": 0.7
              },
              "evidence_sources": [
                "typed_combinator.v1"
              ],
              "formula": "(info['public_stage_has_key']) - (obs[26])",
              "formula_ast": {
                "ast_repr": "Expression(body=BinOp(left=Subscript(value=Name(id='info', ctx=Load()), slice=Constant(value='public_stage_has_key'), ctx=Load()), op=Sub(), right=Subscript(value=Name(id='obs', ctx=Load()), slice=Constant(value=26), ctx=Load())))",
                "info_keys_used": [
                  "public_stage_has_key"
                ],
                "obs_indices_used": [
                  26
                ]
              },
              "info_key": "public_stage_has_key",
              "kind": "progress",
              "obs_indices": [
                26
              ],
              "parent_atom_ids": [
                "info.public_stage_has_key",
                "obs.26"
              ],
              "risk_tags": [],
              "schema_version": "derived_atom.v1",
              "semantic_role": "delta",
              "semantic_type": "scalar_signal",
              "source": "derived(delta)",
              "source_type": "derived",
              "target_value": null,
              "task_relevance": "stage_support",
              "threshold": null,
              "tier": "INFERRED",
              "units": null
            },
            {
              "atom_id": "derived.delta.info_public_stage_has_key_obs_27",
              "confidence": 0.4,
              "controllability": "unknown",
              "corr_with_reward": 0.0,
              "direction": "unknown",
              "evidence_card": {
                "ablation": {},
                "atom_id": "derived.delta.info_public_stage_has_key_obs_27",
                "computed_at_iter": 0,
                "computed_at_step": 0,
                "evidence_phase": "bootstrap_probe",
                "promotion_score": 0.0,
                "risk_tags": [],
                "role": "untested",
                "schema_version": "atom_evidence_card.v1",
                "shadow": {
                  "activation_rate": 1.0,
                  "conditional_mi_given_parents": 0.0,
                  "mutual_information": 0.0,
                  "n_samples": 2000.0,
                  "pearson_with_external": 0.0,
                  "spearman_with_external": 0.0,
                  "stage_activation_alignment": 0.0,
                  "temporal_predictive_score": 0.0,
                  "value_max": 0.7999999970197678,
                  "value_mean": -0.13100000298023223,
                  "value_min": -0.20000000298023224,
                  "value_std": 0.25345413786324344
                },
                "uncertainty": 0.7
              },
              "evidence_sources": [
                "typed_combinator.v1"
              ],
              "formula": "(info['public_stage_has_key']) - (obs[27])",
              "formula_ast": {
                "ast_repr": "Expression(body=BinOp(left=Subscript(value=Name(id='info', ctx=Load()), slice=Constant(value='public_stage_has_key'), ctx=Load()), op=Sub(), right=Subscript(value=Name(id='obs', ctx=Load()), slice=Constant(value=27), ctx=Load())))",
                "info_keys_used": [
                  "public_stage_has_key"
                ],
                "obs_indices_used": [
                  27
                ]
              },
              "info_key": "public_stage_has_key",
              "kind": "progress",
              "obs_indices": [
                27
              ],
              "parent_atom_ids": [
                "info.public_stage_has_key",
                "obs.27"
              ],
              "risk_tags": [],
              "schema_version": "derived_atom.v1",
              "semantic_role": "delta",
              "semantic_type": "scalar_signal",
              "source": "derived(delta)",
              "source_type": "derived",
              "target_value": null,
              "task_relevance": "stage_support",
              "threshold": null,
              "tier": "INFERRED",
              "units": null
            },
            {
              "atom_id": "derived.delta.info_public_stage_has_key_obs_28",
              "confidence": 0.4,
              "controllability": "unknown",
              "corr_with_reward": 0.0,
              "direction": "unknown",
              "evidence_card": {
                "ablation": {},
                "atom_id": "derived.delta.info_public_stage_has_key_obs_28",
                "computed_at_iter": 0,
                "computed_at_step": 0,
                "evidence_phase": "bootstrap_probe",
                "promotion_score": 0.0,
                "risk_tags": [],
                "role": "untested",
                "schema_version": "atom_evidence_card.v1",
                "shadow": {
                  "activation_rate": 0.931,
                  "conditional_mi_given_parents": 0.0,
                  "mutual_information": 0.0,
                  "n_samples": 2000.0,
                  "pearson_with_external": 0.0,
                  "spearman_with_external": 0.0,
                  "stage_activation_alignment": 0.0,
                  "temporal_predictive_score": 0.0,
                  "value_max": 0.0,
                  "value_mean": -0.931,
                  "value_min": -1.0,
                  "value_std": 0.25345413786324344
                },
                "uncertainty": 0.7
              },
              "evidence_sources": [
                "typed_combinator.v1"
              ],
              "formula": "(info['public_stage_has_key']) - (obs[28])",
              "formula_ast": {
                "ast_repr": "Expression(body=BinOp(left=Subscript(value=Name(id='info', ctx=Load()), slice=Constant(value='public_stage_has_key'), ctx=Load()), op=Sub(), right=Subscript(value=Name(id='obs', ctx=Load()), slice=Constant(value=28), ctx=Load())))",
                "info_keys_used": [
                  "public_stage_has_key"
                ],
                "obs_indices_used": [
                  28
                ]
              },
              "info_key": "public_stage_has_key",
              "kind": "progress",
              "obs_indices": [
                28
              ],
              "parent_atom_ids": [
                "info.public_stage_has_key",
                "obs.28"
              ],
              "risk_tags": [],
              "schema_version": "derived_atom.v1",
              "semantic_role": "delta",
              "semantic_type": "scalar_signal",
              "source": "derived(delta)",
              "source_type": "derived",
              "target_value": null,
              "task_relevance": "stage_support",
              "threshold": null,
              "tier": "INFERRED",
              "units": null
            },
            {
              "atom_id": "derived.delta.info_public_stage_has_key_obs_29",
              "confidence": 0.4,
              "controllability": "unknown",
              "corr_with_reward": 0.0,
              "direction": "unknown",
              "evidence_card": {
                "ablation": {},
                "atom_id": "derived.delta.info_public_stage_has_key_obs_29",
                "computed_at_iter": 0,
                "computed_at_step": 0,
                "evidence_phase": "bootstrap_probe",
                "promotion_score": 0.0,
                "risk_tags": [],
                "role": "untested",
                "schema_version": "atom_evidence_card.v1",
                "shadow": {
                  "activation_rate": 0.069,
                  "conditional_mi_given_parents": 0.0,
                  "mutual_information": 0.0,
                  "n_samples": 2000.0,
                  "pearson_with_external": 0.0,
                  "spearman_with_external": 0.0,
                  "stage_activation_alignment": 0.0,
                  "temporal_predictive_score": 0.0,
                  "value_max": 1.0,
                  "value_mean": 0.069,
                  "value_min": 0.0,
                  "value_std": 0.25345413786324344
                },
                "uncertainty": 0.7
              },
              "evidence_sources": [
                "typed_combinator.v1"
              ],
              "formula": "(info['public_stage_has_key']) - (obs[29])",
              "formula_ast": {
                "ast_repr": "Expression(body=BinOp(left=Subscript(value=Name(id='info', ctx=Load()), slice=Constant(value='public_stage_has_key'), ctx=Load()), op=Sub(), right=Subscript(value=Name(id='obs', ctx=Load()), slice=Constant(value=29), ctx=Load())))",
                "info_keys_used": [
                  "public_stage_has_key"
                ],
                "obs_indices_used": [
                  29
                ]
              },
              "info_key": "public_stage_has_key",
              "kind": "progress",
              "obs_indices": [
                29
              ],
              "parent_atom_ids": [
                "info.public_stage_has_key",
                "obs.29"
              ],
              "risk_tags": [],
              "schema_version": "derived_atom.v1",
              "semantic_role": "delta",
              "semantic_type": "scalar_signal",
              "source": "derived(delta)",
              "source_type": "derived",
              "target_value": null,
              "task_relevance": "stage_support",
              "threshold": null,
              "tier": "INFERRED",
              "units": null
            }
          ],
          "formulas": [
            {
              "atom_id": "derived.llm_semantic.has_key_binary.1d4fdfa398",
              "formula": "clip(info['public_stage_has_key'], 0, 1)",
              "parent_atom_ids": [
                "info.public_stage_has_key"
              ],
              "semantic_role": "boolean_predicate",
              "semantic_type": "scalar_signal"
            },
            {
              "atom_id": "derived.llm_semantic.key_advantage_shift.9b263a8c47",
              "formula": "(2 * clip(info['public_stage_has_key'], 0, 1)) - 1",
              "parent_atom_ids": [
                "info.public_stage_has_key"
              ],
              "semantic_role": "advantage",
              "semantic_type": "scalar_signal"
            },
            {
              "atom_id": "derived.delta.info_public_stage_has_key_obs_0",
              "formula": "(info['public_stage_has_key']) - (obs[0])",
              "parent_atom_ids": [
                "info.public_stage_has_key",
                "obs.0"
              ],
              "semantic_role": "delta",
              "semantic_type": "scalar_signal"
            },
            {
              "atom_id": "derived.delta.info_public_stage_has_key_obs_1",
              "formula": "(info['public_stage_has_key']) - (obs[1])",
              "parent_atom_ids": [
                "info.public_stage_has_key",
                "obs.1"
              ],
              "semantic_role": "delta",
              "semantic_type": "scalar_signal"
            },
            {
              "atom_id": "derived.delta.info_public_stage_has_key_obs_2",
              "formula": "(info['public_stage_has_key']) - (obs[2])",
              "parent_atom_ids": [
                "info.public_stage_has_key",
                "obs.2"
              ],
              "semantic_role": "delta",
              "semantic_type": "scalar_signal"
            },
            {
              "atom_id": "derived.delta.info_public_stage_has_key_obs_3",
              "formula": "(info['public_stage_has_key']) - (obs[3])",
              "parent_atom_ids": [
                "info.public_stage_has_key",
                "obs.3"
              ],
              "semantic_role": "delta",
              "semantic_type": "scalar_signal"
            },
            {
              "atom_id": "derived.delta.info_public_stage_has_key_obs_4",
              "formula": "(info['public_stage_has_key']) - (obs[4])",
              "parent_atom_ids": [
                "info.public_stage_has_key",
                "obs.4"
              ],
              "semantic_role": "delta",
              "semantic_type": "scalar_signal"
            },
            {
              "atom_id": "derived.delta.info_public_stage_has_key_obs_5",
              "formula": "(info['public_stage_has_key']) - (obs[5])",
              "parent_atom_ids": [
                "info.public_stage_has_key",
                "obs.5"
              ],
              "semantic_role": "delta",
              "semantic_type": "scalar_signal"
            },
            {
              "atom_id": "derived.delta.info_public_stage_has_key_obs_6",
              "formula": "(info['public_stage_has_key']) - (obs[6])",
              "parent_atom_ids": [
                "info.public_stage_has_key",
                "obs.6"
              ],
              "semantic_role": "delta",
              "semantic_type": "scalar_signal"
            },
            {
              "atom_id": "derived.delta.info_public_stage_has_key_obs_7",
              "formula": "(info['public_stage_has_key']) - (obs[7])",
              "parent_atom_ids": [
                "info.public_stage_has_key",
                "obs.7"
              ],
              "semantic_role": "delta",
              "semantic_type": "scalar_signal"
            },
            {
              "atom_id": "derived.delta.info_public_stage_has_key_obs_8",
              "formula": "(info['public_stage_has_key']) - (obs[8])",
              "parent_atom_ids": [
                "info.public_stage_has_key",
                "obs.8"
              ],
              "semantic_role": "delta",
              "semantic_type": "scalar_signal"
            },
            {
              "atom_id": "derived.delta.info_public_stage_has_key_obs_9",
              "formula": "(info['public_stage_has_key']) - (obs[9])",
              "parent_atom_ids": [
                "info.public_stage_has_key",
                "obs.9"
              ],
              "semantic_role": "delta",
              "semantic_type": "scalar_signal"
            },
            {
              "atom_id": "derived.delta.info_public_stage_has_key_obs_10",
              "formula": "(info['public_stage_has_key']) - (obs[10])",
              "parent_atom_ids": [
                "info.public_stage_has_key",
                "obs.10"
              ],
              "semantic_role": "delta",
              "semantic_type": "scalar_signal"
            },
            {
              "atom_id": "derived.delta.info_public_stage_has_key_obs_11",
              "formula": "(info['public_stage_has_key']) - (obs[11])",
              "parent_atom_ids": [
                "info.public_stage_has_key",
                "obs.11"
              ],
              "semantic_role": "delta",
              "semantic_type": "scalar_signal"
            },
            {
              "atom_id": "derived.delta.info_public_stage_has_key_obs_12",
              "formula": "(info['public_stage_has_key']) - (obs[12])",
              "parent_atom_ids": [
                "info.public_stage_has_key",
                "obs.12"
              ],
              "semantic_role": "delta",
              "semantic_type": "scalar_signal"
            },
            {
              "atom_id": "derived.delta.info_public_stage_has_key_obs_13",
              "formula": "(info['public_stage_has_key']) - (obs[13])",
              "parent_atom_ids": [
                "info.public_stage_has_key",
                "obs.13"
              ],
              "semantic_role": "delta",
              "semantic_type": "scalar_signal"
            },
            {
              "atom_id": "derived.delta.info_public_stage_has_key_obs_14",
              "formula": "(info['public_stage_has_key']) - (obs[14])",
              "parent_atom_ids": [
                "info.public_stage_has_key",
                "obs.14"
              ],
              "semantic_role": "delta",
              "semantic_type": "scalar_signal"
            },
            {
              "atom_id": "derived.delta.info_public_stage_has_key_obs_15",
              "formula": "(info['public_stage_has_key']) - (obs[15])",
              "parent_atom_ids": [
                "info.public_stage_has_key",
                "obs.15"
              ],
              "semantic_role": "delta",
              "semantic_type": "scalar_signal"
            },
            {
              "atom_id": "derived.delta.info_public_stage_has_key_obs_16",
              "formula": "(info['public_stage_has_key']) - (obs[16])",
              "parent_atom_ids": [
                "info.public_stage_has_key",
                "obs.16"
              ],
              "semantic_role": "delta",
              "semantic_type": "scalar_signal"
            },
            {
              "atom_id": "derived.delta.info_public_stage_has_key_obs_17",
              "formula": "(info['public_stage_has_key']) - (obs[17])",
              "parent_atom_ids": [
                "info.public_stage_has_key",
                "obs.17"
              ],
              "semantic_role": "delta",
              "semantic_type": "scalar_signal"
            },
            {
              "atom_id": "derived.delta.info_public_stage_has_key_obs_18",
              "formula": "(info['public_stage_has_key']) - (obs[18])",
              "parent_atom_ids": [
                "info.public_stage_has_key",
                "obs.18"
              ],
              "semantic_role": "delta",
              "semantic_type": "scalar_signal"
            },
            {
              "atom_id": "derived.delta.info_public_stage_has_key_obs_19",
              "formula": "(info['public_stage_has_key']) - (obs[19])",
              "parent_atom_ids": [
                "info.public_stage_has_key",
                "obs.19"
              ],
              "semantic_role": "delta",
              "semantic_type": "scalar_signal"
            },
            {
              "atom_id": "derived.delta.info_public_stage_has_key_obs_20",
              "formula": "(info['public_stage_has_key']) - (obs[20])",
              "parent_atom_ids": [
                "info.public_stage_has_key",
                "obs.20"
              ],
              "semantic_role": "delta",
              "semantic_type": "scalar_signal"
            },
            {
              "atom_id": "derived.delta.info_public_stage_has_key_obs_21",
              "formula": "(info['public_stage_has_key']) - (obs[21])",
              "parent_atom_ids": [
                "info.public_stage_has_key",
                "obs.21"
              ],
              "semantic_role": "delta",
              "semantic_type": "scalar_signal"
            },
            {
              "atom_id": "derived.delta.info_public_stage_has_key_obs_22",
              "formula": "(info['public_stage_has_key']) - (obs[22])",
              "parent_atom_ids": [
                "info.public_stage_has_key",
                "obs.22"
              ],
              "semantic_role": "delta",
              "semantic_type": "scalar_signal"
            },
            {
              "atom_id": "derived.delta.info_public_stage_has_key_obs_23",
              "formula": "(info['public_stage_has_key']) - (obs[23])",
              "parent_atom_ids": [
                "info.public_stage_has_key",
                "obs.23"
              ],
              "semantic_role": "delta",
              "semantic_type": "scalar_signal"
            },
            {
              "atom_id": "derived.delta.info_public_stage_has_key_obs_24",
              "formula": "(info['public_stage_has_key']) - (obs[24])",
              "parent_atom_ids": [
                "info.public_stage_has_key",
                "obs.24"
              ],
              "semantic_role": "delta",
              "semantic_type": "scalar_signal"
            },
            {
              "atom_id": "derived.delta.info_public_stage_has_key_obs_25",
              "formula": "(info['public_stage_has_key']) - (obs[25])",
              "parent_atom_ids": [
                "info.public_stage_has_key",
                "obs.25"
              ],
              "semantic_role": "delta",
              "semantic_type": "scalar_signal"
            },
            {
              "atom_id": "derived.delta.info_public_stage_has_key_obs_26",
              "formula": "(info['public_stage_has_key']) - (obs[26])",
              "parent_atom_ids": [
                "info.public_stage_has_key",
                "obs.26"
              ],
              "semantic_role": "delta",
              "semantic_type": "scalar_signal"
            },
            {
              "atom_id": "derived.delta.info_public_stage_has_key_obs_27",
              "formula": "(info['public_stage_has_key']) - (obs[27])",
              "parent_atom_ids": [
                "info.public_stage_has_key",
                "obs.27"
              ],
              "semantic_role": "delta",
              "semantic_type": "scalar_signal"
            },
            {
              "atom_id": "derived.delta.info_public_stage_has_key_obs_28",
              "formula": "(info['public_stage_has_key']) - (obs[28])",
              "parent_atom_ids": [
                "info.public_stage_has_key",
                "obs.28"
              ],
              "semantic_role": "delta",
              "semantic_type": "scalar_signal"
            },
            {
              "atom_id": "derived.delta.info_public_stage_has_key_obs_29",
              "formula": "(info['public_stage_has_key']) - (obs[29])",
              "parent_atom_ids": [
                "info.public_stage_has_key",
                "obs.29"
              ],
              "semantic_role": "delta",
              "semantic_type": "scalar_signal"
            }
          ],
          "included_atom_ids": [
            "obs.0",
            "obs.1",
            "obs.2",
            "obs.3",
            "obs.4",
            "obs.5",
            "obs.6",
            "obs.7",
            "obs.8",
            "obs.9",
            "obs.10",
            "obs.11",
            "obs.12",
            "obs.13",
            "obs.14",
            "obs.15",
            "obs.16",
            "obs.17",
            "obs.18",
            "obs.19",
            "obs.20",
            "obs.21",
            "obs.22",
            "obs.23",
            "obs.24",
            "obs.25",
            "obs.26",
            "obs.27",
            "obs.28",
            "obs.29",
            "obs.30",
            "obs.31",
            "obs.32",
            "obs.33",
            "obs.34",
            "obs.35",
            "obs.36",
            "obs.37",
            "obs.38",
            "obs.39",
            "obs.40",
            "obs.41",
            "obs.42",
            "obs.43",
            "obs.44",
            "obs.45",
            "obs.46",
            "obs.47",
            "obs.48",
            "obs.49",
            "obs.50",
            "obs.51",
            "obs.52",
            "obs.53",
            "obs.54",
            "obs.55",
            "obs.56",
            "obs.57",
            "obs.58",
            "obs.59",
            "obs.60",
            "obs.61",
            "obs.62",
            "obs.63",
            "obs.64",
            "obs.65",
            "obs.66",
            "obs.67",
            "obs.68",
            "obs.69",
            "obs.70",
            "obs.71",
            "obs.72",
            "obs.73",
            "obs.74",
            "obs.75",
            "obs.76",
            "obs.77",
            "obs.78",
            "obs.79",
            "obs.80",
            "obs.81",
            "obs.82",
            "derived.llm_semantic.has_key_binary.1d4fdfa398",
            "derived.llm_semantic.key_advantage_shift.9b263a8c47",
            "derived.delta.info_public_stage_has_key_obs_0",
            "derived.delta.info_public_stage_has_key_obs_1",
            "derived.delta.info_public_stage_has_key_obs_2",
            "derived.delta.info_public_stage_has_key_obs_3",
            "derived.delta.info_public_stage_has_key_obs_4",
            "derived.delta.info_public_stage_has_key_obs_5",
            "derived.delta.info_public_stage_has_key_obs_6",
            "derived.delta.info_public_stage_has_key_obs_7",
            "derived.delta.info_public_stage_has_key_obs_8",
            "derived.delta.info_public_stage_has_key_obs_9",
            "derived.delta.info_public_stage_has_key_obs_10",
            "derived.delta.info_public_stage_has_key_obs_11",
            "derived.delta.info_public_stage_has_key_obs_12",
            "derived.delta.info_public_stage_has_key_obs_13",
            "derived.delta.info_public_stage_has_key_obs_14",
            "derived.delta.info_public_stage_has_key_obs_15",
            "derived.delta.info_public_stage_has_key_obs_16",
            "derived.delta.info_public_stage_has_key_obs_17",
            "derived.delta.info_public_stage_has_key_obs_18",
            "derived.delta.info_public_stage_has_key_obs_19",
            "derived.delta.info_public_stage_has_key_obs_20",
            "derived.delta.info_public_stage_has_key_obs_21",
            "derived.delta.info_public_stage_has_key_obs_22",
            "derived.delta.info_public_stage_has_key_obs_23",
            "derived.delta.info_public_stage_has_key_obs_24",
            "derived.delta.info_public_stage_has_key_obs_25",
            "derived.delta.info_public_stage_has_key_obs_26",
            "derived.delta.info_public_stage_has_key_obs_27",
            "derived.delta.info_public_stage_has_key_obs_28",
            "derived.delta.info_public_stage_has_key_obs_29"
          ],
          "obs_dim_raw": 83,
          "obs_dim_total": 115,
          "parent_obs_indices_used": [
            0,
            1,
            2,
            3,
            4,
            5,
            6,
            7,
            8,
            9,
            10,
            11,
            12,
            13,
            14,
            15,
            16,
            17,
            18,
            19,
            20,
            21,
            22,
            23,
            24,
            25,
            26,
            27,
            28,
            29
          ],
          "promotion_score": 0.0,
          "repr_id": "repr.hybrid_full.v1",
          "representation_set": {
            "construction_policy": "hybrid_full",
            "derived_atom_ids": [
              "derived.llm_semantic.has_key_binary.1d4fdfa398",
              "derived.llm_semantic.key_advantage_shift.9b263a8c47",
              "derived.delta.info_public_stage_has_key_obs_0",
              "derived.delta.info_public_stage_has_key_obs_1",
              "derived.delta.info_public_stage_has_key_obs_2",
              "derived.delta.info_public_stage_has_key_obs_3",
              "derived.delta.info_public_stage_has_key_obs_4",
              "derived.delta.info_public_stage_has_key_obs_5",
              "derived.delta.info_public_stage_has_key_obs_6",
              "derived.delta.info_public_stage_has_key_obs_7",
              "derived.delta.info_public_stage_has_key_obs_8",
              "derived.delta.info_public_stage_has_key_obs_9",
              "derived.delta.info_public_stage_has_key_obs_10",
              "derived.delta.info_public_stage_has_key_obs_11",
              "derived.delta.info_public_stage_has_key_obs_12",
              "derived.delta.info_public_stage_has_key_obs_13",
              "derived.delta.info_public_stage_has_key_obs_14",
              "derived.delta.info_public_stage_has_key_obs_15",
              "derived.delta.info_public_stage_has_key_obs_16",
              "derived.delta.info_public_stage_has_key_obs_17",
              "derived.delta.info_public_stage_has_key_obs_18",
              "derived.delta.info_public_stage_has_key_obs_19",
              "derived.delta.info_public_stage_has_key_obs_20",
              "derived.delta.info_public_stage_has_key_obs_21",
              "derived.delta.info_public_stage_has_key_obs_22",
              "derived.delta.info_public_stage_has_key_obs_23",
              "derived.delta.info_public_stage_has_key_obs_24",
              "derived.delta.info_public_stage_has_key_obs_25",
              "derived.delta.info_public_stage_has_key_obs_26",
              "derived.delta.info_public_stage_has_key_obs_27",
              "derived.delta.info_public_stage_has_key_obs_28",
              "derived.delta.info_public_stage_has_key_obs_29"
            ],
            "evidence_card": {
              "ablation_score": 0.0,
              "computed_at_iter": 0,
              "constituent_atom_ids": [
                "obs.0",
                "obs.1",
                "obs.2",
                "obs.3",
                "obs.4",
                "obs.5",
                "obs.6",
                "obs.7",
                "obs.8",
                "obs.9",
                "obs.10",
                "obs.11",
                "obs.12",
                "obs.13",
                "obs.14",
                "obs.15",
                "obs.16",
                "obs.17",
                "obs.18",
                "obs.19",
                "obs.20",
                "obs.21",
                "obs.22",
                "obs.23",
                "obs.24",
                "obs.25",
                "obs.26",
                "obs.27",
                "obs.28",
                "obs.29",
                "obs.30",
                "obs.31",
                "obs.32",
                "obs.33",
                "obs.34",
                "obs.35",
                "obs.36",
                "obs.37",
                "obs.38",
                "obs.39",
                "obs.40",
                "obs.41",
                "obs.42",
                "obs.43",
                "obs.44",
                "obs.45",
                "obs.46",
                "obs.47",
                "obs.48",
                "obs.49",
                "obs.50",
                "obs.51",
                "obs.52",
                "obs.53",
                "obs.54",
                "obs.55",
                "obs.56",
                "obs.57",
                "obs.58",
                "obs.59",
                "obs.60",
                "obs.61",
                "obs.62",
                "obs.63",
                "obs.64",
                "obs.65",
                "obs.66",
                "obs.67",
                "obs.68",
                "obs.69",
                "obs.70",
                "obs.71",
                "obs.72",
                "obs.73",
                "obs.74",
                "obs.75",
                "obs.76",
                "obs.77",
                "obs.78",
                "obs.79",
                "obs.80",
                "obs.81",
                "obs.82",
                "derived.llm_semantic.has_key_binary.1d4fdfa398",
                "derived.llm_semantic.key_advantage_shift.9b263a8c47",
                "derived.delta.info_public_stage_has_key_obs_0",
                "derived.delta.info_public_stage_has_key_obs_1",
                "derived.delta.info_public_stage_has_key_obs_2",
                "derived.delta.info_public_stage_has_key_obs_3",
                "derived.delta.info_public_stage_has_key_obs_4",
                "derived.delta.info_public_stage_has_key_obs_5",
                "derived.delta.info_public_stage_has_key_obs_6",
                "derived.delta.info_public_stage_has_key_obs_7",
                "derived.delta.info_public_stage_has_key_obs_8",
                "derived.delta.info_public_stage_has_key_obs_9",
                "derived.delta.info_public_stage_has_key_obs_10",
                "derived.delta.info_public_stage_has_key_obs_11",
                "derived.delta.info_public_stage_has_key_obs_12",
                "derived.delta.info_public_stage_has_key_obs_13",
                "derived.delta.info_public_stage_has_key_obs_14",
                "derived.delta.info_public_stage_has_key_obs_15",
                "derived.delta.info_public_stage_has_key_obs_16",
                "derived.delta.info_public_stage_has_key_obs_17",
                "derived.delta.info_public_stage_has_key_obs_18",
                "derived.delta.info_public_stage_has_key_obs_19",
                "derived.delta.info_public_stage_has_key_obs_20",
                "derived.delta.info_public_stage_has_key_obs_21",
                "derived.delta.info_public_stage_has_key_obs_22",
                "derived.delta.info_public_stage_has_key_obs_23",
                "derived.delta.info_public_stage_has_key_obs_24",
                "derived.delta.info_public_stage_has_key_obs_25",
                "derived.delta.info_public_stage_has_key_obs_26",
                "derived.delta.info_public_stage_has_key_obs_27",
                "derived.delta.info_public_stage_has_key_obs_28",
                "derived.delta.info_public_stage_has_key_obs_29"
              ],
              "construction_policy": "hybrid_full",
              "derived_atom_ids": [
                "derived.llm_semantic.has_key_binary.1d4fdfa398",
                "derived.llm_semantic.key_advantage_shift.9b263a8c47",
                "derived.delta.info_public_stage_has_key_obs_0",
                "derived.delta.info_public_stage_has_key_obs_1",
                "derived.delta.info_public_stage_has_key_obs_2",
                "derived.delta.info_public_stage_has_key_obs_3",
                "derived.delta.info_public_stage_has_key_obs_4",
                "derived.delta.info_public_stage_has_key_obs_5",
                "derived.delta.info_public_stage_has_key_obs_6",
                "derived.delta.info_public_stage_has_key_obs_7",
                "derived.delta.info_public_stage_has_key_obs_8",
                "derived.delta.info_public_stage_has_key_obs_9",
                "derived.delta.info_public_stage_has_key_obs_10",
                "derived.delta.info_public_stage_has_key_obs_11",
                "derived.delta.info_public_stage_has_key_obs_12",
                "derived.delta.info_public_stage_has_key_obs_13",
                "derived.delta.info_public_stage_has_key_obs_14",
                "derived.delta.info_public_stage_has_key_obs_15",
                "derived.delta.info_public_stage_has_key_obs_16",
                "derived.delta.info_public_stage_has_key_obs_17",
                "derived.delta.info_public_stage_has_key_obs_18",
                "derived.delta.info_public_stage_has_key_obs_19",
                "derived.delta.info_public_stage_has_key_obs_20",
                "derived.delta.info_public_stage_has_key_obs_21",
                "derived.delta.info_public_stage_has_key_obs_22",
                "derived.delta.info_public_stage_has_key_obs_23",
                "derived.delta.info_public_stage_has_key_obs_24",
                "derived.delta.info_public_stage_has_key_obs_25",
                "derived.delta.info_public_stage_has_key_obs_26",
                "derived.delta.info_public_stage_has_key_obs_27",
                "derived.delta.info_public_stage_has_key_obs_28",
                "derived.delta.info_public_stage_has_key_obs_29"
              ],
              "evidence_phase": "shadow_only",
              "failure_reasons": [],
              "promotion_score": 0.0,
              "repr_id": "repr.hybrid_full.v1",
              "role": "candidate",
              "schema_version": "representation_evidence_card.v1",
              "shadow_score": 0.0,
              "uncertainty": 0.5
            },
            "excluded_atom_ids": [],
            "included_atom_ids": [
              "obs.0",
              "obs.1",
              "obs.2",
              "obs.3",
              "obs.4",
              "obs.5",
              "obs.6",
              "obs.7",
              "obs.8",
              "obs.9",
              "obs.10",
              "obs.11",
              "obs.12",
              "obs.13",
              "obs.14",
              "obs.15",
              "obs.16",
              "obs.17",
              "obs.18",
              "obs.19",
              "obs.20",
              "obs.21",
              "obs.22",
              "obs.23",
              "obs.24",
              "obs.25",
              "obs.26",
              "obs.27",
              "obs.28",
              "obs.29",
              "obs.30",
              "obs.31",
              "obs.32",
              "obs.33",
              "obs.34",
              "obs.35",
              "obs.36",
              "obs.37",
              "obs.38",
              "obs.39",
              "obs.40",
              "obs.41",
              "obs.42",
              "obs.43",
              "obs.44",
              "obs.45",
              "obs.46",
              "obs.47",
              "obs.48",
              "obs.49",
              "obs.50",
              "obs.51",
              "obs.52",
              "obs.53",
              "obs.54",
              "obs.55",
              "obs.56",
              "obs.57",
              "obs.58",
              "obs.59",
              "obs.60",
              "obs.61",
              "obs.62",
              "obs.63",
              "obs.64",
              "obs.65",
              "obs.66",
              "obs.67",
              "obs.68",
              "obs.69",
              "obs.70",
              "obs.71",
              "obs.72",
              "obs.73",
              "obs.74",
              "obs.75",
              "obs.76",
              "obs.77",
              "obs.78",
              "obs.79",
              "obs.80",
              "obs.81",
              "obs.82",
              "derived.llm_semantic.has_key_binary.1d4fdfa398",
              "derived.llm_semantic.key_advantage_shift.9b263a8c47",
              "derived.delta.info_public_stage_has_key_obs_0",
              "derived.delta.info_public_stage_has_key_obs_1",
              "derived.delta.info_public_stage_has_key_obs_2",
              "derived.delta.info_public_stage_has_key_obs_3",
              "derived.delta.info_public_stage_has_key_obs_4",
              "derived.delta.info_public_stage_has_key_obs_5",
              "derived.delta.info_public_stage_has_key_obs_6",
              "derived.delta.info_public_stage_has_key_obs_7",
              "derived.delta.info_public_stage_has_key_obs_8",
              "derived.delta.info_public_stage_has_key_obs_9",
              "derived.delta.info_public_stage_has_key_obs_10",
              "derived.delta.info_public_stage_has_key_obs_11",
              "derived.delta.info_public_stage_has_key_obs_12",
              "derived.delta.info_public_stage_has_key_obs_13",
              "derived.delta.info_public_stage_has_key_obs_14",
              "derived.delta.info_public_stage_has_key_obs_15",
              "derived.delta.info_public_stage_has_key_obs_16",
              "derived.delta.info_public_stage_has_key_obs_17",
              "derived.delta.info_public_stage_has_key_obs_18",
              "derived.delta.info_public_stage_has_key_obs_19",
              "derived.delta.info_public_stage_has_key_obs_20",
              "derived.delta.info_public_stage_has_key_obs_21",
              "derived.delta.info_public_stage_has_key_obs_22",
              "derived.delta.info_public_stage_has_key_obs_23",
              "derived.delta.info_public_stage_has_key_obs_24",
              "derived.delta.info_public_stage_has_key_obs_25",
              "derived.delta.info_public_stage_has_key_obs_26",
              "derived.delta.info_public_stage_has_key_obs_27",
              "derived.delta.info_public_stage_has_key_obs_28",
              "derived.delta.info_public_stage_has_key_obs_29"
            ],
            "obs_dim_raw": 83,
            "obs_dim_total": 115,
            "repr_id": "repr.hybrid_full.v1",
            "schema_version": "representation_set.v1"
          },
          "schema_version": "obs_schema.representation_set.v1"
        },
        "representation_spec_sha256": "sha256:272a11059ed1b074e0bbb2e021b1d4ad6b643c33bb20cc57bf43a77d3875d033",
        "reward_public_transition_input_space": "environment_exposed_unrestricted_transition",
        "reward_required_raw_indices": [],
        "schema_version": "autorl.effective_obs_contract.v1",
        "selected_raw_indices": [
          0,
          1,
          2,
          3,
          4,
          5,
          6,
          7,
          8,
          9,
          10,
          11,
          12,
          13,
          14,
          15,
          16,
          17,
          18,
          19,
          20,
          21,
          22,
          23,
          24,
          25,
          26,
          27,
          28,
          29,
          30,
          31,
          32,
          33,
          34,
          35,
          36,
          37,
          38,
          39,
          40,
          41,
          42,
          43,
          44,
          45,
          46,
          47,
          48,
          49,
          50,
          51,
          52,
          53,
          54,
          55,
          56,
          57,
          58,
          59,
          60,
          61,
          62,
          63,
          64,
          65,
          66,
          67,
          68,
          69,
          70,
          71,
          72,
          73,
          74,
          75,
          76,
          77,
          78,
          79,
          80,
          81,
          82
        ]
      },
      "final_omr": {
        "episodes": 5,
        "final_commit_eligible": false,
        "score": 1.0,
        "source": "omr_external",
        "surface": "heldout_final_omr",
        "trace_ids": [
          "trace.17b6b956e384d007",
          "trace.f258cf2618c06d47",
          "trace.356c0c5a4580e622",
          "trace.ad9f814ca12cfa61",
          "trace.c5322450b9c467ab"
        ],
        "valid": true
      },
      "hypothesis_ids": [],
      "interaction_accounting": {
        "actual_simulator_steps": 100000,
        "learner_steps": 100000,
        "prefix_controller_steps": 0,
        "prefix_included_in_training_budget": true,
        "requested_simulator_steps": 100000
      },
      "pipeline_iteration": 1,
      "policy_instance_shared_before_checkpoint_save": true,
      "schema_version": "hpo_evaluator_provenance.v1",
      "seed": 2,
      "stage_omr": {
        "available": true,
        "by_stage": {
          "stage.0.pick_up_key": {
            "blocked_rate": 0.0,
            "completion_rate": 1.0,
            "entry_rate": 1.0,
            "episodes": 5,
            "name": "pick up key",
            "order": 0,
            "prefix_blocked_episodes": 0,
            "prefix_conditioned": false,
            "prefix_eligible_episodes": 5,
            "prefix_eligible_rate": 1.0,
            "progress_rate": 1.0,
            "public_grounding_candidate_atom_ids": [],
            "public_grounding_candidates": [
              {
                "atom_id": null,
                "candidate_atom_id": "transition.stage.0.pick_up_key.obs_84.categorical",
                "contrast": 2.0,
                "direction": "increase",
                "from_value": -1.0,
                "negative_rate": 0.0,
                "operator": "categorical_transition",
                "oracle_contrast": 2.0,
                "parent_atom_ids": [
                  "obs.84"
                ],
                "positive_rate": 1.0,
                "repeatability": 1.0,
                "reward_parent_permission": "public_parent_only",
                "source_type": "public_transition",
                "stage_id": "stage.0.pick_up_key",
                "support_episodes": 5,
                "threshold": 0.0,
                "threshold_provenance": "oracle_flip_median_midpoint",
                "to_value": 1.0,
                "validated_by": "trusted_stage_oracle:stage.0.pick_up_key"
              },
              {
                "atom_id": null,
                "candidate_atom_id": "transition.stage.0.pick_up_key.obs_110.categorical",
                "contrast": 1.4800000071525574,
                "direction": "increase",
                "from_value": -0.80000001,
                "negative_rate": 0.0,
                "operator": "categorical_transition",
                "oracle_contrast": 1.4800000071525574,
                "parent_atom_ids": [
                  "obs.110"
                ],
                "positive_rate": 1.0,
                "repeatability": 1.0,
                "reward_parent_permission": "public_parent_only",
                "source_type": "public_transition",
                "stage_id": "stage.0.pick_up_key",
                "support_episodes": 5,
                "threshold": 0.09999999403953552,
                "threshold_provenance": "oracle_flip_median_midpoint",
                "to_value": 1.0,
                "validated_by": "trusted_stage_oracle:stage.0.pick_up_key"
              },
              {
                "atom_id": null,
                "candidate_atom_id": "transition.stage.0.pick_up_key.obs_109.categorical",
                "contrast": 1.2399999767541885,
                "direction": "increase",
                "from_value": -0.5,
                "negative_rate": 0.0,
                "operator": "categorical_transition",
                "oracle_contrast": 1.2399999767541885,
                "parent_atom_ids": [
                  "obs.109"
                ],
                "positive_rate": 1.0,
                "repeatability": 1.0,
                "reward_parent_permission": "public_parent_only",
                "source_type": "public_transition",
                "stage_id": "stage.0.pick_up_key",
                "support_episodes": 5,
                "threshold": 0.19999998807907104,
                "threshold_provenance": "oracle_flip_median_midpoint",
                "to_value": 0.89999998,
                "validated_by": "trusted_stage_oracle:stage.0.pick_up_key"
              },
              {
                "atom_id": null,
                "candidate_atom_id": "transition.stage.0.pick_up_key.obs_104.categorical",
                "contrast": 1.1600000023841859,
                "direction": "increase",
                "from_value": 0.0,
                "negative_rate": 0.0,
                "operator": "categorical_transition",
                "oracle_contrast": 1.1600000023841859,
                "parent_atom_ids": [
                  "obs.104"
                ],
                "positive_rate": 1.0,
                "repeatability": 1.0,
                "reward_parent_permission": "public_parent_only",
                "source_type": "public_transition",
                "stage_id": "stage.0.pick_up_key",
                "support_episodes": 5,
                "threshold": 0.5,
                "threshold_provenance": "oracle_flip_median_midpoint",
                "to_value": 1.0,
                "validated_by": "trusted_stage_oracle:stage.0.pick_up_key"
              },
              {
                "atom_id": null,
                "candidate_atom_id": "transition.stage.0.pick_up_key.obs_107.categorical",
                "contrast": 1.1600000023841859,
                "direction": "increase",
                "from_value": 0.0,
                "negative_rate": 0.0,
                "operator": "categorical_transition",
                "oracle_contrast": 1.1600000023841859,
                "parent_atom_ids": [
                  "obs.107"
                ],
                "positive_rate": 1.0,
                "repeatability": 1.0,
                "reward_parent_permission": "public_parent_only",
                "source_type": "public_transition",
                "stage_id": "stage.0.pick_up_key",
                "support_episodes": 5,
                "threshold": 0.5,
                "threshold_provenance": "oracle_flip_median_midpoint",
                "to_value": 1.0,
                "validated_by": "trusted_stage_oracle:stage.0.pick_up_key"
              },
              {
                "atom_id": null,
                "candidate_atom_id": "transition.stage.0.pick_up_key.obs_103.categorical",
                "contrast": 1.079999977350235,
                "direction": "increase",
                "from_value": -0.1,
                "negative_rate": 0.0,
                "operator": "categorical_transition",
                "oracle_contrast": 1.079999977350235,
                "parent_atom_ids": [
                  "obs.103"
                ],
                "positive_rate": 1.0,
                "repeatability": 1.0,
                "reward_parent_permission": "public_parent_only",
                "source_type": "public_transition",
                "stage_id": "stage.0.pick_up_key",
                "support_episodes": 5,
                "threshold": 0.399999987334013,
                "threshold_provenance": "oracle_flip_median_midpoint",
                "to_value": 0.89999998,
                "validated_by": "trusted_stage_oracle:stage.0.pick_up_key"
              },
              {
                "atom_id": null,
                "candidate_atom_id": "transition.stage.0.pick_up_key.obs_106.categorical",
                "contrast": 1.079999977350235,
                "direction": "increase",
                "from_value": -0.1,
                "negative_rate": 0.0,
                "operator": "categorical_transition",
                "oracle_contrast": 1.079999977350235,
                "parent_atom_ids": [
                  "obs.106"
                ],
                "positive_rate": 1.0,
                "repeatability": 1.0,
                "reward_parent_permission": "public_parent_only",
                "source_type": "public_transition",
                "stage_id": "stage.0.pick_up_key",
                "support_episodes": 5,
                "threshold": 0.399999987334013,
                "threshold_provenance": "oracle_flip_median_midpoint",
                "to_value": 0.89999998,
                "validated_by": "trusted_stage_oracle:stage.0.pick_up_key"
              },
              {
                "atom_id": null,
                "candidate_atom_id": "transition.stage.0.pick_up_key.obs_100.categorical",
                "contrast": 1.0000000149011612,
                "direction": "increase",
                "from_value": -0.2,
                "negative_rate": 0.0,
                "operator": "categorical_transition",
                "oracle_contrast": 1.0000000149011612,
                "parent_atom_ids": [
                  "obs.100"
                ],
                "positive_rate": 1.0,
                "repeatability": 1.0,
                "reward_parent_permission": "public_parent_only",
                "source_type": "public_transition",
                "stage_id": "stage.0.pick_up_key",
                "support_episodes": 5,
                "threshold": 0.30000000447034836,
                "threshold_provenance": "oracle_flip_median_midpoint",
                "to_value": 0.80000001,
                "validated_by": "trusted_stage_oracle:stage.0.pick_up_key"
              },
              {
                "atom_id": null,
                "candidate_atom_id": "transition.stage.0.pick_up_key.obs_112.categorical",
                "contrast": 1.0000000149011612,
                "direction": "increase",
                "from_value": -0.2,
                "negative_rate": 0.0,
                "operator": "categorical_transition",
                "oracle_contrast": 1.0000000149011612,
                "parent_atom_ids": [
                  "obs.112"
                ],
                "positive_rate": 1.0,
                "repeatability": 1.0,
                "reward_parent_permission": "public_parent_only",
                "source_type": "public_transition",
                "stage_id": "stage.0.pick_up_key",
                "support_episodes": 5,
                "threshold": 0.30000000447034836,
                "threshold_provenance": "oracle_flip_median_midpoint",
                "to_value": 0.80000001,
                "validated_by": "trusted_stage_oracle:stage.0.pick_up_key"
              },
              {
                "atom_id": null,
                "candidate_atom_id": "transition.stage.0.pick_up_key.obs_85.categorical",
                "contrast": 1.0000000149011612,
                "direction": "increase",
                "from_value": -0.2,
                "negative_rate": 0.0,
                "operator": "categorical_transition",
                "oracle_contrast": 1.0000000149011612,
                "parent_atom_ids": [
                  "obs.85"
                ],
                "positive_rate": 1.0,
                "repeatability": 1.0,
                "reward_parent_permission": "public_parent_only",
                "source_type": "public_transition",
                "stage_id": "stage.0.pick_up_key",
                "support_episodes": 5,
                "threshold": 0.30000000447034836,
                "threshold_provenance": "oracle_flip_median_midpoint",
                "to_value": 0.80000001,
                "validated_by": "trusted_stage_oracle:stage.0.pick_up_key"
              },
              {
                "atom_id": null,
                "candidate_atom_id": "transition.stage.0.pick_up_key.obs_88.categorical",
                "contrast": 1.0000000149011612,
                "direction": "increase",
                "from_value": -0.2,
                "negative_rate": 0.0,
                "operator": "categorical_transition",
                "oracle_contrast": 1.0000000149011612,
                "parent_atom_ids": [
                  "obs.88"
                ],
                "positive_rate": 1.0,
                "repeatability": 1.0,
                "reward_parent_permission": "public_parent_only",
                "source_type": "public_transition",
                "stage_id": "stage.0.pick_up_key",
                "support_episodes": 5,
                "threshold": 0.30000000447034836,
                "threshold_provenance": "oracle_flip_median_midpoint",
                "to_value": 0.80000001,
                "validated_by": "trusted_stage_oracle:stage.0.pick_up_key"
              },
              {
                "atom_id": null,
                "candidate_atom_id": "transition.stage.0.pick_up_key.obs_91.categorical",
                "contrast": 1.0000000149011612,
                "direction": "increase",
                "from_value": -0.2,
                "negative_rate": 0.0,
                "operator": "categorical_transition",
                "oracle_contrast": 1.0000000149011612,
                "parent_atom_ids": [
                  "obs.91"
                ],
                "positive_rate": 1.0,
                "repeatability": 1.0,
                "reward_parent_permission": "public_parent_only",
                "source_type": "public_transition",
                "stage_id": "stage.0.pick_up_key",
                "support_episodes": 5,
                "threshold": 0.30000000447034836,
                "threshold_provenance": "oracle_flip_median_midpoint",
                "to_value": 0.80000001,
                "validated_by": "trusted_stage_oracle:stage.0.pick_up_key"
              }
            ],
            "public_transition_grounding_candidates": [
              {
                "atom_id": null,
                "candidate_atom_id": "transition.stage.0.pick_up_key.obs_84.categorical",
                "contrast": 2.0,
                "direction": "increase",
                "from_value": -1.0,
                "negative_rate": 0.0,
                "operator": "categorical_transition",
                "oracle_contrast": 2.0,
                "parent_atom_ids": [
                  "obs.84"
                ],
                "positive_rate": 1.0,
                "repeatability": 1.0,
                "reward_parent_permission": "public_parent_only",
                "source_type": "public_transition",
                "stage_id": "stage.0.pick_up_key",
                "support_episodes": 5,
                "threshold": 0.0,
                "threshold_provenance": "oracle_flip_median_midpoint",
                "to_value": 1.0,
                "validated_by": "trusted_stage_oracle:stage.0.pick_up_key"
              },
              {
                "atom_id": null,
                "candidate_atom_id": "transition.stage.0.pick_up_key.obs_110.categorical",
                "contrast": 1.4800000071525574,
                "direction": "increase",
                "from_value": -0.80000001,
                "negative_rate": 0.0,
                "operator": "categorical_transition",
                "oracle_contrast": 1.4800000071525574,
                "parent_atom_ids": [
                  "obs.110"
                ],
                "positive_rate": 1.0,
                "repeatability": 1.0,
                "reward_parent_permission": "public_parent_only",
                "source_type": "public_transition",
                "stage_id": "stage.0.pick_up_key",
                "support_episodes": 5,
                "threshold": 0.09999999403953552,
                "threshold_provenance": "oracle_flip_median_midpoint",
                "to_value": 1.0,
                "validated_by": "trusted_stage_oracle:stage.0.pick_up_key"
              },
              {
                "atom_id": null,
                "candidate_atom_id": "transition.stage.0.pick_up_key.obs_109.categorical",
                "contrast": 1.2399999767541885,
                "direction": "increase",
                "from_value": -0.5,
                "negative_rate": 0.0,
                "operator": "categorical_transition",
                "oracle_contrast": 1.2399999767541885,
                "parent_atom_ids": [
                  "obs.109"
                ],
                "positive_rate": 1.0,
                "repeatability": 1.0,
                "reward_parent_permission": "public_parent_only",
                "source_type": "public_transition",
                "stage_id": "stage.0.pick_up_key",
                "support_episodes": 5,
                "threshold": 0.19999998807907104,
                "threshold_provenance": "oracle_flip_median_midpoint",
                "to_value": 0.89999998,
                "validated_by": "trusted_stage_oracle:stage.0.pick_up_key"
              },
              {
                "atom_id": null,
                "candidate_atom_id": "transition.stage.0.pick_up_key.obs_104.categorical",
                "contrast": 1.1600000023841859,
                "direction": "increase",
                "from_value": 0.0,
                "negative_rate": 0.0,
                "operator": "categorical_transition",
                "oracle_contrast": 1.1600000023841859,
                "parent_atom_ids": [
                  "obs.104"
                ],
                "positive_rate": 1.0,
                "repeatability": 1.0,
                "reward_parent_permission": "public_parent_only",
                "source_type": "public_transition",
                "stage_id": "stage.0.pick_up_key",
                "support_episodes": 5,
                "threshold": 0.5,
                "threshold_provenance": "oracle_flip_median_midpoint",
                "to_value": 1.0,
                "validated_by": "trusted_stage_oracle:stage.0.pick_up_key"
              },
              {
                "atom_id": null,
                "candidate_atom_id": "transition.stage.0.pick_up_key.obs_107.categorical",
                "contrast": 1.1600000023841859,
                "direction": "increase",
                "from_value": 0.0,
                "negative_rate": 0.0,
                "operator": "categorical_transition",
                "oracle_contrast": 1.1600000023841859,
                "parent_atom_ids": [
                  "obs.107"
                ],
                "positive_rate": 1.0,
                "repeatability": 1.0,
                "reward_parent_permission": "public_parent_only",
                "source_type": "public_transition",
                "stage_id": "stage.0.pick_up_key",
                "support_episodes": 5,
                "threshold": 0.5,
                "threshold_provenance": "oracle_flip_median_midpoint",
                "to_value": 1.0,
                "validated_by": "trusted_stage_oracle:stage.0.pick_up_key"
              },
              {
                "atom_id": null,
                "candidate_atom_id": "transition.stage.0.pick_up_key.obs_103.categorical",
                "contrast": 1.079999977350235,
                "direction": "increase",
                "from_value": -0.1,
                "negative_rate": 0.0,
                "operator": "categorical_transition",
                "oracle_contrast": 1.079999977350235,
                "parent_atom_ids": [
                  "obs.103"
                ],
                "positive_rate": 1.0,
                "repeatability": 1.0,
                "reward_parent_permission": "public_parent_only",
                "source_type": "public_transition",
                "stage_id": "stage.0.pick_up_key",
                "support_episodes": 5,
                "threshold": 0.399999987334013,
                "threshold_provenance": "oracle_flip_median_midpoint",
                "to_value": 0.89999998,
                "validated_by": "trusted_stage_oracle:stage.0.pick_up_key"
              },
              {
                "atom_id": null,
                "candidate_atom_id": "transition.stage.0.pick_up_key.obs_106.categorical",
                "contrast": 1.079999977350235,
                "direction": "increase",
                "from_value": -0.1,
                "negative_rate": 0.0,
                "operator": "categorical_transition",
                "oracle_contrast": 1.079999977350235,
                "parent_atom_ids": [
                  "obs.106"
                ],
                "positive_rate": 1.0,
                "repeatability": 1.0,
                "reward_parent_permission": "public_parent_only",
                "source_type": "public_transition",
                "stage_id": "stage.0.pick_up_key",
                "support_episodes": 5,
                "threshold": 0.399999987334013,
                "threshold_provenance": "oracle_flip_median_midpoint",
                "to_value": 0.89999998,
                "validated_by": "trusted_stage_oracle:stage.0.pick_up_key"
              },
              {
                "atom_id": null,
                "candidate_atom_id": "transition.stage.0.pick_up_key.obs_100.categorical",
                "contrast": 1.0000000149011612,
                "direction": "increase",
                "from_value": -0.2,
                "negative_rate": 0.0,
                "operator": "categorical_transition",
                "oracle_contrast": 1.0000000149011612,
                "parent_atom_ids": [
                  "obs.100"
                ],
                "positive_rate": 1.0,
                "repeatability": 1.0,
                "reward_parent_permission": "public_parent_only",
                "source_type": "public_transition",
                "stage_id": "stage.0.pick_up_key",
                "support_episodes": 5,
                "threshold": 0.30000000447034836,
                "threshold_provenance": "oracle_flip_median_midpoint",
                "to_value": 0.80000001,
                "validated_by": "trusted_stage_oracle:stage.0.pick_up_key"
              },
              {
                "atom_id": null,
                "candidate_atom_id": "transition.stage.0.pick_up_key.obs_112.categorical",
                "contrast": 1.0000000149011612,
                "direction": "increase",
                "from_value": -0.2,
                "negative_rate": 0.0,
                "operator": "categorical_transition",
                "oracle_contrast": 1.0000000149011612,
                "parent_atom_ids": [
                  "obs.112"
                ],
                "positive_rate": 1.0,
                "repeatability": 1.0,
                "reward_parent_permission": "public_parent_only",
                "source_type": "public_transition",
                "stage_id": "stage.0.pick_up_key",
                "support_episodes": 5,
                "threshold": 0.30000000447034836,
                "threshold_provenance": "oracle_flip_median_midpoint",
                "to_value": 0.80000001,
                "validated_by": "trusted_stage_oracle:stage.0.pick_up_key"
              },
              {
                "atom_id": null,
                "candidate_atom_id": "transition.stage.0.pick_up_key.obs_85.categorical",
                "contrast": 1.0000000149011612,
                "direction": "increase",
                "from_value": -0.2,
                "negative_rate": 0.0,
                "operator": "categorical_transition",
                "oracle_contrast": 1.0000000149011612,
                "parent_atom_ids": [
                  "obs.85"
                ],
                "positive_rate": 1.0,
                "repeatability": 1.0,
                "reward_parent_permission": "public_parent_only",
                "source_type": "public_transition",
                "stage_id": "stage.0.pick_up_key",
                "support_episodes": 5,
                "threshold": 0.30000000447034836,
                "threshold_provenance": "oracle_flip_median_midpoint",
                "to_value": 0.80000001,
                "validated_by": "trusted_stage_oracle:stage.0.pick_up_key"
              },
              {
                "atom_id": null,
                "candidate_atom_id": "transition.stage.0.pick_up_key.obs_88.categorical",
                "contrast": 1.0000000149011612,
                "direction": "increase",
                "from_value": -0.2,
                "negative_rate": 0.0,
                "operator": "categorical_transition",
                "oracle_contrast": 1.0000000149011612,
                "parent_atom_ids": [
                  "obs.88"
                ],
                "positive_rate": 1.0,
                "repeatability": 1.0,
                "reward_parent_permission": "public_parent_only",
                "source_type": "public_transition",
                "stage_id": "stage.0.pick_up_key",
                "support_episodes": 5,
                "threshold": 0.30000000447034836,
                "threshold_provenance": "oracle_flip_median_midpoint",
                "to_value": 0.80000001,
                "validated_by": "trusted_stage_oracle:stage.0.pick_up_key"
              },
              {
                "atom_id": null,
                "candidate_atom_id": "transition.stage.0.pick_up_key.obs_91.categorical",
                "contrast": 1.0000000149011612,
                "direction": "increase",
                "from_value": -0.2,
                "negative_rate": 0.0,
                "operator": "categorical_transition",
                "oracle_contrast": 1.0000000149011612,
                "parent_atom_ids": [
                  "obs.91"
                ],
                "positive_rate": 1.0,
                "repeatability": 1.0,
                "reward_parent_permission": "public_parent_only",
                "source_type": "public_transition",
                "stage_id": "stage.0.pick_up_key",
                "support_episodes": 5,
                "threshold": 0.30000000447034836,
                "threshold_provenance": "oracle_flip_median_midpoint",
                "to_value": 0.80000001,
                "validated_by": "trusted_stage_oracle:stage.0.pick_up_key"
              },
              {
                "atom_id": null,
                "candidate_atom_id": "transition.stage.0.pick_up_key.obs_94.categorical",
                "contrast": 1.0000000149011612,
                "direction": "increase",
                "from_value": -0.2,
                "negative_rate": 0.0,
                "operator": "categorical_transition",
                "oracle_contrast": 1.0000000149011612,
                "parent_atom_ids": [
                  "obs.94"
                ],
                "positive_rate": 1.0,
                "repeatability": 1.0,
                "reward_parent_permission": "public_parent_only",
                "source_type": "public_transition",
                "stage_id": "stage.0.pick_up_key",
                "support_episodes": 5,
                "threshold": 0.30000000447034836,
                "threshold_provenance": "oracle_flip_median_midpoint",
                "to_value": 0.80000001,
                "validated_by": "trusted_stage_oracle:stage.0.pick_up_key"
              },
              {
                "atom_id": null,
                "candidate_atom_id": "transition.stage.0.pick_up_key.obs_97.categorical",
                "contrast": 1.0000000149011612,
                "direction": "increase",
                "from_value": -0.2,
                "negative_rate": 0.0,
                "operator": "categorical_transition",
                "oracle_contrast": 1.0000000149011612,
                "parent_atom_ids": [
                  "obs.97"
                ],
                "positive_rate": 1.0,
                "repeatability": 1.0,
                "reward_parent_permission": "public_parent_only",
                "source_type": "public_transition",
                "stage_id": "stage.0.pick_up_key",
                "support_episodes": 5,
                "threshold": 0.30000000447034836,
                "threshold_provenance": "oracle_flip_median_midpoint",
                "to_value": 0.80000001,
                "validated_by": "trusted_stage_oracle:stage.0.pick_up_key"
              },
              {
                "atom_id": null,
                "candidate_atom_id": "transition.stage.0.pick_up_key.obs_101.categorical",
                "contrast": 1.0,
                "direction": "increase",
                "from_value": -1.0,
                "negative_rate": 0.0,
                "operator": "categorical_transition",
                "oracle_contrast": 1.0,
                "parent_atom_ids": [
                  "obs.101"
                ],
                "positive_rate": 1.0,
                "repeatability": 1.0,
                "reward_parent_permission": "public_parent_only",
                "source_type": "public_transition",
                "stage_id": "stage.0.pick_up_key",
                "support_episodes": 5,
                "threshold": -0.5,
                "threshold_provenance": "oracle_flip_median_midpoint",
                "to_value": 0.0,
                "validated_by": "trusted_stage_oracle:stage.0.pick_up_key"
              },
              {
                "atom_id": null,
                "candidate_atom_id": "transition.stage.0.pick_up_key.obs_102.categorical",
                "contrast": 1.0,
                "direction": "increase",
                "from_value": 0.0,
                "negative_rate": 0.0,
                "operator": "categorical_transition",
                "oracle_contrast": 1.0,
                "parent_atom_ids": [
                  "obs.102"
                ],
                "positive_rate": 1.0,
                "repeatability": 1.0,
                "reward_parent_permission": "public_parent_only",
                "source_type": "public_transition",
                "stage_id": "stage.0.pick_up_key",
                "support_episodes": 5,
                "threshold": 0.5,
                "threshold_provenance": "oracle_flip_median_midpoint",
                "to_value": 1.0,
                "validated_by": "trusted_stage_oracle:stage.0.pick_up_key"
              },
              {
                "atom_id": null,
                "candidate_atom_id": "transition.stage.0.pick_up_key.obs_105.categorical",
                "contrast": 1.0,
                "direction": "increase",
                "from_value": 0.0,
                "negative_rate": 0.0,
                "operator": "categorical_transition",
                "oracle_contrast": 1.0,
                "parent_atom_ids": [
                  "obs.105"
                ],
                "positive_rate": 1.0,
                "repeatability": 1.0,
                "reward_parent_permission": "public_parent_only",
                "source_type": "public_transition",
                "stage_id": "stage.0.pick_up_key",
                "support_episodes": 5,
                "threshold": 0.5,
                "threshold_provenance": "oracle_flip_median_midpoint",
                "to_value": 1.0,
                "validated_by": "trusted_stage_oracle:stage.0.pick_up_key"
              },
              {
                "atom_id": null,
                "candidate_atom_id": "transition.stage.0.pick_up_key.obs_108.categorical",
                "contrast": 1.0,
                "direction": "increase",
                "from_value": 0.0,
                "negative_rate": 0.0,
                "operator": "categorical_transition",
                "oracle_contrast": 1.0,
                "parent_atom_ids": [
                  "obs.108"
                ],
                "positive_rate": 1.0,
                "repeatability": 1.0,
                "reward_parent_permission": "public_parent_only",
                "source_type": "public_transition",
                "stage_id": "stage.0.pick_up_key",
                "support_episodes": 5,
                "threshold": 0.5,
                "threshold_provenance": "oracle_flip_median_midpoint",
                "to_value": 1.0,
                "validated_by": "trusted_stage_oracle:stage.0.pick_up_key"
              },
              {
                "atom_id": null,
                "candidate_atom_id": "transition.stage.0.pick_up_key.obs_111.categorical",
                "contrast": 1.0,
                "direction": "increase",
                "from_value": 0.0,
                "negative_rate": 0.0,
                "operator": "categorical_transition",
                "oracle_contrast": 1.0,
                "parent_atom_ids": [
                  "obs.111"
                ],
                "positive_rate": 1.0,
                "repeatability": 1.0,
                "reward_parent_permission": "public_parent_only",
                "source_type": "public_transition",
                "stage_id": "stage.0.pick_up_key",
                "support_episodes": 5,
                "threshold": 0.5,
                "threshold_provenance": "oracle_flip_median_midpoint",
                "to_value": 1.0,
                "validated_by": "trusted_stage_oracle:stage.0.pick_up_key"
              },
              {
                "atom_id": null,
                "candidate_atom_id": "transition.stage.0.pick_up_key.obs_113.categorical",
                "contrast": 1.0,
                "direction": "increase",
                "from_value": -1.0,
                "negative_rate": 0.0,
                "operator": "categorical_transition",
                "oracle_contrast": 1.0,
                "parent_atom_ids": [
                  "obs.113"
                ],
                "positive_rate": 1.0,
                "repeatability": 1.0,
                "reward_parent_permission": "public_parent_only",
                "source_type": "public_transition",
                "stage_id": "stage.0.pick_up_key",
                "support_episodes": 5,
                "threshold": -0.5,
                "threshold_provenance": "oracle_flip_median_midpoint",
                "to_value": 0.0,
                "validated_by": "trusted_stage_oracle:stage.0.pick_up_key"
              },
              {
                "atom_id": null,
                "candidate_atom_id": "transition.stage.0.pick_up_key.obs_114.categorical",
                "contrast": 1.0,
                "direction": "increase",
                "from_value": 0.0,
                "negative_rate": 0.0,
                "operator": "categorical_transition",
                "oracle_contrast": 1.0,
                "parent_atom_ids": [
                  "obs.114"
                ],
                "positive_rate": 1.0,
                "repeatability": 1.0,
                "reward_parent_permission": "public_parent_only",
                "source_type": "public_transition",
                "stage_id": "stage.0.pick_up_key",
                "support_episodes": 5,
                "threshold": 0.5,
                "threshold_provenance": "oracle_flip_median_midpoint",
                "to_value": 1.0,
                "validated_by": "trusted_stage_oracle:stage.0.pick_up_key"
              },
              {
                "atom_id": null,
                "candidate_atom_id": "transition.stage.0.pick_up_key.obs_83.categorical",
                "contrast": 1.0,
                "direction": "increase",
                "from_value": 0.0,
                "negative_rate": 0.0,
                "operator": "categorical_transition",
                "oracle_contrast": 1.0,
                "parent_atom_ids": [
                  "obs.83"
                ],
                "positive_rate": 1.0,
                "repeatability": 1.0,
                "reward_parent_permission": "public_parent_only",
                "source_type": "public_transition",
                "stage_id": "stage.0.pick_up_key",
                "support_episodes": 5,
                "threshold": 0.5,
                "threshold_provenance": "oracle_flip_median_midpoint",
                "to_value": 1.0,
                "validated_by": "trusted_stage_oracle:stage.0.pick_up_key"
              },
              {
                "atom_id": null,
                "candidate_atom_id": "transition.stage.0.pick_up_key.obs_86.categorical",
                "contrast": 1.0,
                "direction": "increase",
                "from_value": -1.0,
                "negative_rate": 0.0,
                "operator": "categorical_transition",
                "oracle_contrast": 1.0,
                "parent_atom_ids": [
                  "obs.86"
                ],
                "positive_rate": 1.0,
                "repeatability": 1.0,
                "reward_parent_permission": "public_parent_only",
                "source_type": "public_transition",
                "stage_id": "stage.0.pick_up_key",
                "support_episodes": 5,
                "threshold": -0.5,
                "threshold_provenance": "oracle_flip_median_midpoint",
                "to_value": 0.0,
                "validated_by": "trusted_stage_oracle:stage.0.pick_up_key"
              },
              {
                "atom_id": null,
                "candidate_atom_id": "transition.stage.0.pick_up_key.obs_87.categorical",
                "contrast": 1.0,
                "direction": "increase",
                "from_value": 0.0,
                "negative_rate": 0.0,
                "operator": "categorical_transition",
                "oracle_contrast": 1.0,
                "parent_atom_ids": [
                  "obs.87"
                ],
                "positive_rate": 1.0,
                "repeatability": 1.0,
                "reward_parent_permission": "public_parent_only",
                "source_type": "public_transition",
                "stage_id": "stage.0.pick_up_key",
                "support_episodes": 5,
                "threshold": 0.5,
                "threshold_provenance": "oracle_flip_median_midpoint",
                "to_value": 1.0,
                "validated_by": "trusted_stage_oracle:stage.0.pick_up_key"
              }
            ],
            "raw_completion_rate": 1.0,
            "raw_entry_rate": 1.0,
            "raw_progress_rate": 1.0,
            "stage_id": "stage.0.pick_up_key",
            "status": "completed",
            "weakest_atom_ids": []
          },
          "stage.1.open_door": {
            "blocked_rate": 0.0,
            "completion_rate": 1.0,
            "entry_rate": 1.0,
            "episodes": 5,
            "name": "open door",
            "order": 1,
            "prefix_blocked_episodes": 0,
            "prefix_conditioned": true,
            "prefix_eligible_episodes": 5,
            "prefix_eligible_rate": 1.0,
            "progress_rate": 1.0,
            "public_grounding_candidate_atom_ids": [
              "achievement.persistent_obs_21",
              "achievement.persistent_obs_24",
              "achievement.persistent_obs_33",
              "achievement.persistent_obs_34",
              "achievement.persistent_obs_36",
              "derived.delta.info_public_stage_has_key_info_public_stage_door_open",
              "derived.delta.info_public_stage_has_key_obs_0",
              "derived.delta.info_public_stage_has_key_obs_11",
              "derived.delta.info_public_stage_has_key_obs_12",
              "derived.delta.info_public_stage_has_key_obs_14",
              "derived.delta.info_public_stage_has_key_obs_15",
              "derived.delta.info_public_stage_has_key_obs_17"
            ],
            "public_grounding_candidates": [
              {
                "atom_id": "achievement.persistent_obs_21",
                "contrast": 1.0,
                "negative_rate": 0.0,
                "positive_rate": 1.0,
                "source_type": "derived",
                "support_episodes": 5
              },
              {
                "atom_id": "achievement.persistent_obs_24",
                "contrast": 1.0,
                "negative_rate": 0.0,
                "positive_rate": 1.0,
                "source_type": "derived",
                "support_episodes": 5
              },
              {
                "atom_id": "achievement.persistent_obs_33",
                "contrast": 1.0,
                "negative_rate": 0.0,
                "positive_rate": 1.0,
                "source_type": "derived",
                "support_episodes": 5
              },
              {
                "atom_id": "achievement.persistent_obs_34",
                "contrast": 1.0,
                "negative_rate": 0.0,
                "positive_rate": 1.0,
                "source_type": "derived",
                "support_episodes": 5
              },
              {
                "atom_id": "achievement.persistent_obs_36",
                "contrast": 1.0,
                "negative_rate": 0.0,
                "positive_rate": 1.0,
                "source_type": "derived",
                "support_episodes": 5
              },
              {
                "atom_id": "derived.delta.info_public_stage_has_key_info_public_stage_door_open",
                "contrast": 1.0,
                "negative_rate": 0.0,
                "positive_rate": 1.0,
                "source_type": "derived",
                "support_episodes": 5
              },
              {
                "atom_id": "derived.delta.info_public_stage_has_key_obs_0",
                "contrast": 1.0,
                "negative_rate": 0.0,
                "positive_rate": 1.0,
                "source_type": "derived",
                "support_episodes": 5
              },
              {
                "atom_id": "derived.delta.info_public_stage_has_key_obs_11",
                "contrast": 1.0,
                "negative_rate": 0.0,
                "positive_rate": 1.0,
                "source_type": "derived",
                "support_episodes": 5
              },
              {
                "atom_id": "derived.delta.info_public_stage_has_key_obs_12",
                "contrast": 1.0,
                "negative_rate": 0.0,
                "positive_rate": 1.0,
                "source_type": "derived",
                "support_episodes": 5
              },
              {
                "atom_id": "derived.delta.info_public_stage_has_key_obs_14",
                "contrast": 1.0,
                "negative_rate": 0.0,
                "positive_rate": 1.0,
                "source_type": "derived",
                "support_episodes": 5
              },
              {
                "atom_id": "derived.delta.info_public_stage_has_key_obs_15",
                "contrast": 1.0,
                "negative_rate": 0.0,
                "positive_rate": 1.0,
                "source_type": "derived",
                "support_episodes": 5
              },
              {
                "atom_id": "derived.delta.info_public_stage_has_key_obs_17",
                "contrast": 1.0,
                "negative_rate": 0.0,
                "positive_rate": 1.0,
                "source_type": "derived",
                "support_episodes": 5
              }
            ],
            "public_transition_grounding_candidates": [
              {
                "atom_id": null,
                "candidate_atom_id": "transition.stage.1.open_door.obs_35.categorical",
                "contrast": 0.8,
                "direction": "decrease",
                "from_value": 1.0,
                "negative_rate": 0.0,
                "operator": "categorical_transition",
                "oracle_contrast": 0.8,
                "parent_atom_ids": [
                  "obs.35"
                ],
                "positive_rate": 1.0,
                "repeatability": 0.8,
                "reward_parent_permission": "public_parent_only",
                "source_type": "public_transition",
                "stage_id": "stage.1.open_door",
                "support_episodes": 5,
                "threshold": 0.5,
                "threshold_provenance": "oracle_flip_median_midpoint",
                "to_value": 0.0,
                "validated_by": "trusted_stage_oracle:stage.1.open_door"
              }
            ],
            "raw_completion_rate": 1.0,
            "raw_entry_rate": 1.0,
            "raw_progress_rate": 1.0,
            "stage_id": "stage.1.open_door",
            "status": "completed",
            "weakest_atom_ids": []
          },
          "stage.2.reach_exit": {
            "blocked_rate": 0.0,
            "completion_rate": 1.0,
            "entry_rate": 1.0,
            "episodes": 5,
            "name": "reach exit",
            "order": 2,
            "prefix_blocked_episodes": 0,
            "prefix_conditioned": true,
            "prefix_eligible_episodes": 5,
            "prefix_eligible_rate": 1.0,
            "progress_rate": 1.0,
            "public_grounding_candidate_atom_ids": [
              "achievement.persistent_obs_21",
              "achievement.persistent_obs_24",
              "achievement.persistent_obs_33",
              "achievement.persistent_obs_34",
              "achievement.persistent_obs_36",
              "derived.delta.info_public_stage_has_key_info_public_stage_door_open",
              "derived.delta.info_public_stage_has_key_obs_0",
              "derived.delta.info_public_stage_has_key_obs_11",
              "derived.delta.info_public_stage_has_key_obs_12",
              "derived.delta.info_public_stage_has_key_obs_14",
              "derived.delta.info_public_stage_has_key_obs_15",
              "derived.delta.info_public_stage_has_key_obs_17"
            ],
            "public_grounding_candidates": [
              {
                "atom_id": "achievement.persistent_obs_21",
                "contrast": 1.0,
                "negative_rate": 0.0,
                "positive_rate": 1.0,
                "source_type": "derived",
                "support_episodes": 5
              },
              {
                "atom_id": "achievement.persistent_obs_24",
                "contrast": 1.0,
                "negative_rate": 0.0,
                "positive_rate": 1.0,
                "source_type": "derived",
                "support_episodes": 5
              },
              {
                "atom_id": "achievement.persistent_obs_33",
                "contrast": 1.0,
                "negative_rate": 0.0,
                "positive_rate": 1.0,
                "source_type": "derived",
                "support_episodes": 5
              },
              {
                "atom_id": "achievement.persistent_obs_34",
                "contrast": 1.0,
                "negative_rate": 0.0,
                "positive_rate": 1.0,
                "source_type": "derived",
                "support_episodes": 5
              },
              {
                "atom_id": "achievement.persistent_obs_36",
                "contrast": 1.0,
                "negative_rate": 0.0,
                "positive_rate": 1.0,
                "source_type": "derived",
                "support_episodes": 5
              },
              {
                "atom_id": "derived.delta.info_public_stage_has_key_info_public_stage_door_open",
                "contrast": 1.0,
                "negative_rate": 0.0,
                "positive_rate": 1.0,
                "source_type": "derived",
                "support_episodes": 5
              },
              {
                "atom_id": "derived.delta.info_public_stage_has_key_obs_0",
                "contrast": 1.0,
                "negative_rate": 0.0,
                "positive_rate": 1.0,
                "source_type": "derived",
                "support_episodes": 5
              },
              {
                "atom_id": "derived.delta.info_public_stage_has_key_obs_11",
                "contrast": 1.0,
                "negative_rate": 0.0,
                "positive_rate": 1.0,
                "source_type": "derived",
                "support_episodes": 5
              },
              {
                "atom_id": "derived.delta.info_public_stage_has_key_obs_12",
                "contrast": 1.0,
                "negative_rate": 0.0,
                "positive_rate": 1.0,
                "source_type": "derived",
                "support_episodes": 5
              },
              {
                "atom_id": "derived.delta.info_public_stage_has_key_obs_14",
                "contrast": 1.0,
                "negative_rate": 0.0,
                "positive_rate": 1.0,
                "source_type": "derived",
                "support_episodes": 5
              },
              {
                "atom_id": "derived.delta.info_public_stage_has_key_obs_15",
                "contrast": 1.0,
                "negative_rate": 0.0,
                "positive_rate": 1.0,
                "source_type": "derived",
                "support_episodes": 5
              },
              {
                "atom_id": "derived.delta.info_public_stage_has_key_obs_17",
                "contrast": 1.0,
                "negative_rate": 0.0,
                "positive_rate": 1.0,
                "source_type": "derived",
                "support_episodes": 5
              }
            ],
            "public_transition_grounding_candidates": [
              {
                "atom_id": null,
                "candidate_atom_id": "transition.stage.2.reach_exit.obs_76.threshold",
                "contrast": 0.15,
                "direction": "increase",
                "negative_rate": 0.0,
                "operator": "threshold_crossing",
                "oracle_contrast": 0.15,
                "parent_atom_ids": [
                  "obs.76"
                ],
                "positive_rate": 1.0,
                "repeatability": 1.0,
                "reward_parent_permission": "public_parent_only",
                "source_type": "public_transition",
                "stage_id": "stage.2.reach_exit",
                "support_episodes": 5,
                "threshold": 0.625,
                "threshold_provenance": "oracle_flip_median_midpoint",
                "validated_by": "trusted_stage_oracle:stage.2.reach_exit"
              }
            ],
            "raw_completion_rate": 1.0,
            "raw_entry_rate": 1.0,
            "raw_progress_rate": 1.0,
            "stage_id": "stage.2.reach_exit",
            "status": "completed",
            "weakest_atom_ids": []
          }
        },
        "episodes": 5,
        "permission": "diagnostic_label_only",
        "surface": "trusted_stage_omr"
      },
      "training_initialization": {
        "model_parameters": "fresh_seeded",
        "replay_buffer": "empty",
        "replay_reuse_block_reason": "paper_stage_regime_requires_fresh_replay",
        "stage_frontier_handoff_rejection": null,
        "stage_frontier_reset_handoff": null,
        "stage_training_initialization_plan": {
          "checkpoint_chain": [],
          "checkpoint_refs": [],
          "checkpoint_role": "none_during_prefix_consolidation",
          "final_commit_eligible": false,
          "mode": "prefix_consolidation_cold_start",
          "optimizer": "fresh_current_trial",
          "parameter_transfer": "none",
          "reason": "stage_local_evidence_exists_but_no_single_fresh_policy_has_verified_the_entire_prefix_from_original_reset",
          "replay_buffer": "fresh_current_trial",
          "required_prefix_stage_ids": [
            "stage.0.pick_up_key",
            "stage.1.open_door"
          ],
          "schema_version": "stage_training_initialization_plan.v1",
          "source_stage_id": null,
          "target_stage_id": "stage.1.open_door"
        },
        "warmstart_detail": null
      },
      "trial_id": 45,
      "trial_uid": "trial.456482a26374b3436402d29a"
    }
  ],
  "stack": {
    "algo_id": "algo.ppo_rank2.v1",
    "budget_id": "budget.tier_2_medium_100000steps_9trials.v1",
    "env_adapter_id": "env_adapter.minigrid_doorkey_5x5_v0.v1",
    "exploration_id": "exploration.entropy_floor.v1",
    "goal_id": "goal.goal.v1",
    "hpo_id": "hpo.optuna_44136fa3.v1",
    "obs_schema_id": "repr.hybrid_full.v1",
    "omr_id": "omr.public_terminal_success_success.v1",
    "reward_id": "reward.general_transition.713e1deab720.v1",
    "task_structure_id": "task_structure.single.v1"
  },
  "stage_curriculum_reward": false,
  "stage_progress": {
    "activated_atoms": [
      "achievement.persistent_obs_21",
      "achievement.persistent_obs_22",
      "achievement.persistent_obs_24",
      "achievement.persistent_obs_25",
      "achievement.persistent_obs_33",
      "achievement.persistent_obs_34",
      "achievement.persistent_obs_35",
      "achievement.persistent_obs_36",
      "derived.delta.info_public_stage_has_key_info_public_stage_door_open",
      "derived.delta.info_public_stage_has_key_obs_0",
      "derived.delta.info_public_stage_has_key_obs_1",
      "derived.delta.info_public_stage_has_key_obs_10",
      "derived.delta.info_public_stage_has_key_obs_11",
      "derived.delta.info_public_stage_has_key_obs_12",
      "derived.delta.info_public_stage_has_key_obs_13",
      "derived.delta.info_public_stage_has_key_obs_14",
      "derived.delta.info_public_stage_has_key_obs_15",
      "derived.delta.info_public_stage_has_key_obs_16",
      "derived.delta.info_public_stage_has_key_obs_17",
      "derived.delta.info_public_stage_has_key_obs_18",
      "derived.delta.info_public_stage_has_key_obs_19",
      "derived.delta.info_public_stage_has_key_obs_2",
      "derived.delta.info_public_stage_has_key_obs_20",
      "derived.delta.info_public_stage_has_key_obs_21",
      "derived.delta.info_public_stage_has_key_obs_22",
      "derived.delta.info_public_stage_has_key_obs_23",
      "derived.delta.info_public_stage_has_key_obs_24",
      "derived.delta.info_public_stage_has_key_obs_25",
      "derived.delta.info_public_stage_has_key_obs_26",
      "derived.delta.info_public_stage_has_key_obs_27",
      "derived.delta.info_public_stage_has_key_obs_28",
      "derived.delta.info_public_stage_has_key_obs_3",
      "derived.delta.info_public_stage_has_key_obs_4",
      "derived.delta.info_public_stage_has_key_obs_5",
      "derived.delta.info_public_stage_has_key_obs_6",
      "derived.delta.info_public_stage_has_key_obs_7",
      "derived.delta.info_public_stage_has_key_obs_8",
      "derived.delta.info_public_stage_has_key_obs_9",
      "derived.llm_semantic.derived_door_open_after_key_margin.c95d242263",
      "derived.llm_semantic.derived_exploration_readiness_gate.2622047ff3",
      "derived.llm_semantic.derived_near_region_token_balance.04bf8a1c44",
      "derived.llm_semantic.derived_stage_completion_ratio.260fda4c0e",
      "derived.llm_semantic.derived_stage_progress_sum.ceb8f52ee2",
      "derived.llm_semantic.derived_valid_stage_order_predicate.4b6991089a",
      "info.public_stage_door_open",
      "info.public_stage_has_key",
      "stage_oracle.stage_0_pick_up_key",
      "stage_oracle.stage_1_open_door",
      "stage_oracle.stage_2_reach_exit",
      "symbolic_grid.c0.value_0p1000",
      "symbolic_grid.c0.value_0p4000",
      "symbolic_grid.c0.value_0p5000",
      "symbolic_grid.c0.value_0p8000",
      "symbolic_grid.c1.value_0p0000",
      "symbolic_grid.c1.value_0p2000",
      "symbolic_grid.c1.value_0p8000",
      "symbolic_grid.c2.value_1p0000"
    ],
    "activated_stages": [
      "stage.0.pick_up_key",
      "stage.1.open_door",
      "stage.2.reach_exit"
    ],
    "per_stage": {
      "stage.0.pick_up_key": {
        "completion_rate": 1.0,
        "entry_rate": 1.0,
        "progress_rate": 1.0,
        "score": 1.0
      },
      "stage.1.open_door": {
        "completion_rate": 1.0,
        "entry_rate": 1.0,
        "progress_rate": 1.0,
        "score": 1.0
      },
      "stage.2.reach_exit": {
        "completion_rate": 1.0,
        "entry_rate": 1.0,
        "progress_rate": 1.0,
        "score": 1.0
      }
    },
    "score": 1.0,
    "target_stage_id": null
  },
  "stage_progress_positive": true,
  "stage_scores": {
    "stage.0.pick_up_key": {
      "completion_rate": 1.0,
      "entry_rate": 1.0,
      "progress_rate": 1.0,
      "score": 1.0
    },
    "stage.1.open_door": {
      "completion_rate": 1.0,
      "entry_rate": 1.0,
      "progress_rate": 1.0,
      "score": 1.0
    },
    "stage.2.reach_exit": {
      "completion_rate": 1.0,
      "entry_rate": 1.0,
      "progress_rate": 1.0,
      "score": 1.0
    }
  },
  "trial_ids": [
    45
  ],
  "trial_uids": [
    "trial.456482a26374b3436402d29a"
  ],
  "ucb_commit_score": 1.0,
  "valid_trials": 1
}

==> anc/FARL/reproduction/selected_designs/doorkey_ew/algorithm_config.json <==
{
  "algorithm_name": "DQN",
  "algorithm_family": "value-based deep Q-learning",
  "actor_network": {
    "network_type": "MLP",
    "hidden_layers": [
      128,
      128
    ],
    "activation": "ReLU",
    "use_layer_norm": false,
    "use_orthogonal_init": true,
    "mixing_network": null,
    "ctde_architecture": null
  },
  "default_hyperparams": {
    "learning_rate": 0.0005,
    "gamma": 0.99,
    "batch_size": 64,
    "replay_buffer_size": 100000,
    "learning_starts": 2000,
    "target_network_update_interval": 1000,
    "train_freq": 4,
    "gradient_steps": 1,
    "exploration_fraction": 0.2,
    "exploration_initial_eps": 1.0,
    "exploration_final_eps": 0.05,
    "double_q": true,
    "dueling": true,
    "prioritized_replay": true,
    "prioritized_replay_alpha": 0.6,
    "prioritized_replay_beta0": 0.4,
    "max_grad_norm": 10.0
  },
  "selection_rationale": "The task has a discrete action space, so DQN is the natural fit over PPO given the candidate set. MiniGrid-DoorKey-5x5 is a small but highly sequential, partially observable symbolic-grid task with ultra-sparse reward and very hard exploration. DQN is sample-efficient for discrete control and can benefit from replay, target networks, and dueling/value decomposition. A compact MLP is sufficient because the observation is a low-dimensional encoded symbolic grid rather than an image, but the task still needs enough capacity to represent memory-like state abstraction over key/door/goal progress. PPO is less attractive here because it typically needs more samples and often underperforms DQN on small discrete exploration-heavy grid tasks at tight budgets."
}

==> anc/FARL/reproduction/selected_designs/doorkey_ew/env_adapter.py <==
"""Deterministic public shim for MiniGrid-DoorKey-5x5-v0."""
import numpy as np
import gymnasium as gym
from gymnasium import spaces
import minigrid  # noqa: F401 - registers MiniGrid environments


class PublicMiniGridDoorKey(gym.Wrapper):
    def __init__(self, env):
        super().__init__(env)
        image_space = env.observation_space["image"]
        self._image_shape = tuple(image_space.shape)
        self.observation_space = spaces.Box(
            low=0.0,
            high=1.0,
            shape=(int(np.prod(self._image_shape)) + 1,),
            dtype=np.float32,
        )
        self.action_space = env.action_space

    def _public_obs(self, obs):
        image = np.asarray(obs.get("image"), dtype=np.float32).reshape(-1) / 10.0
        direction = np.asarray([float(obs.get("direction", 0)) / 3.0], dtype=np.float32)
        return np.concatenate([image, direction]).astype(np.float32)

    def _stage_oracles(self):
        base = self.unwrapped
        carrying = getattr(base, "carrying", None)
        has_key = bool(getattr(carrying, "type", None) == "key")
        door_open = False
        grid = getattr(base, "grid", None)
        cells = getattr(grid, "grid", []) if grid is not None else []
        for cell in cells:
            if getattr(cell, "type", None) == "door" and bool(getattr(cell, "is_open", False)):
                door_open = True
                break
        return has_key, door_open

    def reset(self, *, seed=None, options=None):
        obs, info = self.env.reset(seed=seed, options=options)
        info = dict(info or {})
        has_key, door_open = self._stage_oracles()
        info["public_stage_has_key"] = bool(has_key)
        info["public_stage_door_open"] = bool(door_open)
        info["public_terminal_success"] = False
        return self._public_obs(obs), info

    def step(self, action):
        obs, reward, terminated, truncated, info = self.env.step(action)
        info = dict(info or {})
        has_key, door_open = self._stage_oracles()
        success = bool(terminated and float(reward) > 0.0)
        info["public_stage_has_key"] = bool(has_key)
        info["public_stage_door_open"] = bool(door_open)
        info["public_terminal_success"] = success
        return self._public_obs(obs), float(reward), terminated, truncated, info


def make_env(**kwargs):
    render_mode = kwargs.get("render_mode")
    env = gym.make('MiniGrid-DoorKey-5x5-v0', render_mode=render_mode)
    return PublicMiniGridDoorKey(env)


==> anc/FARL/reproduction/selected_designs/doorkey_ew/exploration.json <==
{
  "archived_at": null,
  "created_at": "2026-07-17T15:19:46.383322+00:00",
  "created_by": {
    "iteration": 1,
    "module": "exploration_profiles",
    "phase": "ensure_candidates"
  },
  "files": {},
  "id": "exploration.stage_coverage.v1",
  "lineage": [],
  "outcome": {},
  "parent_id": null,
  "promoted": false,
  "schema_version": "stack_artifact.v1",
  "slot": "exploration",
  "spec": {
    "effects": {
      "offpolicy_learning_starts_fraction": 0.25,
      "ppo_ent_coef_min": 0.01,
      "sac_ent_coef_choices": [
        "auto_0.2",
        "auto_0.5"
      ]
    },
    "eligible": true,
    "profile_type": "stage_coverage_pressure",
    "rationale": "For sparse or staged failures, keep policy entropy alive long enough for coverage evidence to emerge.",
    "schema_version": "exploration_profile.v1"
  },
  "spec_sha": "sha256:a35fb2a7e3ef2ca95d374ac7f2573ea02575195f774a3f274d1ed702d8621568"
}

==> anc/FARL/reproduction/selected_designs/doorkey_ew/obs_schema.json <==
{
  "archived_at": null,
  "created_at": "2026-07-17T03:37:20.983973+00:00",
  "created_by": {
    "controller_iter": 0,
    "mode": "raw",
    "module": "semantic_gcos"
  },
  "files": {
    "obs_coord_map.json": "stacks/obs_schema/obs_schema.raw.v1/obs_coord_map.json",
    "obs_selection.json": "stacks/obs_schema/obs_schema.raw.v1/obs_selection.json"
  },
  "id": "obs_schema.raw.v1",
  "lineage": [],
  "outcome": {},
  "parent_id": null,
  "promoted": false,
  "schema_version": "stack_artifact.v1",
  "slot": "obs_schema",
  "spec": {
    "candidate_name": "raw",
    "original_dim": 148,
    "random_pruning_disabled": true,
    "raw_obs_champion": true,
    "required_roles": {
      "matched_indices": [
        40,
        55,
        97
      ],
      "roles": [
        "agent_state",
        "contact",
        "goal_state",
        "object_state",
        "task_progress"
      ],
      "source": "goal_text_plus_task_structure"
    },
    "selected_raw_indices": [],
    "semantic_map_ref": "obs_semantic_map.json",
    "stage_diagnostics": {
      "candidate_builder": {
        "low_conf_ratio": 0.892,
        "min_keep": 52,
        "must_keep_count": 16,
        "raw_fallback_applied": true
      },
      "legacy_random_pruning": {
        "enabled": false,
        "reason": "Random-policy rollouts are not valid evidence for task-semantic observation relevance. They are kept only as legacy diagnostics and cannot drop dims."
      },
      "required_roles": {
        "matched_indices": [
          40,
          55,
          97
        ],
        "roles": [
          "agent_state",
          "contact",
          "goal_state",
          "object_state",
          "task_progress"
        ],
        "source": "goal_text_plus_task_structure"
      },
      "semantic_map": {
        "llm": {
          "enabled": true,
          "reasoning": "MiniGrid-DoorKey observations are commonly flattened symbolic partial-view tiles, often organized as 3-value triplets per visible cell plus agent/inventory metadata. Because the task is strictly sequential (key -> door -> goal), the safest grounding is to preserve all candidate dimensions tied to: (a) inventory/carry status, (b) local visible grid object/state channels, and (c) especially the front-adjacent interaction tile needed for pickup and toggle. I did not remove or reinterpret away any dimensions; I only added conservative task-semantic labels, grouped likely triplet neighbors where local structure strongly suggests a shared tile encoding, and marked them must_keep when they could support any stage-gating event: key acquisition, door unlock/open transition, or entering the goal region.",
          "updates_applied": 13
        },
        "n_dims": 148,
        "source": "m2_env_perception_plus_goal_spec_plus_llm"
      }
    }
  },
  "spec_sha": "sha256:3e2c27bf54f1415c635cff201f487a3f87bc1608d9f6c02be9d6530a3db92c1b"
}

==> anc/FARL/reproduction/selected_designs/doorkey_ew/reward.json <==
{
  "archived_at": null,
  "created_at": "2026-07-17T15:19:46.293767+00:00",
  "created_by": {
    "controller_iter": 1,
    "module": "m4_reward_v9"
  },
  "files": {},
  "id": "reward.public_transition.07251b7d0ca4.v1",
  "lineage": [],
  "outcome": {},
  "parent_id": null,
  "promoted": false,
  "schema_version": "stack_artifact.v1",
  "slot": "reward",
  "spec": {
    "reward_program": {
      "grounding_tier": "PROPOSED_PUBLIC",
      "hypothesis_contract": {
        "compatible_algorithm_properties": [
          "robust to uncertain exact observation indexing",
          "works with broad exploration policies",
          "easy to optimize under noisy partial observability",
          "suitable for ablations against event-based rewards"
        ],
        "expected_events": [
          "visible key-category count drops at pickup",
          "door-category count reconfigures during opening interactions",
          "goal-category count increases when approaching or entering exit area"
        ],
        "minimum_fidelity": 60000,
        "minimum_fidelity_normalization": "declared_environment_steps",
        "minimum_fidelity_raw_declaration": 60000,
        "minimum_fidelity_unit": "environment_steps",
        "predicted_behavior": "Agent will favor transitions that reduce key visibility after pickup, manipulate door-related structures, and move into areas where the goal appears more strongly in view.",
        "proxy_risks": [
          "count changes can be caused by camera rotation instead of meaningful progress",
          "door count absolute-delta may reward oscillatory toggling",
          "goal count may rise without actual exit reach"
        ],
        "reward_family": "categorical_count_delta_balance",
        "semantic_authority": "unvalidated_prediction",
        "target_stage_ids": [
          "stage.0.pick_up_key",
          "stage.1.open_door",
          "stage.2.reach_exit"
        ]
      },
      "primitive_compositions": [
        {
          "family": "public_transition_program",
          "grounding_tier": "PROPOSED_PUBLIC",
          "hypothesis_contract": {
            "compatible_algorithm_properties": [
              "robust to uncertain exact observation indexing",
              "works with broad exploration policies",
              "easy to optimize under noisy partial observability",
              "suitable for ablations against event-based rewards"
            ],
            "expected_events": [
              "visible key-category count drops at pickup",
              "door-category count reconfigures during opening interactions",
              "goal-category count increases when approaching or entering exit area"
            ],
            "minimum_fidelity": 60000,
            "minimum_fidelity_normalization": "declared_environment_steps",
            "minimum_fidelity_raw_declaration": 60000,
            "minimum_fidelity_unit": "environment_steps",
            "predicted_behavior": "Agent will favor transitions that reduce key visibility after pickup, manipulate door-related structures, and move into areas where the goal appears more strongly in view.",
            "proxy_risks": [
              "count changes can be caused by camera rotation instead of meaningful progress",
              "door count absolute-delta may reward oscillatory toggling",
              "goal count may rise without actual exit reach"
            ],
            "reward_family": "categorical_count_delta_balance",
            "semantic_authority": "unvalidated_prediction",
            "target_stage_ids": [
              "stage.0.pick_up_key",
              "stage.1.open_door",
              "stage.2.reach_exit"
            ]
          },
          "pretraining_public_activation_audit": {
            "admissible": true,
            "all_zero": false,
            "errors": [],
            "execution_count": 294,
            "numeric_literals_probed": [
              0.0,
              0.0015,
              0.04,
              0.05,
              0.15,
              0.4,
              0.5,
              0.6,
              0.8,
              1.0
            ],
            "observation_sensitive": true,
            "observation_space_bounds": [
              0.0,
              1.0
            ],
            "probe_vector_count": 42,
            "reward_max": 9.79849910736084,
            "reward_min": -4.411499977111816,
            "schema_version": "v9.public_reward_activation.v1",
            "semantic_authority": "none",
            "status": "PASS",
            "warning": ""
          },
          "proposal_integrity": {
            "ast_nodes": 364,
            "compiled_source_sha256": "sha256:07251b7d0ca4a0f6374a427e853e24b01b82871e4440485830246b3392e3320e",
            "proposal_sha256": "sha256:07251b7d0ca4a0f6374a427e853e24b01b82871e4440485830246b3392e3320e",
            "public_transition_signature": {
              "attributes": [
                "memory",
                "observation"
              ],
              "comparison_count": 8,
              "function_count": 3,
              "has_bounded_iteration": true,
              "has_conditionals": true,
              "loaded_names": [
                "abs",
                "action",
                "closeness",
                "count_target",
                "door_count_next",
                "door_count_prev",
                "door_reconfigure",
                "goal_count_next",
                "goal_count_prev",
                "goal_enter",
                "i",
                "key_count_next",
                "key_count_prev",
                "key_disappear",
                "next_state",
                "nxt",
                "object_slots",
                "obs",
                "reward",
                "s",
                "state",
                "target",
                "v",
                "vec",
                "x"
              ],
              "reads_action": true,
              "reads_candidate_public_memory": true,
              "reads_next_state_observation": true,
              "reads_state_observation": true,
              "reads_step_fraction": false
            },
            "schema_version": "v9.public_reward_integrity.v1",
            "semantic_ast_sha256": "sha256:ae4a1323929d0de548a78946521a59f70725f41758bbc56a10423ac43d467f01",
            "source_bytes": 1956
          },
          "proposal_lineage": {
            "identity_policy": "final_validated_source_is_atomic_proposal; original_and_repairs_are_audited",
            "original_source_sha256": "sha256:07251b7d0ca4a0f6374a427e853e24b01b82871e4440485830246b3392e3320e",
            "repair_count": 0,
            "repairs": []
          },
          "semantic_validation_state": "UNVALIDATED",
          "source_code": "def compute_reward(state, action, next_state):\n    mem = state.memory\n    obs = state.observation\n    nxt = next_state.observation\n\n    object_slots = [0, 3, 6, 9, 12, 15, 18, 21, 24, 27, 30, 33, 36, 39, 42, 45, 48, 51, 54, 57, 60, 63, 66, 69, 72, 75, 78, 81, 84, 87, 90, 93, 96, 99, 102, 105, 108, 111, 114, 117, 120, 123, 126, 129, 132, 135, 138, 141, 144]\n\n    def closeness(v, target):\n        x = 1.0 - abs(v - target) * 10.0\n        if x < 0.0:\n            return 0.0\n        if x > 1.0:\n            return 1.0\n        return x\n\n    def count_target(vec, target):\n        s = 0.0\n        for i in object_slots:\n            s += closeness(vec[i], target)\n        return s\n\n    key_count_prev = count_target(obs, 0.5)\n    key_count_next = count_target(nxt, 0.5)\n    door_count_prev = count_target(obs, 0.4)\n    door_count_next = count_target(nxt, 0.4)\n    goal_count_prev = count_target(obs, 0.8)\n    goal_count_next = count_target(nxt, 0.8)\n\n    reward = -0.0015\n    key_disappear = 0.0\n    door_reconfigure = 0.0\n    goal_enter = 0.0\n\n    if action == 3 and key_count_prev > 0.8 and key_count_next < key_count_prev - 0.6:\n        key_disappear = 2.0\n    else:\n        key_disappear = 0.05 * (key_count_prev - key_count_next)\n\n    if action == 5:\n        door_reconfigure = 0.15 * abs(door_count_next - door_count_prev)\n\n    if action == 2 and goal_count_next > goal_count_prev + 0.6:\n        goal_enter = 0.8\n    else:\n        goal_enter = 0.04 * (goal_count_next - goal_count_prev)\n\n    reward += key_disappear + door_reconfigure + goal_enter\n    return reward, {\n        'key_disappear': key_disappear,\n        'door_reconfigure': door_reconfigure,\n        'goal_enter': goal_enter,\n        'key_count_prev': key_count_prev,\n        'key_count_next': key_count_next,\n        'door_count_prev': door_count_prev,\n        'door_count_next': door_count_next,\n        'goal_count_prev': goal_count_prev,\n        'goal_count_next': goal_count_next\n    }\n",
          "source_contract": {
            "allowed_inputs": [
              "state.observation",
              "next_state.observation",
              "action",
              "state.step_fraction",
              "next_state.step_fraction",
              "state.memory (candidate-owned public event memory)"
            ],
            "native_reward": "forbidden",
            "raw_info": "forbidden",
            "schema_version": "v9.public_transition_input.v1",
            "stage_omr_runtime_access": "forbidden"
          }
        }
      ],
      "proposal_preservation": {
        "policy": "atomic_exact_source_or_reject",
        "semantic_lowering_allowed": false,
        "term_stripping_allowed": false
      },
      "rationale": "This family ignores exact slots and instead rewards object-category count reconfiguration over the whole public view. It is distinct because it treats task progress as changes in the counts of key, door, and goal object signatures visible in the partial observation, making it robust to slot uncertainty and view shifts.",
      "schema_version": "autorl.reward_program.v9",
      "semantic_evidence": {
        "promotion_authority": "held_out_final_omr_lcb_only",
        "stage_omr_ranking_weight": 0.0,
        "state": "UNVALIDATED"
      }
    }
  },
  "spec_sha": "sha256:84467d5ba3c472bc03703ebc67208b58954d35e640aeef265a67ac91134fa057"
}

==> anc/FARL/reproduction/selected_designs/doorkey_ew/worker_summary.json <==
{
  "active_stack": {
    "algo_id": "algo.a2c_rank3.v1",
    "budget_id": "budget.tier_2_medium_100000steps_9trials.v1",
    "env_adapter_id": "env_adapter.minigrid_doorkey_5x5_v0.v1",
    "exploration_id": "exploration.stage_coverage.v1",
    "goal_id": "goal.goal.v1",
    "hpo_id": "hpo.optuna_44136fa3.v1",
    "obs_schema_id": "obs_schema.raw.v1",
    "omr_id": "omr.public_terminal_success_success.v1",
    "reward_id": "reward.public_transition.07251b7d0ca4.v1",
    "task_structure_id": "task_structure.single.v1"
  },
  "hyperparams": {
    "learning_rate": 0.00018485447659187157,
    "gamma": 0.9957992252377766,
    "ent_coef": 0.00022588495398861557,
    "gae_lambda": 0.9032534459238081
  },
  "scores": [
    1.0,
    1.0,
    1.0
  ],
  "seed_ids": [
    200,
    202,
    204
  ],
  "budget_usage": {
    "per_trial": [
      {
        "iter": 0,
        "trial": 930000,
        "seed": 200,
        "requested_steps": 1000000,
        "actual_steps": 1000000,
        "refund_pool_in": 0,
        "refund_pool_out": 0,
        "status": "omr_external",
        "refund_eligible": false
      },
      {
        "iter": 0,
        "trial": 930000,
        "seed": 202,
        "requested_steps": 1000000,
        "actual_steps": 1000000,
        "refund_pool_in": 0,
        "refund_pool_out": 0,
        "status": "omr_external",
        "refund_eligible": false
      },
      {
        "iter": 0,
        "trial": 930000,
        "seed": 204,
        "requested_steps": 1000000,
        "actual_steps": 1000000,
        "refund_pool_in": 0,
        "refund_pool_out": 0,
        "status": "omr_external",
        "refund_eligible": false
      }
    ]
  }
}

==> anc/FARL/reproduction/selected_designs/eureka_ant_ea/program.py <==
def compute_reward(env, obs: "np.ndarray", action: "np.ndarray", native_reward: float):
    """
    Improved reward for Ant-v4 fixed-horizon signed forward root displacement.

    Analysis of previous components given the strong but still improvable result (~96.8):
    - native_term:
        Very likely the main useful signal. It already includes forward velocity and survival.
        Keep it, but do not overcomplicate around it.
    - forward_term:
        Also clearly aligned with the true objective (maximize x displacement over 1000 steps).
        Keep it as the main extra shaping signal.
    - lateral_penalty:
        Reasonable in principle, but |y_velocity| can over-penalize transient turning/stepping.
        Keep only as a very small quadratic penalty.
    - healthy_bonus:
        Almost constant while the ant is upright, so weakly learnable. Shrink it.
    - unhealthy_penalty:
        Useful only on failure transitions; keep a modest version.
    - action_penalty:
        Since the final metric does not penalize energy and Ant often needs substantial torque
        for fast locomotion, this should be tiny or removed. Remove explicit action penalty.

    New design:
    - Base the reward on native_reward to preserve robust locomotion learning.
    - Add an extra x-velocity bonus with a smooth positive-speed emphasis.
      This directly targets the fixed-horizon displacement metric while still allowing
      negative velocities to be penalized through the linear x_velocity term.
    - Keep only a tiny lateral drift penalty and modest failure penalty.
    """

    obs = np.asarray(obs, dtype=np.float64)
    action = np.asarray(action, dtype=np.float64)

    # Canonical 27D observation fallback:
    # obs = [qpos[2:], qvel], so torso z is obs[0], qvel starts at obs[13]
    torso_height = float(obs[0]) if obs.shape[0] > 0 else 0.0
    x_velocity = float(obs[13]) if obs.shape[0] > 13 else 0.0
    y_velocity = float(obs[14]) if obs.shape[0] > 14 else 0.0

    # Prefer exact simulator state when exposed
    if hasattr(env, "data") and hasattr(env.data, "qvel"):
        qvel = np.asarray(env.data.qvel, dtype=np.float64).reshape(-1)
        if qvel.shape[0] >= 2:
            x_velocity = float(qvel[0])
            y_velocity = float(qvel[1])

    if hasattr(env, "is_healthy"):
        healthy = 1.0 if env.is_healthy else 0.0
    else:
        healthy = 1.0 if (np.isfinite(obs).all() and 0.2 <= torso_height <= 1.0) else 0.0

    # Native locomotion reward from environment
    native_term = float(native_reward)

    # Linear alignment with displacement objective
    forward_linear = float(x_velocity)

    # Smooth positive-speed emphasis; bounded and dense.
    # This increases incentive to achieve sustained fast forward motion without exploding scale.
    pos_speed_temp = 1.5
    forward_fast = float(np.exp(x_velocity / pos_speed_temp) - 1.0)

    # Tiny sideways drift penalty; quadratic is smoother near zero than abs(.)
    lateral_penalty = float(y_velocity * y_velocity)

    # Small failure shaping
    alive_bonus = healthy
    unhealthy_penalty = 1.0 - healthy

    # Weights tuned to keep forward motion dominant while preserving native stability.
    w_native = 1.0
    w_forward_linear = 0.75
    w_forward_fast = 0.35
    w_lateral = 0.01
    w_alive = 0.01
    w_unhealthy = 0.5

    reward = (
        w_native * native_term
        + w_forward_linear * forward_linear
        + w_forward_fast * forward_fast
        - w_lateral * lateral_penalty
        + w_alive * alive_bonus
        - w_unhealthy * unhealthy_penalty
    )

    components = {
        "native_term": float(w_native * native_term),
        "forward_linear": float(w_forward_linear * forward_linear),
        "forward_fast": float(w_forward_fast * forward_fast),
        "lateral_penalty": float(-w_lateral * lateral_penalty),
        "alive_bonus": float(w_alive * alive_bonus),
        "unhealthy_penalty": float(-w_unhealthy * unhealthy_penalty),
        "x_velocity": float(x_velocity),
        "y_velocity": float(y_velocity),
        "torso_height": float(torso_height),
        "healthy": float(healthy),
    }

    return float(reward), components


==> anc/FARL/reproduction/selected_designs/eureka_ant_ew/program.py <==
import math
import numpy as np
def compute_reward(state, action, next_state):
    """
    Reward design rationale from the feedback:
    - The previous reward already produced strong performance (held-out displacement ~94), so a full rewrite is unnecessary.
    - The task objective is long-horizon forward displacement. Among the prior components, forward_progress is the most directly aligned and should remain dominant.
    - Components likely to become nearly constant once the ant is standing/running:
        * height_bonus
        * upright_bonus
      These should not be large additive terms because once saturated they stop helping and can bias optimization.
      Instead, use them as mild shaping and a smooth gate on progress.
    - Components that can become overly suppressive:
        * joint_motion_penalty
        * angular_penalty
        * action_penalty
      These should be kept small so they regularize but do not discourage fast locomotion.
    - Lateral/vertical penalties are useful because they target wasteful motion that does not contribute to x-displacement.

    Public 27D Ant-v4 observation convention used:
      observation[0]      = torso z
      observation[1:5]    = torso quaternion (w, x, y, z)
      observation[5:13]   = joint angles (8)
      observation[13:16]  = root linear velocity (vx, vy, vz)
      observation[16:19]  = root angular velocity (wx, wy, wz)
      observation[19:27]  = joint velocities (8)

    Only uses public observation, action, transition, and time.
    """
    obs = np.asarray(state.observation, dtype=np.float64)
    nxt = np.asarray(next_state.observation, dtype=np.float64)
    act = np.asarray(action, dtype=np.float64)

    if obs.shape[0] < 27 or nxt.shape[0] < 27:
        components = {
            "forward_progress": 0.0,
            "stability_gate": 0.0,
            "height_shape": 0.0,
            "upright_shape": 0.0,
            "lateral_penalty": 0.0,
            "vertical_penalty": 0.0,
            "angular_penalty": 0.0,
            "joint_motion_penalty": 0.0,
            "action_penalty": 0.0,
        }
        return 0.0, components

    # -------------------------
    # Parse public next-state features
    # -------------------------
    z = float(nxt[0])
    quat = np.array(nxt[1:5], dtype=np.float64)
    qnorm = np.linalg.norm(quat)
    if qnorm > 1e-8:
        quat = quat / qnorm
    else:
        quat = np.array([1.0, 0.0, 0.0, 0.0], dtype=np.float64)

    vx, vy, vz = [float(x) for x in nxt[13:16]]
    wx, wy, wz = [float(x) for x in nxt[16:19]]
    joint_vel = np.array(nxt[19:27], dtype=np.float64)

    # Uprightness proxy from quaternion:
    # world z projected onto torso z-axis; 1 is upright, -1 upside-down.
    uprightness = 1.0 - 2.0 * (quat[1] ** 2 + quat[2] ** 2)
    uprightness = float(np.clip(uprightness, -1.0, 1.0))

    # -------------------------
    # Temperatures / scales
    # -------------------------
    T_forward = 2.5
    T_height = 0.18
    T_upright = 0.30

    # -------------------------
    # Reward components
    # -------------------------
    # 1) Main task term: prioritize positive forward velocity.
    # Use mild tanh compression so reward is still sensitive at useful running speeds.
    forward_progress = 4.0 * np.tanh(vx / T_forward)

    # 2) Height and upright shaping.
    # These are kept modest because they likely become near-constant after learning.
    # Healthy ant torso height is roughly around 0.5-0.6 in Ant-v4.
    height_shape = np.exp(-((z - 0.55) / T_height) ** 2)

    # Convert uprightness to a smooth [~0,1] shaping term.
    upright_shape = np.exp((uprightness - 1.0) / T_upright)

    # 3) Stability gate on forward progress.
    # Instead of large additive posture rewards, gate progress so moving forward while fallen helps less.
    stability_gate = np.sqrt(np.clip(height_shape * upright_shape, 0.0, 1.0))

    # Effective task reward: strong progress when stable, but still some incentive to crawl/recover.
    gated_forward = forward_progress * (0.35 + 0.65 * stability_gate)

    # 4) Small regularizers.
    # Keep these smaller than before so they do not dominate or suppress fast locomotion.
    lateral_penalty = 0.08 * (vy ** 2)
    vertical_penalty = 0.05 * (vz ** 2)
    angular_penalty = 0.012 * (wx ** 2 + wy ** 2) + 0.006 * (wz ** 2)
    joint_motion_penalty = 0.0015 * np.sum(joint_vel ** 2)
    action_penalty = 0.004 * np.sum(act ** 2)

    # Small additive posture shaping to aid recovery/standing without dominating.
    posture_bonus = 0.25 * height_shape + 0.20 * upright_shape

    reward = (
        gated_forward
        + posture_bonus
        - lateral_penalty
        - vertical_penalty
        - angular_penalty
        - joint_motion_penalty
        - action_penalty
    )

    reward = float(np.clip(reward, -10.0, 10.0))

    components = {
        "forward_progress": float(gated_forward),
        "stability_gate": float(stability_gate),
        "height_shape": float(0.25 * height_shape),
        "upright_shape": float(0.20 * upright_shape),
        "lateral_penalty": float(-lateral_penalty),
        "vertical_penalty": float(-vertical_penalty),
        "angular_penalty": float(-angular_penalty),
        "joint_motion_penalty": float(-joint_motion_penalty),
        "action_penalty": float(-action_penalty),
    }
    return reward, components


==> anc/FARL/reproduction/selected_designs/eureka_door0/program.py <==
def compute_reward(state, action, next_state):
    obs = np.asarray(state.observation, dtype=np.float64)
    nxt = np.asarray(next_state.observation, dtype=np.float64)
    act = np.asarray(action, dtype=np.float64)

    hand = obs[0:3]
    hand_n = nxt[0:3]

    obj = obs[4:7]
    obj_n = nxt[4:7]

    goal = obs[36:39]
    goal_n = nxt[36:39]

    t = float(np.clip(getattr(state, "step_fraction", 0.0), 0.0, 1.0))

    # Public geometric features
    hand_to_obj = np.linalg.norm(hand - obj)
    hand_to_obj_n = np.linalg.norm(hand_n - obj_n)

    obj_to_goal = np.linalg.norm(obj - goal)
    obj_to_goal_n = np.linalg.norm(obj_n - goal_n)

    # Proxy for door/handle motion: change in the public object coordinates.
    obj_motion = np.linalg.norm(obj_n - obj)

    # Main shaping:
    # 1) bring hand toward handle/object proxy
    reach_progress = hand_to_obj - hand_to_obj_n

    # 2) move handle/object proxy toward goal proxy
    open_progress = obj_to_goal - obj_to_goal_n

    # 3) encourage actual object motion, especially once near the handle
    near_obj = np.exp(-8.0 * hand_to_obj_n)
    motion_reward = near_obj * obj_motion

    # 4) absolute proximity terms for smoother shaping
    reach_bonus = np.exp(-6.0 * hand_to_obj_n)
    goal_bonus = np.exp(-6.0 * obj_to_goal_n)

    # 5) discourage excessive action magnitude
    ctrl_cost = np.sum(act * act)

    # Time-varying emphasis: early reach, later opening
    w_open = 0.4 + 0.8 * t
    w_reach = 1.2 - 0.5 * t

    reward = (
        6.0 * w_reach * reach_progress +
        10.0 * w_open * open_progress +
        3.0 * motion_reward +
        1.0 * reach_bonus +
        4.0 * goal_bonus -
        0.01 * ctrl_cost
    )

    # Small bonus for being simultaneously near handle and near goal proxy
    reward += 2.0 * reach_bonus * goal_bonus

    reward = float(np.nan_to_num(reward, nan=0.0, posinf=0.0, neginf=0.0))

    components = {
        "reach_progress": float(reach_progress),
        "open_progress": float(open_progress),
        "motion_reward": float(motion_reward),
        "reach_bonus": float(reach_bonus),
        "goal_bonus": float(goal_bonus),
        "ctrl_cost": float(ctrl_cost),
        "hand_to_obj": float(hand_to_obj_n),
        "obj_to_goal": float(obj_to_goal_n),
    }
    return reward, components


==> anc/FARL/reproduction/selected_designs/eureka_door1/program.py <==
def compute_reward(state, action, next_state):
    obs = np.asarray(state.observation, dtype=np.float64)
    nxt = np.asarray(next_state.observation, dtype=np.float64)
    act = np.asarray(action, dtype=np.float64)

    hand = obs[0:3]
    obj = obs[4:7]
    goal = obs[36:39]

    hand_n = nxt[0:3]
    obj_n = nxt[4:7]

    # Distances in current and next state
    hand_to_obj = np.linalg.norm(hand - obj)
    hand_to_obj_n = np.linalg.norm(hand_n - obj_n)

    obj_to_goal = np.linalg.norm(obj - goal)
    obj_to_goal_n = np.linalg.norm(obj_n - goal)

    # Progress terms
    reach_progress = hand_to_obj - hand_to_obj_n
    open_progress = obj_to_goal - obj_to_goal_n

    # Shaped potentials
    reach_shape = np.exp(-6.0 * hand_to_obj_n)
    goal_shape = np.exp(-8.0 * obj_to_goal_n)

    # Encourage movement of the handle/object proxy toward the goal only once near it
    near_handle_gate = np.exp(-10.0 * hand_to_obj_n)
    gated_open_progress = near_handle_gate * open_progress
    gated_goal_shape = near_handle_gate * goal_shape

    # Encourage useful object/handle motion; suppress rewarding random hand motion
    obj_motion = np.linalg.norm(obj_n - obj)
    hand_motion = np.linalg.norm(hand_n - hand)

    # Mild action regularization
    action_penalty = np.sum(act ** 2)

    # Time-shaped emphasis: early reaching, later opening
    t = float(np.clip(getattr(next_state, "step_fraction", 0.0), 0.0, 1.0))
    reach_w = 1.2 * (1.0 - t) + 0.4
    open_w = 0.8 + 1.6 * t

    reward = (
        reach_w * (2.0 * reach_progress + 0.4 * reach_shape)
        + open_w * (8.0 * gated_open_progress + 2.5 * gated_goal_shape)
        + 0.8 * near_handle_gate * obj_motion
        - 0.01 * hand_motion
        - 0.003 * action_penalty
    )

    # Small bonus for being both near the goal and near the handle/object proxy
    reward += 0.5 * np.exp(-20.0 * hand_to_obj_n) * np.exp(-12.0 * obj_to_goal_n)

    reward = float(np.clip(reward, -10.0, 10.0))

    components = {
        "reach_progress": float(reach_progress),
        "open_progress": float(open_progress),
        "reach_shape": float(reach_shape),
        "goal_shape": float(goal_shape),
        "near_handle_gate": float(near_handle_gate),
        "obj_motion": float(obj_motion),
        "action_penalty": float(action_penalty),
        "time_fraction": float(t),
        "reward": reward,
    }
    return reward, components


==> anc/FARL/reproduction/selected_designs/eureka_door4/program.py <==
def compute_reward(state, action, next_state):
    obs = np.asarray(state.observation, dtype=np.float64)
    nxt = np.asarray(next_state.observation, dtype=np.float64)
    act = np.asarray(action, dtype=np.float64)

    hand = obs[0:3]
    obj = obs[4:7]
    goal = obs[36:39]

    hand_n = nxt[0:3]
    obj_n = nxt[4:7]

    # Public geometric features
    hand_to_obj = np.linalg.norm(hand - obj)
    hand_to_goal = np.linalg.norm(hand - goal)
    obj_to_goal = np.linalg.norm(obj - goal)

    hand_to_obj_n = np.linalg.norm(hand_n - obj_n)
    hand_to_goal_n = np.linalg.norm(hand_n - goal)
    obj_to_goal_n = np.linalg.norm(obj_n - goal)

    # Door opening should correlate with object/handle proxy moving toward goal.
    progress_obj_goal = obj_to_goal - obj_to_goal_n

    # Encourage reaching the handle first.
    progress_hand_obj = hand_to_obj - hand_to_obj_n

    # Mild shaping toward the goal with the hand as well, useful after contact.
    progress_hand_goal = hand_to_goal - hand_to_goal_n

    # Contact/engagement bonuses from proximity only (publicly observable).
    near_handle = np.exp(-8.0 * hand_to_obj_n)
    handle_at_goal = np.exp(-6.0 * obj_to_goal_n)

    # Penalize unnecessary large actions a bit for smoother control.
    action_penalty = np.sum(np.square(act))

    # Small time weighting: prioritize actual opening later in the episode.
    t = float(np.clip(getattr(next_state, "step_fraction", 0.0), 0.0, 1.0))
    open_weight = 1.0 + 0.5 * t
    reach_weight = 1.0 - 0.3 * t

    reward = (
        8.0 * open_weight * progress_obj_goal +
        2.5 * reach_weight * progress_hand_obj +
        1.0 * progress_hand_goal +
        1.5 * near_handle +
        3.0 * handle_at_goal -
        0.01 * action_penalty
    )

    # Stability bonus when the handle proxy is very near goal.
    reward += 2.0 * (handle_at_goal ** 2)

    reward = float(np.clip(reward, -1000.0, 1000.0))

    components = {
        "progress_obj_goal": float(progress_obj_goal),
        "progress_hand_obj": float(progress_hand_obj),
        "progress_hand_goal": float(progress_hand_goal),
        "near_handle": float(near_handle),
        "handle_at_goal": float(handle_at_goal),
        "action_penalty": float(action_penalty),
        "time_fraction": t,
        "reward": reward,
    }
    return reward, components


==> anc/FARL/reproduction/selected_designs/eureka_doorkey_ea/program.py <==
def compute_reward(env, obs: "np.ndarray", action: "int", native_reward: "float"):
    # Analysis of prior reward components from training:
    #
    # 1) reward_key_seek:
    #    Very small (mean ~0.02) and quickly goes to 0 because stage_0 is solved at 1.0 always.
    #    This component is no longer useful after early learning. Keep only a small early-stage signal.
    #
    # 2) reward_got_key_milestone:
    #    Nearly constant small value (~0.01). Poor optimization signal and can encourage holding key
    #    without progressing. Remove.
    #
    # 3) reward_door_seek:
    #    Very small (mean ~0.02), weakly optimized. Stage_1 is already always solved. Reduce its role
    #    to a modest transitional shaping only before door opens.
    #
    # 4) reward_door_align:
    #    Tiny (mean ~0.01). Since opening the door is already mastered, this is unnecessary. Remove.
    #
    # 5) reward_opened_door_milestone:
    #    Nearly saturated (~0.06-0.08) and persistent, which likely rewards camping after door opening.
    #    Remove persistent door-open bonuses entirely.
    #
    # 6) reward_goal_seek:
    #    Largest component (mean ~0.50, max ~0.86) and strongly increasing. The policy clearly optimizes it,
    #    but native success remains ~0, meaning this shaping is too easy to exploit by hovering near goal
    #    instead of entering it. Rewrite this component to heavily reward exact goal occupancy and the
    #    immediate pre-goal transition, while reducing diffuse reward farther away.
    #
    # 7) reward_goal_align:
    #    Also increases strongly (mean ~0.08, max ~0.30). This similarly suggests the agent learns to face
    #    or stand near the goal. Keep only a very small directional hint, since it may encourage stalling.
    #
    # 8) reward_native_success:
    #    Zero throughout training. The agent almost never truly solves. We must keep and amplify native reward.
    #
    # 9) penalties (bad_done, bad_drop, wall_bump, time):
    #    All negligible. Keep only light action priors to avoid pathological behavior, but they should not
    #    dominate learning.
    #
    # Overall redesign:
    # - Rewrite the reward around precise stage gating.
    # - Remove persistent bonuses for intermediate subgoals.
    # - Use only current-state shaping but make the post-door stage sharply focused on actual goal entry:
    #     * tiny reward on goal side
    #     * moderate reward for being adjacent to goal
    #     * strong reward for standing on goal
    #     * very strong amplification of native success
    # - Keep earlier-stage shaping modest because the agent already masters them.
    # - Add a small penalty for lingering after the door is already open and not approaching the goal exactly
    #   via reduced diffuse shaping (not via history/stateful penalties).
    #
    # This is still stateless and uses only privileged full information allowed by Pillar-3.

    reward = 0.0
    info = {}

    # Temperatures
    key_temp = 0.8
    door_temp = 0.8
    goal_adj_temp = 0.6
    side_temp = 1.0

    # World scan
    agent_pos = np.array(env.agent_pos, dtype=float)
    key_pos = None
    door_pos = None
    goal_pos = None
    door_open = False

    for x in range(env.width):
        for y in range(env.height):
            obj = env.grid.get(x, y)
            if obj is None:
                continue
            if obj.type == "key" and getattr(obj, "color", None) == "yellow":
                key_pos = np.array([x, y], dtype=float)
            elif obj.type == "door" and getattr(obj, "color", None) == "yellow":
                door_pos = np.array([x, y], dtype=float)
                door_open = bool(getattr(obj, "is_open", False))
            elif obj.type == "goal":
                goal_pos = np.array([x, y], dtype=float)

    carrying_key = (
        env.carrying is not None
        and getattr(env.carrying, "type", None) == "key"
        and getattr(env.carrying, "color", None) == "yellow"
    )

    # Direction helpers
    dir_vecs = {
        0: np.array([1, 0], dtype=float),
        1: np.array([0, 1], dtype=float),
        2: np.array([-1, 0], dtype=float),
        3: np.array([0, -1], dtype=float),
    }
    fwd = dir_vecs.get(int(env.agent_dir), np.array([1, 0], dtype=float))
    front_pos = agent_pos + fwd

    def manhattan(a, b):
        return float(np.abs(a - b).sum())

    d_key = manhattan(agent_pos, key_pos) if key_pos is not None else 0.0
    d_door = manhattan(agent_pos, door_pos) if door_pos is not None else 0.0
    d_goal = manhattan(agent_pos, goal_pos) if goal_pos is not None else 0.0
    d_front_goal = manhattan(front_pos, goal_pos) if goal_pos is not None else 0.0

    # Infer whether the agent is on the goal-side of the door.
    # In DoorKey-5x5 there is a vertical wall with the door; crossing means being on the opposite side
    # from the key/start. We detect this relative to the door x-coordinate.
    on_goal_side = 0.0
    if door_pos is not None and goal_pos is not None:
        if (goal_pos[0] - door_pos[0]) * (agent_pos[0] - door_pos[0]) > 0:
            on_goal_side = 1.0

    # 1) Sparse success: amplify strongly
    native_success = 20.0 * float(native_reward)
    reward += native_success
    info["native_success"] = native_success

    # 2) Early-stage shaping: modest only
    key_progress = 0.0
    pickup_hint = 0.0
    if (not carrying_key) and (not door_open) and key_pos is not None:
        key_progress = 0.20 * np.exp(-d_key / key_temp)
        if d_key <= 1.0 and action == 3:
            pickup_hint = 0.12
    reward += key_progress + pickup_hint
    info["key_progress"] = key_progress
    info["pickup_hint"] = pickup_hint

    # 3) Door approach/open shaping: modest only
    door_progress = 0.0
    toggle_hint = 0.0
    if carrying_key and (not door_open) and door_pos is not None:
        door_progress = 0.25 * np.exp(-d_door / door_temp)
        if np.allclose(front_pos, door_pos) and action == 5:
            toggle_hint = 0.20
    reward += door_progress + toggle_hint
    info["door_progress"] = door_progress
    info["toggle_hint"] = toggle_hint

    # 4) Final-stage shaping: rewritten to emphasize actual goal entry rather than hovering nearby
    #
    # Small reward for crossing to the correct side, but much less than before.
    goal_side_bonus = 0.0
    if door_open:
        goal_side_bonus = 0.08 * on_goal_side
    reward += goal_side_bonus
    info["goal_side_bonus"] = goal_side_bonus

    # Adjacent-to-goal shaping:
    # concentrated and capped; enough to guide, but much smaller than exact-goal reward.
    goal_adjacent = 0.0
    if door_open and goal_pos is not None:
        goal_adjacent = 0.35 * np.exp(-d_goal / goal_adj_temp)
    reward += goal_adjacent
    info["goal_adjacent"] = goal_adjacent

    # Facing/stepping toward goal only matters when very close; otherwise too exploitable.
    goal_front_hint = 0.0
    if door_open and goal_pos is not None and d_goal <= 2.0:
        goal_front_hint = 0.12 * np.exp(-d_front_goal / side_temp)
    reward += goal_front_hint
    info["goal_front_hint"] = goal_front_hint

    # Strong state reward for exact goal occupancy.
    # Native reward should usually also trigger there, but this ensures learning even if success is rare.
    exact_goal_bonus = 0.0
    if goal_pos is not None and d_goal == 0.0:
        exact_goal_bonus = 2.5
    reward += exact_goal_bonus
    info["exact_goal_bonus"] = exact_goal_bonus

    # 5) Action priors / small penalties
    bad_drop_penalty = 0.0
    if carrying_key and action == 4:
        bad_drop_penalty = -0.05
    reward += bad_drop_penalty
    info["bad_drop_penalty"] = bad_drop_penalty

    bad_done_penalty = 0.0
    if action == 6 and float(native_reward) <= 0.0:
        bad_done_penalty = -0.03
    reward += bad_done_penalty
    info["bad_done_penalty"] = bad_done_penalty

    # Small wall-bump penalty for useless forward moves into blocked cells
    wall_bump_penalty = 0.0
    if action == 2:
        fx, fy = int(front_pos[0]), int(front_pos[1])
        blocked = True
        if 0 <= fx < env.width and 0 <= fy < env.height:
            obj = env.grid.get(fx, fy)
            if obj is None:
                blocked = False
            elif obj.type == "goal":
                blocked = False
            elif obj.type == "door" and bool(getattr(obj, "is_open", False)):
                blocked = False
        if blocked:
            wall_bump_penalty = -0.02
    reward += wall_bump_penalty
    info["wall_bump_penalty"] = wall_bump_penalty

    # Slight time pressure
    time_penalty = -0.002 * (float(env.step_count) / max(float(env.max_steps), 1.0))
    reward += time_penalty
    info["time_penalty"] = time_penalty

    return float(reward), info


==> anc/FARL/reproduction/selected_designs/eureka_doorkey_ew/program.py <==
import math
import numpy as np
def compute_reward(state, action, next_state):
    obs = np.asarray(state.observation, dtype=np.float32)
    nxt = np.asarray(next_state.observation, dtype=np.float32)

    img = obs[:-1].reshape(7, 7, 3)
    nimg = nxt[:-1].reshape(7, 7, 3)

    OBJ_DOOR = 0.4
    OBJ_KEY = 0.5
    OBJ_GOAL = 0.8
    DOOR_OPEN = 0.0
    DOOR_CLOSED = 0.1
    DOOR_LOCKED = 0.2
    AGENT_RC = np.array([3, 6], dtype=np.int32)
    EPS = 0.05

    def close(a, b):
        return np.abs(a - b) <= EPS

    def obj_mask(image, val):
        return close(image[:, :, 0], val)

    def obj_positions(image, val):
        return np.argwhere(obj_mask(image, val))

    def count_obj(image, val):
        return float(np.sum(obj_mask(image, val)))

    def nearest_dist(image, val):
        pos = obj_positions(image, val)
        if pos.shape[0] == 0:
            return None
        d = np.abs(pos[:, 0] - AGENT_RC[0]) + np.abs(pos[:, 1] - AGENT_RC[1])
        return float(np.min(d))

    def nearest_door_state(image):
        pos = obj_positions(image, OBJ_DOOR)
        if pos.shape[0] == 0:
            return None
        d = np.abs(pos[:, 0] - AGENT_RC[0]) + np.abs(pos[:, 1] - AGENT_RC[1])
        idx = int(np.argmin(d))
        return float(image[pos[idx, 0], pos[idx, 1], 2])

    def any_door_with_state(image, state_val):
        mask = obj_mask(image, OBJ_DOOR)
        if not np.any(mask):
            return False
        return bool(np.any(mask & close(image[:, :, 2], state_val)))

    def visible(image, val):
        return bool(np.any(obj_mask(image, val)))

    def front_cell():
        # Cell immediately in front of the agent in egocentric 7x7 MiniGrid view.
        return (3, 5)

    def front_has(image, val):
        r, c = front_cell()
        return bool(close(image[r, c, 0], val))

    def progress_shaping(d0, d1, scale):
        if d0 is None or d1 is None:
            return 0.0
        return scale * (d0 - d1)

    reward = 0.0
    comp = {}

    key_count = count_obj(img, OBJ_KEY)
    next_key_count = count_obj(nimg, OBJ_KEY)
    key_dist = nearest_dist(img, OBJ_KEY)
    next_key_dist = nearest_dist(nimg, OBJ_KEY)

    goal_dist = nearest_dist(img, OBJ_GOAL)
    next_goal_dist = nearest_dist(nimg, OBJ_GOAL)

    door_state = nearest_door_state(img)
    next_door_state = nearest_door_state(nimg)

    goal_vis = visible(img, OBJ_GOAL)
    next_goal_vis = visible(nimg, OBJ_GOAL)

    open_door_vis = any_door_with_state(img, DOOR_OPEN)
    next_open_door_vis = any_door_with_state(nimg, DOOR_OPEN)

    # Analysis-driven rewrite:
    # - Prior reward solved key and door nearly perfectly, so those rewards were over-emphasized.
    # - Exit-reaching stayed near zero, meaning the prior goal reward was too sparse / unreliable.
    # - Discovery/time penalties were weakly useful and may distract; remove most of them.
    # - Add dense forward-oriented shaping toward visible goal and reward entering open doorway.

    # 1) Key acquisition: keep but reduce scale since already saturated.
    key_pickup = 0.0
    if action == 3 and key_count > 0.0 and next_key_count < key_count - 0.5:
        key_pickup = 0.15
    reward += key_pickup
    comp["key_pickup"] = float(key_pickup)

    key_approach = progress_shaping(key_dist, next_key_dist, 0.02)
    reward += key_approach
    comp["key_approach"] = float(key_approach)

    # 2) Door opening: keep moderate scale, not dominant.
    door_open = 0.0
    if door_state is not None and next_door_state is not None:
        was_not_open = close(door_state, DOOR_LOCKED) or close(door_state, DOOR_CLOSED)
        now_open = close(next_door_state, DOOR_OPEN)
        if was_not_open and now_open:
            door_open += 0.25
    if (not open_door_vis) and next_open_door_vis:
        door_open += 0.10
    reward += door_open
    comp["door_open"] = float(door_open)

    # 3) Passing through / moving beyond an open door:
    # encourage forward moves when an open door is in front, since failure mode is stopping after opening.
    doorway_forward = 0.0
    if action == 2 and front_has(img, OBJ_DOOR):
        r, c = front_cell()
        if close(img[r, c, 2], DOOR_OPEN):
            doorway_forward += 0.20
    reward += doorway_forward
    comp["doorway_forward"] = float(doorway_forward)

    # 4) Goal-directed shaping: main new signal.
    # Stronger than before and only lightly conditional on goal visibility.
    goal_approach = progress_shaping(goal_dist, next_goal_dist, 0.30)
    reward += goal_approach
    comp["goal_approach"] = float(goal_approach)

    # Extra encouragement to move forward when goal is directly ahead / nearby.
    forward_to_goal = 0.0
    if action == 2:
        if front_has(img, OBJ_GOAL):
            forward_to_goal += 0.60
        elif goal_dist is not None and goal_dist <= 2.0 and next_goal_dist is not None and next_goal_dist < goal_dist:
            forward_to_goal += 0.15
    reward += forward_to_goal
    comp["forward_to_goal"] = float(forward_to_goal)

    # 5) Likely exit reached proxy:
    # if goal was visible and very near, then disappears right after forward move.
    goal_reached_proxy = 0.0
    if action == 2 and goal_vis and (not next_goal_vis) and goal_dist is not None and goal_dist <= 1.0:
        goal_reached_proxy = 1.50
    reward += goal_reached_proxy
    comp["goal_reached_proxy"] = float(goal_reached_proxy)

    # 6) Small action priors to reduce stalling / irrelevant actions.
    action_bias = 0.0
    if action == 2:
        action_bias += 0.01
    if action == 6:
        action_bias -= 0.05
    if action == 4:
        action_bias -= 0.03
    reward += action_bias
    comp["action_bias"] = float(action_bias)

    # 7) Very small time penalty only.
    time_penalty = -0.0005
    reward += time_penalty
    comp["time_penalty"] = float(time_penalty)

    reward = float(np.clip(reward, -2.0, 3.0))
    comp["total"] = reward
    return reward, comp


==> anc/FARL/reproduction/selected_designs/hand_baselines/eureka_reward.py <==
import math
import numpy as np
def compute_reward(
    env,
    obs: "np.ndarray",
    action: "np.ndarray",
    native_reward: float,
    step_fraction: float,
    public_info: "dict",
) -> "Tuple[float, Dict[str, float]]":
    """
    Revised reward for AdroitHandRelocate-v2.

    Analysis of prior reward:
    - native_reward: small, sometimes negative, but clearly more informative than most shaped terms.
      Keep it as a backbone, but not as the only learning signal.
    - reach_bonus: nonzero and somewhat varying, so it was learnable; however it was too small and did
      not convert into lift. We keep a stronger, simpler reach term.
    - lift_bonus: almost always zero. The threshold/gating was too hard. Replace with a continuous
      smooth lift-progress term with no brittle threshold.
    - control_bonus: identically zero because it depended on lifted_gate, which was almost never active.
      Rewrite to directly reward simultaneous palm-object proximity and object elevation.
    - transport_bonus / terminal_precision_bonus / near_goal_bonus: always zero because they were gated
      on successful lift, which rarely happened. Rewrite transport to be dense and softly gated by lift,
      not hard-switched.
    - action_penalty: magnitude around -0.53 component value, but final weight was small. Still, it adds
      noise early and can discourage exploration in dexterous manipulation. Reduce substantially.

    Core redesign:
    1) Build dense geometric reward from legal state:
         - palm close to object
         - object lifted above table / target plane
         - object close to target
         - palm stays near object while object is lifted or near target
    2) Use smooth multiplicative coupling rather than hard thresholds.
    3) Keep native reward with moderate weight.
    4) Greatly weaken action penalty.
    """

    components: Dict[str, float] = {}

    obs = np.asarray(obs, dtype=np.float64)
    action = np.asarray(action, dtype=np.float64)

    # ------------------------------------------------------------------
    # Helpers
    # ------------------------------------------------------------------
    def _safe_norm(x) -> float:
        x = np.asarray(x, dtype=np.float64)
        return float(np.linalg.norm(x))

    def _exp_neg(dist: float, temperature: float) -> float:
        dist = max(0.0, float(dist))
        return float(np.exp(-dist / temperature))

    def _sigmoid(x: float, temperature: float) -> float:
        return float(1.0 / (1.0 + np.exp(-float(x) / temperature)))

    def _get_xyz_from_info(info: dict, keys):
        for k in keys:
            if k in info:
                v = np.asarray(info[k], dtype=np.float64).reshape(-1)
                if v.size >= 3 and np.all(np.isfinite(v[:3])):
                    return v[:3]
        return None

    # ------------------------------------------------------------------
    # State extraction from legal sources
    # ------------------------------------------------------------------
    obj_pos = None
    target_pos = None
    palm_pos = None

    if isinstance(public_info, dict):
        obj_pos = _get_xyz_from_info(public_info, ["object_pos", "obj_pos", "public_object_pos"])
        target_pos = _get_xyz_from_info(public_info, ["target_pos", "goal_pos", "public_target_pos"])
        palm_pos = _get_xyz_from_info(public_info, ["palm_pos", "hand_pos", "grasp_pos", "public_palm_pos"])

    if obj_pos is None or target_pos is None or palm_pos is None:
        try:
            data = env.unwrapped.data

            if obj_pos is None:
                for body_name in ("Object", "object"):
                    try:
                        obj_pos = np.array(data.xpos[data.body(body_name).id], dtype=np.float64)
                        break
                    except Exception:
                        pass

            if target_pos is None:
                for site_name in ("target", "target_obj", "target_ball"):
                    try:
                        target_pos = np.array(data.site_xpos[data.site(site_name).id], dtype=np.float64)
                        break
                    except Exception:
                        pass

            if palm_pos is None:
                for site_name in ("S_grasp", "grasp", "palm"):
                    try:
                        palm_pos = np.array(data.site_xpos[data.site(site_name).id], dtype=np.float64)
                        break
                    except Exception:
                        pass
                if palm_pos is None:
                    for body_name in ("palm", "robot0:palm"):
                        try:
                            palm_pos = np.array(data.xpos[data.body(body_name).id], dtype=np.float64)
                            break
                        except Exception:
                            pass
        except Exception:
            pass

    # Fallbacks from public scalar atoms / observation guesses
    palm_obj_dist = None
    obj_target_dist = None
    obj_height = None
    target_height = None

    if obj_pos is not None:
        obj_height = float(obj_pos[2])
    if target_pos is not None:
        target_height = float(target_pos[2])
    if palm_pos is not None and obj_pos is not None:
        palm_obj_dist = _safe_norm(palm_pos - obj_pos)
    if obj_pos is not None and target_pos is not None:
        obj_target_dist = _safe_norm(obj_pos - target_pos)

    if isinstance(public_info, dict):
        if palm_obj_dist is None and "public_palm_object_distance" in public_info:
            palm_obj_dist = float(public_info["public_palm_object_distance"])
        if obj_target_dist is None and "public_object_target_distance" in public_info:
            obj_target_dist = float(public_info["public_object_target_distance"])
        if obj_height is None and "public_object_height" in public_info:
            obj_height = float(public_info["public_object_height"])

    # Last-resort observation guesses
    if obj_pos is None and obs.size >= 33:
        guess = np.asarray(obs[30:33], dtype=np.float64)
        if guess.shape[0] == 3 and np.all(np.isfinite(guess)):
            obj_pos = guess
            obj_height = float(obj_pos[2])

    if palm_obj_dist is None:
        # Neutral but not catastrophic default
        palm_obj_dist = 0.15
    if obj_target_dist is None:
        obj_target_dist = 0.20
    if obj_height is None:
        obj_height = 0.0

    # Relative lift if target plane known, else absolute z
    if target_height is not None:
        rel_height = float(obj_height - target_height)
    else:
        rel_height = float(obj_height)

    # ------------------------------------------------------------------
    # Smooth dense components
    # ------------------------------------------------------------------
    # Temperatures / scales
    T_REACH = 0.10
    T_TARGET = 0.12
    T_CONTACT = 0.08
    T_LIFT = 0.03

    # 1) Reach: broadened so optimization signal exists from farther away
    reach = _exp_neg(palm_obj_dist, T_REACH)

    # 2) Lift progress: continuous, no hard zeroing.
    # Centered so even small upward motion is rewarded.
    lift_center = 0.02
    lift_progress = _sigmoid(rel_height - lift_center, T_LIFT)

    # 3) Target proximity: always dense
    target = _exp_neg(obj_target_dist, T_TARGET)

    # 4) Controlled lift: reward lift while maintaining palm-object proximity
    controlled_lift = lift_progress * _exp_neg(palm_obj_dist, T_CONTACT)

    # 5) Transport: softly requires some lift, but never fully zero if lift is partial
    transport = (0.25 + 0.75 * lift_progress) * target

    # 6) Precision placement late in episode: only a mild curriculum by time
    late_transport = float(step_fraction) * transport

    # 7) Synergy term: strongest when hand is with object and object is near target
    handoff_synergy = reach * target

    # 8) Very small action penalty
    action_l2 = float(np.mean(np.square(action))) if action.size > 0 else 0.0

    # ------------------------------------------------------------------
    # Compose reward
    # ------------------------------------------------------------------
    components["native_reward"] = float(native_reward)
    components["reach"] = float(reach)
    components["lift_progress"] = float(lift_progress)
    components["controlled_lift"] = float(controlled_lift)
    components["target"] = float(target)
    components["transport"] = float(transport)
    components["late_transport"] = float(late_transport)
    components["handoff_synergy"] = float(handoff_synergy)
    components["action_penalty"] = -float(action_l2)

    reward = (
        0.8 * float(native_reward)
        + 1.2 * reach
        + 1.6 * lift_progress
        + 2.0 * controlled_lift
        + 0.8 * target
        + 2.4 * transport
        + 0.8 * late_transport
        + 1.0 * handoff_synergy
        - 0.002 * action_l2
    )

    return float(reward), components


==> anc/FARL/reproduction/selected_designs/hand_baselines/limen_config.yaml <==
max_iterations: 30
candidates_per_iteration: 2
checkpoint_interval: 2
log_level: INFO
random_seed: 42
environment:
  env_id: p1/adroit-hand-relocate
  adapter_type: p1_hand
  context_file: contexts/adroit_hand_relocate_p1.md
  information_regime: p1
training:
  num_envs: 8
  sb3_n_steps: 2048
  total_timesteps: 1000000
  total_timesteps_full: 3000000
  num_seeds: 3
  lr: 0.0003
  gamma: 0.99
  gae_lambda: 0.95
  clip_eps: 0.2
  ent_coef: 0.01
  vf_coef: 0.5
  max_grad_norm: 0.5
  eval_episodes: 20
  eval_episodes_for_fitness: 20
  seed: 42
  brax_policy_layers:
  - 64
  - 64
  brax_value_layers:
  - 64
  - 64
  brax_episode_length: 200
  brax_unroll_length: 5
  brax_updates_per_batch: 4
  brax_batch_size: 1024
  brax_num_evals: 10
interface:
  max_obs_dim: 512
crash_filter:
  stage0_timeout: 5
  stage1_timeout: 10
  stage2_timeout: 60
  retry_on_crash: true
  max_crash_retries: 1
evaluator:
  timeout: 3600
  max_retries: 2
  cascade_evaluation: true
  cascade_thresholds:
  - 0.05
  parallel_evaluations: 2
database:
  population_size: 40
  archive_size: 20
  num_islands: 2
  feature_dimensions:
  - reward_complexity
  - obs_dimensionality
  feature_bins: 3
  migration_interval: 5
  migration_rate: 0.2
  exploitation_ratio: 0.75
  exploration_ratio: 0.15
prompt:
  num_top_programs: 3
  num_diverse_programs: 2
  num_failure_examples: 2
  include_artifacts: true
  max_artifact_bytes: 20480
evolution_trace:
  enabled: true
  include_code: true
  include_prompts: true
  buffer_size: 1
task_description: 'Pick up the free object and relocate it to the target using the
  30-dimensional continuous Adroit hand action. Final success is judged only by the
  official held-out success signal.

  '


==> anc/FARL/reproduction/selected_designs/hand_baselines/limen_program.json <==
{
  "id": "58b72ac5-c3ae-4ee6-9070-8e5986a894c1",
  "code": "import jax\nimport jax.numpy as jnp\n\n\ndef _as_f32(x):\n    return jnp.asarray(x, dtype=jnp.float32)\n\n\ndef _safe_norm(x, axis=-1, keepdims=False):\n    return jnp.sqrt(jnp.sum(jnp.square(x), axis=axis, keepdims=keepdims) + 1e-8)\n\n\ndef _unit(x):\n    return x / _safe_norm(x, keepdims=True)\n\n\ndef _soft_inv(x):\n    return 1.0 / (1.0 + x)\n\n\ndef get_observation(state):\n    obs = _as_f32(state[\"obs\"])\n\n    # Exact published 84-D observation.\n    qpos = obs[0:30]\n    palm_minus_obj = obs[30:33]\n    palm_minus_tgt = obs[33:36]\n    obj_minus_tgt = obs[36:39]\n    qvel = obs[39:75]\n    palm_xyz = obs[75:78]\n    obj_xyz = obs[78:81]\n    tgt_xyz = obs[81:84]\n\n    # Legal compact public summaries.\n    d_po = _as_f32(state[\"public_palm_object_distance\"]).reshape(1)\n    d_pt = _as_f32(state[\"public_palm_target_distance\"]).reshape(1)\n    d_ot = _as_f32(state[\"public_object_target_distance\"]).reshape(1)\n    obj_h = _as_f32(state[\"public_object_height\"]).reshape(1)\n    step_frac = _as_f32(state[\"step_fraction\"]).reshape(1)\n    native = _as_f32(state[\"native_reward\"]).reshape(1)\n\n    # Reconstructed pairwise vectors in both directions.\n    obj_minus_palm = obj_xyz - palm_xyz\n    tgt_minus_palm = tgt_xyz - palm_xyz\n    tgt_minus_obj = tgt_xyz - obj_xyz\n    palm_minus_obj_chk = palm_xyz - obj_xyz\n    palm_minus_tgt_chk = palm_xyz - tgt_xyz\n    obj_minus_tgt_chk = obj_xyz - tgt_xyz\n\n    # Scene-adaptive scales from current state only.\n    rel_norms = jnp.concatenate(\n        [\n            _safe_norm(palm_minus_obj).reshape(1),\n            _safe_norm(palm_minus_tgt).reshape(1),\n            _safe_norm(obj_minus_tgt).reshape(1),\n            _safe_norm(obj_minus_palm).reshape(1),\n            _safe_norm(tgt_minus_palm).reshape(1),\n            _safe_norm(tgt_minus_obj).reshape(1),\n            d_po,\n            d_pt,\n            d_ot,\n        ],\n        axis=0,\n    )\n    geom_scale = jnp.maximum(jnp.max(rel_norms), jnp.float32(1e-3))\n    abs_scale = jnp.maximum(\n        jnp.max(jnp.abs(jnp.concatenate([palm_xyz, obj_xyz, tgt_xyz], axis=0))),\n        jnp.float32(1e-3),\n    )\n    vel_scale = jnp.maximum(jnp.mean(jnp.abs(qvel)), jnp.float32(1e-3))\n\n    # Preserve original benchmark observation exactly as anchor information.\n    base_obs = obs\n\n    # Additional better-conditioned proprioception.\n    qpos_tanh = jnp.tanh(qpos)\n    qvel_tanh = jnp.tanh(qvel / (3.0 * vel_scale))\n\n    # Relative vectors in raw / normalized / tanh forms.\n    rel_raw = jnp.concatenate(\n        [\n            palm_minus_obj,\n            palm_minus_tgt,\n            obj_minus_tgt,\n            obj_minus_palm,\n            tgt_minus_palm,\n            tgt_minus_obj,\n            palm_minus_obj_chk,\n            palm_minus_tgt_chk,\n            obj_minus_tgt_chk,\n        ],\n        axis=0,\n    )\n    rel_normed = rel_raw / geom_scale\n    rel_tanh = jnp.tanh(rel_raw / geom_scale)\n\n    # Unit directions.\n    dirs = jnp.concatenate(\n        [\n            _unit(palm_minus_obj),\n            _unit(palm_minus_tgt),\n            _unit(obj_minus_tgt),\n            _unit(obj_minus_palm),\n            _unit(tgt_minus_palm),\n            _unit(tgt_minus_obj),\n        ],\n        axis=0,\n    )\n\n    # Absolute positions in multiple normalizations.\n    abs_pos = jnp.concatenate([palm_xyz, obj_xyz, tgt_xyz], axis=0)\n    abs_pos_feats = jnp.concatenate(\n        [\n            abs_pos / abs_scale,\n            abs_pos / geom_scale,\n            jnp.tanh(abs_pos / abs_scale),\n        ],\n        axis=0,\n    )\n\n    # Centered coordinate frames to expose task structure.\n    palm_frame = jnp.concatenate(\n        [\n            jnp.zeros(3, dtype=jnp.float32),\n            obj_xyz - palm_xyz,\n            tgt_xyz - palm_xyz,\n        ],\n        axis=0,\n    )\n    obj_frame = jnp.concatenate(\n        [\n            palm_xyz - obj_xyz,\n            jnp.zeros(3, dtype=jnp.float32),\n            tgt_xyz - obj_xyz,\n        ],\n        axis=0,\n    )\n    tgt_frame = jnp.concatenate(\n        [\n            palm_xyz - tgt_xyz,\n            obj_xyz - tgt_xyz,\n            jnp.zeros(3, dtype=jnp.float32),\n        ],\n        axis=0,\n    )\n    frame_feats = jnp.concatenate(\n        [\n            palm_frame / geom_scale,\n            obj_frame / geom_scale,\n            tgt_frame / geom_scale,\n            jnp.tanh(palm_frame / geom_scale),\n            jnp.tanh(obj_frame / geom_scale),\n            jnp.tanh(tgt_frame / geom_scale),\n        ],\n        axis=0,\n    )\n\n    # Vertical structure: relocation is highly stage-dependent in z.\n    palm_z = palm_xyz[2:3]\n    obj_z = obj_xyz[2:3]\n    tgt_z = tgt_xyz[2:3]\n    z_raw = jnp.concatenate(\n        [\n            palm_z,\n            obj_z,\n            tgt_z,\n            palm_z - obj_z,\n            palm_z - tgt_z,\n            obj_z - tgt_z,\n            obj_h,\n        ],\n        axis=0,\n    )\n    z_feats = jnp.concatenate(\n        [\n            z_raw,\n            z_raw / geom_scale,\n            z_raw / abs_scale,\n            jnp.tanh(z_raw / geom_scale),\n        ],\n        axis=0,\n    )\n\n    # Distances in multiple smooth parameterizations.\n    dists = jnp.concatenate([d_po, d_pt, d_ot], axis=0)\n    dist_feats = jnp.concatenate(\n        [\n            dists,\n            dists / geom_scale,\n            _soft_inv(dists),\n            _soft_inv(dists / geom_scale),\n            jnp.exp(-dists / geom_scale),\n            jnp.tanh(dists / geom_scale),\n            rel_norms,\n            rel_norms / geom_scale,\n            _soft_inv(rel_norms),\n        ],\n        axis=0,\n    )\n\n    # Geometric alignments: helps infer whether palm-object-target are arranged usefully.\n    dir_obj_from_palm = _unit(obj_minus_palm)\n    dir_tgt_from_palm = _unit(tgt_minus_palm)\n    dir_tgt_from_obj = _unit(tgt_minus_obj)\n    align_feats = jnp.array(\n        [\n            jnp.sum(dir_obj_from_palm * dir_tgt_from_palm),\n            jnp.sum(dir_obj_from_palm * dir_tgt_from_obj),\n            jnp.sum(dir_tgt_from_palm * dir_tgt_from_obj),\n            d_po[0] / (d_ot[0] + 1e-6),\n            d_ot[0] / (d_po[0] + 1e-6),\n            d_pt[0] / (d_po[0] + 1e-6),\n            d_pt[0] / (d_ot[0] + 1e-6),\n        ],\n        dtype=jnp.float32,\n    )\n\n    # Compact task-context summaries from legal signals only.\n    control_like = jnp.exp(-d_po / geom_scale)\n    target_like = jnp.exp(-d_ot / geom_scale)\n    palm_target_like = jnp.exp(-d_pt / geom_scale)\n    lifted_control = obj_h * control_like\n    target_control = control_like * target_like\n    context = jnp.concatenate(\n        [\n            control_like,\n            target_like,\n            palm_target_like,\n            lifted_control,\n            target_control,\n            obj_h / geom_scale,\n            step_frac,\n            1.0 - step_frac,\n            native,\n            jnp.tanh(native),\n            jnp.array([geom_scale, abs_scale, vel_scale], dtype=jnp.float32),\n        ],\n        axis=0,\n    )\n\n    out = jnp.concatenate(\n        [\n            base_obs,        # 84\n            qpos_tanh,       # 30\n            qvel_tanh,       # 36\n            rel_normed,      # 27\n            rel_tanh,        # 27\n            dirs,            # 18\n            abs_pos_feats,   # 27\n            frame_feats,     # 54\n            z_feats,         # 28\n            dist_feats,      # 27\n            align_feats,     # 7\n            context,         # 13\n        ],\n        axis=0,\n    )\n\n    return out.astype(jnp.float32)\n\n\ndef compute_reward(state, action, next_state):\n    del action\n\n    # Transition geometry.\n    d_po = _as_f32(state[\"public_palm_object_distance\"])\n    d_ot = _as_f32(state[\"public_object_target_distance\"])\n    h = _as_f32(state[\"public_object_height\"])\n\n    nd_po = _as_f32(next_state[\"public_palm_object_distance\"])\n    nd_ot = _as_f32(next_state[\"public_object_target_distance\"])\n    nh = _as_f32(next_state[\"public_object_height\"])\n\n    native = _as_f32(next_state[\"native_reward\"])\n\n    # Scene-adaptive scale from legal current/next geometry only.\n    scale = jnp.maximum(jnp.maximum(jnp.maximum(d_po, d_ot), jnp.maximum(nd_po, nd_ot)), jnp.float32(1e-3))\n\n    # True progress terms.\n    reach_progress = (d_po - nd_po) / scale\n    transport_progress = (d_ot - nd_ot) / scale\n    lift_progress = (nh - h) / scale\n\n    # Soft hand-object control estimate.\n    control = jnp.exp(-nd_po / scale)\n\n    # State quality on actual task variables.\n    reach_quality = jnp.exp(-nd_po / scale)\n    target_quality = jnp.exp(-nd_ot / scale)\n    controlled_height = control * (nh / scale)\n    controlled_target = control * target_quality\n\n    reward = (\n        0.5 * native\n        + 2.0 * reach_progress\n        + 4.0 * control * jnp.maximum(lift_progress, 0.0)\n        + 6.0 * control * transport_progress\n        + 0.5 * reach_quality\n        + 0.5 * controlled_height\n        + 1.0 * controlled_target\n    )\n\n    return reward.astype(jnp.float32)",
  "metrics": {
    "final_return": 0.0,
    "final_length": 200.0,
    "success_rate": 0.0,
    "native_return": 15.799134756506387,
    "native_success": 0.0,
    "stage_omr": {
      "stage.0.reach_object": 0.95,
      "stage.1.controlled_lift": 0.55,
      "stage.2.transport_to_target": 0.2,
      "stage.3.relocate_goal": 0.1
    },
    "learning_curve": [],
    "success_curve": [],
    "training_time": 1328.9792578220367
  }
}


==> anc/FARL/reproduction/selected_designs/hand_st/algorithm_config.json <==
{
  "algorithm_name": "SAC",
  "algorithm_family": "off-policy actor-critic",
  "actor_network": {
    "network_type": "gaussian_policy_mlp",
    "hidden_layers": [
      512,
      512,
      256
    ],
    "activation": "relu",
    "use_layer_norm": true,
    "use_orthogonal_init": true,
    "mixing_network": null,
    "ctde_architecture": null
  },
  "default_hyperparams": {
    "gamma": 0.99,
    "tau": 0.005,
    "actor_lr": 0.0003,
    "critic_lr": 0.0003,
    "alpha_lr": 0.0003,
    "target_entropy": -30,
    "batch_size": 512,
    "buffer_size": 2000000,
    "learning_starts": 10000,
    "train_freq": 1,
    "gradient_steps": 1,
    "policy_delay": 1,
    "utd_ratio": 1,
    "num_q_networks": 2,
    "log_std_min": -20,
    "log_std_max": 2,
    "action_squash": "tanh",
    "reward_scale": 1.0,
    "normalize_observations": true,
    "normalize_rewards": false,
    "gradient_clip_norm": 10.0
  },
  "selection_rationale": "This is a single-agent continuous-control task with very high action dimension (30), contact-rich dexterous manipulation, and a low signal-to-noise reward landscape. Under the action-space contract, SAC is the strongest default among PPO/SAC/TD3 because it is both sample-efficient and typically more stable than TD3 in high-dimensional continuous control. Compared with PPO, SAC makes better use of experience on difficult manipulation tasks where data collection is expensive and progress may come from rare high-return trajectories. Compared with TD3, SAC's entropy-regularized policy optimization is usually more robust for Adroit-style hand manipulation and less brittle under multimodal contact dynamics. The larger MLP with layer norm is chosen to handle the 84D state input and the complexity of relocation contact interactions without going to an excessively deep architecture that would hurt stability."
}

==> anc/FARL/reproduction/selected_designs/hand_st/env_adapter.py <==
"""P1 full-information adapter for Gymnasium Adroit Relocate.

Scientific boundary:
* policy observation: the environment-exposed continuous state selected by M2;
* trainable feedback: unrestricted composition of exposed P1 transition signals;
* oracle_stage_*: diagnostic/control-plane labels, never reward inputs or final commit authority;
* no demonstrations, scripted controller, action prior, or learner replay.
"""
import hashlib
import inspect
from importlib.metadata import version

import gymnasium as gym
import numpy as np
from gymnasium import spaces
import gymnasium_robotics


class P1AdroitRelocateEnv(gym.Env):
    metadata = {"render_modes": ["human", "rgb_array"]}

    def __init__(self, seed=0):
        super().__init__()
        gym.register_envs(gymnasium_robotics)
        self.env_id = 'AdroitHandRelocate-v2'
        self.upstream_commit = '62640af45fc14314fc4100c5111f4bf4042eacdc'
        self._env = gym.make(self.env_id)
        self._raw = self._env.unwrapped
        self._assert_canonical_v2()
        self.action_space = self._env.action_space
        self.observation_space = spaces.Box(
            low=-np.inf,
            high=np.inf,
            shape=(84,),
            dtype=np.float32,
        )
        self._max_episode_steps = int(
            getattr(getattr(self._env, "spec", None), "max_episode_steps", 200)
            or 200
        )
        self._reset_stage_oracle()
        self._last_metrics = {}
        self._last_info = {}
        self.reset(seed=int(seed))

    def _assert_canonical_v2(self):
        spec = getattr(self._env, "spec", None)
        if spec is None or str(spec.id) != self.env_id:
            raise RuntimeError(
                f"Expected canonical {self.env_id}, got {getattr(spec, 'id', None)!r}"
            )
        source = inspect.getsource(type(self._raw).step)
        canonical = "reward = -0.1 * np.linalg.norm(palm_pos - obj_pos)"
        if canonical not in source:
            raise RuntimeError(
                "Non-canonical/ambiguous Adroit Relocate reward detected; "
                "P1 evidence is fail-closed."
            )
        self.native_step_source_sha256 = hashlib.sha256(
            source.encode("utf-8")
        ).hexdigest()

    def _public_state(self):
        state = self._raw.get_env_state()
        return {
            "qvel": np.asarray(state["qvel"], dtype=np.float32).reshape(36),
            "palm_pos": np.asarray(state["palm_pos"], dtype=np.float32).reshape(3),
            "obj_pos": np.asarray(state["obj_pos"], dtype=np.float32).reshape(3),
            "target_pos": np.asarray(state["target_pos"], dtype=np.float32).reshape(3),
        }

    def _full_obs(self, native_obs):
        native = np.asarray(native_obs, dtype=np.float32).reshape(39)
        state = self._public_state()
        return np.concatenate([
            native,
            state["qvel"],
            state["palm_pos"],
            state["obj_pos"],
            state["target_pos"],
        ]).astype(np.float32, copy=False)

    def public_observation_semantics(self):
        """Exact benchmark-public 84-D observation schema for Semantic GCOS."""
        out = {}
        for i in range(30):
            out[f"obs_{i}"] = {
                "source": f"native_obs.hand_qpos[{i}]",
                "label": f"hand_joint_position_{i}",
                "joint": f"adroit_hand_qpos_{i}",
                "kind": "position/angle",
                "role": "proprioception",
                "entity": "agent",
                "group_id": f"hand_joint_position_{i}",
                "group_indices": [i],
                "verified": True,
            }
        relative_groups = [
            (30, "palm_minus_object_xyz", "relative.palm_object"),
            (33, "palm_minus_target_xyz", "relative.palm_target"),
            (36, "object_minus_target_xyz", "relative.object_target"),
        ]
        for start, label, group_id in relative_groups:
            indices = list(range(start, start + 3))
            for axis, idx in zip("xyz", indices):
                out[f"obs_{idx}"] = {
                    "source": f"native_obs.{label}[{axis}]",
                    "label": label,
                    "kind": "relative_cartesian_coordinate",
                    "role": "task_progress",
                    "entity": "task_geometry",
                    "axis": axis,
                    "group_id": group_id,
                    "group_indices": indices,
                    "verified": True,
                }
        for j in range(36):
            idx = 39 + j
            out[f"obs_{idx}"] = {
                "source": f"get_env_state.qvel[{j}]",
                "label": f"hand_joint_velocity_{j}",
                "joint": f"adroit_qvel_{j}",
                "kind": "velocity",
                "role": "velocity",
                "entity": "agent",
                "group_id": f"hand_joint_velocity_{j}",
                "group_indices": [idx],
                "verified": True,
            }
        absolute_groups = [
            (75, "end_effector_position_xyz", "agent_state", "end_effector", "palm_position_xyz"),
            (78, "object_position_xyz", "object_state", "task_object", "object_position_xyz"),
            (81, "target_position_xyz", "goal_state", "goal", "target_position_xyz"),
        ]
        for start, label, role, entity, group_id in absolute_groups:
            indices = list(range(start, start + 3))
            for axis, idx in zip("xyz", indices):
                out[f"obs_{idx}"] = {
                    "source": f"get_env_state.{group_id}[{axis}]",
                    "label": label,
                    "kind": "cartesian_coordinate",
                    "role": role,
                    "entity": entity,
                    "axis": axis,
                    "group_id": group_id,
                    "group_indices": indices,
                    "verified": True,
                }
        return out

    def _metrics(self):
        state = self._public_state()
        palm_obj = float(np.linalg.norm(state["palm_pos"] - state["obj_pos"]))
        palm_target = float(np.linalg.norm(state["palm_pos"] - state["target_pos"]))
        obj_target = float(np.linalg.norm(state["obj_pos"] - state["target_pos"]))
        return {
            "palm_object_distance": palm_obj,
            "palm_target_distance": palm_target,
            "object_target_distance": obj_target,
            "object_height": float(state["obj_pos"][2]),
        }

    def _reset_stage_oracle(self):
        self._stage_latches = {"reach": False, "lift": False, "transport": False, "goal": False}
        self._stage_streaks = {"reach": 0, "lift": 0, "transport": 0, "goal": 0}

    def _update_stage_oracle(self, metrics, official_success):
        conditions = {
            "reach": metrics["palm_object_distance"] < 0.10,
            "lift": (
                self._stage_latches["reach"]
                and metrics["object_height"] > 0.04
                and metrics["palm_object_distance"] < 0.12
            ),
            # Preserve the already corrected benchmark events: an alternate
            # mechanism may reach the target without controlled palm lift.
            "transport": metrics["object_target_distance"] < 0.15,
            # Stage-3 and Final are the same sustained official-success event.
            "goal": bool(official_success),
        }
        for key in ("reach", "lift", "transport", "goal"):
            self._stage_streaks[key] = (
                self._stage_streaks[key] + 1 if conditions[key] else 0
            )
            if self._stage_streaks[key] >= 5:
                self._stage_latches[key] = True
        return {
            "oracle_stage_reach": float(self._stage_latches["reach"]),
            "oracle_stage_controlled_lift": float(self._stage_latches["lift"]),
            "oracle_stage_transport": float(self._stage_latches["transport"]),
            "oracle_stage_goal": float(self._stage_latches["goal"]),
        }

    def _info(self, raw_info, reward, metrics):
        raw_info = dict(raw_info or {})
        success = bool(raw_info.get("success", False))
        out = {
            "success": float(success),
            "public_success": float(success),
            "native_reward": float(reward),
            "public_palm_object_distance": metrics["palm_object_distance"],
            "public_palm_target_distance": metrics["palm_target_distance"],
            "public_object_target_distance": metrics["object_target_distance"],
            "public_object_height": metrics["object_height"],
            "adroit_env_id": self.env_id,
        }
        out.update(self._update_stage_oracle(metrics, success))
        return out

    def reset(self, *, seed=None, options=None):
        obs, raw_info = self._env.reset(
            seed=None if seed is None else int(seed), options=options
        )
        self._reset_stage_oracle()
        metrics = self._metrics()
        self._last_metrics = metrics
        self._last_info = self._info(raw_info, 0.0, metrics)
        return self._full_obs(obs), dict(self._last_info)

    def step(self, action):
        action = np.asarray(action, dtype=np.float32).reshape(self.action_space.shape)
        obs, reward, terminated, truncated, raw_info = self._env.step(action)
        metrics = self._metrics()
        self._last_metrics = metrics
        self._last_info = self._info(raw_info, float(reward), metrics)
        return (
            self._full_obs(obs),
            float(reward),
            bool(terminated),
            bool(truncated),
            dict(self._last_info),
        )

    def get_env_state(self):
        """Public benchmark state; returned for audit/checkpoint tooling only."""
        return self._raw.get_env_state()

    def provenance(self):
        return {
            "env_id": self.env_id,
            "upstream_commit": self.upstream_commit,
            "gymnasium_robotics_version": version("gymnasium-robotics"),
            "native_step_source_sha256": self.native_step_source_sha256,
            "policy_obs_contains_oracle_stage": False,
            "scripted_action_prior": False,
        }

    def render(self):
        return self._env.render()

    def close(self):
        self._env.close()


def make_env(**kwargs):
    return P1AdroitRelocateEnv(seed=kwargs.get("seed", 0))


==> anc/FARL/reproduction/selected_designs/hand_st/exploration.json <==
{
  "archived_at": null,
  "canonical_interface_hash": "sha256:7733c7c9e3f3e492f11c1c9339529d5a547c77a262355cc4c523453228bf090e",
  "created_at": "2026-09-21T07:13:59.954411+00:00",
  "created_by": {
    "iteration": 13,
    "module": "exploration_profiles",
    "phase": "ensure_candidates"
  },
  "files": {},
  "generation_id": 1,
  "id": "exploration.long_warmup.v1",
  "lineage": [],
  "outcome": {},
  "parent_id": null,
  "promoted": false,
  "schema_version": "stack_artifact.v1",
  "slot": "exploration",
  "spec": {
    "blocked_reason": null,
    "effects": {
      "offpolicy_learning_starts_fraction": 0.2,
      "offpolicy_learning_starts_min": 5000
    },
    "eligible": true,
    "profile_type": "long_warmup",
    "rationale": "Spend more public random-action coverage before actor updates.",
    "schema_version": "exploration_profile.v1"
  },
  "spec_sha": "sha256:a68635f4ae6751b3b843ba3767d4de90b6c894e19811d011fd1b1d4429d8ae4b"
}

==> anc/FARL/reproduction/selected_designs/hand_st/obs_schema.json <==
{
  "archived_at": null,
  "canonical_interface_hash": "sha256:7733c7c9e3f3e492f11c1c9339529d5a547c77a262355cc4c523453228bf090e",
  "created_at": "2026-09-17T15:58:15.732331+00:00",
  "created_by": {
    "iteration": 11,
    "module": "user_selected_search_rung_transition",
    "source_payload_receipt": "./outputs/live_hand_p1_cold_1m_20260913/attempt_002/runs/adroit_hand_relocate_p1_seed0_20260913_030234/adaptive_protocol/candidate_payloads/iter8_trial2.json"
  },
  "files": {},
  "generation_id": 1,
  "id": "repr.minimal_verified.v1",
  "lineage": [],
  "outcome": {},
  "parent_id": null,
  "promoted": false,
  "schema_version": "stack_artifact.v1",
  "slot": "obs_schema",
  "spec": {
    "construction_policy": "minimal_verified",
    "derived_atom_ids": [
      "derived.llm_semantic.derived_palm_object_euclidean_distance.5daa0133a2",
      "derived.llm_semantic.derived_object_target_euclidean_distance.644e3894fa",
      "derived.llm_semantic.derived_palm_target_euclidean_distance.ce6ebc5c07",
      "derived.llm_semantic.derived_hand_object_target_chain_distance.7b96f229a3",
      "derived.llm_semantic.derived_palm_object_vs_object_target_advantage.4847118ff6",
      "derived.llm_semantic.derived_object_lift_margin.5bc84cb231",
      "derived.llm_semantic.derived_reach_transport_ratio.68b7550a24",
      "derived.distance.obs_group_palm_minus_object_y_relative_position_30_32_obs_group_palm_minus_target_y_relative_position_33_35",
      "derived.distance.obs_group_palm_minus_object_y_relative_position_30_32_obs_group_object_minus_target_y_relative_position_36_38",
      "derived.distance.obs_group_palm_minus_object_y_relative_position_30_32_obs_group_end_effector_position_y_agent_state_75_77",
      "derived.distance.obs_group_palm_minus_object_y_relative_position_30_32_obs_group_object_position_x_object_state_78_80",
      "derived.distance.obs_group_palm_minus_object_y_relative_position_30_32_obs_group_target_position_y_goal_state_81_83",
      "derived.distance.obs_group_palm_minus_target_y_relative_position_33_35_obs_group_palm_minus_object_y_relative_position_30_32",
      "derived.distance.obs_group_palm_minus_target_y_relative_position_33_35_obs_group_object_minus_target_y_relative_position_36_38",
      "derived.distance.obs_group_palm_minus_target_y_relative_position_33_35_obs_group_end_effector_position_y_agent_state_75_77",
      "derived.distance.obs_group_palm_minus_target_y_relative_position_33_35_obs_group_object_position_x_object_state_78_80",
      "derived.distance.obs_group_palm_minus_target_y_relative_position_33_35_obs_group_target_position_y_goal_state_81_83",
      "derived.distance.obs_group_object_minus_target_y_relative_position_36_38_obs_group_palm_minus_object_y_relative_position_30_32",
      "derived.distance.obs_group_object_minus_target_y_relative_position_36_38_obs_group_palm_minus_target_y_relative_position_33_35",
      "derived.distance.obs_group_object_minus_target_y_relative_position_36_38_obs_group_end_effector_position_y_agent_state_75_77",
      "derived.distance.obs_group_object_minus_target_y_relative_position_36_38_obs_group_object_position_x_object_state_78_80",
      "derived.distance.obs_group_object_minus_target_y_relative_position_36_38_obs_group_target_position_y_goal_state_81_83",
      "derived.distance.obs_group_end_effector_position_y_agent_state_75_77_obs_group_palm_minus_object_y_relative_position_30_32",
      "derived.distance.obs_group_end_effector_position_y_agent_state_75_77_obs_group_palm_minus_target_y_relative_position_33_35",
      "derived.distance.obs_group_end_effector_position_y_agent_state_75_77_obs_group_object_minus_target_y_relative_position_36_38",
      "derived.distance.obs_group_end_effector_position_y_agent_state_75_77_obs_group_object_position_x_object_state_78_80",
      "derived.distance.obs_group_end_effector_position_y_agent_state_75_77_obs_group_target_position_y_goal_state_81_83"
    ],
    "derived_atoms": [
      {
        "atom_id": "derived.llm_semantic.derived_palm_object_euclidean_distance.5daa0133a2",
        "confidence": 0.5,
        "controllability": "unknown",
        "corr_with_reward": 0.0,
        "direction": "unknown",
        "evidence_card": {
          "ablation": {},
          "atom_id": "derived.llm_semantic.derived_palm_object_euclidean_distance.5daa0133a2",
          "computed_at_iter": 8,
          "computed_at_step": 0,
          "evidence_phase": "shadow_only",
          "promotion_score": 0.0,
          "risk_tags": [],
          "role": "untested",
          "schema_version": "atom_evidence_card.v1",
          "shadow": {
            "activation_rate": 1.0,
            "conditional_mi_given_parents": 0.3357259335956931,
            "mutual_information": 0.2760190485096777,
            "n_samples": 5000.0,
            "pearson_with_external": -0.6977284842445718,
            "spearman_with_external": -0.9159489980779597,
            "stage_activation_alignment": 0.0,
            "temporal_predictive_score": 0.0,
            "value_max": 9.171581712627722,
            "value_mean": 0.7710017788070151,
            "value_min": 0.044702830179638345,
            "value_std": 1.1483619697243566
          },
          "uncertainty": 0.5
        },
        "evidence_sources": [
          "llm_semantic_proposer.v1"
        ],
        "formula": "sqrt(obs[30]**2 + obs[31]**2 + obs[32]**2)",
        "formula_ast": {
          "ast_repr": "Expression(body=Call(func=Name(id='sqrt', ctx=Load()), args=[BinOp(left=BinOp(left=BinOp(left=Subscript(value=Name(id='obs', ctx=Load()), slice=Constant(value=30), ctx=Load()), op=Pow(), right=Constant(value=2)), op=Add(), right=BinOp(left=Subscript(value=Name(id='obs', ctx=Load()), slice=Constant(value=31), ctx=Load()), op=Pow(), right=Constant(value=2))), op=Add(), right=BinOp(left=Subscript(value=Name(id='obs', ctx=Load()), slice=Constant(value=32), ctx=Load()), op=Pow(), right=Constant(value=2)))], keywords=[]))",
          "info_keys_used": [],
          "obs_indices_used": [
            30,
            31,
            32
          ]
        },
        "info_key": null,
        "kind": "progress",
        "obs_indices": [
          30,
          31,
          32
        ],
        "parent_atom_ids": [
          "obs_group.palm_minus_object_y_relative_position_30_32",
          "obs.30",
          "obs.31",
          "obs.32"
        ],
        "risk_tags": [],
        "schema_version": "derived_atom.v1",
        "semantic_role": "distance",
        "semantic_type": "scalar_signal",
        "source": "derived(llm)",
        "source_type": "derived",
        "target_value": null,
        "task_relevance": "stage_support",
        "threshold": null,
        "tier": "INFERRED",
        "units": null
      },
      {
        "atom_id": "derived.llm_semantic.derived_object_target_euclidean_distance.644e3894fa",
        "confidence": 0.5,
        "controllability": "unknown",
        "corr_with_reward": 0.0,
        "direction": "unknown",
        "evidence_card": {
          "ablation": {},
          "atom_id": "derived.llm_semantic.derived_object_target_euclidean_distance.644e3894fa",
          "computed_at_iter": 8,
          "computed_at_step": 0,
          "evidence_phase": "shadow_only",
          "promotion_score": 0.0,
          "risk_tags": [],
          "role": "untested",
          "schema_version": "atom_evidence_card.v1",
          "shadow": {
            "activation_rate": 1.0,
            "conditional_mi_given_parents": 0.2040656498467264,
            "mutual_information": 0.2660911527849795,
            "n_samples": 5000.0,
            "pearson_with_external": -0.6732442207211707,
            "spearman_with_external": -0.5422155852392538,
            "stage_activation_alignment": 0.0,
            "temporal_predictive_score": 0.0,
            "value_max": 8.40634071833834,
            "value_mean": 0.7337282146774874,
            "value_min": 0.12524658109650844,
            "value_std": 1.01851743382837
          },
          "uncertainty": 0.5
        },
        "evidence_sources": [
          "llm_semantic_proposer.v1"
        ],
        "formula": "sqrt(obs[36]**2 + obs[37]**2 + obs[38]**2)",
        "formula_ast": {
          "ast_repr": "Expression(body=Call(func=Name(id='sqrt', ctx=Load()), args=[BinOp(left=BinOp(left=BinOp(left=Subscript(value=Name(id='obs', ctx=Load()), slice=Constant(value=36), ctx=Load()), op=Pow(), right=Constant(value=2)), op=Add(), right=BinOp(left=Subscript(value=Name(id='obs', ctx=Load()), slice=Constant(value=37), ctx=Load()), op=Pow(), right=Constant(value=2))), op=Add(), right=BinOp(left=Subscript(value=Name(id='obs', ctx=Load()), slice=Constant(value=38), ctx=Load()), op=Pow(), right=Constant(value=2)))], keywords=[]))",
          "info_keys_used": [],
          "obs_indices_used": [
            36,
            37,
            38
          ]
        },
        "info_key": null,
        "kind": "progress",
        "obs_indices": [
          36,
          37,
          38
        ],
        "parent_atom_ids": [
          "obs_group.object_minus_target_y_relative_position_36_38",
          "obs.36",
          "obs.37",
          "obs.38"
        ],
        "risk_tags": [],
        "schema_version": "derived_atom.v1",
        "semantic_role": "distance",
        "semantic_type": "scalar_signal",
        "source": "derived(llm)",
        "source_type": "derived",
        "target_value": null,
        "task_relevance": "stage_support",
        "threshold": null,
        "tier": "INFERRED",
        "units": null
      },
      {
        "atom_id": "derived.llm_semantic.derived_palm_target_euclidean_distance.ce6ebc5c07",
        "confidence": 0.5,
        "controllability": "unknown",
        "corr_with_reward": 0.0,
        "direction": "unknown",
        "evidence_card": {
          "ablation": {},
          "atom_id": "derived.llm_semantic.derived_palm_target_euclidean_distance.ce6ebc5c07",
          "computed_at_iter": 8,
          "computed_at_step": 0,
          "evidence_phase": "shadow_only",
          "promotion_score": 0.0,
          "risk_tags": [],
          "role": "untested",
          "schema_version": "atom_evidence_card.v1",
          "shadow": {
            "activation_rate": 1.0,
            "conditional_mi_given_parents": 0.16355286959498996,
            "mutual_information": 0.1016921100950781,
            "n_samples": 5000.0,
            "pearson_with_external": -0.36292918846258543,
            "spearman_with_external": -0.389262775314511,
            "stage_activation_alignment": 0.0,
            "temporal_predictive_score": 0.0,
            "value_max": 1.0760178634257958,
            "value_mean": 0.42272757532634825,
            "value_min": 0.062497045253828425,
            "value_std": 0.17836612514888772
          },
          "uncertainty": 0.5
        },
        "evidence_sources": [
          "llm_semantic_proposer.v1"
        ],
        "formula": "sqrt(obs[33]**2 + obs[34]**2 + obs[35]**2)",
        "formula_ast": {
          "ast_repr": "Expression(body=Call(func=Name(id='sqrt', ctx=Load()), args=[BinOp(left=BinOp(left=BinOp(left=Subscript(value=Name(id='obs', ctx=Load()), slice=Constant(value=33), ctx=Load()), op=Pow(), right=Constant(value=2)), op=Add(), right=BinOp(left=Subscript(value=Name(id='obs', ctx=Load()), slice=Constant(value=34), ctx=Load()), op=Pow(), right=Constant(value=2))), op=Add(), right=BinOp(left=Subscript(value=Name(id='obs', ctx=Load()), slice=Constant(value=35), ctx=Load()), op=Pow(), right=Constant(value=2)))], keywords=[]))",
          "info_keys_used": [],
          "obs_indices_used": [
            33,
            34,
            35
          ]
        },
        "info_key": null,
        "kind": "progress",
        "obs_indices": [
          33,
          34,
          35
        ],
        "parent_atom_ids": [
          "obs_group.palm_minus_target_y_relative_position_33_35",
          "obs.33",
          "obs.34",
          "obs.35"
        ],
        "risk_tags": [],
        "schema_version": "derived_atom.v1",
        "semantic_role": "distance",
        "semantic_type": "scalar_signal",
        "source": "derived(llm)",
        "source_type": "derived",
        "target_value": null,
        "task_relevance": "stage_support",
        "threshold": null,
        "tier": "INFERRED",
        "units": null
      },
      {
        "atom_id": "derived.llm_semantic.derived_hand_object_target_chain_distance.7b96f229a3",
        "confidence": 0.5,
        "controllability": "unknown",
        "corr_with_reward": 0.0,
        "direction": "unknown",
        "evidence_card": {
          "ablation": {},
          "atom_id": "derived.llm_semantic.derived_hand_object_target_chain_distance.7b96f229a3",
          "computed_at_iter": 8,
          "computed_at_step": 0,
          "evidence_phase": "shadow_only",
          "promotion_score": 0.0,
          "risk_tags": [],
          "role": "untested",
          "schema_version": "atom_evidence_card.v1",
          "shadow": {
            "activation_rate": 1.0,
            "conditional_mi_given_parents": 0.2933997092535052,
            "mutual_information": 0.2736626299432573,
            "n_samples": 5000.0,
            "pearson_with_external": -0.6892541291777943,
            "spearman_with_external": -0.8565528812061152,
            "stage_activation_alignment": 0.0,
            "temporal_predictive_score": 0.0,
            "value_max": 17.577922430966062,
            "value_mean": 1.5047299934845024,
            "value_min": 0.2370475610134097,
            "value_std": 2.1573404780358296
          },
          "uncertainty": 0.5
        },
        "evidence_sources": [
          "llm_semantic_proposer.v1"
        ],
        "formula": "sqrt(obs[30]**2 + obs[31]**2 + obs[32]**2) + sqrt(obs[36]**2 + obs[37]**2 + obs[38]**2)",
        "formula_ast": {
          "ast_repr": "Expression(body=BinOp(left=Call(func=Name(id='sqrt', ctx=Load()), args=[BinOp(left=BinOp(left=BinOp(left=Subscript(value=Name(id='obs', ctx=Load()), slice=Constant(value=30), ctx=Load()), op=Pow(), right=Constant(value=2)), op=Add(), right=BinOp(left=Subscript(value=Name(id='obs', ctx=Load()), slice=Constant(value=31), ctx=Load()), op=Pow(), right=Constant(value=2))), op=Add(), right=BinOp(left=Subscript(value=Name(id='obs', ctx=Load()), slice=Constant(value=32), ctx=Load()), op=Pow(), right=Constant(value=2)))], keywords=[]), op=Add(), right=Call(func=Name(id='sqrt', ctx=Load()), args=[BinOp(left=BinOp(left=BinOp(left=Subscript(value=Name(id='obs', ctx=Load()), slice=Constant(value=36), ctx=Load()), op=Pow(), right=Constant(value=2)), op=Add(), right=BinOp(left=Subscript(value=Name(id='obs', ctx=Load()), slice=Constant(value=37), ctx=Load()), op=Pow(), right=Constant(value=2))), op=Add(), right=BinOp(left=Subscript(value=Name(id='obs', ctx=Load()), slice=Constant(value=38), ctx=Load()), op=Pow(), right=Constant(value=2)))], keywords=[])))",
          "info_keys_used": [],
          "obs_indices_used": [
            30,
            31,
            32,
            36,
            37,
            38
          ]
        },
        "info_key": null,
        "kind": "progress",
        "obs_indices": [
          30,
          31,
          32,
          36,
          37,
          38
        ],
        "parent_atom_ids": [
          "obs_group.palm_minus_object_y_relative_position_30_32",
          "obs_group.object_minus_target_y_relative_position_36_38",
          "obs.30",
          "obs.31",
          "obs.32",
          "obs.36",
          "obs.37",
          "obs.38"
        ],
        "risk_tags": [],
        "schema_version": "derived_atom.v1",
        "semantic_role": "aggregate_sum",
        "semantic_type": "scalar_signal",
        "source": "derived(llm)",
        "source_type": "derived",
        "target_value": null,
        "task_relevance": "stage_support",
        "threshold": null,
        "tier": "INFERRED",
        "units": null
      },
      {
        "atom_id": "derived.llm_semantic.derived_palm_object_vs_object_target_advantage.4847118ff6",
        "confidence": 0.5,
        "controllability": "unknown",
        "corr_with_reward": 0.0,
        "direction": "unknown",
        "evidence_card": {
          "ablation": {},
          "atom_id": "derived.llm_semantic.derived_palm_object_vs_object_target_advantage.4847118ff6",
          "computed_at_iter": 8,
          "computed_at_step": 0,
          "evidence_phase": "shadow_only",
          "promotion_score": 0.0,
          "risk_tags": [],
          "role": "untested",
          "schema_version": "atom_evidence_card.v1",
          "shadow": {
            "activation_rate": 1.0,
            "conditional_mi_given_parents": 0.23415141047690646,
            "mutual_information": 0.16479614942914947,
            "n_samples": 5000.0,
            "pearson_with_external": 0.47928224500454425,
            "spearman_with_external": 0.5751826449273058,
            "stage_activation_alignment": 0.0,
            "temporal_predictive_score": 0.47700039116659015,
            "value_max": 0.7942962100912003,
            "value_mean": -0.037273564129527766,
            "value_min": -1.0208361000644004,
            "value_std": 0.24105604093488614
          },
          "uncertainty": 0.5
        },
        "evidence_sources": [
          "llm_semantic_proposer.v1"
        ],
        "formula": "sqrt(obs[36]**2 + obs[37]**2 + obs[38]**2) - sqrt(obs[30]**2 + obs[31]**2 + obs[32]**2)",
        "formula_ast": {
          "ast_repr": "Expression(body=BinOp(left=Call(func=Name(id='sqrt', ctx=Load()), args=[BinOp(left=BinOp(left=BinOp(left=Subscript(value=Name(id='obs', ctx=Load()), slice=Constant(value=36), ctx=Load()), op=Pow(), right=Constant(value=2)), op=Add(), right=BinOp(left=Subscript(value=Name(id='obs', ctx=Load()), slice=Constant(value=37), ctx=Load()), op=Pow(), right=Constant(value=2))), op=Add(), right=BinOp(left=Subscript(value=Name(id='obs', ctx=Load()), slice=Constant(value=38), ctx=Load()), op=Pow(), right=Constant(value=2)))], keywords=[]), op=Sub(), right=Call(func=Name(id='sqrt', ctx=Load()), args=[BinOp(left=BinOp(left=BinOp(left=Subscript(value=Name(id='obs', ctx=Load()), slice=Constant(value=30), ctx=Load()), op=Pow(), right=Constant(value=2)), op=Add(), right=BinOp(left=Subscript(value=Name(id='obs', ctx=Load()), slice=Constant(value=31), ctx=Load()), op=Pow(), right=Constant(value=2))), op=Add(), right=BinOp(left=Subscript(value=Name(id='obs', ctx=Load()), slice=Constant(value=32), ctx=Load()), op=Pow(), right=Constant(value=2)))], keywords=[])))",
          "info_keys_used": [],
          "obs_indices_used": [
            30,
            31,
            32,
            36,
            37,
            38
          ]
        },
        "info_key": null,
        "kind": "progress",
        "obs_indices": [
          30,
          31,
          32,
          36,
          37,
          38
        ],
        "parent_atom_ids": [
          "obs_group.palm_minus_object_y_relative_position_30_32",
          "obs_group.object_minus_target_y_relative_position_36_38",
          "obs.30",
          "obs.31",
          "obs.32",
          "obs.36",
          "obs.37",
          "obs.38"
        ],
        "risk_tags": [],
        "schema_version": "derived_atom.v1",
        "semantic_role": "advantage",
        "semantic_type": "scalar_signal",
        "source": "derived(llm)",
        "source_type": "derived",
        "target_value": null,
        "task_relevance": "stage_support",
        "threshold": null,
        "tier": "INFERRED",
        "units": null
      },
      {
        "atom_id": "derived.llm_semantic.derived_object_lift_margin.5bc84cb231",
        "confidence": 0.5,
        "controllability": "unknown",
        "corr_with_reward": 0.0,
        "direction": "unknown",
        "evidence_card": {
          "ablation": {},
          "atom_id": "derived.llm_semantic.derived_object_lift_margin.5bc84cb231",
          "computed_at_iter": 8,
          "computed_at_step": 0,
          "evidence_phase": "shadow_only",
          "promotion_score": 0.0,
          "risk_tags": [],
          "role": "untested",
          "schema_version": "atom_evidence_card.v1",
          "shadow": {
            "activation_rate": 1.0,
            "conditional_mi_given_parents": 0.23062173871069605,
            "mutual_information": 0.15292265406227867,
            "n_samples": 5000.0,
            "pearson_with_external": 0.09185244694329481,
            "spearman_with_external": 0.38178865130464584,
            "stage_activation_alignment": 0.0,
            "temporal_predictive_score": 0.08146873529070325,
            "value_max": 0.9750881902873516,
            "value_mean": -0.04287032017983147,
            "value_min": -1.1756038218736649,
            "value_std": 0.35443932175146053
          },
          "uncertainty": 0.5
        },
        "evidence_sources": [
          "llm_semantic_proposer.v1"
        ],
        "formula": "obs[80] - obs[82]",
        "formula_ast": {
          "ast_repr": "Expression(body=BinOp(left=Subscript(value=Name(id='obs', ctx=Load()), slice=Constant(value=80), ctx=Load()), op=Sub(), right=Subscript(value=Name(id='obs', ctx=Load()), slice=Constant(value=82), ctx=Load())))",
          "info_keys_used": [],
          "obs_indices_used": [
            80,
            82
          ]
        },
        "info_key": null,
        "kind": "progress",
        "obs_indices": [
          80,
          82
        ],
        "parent_atom_ids": [
          "obs_group.object_position_x_object_state_78_80",
          "obs_group.target_position_y_goal_state_81_83",
          "obs.80",
          "obs.82"
        ],
        "risk_tags": [],
        "schema_version": "derived_atom.v1",
        "semantic_role": "delta",
        "semantic_type": "scalar_signal",
        "source": "derived(llm)",
        "source_type": "derived",
        "target_value": null,
        "task_relevance": "stage_support",
        "threshold": null,
        "tier": "INFERRED",
        "units": null
      },
      {
        "atom_id": "derived.llm_semantic.derived_reach_transport_ratio.68b7550a24",
        "confidence": 0.5,
        "controllability": "unknown",
        "corr_with_reward": 0.0,
        "direction": "unknown",
        "evidence_card": {
          "ablation": {},
          "atom_id": "derived.llm_semantic.derived_reach_transport_ratio.68b7550a24",
          "computed_at_iter": 8,
          "computed_at_step": 0,
          "evidence_phase": "shadow_only",
          "promotion_score": 0.0,
          "risk_tags": [],
          "role": "untested",
          "schema_version": "atom_evidence_card.v1",
          "shadow": {
            "activation_rate": 1.0,
            "conditional_mi_given_parents": 0.18766848798141175,
            "mutual_information": 0.08248101047298276,
            "n_samples": 5000.0,
            "pearson_with_external": -0.1381788737729158,
            "spearman_with_external": -0.5468924398916976,
            "stage_activation_alignment": 0.0,
            "temporal_predictive_score": 0.0,
            "value_max": 3.0714930120660924,
            "value_mean": 1.070878330052055,
            "value_min": 0.12825291720235363,
            "value_std": 0.47238183811724527
          },
          "uncertainty": 0.5
        },
        "evidence_sources": [
          "llm_semantic_proposer.v1"
        ],
        "formula": "sqrt(obs[30]**2 + obs[31]**2 + obs[32]**2) / (sqrt(obs[36]**2 + obs[37]**2 + obs[38]**2) + 0.001)",
        "formula_ast": {
          "ast_repr": "Expression(body=BinOp(left=Call(func=Name(id='sqrt', ctx=Load()), args=[BinOp(left=BinOp(left=BinOp(left=Subscript(value=Name(id='obs', ctx=Load()), slice=Constant(value=30), ctx=Load()), op=Pow(), right=Constant(value=2)), op=Add(), right=BinOp(left=Subscript(value=Name(id='obs', ctx=Load()), slice=Constant(value=31), ctx=Load()), op=Pow(), right=Constant(value=2))), op=Add(), right=BinOp(left=Subscript(value=Name(id='obs', ctx=Load()), slice=Constant(value=32), ctx=Load()), op=Pow(), right=Constant(value=2)))], keywords=[]), op=Div(), right=BinOp(left=Call(func=Name(id='sqrt', ctx=Load()), args=[BinOp(left=BinOp(left=BinOp(left=Subscript(value=Name(id='obs', ctx=Load()), slice=Constant(value=36), ctx=Load()), op=Pow(), right=Constant(value=2)), op=Add(), right=BinOp(left=Subscript(value=Name(id='obs', ctx=Load()), slice=Constant(value=37), ctx=Load()), op=Pow(), right=Constant(value=2))), op=Add(), right=BinOp(left=Subscript(value=Name(id='obs', ctx=Load()), slice=Constant(value=38), ctx=Load()), op=Pow(), right=Constant(value=2)))], keywords=[]), op=Add(), right=Constant(value=0.001))))",
          "info_keys_used": [],
          "obs_indices_used": [
            30,
            31,
            32,
            36,
            37,
            38
          ]
        },
        "info_key": null,
        "kind": "progress",
        "obs_indices": [
          30,
          31,
          32,
          36,
          37,
          38
        ],
        "parent_atom_ids": [
          "obs_group.palm_minus_object_y_relative_position_30_32",
          "obs_group.object_minus_target_y_relative_position_36_38",
          "obs.30",
          "obs.31",
          "obs.32",
          "obs.36",
          "obs.37",
          "obs.38"
        ],
        "risk_tags": [],
        "schema_version": "derived_atom.v1",
        "semantic_role": "ratio",
        "semantic_type": "scalar_signal",
        "source": "derived(llm)",
        "source_type": "derived",
        "target_value": null,
        "task_relevance": "stage_support",
        "threshold": null,
        "tier": "INFERRED",
        "units": null
      },
      {
        "atom_id": "derived.distance.obs_group_palm_minus_object_y_relative_position_30_32_obs_group_palm_minus_target_y_relative_position_33_35",
        "confidence": 0.4,
        "controllability": "unknown",
        "corr_with_reward": 0.0,
        "direction": "decrease",
        "evidence_card": {
          "ablation": {},
          "atom_id": "derived.distance.obs_group_palm_minus_object_y_relative_position_30_32_obs_group_palm_minus_target_y_relative_position_33_35",
          "computed_at_iter": 8,
          "computed_at_step": 0,
          "evidence_phase": "shadow_only",
          "promotion_score": 0.0,
          "risk_tags": [],
          "role": "untested",
          "schema_version": "atom_evidence_card.v1",
          "shadow": {
            "activation_rate": 0.5,
            "conditional_mi_given_parents": 0.09936696986820355,
            "mutual_information": 0.2660911527849795,
            "n_samples": 5000.0,
            "pearson_with_external": -0.6732442201179811,
            "spearman_with_external": -0.5418137726423858,
            "stage_activation_alignment": 0.0,
            "temporal_predictive_score": 0.0,
            "value_max": 8.406340930416164,
            "value_mean": 0.7337282141474566,
            "value_min": 0.12524657932618716,
            "value_std": 1.0185174313550567
          },
          "uncertainty": 0.5
        },
        "evidence_sources": [
          "typed_combinator.v1"
        ],
        "formula": "distance((obs[30], obs[31], obs[32],), (obs[33], obs[34], obs[35],))",
        "formula_ast": {
          "ast_repr": "Expression(body=Call(func=Name(id='distance', ctx=Load()), args=[Tuple(elts=[Subscript(value=Name(id='obs', ctx=Load()), slice=Constant(value=30), ctx=Load()), Subscript(value=Name(id='obs', ctx=Load()), slice=Constant(value=31), ctx=Load()), Subscript(value=Name(id='obs', ctx=Load()), slice=Constant(value=32), ctx=Load())], ctx=Load()), Tuple(elts=[Subscript(value=Name(id='obs', ctx=Load()), slice=Constant(value=33), ctx=Load()), Subscript(value=Name(id='obs', ctx=Load()), slice=Constant(value=34), ctx=Load()), Subscript(value=Name(id='obs', ctx=Load()), slice=Constant(value=35), ctx=Load())], ctx=Load())], keywords=[]))",
          "info_keys_used": [],
          "obs_indices_used": [
            30,
            31,
            32,
            33,
            34,
            35
          ]
        },
        "info_key": null,
        "kind": "progress",
        "obs_indices": [
          30,
          31,
          32,
          33,
          34,
          35
        ],
        "parent_atom_ids": [
          "obs_group.palm_minus_object_y_relative_position_30_32",
          "obs_group.palm_minus_target_y_relative_position_33_35"
        ],
        "risk_tags": [],
        "schema_version": "derived_atom.v1",
        "semantic_role": "distance",
        "semantic_type": "scalar_signal",
        "source": "derived(distance)",
        "source_type": "derived",
        "target_value": null,
        "task_relevance": "stage_support",
        "threshold": null,
        "tier": "INFERRED",
        "units": null
      },
      {
        "atom_id": "derived.distance.obs_group_palm_minus_object_y_relative_position_30_32_obs_group_object_minus_target_y_relative_position_36_38",
        "confidence": 0.4,
        "controllability": "unknown",
        "corr_with_reward": 0.0,
        "direction": "decrease",
        "evidence_card": {
          "ablation": {},
          "atom_id": "derived.distance.obs_group_palm_minus_object_y_relative_position_30_32_obs_group_object_minus_target_y_relative_position_36_38",
          "computed_at_iter": 8,
          "computed_at_step": 0,
          "evidence_phase": "shadow_only",
          "promotion_score": 0.0,
          "risk_tags": [],
          "role": "untested",
          "schema_version": "atom_evidence_card.v1",
          "shadow": {
            "activation_rate": 0.5,
            "conditional_mi_given_parents": 0.09912779414476053,
            "mutual_information": 0.27440124605961363,
            "n_samples": 5000.0,
            "pearson_with_external": -0.6866542506330819,
            "spearman_with_external": -0.8038370310654812,
            "stage_activation_alignment": 0.0,
            "temporal_predictive_score": 0.0,
            "value_max": 17.572205763171965,
            "value_mean": 1.405251912893324,
            "value_min": 0.08981697102021535,
            "value_std": 2.189196567260281
          },
          "uncertainty": 0.5
        },
        "evidence_sources": [
          "typed_combinator.v1"
        ],
        "formula": "distance((obs[30], obs[31], obs[32],), (obs[36], obs[37], obs[38],))",
        "formula_ast": {
          "ast_repr": "Expression(body=Call(func=Name(id='distance', ctx=Load()), args=[Tuple(elts=[Subscript(value=Name(id='obs', ctx=Load()), slice=Constant(value=30), ctx=Load()), Subscript(value=Name(id='obs', ctx=Load()), slice=Constant(value=31), ctx=Load()), Subscript(value=Name(id='obs', ctx=Load()), slice=Constant(value=32), ctx=Load())], ctx=Load()), Tuple(elts=[Subscript(value=Name(id='obs', ctx=Load()), slice=Constant(value=36), ctx=Load()), Subscript(value=Name(id='obs', ctx=Load()), slice=Constant(value=37), ctx=Load()), Subscript(value=Name(id='obs', ctx=Load()), slice=Constant(value=38), ctx=Load())], ctx=Load())], keywords=[]))",
          "info_keys_used": [],
          "obs_indices_used": [
            30,
            31,
            32,
            36,
            37,
            38
          ]
        },
        "info_key": null,
        "kind": "progress",
        "obs_indices": [
          30,
          31,
          32,
          36,
          37,
          38
        ],
        "parent_atom_ids": [
          "obs_group.palm_minus_object_y_relative_position_30_32",
          "obs_group.object_minus_target_y_relative_position_36_38"
        ],
        "risk_tags": [],
        "schema_version": "derived_atom.v1",
        "semantic_role": "distance",
        "semantic_type": "scalar_signal",
        "source": "derived(distance)",
        "source_type": "derived",
        "target_value": null,
        "task_relevance": "stage_support",
        "threshold": null,
        "tier": "INFERRED",
        "units": null
      },
      {
        "atom_id": "derived.distance.obs_group_palm_minus_object_y_relative_position_30_32_obs_group_end_effector_position_y_agent_state_75_77",
        "confidence": 0.4,
        "controllability": "unknown",
        "corr_with_reward": 0.0,
        "direction": "decrease",
        "evidence_card": {
          "ablation": {},
          "atom_id": "derived.distance.obs_group_palm_minus_object_y_relative_position_30_32_obs_group_end_effector_position_y_agent_state_75_77",
          "computed_at_iter": 8,
          "computed_at_step": 0,
          "evidence_phase": "shadow_only",
          "promotion_score": 0.0,
          "risk_tags": [],
          "role": "untested",
          "schema_version": "atom_evidence_card.v1",
          "shadow": {
            "activation_rate": 0.5,
            "conditional_mi_given_parents": 0.09875894560332053,
            "mutual_information": 0.2695362139348083,
            "n_samples": 5000.0,
            "pearson_with_external": -0.6706280280084318,
            "spearman_with_external": -0.5587767087196418,
            "stage_activation_alignment": 0.0,
            "temporal_predictive_score": 0.0,
            "value_max": 8.392557938104696,
            "value_mean": 0.5995045369865194,
            "value_min": 0.030897857073834467,
            "value_std": 1.0535717496761698
          },
          "uncertainty": 0.5
        },
        "evidence_sources": [
          "typed_combinator.v1"
        ],
        "formula": "distance((obs[30], obs[31], obs[32],), (obs[75], obs[76], obs[77],))",
        "formula_ast": {
          "ast_repr": "Expression(body=Call(func=Name(id='distance', ctx=Load()), args=[Tuple(elts=[Subscript(value=Name(id='obs', ctx=Load()), slice=Constant(value=30), ctx=Load()), Subscript(value=Name(id='obs', ctx=Load()), slice=Constant(value=31), ctx=Load()), Subscript(value=Name(id='obs', ctx=Load()), slice=Constant(value=32), ctx=Load())], ctx=Load()), Tuple(elts=[Subscript(value=Name(id='obs', ctx=Load()), slice=Constant(value=75), ctx=Load()), Subscript(value=Name(id='obs', ctx=Load()), slice=Constant(value=76), ctx=Load()), Subscript(value=Name(id='obs', ctx=Load()), slice=Constant(value=77), ctx=Load())], ctx=Load())], keywords=[]))",
          "info_keys_used": [],
          "obs_indices_used": [
            30,
            31,
            32,
            75,
            76,
            77
          ]
        },
        "info_key": null,
        "kind": "progress",
        "obs_indices": [
          30,
          31,
          32,
          75,
          76,
          77
        ],
        "parent_atom_ids": [
          "obs_group.palm_minus_object_y_relative_position_30_32",
          "obs_group.end_effector_position_y_agent_state_75_77"
        ],
        "risk_tags": [],
        "schema_version": "derived_atom.v1",
        "semantic_role": "distance",
        "semantic_type": "scalar_signal",
        "source": "derived(distance)",
        "source_type": "derived",
        "target_value": null,
        "task_relevance": "stage_support",
        "threshold": null,
        "tier": "INFERRED",
        "units": null
      },
      {
        "atom_id": "derived.distance.obs_group_palm_minus_object_y_relative_position_30_32_obs_group_object_position_x_object_state_78_80",
        "confidence": 0.4,
        "controllability": "unknown",
        "corr_with_reward": 0.0,
        "direction": "decrease",
        "evidence_card": {
          "ablation": {},
          "atom_id": "derived.distance.obs_group_palm_minus_object_y_relative_position_30_32_obs_group_object_position_x_object_state_78_80",
          "computed_at_iter": 8,
          "computed_at_step": 0,
          "evidence_phase": "shadow_only",
          "promotion_score": 0.0,
          "risk_tags": [],
          "role": "untested",
          "schema_version": "atom_evidence_card.v1",
          "shadow": {
            "activation_rate": 0.5,
            "conditional_mi_given_parents": 0.09917393730975674,
            "mutual_information": 0.2758367694635465,
            "n_samples": 5000.0,
            "pearson_with_external": -0.688527049982842,
            "spearman_with_external": -0.8333996697839866,
            "stage_activation_alignment": 0.0,
            "temporal_predictive_score": 0.0,
            "value_max": 17.5621676990495,
            "value_mean": 1.3100857690524061,
            "value_min": 0.012474212917370678,
            "value_std": 2.2082423846071575
          },
          "uncertainty": 0.5
        },
        "evidence_sources": [
          "typed_combinator.v1"
        ],
        "formula": "distance((obs[30], obs[31], obs[32],), (obs[78], obs[79], obs[80],))",
        "formula_ast": {
          "ast_repr": "Expression(body=Call(func=Name(id='distance', ctx=Load()), args=[Tuple(elts=[Subscript(value=Name(id='obs', ctx=Load()), slice=Constant(value=30), ctx=Load()), Subscript(value=Name(id='obs', ctx=Load()), slice=Constant(value=31), ctx=Load()), Subscript(value=Name(id='obs', ctx=Load()), slice=Constant(value=32), ctx=Load())], ctx=Load()), Tuple(elts=[Subscript(value=Name(id='obs', ctx=Load()), slice=Constant(value=78), ctx=Load()), Subscript(value=Name(id='obs', ctx=Load()), slice=Constant(value=79), ctx=Load()), Subscript(value=Name(id='obs', ctx=Load()), slice=Constant(value=80), ctx=Load())], ctx=Load())], keywords=[]))",
          "info_keys_used": [],
          "obs_indices_used": [
            30,
            31,
            32,
            78,
            79,
            80
          ]
        },
        "info_key": null,
        "kind": "progress",
        "obs_indices": [
          30,
          31,
          32,
          78,
          79,
          80
        ],
        "parent_atom_ids": [
          "obs_group.palm_minus_object_y_relative_position_30_32",
          "obs_group.object_position_x_object_state_78_80"
        ],
        "risk_tags": [],
        "schema_version": "derived_atom.v1",
        "semantic_role": "distance",
        "semantic_type": "scalar_signal",
        "source": "derived(distance)",
        "source_type": "derived",
        "target_value": null,
        "task_relevance": "stage_support",
        "threshold": null,
        "tier": "INFERRED",
        "units": null
      },
      {
        "atom_id": "derived.distance.obs_group_palm_minus_object_y_relative_position_30_32_obs_group_target_position_y_goal_state_81_83",
        "confidence": 0.4,
        "controllability": "unknown",
        "corr_with_reward": 0.0,
        "direction": "decrease",
        "evidence_card": {
          "ablation": {},
          "atom_id": "derived.distance.obs_group_palm_minus_object_y_relative_position_30_32_obs_group_target_position_y_goal_state_81_83",
          "computed_at_iter": 8,
          "computed_at_step": 0,
          "evidence_phase": "shadow_only",
          "promotion_score": 0.0,
          "risk_tags": [],
          "role": "untested",
          "schema_version": "atom_evidence_card.v1",
          "shadow": {
            "activation_rate": 0.5,
            "conditional_mi_given_parents": 0.10106396711477429,
            "mutual_information": 0.2762689187245742,
            "n_samples": 5000.0,
            "pearson_with_external": -0.6978140915631736,
            "spearman_with_external": -0.7816447221777887,
            "stage_activation_alignment": 0.0,
            "temporal_predictive_score": 0.0,
            "value_max": 9.168630687858624,
            "value_mean": 0.824738695792469,
            "value_min": 0.050814583743941114,
            "value_std": 1.1199315882257221
          },
          "uncertainty": 0.5
        },
        "evidence_sources": [
          "typed_combinator.v1"
        ],
        "formula": "distance((obs[30], obs[31], obs[32],), (obs[81], obs[82], obs[83],))",
        "formula_ast": {
          "ast_repr": "Expression(body=Call(func=Name(id='distance', ctx=Load()), args=[Tuple(elts=[Subscript(value=Name(id='obs', ctx=Load()), slice=Constant(value=30), ctx=Load()), Subscript(value=Name(id='obs', ctx=Load()), slice=Constant(value=31), ctx=Load()), Subscript(value=Name(id='obs', ctx=Load()), slice=Constant(value=32), ctx=Load())], ctx=Load()), Tuple(elts=[Subscript(value=Name(id='obs', ctx=Load()), slice=Constant(value=81), ctx=Load()), Subscript(value=Name(id='obs', ctx=Load()), slice=Constant(value=82), ctx=Load()), Subscript(value=Name(id='obs', ctx=Load()), slice=Constant(value=83), ctx=Load())], ctx=Load())], keywords=[]))",
          "info_keys_used": [],
          "obs_indices_used": [
            30,
            31,
            32,
            81,
            82,
            83
          ]
        },
        "info_key": null,
        "kind": "progress",
        "obs_indices": [
          30,
          31,
          32,
          81,
          82,
          83
        ],
        "parent_atom_ids": [
          "obs_group.palm_minus_object_y_relative_position_30_32",
          "obs_group.target_position_y_goal_state_81_83"
        ],
        "risk_tags": [],
        "schema_version": "derived_atom.v1",
        "semantic_role": "distance",
        "semantic_type": "scalar_signal",
        "source": "derived(distance)",
        "source_type": "derived",
        "target_value": null,
        "task_relevance": "stage_support",
        "threshold": null,
        "tier": "INFERRED",
        "units": null
      },
      {
        "atom_id": "derived.distance.obs_group_palm_minus_target_y_relative_position_33_35_obs_group_palm_minus_object_y_relative_position_30_32",
        "confidence": 0.4,
        "controllability": "unknown",
        "corr_with_reward": 0.0,
        "direction": "decrease",
        "evidence_card": {
          "ablation": {},
          "atom_id": "derived.distance.obs_group_palm_minus_target_y_relative_position_33_35_obs_group_palm_minus_object_y_relative_position_30_32",
          "computed_at_iter": 8,
          "computed_at_step": 0,
          "evidence_phase": "shadow_only",
          "promotion_score": 0.0,
          "risk_tags": [],
          "role": "untested",
          "schema_version": "atom_evidence_card.v1",
          "shadow": {
            "activation_rate": 0.5,
            "conditional_mi_given_parents": 0.09936696986820355,
            "mutual_information": 0.2660911527849795,
            "n_samples": 5000.0,
            "pearson_with_external": -0.6732442201179811,
            "spearman_with_external": -0.5418137726423858,
            "stage_activation_alignment": 0.0,
            "temporal_predictive_score": 0.0,
            "value_max": 8.406340930416164,
            "value_mean": 0.7337282141474566,
            "value_min": 0.12524657932618716,
            "value_std": 1.0185174313550567
          },
          "uncertainty": 0.5
        },
        "evidence_sources": [
          "typed_combinator.v1"
        ],
        "formula": "distance((obs[33], obs[34], obs[35],), (obs[30], obs[31], obs[32],))",
        "formula_ast": {
          "ast_repr": "Expression(body=Call(func=Name(id='distance', ctx=Load()), args=[Tuple(elts=[Subscript(value=Name(id='obs', ctx=Load()), slice=Constant(value=33), ctx=Load()), Subscript(value=Name(id='obs', ctx=Load()), slice=Constant(value=34), ctx=Load()), Subscript(value=Name(id='obs', ctx=Load()), slice=Constant(value=35), ctx=Load())], ctx=Load()), Tuple(elts=[Subscript(value=Name(id='obs', ctx=Load()), slice=Constant(value=30), ctx=Load()), Subscript(value=Name(id='obs', ctx=Load()), slice=Constant(value=31), ctx=Load()), Subscript(value=Name(id='obs', ctx=Load()), slice=Constant(value=32), ctx=Load())], ctx=Load())], keywords=[]))",
          "info_keys_used": [],
          "obs_indices_used": [
            30,
            31,
            32,
            33,
            34,
            35
          ]
        },
        "info_key": null,
        "kind": "progress",
        "obs_indices": [
          30,
          31,
          32,
          33,
          34,
          35
        ],
        "parent_atom_ids": [
          "obs_group.palm_minus_target_y_relative_position_33_35",
          "obs_group.palm_minus_object_y_relative_position_30_32"
        ],
        "risk_tags": [],
        "schema_version": "derived_atom.v1",
        "semantic_role": "distance",
        "semantic_type": "scalar_signal",
        "source": "derived(distance)",
        "source_type": "derived",
        "target_value": null,
        "task_relevance": "stage_support",
        "threshold": null,
        "tier": "INFERRED",
        "units": null
      },
      {
        "atom_id": "derived.distance.obs_group_palm_minus_target_y_relative_position_33_35_obs_group_object_minus_target_y_relative_position_36_38",
        "confidence": 0.4,
        "controllability": "unknown",
        "corr_with_reward": 0.0,
        "direction": "decrease",
        "evidence_card": {
          "ablation": {},
          "atom_id": "derived.distance.obs_group_palm_minus_target_y_relative_position_33_35_obs_group_object_minus_target_y_relative_position_36_38",
          "computed_at_iter": 8,
          "computed_at_step": 0,
          "evidence_phase": "shadow_only",
          "promotion_score": 0.0,
          "risk_tags": [],
          "role": "untested",
          "schema_version": "atom_evidence_card.v1",
          "shadow": {
            "activation_rate": 0.5,
            "conditional_mi_given_parents": 0.09994459776515628,
            "mutual_information": 0.2760190485096777,
            "n_samples": 5000.0,
            "pearson_with_external": -0.6977284847147188,
            "spearman_with_external": -0.9159489980779597,
            "stage_activation_alignment": 0.0,
            "temporal_predictive_score": 0.0,
            "value_max": 9.17158150041153,
            "value_mean": 0.7710017791730578,
            "value_min": 0.04470282316672806,
            "value_std": 1.148361972628579
          },
          "uncertainty": 0.5
        },
        "evidence_sources": [
          "typed_combinator.v1"
        ],
        "formula": "distance((obs[33], obs[34], obs[35],), (obs[36], obs[37], obs[38],))",
        "formula_ast": {
          "ast_repr": "Expression(body=Call(func=Name(id='distance', ctx=Load()), args=[Tuple(elts=[Subscript(value=Name(id='obs', ctx=Load()), slice=Constant(value=33), ctx=Load()), Subscript(value=Name(id='obs', ctx=Load()), slice=Constant(value=34), ctx=Load()), Subscript(value=Name(id='obs', ctx=Load()), slice=Constant(value=35), ctx=Load())], ctx=Load()), Tuple(elts=[Subscript(value=Name(id='obs', ctx=Load()), slice=Constant(value=36), ctx=Load()), Subscript(value=Name(id='obs', ctx=Load()), slice=Constant(value=37), ctx=Load()), Subscript(value=Name(id='obs', ctx=Load()), slice=Constant(value=38), ctx=Load())], ctx=Load())], keywords=[]))",
          "info_keys_used": [],
          "obs_indices_used": [
            33,
            34,
            35,
            36,
            37,
            38
          ]
        },
        "info_key": null,
        "kind": "progress",
        "obs_indices": [
          33,
          34,
          35,
          36,
          37,
          38
        ],
        "parent_atom_ids": [
          "obs_group.palm_minus_target_y_relative_position_33_35",
          "obs_group.object_minus_target_y_relative_position_36_38"
        ],
        "risk_tags": [],
        "schema_version": "derived_atom.v1",
        "semantic_role": "distance",
        "semantic_type": "scalar_signal",
        "source": "derived(distance)",
        "source_type": "derived",
        "target_value": null,
        "task_relevance": "stage_support",
        "threshold": null,
        "tier": "INFERRED",
        "units": null
      },
      {
        "atom_id": "derived.distance.obs_group_palm_minus_target_y_relative_position_33_35_obs_group_end_effector_position_y_agent_state_75_77",
        "confidence": 0.4,
        "controllability": "unknown",
        "corr_with_reward": 0.0,
        "direction": "decrease",
        "evidence_card": {
          "ablation": {},
          "atom_id": "derived.distance.obs_group_palm_minus_target_y_relative_position_33_35_obs_group_end_effector_position_y_agent_state_75_77",
          "computed_at_iter": 8,
          "computed_at_step": 0,
          "evidence_phase": "shadow_only",
          "promotion_score": 0.0,
          "risk_tags": [],
          "role": "untested",
          "schema_version": "atom_evidence_card.v1",
          "shadow": {
            "activation_rate": 0.5002,
            "conditional_mi_given_parents": 0.0594280201225064,
            "mutual_information": 0.09036953692783425,
            "n_samples": 5000.0,
            "pearson_with_external": 0.09846628301262829,
            "spearman_with_external": 0.10122535151952998,
            "stage_activation_alignment": 0.0,
            "temporal_predictive_score": 0.09838809202712008,
            "value_max": 0.40960480812235855,
            "value_mean": 0.293081669486285,
            "value_min": 0.20143968176299965,
            "value_std": 0.06086475295047337
          },
          "uncertainty": 0.5
        },
        "evidence_sources": [
          "typed_combinator.v1"
        ],
        "formula": "distance((obs[33], obs[34], obs[35],), (obs[75], obs[76], obs[77],))",
        "formula_ast": {
          "ast_repr": "Expression(body=Call(func=Name(id='distance', ctx=Load()), args=[Tuple(elts=[Subscript(value=Name(id='obs', ctx=Load()), slice=Constant(value=33), ctx=Load()), Subscript(value=Name(id='obs', ctx=Load()), slice=Constant(value=34), ctx=Load()), Subscript(value=Name(id='obs', ctx=Load()), slice=Constant(value=35), ctx=Load())], ctx=Load()), Tuple(elts=[Subscript(value=Name(id='obs', ctx=Load()), slice=Constant(value=75), ctx=Load()), Subscript(value=Name(id='obs', ctx=Load()), slice=Constant(value=76), ctx=Load()), Subscript(value=Name(id='obs', ctx=Load()), slice=Constant(value=77), ctx=Load())], ctx=Load())], keywords=[]))",
          "info_keys_used": [],
          "obs_indices_used": [
            33,
            34,
            35,
            75,
            76,
            77
          ]
        },
        "info_key": null,
        "kind": "progress",
        "obs_indices": [
          33,
          34,
          35,
          75,
          76,
          77
        ],
        "parent_atom_ids": [
          "obs_group.palm_minus_target_y_relative_position_33_35",
          "obs_group.end_effector_position_y_agent_state_75_77"
        ],
        "risk_tags": [],
        "schema_version": "derived_atom.v1",
        "semantic_role": "distance",
        "semantic_type": "scalar_signal",
        "source": "derived(distance)",
        "source_type": "derived",
        "target_value": null,
        "task_relevance": "stage_support",
        "threshold": null,
        "tier": "INFERRED",
        "units": null
      },
      {
        "atom_id": "derived.distance.obs_group_palm_minus_target_y_relative_position_33_35_obs_group_object_position_x_object_state_78_80",
        "confidence": 0.4,
        "controllability": "unknown",
        "corr_with_reward": 0.0,
        "direction": "decrease",
        "evidence_card": {
          "ablation": {},
          "atom_id": "derived.distance.obs_group_palm_minus_target_y_relative_position_33_35_obs_group_object_position_x_object_state_78_80",
          "computed_at_iter": 8,
          "computed_at_step": 0,
          "evidence_phase": "shadow_only",
          "promotion_score": 0.0,
          "risk_tags": [],
          "role": "untested",
          "schema_version": "atom_evidence_card.v1",
          "shadow": {
            "activation_rate": 0.5,
            "conditional_mi_given_parents": 0.10106396711477429,
            "mutual_information": 0.2762689187245742,
            "n_samples": 5000.0,
            "pearson_with_external": -0.6978140910155592,
            "spearman_with_external": -0.7816447221777887,
            "stage_activation_alignment": 0.0,
            "temporal_predictive_score": 0.0,
            "value_max": 9.168630813522935,
            "value_mean": 0.824738695131864,
            "value_min": 0.05081458262889398,
            "value_std": 1.1199315899696447
          },
          "uncertainty": 0.5
        },
        "evidence_sources": [
          "typed_combinator.v1"
        ],
        "formula": "distance((obs[33], obs[34], obs[35],), (obs[78], obs[79], obs[80],))",
        "formula_ast": {
          "ast_repr": "Expression(body=Call(func=Name(id='distance', ctx=Load()), args=[Tuple(elts=[Subscript(value=Name(id='obs', ctx=Load()), slice=Constant(value=33), ctx=Load()), Subscript(value=Name(id='obs', ctx=Load()), slice=Constant(value=34), ctx=Load()), Subscript(value=Name(id='obs', ctx=Load()), slice=Constant(value=35), ctx=Load())], ctx=Load()), Tuple(elts=[Subscript(value=Name(id='obs', ctx=Load()), slice=Constant(value=78), ctx=Load()), Subscript(value=Name(id='obs', ctx=Load()), slice=Constant(value=79), ctx=Load()), Subscript(value=Name(id='obs', ctx=Load()), slice=Constant(value=80), ctx=Load())], ctx=Load())], keywords=[]))",
          "info_keys_used": [],
          "obs_indices_used": [
            33,
            34,
            35,
            78,
            79,
            80
          ]
        },
        "info_key": null,
        "kind": "progress",
        "obs_indices": [
          33,
          34,
          35,
          78,
          79,
          80
        ],
        "parent_atom_ids": [
          "obs_group.palm_minus_target_y_relative_position_33_35",
          "obs_group.object_position_x_object_state_78_80"
        ],
        "risk_tags": [],
        "schema_version": "derived_atom.v1",
        "semantic_role": "distance",
        "semantic_type": "scalar_signal",
        "source": "derived(distance)",
        "source_type": "derived",
        "target_value": null,
        "task_relevance": "stage_support",
        "threshold": null,
        "tier": "INFERRED",
        "units": null
      },
      {
        "atom_id": "derived.distance.obs_group_palm_minus_target_y_relative_position_33_35_obs_group_target_position_y_goal_state_81_83",
        "confidence": 0.4,
        "controllability": "unknown",
        "corr_with_reward": 0.0,
        "direction": "decrease",
        "evidence_card": {
          "ablation": {},
          "atom_id": "derived.distance.obs_group_palm_minus_target_y_relative_position_33_35_obs_group_target_position_y_goal_state_81_83",
          "computed_at_iter": 8,
          "computed_at_step": 0,
          "evidence_phase": "shadow_only",
          "promotion_score": 0.0,
          "risk_tags": [],
          "role": "untested",
          "schema_version": "atom_evidence_card.v1",
          "shadow": {
            "activation_rate": 0.5,
            "conditional_mi_given_parents": 0.0425345911900382,
            "mutual_information": 0.07469286495159465,
            "n_samples": 5000.0,
            "pearson_with_external": -0.24929866484104984,
            "spearman_with_external": -0.1230351380414055,
            "stage_activation_alignment": 0.0,
            "temporal_predictive_score": 0.0,
            "value_max": 1.3055123622990072,
            "value_mean": 0.6271693493307912,
            "value_min": 0.14335403826003829,
            "value_std": 0.18533893496569367
          },
          "uncertainty": 0.5
        },
        "evidence_sources": [
          "typed_combinator.v1"
        ],
        "formula": "distance((obs[33], obs[34], obs[35],), (obs[81], obs[82], obs[83],))",
        "formula_ast": {
          "ast_repr": "Expression(body=Call(func=Name(id='distance', ctx=Load()), args=[Tuple(elts=[Subscript(value=Name(id='obs', ctx=Load()), slice=Constant(value=33), ctx=Load()), Subscript(value=Name(id='obs', ctx=Load()), slice=Constant(value=34), ctx=Load()), Subscript(value=Name(id='obs', ctx=Load()), slice=Constant(value=35), ctx=Load())], ctx=Load()), Tuple(elts=[Subscript(value=Name(id='obs', ctx=Load()), slice=Constant(value=81), ctx=Load()), Subscript(value=Name(id='obs', ctx=Load()), slice=Constant(value=82), ctx=Load()), Subscript(value=Name(id='obs', ctx=Load()), slice=Constant(value=83), ctx=Load())], ctx=Load())], keywords=[]))",
          "info_keys_used": [],
          "obs_indices_used": [
            33,
            34,
            35,
            81,
            82,
            83
          ]
        },
        "info_key": null,
        "kind": "progress",
        "obs_indices": [
          33,
          34,
          35,
          81,
          82,
          83
        ],
        "parent_atom_ids": [
          "obs_group.palm_minus_target_y_relative_position_33_35",
          "obs_group.target_position_y_goal_state_81_83"
        ],
        "risk_tags": [],
        "schema_version": "derived_atom.v1",
        "semantic_role": "distance",
        "semantic_type": "scalar_signal",
        "source": "derived(distance)",
        "source_type": "derived",
        "target_value": null,
        "task_relevance": "stage_support",
        "threshold": null,
        "tier": "INFERRED",
        "units": null
      },
      {
        "atom_id": "derived.distance.obs_group_object_minus_target_y_relative_position_36_38_obs_group_palm_minus_object_y_relative_position_30_32",
        "confidence": 0.4,
        "controllability": "unknown",
        "corr_with_reward": 0.0,
        "direction": "decrease",
        "evidence_card": {
          "ablation": {},
          "atom_id": "derived.distance.obs_group_object_minus_target_y_relative_position_36_38_obs_group_palm_minus_object_y_relative_position_30_32",
          "computed_at_iter": 8,
          "computed_at_step": 0,
          "evidence_phase": "shadow_only",
          "promotion_score": 0.0,
          "risk_tags": [],
          "role": "untested",
          "schema_version": "atom_evidence_card.v1",
          "shadow": {
            "activation_rate": 0.5,
            "conditional_mi_given_parents": 0.09912779414476053,
            "mutual_information": 0.27440124605961363,
            "n_samples": 5000.0,
            "pearson_with_external": -0.6866542506330819,
            "spearman_with_external": -0.8038370310654812,
            "stage_activation_alignment": 0.0,
            "temporal_predictive_score": 0.0,
            "value_max": 17.572205763171965,
            "value_mean": 1.405251912893324,
            "value_min": 0.08981697102021535,
            "value_std": 2.189196567260281
          },
          "uncertainty": 0.5
        },
        "evidence_sources": [
          "typed_combinator.v1"
        ],
        "formula": "distance((obs[36], obs[37], obs[38],), (obs[30], obs[31], obs[32],))",
        "formula_ast": {
          "ast_repr": "Expression(body=Call(func=Name(id='distance', ctx=Load()), args=[Tuple(elts=[Subscript(value=Name(id='obs', ctx=Load()), slice=Constant(value=36), ctx=Load()), Subscript(value=Name(id='obs', ctx=Load()), slice=Constant(value=37), ctx=Load()), Subscript(value=Name(id='obs', ctx=Load()), slice=Constant(value=38), ctx=Load())], ctx=Load()), Tuple(elts=[Subscript(value=Name(id='obs', ctx=Load()), slice=Constant(value=30), ctx=Load()), Subscript(value=Name(id='obs', ctx=Load()), slice=Constant(value=31), ctx=Load()), Subscript(value=Name(id='obs', ctx=Load()), slice=Constant(value=32), ctx=Load())], ctx=Load())], keywords=[]))",
          "info_keys_used": [],
          "obs_indices_used": [
            30,
            31,
            32,
            36,
            37,
            38
          ]
        },
        "info_key": null,
        "kind": "progress",
        "obs_indices": [
          30,
          31,
          32,
          36,
          37,
          38
        ],
        "parent_atom_ids": [
          "obs_group.object_minus_target_y_relative_position_36_38",
          "obs_group.palm_minus_object_y_relative_position_30_32"
        ],
        "risk_tags": [],
        "schema_version": "derived_atom.v1",
        "semantic_role": "distance",
        "semantic_type": "scalar_signal",
        "source": "derived(distance)",
        "source_type": "derived",
        "target_value": null,
        "task_relevance": "stage_support",
        "threshold": null,
        "tier": "INFERRED",
        "units": null
      },
      {
        "atom_id": "derived.distance.obs_group_object_minus_target_y_relative_position_36_38_obs_group_palm_minus_target_y_relative_position_33_35",
        "confidence": 0.4,
        "controllability": "unknown",
        "corr_with_reward": 0.0,
        "direction": "decrease",
        "evidence_card": {
          "ablation": {},
          "atom_id": "derived.distance.obs_group_object_minus_target_y_relative_position_36_38_obs_group_palm_minus_target_y_relative_position_33_35",
          "computed_at_iter": 8,
          "computed_at_step": 0,
          "evidence_phase": "shadow_only",
          "promotion_score": 0.0,
          "risk_tags": [],
          "role": "untested",
          "schema_version": "atom_evidence_card.v1",
          "shadow": {
            "activation_rate": 0.5,
            "conditional_mi_given_parents": 0.09994459776515628,
            "mutual_information": 0.2760190485096777,
            "n_samples": 5000.0,
            "pearson_with_external": -0.6977284847147188,
            "spearman_with_external": -0.9159489980779597,
            "stage_activation_alignment": 0.0,
            "temporal_predictive_score": 0.0,
            "value_max": 9.17158150041153,
            "value_mean": 0.7710017791730578,
            "value_min": 0.04470282316672806,
            "value_std": 1.148361972628579
          },
          "uncertainty": 0.5
        },
        "evidence_sources": [
          "typed_combinator.v1"
        ],
        "formula": "distance((obs[36], obs[37], obs[38],), (obs[33], obs[34], obs[35],))",
        "formula_ast": {
          "ast_repr": "Expression(body=Call(func=Name(id='distance', ctx=Load()), args=[Tuple(elts=[Subscript(value=Name(id='obs', ctx=Load()), slice=Constant(value=36), ctx=Load()), Subscript(value=Name(id='obs', ctx=Load()), slice=Constant(value=37), ctx=Load()), Subscript(value=Name(id='obs', ctx=Load()), slice=Constant(value=38), ctx=Load())], ctx=Load()), Tuple(elts=[Subscript(value=Name(id='obs', ctx=Load()), slice=Constant(value=33), ctx=Load()), Subscript(value=Name(id='obs', ctx=Load()), slice=Constant(value=34), ctx=Load()), Subscript(value=Name(id='obs', ctx=Load()), slice=Constant(value=35), ctx=Load())], ctx=Load())], keywords=[]))",
          "info_keys_used": [],
          "obs_indices_used": [
            33,
            34,
            35,
            36,
            37,
            38
          ]
        },
        "info_key": null,
        "kind": "progress",
        "obs_indices": [
          33,
          34,
          35,
          36,
          37,
          38
        ],
        "parent_atom_ids": [
          "obs_group.object_minus_target_y_relative_position_36_38",
          "obs_group.palm_minus_target_y_relative_position_33_35"
        ],
        "risk_tags": [],
        "schema_version": "derived_atom.v1",
        "semantic_role": "distance",
        "semantic_type": "scalar_signal",
        "source": "derived(distance)",
        "source_type": "derived",
        "target_value": null,
        "task_relevance": "stage_support",
        "threshold": null,
        "tier": "INFERRED",
        "units": null
      },
      {
        "atom_id": "derived.distance.obs_group_object_minus_target_y_relative_position_36_38_obs_group_end_effector_position_y_agent_state_75_77",
        "confidence": 0.4,
        "controllability": "unknown",
        "corr_with_reward": 0.0,
        "direction": "decrease",
        "evidence_card": {
          "ablation": {},
          "atom_id": "derived.distance.obs_group_object_minus_target_y_relative_position_36_38_obs_group_end_effector_position_y_agent_state_75_77",
          "computed_at_iter": 8,
          "computed_at_step": 0,
          "evidence_phase": "shadow_only",
          "promotion_score": 0.0,
          "risk_tags": [],
          "role": "untested",
          "schema_version": "atom_evidence_card.v1",
          "shadow": {
            "activation_rate": 0.5,
            "conditional_mi_given_parents": 0.09947165467883397,
            "mutual_information": 0.2700235935155831,
            "n_samples": 5000.0,
            "pearson_with_external": -0.6898771276128228,
            "spearman_with_external": -0.8175407988136317,
            "stage_activation_alignment": 0.0,
            "temporal_predictive_score": 0.0,
            "value_max": 9.181834922758203,
            "value_mean": 0.902388847183268,
            "value_min": 0.17822580446584657,
            "value_std": 1.1210773284555189
          },
          "uncertainty": 0.5
        },
        "evidence_sources": [
          "typed_combinator.v1"
        ],
        "formula": "distance((obs[36], obs[37], obs[38],), (obs[75], obs[76], obs[77],))",
        "formula_ast": {
          "ast_repr": "Expression(body=Call(func=Name(id='distance', ctx=Load()), args=[Tuple(elts=[Subscript(value=Name(id='obs', ctx=Load()), slice=Constant(value=36), ctx=Load()), Subscript(value=Name(id='obs', ctx=Load()), slice=Constant(value=37), ctx=Load()), Subscript(value=Name(id='obs', ctx=Load()), slice=Constant(value=38), ctx=Load())], ctx=Load()), Tuple(elts=[Subscript(value=Name(id='obs', ctx=Load()), slice=Constant(value=75), ctx=Load()), Subscript(value=Name(id='obs', ctx=Load()), slice=Constant(value=76), ctx=Load()), Subscript(value=Name(id='obs', ctx=Load()), slice=Constant(value=77), ctx=Load())], ctx=Load())], keywords=[]))",
          "info_keys_used": [],
          "obs_indices_used": [
            36,
            37,
            38,
            75,
            76,
            77
          ]
        },
        "info_key": null,
        "kind": "progress",
        "obs_indices": [
          36,
          37,
          38,
          75,
          76,
          77
        ],
        "parent_atom_ids": [
          "obs_group.object_minus_target_y_relative_position_36_38",
          "obs_group.end_effector_position_y_agent_state_75_77"
        ],
        "risk_tags": [],
        "schema_version": "derived_atom.v1",
        "semantic_role": "distance",
        "semantic_type": "scalar_signal",
        "source": "derived(distance)",
        "source_type": "derived",
        "target_value": null,
        "task_relevance": "stage_support",
        "threshold": null,
        "tier": "INFERRED",
        "units": null
      },
      {
        "atom_id": "derived.distance.obs_group_object_minus_target_y_relative_position_36_38_obs_group_object_position_x_object_state_78_80",
        "confidence": 0.4,
        "controllability": "unknown",
        "corr_with_reward": 0.0,
        "direction": "decrease",
        "evidence_card": {
          "ablation": {},
          "atom_id": "derived.distance.obs_group_object_minus_target_y_relative_position_36_38_obs_group_object_position_x_object_state_78_80",
          "computed_at_iter": 8,
          "computed_at_step": 0,
          "evidence_phase": "shadow_only",
          "promotion_score": 0.0,
          "risk_tags": [],
          "role": "untested",
          "schema_version": "atom_evidence_card.v1",
          "shadow": {
            "activation_rate": 0.5,
            "conditional_mi_given_parents": 0.0594280201225064,
            "mutual_information": 0.09036953692783425,
            "n_samples": 5000.0,
            "pearson_with_external": 0.09846629557237321,
            "spearman_with_external": 0.10071912954587535,
            "stage_activation_alignment": 0.0,
            "temporal_predictive_score": 0.09838810249100305,
            "value_max": 0.409604826230904,
            "value_mean": 0.29308166964043836,
            "value_min": 0.20143969823307428,
            "value_std": 0.06086475281325098
          },
          "uncertainty": 0.5
        },
        "evidence_sources": [
          "typed_combinator.v1"
        ],
        "formula": "distance((obs[36], obs[37], obs[38],), (obs[78], obs[79], obs[80],))",
        "formula_ast": {
          "ast_repr": "Expression(body=Call(func=Name(id='distance', ctx=Load()), args=[Tuple(elts=[Subscript(value=Name(id='obs', ctx=Load()), slice=Constant(value=36), ctx=Load()), Subscript(value=Name(id='obs', ctx=Load()), slice=Constant(value=37), ctx=Load()), Subscript(value=Name(id='obs', ctx=Load()), slice=Constant(value=38), ctx=Load())], ctx=Load()), Tuple(elts=[Subscript(value=Name(id='obs', ctx=Load()), slice=Constant(value=78), ctx=Load()), Subscript(value=Name(id='obs', ctx=Load()), slice=Constant(value=79), ctx=Load()), Subscript(value=Name(id='obs', ctx=Load()), slice=Constant(value=80), ctx=Load())], ctx=Load())], keywords=[]))",
          "info_keys_used": [],
          "obs_indices_used": [
            36,
            37,
            38,
            78,
            79,
            80
          ]
        },
        "info_key": null,
        "kind": "progress",
        "obs_indices": [
          36,
          37,
          38,
          78,
          79,
          80
        ],
        "parent_atom_ids": [
          "obs_group.object_minus_target_y_relative_position_36_38",
          "obs_group.object_position_x_object_state_78_80"
        ],
        "risk_tags": [],
        "schema_version": "derived_atom.v1",
        "semantic_role": "distance",
        "semantic_type": "scalar_signal",
        "source": "derived(distance)",
        "source_type": "derived",
        "target_value": null,
        "task_relevance": "stage_support",
        "threshold": null,
        "tier": "INFERRED",
        "units": null
      },
      {
        "atom_id": "derived.distance.obs_group_object_minus_target_y_relative_position_36_38_obs_group_target_position_y_goal_state_81_83",
        "confidence": 0.4,
        "controllability": "unknown",
        "corr_with_reward": 0.0,
        "direction": "decrease",
        "evidence_card": {
          "ablation": {},
          "atom_id": "derived.distance.obs_group_object_minus_target_y_relative_position_36_38_obs_group_target_position_y_goal_state_81_83",
          "computed_at_iter": 8,
          "computed_at_step": 0,
          "evidence_phase": "shadow_only",
          "promotion_score": 0.0,
          "risk_tags": [],
          "role": "untested",
          "schema_version": "atom_evidence_card.v1",
          "shadow": {
            "activation_rate": 0.5074,
            "conditional_mi_given_parents": 0.09775124585589097,
            "mutual_information": 0.25943413755008254,
            "n_samples": 5000.0,
            "pearson_with_external": -0.6695578809244473,
            "spearman_with_external": -0.5076128788541927,
            "stage_activation_alignment": 0.0,
            "temporal_predictive_score": 0.0,
            "value_max": 8.428058271703033,
            "value_mean": 0.9647620683444736,
            "value_min": 0.28204262678462444,
            "value_std": 0.9646178029862009
          },
          "uncertainty": 0.5
        },
        "evidence_sources": [
          "typed_combinator.v1"
        ],
        "formula": "distance((obs[36], obs[37], obs[38],), (obs[81], obs[82], obs[83],))",
        "formula_ast": {
          "ast_repr": "Expression(body=Call(func=Name(id='distance', ctx=Load()), args=[Tuple(elts=[Subscript(value=Name(id='obs', ctx=Load()), slice=Constant(value=36), ctx=Load()), Subscript(value=Name(id='obs', ctx=Load()), slice=Constant(value=37), ctx=Load()), Subscript(value=Name(id='obs', ctx=Load()), slice=Constant(value=38), ctx=Load())], ctx=Load()), Tuple(elts=[Subscript(value=Name(id='obs', ctx=Load()), slice=Constant(value=81), ctx=Load()), Subscript(value=Name(id='obs', ctx=Load()), slice=Constant(value=82), ctx=Load()), Subscript(value=Name(id='obs', ctx=Load()), slice=Constant(value=83), ctx=Load())], ctx=Load())], keywords=[]))",
          "info_keys_used": [],
          "obs_indices_used": [
            36,
            37,
            38,
            81,
            82,
            83
          ]
        },
        "info_key": null,
        "kind": "progress",
        "obs_indices": [
          36,
          37,
          38,
          81,
          82,
          83
        ],
        "parent_atom_ids": [
          "obs_group.object_minus_target_y_relative_position_36_38",
          "obs_group.target_position_y_goal_state_81_83"
        ],
        "risk_tags": [],
        "schema_version": "derived_atom.v1",
        "semantic_role": "distance",
        "semantic_type": "scalar_signal",
        "source": "derived(distance)",
        "source_type": "derived",
        "target_value": null,
        "task_relevance": "stage_support",
        "threshold": null,
        "tier": "INFERRED",
        "units": null
      },
      {
        "atom_id": "derived.distance.obs_group_end_effector_position_y_agent_state_75_77_obs_group_palm_minus_object_y_relative_position_30_32",
        "confidence": 0.4,
        "controllability": "unknown",
        "corr_with_reward": 0.0,
        "direction": "decrease",
        "evidence_card": {
          "ablation": {},
          "atom_id": "derived.distance.obs_group_end_effector_position_y_agent_state_75_77_obs_group_palm_minus_object_y_relative_position_30_32",
          "computed_at_iter": 8,
          "computed_at_step": 0,
          "evidence_phase": "shadow_only",
          "promotion_score": 0.0,
          "risk_tags": [],
          "role": "untested",
          "schema_version": "atom_evidence_card.v1",
          "shadow": {
            "activation_rate": 0.5,
            "conditional_mi_given_parents": 0.09875894560332053,
            "mutual_information": 0.2695362139348083,
            "n_samples": 5000.0,
            "pearson_with_external": -0.6706280280084318,
            "spearman_with_external": -0.5587767087196418,
            "stage_activation_alignment": 0.0,
            "temporal_predictive_score": 0.0,
            "value_max": 8.392557938104696,
            "value_mean": 0.5995045369865194,
            "value_min": 0.030897857073834467,
            "value_std": 1.0535717496761698
          },
          "uncertainty": 0.5
        },
        "evidence_sources": [
          "typed_combinator.v1"
        ],
        "formula": "distance((obs[75], obs[76], obs[77],), (obs[30], obs[31], obs[32],))",
        "formula_ast": {
          "ast_repr": "Expression(body=Call(func=Name(id='distance', ctx=Load()), args=[Tuple(elts=[Subscript(value=Name(id='obs', ctx=Load()), slice=Constant(value=75), ctx=Load()), Subscript(value=Name(id='obs', ctx=Load()), slice=Constant(value=76), ctx=Load()), Subscript(value=Name(id='obs', ctx=Load()), slice=Constant(value=77), ctx=Load())], ctx=Load()), Tuple(elts=[Subscript(value=Name(id='obs', ctx=Load()), slice=Constant(value=30), ctx=Load()), Subscript(value=Name(id='obs', ctx=Load()), slice=Constant(value=31), ctx=Load()), Subscript(value=Name(id='obs', ctx=Load()), slice=Constant(value=32), ctx=Load())], ctx=Load())], keywords=[]))",
          "info_keys_used": [],
          "obs_indices_used": [
            30,
            31,
            32,
            75,
            76,
            77
          ]
        },
        "info_key": null,
        "kind": "progress",
        "obs_indices": [
          30,
          31,
          32,
          75,
          76,
          77
        ],
        "parent_atom_ids": [
          "obs_group.end_effector_position_y_agent_state_75_77",
          "obs_group.palm_minus_object_y_relative_position_30_32"
        ],
        "risk_tags": [],
        "schema_version": "derived_atom.v1",
        "semantic_role": "distance",
        "semantic_type": "scalar_signal",
        "source": "derived(distance)",
        "source_type": "derived",
        "target_value": null,
        "task_relevance": "stage_support",
        "threshold": null,
        "tier": "INFERRED",
        "units": null
      },
      {
        "atom_id": "derived.distance.obs_group_end_effector_position_y_agent_state_75_77_obs_group_palm_minus_target_y_relative_position_33_35",
        "confidence": 0.4,
        "controllability": "unknown",
        "corr_with_reward": 0.0,
        "direction": "decrease",
        "evidence_card": {
          "ablation": {},
          "atom_id": "derived.distance.obs_group_end_effector_position_y_agent_state_75_77_obs_group_palm_minus_target_y_relative_position_33_35",
          "computed_at_iter": 8,
          "computed_at_step": 0,
          "evidence_phase": "shadow_only",
          "promotion_score": 0.0,
          "risk_tags": [],
          "role": "untested",
          "schema_version": "atom_evidence_card.v1",
          "shadow": {
            "activation_rate": 0.5002,
            "conditional_mi_given_parents": 0.0594280201225064,
            "mutual_information": 0.09036953692783425,
            "n_samples": 5000.0,
            "pearson_with_external": 0.09846628301262829,
            "spearman_with_external": 0.10122535151952998,
            "stage_activation_alignment": 0.0,
            "temporal_predictive_score": 0.09838809202712008,
            "value_max": 0.40960480812235855,
            "value_mean": 0.293081669486285,
            "value_min": 0.20143968176299965,
            "value_std": 0.06086475295047337
          },
          "uncertainty": 0.5
        },
        "evidence_sources": [
          "typed_combinator.v1"
        ],
        "formula": "distance((obs[75], obs[76], obs[77],), (obs[33], obs[34], obs[35],))",
        "formula_ast": {
          "ast_repr": "Expression(body=Call(func=Name(id='distance', ctx=Load()), args=[Tuple(elts=[Subscript(value=Name(id='obs', ctx=Load()), slice=Constant(value=75), ctx=Load()), Subscript(value=Name(id='obs', ctx=Load()), slice=Constant(value=76), ctx=Load()), Subscript(value=Name(id='obs', ctx=Load()), slice=Constant(value=77), ctx=Load())], ctx=Load()), Tuple(elts=[Subscript(value=Name(id='obs', ctx=Load()), slice=Constant(value=33), ctx=Load()), Subscript(value=Name(id='obs', ctx=Load()), slice=Constant(value=34), ctx=Load()), Subscript(value=Name(id='obs', ctx=Load()), slice=Constant(value=35), ctx=Load())], ctx=Load())], keywords=[]))",
          "info_keys_used": [],
          "obs_indices_used": [
            33,
            34,
            35,
            75,
            76,
            77
          ]
        },
        "info_key": null,
        "kind": "progress",
        "obs_indices": [
          33,
          34,
          35,
          75,
          76,
          77
        ],
        "parent_atom_ids": [
          "obs_group.end_effector_position_y_agent_state_75_77",
          "obs_group.palm_minus_target_y_relative_position_33_35"
        ],
        "risk_tags": [],
        "schema_version": "derived_atom.v1",
        "semantic_role": "distance",
        "semantic_type": "scalar_signal",
        "source": "derived(distance)",
        "source_type": "derived",
        "target_value": null,
        "task_relevance": "stage_support",
        "threshold": null,
        "tier": "INFERRED",
        "units": null
      },
      {
        "atom_id": "derived.distance.obs_group_end_effector_position_y_agent_state_75_77_obs_group_object_minus_target_y_relative_position_36_38",
        "confidence": 0.4,
        "controllability": "unknown",
        "corr_with_reward": 0.0,
        "direction": "decrease",
        "evidence_card": {
          "ablation": {},
          "atom_id": "derived.distance.obs_group_end_effector_position_y_agent_state_75_77_obs_group_object_minus_target_y_relative_position_36_38",
          "computed_at_iter": 8,
          "computed_at_step": 0,
          "evidence_phase": "shadow_only",
          "promotion_score": 0.0,
          "risk_tags": [],
          "role": "untested",
          "schema_version": "atom_evidence_card.v1",
          "shadow": {
            "activation_rate": 0.5,
            "conditional_mi_given_parents": 0.09947165467883397,
            "mutual_information": 0.2700235935155831,
            "n_samples": 5000.0,
            "pearson_with_external": -0.6898771276128228,
            "spearman_with_external": -0.8175407988136317,
            "stage_activation_alignment": 0.0,
            "temporal_predictive_score": 0.0,
            "value_max": 9.181834922758203,
            "value_mean": 0.902388847183268,
            "value_min": 0.17822580446584657,
            "value_std": 1.1210773284555189
          },
          "uncertainty": 0.5
        },
        "evidence_sources": [
          "typed_combinator.v1"
        ],
        "formula": "distance((obs[75], obs[76], obs[77],), (obs[36], obs[37], obs[38],))",
        "formula_ast": {
          "ast_repr": "Expression(body=Call(func=Name(id='distance', ctx=Load()), args=[Tuple(elts=[Subscript(value=Name(id='obs', ctx=Load()), slice=Constant(value=75), ctx=Load()), Subscript(value=Name(id='obs', ctx=Load()), slice=Constant(value=76), ctx=Load()), Subscript(value=Name(id='obs', ctx=Load()), slice=Constant(value=77), ctx=Load())], ctx=Load()), Tuple(elts=[Subscript(value=Name(id='obs', ctx=Load()), slice=Constant(value=36), ctx=Load()), Subscript(value=Name(id='obs', ctx=Load()), slice=Constant(value=37), ctx=Load()), Subscript(value=Name(id='obs', ctx=Load()), slice=Constant(value=38), ctx=Load())], ctx=Load())], keywords=[]))",
          "info_keys_used": [],
          "obs_indices_used": [
            36,
            37,
            38,
            75,
            76,
            77
          ]
        },
        "info_key": null,
        "kind": "progress",
        "obs_indices": [
          36,
          37,
          38,
          75,
          76,
          77
        ],
        "parent_atom_ids": [
          "obs_group.end_effector_position_y_agent_state_75_77",
          "obs_group.object_minus_target_y_relative_position_36_38"
        ],
        "risk_tags": [],
        "schema_version": "derived_atom.v1",
        "semantic_role": "distance",
        "semantic_type": "scalar_signal",
        "source": "derived(distance)",
        "source_type": "derived",
        "target_value": null,
        "task_relevance": "stage_support",
        "threshold": null,
        "tier": "INFERRED",
        "units": null
      },
      {
        "atom_id": "derived.distance.obs_group_end_effector_position_y_agent_state_75_77_obs_group_object_position_x_object_state_78_80",
        "confidence": 0.4,
        "controllability": "unknown",
        "corr_with_reward": 0.0,
        "direction": "decrease",
        "evidence_card": {
          "ablation": {},
          "atom_id": "derived.distance.obs_group_end_effector_position_y_agent_state_75_77_obs_group_object_position_x_object_state_78_80",
          "computed_at_iter": 8,
          "computed_at_step": 0,
          "evidence_phase": "shadow_only",
          "promotion_score": 0.0,
          "risk_tags": [],
          "role": "untested",
          "schema_version": "atom_evidence_card.v1",
          "shadow": {
            "activation_rate": 0.5,
            "conditional_mi_given_parents": 0.09994459776515628,
            "mutual_information": 0.2760190485096777,
            "n_samples": 5000.0,
            "pearson_with_external": -0.6977284837814858,
            "spearman_with_external": -0.9159489980779597,
            "stage_activation_alignment": 0.0,
            "temporal_predictive_score": 0.0,
            "value_max": 9.171581837409532,
            "value_mean": 0.7710017789678998,
            "value_min": 0.04470283428369143,
            "value_std": 1.14836197088006
          },
          "uncertainty": 0.5
        },
        "evidence_sources": [
          "typed_combinator.v1"
        ],
        "formula": "distance((obs[75], obs[76], obs[77],), (obs[78], obs[79], obs[80],))",
        "formula_ast": {
          "ast_repr": "Expression(body=Call(func=Name(id='distance', ctx=Load()), args=[Tuple(elts=[Subscript(value=Name(id='obs', ctx=Load()), slice=Constant(value=75), ctx=Load()), Subscript(value=Name(id='obs', ctx=Load()), slice=Constant(value=76), ctx=Load()), Subscript(value=Name(id='obs', ctx=Load()), slice=Constant(value=77), ctx=Load())], ctx=Load()), Tuple(elts=[Subscript(value=Name(id='obs', ctx=Load()), slice=Constant(value=78), ctx=Load()), Subscript(value=Name(id='obs', ctx=Load()), slice=Constant(value=79), ctx=Load()), Subscript(value=Name(id='obs', ctx=Load()), slice=Constant(value=80), ctx=Load())], ctx=Load())], keywords=[]))",
          "info_keys_used": [],
          "obs_indices_used": [
            75,
            76,
            77,
            78,
            79,
            80
          ]
        },
        "info_key": null,
        "kind": "progress",
        "obs_indices": [
          75,
          76,
          77,
          78,
          79,
          80
        ],
        "parent_atom_ids": [
          "obs_group.end_effector_position_y_agent_state_75_77",
          "obs_group.object_position_x_object_state_78_80"
        ],
        "risk_tags": [],
        "schema_version": "derived_atom.v1",
        "semantic_role": "distance",
        "semantic_type": "scalar_signal",
        "source": "derived(distance)",
        "source_type": "derived",
        "target_value": null,
        "task_relevance": "stage_support",
        "threshold": null,
        "tier": "INFERRED",
        "units": null
      },
      {
        "atom_id": "derived.distance.obs_group_end_effector_position_y_agent_state_75_77_obs_group_target_position_y_goal_state_81_83",
        "confidence": 0.4,
        "controllability": "unknown",
        "corr_with_reward": 0.0,
        "direction": "decrease",
        "evidence_card": {
          "ablation": {},
          "atom_id": "derived.distance.obs_group_end_effector_position_y_agent_state_75_77_obs_group_target_position_y_goal_state_81_83",
          "computed_at_iter": 8,
          "computed_at_step": 0,
          "evidence_phase": "shadow_only",
          "promotion_score": 0.0,
          "risk_tags": [],
          "role": "untested",
          "schema_version": "atom_evidence_card.v1",
          "shadow": {
            "activation_rate": 0.5,
            "conditional_mi_given_parents": 0.05360617133213222,
            "mutual_information": 0.1016921100950781,
            "n_samples": 5000.0,
            "pearson_with_external": -0.3629291875101193,
            "spearman_with_external": -0.3892625936825037,
            "stage_activation_alignment": 0.0,
            "temporal_predictive_score": 0.0,
            "value_max": 1.07601789314023,
            "value_mean": 0.4227275763459995,
            "value_min": 0.06249704849416287,
            "value_std": 0.1783661249977904
          },
          "uncertainty": 0.5
        },
        "evidence_sources": [
          "typed_combinator.v1"
        ],
        "formula": "distance((obs[75], obs[76], obs[77],), (obs[81], obs[82], obs[83],))",
        "formula_ast": {
          "ast_repr": "Expression(body=Call(func=Name(id='distance', ctx=Load()), args=[Tuple(elts=[Subscript(value=Name(id='obs', ctx=Load()), slice=Constant(value=75), ctx=Load()), Subscript(value=Name(id='obs', ctx=Load()), slice=Constant(value=76), ctx=Load()), Subscript(value=Name(id='obs', ctx=Load()), slice=Constant(value=77), ctx=Load())], ctx=Load()), Tuple(elts=[Subscript(value=Name(id='obs', ctx=Load()), slice=Constant(value=81), ctx=Load()), Subscript(value=Name(id='obs', ctx=Load()), slice=Constant(value=82), ctx=Load()), Subscript(value=Name(id='obs', ctx=Load()), slice=Constant(value=83), ctx=Load())], ctx=Load())], keywords=[]))",
          "info_keys_used": [],
          "obs_indices_used": [
            75,
            76,
            77,
            81,
            82,
            83
          ]
        },
        "info_key": null,
        "kind": "progress",
        "obs_indices": [
          75,
          76,
          77,
          81,
          82,
          83
        ],
        "parent_atom_ids": [
          "obs_group.end_effector_position_y_agent_state_75_77",
          "obs_group.target_position_y_goal_state_81_83"
        ],
        "risk_tags": [],
        "schema_version": "derived_atom.v1",
        "semantic_role": "distance",
        "semantic_type": "scalar_signal",
        "source": "derived(distance)",
        "source_type": "derived",
        "target_value": null,
        "task_relevance": "stage_support",
        "threshold": null,
        "tier": "INFERRED",
        "units": null
      }
    ],
    "formulas": [
      {
        "atom_id": "derived.llm_semantic.derived_palm_object_euclidean_distance.5daa0133a2",
        "formula": "sqrt(obs[30]**2 + obs[31]**2 + obs[32]**2)",
        "parent_atom_ids": [
          "obs_group.palm_minus_object_y_relative_position_30_32",
          "obs.30",
          "obs.31",
          "obs.32"
        ],
        "semantic_role": "distance",
        "semantic_type": "scalar_signal"
      },
      {
        "atom_id": "derived.llm_semantic.derived_object_target_euclidean_distance.644e3894fa",
        "formula": "sqrt(obs[36]**2 + obs[37]**2 + obs[38]**2)",
        "parent_atom_ids": [
          "obs_group.object_minus_target_y_relative_position_36_38",
          "obs.36",
          "obs.37",
          "obs.38"
        ],
        "semantic_role": "distance",
        "semantic_type": "scalar_signal"
      },
      {
        "atom_id": "derived.llm_semantic.derived_palm_target_euclidean_distance.ce6ebc5c07",
        "formula": "sqrt(obs[33]**2 + obs[34]**2 + obs[35]**2)",
        "parent_atom_ids": [
          "obs_group.palm_minus_target_y_relative_position_33_35",
          "obs.33",
          "obs.34",
          "obs.35"
        ],
        "semantic_role": "distance",
        "semantic_type": "scalar_signal"
      },
      {
        "atom_id": "derived.llm_semantic.derived_hand_object_target_chain_distance.7b96f229a3",
        "formula": "sqrt(obs[30]**2 + obs[31]**2 + obs[32]**2) + sqrt(obs[36]**2 + obs[37]**2 + obs[38]**2)",
        "parent_atom_ids": [
          "obs_group.palm_minus_object_y_relative_position_30_32",
          "obs_group.object_minus_target_y_relative_position_36_38",
          "obs.30",
          "obs.31",
          "obs.32",
          "obs.36",
          "obs.37",
          "obs.38"
        ],
        "semantic_role": "aggregate_sum",
        "semantic_type": "scalar_signal"
      },
      {
        "atom_id": "derived.llm_semantic.derived_palm_object_vs_object_target_advantage.4847118ff6",
        "formula": "sqrt(obs[36]**2 + obs[37]**2 + obs[38]**2) - sqrt(obs[30]**2 + obs[31]**2 + obs[32]**2)",
        "parent_atom_ids": [
          "obs_group.palm_minus_object_y_relative_position_30_32",
          "obs_group.object_minus_target_y_relative_position_36_38",
          "obs.30",
          "obs.31",
          "obs.32",
          "obs.36",
          "obs.37",
          "obs.38"
        ],
        "semantic_role": "advantage",
        "semantic_type": "scalar_signal"
      },
      {
        "atom_id": "derived.llm_semantic.derived_object_lift_margin.5bc84cb231",
        "formula": "obs[80] - obs[82]",
        "parent_atom_ids": [
          "obs_group.object_position_x_object_state_78_80",
          "obs_group.target_position_y_goal_state_81_83",
          "obs.80",
          "obs.82"
        ],
        "semantic_role": "delta",
        "semantic_type": "scalar_signal"
      },
      {
        "atom_id": "derived.llm_semantic.derived_reach_transport_ratio.68b7550a24",
        "formula": "sqrt(obs[30]**2 + obs[31]**2 + obs[32]**2) / (sqrt(obs[36]**2 + obs[37]**2 + obs[38]**2) + 0.001)",
        "parent_atom_ids": [
          "obs_group.palm_minus_object_y_relative_position_30_32",
          "obs_group.object_minus_target_y_relative_position_36_38",
          "obs.30",
          "obs.31",
          "obs.32",
          "obs.36",
          "obs.37",
          "obs.38"
        ],
        "semantic_role": "ratio",
        "semantic_type": "scalar_signal"
      },
      {
        "atom_id": "derived.distance.obs_group_palm_minus_object_y_relative_position_30_32_obs_group_palm_minus_target_y_relative_position_33_35",
        "formula": "distance((obs[30], obs[31], obs[32],), (obs[33], obs[34], obs[35],))",
        "parent_atom_ids": [
          "obs_group.palm_minus_object_y_relative_position_30_32",
          "obs_group.palm_minus_target_y_relative_position_33_35"
        ],
        "semantic_role": "distance",
        "semantic_type": "scalar_signal"
      },
      {
        "atom_id": "derived.distance.obs_group_palm_minus_object_y_relative_position_30_32_obs_group_object_minus_target_y_relative_position_36_38",
        "formula": "distance((obs[30], obs[31], obs[32],), (obs[36], obs[37], obs[38],))",
        "parent_atom_ids": [
          "obs_group.palm_minus_object_y_relative_position_30_32",
          "obs_group.object_minus_target_y_relative_position_36_38"
        ],
        "semantic_role": "distance",
        "semantic_type": "scalar_signal"
      },
      {
        "atom_id": "derived.distance.obs_group_palm_minus_object_y_relative_position_30_32_obs_group_end_effector_position_y_agent_state_75_77",
        "formula": "distance((obs[30], obs[31], obs[32],), (obs[75], obs[76], obs[77],))",
        "parent_atom_ids": [
          "obs_group.palm_minus_object_y_relative_position_30_32",
          "obs_group.end_effector_position_y_agent_state_75_77"
        ],
        "semantic_role": "distance",
        "semantic_type": "scalar_signal"
      },
      {
        "atom_id": "derived.distance.obs_group_palm_minus_object_y_relative_position_30_32_obs_group_object_position_x_object_state_78_80",
        "formula": "distance((obs[30], obs[31], obs[32],), (obs[78], obs[79], obs[80],))",
        "parent_atom_ids": [
          "obs_group.palm_minus_object_y_relative_position_30_32",
          "obs_group.object_position_x_object_state_78_80"
        ],
        "semantic_role": "distance",
        "semantic_type": "scalar_signal"
      },
      {
        "atom_id": "derived.distance.obs_group_palm_minus_object_y_relative_position_30_32_obs_group_target_position_y_goal_state_81_83",
        "formula": "distance((obs[30], obs[31], obs[32],), (obs[81], obs[82], obs[83],))",
        "parent_atom_ids": [
          "obs_group.palm_minus_object_y_relative_position_30_32",
          "obs_group.target_position_y_goal_state_81_83"
        ],
        "semantic_role": "distance",
        "semantic_type": "scalar_signal"
      },
      {
        "atom_id": "derived.distance.obs_group_palm_minus_target_y_relative_position_33_35_obs_group_palm_minus_object_y_relative_position_30_32",
        "formula": "distance((obs[33], obs[34], obs[35],), (obs[30], obs[31], obs[32],))",
        "parent_atom_ids": [
          "obs_group.palm_minus_target_y_relative_position_33_35",
          "obs_group.palm_minus_object_y_relative_position_30_32"
        ],
        "semantic_role": "distance",
        "semantic_type": "scalar_signal"
      },
      {
        "atom_id": "derived.distance.obs_group_palm_minus_target_y_relative_position_33_35_obs_group_object_minus_target_y_relative_position_36_38",
        "formula": "distance((obs[33], obs[34], obs[35],), (obs[36], obs[37], obs[38],))",
        "parent_atom_ids": [
          "obs_group.palm_minus_target_y_relative_position_33_35",
          "obs_group.object_minus_target_y_relative_position_36_38"
        ],
        "semantic_role": "distance",
        "semantic_type": "scalar_signal"
      },
      {
        "atom_id": "derived.distance.obs_group_palm_minus_target_y_relative_position_33_35_obs_group_end_effector_position_y_agent_state_75_77",
        "formula": "distance((obs[33], obs[34], obs[35],), (obs[75], obs[76], obs[77],))",
        "parent_atom_ids": [
          "obs_group.palm_minus_target_y_relative_position_33_35",
          "obs_group.end_effector_position_y_agent_state_75_77"
        ],
        "semantic_role": "distance",
        "semantic_type": "scalar_signal"
      },
      {
        "atom_id": "derived.distance.obs_group_palm_minus_target_y_relative_position_33_35_obs_group_object_position_x_object_state_78_80",
        "formula": "distance((obs[33], obs[34], obs[35],), (obs[78], obs[79], obs[80],))",
        "parent_atom_ids": [
          "obs_group.palm_minus_target_y_relative_position_33_35",
          "obs_group.object_position_x_object_state_78_80"
        ],
        "semantic_role": "distance",
        "semantic_type": "scalar_signal"
      },
      {
        "atom_id": "derived.distance.obs_group_palm_minus_target_y_relative_position_33_35_obs_group_target_position_y_goal_state_81_83",
        "formula": "distance((obs[33], obs[34], obs[35],), (obs[81], obs[82], obs[83],))",
        "parent_atom_ids": [
          "obs_group.palm_minus_target_y_relative_position_33_35",
          "obs_group.target_position_y_goal_state_81_83"
        ],
        "semantic_role": "distance",
        "semantic_type": "scalar_signal"
      },
      {
        "atom_id": "derived.distance.obs_group_object_minus_target_y_relative_position_36_38_obs_group_palm_minus_object_y_relative_position_30_32",
        "formula": "distance((obs[36], obs[37], obs[38],), (obs[30], obs[31], obs[32],))",
        "parent_atom_ids": [
          "obs_group.object_minus_target_y_relative_position_36_38",
          "obs_group.palm_minus_object_y_relative_position_30_32"
        ],
        "semantic_role": "distance",
        "semantic_type": "scalar_signal"
      },
      {
        "atom_id": "derived.distance.obs_group_object_minus_target_y_relative_position_36_38_obs_group_palm_minus_target_y_relative_position_33_35",
        "formula": "distance((obs[36], obs[37], obs[38],), (obs[33], obs[34], obs[35],))",
        "parent_atom_ids": [
          "obs_group.object_minus_target_y_relative_position_36_38",
          "obs_group.palm_minus_target_y_relative_position_33_35"
        ],
        "semantic_role": "distance",
        "semantic_type": "scalar_signal"
      },
      {
        "atom_id": "derived.distance.obs_group_object_minus_target_y_relative_position_36_38_obs_group_end_effector_position_y_agent_state_75_77",
        "formula": "distance((obs[36], obs[37], obs[38],), (obs[75], obs[76], obs[77],))",
        "parent_atom_ids": [
          "obs_group.object_minus_target_y_relative_position_36_38",
          "obs_group.end_effector_position_y_agent_state_75_77"
        ],
        "semantic_role": "distance",
        "semantic_type": "scalar_signal"
      },
      {
        "atom_id": "derived.distance.obs_group_object_minus_target_y_relative_position_36_38_obs_group_object_position_x_object_state_78_80",
        "formula": "distance((obs[36], obs[37], obs[38],), (obs[78], obs[79], obs[80],))",
        "parent_atom_ids": [
          "obs_group.object_minus_target_y_relative_position_36_38",
          "obs_group.object_position_x_object_state_78_80"
        ],
        "semantic_role": "distance",
        "semantic_type": "scalar_signal"
      },
      {
        "atom_id": "derived.distance.obs_group_object_minus_target_y_relative_position_36_38_obs_group_target_position_y_goal_state_81_83",
        "formula": "distance((obs[36], obs[37], obs[38],), (obs[81], obs[82], obs[83],))",
        "parent_atom_ids": [
          "obs_group.object_minus_target_y_relative_position_36_38",
          "obs_group.target_position_y_goal_state_81_83"
        ],
        "semantic_role": "distance",
        "semantic_type": "scalar_signal"
      },
      {
        "atom_id": "derived.distance.obs_group_end_effector_position_y_agent_state_75_77_obs_group_palm_minus_object_y_relative_position_30_32",
        "formula": "distance((obs[75], obs[76], obs[77],), (obs[30], obs[31], obs[32],))",
        "parent_atom_ids": [
          "obs_group.end_effector_position_y_agent_state_75_77",
          "obs_group.palm_minus_object_y_relative_position_30_32"
        ],
        "semantic_role": "distance",
        "semantic_type": "scalar_signal"
      },
      {
        "atom_id": "derived.distance.obs_group_end_effector_position_y_agent_state_75_77_obs_group_palm_minus_target_y_relative_position_33_35",
        "formula": "distance((obs[75], obs[76], obs[77],), (obs[33], obs[34], obs[35],))",
        "parent_atom_ids": [
          "obs_group.end_effector_position_y_agent_state_75_77",
          "obs_group.palm_minus_target_y_relative_position_33_35"
        ],
        "semantic_role": "distance",
        "semantic_type": "scalar_signal"
      },
      {
        "atom_id": "derived.distance.obs_group_end_effector_position_y_agent_state_75_77_obs_group_object_minus_target_y_relative_position_36_38",
        "formula": "distance((obs[75], obs[76], obs[77],), (obs[36], obs[37], obs[38],))",
        "parent_atom_ids": [
          "obs_group.end_effector_position_y_agent_state_75_77",
          "obs_group.object_minus_target_y_relative_position_36_38"
        ],
        "semantic_role": "distance",
        "semantic_type": "scalar_signal"
      },
      {
        "atom_id": "derived.distance.obs_group_end_effector_position_y_agent_state_75_77_obs_group_object_position_x_object_state_78_80",
        "formula": "distance((obs[75], obs[76], obs[77],), (obs[78], obs[79], obs[80],))",
        "parent_atom_ids": [
          "obs_group.end_effector_position_y_agent_state_75_77",
          "obs_group.object_position_x_object_state_78_80"
        ],
        "semantic_role": "distance",
        "semantic_type": "scalar_signal"
      },
      {
        "atom_id": "derived.distance.obs_group_end_effector_position_y_agent_state_75_77_obs_group_target_position_y_goal_state_81_83",
        "formula": "distance((obs[75], obs[76], obs[77],), (obs[81], obs[82], obs[83],))",
        "parent_atom_ids": [
          "obs_group.end_effector_position_y_agent_state_75_77",
          "obs_group.target_position_y_goal_state_81_83"
        ],
        "semantic_role": "distance",
        "semantic_type": "scalar_signal"
      }
    ],
    "included_atom_ids": [
      "derived.llm_semantic.derived_palm_object_euclidean_distance.5daa0133a2",
      "derived.llm_semantic.derived_object_target_euclidean_distance.644e3894fa",
      "derived.llm_semantic.derived_palm_target_euclidean_distance.ce6ebc5c07",
      "derived.llm_semantic.derived_hand_object_target_chain_distance.7b96f229a3",
      "derived.llm_semantic.derived_palm_object_vs_object_target_advantage.4847118ff6",
      "derived.llm_semantic.derived_object_lift_margin.5bc84cb231",
      "derived.llm_semantic.derived_reach_transport_ratio.68b7550a24",
      "derived.distance.obs_group_palm_minus_object_y_relative_position_30_32_obs_group_palm_minus_target_y_relative_position_33_35",
      "derived.distance.obs_group_palm_minus_object_y_relative_position_30_32_obs_group_object_minus_target_y_relative_position_36_38",
      "derived.distance.obs_group_palm_minus_object_y_relative_position_30_32_obs_group_end_effector_position_y_agent_state_75_77",
      "derived.distance.obs_group_palm_minus_object_y_relative_position_30_32_obs_group_object_position_x_object_state_78_80",
      "derived.distance.obs_group_palm_minus_object_y_relative_position_30_32_obs_group_target_position_y_goal_state_81_83",
      "derived.distance.obs_group_palm_minus_target_y_relative_position_33_35_obs_group_palm_minus_object_y_relative_position_30_32",
      "derived.distance.obs_group_palm_minus_target_y_relative_position_33_35_obs_group_object_minus_target_y_relative_position_36_38",
      "derived.distance.obs_group_palm_minus_target_y_relative_position_33_35_obs_group_end_effector_position_y_agent_state_75_77",
      "derived.distance.obs_group_palm_minus_target_y_relative_position_33_35_obs_group_object_position_x_object_state_78_80",
      "derived.distance.obs_group_palm_minus_target_y_relative_position_33_35_obs_group_target_position_y_goal_state_81_83",
      "derived.distance.obs_group_object_minus_target_y_relative_position_36_38_obs_group_palm_minus_object_y_relative_position_30_32",
      "derived.distance.obs_group_object_minus_target_y_relative_position_36_38_obs_group_palm_minus_target_y_relative_position_33_35",
      "derived.distance.obs_group_object_minus_target_y_relative_position_36_38_obs_group_end_effector_position_y_agent_state_75_77",
      "derived.distance.obs_group_object_minus_target_y_relative_position_36_38_obs_group_object_position_x_object_state_78_80",
      "derived.distance.obs_group_object_minus_target_y_relative_position_36_38_obs_group_target_position_y_goal_state_81_83",
      "derived.distance.obs_group_end_effector_position_y_agent_state_75_77_obs_group_palm_minus_object_y_relative_position_30_32",
      "derived.distance.obs_group_end_effector_position_y_agent_state_75_77_obs_group_palm_minus_target_y_relative_position_33_35",
      "derived.distance.obs_group_end_effector_position_y_agent_state_75_77_obs_group_object_minus_target_y_relative_position_36_38",
      "derived.distance.obs_group_end_effector_position_y_agent_state_75_77_obs_group_object_position_x_object_state_78_80",
      "derived.distance.obs_group_end_effector_position_y_agent_state_75_77_obs_group_target_position_y_goal_state_81_83"
    ],
    "obs_dim_raw": 84,
    "obs_dim_total": 111,
    "observation_information_policy": {
      "authority": "artifact_union_explicit_state_contracts",
      "diagnostic_only_info_keys": [
        "oracle_stage_controlled_lift",
        "oracle_stage_goal",
        "oracle_stage_reach",
        "oracle_stage_transport",
        "public_success",
        "success"
      ],
      "forbid_info_access": false,
      "schema_version": "autorl.runtime_information_policy.v1"
    },
    "parent_obs_indices_used": [
      30,
      31,
      32,
      33,
      34,
      35,
      36,
      37,
      38,
      75,
      76,
      77,
      78,
      79,
      80,
      81,
      82,
      83
    ],
    "promotion_score": 0.1368450303883401,
    "repr_id": "repr.minimal_verified.v1",
    "representation_set": {
      "construction_policy": "minimal_verified",
      "derived_atom_ids": [
        "derived.llm_semantic.derived_palm_object_euclidean_distance.5daa0133a2",
        "derived.llm_semantic.derived_object_target_euclidean_distance.644e3894fa",
        "derived.llm_semantic.derived_palm_target_euclidean_distance.ce6ebc5c07",
        "derived.llm_semantic.derived_hand_object_target_chain_distance.7b96f229a3",
        "derived.llm_semantic.derived_palm_object_vs_object_target_advantage.4847118ff6",
        "derived.llm_semantic.derived_object_lift_margin.5bc84cb231",
        "derived.llm_semantic.derived_reach_transport_ratio.68b7550a24",
        "derived.distance.obs_group_palm_minus_object_y_relative_position_30_32_obs_group_palm_minus_target_y_relative_position_33_35",
        "derived.distance.obs_group_palm_minus_object_y_relative_position_30_32_obs_group_object_minus_target_y_relative_position_36_38",
        "derived.distance.obs_group_palm_minus_object_y_relative_position_30_32_obs_group_end_effector_position_y_agent_state_75_77",
        "derived.distance.obs_group_palm_minus_object_y_relative_position_30_32_obs_group_object_position_x_object_state_78_80",
        "derived.distance.obs_group_palm_minus_object_y_relative_position_30_32_obs_group_target_position_y_goal_state_81_83",
        "derived.distance.obs_group_palm_minus_target_y_relative_position_33_35_obs_group_palm_minus_object_y_relative_position_30_32",
        "derived.distance.obs_group_palm_minus_target_y_relative_position_33_35_obs_group_object_minus_target_y_relative_position_36_38",
        "derived.distance.obs_group_palm_minus_target_y_relative_position_33_35_obs_group_end_effector_position_y_agent_state_75_77",
        "derived.distance.obs_group_palm_minus_target_y_relative_position_33_35_obs_group_object_position_x_object_state_78_80",
        "derived.distance.obs_group_palm_minus_target_y_relative_position_33_35_obs_group_target_position_y_goal_state_81_83",
        "derived.distance.obs_group_object_minus_target_y_relative_position_36_38_obs_group_palm_minus_object_y_relative_position_30_32",
        "derived.distance.obs_group_object_minus_target_y_relative_position_36_38_obs_group_palm_minus_target_y_relative_position_33_35",
        "derived.distance.obs_group_object_minus_target_y_relative_position_36_38_obs_group_end_effector_position_y_agent_state_75_77",
        "derived.distance.obs_group_object_minus_target_y_relative_position_36_38_obs_group_object_position_x_object_state_78_80",
        "derived.distance.obs_group_object_minus_target_y_relative_position_36_38_obs_group_target_position_y_goal_state_81_83",
        "derived.distance.obs_group_end_effector_position_y_agent_state_75_77_obs_group_palm_minus_object_y_relative_position_30_32",
        "derived.distance.obs_group_end_effector_position_y_agent_state_75_77_obs_group_palm_minus_target_y_relative_position_33_35",
        "derived.distance.obs_group_end_effector_position_y_agent_state_75_77_obs_group_object_minus_target_y_relative_position_36_38",
        "derived.distance.obs_group_end_effector_position_y_agent_state_75_77_obs_group_object_position_x_object_state_78_80",
        "derived.distance.obs_group_end_effector_position_y_agent_state_75_77_obs_group_target_position_y_goal_state_81_83"
      ],
      "evidence_card": {
        "ablation_score": 0.0,
        "computed_at_iter": 0,
        "constituent_atom_ids": [
          "derived.llm_semantic.derived_palm_object_euclidean_distance.5daa0133a2",
          "derived.llm_semantic.derived_object_target_euclidean_distance.644e3894fa",
          "derived.llm_semantic.derived_palm_target_euclidean_distance.ce6ebc5c07",
          "derived.llm_semantic.derived_hand_object_target_chain_distance.7b96f229a3",
          "derived.llm_semantic.derived_palm_object_vs_object_target_advantage.4847118ff6",
          "derived.llm_semantic.derived_object_lift_margin.5bc84cb231",
          "derived.llm_semantic.derived_reach_transport_ratio.68b7550a24",
          "derived.distance.obs_group_palm_minus_object_y_relative_position_30_32_obs_group_palm_minus_target_y_relative_position_33_35",
          "derived.distance.obs_group_palm_minus_object_y_relative_position_30_32_obs_group_object_minus_target_y_relative_position_36_38",
          "derived.distance.obs_group_palm_minus_object_y_relative_position_30_32_obs_group_end_effector_position_y_agent_state_75_77",
          "derived.distance.obs_group_palm_minus_object_y_relative_position_30_32_obs_group_object_position_x_object_state_78_80",
          "derived.distance.obs_group_palm_minus_object_y_relative_position_30_32_obs_group_target_position_y_goal_state_81_83",
          "derived.distance.obs_group_palm_minus_target_y_relative_position_33_35_obs_group_palm_minus_object_y_relative_position_30_32",
          "derived.distance.obs_group_palm_minus_target_y_relative_position_33_35_obs_group_object_minus_target_y_relative_position_36_38",
          "derived.distance.obs_group_palm_minus_target_y_relative_position_33_35_obs_group_end_effector_position_y_agent_state_75_77",
          "derived.distance.obs_group_palm_minus_target_y_relative_position_33_35_obs_group_object_position_x_object_state_78_80",
          "derived.distance.obs_group_palm_minus_target_y_relative_position_33_35_obs_group_target_position_y_goal_state_81_83",
          "derived.distance.obs_group_object_minus_target_y_relative_position_36_38_obs_group_palm_minus_object_y_relative_position_30_32",
          "derived.distance.obs_group_object_minus_target_y_relative_position_36_38_obs_group_palm_minus_target_y_relative_position_33_35",
          "derived.distance.obs_group_object_minus_target_y_relative_position_36_38_obs_group_end_effector_position_y_agent_state_75_77",
          "derived.distance.obs_group_object_minus_target_y_relative_position_36_38_obs_group_object_position_x_object_state_78_80",
          "derived.distance.obs_group_object_minus_target_y_relative_position_36_38_obs_group_target_position_y_goal_state_81_83",
          "derived.distance.obs_group_end_effector_position_y_agent_state_75_77_obs_group_palm_minus_object_y_relative_position_30_32",
          "derived.distance.obs_group_end_effector_position_y_agent_state_75_77_obs_group_palm_minus_target_y_relative_position_33_35",
          "derived.distance.obs_group_end_effector_position_y_agent_state_75_77_obs_group_object_minus_target_y_relative_position_36_38",
          "derived.distance.obs_group_end_effector_position_y_agent_state_75_77_obs_group_object_position_x_object_state_78_80",
          "derived.distance.obs_group_end_effector_position_y_agent_state_75_77_obs_group_target_position_y_goal_state_81_83"
        ],
        "construction_policy": "minimal_verified",
        "derived_atom_ids": [
          "derived.llm_semantic.derived_palm_object_euclidean_distance.5daa0133a2",
          "derived.llm_semantic.derived_object_target_euclidean_distance.644e3894fa",
          "derived.llm_semantic.derived_palm_target_euclidean_distance.ce6ebc5c07",
          "derived.llm_semantic.derived_hand_object_target_chain_distance.7b96f229a3",
          "derived.llm_semantic.derived_palm_object_vs_object_target_advantage.4847118ff6",
          "derived.llm_semantic.derived_object_lift_margin.5bc84cb231",
          "derived.llm_semantic.derived_reach_transport_ratio.68b7550a24",
          "derived.distance.obs_group_palm_minus_object_y_relative_position_30_32_obs_group_palm_minus_target_y_relative_position_33_35",
          "derived.distance.obs_group_palm_minus_object_y_relative_position_30_32_obs_group_object_minus_target_y_relative_position_36_38",
          "derived.distance.obs_group_palm_minus_object_y_relative_position_30_32_obs_group_end_effector_position_y_agent_state_75_77",
          "derived.distance.obs_group_palm_minus_object_y_relative_position_30_32_obs_group_object_position_x_object_state_78_80",
          "derived.distance.obs_group_palm_minus_object_y_relative_position_30_32_obs_group_target_position_y_goal_state_81_83",
          "derived.distance.obs_group_palm_minus_target_y_relative_position_33_35_obs_group_palm_minus_object_y_relative_position_30_32",
          "derived.distance.obs_group_palm_minus_target_y_relative_position_33_35_obs_group_object_minus_target_y_relative_position_36_38",
          "derived.distance.obs_group_palm_minus_target_y_relative_position_33_35_obs_group_end_effector_position_y_agent_state_75_77",
          "derived.distance.obs_group_palm_minus_target_y_relative_position_33_35_obs_group_object_position_x_object_state_78_80",
          "derived.distance.obs_group_palm_minus_target_y_relative_position_33_35_obs_group_target_position_y_goal_state_81_83",
          "derived.distance.obs_group_object_minus_target_y_relative_position_36_38_obs_group_palm_minus_object_y_relative_position_30_32",
          "derived.distance.obs_group_object_minus_target_y_relative_position_36_38_obs_group_palm_minus_target_y_relative_position_33_35",
          "derived.distance.obs_group_object_minus_target_y_relative_position_36_38_obs_group_end_effector_position_y_agent_state_75_77",
          "derived.distance.obs_group_object_minus_target_y_relative_position_36_38_obs_group_object_position_x_object_state_78_80",
          "derived.distance.obs_group_object_minus_target_y_relative_position_36_38_obs_group_target_position_y_goal_state_81_83",
          "derived.distance.obs_group_end_effector_position_y_agent_state_75_77_obs_group_palm_minus_object_y_relative_position_30_32",
          "derived.distance.obs_group_end_effector_position_y_agent_state_75_77_obs_group_palm_minus_target_y_relative_position_33_35",
          "derived.distance.obs_group_end_effector_position_y_agent_state_75_77_obs_group_object_minus_target_y_relative_position_36_38",
          "derived.distance.obs_group_end_effector_position_y_agent_state_75_77_obs_group_object_position_x_object_state_78_80",
          "derived.distance.obs_group_end_effector_position_y_agent_state_75_77_obs_group_target_position_y_goal_state_81_83"
        ],
        "evidence_phase": "shadow_only",
        "failure_reasons": [],
        "promotion_score": 0.1368450303883401,
        "repr_id": "repr.minimal_verified.v1",
        "role": "candidate",
        "schema_version": "representation_evidence_card.v1",
        "shadow_score": 0.2736900607766802,
        "uncertainty": 0.5
      },
      "excluded_atom_ids": [],
      "included_atom_ids": [
        "derived.llm_semantic.derived_palm_object_euclidean_distance.5daa0133a2",
        "derived.llm_semantic.derived_object_target_euclidean_distance.644e3894fa",
        "derived.llm_semantic.derived_palm_target_euclidean_distance.ce6ebc5c07",
        "derived.llm_semantic.derived_hand_object_target_chain_distance.7b96f229a3",
        "derived.llm_semantic.derived_palm_object_vs_object_target_advantage.4847118ff6",
        "derived.llm_semantic.derived_object_lift_margin.5bc84cb231",
        "derived.llm_semantic.derived_reach_transport_ratio.68b7550a24",
        "derived.distance.obs_group_palm_minus_object_y_relative_position_30_32_obs_group_palm_minus_target_y_relative_position_33_35",
        "derived.distance.obs_group_palm_minus_object_y_relative_position_30_32_obs_group_object_minus_target_y_relative_position_36_38",
        "derived.distance.obs_group_palm_minus_object_y_relative_position_30_32_obs_group_end_effector_position_y_agent_state_75_77",
        "derived.distance.obs_group_palm_minus_object_y_relative_position_30_32_obs_group_object_position_x_object_state_78_80",
        "derived.distance.obs_group_palm_minus_object_y_relative_position_30_32_obs_group_target_position_y_goal_state_81_83",
        "derived.distance.obs_group_palm_minus_target_y_relative_position_33_35_obs_group_palm_minus_object_y_relative_position_30_32",
        "derived.distance.obs_group_palm_minus_target_y_relative_position_33_35_obs_group_object_minus_target_y_relative_position_36_38",
        "derived.distance.obs_group_palm_minus_target_y_relative_position_33_35_obs_group_end_effector_position_y_agent_state_75_77",
        "derived.distance.obs_group_palm_minus_target_y_relative_position_33_35_obs_group_object_position_x_object_state_78_80",
        "derived.distance.obs_group_palm_minus_target_y_relative_position_33_35_obs_group_target_position_y_goal_state_81_83",
        "derived.distance.obs_group_object_minus_target_y_relative_position_36_38_obs_group_palm_minus_object_y_relative_position_30_32",
        "derived.distance.obs_group_object_minus_target_y_relative_position_36_38_obs_group_palm_minus_target_y_relative_position_33_35",
        "derived.distance.obs_group_object_minus_target_y_relative_position_36_38_obs_group_end_effector_position_y_agent_state_75_77",
        "derived.distance.obs_group_object_minus_target_y_relative_position_36_38_obs_group_object_position_x_object_state_78_80",
        "derived.distance.obs_group_object_minus_target_y_relative_position_36_38_obs_group_target_position_y_goal_state_81_83",
        "derived.distance.obs_group_end_effector_position_y_agent_state_75_77_obs_group_palm_minus_object_y_relative_position_30_32",
        "derived.distance.obs_group_end_effector_position_y_agent_state_75_77_obs_group_palm_minus_target_y_relative_position_33_35",
        "derived.distance.obs_group_end_effector_position_y_agent_state_75_77_obs_group_object_minus_target_y_relative_position_36_38",
        "derived.distance.obs_group_end_effector_position_y_agent_state_75_77_obs_group_object_position_x_object_state_78_80",
        "derived.distance.obs_group_end_effector_position_y_agent_state_75_77_obs_group_target_position_y_goal_state_81_83"
      ],
      "obs_dim_raw": 84,
      "obs_dim_total": 111,
      "repr_id": "repr.minimal_verified.v1",
      "schema_version": "representation_set.v1"
    },
    "schema_version": "obs_schema.representation_set.v1"
  },
  "spec_sha": "sha256:e38a59e3f7c44501be8a875e22cc89607620676493a843b557811dc6f987e57c"
}

==> anc/FARL/reproduction/selected_designs/hand_st/reward.json <==
{
  "archived_at": null,
  "canonical_interface_hash": "sha256:7733c7c9e3f3e492f11c1c9339529d5a547c77a262355cc4c523453228bf090e",
  "created_at": "2026-09-17T15:58:15.940977+00:00",
  "created_by": {
    "iteration": 11,
    "module": "user_selected_search_rung_transition",
    "source_payload_receipt": "./outputs/live_hand_p1_cold_1m_20260913/attempt_002/runs/adroit_hand_relocate_p1_seed0_20260913_030234/adaptive_protocol/candidate_payloads/iter8_trial2.json"
  },
  "files": {},
  "generation_id": 1,
  "id": "reward.general_transition.70bebb5c59ed.v1",
  "lineage": [],
  "outcome": {},
  "parent_id": null,
  "promoted": false,
  "schema_version": "stack_artifact.v1",
  "slot": "reward",
  "spec": {
    "reward_program": {
      "grounding_tier": "PROPOSED_GENERAL",
      "hypothesis_contract": {
        "compatible_algorithm_properties": [
          "algorithms robust to mixed-scale reward terms",
          "native-initialized training pipelines",
          "off-policy replay where residual shaping can refine existing behavior"
        ],
        "distinguishing_prediction": "Compared with unconditional native-plus-public mixtures, this reward should leave early reaching behavior closer to native policy style while showing better sustained object control after first lift.",
        "expected_events": [
          "native-like approach behavior",
          "publicly reinforced stabilization after lift",
          "tighter hand-object coupling near target",
          "fewer late-stage drops"
        ],
        "falsification_condition": "If performance gains, if any, arise equally when the same residual terms are applied before lifting, then the conditional-residual mechanism is false.",
        "mechanism_claim": "Conditioning residual shaping on a lifted-and-controlled regime preserves beneficial native shaping while injecting targeted bias only during carry, improving sample efficiency without distorting reach behavior.",
        "minimum_fidelity": 100000,
        "minimum_fidelity_normalization": "declared_environment_steps",
        "minimum_fidelity_raw_declaration": 100000,
        "minimum_fidelity_unit": "environment_steps",
        "predicted_behavior": "The agent will inherit native reach/grasp tendencies but become more conservative about maintaining control once the object is airborne.",
        "proxy_risks": [
          "if native reward is already sufficient this may add little",
          "lift threshold miscalibration can delay residual activation",
          "policy may overfit to lifted regime and neglect acquisition"
        ],
        "reward_family": "conditional_native_residual_alignment",
        "semantic_authority": "unvalidated_prediction",
        "target_stage_ids": [
          "stage.1.controlled_lift",
          "stage.2.transport_to_target",
          "stage.3.relocate_goal"
        ],
        "temporal_role": "maintenance"
      },
      "primitive_compositions": [
        {
          "family": "general_transition_program",
          "grounding_tier": "PROPOSED_GENERAL",
          "hypothesis_contract": {
            "compatible_algorithm_properties": [
              "algorithms robust to mixed-scale reward terms",
              "native-initialized training pipelines",
              "off-policy replay where residual shaping can refine existing behavior"
            ],
            "distinguishing_prediction": "Compared with unconditional native-plus-public mixtures, this reward should leave early reaching behavior closer to native policy style while showing better sustained object control after first lift.",
            "expected_events": [
              "native-like approach behavior",
              "publicly reinforced stabilization after lift",
              "tighter hand-object coupling near target",
              "fewer late-stage drops"
            ],
            "falsification_condition": "If performance gains, if any, arise equally when the same residual terms are applied before lifting, then the conditional-residual mechanism is false.",
            "mechanism_claim": "Conditioning residual shaping on a lifted-and-controlled regime preserves beneficial native shaping while injecting targeted bias only during carry, improving sample efficiency without distorting reach behavior.",
            "minimum_fidelity": 100000,
            "minimum_fidelity_normalization": "declared_environment_steps",
            "minimum_fidelity_raw_declaration": 100000,
            "minimum_fidelity_unit": "environment_steps",
            "predicted_behavior": "The agent will inherit native reach/grasp tendencies but become more conservative about maintaining control once the object is airborne.",
            "proxy_risks": [
              "if native reward is already sufficient this may add little",
              "lift threshold miscalibration can delay residual activation",
              "policy may overfit to lifted regime and neglect acquisition"
            ],
            "reward_family": "conditional_native_residual_alignment",
            "semantic_authority": "unvalidated_prediction",
            "target_stage_ids": [
              "stage.1.controlled_lift",
              "stage.2.transport_to_target",
              "stage.3.relocate_goal"
            ],
            "temporal_role": "maintenance"
          },
          "pretraining_activation_audit": {
            "admissible": true,
            "all_zero": false,
            "errors": [],
            "execution_count": 8,
            "execution_sandbox": true,
            "expected_execution_count": 8,
            "fabricated_info_keys": false,
            "information_firewall": false,
            "next_state_info_keys_observed": [
              "adroit_env_id",
              "native_reward",
              "oracle_stage_controlled_lift",
              "oracle_stage_goal",
              "oracle_stage_reach",
              "oracle_stage_transport",
              "public_object_height",
              "public_object_target_distance",
              "public_palm_object_distance",
              "public_palm_target_distance",
              "public_success",
              "success"
            ],
            "probe_source": "actual_env_reset_step_transitions",
            "reward_max": -0.02557537704706192,
            "reward_min": -0.026953648775815964,
            "runtime_interface_audit": {
              "accesses": {
                "next_state": {
                  "dynamic_accesses": [],
                  "enumerates_mapping": false,
                  "optional_literal_keys": [],
                  "required_literal_keys": [
                    "public_object_height",
                    "public_object_target_distance",
                    "public_palm_object_distance"
                  ]
                },
                "state": {
                  "dynamic_accesses": [],
                  "enumerates_mapping": false,
                  "optional_literal_keys": [],
                  "required_literal_keys": []
                }
              },
              "canonical_interface_hash": "sha256:7733c7c9e3f3e492f11c1c9339529d5a547c77a262355cc4c523453228bf090e",
              "diagnostic_only_info_keys": [
                "oracle_stage_controlled_lift",
                "oracle_stage_goal",
                "oracle_stage_reach",
                "oracle_stage_transport",
                "public_success",
                "success"
              ],
              "schema_version": "v9.reward_runtime_interface_audit.v1",
              "valid": true,
              "violations": []
            },
            "schema_version": "v9.general_reward_activation.v2",
            "semantic_authority": "none",
            "state_info_keys_observed": [
              "adroit_env_id",
              "native_reward",
              "oracle_stage_controlled_lift",
              "oracle_stage_goal",
              "oracle_stage_reach",
              "oracle_stage_transport",
              "public_object_height",
              "public_object_target_distance",
              "public_palm_object_distance",
              "public_palm_target_distance",
              "public_success",
              "success"
            ],
            "status": "PASS",
            "warning": ""
          },
          "proposal_integrity": {
            "ast_nodes": 129,
            "compiled_source_sha256": "sha256:70bebb5c59ed625f8181310c6e26f11830a60de2a9cdca0668c09c69aa60893a",
            "general_transition_signature": {
              "attributes": [
                "info",
                "native_reward"
              ],
              "comparison_count": 2,
              "function_count": 1,
              "has_bounded_iteration": false,
              "has_conditionals": true,
              "loaded_names": [
                "controlled",
                "lifted",
                "max",
                "next_state",
                "nh",
                "npo",
                "nr",
                "nto",
                "reward"
              ],
              "reads_action": false,
              "reads_candidate_memory": false,
              "reads_native_reward": true,
              "reads_next_state_info": true,
              "reads_next_state_observation": false,
              "reads_state_info": false,
              "reads_state_observation": false,
              "reads_step_fraction": false
            },
            "proposal_sha256": "sha256:70bebb5c59ed625f8181310c6e26f11830a60de2a9cdca0668c09c69aa60893a",
            "schema_version": "v9.general_reward_integrity.v1",
            "semantic_ast_sha256": "sha256:a85d3bc8b63a67de96148223869b1615a97c0812c2763928e6cb9fc4079515e4",
            "source_bytes": 511
          },
          "proposal_lineage": {
            "identity_policy": "final_validated_source_is_atomic_proposal; original_and_repairs_are_audited",
            "original_source_sha256": "sha256:70bebb5c59ed625f8181310c6e26f11830a60de2a9cdca0668c09c69aa60893a",
            "repair_count": 0,
            "repairs": []
          },
          "semantic_validation_state": "UNVALIDATED",
          "source_code": "def compute_reward(state, action, next_state):\n    nr = next_state.native_reward\n    nh = next_state.info['public_object_height']\n    npo = next_state.info['public_palm_object_distance']\n    nto = next_state.info['public_object_target_distance']\n\n    lifted = 1.0 if nh > 0.04 else 0.0\n    controlled = 1.0 if npo < 0.10 else 0.0\n\n    reward = 0.5 * nr\n    reward += 3.0 * lifted * controlled\n    reward += 2.0 * lifted * max(0.15 - nto, 0.0)\n    reward -= 2.5 * lifted * max(npo - 0.12, 0.0)\n\n    return reward",
          "source_contract": {
            "allowed_inputs": [
              "state.observation",
              "next_state.observation",
              "action",
              "state.step_fraction",
              "next_state.step_fraction",
              "state.memory (candidate-owned event memory)",
              "state.info",
              "next_state.info",
              "state.native_reward",
              "next_state.native_reward"
            ],
            "execution_sandbox": "bounded_pure_numeric_program",
            "information_firewall": false,
            "schema_version": "v9.general_transition_input.v1",
            "semantic_training_admission_firewall": false
          }
        }
      ],
      "proposal_preservation": {
        "policy": "atomic_exact_source_or_reject",
        "semantic_lowering_allowed": false,
        "term_stripping_allowed": false
      },
      "rationale": "Rather than simply adding native reward to public shaping, this family trusts the native signal globally but adds residual emphasis only in the lifted, controlled regime. The mechanism is that public shaping resolves ambiguity specifically where native reward may underconstrain transport stability.",
      "reward_information_policy": {
        "authority": "artifact_union_explicit_state_contracts",
        "diagnostic_only_info_keys": [
          "oracle_stage_controlled_lift",
          "oracle_stage_goal",
          "oracle_stage_reach",
          "oracle_stage_transport",
          "public_success",
          "success"
        ],
        "forbid_info_access": false,
        "held_out_final_omr_reward_access": "forbidden",
        "runtime_enforcement": "filtered_before_every_reward_reader",
        "schema_version": "autorl.runtime_information_policy.v1",
        "stage_omr_reward_access": "forbidden_all_regimes"
      },
      "schema_version": "autorl.reward_program.v9",
      "semantic_evidence": {
        "promotion_authority": "held_out_final_omr_lcb_only",
        "stage_omr_ranking_weight": 0.0,
        "state": "UNVALIDATED"
      }
    }
  },
  "spec_sha": "sha256:1121d2ad0e500cb66826497ef5b6bb7653e72bde07cf8e7e61cd8387afbd39e0"
}

==> anc/FARL/reproduction/selected_designs/hand_st/runtime_interface_contract.v1.json <==
{
  "action_space": {
    "dtype": "float32",
    "shape": [
      30
    ],
    "type": "Box"
  },
  "adapter_sha256": "sha256:64d5cc4d13a5eeb1a0b78a775f897dba0c2b5cb4768090c1756470bbc6759c97",
  "canonical_interface_hash": "sha256:7733c7c9e3f3e492f11c1c9339529d5a547c77a262355cc4c523453228bf090e",
  "evidence_policy": "actual_reset_and_step_outputs_no_fabricated_info_keys",
  "interface_commit_id": "8dc99fe8450e4ba7b61fc461502a5615",
  "interface_generation_id": 1,
  "observation_space": {
    "dtype": "float32",
    "shape": [
      84
    ],
    "type": "Box"
  },
  "probe_transition_count": 5,
  "reset_info": {
    "keys_always": [
      "adroit_env_id",
      "native_reward",
      "oracle_stage_controlled_lift",
      "oracle_stage_goal",
      "oracle_stage_reach",
      "oracle_stage_transport",
      "public_object_height",
      "public_object_target_distance",
      "public_palm_object_distance",
      "public_palm_target_distance",
      "public_success",
      "success"
    ],
    "keys_ever": [
      "adroit_env_id",
      "native_reward",
      "oracle_stage_controlled_lift",
      "oracle_stage_goal",
      "oracle_stage_reach",
      "oracle_stage_transport",
      "public_object_height",
      "public_object_target_distance",
      "public_palm_object_distance",
      "public_palm_target_distance",
      "public_success",
      "success"
    ],
    "keys_optional": [],
    "sample_count": 1,
    "value_contracts": {
      "adroit_env_id": [
        {
          "type": "str"
        }
      ],
      "native_reward": [
        {
          "type": "float"
        }
      ],
      "oracle_stage_controlled_lift": [
        {
          "type": "float"
        }
      ],
      "oracle_stage_goal": [
        {
          "type": "float"
        }
      ],
      "oracle_stage_reach": [
        {
          "type": "float"
        }
      ],
      "oracle_stage_transport": [
        {
          "type": "float"
        }
      ],
      "public_object_height": [
        {
          "type": "float"
        }
      ],
      "public_object_target_distance": [
        {
          "type": "float"
        }
      ],
      "public_palm_object_distance": [
        {
          "type": "float"
        }
      ],
      "public_palm_target_distance": [
        {
          "type": "float"
        }
      ],
      "public_success": [
        {
          "type": "float"
        }
      ],
      "success": [
        {
          "type": "float"
        }
      ]
    }
  },
  "schema_version": "autorl.runtime_interface_contract.v1",
  "step_info": {
    "keys_always": [
      "adroit_env_id",
      "native_reward",
      "oracle_stage_controlled_lift",
      "oracle_stage_goal",
      "oracle_stage_reach",
      "oracle_stage_transport",
      "public_object_height",
      "public_object_target_distance",
      "public_palm_object_distance",
      "public_palm_target_distance",
      "public_success",
      "success"
    ],
    "keys_ever": [
      "adroit_env_id",
      "native_reward",
      "oracle_stage_controlled_lift",
      "oracle_stage_goal",
      "oracle_stage_reach",
      "oracle_stage_transport",
      "public_object_height",
      "public_object_target_distance",
      "public_palm_object_distance",
      "public_palm_target_distance",
      "public_success",
      "success"
    ],
    "keys_optional": [],
    "sample_count": 5,
    "value_contracts": {
      "adroit_env_id": [
        {
          "type": "str"
        }
      ],
      "native_reward": [
        {
          "type": "float"
        }
      ],
      "oracle_stage_controlled_lift": [
        {
          "type": "float"
        }
      ],
      "oracle_stage_goal": [
        {
          "type": "float"
        }
      ],
      "oracle_stage_reach": [
        {
          "type": "float"
        }
      ],
      "oracle_stage_transport": [
        {
          "type": "float"
        }
      ],
      "public_object_height": [
        {
          "type": "float"
        }
      ],
      "public_object_target_distance": [
        {
          "type": "float"
        }
      ],
      "public_palm_object_distance": [
        {
          "type": "float"
        }
      ],
      "public_palm_target_distance": [
        {
          "type": "float"
        }
      ],
      "public_success": [
        {
          "type": "float"
        }
      ],
      "success": [
        {
          "type": "float"
        }
      ]
    }
  },
  "transition_state_info": {
    "keys_always": [
      "adroit_env_id",
      "native_reward",
      "oracle_stage_controlled_lift",
      "oracle_stage_goal",
      "oracle_stage_reach",
      "oracle_stage_transport",
      "public_object_height",
      "public_object_target_distance",
      "public_palm_object_distance",
      "public_palm_target_distance",
      "public_success",
      "success"
    ],
    "keys_ever": [
      "adroit_env_id",
      "native_reward",
      "oracle_stage_controlled_lift",
      "oracle_stage_goal",
      "oracle_stage_reach",
      "oracle_stage_transport",
      "public_object_height",
      "public_object_target_distance",
      "public_palm_object_distance",
      "public_palm_target_distance",
      "public_success",
      "success"
    ],
    "keys_optional": [],
    "sample_count": 5,
    "value_contracts": {
      "adroit_env_id": [
        {
          "type": "str"
        }
      ],
      "native_reward": [
        {
          "type": "float"
        }
      ],
      "oracle_stage_controlled_lift": [
        {
          "type": "float"
        }
      ],
      "oracle_stage_goal": [
        {
          "type": "float"
        }
      ],
      "oracle_stage_reach": [
        {
          "type": "float"
        }
      ],
      "oracle_stage_transport": [
        {
          "type": "float"
        }
      ],
      "public_object_height": [
        {
          "type": "float"
        }
      ],
      "public_object_target_distance": [
        {
          "type": "float"
        }
      ],
      "public_palm_object_distance": [
        {
          "type": "float"
        }
      ],
      "public_palm_target_distance": [
        {
          "type": "float"
        }
      ],
      "public_success": [
        {
          "type": "float"
        }
      ],
      "success": [
        {
          "type": "float"
        }
      ]
    }
  }
}

==> anc/FARL/reproduction/selected_designs/hand_st/saved_model_settings.json <==
{
  "learning_rate": 0.00012391055056860888,
  "gamma": 0.9872578997069547,
  "tau": 0.009801591439928512,
  "n_steps": 1,
  "batch_size": 256,
  "learning_starts": 1000000,
  "buffer_size": 1000000,
  "ent_coef": "auto",
  "policy_kwargs": {
    "net_arch": [
      384,
      384,
      256
    ],
    "use_sde": false
  },
  "num_timesteps": 5000000,
  "n_envs": 1
}

==> anc/FARL/reproduction/selected_designs/hand_st/worker_summary.json <==
{
  "active_stack": {
    "algo_id": "algo.sac_rank2.v1",
    "budget_id": "budget.tier_3_adaptive_candidates_5000000steps_2trials.v1",
    "env_adapter_id": "env_adapter.adroithandrelocate_v2.v1",
    "exploration_id": "exploration.long_warmup.v1",
    "goal_id": "goal.goal.v1",
    "hpo_id": "hpo.optuna_44136fa3.v1",
    "obs_schema_id": "repr.minimal_verified.v1",
    "omr_id": "omr.adroit_relocate_sustained_5_success.v1",
    "reward_id": "reward.general_transition.70bebb5c59ed.v1",
    "task_structure_id": "task_structure.single.v1"
  },
  "hyperparams": {
    "batch_size": 256,
    "buffer_size": 1000000,
    "ent_coef": "auto",
    "gamma": 0.9872578997069547,
    "learning_rate": 0.00012391055056860888,
    "learning_starts": 1000000,
    "tau": 0.009801591439928512
  },
  "scores": [
    0.99,
    0.9866666666666667,
    0.9366666666666666
  ],
  "seed_ids": [
    0,
    1,
    2
  ],
  "budget_usage": {
    "per_trial": [
      {
        "actual_steps": 5000000,
        "interface_generation_tuple": {
          "adapter_sha256": "sha256:64d5cc4d13a5eeb1a0b78a775f897dba0c2b5cb4768090c1756470bbc6759c97",
          "canonical_interface_hash": "sha256:7733c7c9e3f3e492f11c1c9339529d5a547c77a262355cc4c523453228bf090e",
          "generation_id": 1,
          "runtime_receipt_sha256": "sha256:56dff265aa0c63037f6825e9aa4d3b13364b13831c4e82f01713ff71f5638671"
        },
        "iter": 13,
        "refund_eligible": false,
        "refund_pool_in": 0,
        "refund_pool_out": 0,
        "requested_steps": 5000000,
        "seed": 0,
        "status": "terminal_stage_same_heldout_rollouts",
        "trial": 0
      },
      {
        "actual_steps": 5000000,
        "interface_generation_tuple": {
          "adapter_sha256": "sha256:64d5cc4d13a5eeb1a0b78a775f897dba0c2b5cb4768090c1756470bbc6759c97",
          "canonical_interface_hash": "sha256:7733c7c9e3f3e492f11c1c9339529d5a547c77a262355cc4c523453228bf090e",
          "generation_id": 1,
          "runtime_receipt_sha256": "sha256:56dff265aa0c63037f6825e9aa4d3b13364b13831c4e82f01713ff71f5638671"
        },
        "iter": 13,
        "refund_eligible": false,
        "refund_pool_in": 0,
        "refund_pool_out": 0,
        "requested_steps": 5000000,
        "seed": 1,
        "status": "terminal_stage_same_heldout_rollouts",
        "trial": 0
      },
      {
        "actual_steps": 5000000,
        "interface_generation_tuple": {
          "adapter_sha256": "sha256:64d5cc4d13a5eeb1a0b78a775f897dba0c2b5cb4768090c1756470bbc6759c97",
          "canonical_interface_hash": "sha256:7733c7c9e3f3e492f11c1c9339529d5a547c77a262355cc4c523453228bf090e",
          "generation_id": 1,
          "runtime_receipt_sha256": "sha256:56dff265aa0c63037f6825e9aa4d3b13364b13831c4e82f01713ff71f5638671"
        },
        "iter": 13,
        "refund_eligible": false,
        "refund_pool_in": 0,
        "refund_pool_out": 0,
        "requested_steps": 5000000,
        "seed": 2,
        "status": "terminal_stage_same_heldout_rollouts",
        "trial": 0
      }
    ]
  }
}

==> anc/FARL/reproduction/selected_designs/limen_ant_ea/program.py <==
"""
Best MDP Interface — evolved by LIMEN

Task:         Make the ant run forward (+x direction) as fast as possible. Fitness is measured by total forward displacement (cur_x - prev_x) summed over the episode. The ant has 4 legs with 2 joints each (8 actuators total). Design a reward that maximizes forward velocity while maintaining stability.

Fitness:      155.7
Obs dim:      30
Generation:   2
Iteration:    30
Mode:         full
"""

import jax
import jax.numpy as jnp

def get_observation(state) -> jnp.ndarray:
    """
    Extracts a feature vector for the RL agent from the environment state.
    Includes normalized features and additional information for better task learning.
    """
    # Normalize torso height (z-coordinate) to [0, 1] based on healthy range [0.2, 1.0]
    torso_height = state[0]
    normalized_height = (torso_height - 0.2) / (1.0 - 0.2)

    # Normalize torso orientation quaternion [w, x, y, z]
    torso_orientation = state[1:5] / jnp.linalg.norm(state[1:5])

    # Normalize joint angles (8 values) to [-1, 1] assuming typical range of [-pi, pi]
    joint_angles = state[5:13]
    normalized_joint_angles = joint_angles / jnp.pi

    # Normalize torso x and y linear velocities by a plausible max velocity (10 m/s)
    torso_linear_velocity = state[13:15] / 10.0

    # Normalize torso z linear velocity by a plausible max velocity (10 m/s)
    torso_z_velocity = state[15] / 10.0

    # Normalize torso angular velocity by a plausible max angular rate (10 rad/s)
    torso_angular_velocity = state[16:19] / 10.0

    # Normalize joint angular velocities (8 values) by a plausible max angular rate (10 rad/s)
    joint_velocities = state[19:27] / 10.0

    # Calculate the magnitude of torso linear velocity for overall speed awareness
    torso_speed = jnp.linalg.norm(state[13:16]) / 10.0

    # Calculate the magnitude of torso angular velocity to indicate rotational stability
    angular_stability = jnp.linalg.norm(state[16:19]) / 10.0

    # Indicator of total joint dynamics to understand overall movement
    total_joint_velocity = jnp.linalg.norm(state[19:27]) / 10.0

    # Combine all features into a single observation vector
    observation = jnp.concatenate([
        jnp.array([normalized_height]),       # 1 feature
        torso_orientation,                   # 4 features
        normalized_joint_angles,             # 8 features
        torso_linear_velocity,               # 2 features
        jnp.array([torso_z_velocity]),       # 1 feature
        torso_angular_velocity,              # 3 features
        joint_velocities,                    # 8 features
        jnp.array([torso_speed]),            # 1 feature
        jnp.array([angular_stability]),      # 1 feature
        jnp.array([total_joint_velocity])    # 1 feature
    ])

    return observation.astype(jnp.float32)

def compute_reward(state, action, next_state) -> jnp.ndarray:
    """
    Computes a scalar reward to encourage the agent to run forward as fast as possible
    while maintaining stability and smoothness.
    """
    # Extract relevant components from next_state
    next_torso_x_velocity = next_state[13]  # Forward velocity component
    next_torso_height = next_state[0]       # Torso height (z-coordinate)
    next_torso_angular_velocity = next_state[16:19]  # Angular velocity (stability)
    joint_velocities = next_state[19:27]             # Joint angular velocities

    # Reward for forward (x-direction) velocity
    forward_velocity_reward = next_torso_x_velocity

    # Penalty for falling (torso height outside healthy range)
    height_penalty = jnp.where(
        (next_torso_height < 0.2) | (next_torso_height > 1.0),
        -10.0,  # Large penalty for falling
        0.0     # No penalty if height is within range
    )

    # Penalty for excessive torso angular velocity (to encourage stability)
    angular_velocity_penalty = jnp.sum(jnp.square(next_torso_angular_velocity)) * -0.02

    # Penalty for excessive joint velocities (to encourage smoother limb movements)
    joint_velocity_penalty = jnp.sum(jnp.square(joint_velocities)) * -0.001

    # Bonus for maintaining a stable and healthy torso height (between 0.4 and 0.9)
    stability_bonus = jnp.where(
        (next_torso_height >= 0.4) & (next_torso_height <= 0.9),
        0.2,  # Slight bonus for staying in the optimal height range
        0.0   # No bonus otherwise
    )

    # Final reward is a combination of forward velocity, penalties, and bonuses
    reward = (
        forward_velocity_reward
        + height_penalty
        + angular_velocity_penalty
        + joint_velocity_penalty
        + stability_bonus
    )

    return reward.astype(jnp.float32)


==> anc/FARL/reproduction/selected_designs/limen_ant_ew/interface.py <==
"""
Best MDP Interface — evolved by LIMEN

Task:         A four-legged ant robot in Gymnasium MuJoCo Ant-v4 must learn to maximize signed forward displacement over one fixed 1000-step episode using continuous joint torques on its eight actuated joints. This is one continuous single-stage objective: balance, torque use, and gait coordination are simultaneous policy properties, not ordered subgoals or stages. No Stage OMR oracle is supplied. Treat this as an unknown raw simulator: discover the environment API, build a Gymnasium-compatible adapter, infer the MDP structure, design a training reward, and learn forward locomotion.
Fitness:      89.9
Obs dim:      80
Generation:   4
Iteration:    30
Mode:         full
"""

import jax
import jax.numpy as jnp


def _safe_norm(x, axis=None, keepdims=False):
    x = jnp.asarray(x, dtype=jnp.float32)
    return jnp.sqrt(jnp.sum(x * x, axis=axis, keepdims=keepdims) + jnp.float32(1e-8))


def _normalize_quat(quat):
    quat = jnp.asarray(quat, dtype=jnp.float32).reshape(-1)
    return quat / _safe_norm(quat, keepdims=True)


def _quat_rotmat(quat):
    # Public Ant-v4 torso quaternion convention: [w, x, y, z]
    q = _normalize_quat(quat)
    w, x, y, z = q[0], q[1], q[2], q[3]

    r00 = 1.0 - 2.0 * (y * y + z * z)
    r01 = 2.0 * (x * y - z * w)
    r02 = 2.0 * (x * z + y * w)

    r10 = 2.0 * (x * y + z * w)
    r11 = 1.0 - 2.0 * (x * x + z * z)
    r12 = 2.0 * (y * z - x * w)

    r20 = 2.0 * (x * z - y * w)
    r21 = 2.0 * (y * z + x * w)
    r22 = 1.0 - 2.0 * (x * x + y * y)

    return jnp.array(
        [[r00, r01, r02], [r10, r11, r12], [r20, r21, r22]], dtype=jnp.float32
    )


def _parse_obs(obs):
    obs = jnp.asarray(obs, dtype=jnp.float32).reshape(-1)

    # Standard Ant-v4 public observation layout:
    # obs[:13] = torso z, torso quaternion(4), 8 joint angles
    # obs[13:] = root linear vel(3), root angular vel(3), 8 joint velocities
    z = obs[0:1]
    quat = obs[1:5]
    joints = obs[5:13]

    lin_vel = obs[13:16]
    ang_vel = obs[16:19]
    joint_vel = obs[19:27]

    return z, quat, joints, lin_vel, ang_vel, joint_vel


def get_observation(state):
    obs = jnp.asarray(state.observation, dtype=jnp.float32).reshape(-1)
    t = jnp.asarray(state.step_fraction, dtype=jnp.float32).reshape(())

    z, quat, joints, lin_vel, ang_vel, joint_vel = _parse_obs(obs)

    quat_n = _normalize_quat(quat)
    rot = _quat_rotmat(quat)

    fwd = rot[:, 0]
    left = rot[:, 1]
    up = rot[:, 2]

    # Compact, task-relevant, mostly bounded representation.
    z_feat = jnp.tanh(z)
    joints_b = jnp.tanh(joints)
    joint_vel_b = jnp.tanh(0.1 * joint_vel)
    lin_b = jnp.tanh(0.25 * lin_vel)
    ang_b = jnp.tanh(0.1 * ang_vel)

    # Coordination descriptors for discovering gaits.
    pair_pos_sum = jnp.tanh(0.5 * (joints[::2] + joints[1::2]))
    pair_pos_diff = jnp.tanh(0.5 * (joints[::2] - joints[1::2]))
    pair_vel_sum = jnp.tanh(0.05 * (joint_vel[::2] + joint_vel[1::2]))
    pair_vel_diff = jnp.tanh(0.05 * (joint_vel[::2] - joint_vel[1::2]))
    joint_power_like = jnp.tanh(0.05 * joints * joint_vel)

    summary = jnp.array(
        [
            z[0],
            up[2],
            fwd[0],
            fwd[1],
            lin_vel[0],
            lin_vel[1],
            lin_vel[2],
            ang_vel[0],
            ang_vel[1],
            ang_vel[2],
            _safe_norm(lin_vel),
            _safe_norm(ang_vel),
            _safe_norm(joint_vel),
            jnp.mean(joints),
            jnp.mean(jnp.abs(joints)),
            jnp.mean(joint_vel),
            jnp.mean(jnp.abs(joint_vel)),
        ],
        dtype=jnp.float32,
    )

    time_feats = jnp.array([t, 1.0 - t, 2.0 * t - 1.0], dtype=jnp.float32)

    return jnp.concatenate(
        [
            z_feat,
            quat_n,
            fwd,
            left,
            up,
            joints_b,
            lin_b,
            ang_b,
            joint_vel_b,
            pair_pos_sum,
            pair_pos_diff,
            pair_vel_sum,
            pair_vel_diff,
            joint_power_like,
            summary,
            time_feats,
        ],
        axis=0,
    ).astype(jnp.float32)


def compute_reward(state, action, next_state):
    next_obs = jnp.asarray(next_state.observation, dtype=jnp.float32).reshape(-1)
    action = jnp.asarray(action, dtype=jnp.float32).reshape(-1)

    z, quat, joints, lin_vel, ang_vel, joint_vel = _parse_obs(next_obs)
    rot = _quat_rotmat(quat)

    fwd = rot[:, 0]
    up = rot[:, 2]

    x_vel = lin_vel[0]
    y_vel = lin_vel[1]
    z_vel = lin_vel[2]

    upright = jnp.clip(up[2], -1.0, 1.0)
    facing_x = jnp.clip(fwd[0], -1.0, 1.0)
    height_ok = jnp.clip(z[0], 0.0, 1.0)

    # Main signal remains world-x progress, with only mild posture-aware scaling.
    stability_gate = 0.75 + 0.25 * jnp.clip(0.5 * (upright + 1.0), 0.0, 1.0) * jnp.clip(
        0.5 * (facing_x + 1.0), 0.0, 1.0
    ) * height_ok
    progress = x_vel * stability_gate

    reward = (
        progress
        + 0.03 * upright
        + 0.01 * facing_x
        - 0.015 * jnp.abs(y_vel)
        - 0.008 * jnp.abs(z_vel)
        - 0.0015 * jnp.mean(ang_vel * ang_vel)
        - 0.0025 * jnp.mean(action * action)
        - 0.0003 * jnp.mean(joint_vel * joint_vel)
    )

    return jnp.asarray(reward, dtype=jnp.float32)


==> anc/FARL/reproduction/selected_designs/limen_door_ew/interface.py <==
import jax
import jax.numpy as jnp


def _safe_norm(x):
    x = jnp.asarray(x, dtype=jnp.float32)
    return jnp.sqrt(jnp.sum(x * x) + jnp.float32(1e-8))


def _unit(x):
    return x / _safe_norm(x)


def _bounded(x):
    return jnp.tanh(x).astype(jnp.float32)


def get_observation(state):
    obs = jnp.asarray(state.observation, dtype=jnp.float32)
    t = jnp.asarray([state.step_fraction], dtype=jnp.float32)

    hand = obs[0:3]
    grip = obs[3:4]
    obj = obs[4:7]
    goal = obs[36:39]
    misc = obs[7:36]

    hand_to_obj = obj - hand
    hand_to_goal = goal - hand
    obj_to_goal = goal - obj

    d_hand_obj = _safe_norm(hand_to_obj)
    d_hand_goal = _safe_norm(hand_to_goal)
    d_obj_goal = _safe_norm(obj_to_goal)

    scale = d_hand_obj + d_hand_goal + d_obj_goal + jnp.float32(1e-6)

    hand_to_obj_u = _unit(hand_to_obj)
    hand_to_goal_u = _unit(hand_to_goal)
    obj_to_goal_u = _unit(obj_to_goal)

    # Geometry relative to the apparent opening direction.
    obj_goal_parallel = jnp.sum(hand_to_obj * obj_to_goal_u)
    hand_obj_perp = hand_to_obj - obj_goal_parallel * obj_to_goal_u
    hand_obj_perp_norm = _safe_norm(hand_obj_perp)

    hand_goal_parallel = jnp.sum(hand_to_goal * obj_to_goal_u)
    hand_goal_perp = hand_to_goal - hand_goal_parallel * obj_to_goal_u
    hand_goal_perp_norm = _safe_norm(hand_goal_perp)

    align_hand_obj_open = jnp.sum(hand_to_obj_u * obj_to_goal_u)
    align_hand_goal_open = jnp.sum(hand_to_goal_u * obj_to_goal_u)

    features = [
        _bounded(obs),                                   # 39
        hand,                                            # 3
        grip,                                            # 1
        obj,                                             # 3
        goal,                                            # 3
        _bounded(hand_to_obj),                           # 3
        _bounded(hand_to_goal),                          # 3
        _bounded(obj_to_goal),                           # 3
        hand_to_obj_u,                                   # 3
        hand_to_goal_u,                                  # 3
        obj_to_goal_u,                                   # 3
        jnp.asarray([d_hand_obj], dtype=jnp.float32),    # 1
        jnp.asarray([d_hand_goal], dtype=jnp.float32),   # 1
        jnp.asarray([d_obj_goal], dtype=jnp.float32),    # 1
        (hand_to_obj / scale).astype(jnp.float32),       # 3
        (hand_to_goal / scale).astype(jnp.float32),      # 3
        (obj_to_goal / scale).astype(jnp.float32),       # 3
        jnp.asarray([obj_goal_parallel / scale], dtype=jnp.float32),      # 1
        (hand_obj_perp / scale).astype(jnp.float32),                         # 3
        jnp.asarray([hand_obj_perp_norm / scale], dtype=jnp.float32),      # 1
        jnp.asarray([hand_goal_parallel / scale], dtype=jnp.float32),      # 1
        (hand_goal_perp / scale).astype(jnp.float32),                        # 3
        jnp.asarray([hand_goal_perp_norm / scale], dtype=jnp.float32),     # 1
        jnp.asarray([align_hand_obj_open], dtype=jnp.float32),             # 1
        jnp.asarray([align_hand_goal_open], dtype=jnp.float32),            # 1
        _bounded(misc),                                   # 29
        t,                                                # 1
    ]

    return jnp.concatenate(features, axis=0).astype(jnp.float32)


def compute_reward(state, action, next_state):
    obs = jnp.asarray(state.observation, dtype=jnp.float32)
    next_obs = jnp.asarray(next_state.observation, dtype=jnp.float32)
    action = jnp.asarray(action, dtype=jnp.float32)

    hand = obs[0:3]
    obj = obs[4:7]
    goal = obs[36:39]

    next_hand = next_obs[0:3]
    next_obj = next_obs[4:7]
    next_goal = next_obs[36:39]

    hand_to_obj = obj - hand
    next_hand_to_obj = next_obj - next_hand

    obj_to_goal = goal - obj
    next_obj_to_goal = next_goal - next_obj

    hand_to_goal = goal - hand
    next_hand_to_goal = next_goal - next_hand

    d_hand_obj = _safe_norm(hand_to_obj)
    d_hand_obj_next = _safe_norm(next_hand_to_obj)

    d_obj_goal = _safe_norm(obj_to_goal)
    d_obj_goal_next = _safe_norm(next_obj_to_goal)

    d_hand_goal = _safe_norm(hand_to_goal)
    d_hand_goal_next = _safe_norm(next_hand_to_goal)

    reach_progress = d_hand_obj - d_hand_obj_next
    open_progress = d_obj_goal - d_obj_goal_next
    hand_goal_progress = d_hand_goal - d_hand_goal_next

    near_handle = jnp.exp(-10.0 * d_hand_obj_next)
    open_shape = jnp.exp(-10.0 * d_obj_goal_next)

    open_dir = _unit(obj_to_goal)
    next_open_dir = _unit(next_obj_to_goal)

    pull_alignment = jnp.sum(_unit(next_hand_to_obj) * next_open_dir)

    # Only strongly reward door opening when the hand is actually near the handle.
    gated_open_progress = near_handle * open_progress
    aligned_open_progress = near_handle * (0.5 + 0.5 * pull_alignment) * open_progress

    # Relative completion bonus based on reduction from current object-goal gap.
    progress_ratio = (d_obj_goal - d_obj_goal_next) / (d_obj_goal + jnp.float32(1e-6))
    completion_bonus = jnp.clip(progress_ratio, jnp.float32(0.0), jnp.float32(1.0))

    action_penalty = jnp.sum(action * action)

    reward = (
        4.0 * reach_progress
        + 16.0 * gated_open_progress
        + 8.0 * aligned_open_progress
        + 0.5 * hand_goal_progress
        + 0.8 * near_handle
        + 4.0 * open_shape
        + 6.0 * completion_bonus
        - 0.0005 * action_penalty
    )

    return jnp.asarray(reward, dtype=jnp.float32)

==> anc/FARL/reproduction/selected_designs/limen_door_ew/metrics.json <==
{
  "final_return": 1.0,
  "final_length": 500.0,
  "success_rate": 1.0,
  "native_return": null,
  "native_success": null,
  "learning_curve": [],
  "success_curve": [],
  "training_time": 3480.093514839808,
  "per_seed_success": [
    1.0,
    1.0,
    1.0
  ],
  "seed_spread": 0.0,
  "stage_omr": {
    "stage.0.open_door": 1.0
  }
}

==> anc/FARL/reproduction/selected_designs/limen_doorkey_ea/interface.py <==
import jax
import jax.numpy as jnp


EPS = jnp.float32(1e-3)

# Contract-encoded categorical values.
OBJ_UNSEEN = jnp.float32(0.0)
OBJ_EMPTY = jnp.float32(0.1)
OBJ_WALL = jnp.float32(0.2)
OBJ_FLOOR = jnp.float32(0.3)
OBJ_DOOR = jnp.float32(0.4)
OBJ_KEY = jnp.float32(0.5)
OBJ_BALL = jnp.float32(0.6)
OBJ_BOX = jnp.float32(0.7)
OBJ_GOAL = jnp.float32(0.8)
OBJ_LAVA = jnp.float32(0.9)
OBJ_AGENT = jnp.float32(1.0)

STATE_OPEN = jnp.float32(0.0)
STATE_CLOSED = jnp.float32(0.5)
STATE_LOCKED = jnp.float32(1.0)


def _grid(obs83):
    return obs83[:75].reshape((5, 5, 3)).astype(jnp.float32)


def _eq(x, v):
    return jnp.abs(x - v) < EPS


def _find_pos(mask):
    flat = mask.reshape(-1).astype(jnp.int32)
    idx = jnp.argmax(flat)
    x = (idx // 5).astype(jnp.float32) / 4.0
    y = (idx % 5).astype(jnp.float32) / 4.0
    present = jnp.max(flat).astype(jnp.float32)
    return x, y, present


def _carrying_key(obs83):
    return _eq(obs83[78].astype(jnp.float32), OBJ_KEY).astype(jnp.float32)


def _front_pos(agent_x, agent_y, agent_dir):
    # Directions in MiniGrid are encoded as raw_direction / 3.0 with raw in {0,1,2,3}.
    d = jnp.round(agent_dir * 3.0).astype(jnp.int32)

    dx = jnp.array([1.0, 0.0, -1.0, 0.0], dtype=jnp.float32)[d] / 4.0
    dy = jnp.array([0.0, 1.0, 0.0, -1.0], dtype=jnp.float32)[d] / 4.0

    fx = jnp.clip(agent_x + dx, 0.0, 1.0)
    fy = jnp.clip(agent_y + dy, 0.0, 1.0)
    return fx, fy


def _extract(obs83):
    grid = _grid(obs83)
    obj = grid[:, :, 0]
    color = grid[:, :, 1]
    st = grid[:, :, 2]

    key_mask = _eq(obj, OBJ_KEY)
    door_mask = _eq(obj, OBJ_DOOR)
    goal_mask = _eq(obj, OBJ_GOAL)
    wall_mask = _eq(obj, OBJ_WALL)
    empty_mask = _eq(obj, OBJ_EMPTY)
    floor_mask = _eq(obj, OBJ_FLOOR)

    door_open_mask = door_mask & _eq(st, STATE_OPEN)
    door_closed_mask = door_mask & _eq(st, STATE_CLOSED)
    door_locked_mask = door_mask & _eq(st, STATE_LOCKED)

    key_x, key_y, key_present = _find_pos(key_mask)
    door_x, door_y, door_present = _find_pos(door_mask)
    goal_x, goal_y, goal_present = _find_pos(goal_mask)

    door_open = jnp.max(door_open_mask.astype(jnp.float32))
    door_closed = jnp.max(door_closed_mask.astype(jnp.float32))
    door_locked = jnp.max(door_locked_mask.astype(jnp.float32))

    return {
        "obj": obj,
        "color": color,
        "state": st,
        "wall_mask": wall_mask.astype(jnp.float32),
        "empty_mask": empty_mask.astype(jnp.float32),
        "floor_mask": floor_mask.astype(jnp.float32),
        "key_x": key_x,
        "key_y": key_y,
        "key_present": key_present,
        "door_x": door_x,
        "door_y": door_y,
        "door_present": door_present,
        "goal_x": goal_x,
        "goal_y": goal_y,
        "goal_present": goal_present,
        "door_open": door_open,
        "door_closed": door_closed,
        "door_locked": door_locked,
    }


def _cell_features_at(grid, x_n, y_n):
    ix = jnp.clip(jnp.round(x_n * 4.0).astype(jnp.int32), 0, 4)
    iy = jnp.clip(jnp.round(y_n * 4.0).astype(jnp.int32), 0, 4)
    return grid[ix, iy, :].astype(jnp.float32)


def _phase_features(obs83, ent):
    has_key = _carrying_key(obs83)
    door_open = ent["door_open"]

    pre_key = 1.0 - has_key
    open_door = has_key * (1.0 - door_open)
    go_goal = door_open

    return jnp.array([pre_key, open_door, go_goal], dtype=jnp.float32)


def get_observation(state):
    obs83 = state["obs"].astype(jnp.float32)
    ent = _extract(obs83)

    agent_x = obs83[75]
    agent_y = obs83[76]
    agent_dir = obs83[77]
    carry = obs83[78:81]
    time_frac = obs83[81:82]
    valid = obs83[82:83]

    has_key = _carrying_key(obs83)
    phase = _phase_features(obs83, ent)

    fx, fy = _front_pos(agent_x, agent_y, agent_dir)
    front_cell = _cell_features_at(_grid(obs83), fx, fy)

    # Relative vectors to task objects.
    rel_key = jnp.array([ent["key_x"] - agent_x, ent["key_y"] - agent_y], dtype=jnp.float32)
    rel_door = jnp.array([ent["door_x"] - agent_x, ent["door_y"] - agent_y], dtype=jnp.float32)
    rel_goal = jnp.array([ent["goal_x"] - agent_x, ent["goal_y"] - agent_y], dtype=jnp.float32)

    # Distances in normalized [0,1] scale.
    d_key = jnp.array([jnp.abs(rel_key[0]) + jnp.abs(rel_key[1])], dtype=jnp.float32)
    d_door = jnp.array([jnp.abs(rel_door[0]) + jnp.abs(rel_door[1])], dtype=jnp.float32)
    d_goal = jnp.array([jnp.abs(rel_goal[0]) + jnp.abs(rel_goal[1])], dtype=jnp.float32)

    # Agent direction as cyclic features.
    theta = agent_dir * (2.0 * jnp.pi) * (3.0 / 4.0)
    dir_feat = jnp.array([jnp.sin(theta), jnp.cos(theta)], dtype=jnp.float32)

    # Structured object summary.
    summary = jnp.array([
        ent["key_x"], ent["key_y"], ent["key_present"],
        ent["door_x"], ent["door_y"], ent["door_present"],
        ent["goal_x"], ent["goal_y"], ent["goal_present"],
        ent["door_open"], ent["door_closed"], ent["door_locked"],
        has_key,
        agent_x, agent_y, agent_dir,
        fx, fy,
    ], dtype=jnp.float32)

    # Full maps split by semantic channel, which is often easier for the network than the raw flat vector.
    obj_map = ent["obj"].reshape(-1).astype(jnp.float32)
    color_map = ent["color"].reshape(-1).astype(jnp.float32)
    state_map = ent["state"].reshape(-1).astype(jnp.float32)

    # Useful binary masks.
    masks = jnp.concatenate([
        ent["wall_mask"].reshape(-1),
        ent["empty_mask"].reshape(-1),
        ent["floor_mask"].reshape(-1),
    ], axis=0).astype(jnp.float32)

    obs = jnp.concatenate([
        obs83,            # admissible full state
        obj_map,          # channel-separated map
        color_map,
        state_map,
        masks,
        summary,
        carry,
        phase,
        front_cell,
        rel_key,
        rel_door,
        rel_goal,
        d_key,
        d_door,
        d_goal,
        dir_feat,
        time_frac,
        valid,
    ], axis=0)

    return obs.astype(jnp.float32)


def compute_reward(state, action, next_state):
    next_native = next_state["native_reward"].astype(jnp.float32)
    return next_native.astype(jnp.float32)

==> anc/FARL/reproduction/selected_designs/limen_doorkey_ea/metrics.json <==
{
  "final_return": 1.0,
  "final_length": 250.0,
  "success_rate": 1.0,
  "native_return": 0.9595599999999999,
  "native_success": 1.0,
  "learning_curve": [],
  "success_curve": [],
  "training_time": 11604.256959676743,
  "per_seed_success": [
    1.0,
    1.0,
    1.0
  ],
  "seed_spread": 0.0,
  "stage_omr": {
    "stage.0.pick_up_key": 1.0,
    "stage.1.open_door": 1.0,
    "stage.2.reach_exit": 1.0
  }
}

==> anc/FARL/reproduction/selected_designs/limen_doorkey_ew/interface.py <==
"""
Best MDP Interface — evolved by LIMEN

Task:         Use the key to unlock and open the door, then reach the level exit.
Success rate: 0%
Obs dim:      188
Generation:   0
Iteration:    30
Mode:         full
"""

import jax
import jax.numpy as jnp


# Public MiniGrid runtime encoding constants from the contract.
OBJ_UNSEEN = jnp.float32(0.0)
OBJ_EMPTY = jnp.float32(0.1)
OBJ_WALL = jnp.float32(0.2)
OBJ_FLOOR = jnp.float32(0.3)
OBJ_DOOR = jnp.float32(0.4)
OBJ_KEY = jnp.float32(0.5)
OBJ_BALL = jnp.float32(0.6)
OBJ_BOX = jnp.float32(0.7)
OBJ_GOAL = jnp.float32(0.8)
OBJ_LAVA = jnp.float32(0.9)
OBJ_AGENT = jnp.float32(1.0)

STATE_OPEN = jnp.float32(0.0)
STATE_CLOSED = jnp.float32(0.1)
STATE_LOCKED = jnp.float32(0.2)

EPS = jnp.float32(1e-6)


def _reshape_obs(obs_flat):
    # 148 = 7*7*3 + 1(direction)
    img = obs_flat[:147].reshape((7, 7, 3))
    direction = obs_flat[147]
    return img, direction


def _eq(x, v):
    return jnp.isclose(x, v, atol=1e-6)


def _front_cell(img):
    # MiniGrid 7x7 egocentric view: agent is at bottom-center looking "up" in view coords.
    # The cell directly in front is therefore row 5, col 3.
    return img[5, 3, :]


def _nearest_relative(grid_mask):
    # grid_mask: (7, 7) bool
    coords = jnp.argwhere(grid_mask, size=49, fill_value=-1)
    valid = coords[:, 0] >= 0

    # Agent-centric coordinates with agent at (6,3)
    dr = coords[:, 0].astype(jnp.float32) - 6.0
    dc = coords[:, 1].astype(jnp.float32) - 3.0
    dist = jnp.abs(dr) + jnp.abs(dc)

    big = jnp.float32(1e6)
    dist = jnp.where(valid, dist, big)
    idx = jnp.argmin(dist)

    best_valid = valid[idx].astype(jnp.float32)
    best_dr = jnp.where(best_valid > 0.5, dr[idx] / 6.0, 0.0)
    best_dc = jnp.where(best_valid > 0.5, dc[idx] / 6.0, 0.0)
    best_dist = jnp.where(best_valid > 0.5, dist[idx] / 12.0, 1.0)

    return jnp.array([best_valid, best_dr, best_dc, best_dist], dtype=jnp.float32)


def _counts(mask):
    return jnp.sum(mask.astype(jnp.float32))


def _extract_features(obs_flat, step_fraction):
    img, direction = _reshape_obs(obs_flat)

    obj = img[:, :, 0]
    color = img[:, :, 1]
    state = img[:, :, 2]

    is_key = _eq(obj, OBJ_KEY)
    is_door = _eq(obj, OBJ_DOOR)
    is_goal = _eq(obj, OBJ_GOAL)
    is_wall = _eq(obj, OBJ_WALL)
    is_lava = _eq(obj, OBJ_LAVA)
    is_unseen = _eq(obj, OBJ_UNSEEN)

    door_open = jnp.logical_and(is_door, _eq(state, STATE_OPEN))
    door_closed = jnp.logical_and(is_door, _eq(state, STATE_CLOSED))
    door_locked = jnp.logical_and(is_door, _eq(state, STATE_LOCKED))

    key_count = _counts(is_key) / 49.0
    door_count = _counts(is_door) / 49.0
    goal_count = _counts(is_goal) / 49.0
    open_door_count = _counts(door_open) / 49.0
    closed_door_count = _counts(door_closed) / 49.0
    locked_door_count = _counts(door_locked) / 49.0
    wall_count = _counts(is_wall) / 49.0
    lava_count = _counts(is_lava) / 49.0
    unseen_count = _counts(is_unseen) / 49.0

    nearest_key = _nearest_relative(is_key)
    nearest_door = _nearest_relative(is_door)
    nearest_goal = _nearest_relative(is_goal)
    nearest_open_door = _nearest_relative(door_open)
    nearest_locked_door = _nearest_relative(door_locked)

    front = _front_cell(img)
    front_obj = front[0]
    front_state = front[2]

    front_is_key = _eq(front_obj, OBJ_KEY).astype(jnp.float32)
    front_is_door = _eq(front_obj, OBJ_DOOR).astype(jnp.float32)
    front_is_goal = _eq(front_obj, OBJ_GOAL).astype(jnp.float32)
    front_is_wall = _eq(front_obj, OBJ_WALL).astype(jnp.float32)
    front_is_lava = _eq(front_obj, OBJ_LAVA).astype(jnp.float32)
    front_door_open = jnp.logical_and(_eq(front_obj, OBJ_DOOR), _eq(front_state, STATE_OPEN)).astype(jnp.float32)
    front_door_closed = jnp.logical_and(_eq(front_obj, OBJ_DOOR), _eq(front_state, STATE_CLOSED)).astype(jnp.float32)
    front_door_locked = jnp.logical_and(_eq(front_obj, OBJ_DOOR), _eq(front_state, STATE_LOCKED)).astype(jnp.float32)

    # Heuristic key-possession signal from public observation only:
    # if no key is visible anywhere, but a door is still locked/closed or a goal is visible,
    # it's often because the carried key occupies the agent cell and is not shown separately.
    # This is imperfect, so we expose it as a feature but avoid relying on it as a hard reward milestone.
    no_key_visible = (_counts(is_key) < 0.5).astype(jnp.float32)
    door_visible = (_counts(is_door) > 0.5).astype(jnp.float32)
    goal_visible = (_counts(is_goal) > 0.5).astype(jnp.float32)
    inferred_has_key = no_key_visible * jnp.maximum(door_visible, goal_visible)

    feats = [
        obs_flat.astype(jnp.float32),                      # raw public observation
        jnp.array([step_fraction, direction], dtype=jnp.float32),

        jnp.array([
            key_count, door_count, goal_count,
            open_door_count, closed_door_count, locked_door_count,
            wall_count, lava_count, unseen_count,
            inferred_has_key,
        ], dtype=jnp.float32),

        nearest_key,
        nearest_door,
        nearest_goal,
        nearest_open_door,
        nearest_locked_door,

        jnp.array([
            front_is_key, front_is_door, front_is_goal,
            front_is_wall, front_is_lava,
            front_door_open, front_door_closed, front_door_locked,
        ], dtype=jnp.float32),
    ]
    return jnp.concatenate(feats, axis=0).astype(jnp.float32)


def get_observation(state):
    return _extract_features(
        jnp.asarray(state.observation, dtype=jnp.float32),
        jnp.asarray(state.step_fraction, dtype=jnp.float32),
    )


def compute_reward(state, action, next_state):
    obs = jnp.asarray(state.observation, dtype=jnp.float32)
    next_obs = jnp.asarray(next_state.observation, dtype=jnp.float32)
    t = jnp.asarray(state.step_fraction, dtype=jnp.float32)
    next_t = jnp.asarray(next_state.step_fraction, dtype=jnp.float32)
    action = jnp.asarray(action, dtype=jnp.int32)

    img, _ = _reshape_obs(obs)
    next_img, _ = _reshape_obs(next_obs)

    obj = img[:, :, 0]
    st = img[:, :, 2]
    next_obj = next_img[:, :, 0]
    next_st = next_img[:, :, 2]

    is_key = _eq(obj, OBJ_KEY)
    next_is_key = _eq(next_obj, OBJ_KEY)

    door_locked = jnp.logical_and(_eq(obj, OBJ_DOOR), _eq(st, STATE_LOCKED))
    door_closed = jnp.logical_and(_eq(obj, OBJ_DOOR), _eq(st, STATE_CLOSED))
    door_open = jnp.logical_and(_eq(obj, OBJ_DOOR), _eq(st, STATE_OPEN))

    next_door_locked = jnp.logical_and(_eq(next_obj, OBJ_DOOR), _eq(next_st, STATE_LOCKED))
    next_door_closed = jnp.logical_and(_eq(next_obj, OBJ_DOOR), _eq(next_st, STATE_CLOSED))
    next_door_open = jnp.logical_and(_eq(next_obj, OBJ_DOOR), _eq(next_st, STATE_OPEN))

    goal_visible = (_counts(_eq(obj, OBJ_GOAL)) > 0.5).astype(jnp.float32)
    next_goal_visible = (_counts(_eq(next_obj, OBJ_GOAL)) > 0.5).astype(jnp.float32)

    key_count = _counts(is_key)
    next_key_count = _counts(next_is_key)

    locked_count = _counts(door_locked)
    closed_count = _counts(door_closed)
    open_count = _counts(door_open)

    next_locked_count = _counts(next_door_locked)
    next_closed_count = _counts(next_door_closed)
    next_open_count = _counts(next_door_open)

    # Progress signals tied to actual task events seen in the public transition.
    key_pickup_event = jnp.maximum(key_count - next_key_count, 0.0)
    unlock_event = jnp.maximum(locked_count - next_locked_count, 0.0)
    open_event = jnp.maximum((locked_count + closed_count) - (next_locked_count + next_closed_count), 0.0)
    newly_open_door = jnp.maximum(next_open_count - open_count, 0.0)

    # Goal-reaching proxy from public observation:
    # if goal was visible and then disappears right after moving forward, agent likely stepped onto it.
    # Also reward reduction in distance to visible goal.
    goal_rel = _nearest_relative(_eq(obj, OBJ_GOAL))
    next_goal_rel = _nearest_relative(_eq(next_obj, OBJ_GOAL))
    goal_dist = goal_rel[3]
    next_goal_dist = next_goal_rel[3]
    goal_approach = jnp.where(
        (goal_rel[0] > 0.5) & (next_goal_rel[0] > 0.5),
        jnp.maximum(goal_dist - next_goal_dist, 0.0),
        0.0,
    )

    moved_forward = (action == 2).astype(jnp.float32)
    goal_reached_event = moved_forward * goal_visible * jnp.maximum(goal_visible - next_goal_visible, 0.0)

    # Similar dense shaping for visible key / door before milestones.
    key_rel = _nearest_relative(is_key)
    next_key_rel = _nearest_relative(next_is_key)
    key_dist = key_rel[3]
    next_key_dist = next_key_rel[3]
    key_approach = jnp.where(
        (key_rel[0] > 0.5) & (next_key_rel[0] > 0.5),
        jnp.maximum(key_dist - next_key_dist, 0.0),
        0.0,
    )

    door_rel = _nearest_relative(jnp.logical_or(door_locked, door_closed))
    next_door_rel = _nearest_relative(jnp.logical_or(next_door_locked, next_door_closed))
    door_dist = door_rel[3]
    next_door_dist = next_door_rel[3]
    door_approach = jnp.where(
        (door_rel[0] > 0.5) & (next_door_rel[0] > 0.5),
        jnp.maximum(door_dist - next_door_dist, 0.0),
        0.0,
    )

    open_door_rel = _nearest_relative(door_open)
    next_open_door_rel = _nearest_relative(next_door_open)
    post_open_goal_progress = jnp.where(
        (open_door_rel[0] > 0.5) & (goal_rel[0] > 0.5) & (next_goal_rel[0] > 0.5),
        jnp.maximum(goal_dist - next_goal_dist, 0.0),
        0.0,
    )

    # Small action priors only when aligned with public state, to reduce useless exploration.
    front = _front_cell(img)
    front_obj = front[0]
    front_state = front[2]
    front_is_key = _eq(front_obj, OBJ_KEY).astype(jnp.float32)
    front_is_locked_door = jnp.logical_and(_eq(front_obj, OBJ_DOOR), _eq(front_state, STATE_LOCKED)).astype(jnp.float32)
    front_is_closed_door = jnp.logical_and(_eq(front_obj, OBJ_DOOR), _eq(front_state, STATE_CLOSED)).astype(jnp.float32)
    front_is_open_door = jnp.logical_and(_eq(front_obj, OBJ_DOOR), _eq(front_state, STATE_OPEN)).astype(jnp.float32)
    front_is_goal = _eq(front_obj, OBJ_GOAL).astype(jnp.float32)

    pickup_bonus = (action == 3).astype(jnp.float32) * front_is_key * 0.02
    toggle_bonus = (action == 5).astype(jnp.float32) * (front_is_locked_door + front_is_closed_door) * 0.02
    forward_bonus = (action == 2).astype(jnp.float32) * (front_is_open_door + front_is_goal) * 0.01

    # Mild time penalty encourages solving earlier without dominating sparse events.
    dt = jnp.maximum(next_t - t, 0.0)
    time_penalty = -0.01 * dt

    reward = (
        1.5 * key_pickup_event +
        2.0 * unlock_event +
        2.5 * open_event +
        1.0 * newly_open_door +
        8.0 * goal_reached_event +
        0.15 * key_approach * (1.0 - jnp.clip(key_pickup_event, 0.0, 1.0)) +
        0.20 * door_approach * jnp.clip(key_count < 0.5, 0.0, 1.0).astype(jnp.float32) +
        0.25 * goal_approach * next_open_count.clip(0.0, 1.0) +
        0.15 * post_open_goal_progress +
        pickup_bonus + toggle_bonus + forward_bonus +
        time_penalty
    )

    return jnp.asarray(reward, dtype=jnp.float32)


==> anc/FARL/reproduction/selected_designs/limen_hand_st/interface.py <==
import jax
import jax.numpy as jnp


def _as_f32(x):
    return jnp.asarray(x, dtype=jnp.float32)


def _safe_norm(x, axis=-1, keepdims=False):
    return jnp.sqrt(jnp.sum(jnp.square(x), axis=axis, keepdims=keepdims) + 1e-8)


def _unit(x):
    return x / _safe_norm(x, keepdims=True)


def _soft_inv(x):
    return 1.0 / (1.0 + x)


def get_observation(state):
    obs = _as_f32(state["obs"])

    # Exact published 84-D observation.
    qpos = obs[0:30]
    palm_minus_obj = obs[30:33]
    palm_minus_tgt = obs[33:36]
    obj_minus_tgt = obs[36:39]
    qvel = obs[39:75]
    palm_xyz = obs[75:78]
    obj_xyz = obs[78:81]
    tgt_xyz = obs[81:84]

    # Legal compact public summaries.
    d_po = _as_f32(state["public_palm_object_distance"]).reshape(1)
    d_pt = _as_f32(state["public_palm_target_distance"]).reshape(1)
    d_ot = _as_f32(state["public_object_target_distance"]).reshape(1)
    obj_h = _as_f32(state["public_object_height"]).reshape(1)
    step_frac = _as_f32(state["step_fraction"]).reshape(1)
    native = _as_f32(state["native_reward"]).reshape(1)

    # Reconstructed pairwise vectors in both directions.
    obj_minus_palm = obj_xyz - palm_xyz
    tgt_minus_palm = tgt_xyz - palm_xyz
    tgt_minus_obj = tgt_xyz - obj_xyz
    palm_minus_obj_chk = palm_xyz - obj_xyz
    palm_minus_tgt_chk = palm_xyz - tgt_xyz
    obj_minus_tgt_chk = obj_xyz - tgt_xyz

    # Scene-adaptive scales from current state only.
    rel_norms = jnp.concatenate(
        [
            _safe_norm(palm_minus_obj).reshape(1),
            _safe_norm(palm_minus_tgt).reshape(1),
            _safe_norm(obj_minus_tgt).reshape(1),
            _safe_norm(obj_minus_palm).reshape(1),
            _safe_norm(tgt_minus_palm).reshape(1),
            _safe_norm(tgt_minus_obj).reshape(1),
            d_po,
            d_pt,
            d_ot,
        ],
        axis=0,
    )
    geom_scale = jnp.maximum(jnp.max(rel_norms), jnp.float32(1e-3))
    abs_scale = jnp.maximum(
        jnp.max(jnp.abs(jnp.concatenate([palm_xyz, obj_xyz, tgt_xyz], axis=0))),
        jnp.float32(1e-3),
    )
    vel_scale = jnp.maximum(jnp.mean(jnp.abs(qvel)), jnp.float32(1e-3))

    # Preserve original benchmark observation exactly as anchor information.
    base_obs = obs

    # Additional better-conditioned proprioception.
    qpos_tanh = jnp.tanh(qpos)
    qvel_tanh = jnp.tanh(qvel / (3.0 * vel_scale))

    # Relative vectors in raw / normalized / tanh forms.
    rel_raw = jnp.concatenate(
        [
            palm_minus_obj,
            palm_minus_tgt,
            obj_minus_tgt,
            obj_minus_palm,
            tgt_minus_palm,
            tgt_minus_obj,
            palm_minus_obj_chk,
            palm_minus_tgt_chk,
            obj_minus_tgt_chk,
        ],
        axis=0,
    )
    rel_normed = rel_raw / geom_scale
    rel_tanh = jnp.tanh(rel_raw / geom_scale)

    # Unit directions.
    dirs = jnp.concatenate(
        [
            _unit(palm_minus_obj),
            _unit(palm_minus_tgt),
            _unit(obj_minus_tgt),
            _unit(obj_minus_palm),
            _unit(tgt_minus_palm),
            _unit(tgt_minus_obj),
        ],
        axis=0,
    )

    # Absolute positions in multiple normalizations.
    abs_pos = jnp.concatenate([palm_xyz, obj_xyz, tgt_xyz], axis=0)
    abs_pos_feats = jnp.concatenate(
        [
            abs_pos / abs_scale,
            abs_pos / geom_scale,
            jnp.tanh(abs_pos / abs_scale),
        ],
        axis=0,
    )

    # Centered coordinate frames to expose task structure.
    palm_frame = jnp.concatenate(
        [
            jnp.zeros(3, dtype=jnp.float32),
            obj_xyz - palm_xyz,
            tgt_xyz - palm_xyz,
        ],
        axis=0,
    )
    obj_frame = jnp.concatenate(
        [
            palm_xyz - obj_xyz,
            jnp.zeros(3, dtype=jnp.float32),
            tgt_xyz - obj_xyz,
        ],
        axis=0,
    )
    tgt_frame = jnp.concatenate(
        [
            palm_xyz - tgt_xyz,
            obj_xyz - tgt_xyz,
            jnp.zeros(3, dtype=jnp.float32),
        ],
        axis=0,
    )
    frame_feats = jnp.concatenate(
        [
            palm_frame / geom_scale,
            obj_frame / geom_scale,
            tgt_frame / geom_scale,
            jnp.tanh(palm_frame / geom_scale),
            jnp.tanh(obj_frame / geom_scale),
            jnp.tanh(tgt_frame / geom_scale),
        ],
        axis=0,
    )

    # Vertical structure: relocation is highly stage-dependent in z.
    palm_z = palm_xyz[2:3]
    obj_z = obj_xyz[2:3]
    tgt_z = tgt_xyz[2:3]
    z_raw = jnp.concatenate(
        [
            palm_z,
            obj_z,
            tgt_z,
            palm_z - obj_z,
            palm_z - tgt_z,
            obj_z - tgt_z,
            obj_h,
        ],
        axis=0,
    )
    z_feats = jnp.concatenate(
        [
            z_raw,
            z_raw / geom_scale,
            z_raw / abs_scale,
            jnp.tanh(z_raw / geom_scale),
        ],
        axis=0,
    )

    # Distances in multiple smooth parameterizations.
    dists = jnp.concatenate([d_po, d_pt, d_ot], axis=0)
    dist_feats = jnp.concatenate(
        [
            dists,
            dists / geom_scale,
            _soft_inv(dists),
            _soft_inv(dists / geom_scale),
            jnp.exp(-dists / geom_scale),
            jnp.tanh(dists / geom_scale),
            rel_norms,
            rel_norms / geom_scale,
            _soft_inv(rel_norms),
        ],
        axis=0,
    )

    # Geometric alignments: helps infer whether palm-object-target are arranged usefully.
    dir_obj_from_palm = _unit(obj_minus_palm)
    dir_tgt_from_palm = _unit(tgt_minus_palm)
    dir_tgt_from_obj = _unit(tgt_minus_obj)
    align_feats = jnp.array(
        [
            jnp.sum(dir_obj_from_palm * dir_tgt_from_palm),
            jnp.sum(dir_obj_from_palm * dir_tgt_from_obj),
            jnp.sum(dir_tgt_from_palm * dir_tgt_from_obj),
            d_po[0] / (d_ot[0] + 1e-6),
            d_ot[0] / (d_po[0] + 1e-6),
            d_pt[0] / (d_po[0] + 1e-6),
            d_pt[0] / (d_ot[0] + 1e-6),
        ],
        dtype=jnp.float32,
    )

    # Compact task-context summaries from legal signals only.
    control_like = jnp.exp(-d_po / geom_scale)
    target_like = jnp.exp(-d_ot / geom_scale)
    palm_target_like = jnp.exp(-d_pt / geom_scale)
    lifted_control = obj_h * control_like
    target_control = control_like * target_like
    context = jnp.concatenate(
        [
            control_like,
            target_like,
            palm_target_like,
            lifted_control,
            target_control,
            obj_h / geom_scale,
            step_frac,
            1.0 - step_frac,
            native,
            jnp.tanh(native),
            jnp.array([geom_scale, abs_scale, vel_scale], dtype=jnp.float32),
        ],
        axis=0,
    )

    out = jnp.concatenate(
        [
            base_obs,        # 84
            qpos_tanh,       # 30
            qvel_tanh,       # 36
            rel_normed,      # 27
            rel_tanh,        # 27
            dirs,            # 18
            abs_pos_feats,   # 27
            frame_feats,     # 54
            z_feats,         # 28
            dist_feats,      # 27
            align_feats,     # 7
            context,         # 13
        ],
        axis=0,
    )

    return out.astype(jnp.float32)


def compute_reward(state, action, next_state):
    del action

    # Transition geometry.
    d_po = _as_f32(state["public_palm_object_distance"])
    d_ot = _as_f32(state["public_object_target_distance"])
    h = _as_f32(state["public_object_height"])

    nd_po = _as_f32(next_state["public_palm_object_distance"])
    nd_ot = _as_f32(next_state["public_object_target_distance"])
    nh = _as_f32(next_state["public_object_height"])

    native = _as_f32(next_state["native_reward"])

    # Scene-adaptive scale from legal current/next geometry only.
    scale = jnp.maximum(jnp.maximum(jnp.maximum(d_po, d_ot), jnp.maximum(nd_po, nd_ot)), jnp.float32(1e-3))

    # True progress terms.
    reach_progress = (d_po - nd_po) / scale
    transport_progress = (d_ot - nd_ot) / scale
    lift_progress = (nh - h) / scale

    # Soft hand-object control estimate.
    control = jnp.exp(-nd_po / scale)

    # State quality on actual task variables.
    reach_quality = jnp.exp(-nd_po / scale)
    target_quality = jnp.exp(-nd_ot / scale)
    controlled_height = control * (nh / scale)
    controlled_target = control * target_quality

    reward = (
        0.5 * native
        + 2.0 * reach_progress
        + 4.0 * control * jnp.maximum(lift_progress, 0.0)
        + 6.0 * control * transport_progress
        + 0.5 * reach_quality
        + 0.5 * controlled_height
        + 1.0 * controlled_target
    )

    return reward.astype(jnp.float32)

==> anc/FARL/reproduction/selected_designs/limen_hand_st/metrics.json <==
{
  "final_return": 0.0,
  "final_length": 200.0,
  "success_rate": 0.0,
  "native_return": 15.799134756506387,
  "native_success": 0.0,
  "stage_omr": {
    "stage.0.reach_object": 0.95,
    "stage.1.controlled_lift": 0.55,
    "stage.2.transport_to_target": 0.2,
    "stage.3.relocate_goal": 0.1
  },
  "learning_curve": [],
  "success_curve": [],
  "training_time": 1328.9792578220367
}

==> anc/FARL/reproduction/summarize_results.py <==
"""Recompute reported Hand means from the frozen seed-level observations."""
from pathlib import Path
import json
import statistics

root = Path(__file__).resolve().parents[1]
hand = json.loads((root / "paper/data/v16_hand_results.json").read_text())
selected = next(row for row in hand["cohorts"] if row["worker"] == hand["selected_worker"])
scores = [row['successes']/row['episodes'] for row in selected['seeds']]
mean, sd = statistics.mean(scores), statistics.stdev(scores)
assert abs(mean-selected['mean']) < 1e-12
assert abs(sd-selected['sample_sd']) < 1e-12
assert all(row['learner_steps'] == 5_000_000 for row in selected['seeds'])
print(f"FARL: {100*mean:.2f} ± {100*sd:.2f}% ({len(scores)} training seeds)")
baselines = json.loads((root / "reproduction/hand_5m/summary.json").read_text())
for method, result in baselines.items():
    if not result["complete"]:
        print(f"{method}: 5M cohort not yet complete; no replacement result reported")
        continue
    assert len(result["seeds"]) == result["expected_seeds"]
    assert all(row["actual_steps"] >= 5_000_000 for row in result["seeds"])
    scores = [row["success_rate"] for row in result["seeds"]]
    mean, sd = statistics.mean(scores), statistics.stdev(scores)
    assert abs(mean - result["mean"]) < 1e-12
    assert abs(sd - result["sample_sd"]) < 1e-12
    print(f"{method}: {100*mean:.2f} ± {100*sd:.2f}% ({len(scores)} training seeds)")


==> anc/FARL/reproduction/verify_package.py <==
"""Check the supplied inventory without importing training code."""
from pathlib import Path
import hashlib

root = Path(__file__).resolve().parents[1]
count = 0
for line in (root / "MANIFEST.sha256").read_text().splitlines():
    expected, name = line.split("  ", 1)
    actual = hashlib.sha256((root / name).read_bytes()).hexdigest()
    if actual != expected:
        raise SystemExit("File checksum mismatch: " + name)
    count += 1
print(f"Verified {count} supplied files.")


==> anc/FARL/requirements.txt <==
# Versions installed in the validation environment; Python 3.11.
openai==2.38.0
anthropic==0.104.1
gymnasium==1.2.3
gymnasium-robotics==1.4.2
mujoco==3.8.1
minigrid==3.1.0
metaworld==2.0.0
pettingzoo==1.26.1
stable-baselines3==2.8.0
torch==2.5.1
optuna==4.8.0
rliable==1.2.0
scipy==1.17.1
numpy==2.4.6
PyYAML==6.0.3
rich==15.0.0
matplotlib==3.10.9
tensorboard==2.20.0
pydantic==2.13.4
dacite==1.9.2
pytest==9.1.1
hydra-core==1.3.3
omegaconf==2.3.1


==> anc/FARL/tests/fixtures/hand_iter17_generation_reset.json <==
{
  "original_decision": {
    "action": "RESET_GENERATION",
    "changed_axes": [
      "interface",
      "reward"
    ],
    "directives": [
      "M1",
      "M4"
    ],
    "fault": "STACK_FAULT",
    "generation_id": 1
  },
  "original_request": {
    "control_canonical_interface_hash": "sha256:cdb281b4b10328b90393897aa334e884658a687c037954589d7aad124aa88621",
    "control_capture_phase": "before_any_scientific_actuator",
    "control_captured_at_iteration": 17,
    "control_generation_id": 1,
    "control_stack": {
      "algo_id": "algo.sac_rank1.v1",
      "budget_id": "budget.tier_3_adaptive_candidates_1000000steps_3trials.v1",
      "env_adapter_id": "env_adapter.adroithandrelocate_v2.v1",
      "exploration_id": "exploration.stage_coverage.v1",
      "goal_id": "goal.goal.v1",
      "hpo_id": "hpo.optuna_44136fa3.v1",
      "hypothesis_ids": [
        "search_hypothesis.current.23866b7815ac",
        "search_hypothesis.repair.23866b7815ac"
      ],
      "obs_schema_id": "repr.raw_only.v3",
      "omr_id": "omr.adroit_relocate_sustained_5_success.v1",
      "reward_id": "reward.general_transition.14a5053463d2.v1",
      "task_structure_id": "task_structure.single.v1"
    },
    "diagnostic_packet_sha256": "sha256:60cf945fa477cad8e32fda7db04e96b55b2caa472a3a8bc7cc21bf1183ff23e7",
    "directives": [
      "M1",
      "M4"
    ],
    "effect_assertions": {
      "changed_slots": [
        "env_adapter",
        "reward"
      ],
      "must_preserve_heldout_commit_authority": true,
      "must_produce_training_evidence": true
    },
    "fault_under_test": "STACK_FAULT",
    "generation_id": 1,
    "hypothesis_families": [
      "STACK_FAULT",
      "RESET_GENERATION"
    ],
    "hypothesis_ids": [
      "search_hypothesis.current.aed3235e147b",
      "search_hypothesis.repair.aed3235e147b"
    ],
    "intervention_id": "intervention.aed3235e147b",
    "lifecycle_state": "proposed",
    "minimum_fidelity": 300000,
    "operation": "propose_discriminating_experiment",
    "predicted_outcomes_by_hypothesis": {
      "search_hypothesis.current.aed3235e147b": "The matched intervention does not improve the implicated held-out behavior; retain or broaden the current explanation.",
      "search_hypothesis.repair.aed3235e147b": "The matched intervention changes the predicted behavioral event and improves held-out evidence at meaningful fidelity."
    },
    "request_id": "search_request.g1.i17.aed3235e147b",
    "required_changed_slots": [
      "env_adapter",
      "reward"
    ],
    "required_directive": "M1",
    "selected": true
  },
  "packet": {
    "changed_axes": [
      "stack"
    ],
    "iteration": 17,
    "matched_counterfactual_required": false,
    "packet_sha256": "sha256:60cf945fa477cad8e32fda7db04e96b55b2caa472a3a8bc7cc21bf1183ff23e7",
    "recommended_directives": [],
    "schema_version": "unified_diagnostic_packet.v1",
    "selected_fault": "STACK_FAULT",
    "selected_source": "guard"
  },
  "source_run": "outputs/live_v9_5_adroit_relocate_p1_20260829_r6/adroit_relocate_p1/adroit_hand_relocate_p1_seed0_20260829_150823",
  "source_sha256": {
    "joint_search_decision.v1.json": "6f77acb6044fcd445270d590ea75b730e7568abd9e88c5603bea08add39a38f5",
    "search_generation.v1.json": "ca3dc1398d1dd0282bc18ecfdd96642e6f0e0ed3aa999dbf5f975bdb9467b8d6",
    "unified_diagnostic_packet.v1.json": "2a1bd00802eab4cf5731ad0b7d560b4d8df0689829951eb8dde3527f793b0637"
  }
}


==> anc/FARL/tests/fixtures/p2_doorkey_eureka_smoke.py <==
import numpy as np


def compute_reward(state, action, next_state):
    previous = state.observation[:147].reshape(7, 7, 3)
    current = next_state.observation[:147].reshape(7, 7, 3)
    previous_key_count = np.sum(previous[:, :, 0] == 0.5)
    current_key_count = np.sum(current[:, :, 0] == 0.5)
    key_change = previous_key_count - current_key_count
    motion = np.mean(np.abs(current - previous))
    return key_change + 0.01 * motion


==> anc/FARL/tests/fixtures/p2_doorkey_limen_smoke.py <==
import jax
import jax.numpy as jnp


def get_observation(state):
    return state.observation.astype(jnp.float32)


def compute_reward(state, action, next_state):
    previous = state.observation[:147].reshape(7, 7, 3)
    current = next_state.observation[:147].reshape(7, 7, 3)
    previous_key_count = jnp.sum(previous[:, :, 0] == 0.5)
    current_key_count = jnp.sum(current[:, :, 0] == 0.5)
    key_change = previous_key_count - current_key_count
    motion = jnp.mean(jnp.abs(current - previous))
    return jnp.asarray(key_change + 0.01 * motion, dtype=jnp.float32)


==> anc/FARL/tests/test_action_distribution_health.py <==
"""Actuator-health regression tests: allocations and synthetic traces, no RL."""
from types import SimpleNamespace

import gymnasium as gym
import numpy as np
import pytest
import torch

from autorl.action_distribution_health import ActionDistributionMonitor, box_action_contract
from autorl.learner_execution_contract import (
    LearnerExecutionContractError, constructor_contract, effective_receipt,
    resolve_ppo_configuration, split_policy_parameters,
)
from autorl.modules.hpo import SB3_VALID_PARAMS
from autorl.training_health import assess_training_health
from autorl.trajectory_evidence.stats import action_descriptors
from autorl.trajectory_evidence.store import RecordingWrapper, TraceStore


def history(stds, *, saturation=None, normalized_std=None):
    from test_optimizer_step_counter import counter_receipt
    points = []
    for i, std in enumerate(stds):
        point = {"learner_step": (i+1)*10000, "simulator_step": (i+1)*10000,
                 "metrics": {"std": std, "value_loss": 1., "n_updates": i+1},
                 "optimizer_step_counter": counter_receipt({"policy": (i+1)*8})}
        if saturation is not None:
            point["action_distribution"] = {
                "schema_version": "action_distribution_health.v1",
                "std_source": "allocated_state_independent_gaussian_log_std",
                "std_mean": std, "std_to_half_range_mean": normalized_std,
                "boundary_fraction": saturation, "action_component_count": 100}
        points.append(point)
    return {"optimizer_metric_histories": [points],
            "learner_execution_receipts": [{"algorithm": "PPO", "schema_version": "learner_execution_contract.v1",
                "status": "executed_with_receipt", "supported_parameters": ["learning_rate", "n_steps"]}],
            "EXTERNAL_objective_scores": [.006666666666666667],
            "trial_objective_valid": True}


def test_legacy_ppo_distribution_growth_is_reaudited_without_invented_action_bounds():
    stats = history([1., 1.1, 1.2, 20., 150., 650., 690., 706.])
    result = assess_training_health(stats)
    assert result["status"] == "risk"
    assert result["issues"][0]["code"] == "sustained_policy_std_expansion"
    assert not result["issues"][0]["saturation_inferred"]
    assert result["requires_repair_before_promotion"]
    assert stats["trial_objective_valid"] and stats["EXTERNAL_objective_scores"] == [.006666666666666667]


def test_current_wave_moderate_std_and_bang_bang_actions_are_not_failures():
    assert assess_training_health(history([1., 1.05, 1.1, 1.14, 1.17, 1.2, 1.3]))["status"] == "observed_healthy"
    result = assess_training_health(history([1.] * 8, saturation=1., normalized_std=1.))
    assert result["status"] == "observed_healthy"


@pytest.mark.parametrize("measured", [True, False])
def test_large_growth_from_tiny_std_within_actual_action_range_is_not_pathology(measured):
    stats = history([.001, .001, .001, .3, .7, .9, 1., 1.])
    if measured:
        for p in stats["optimizer_metric_histories"][0]:
            p["action_distribution"] = {
                "schema_version": "action_distribution_health.v1",
                "std_source": "allocated_state_independent_gaussian_log_std",
                "std_mean": p["metrics"]["std"],
                "std_to_half_range_mean": p["metrics"]["std"],
                "boundary_fraction": .3, "action_component_count": 100}
    else:
        stats["learner_execution_receipts"][0]["action_space"] = box_action_contract(gym.spaces.Box(-1., 1., (1,)))
    result = assess_training_health(stats)
    assert result["status"] == "observed_healthy"
    assert result["per_seed"][0]["action_distribution_evidence"]["large_ratio_within_action_scale"]


def test_malformed_legacy_action_bounds_remain_unknown_instead_of_crashing_health():
    stats = history([1., 1., 1., 200., 300., 700.])
    stats["learner_execution_receipts"][0]["action_space"] = {
        "kind": "Box", "finite_bounds": True, "low": "not a bound", "high": [1.]}
    result = assess_training_health(stats)
    assert not result["per_seed"][0]["action_distribution_evidence"]["tail_action_scale_known"]


def test_normalized_spread_and_real_saturation_need_repeated_joint_evidence():
    result = assess_training_health(history([20.] * 8, saturation=.99, normalized_std=20.))
    assert {i["code"] for i in result["issues"]} == {"joint_policy_spread_action_saturation"}
    assert assess_training_health(history([20.] * 8, saturation=.1, normalized_std=20.))["status"] == "observed_healthy"


def test_seeds_are_not_concatenated_into_an_action_distribution_growth_curve():
    stats = history([1., 1.1, 1.2, 1.2, 1.2, 1.3])
    stats["optimizer_metric_histories"].append(history([700.] * 6)["optimizer_metric_histories"][0])
    stats["learner_execution_receipts"].append({"algorithm": "PPO"})
    assert assess_training_health(stats)["status"] == "observed_healthy"


def test_actual_nonunit_box_bounds_scale_distribution_and_capture_actions_without_steps():
    from stable_baselines3 import PPO
    env = gym.make("Pendulum-v1")  # real [-2,2], not assumed [-1,1]
    try:
        model = PPO("MlpPolicy", env, n_steps=8, batch_size=8, device="cpu",
                    policy_kwargs={"net_arch": [8]})
        monitor = ActionDistributionMonitor()
        with torch.no_grad():
            model.policy.log_std.fill_(np.log(40.))
        monitor.observe(model, [[-2.], [2.], [0.], [.5]])
        data = monitor.snapshot(model)
        assert data["action_space"]["low"] == [-2.]
        assert data["std_to_half_range_mean"] == pytest.approx(20.)
        assert data["boundary_fraction"] == .5 and data["action_component_count"] == 4
        assert monitor.snapshot(model)["action_component_count"] == 0
        assert model.num_timesteps == 0
    finally:
        env.close()


def test_discrete_or_state_dependent_distributions_are_not_misread_as_gaussian_std():
    monitor = ActionDistributionMonitor()
    model = SimpleNamespace(action_space=gym.spaces.Discrete(3), policy=None)
    monitor.observe(model, [2])
    assert monitor.snapshot(model)["action_component_count"] == 0
    model = SimpleNamespace(action_space=gym.spaces.Box(-1., 1., (2,)),
                            policy=SimpleNamespace(log_std=torch.ones(2), action_dist=None))
    assert "std_mean" not in monitor.snapshot(model)


@pytest.mark.parametrize("receipt", [
    {"algorithm": "SAC"}, {"algorithm": "PPO"},
    {"algorithm": "PPO", "schema_version": "learner_execution_contract.v1",
     "status": "executed_with_receipt", "supported_parameters": ["n_steps"],
     "constructor_kwargs": {"use_sde": True}},
    {"algorithm": "PPO", "policy_action_distribution": {
        "type": "StateDependentNoiseDistribution", "use_sde": True, "squashed": False}},
])
def test_logger_std_with_sde_or_unknown_distribution_does_not_inherit_ppo_semantics(receipt):
    stats = history([1., 1., 1., 200., 300., 700., 900.])
    stats["learner_execution_receipts"] = [receipt]
    assert assess_training_health(stats)["status"] == "observed_healthy"


def test_bounds_cached_for_same_action_space_and_invalidated_on_space_replacement(monkeypatch):
    import autorl.action_distribution_health as module
    original, calls = module.box_action_contract, []
    def counted(space):
        calls.append(space)
        return original(space)
    monkeypatch.setattr(module, "box_action_contract", counted)
    model = SimpleNamespace(action_space=gym.spaces.Box(-1., 1., (1,)), policy=None)
    monitor = ActionDistributionMonitor()
    for _ in range(10):
        monitor.observe(model, [[1.]])
    assert monitor.snapshot(model)["boundary_fraction"] == 1.
    assert len(calls) == 1
    model.action_space = gym.spaces.Box(-2., 2., (1,))
    monitor.observe(model, [[1.]])
    assert monitor.snapshot(model)["boundary_fraction"] == 0.
    assert len(calls) == 2


class BoundedEnv(gym.Env):
    observation_space = gym.spaces.Box(-1., 1., (1,))
    action_space = gym.spaces.Box(np.array([-2., 10.]), np.array([2., 20.]), dtype=np.float64)

    def reset(self, **kwargs):
        return np.zeros(1, dtype=np.float32), {}

    def step(self, action):
        return np.zeros(1, dtype=np.float32), 17., True, False, {}


def test_recording_wrapper_supplies_bounds_and_preserves_real_transition(tmp_path):
    import json
    store = TraceStore(tmp_path, {"enabled": True})
    env = RecordingWrapper(BoundedEnv(), store, run_id="test", phase="m5_train", regime="P1",
                           genome_id="g", policy_id="p", seed=0,
                           obs_contract_raw=None, obs_contract_policy=None)
    env.reset()
    transition = env.step(np.array([-2., 15.]))
    assert transition[1:4] == (17., True, False)
    files = list((tmp_path / "trajectory_evidence/metadata").glob("*.json"))
    assert len(files) == 1
    data = json.loads(files[0].read_text())
    assert data["summary"]["action_stats"]["saturation_frac"] == .5
    assert data["meta"]["action_space"]["low"] == [-2., 10.]


def test_multidimensional_box_action_descriptors_use_flattened_bound_shape():
    actions = np.array([[[0., 2.], [4., 6.]]])
    low = np.zeros((2, 2)); high = np.full((2, 2), 6.)
    assert action_descriptors(actions, low, high)["saturation_frac"] == .5


def test_proposed_ppo_safeguards_execute_and_alias_receipt_is_truthful_without_training():
    from stable_baselines3 import PPO
    proposal = {"target_kl": .03, "log_std_init": -1., "advantage_normalization": True,
                "ortho_init": False, "normalize_observations": True}
    requested = resolve_ppo_configuration({"learning_rate": 1e-4}, proposal, algorithm="PPO")
    contract = constructor_contract(requested, algorithm="PPO", supported=SB3_VALID_PARAMS["PPO"])
    kwargs, policy = split_policy_parameters(requested, {"net_arch": [8]}, algorithm="PPO")
    env = gym.make("Pendulum-v1")
    try:
        model = PPO("MlpPolicy", env, n_steps=8, batch_size=8, policy_kwargs=policy, device="cpu", **kwargs)
        receipt = effective_receipt(model, contract, constructor_kwargs=kwargs,
                                    declared_defaults=proposal, policy_kwargs=policy)
        assert model.target_kl == .03 and model.policy.log_std_init == -1.
        assert model.policy.log_std.exp().item() == pytest.approx(np.exp(-1.))
        assert not model.policy.ortho_init and model.normalize_advantage
        assert receipt["declared_but_not_executed_defaults"] == {"normalize_observations": True}
        assert receipt["declared_defaults_matching_backend"]["advantage_normalization"] is True
        assert receipt["effective"]["log_std_init"] == -1. and model.num_timesteps == 0
    finally:
        env.close()


def test_no_ppo_values_invented_and_explicit_alias_overrides_default():
    assert resolve_ppo_configuration({}, {}, algorithm="PPO") == {}
    assert resolve_ppo_configuration({"normalize_advantage": False},
                                     {"advantage_normalization": True}, algorithm="PPO") == {"normalize_advantage": False}
    with pytest.raises(LearnerExecutionContractError):
        resolve_ppo_configuration({"normalize_advantage": False, "advantage_normalization": True}, {}, algorithm="PPO")


@pytest.mark.parametrize("key,value", [("target_kl", -1.), ("target_kl", float("nan")),
                                      ("log_std_init", float("inf")), ("ortho_init", "false")])
def test_invalid_ppo_safeguards_rejected_before_model_allocation(key, value):
    with pytest.raises(LearnerExecutionContractError):
        constructor_contract({key: value}, algorithm="PPO", supported=SB3_VALID_PARAMS["PPO"])


==> anc/FARL/tests/test_adaptive_boundary_evidence.py <==
from copy import deepcopy
import hashlib
import json
import pickle
from pathlib import Path
from types import SimpleNamespace

import pytest

from autorl.context_memory import persist_iteration_capsule
from autorl.modules.hpo import _snapshot_training_reward_mean
from evaluation.experiments.adaptive_boundary_evidence import restore_completed_evidence
from evaluation.experiments.p2_breadth_resume import P2ResumeError


def _write(path, value):
    path.parent.mkdir(parents=True, exist_ok=True)
    path.write_text(json.dumps(value))


def _sha(path):
    return hashlib.sha256(path.read_bytes()).hexdigest()


def _fixture(tmp_path):
    state = SimpleNamespace(run_dir=tmp_path, pipeline_memory={"p1_full_info_contract": {"information_regime": "P1"}},
                            pipeline_iteration=15, pipeline_config={})
    entries, results = {}, {}
    for iteration in [13, 14, 15]:
        worker = tmp_path / f"breadth_portfolio/workers/iter{iteration}_trial0_genome.g{iteration}"
        assignment = {"pipeline_iteration": iteration}
        stack = {"reward_id": f"r{iteration}"}
        score = iteration / 100.0
        metrics = {"seed": 0, "objective_valid": True, "requested_steps": 100, "actual_steps": 100,
                   "learner_steps": 100, "prefix_controller_steps": iteration,
                   "train_ep_rew_mean": float(iteration), "train_ep_rew_curve": [float(iteration)],
                   "train_num_episodes": 3, "train_ep_len_mean": 5, "final_commit_eligible": True}
        payload = {"parent_run_dir": str(tmp_path), "worker_run_dir": str(worker), "pipeline_iteration": iteration,
                   "trial_id": 0, "genome_id": f"genome.g{iteration}", "active_stack": stack,
                   "assignment": assignment, "hyperparams": {"learning_rate": .001}, "total_timesteps": 100, "seed_ids": [0]}
        result = {"status": "completed", "trial_id": 0, "genome_id": payload["genome_id"],
                  "active_stack": stack, "assignment": assignment, "hyperparams": payload["hyperparams"],
                  "scores": [score], "seed_ids": [0], "metrics_list": [metrics], "interface_generation_receipt": {"valid": True}}
        result_path = worker / "worker_result.json"
        _write(result_path, result)
        receipt_path = tmp_path / f"adaptive_protocol/candidate_payloads/iter{iteration}_trial0.json"
        receipt_path.parent.mkdir(parents=True, exist_ok=True)
        receipt_path.with_suffix(".pickle").write_bytes(pickle.dumps(payload))
        _write(receipt_path, {"sha256": _sha(receipt_path.with_suffix(".pickle")), "path": str(receipt_path.with_suffix(".pickle")), "worker_run_dir": str(worker)})
        entries[str(iteration)] = {"pipeline_iteration": iteration, "trial_id": 0, "genome_id": payload["genome_id"],
                                   "payload_sha256": _sha(receipt_path.with_suffix(".pickle")),
                                   "payload_receipt_sha256": _sha(receipt_path), "result_sha256": _sha(result_path)}
        status = {"trial_id": 0, "genome_id": payload["genome_id"], "active_stack": stack,
                  "breadth_assignment": assignment, "hyperparams": payload["hyperparams"],
                  "valid_scores_used_for_iqm": [score], "objective_valid": True, "final_commit_eligible": True,
                  "total_seed_count": 1, "valid_seed_count": 1, "valid_seed_ids": [0], "stage_learning_dynamics": {"wave": iteration}}
        snapshot = {"controller_iter": iteration, "best_iqm": score, "best_hyperparams": payload["hyperparams"],
                    "best_trial_id": 0, "best_scores": [score], "best_stack": stack, "n_trials": 1,
                    "n_omr_valid_trials": 1, "n_omr_failed_trials": 0, "all_omr_failed": False,
                    "trial_omr_status": {"0": status}, "training_reward_mean": [1.0]}
        source_state = SimpleNamespace(run_dir=tmp_path, pipeline_iteration=iteration, pipeline_memory={"p1_full_info_contract": {}})
        persist_iteration_capsule(source_state, snapshot)
        hpo = {"best_iqm": score, "best_hyperparams": payload["hyperparams"], "all_omr_failed": False,
               "n_omr_valid_trials": 1, "n_omr_failed_trials": 0, "stage_activation_evidence": {"wave": iteration},
               "trials": [{"trial_id": 0, "scores": [score], "hyperparams": payload["hyperparams"], "iqm": score, "omr_status": status}]}
        results[iteration] = (result, worker, snapshot)
    _write(tmp_path / "hpo_result.json", hpo)
    _write(tmp_path / "adaptive_protocol/candidate_archive.v1.json", {"entries": entries})
    state.pipeline_memory.update(hpo_trial_stats=[{"pipeline_iteration": 13, "trial_id": 0, "genome_id": "genome.g13", "external_scores": [.13], "training_reward_mean": [13.0]}],
                                 hpo_iter_snapshots=[results[13][2]], last_hpo_omr_status={"controller_iter": 13},
                                 best_so_far={"scores": [.8]}, controller_history=[{"decision": "keep original"}])
    inv = SimpleNamespace(run_dir=tmp_path, iteration=15, problems=[],
                          trials={0: SimpleNamespace(status="completed", genome_id="genome.g15", worker_dir=results[15][1], complete_result=results[15][0])})
    return state, inv


def test_rehydrate_exact_missing_waves_without_disk_writes_or_decision_reset(tmp_path):
    state, inv = _fixture(tmp_path)
    before = {str(p): _sha(p) for p in tmp_path.rglob("*") if p.is_file()}
    original = deepcopy(state.pipeline_memory)
    receipt = restore_completed_evidence(state, inv)
    assert receipt["appended_trial_keys"] == [[14, 0, "genome.g14"], [15, 0, "genome.g15"]]
    assert state.pipeline_memory["hpo_trial_stats"][0] == original["hpo_trial_stats"][0]
    assert [r["training_reward_mean"] for r in state.pipeline_memory["hpo_trial_stats"]] == [[13.], [14.], [15.]]
    assert state.pipeline_memory["last_hpo_omr_status"]["controller_iter"] == 15
    assert state.pipeline_memory["last_trial_omr_status"]["0"]["valid_scores_used_for_iqm"] == [.15]
    assert state.pipeline_memory["latest_iteration_capsule"]["controller_iter"] == 15
    assert state.pipeline_memory["best_so_far"] == original["best_so_far"]
    assert state.pipeline_memory["controller_history"] == original["controller_history"]
    assert before == {str(p): _sha(p) for p in tmp_path.rglob("*") if p.is_file()}
    assert len(receipt["measurement_corrections"]) == 2


def test_restore_is_idempotent(tmp_path):
    state, inv = _fixture(tmp_path)
    restore_completed_evidence(state, inv)
    original = deepcopy(state.pipeline_memory["hpo_trial_stats"])
    receipt = restore_completed_evidence(state, inv)
    assert receipt["appended_trial_keys"] == []
    assert receipt["appended_snapshot_iterations"] == []
    assert state.pipeline_memory["hpo_trial_stats"] == original


def test_legacy_evidence_restart_still_matches_worker_to_snapshot(tmp_path):
    state, inv = _fixture(tmp_path)
    path = tmp_path / "adaptive_protocol/candidate_archive.v1.json"
    archive = json.loads(path.read_text())
    del archive["entries"]["14"]
    _write(path, archive)
    with pytest.raises(P2ResumeError, match="saved result hash"):
        restore_completed_evidence(state, inv)
    receipt = restore_completed_evidence(state, inv, allow_unarchived_history=True)
    source = next(r for r in receipt["worker_sources"] if r["iteration"] == 14)
    assert source["result_hash_provenance"] == "measured_at_evidence_restart"
    state.pipeline_memory["hpo_trial_stats"] = []
    result_path = Path(source["result_path"])
    result = json.loads(result_path.read_text())
    result["scores"] = [0.99]
    _write(result_path, result)
    with pytest.raises(P2ResumeError, match="snapshot trial evidence disagrees"):
        restore_completed_evidence(state, inv, allow_unarchived_history=True)


def test_missing_training_measurement_stays_unknown(tmp_path):
    state, inv = _fixture(tmp_path)
    metric = inv.trials[0].complete_result["metrics_list"][0]
    metric.pop("train_ep_rew_mean")
    metric.pop("train_ep_rew_curve")
    path = inv.trials[0].worker_dir / "worker_result.json"
    _write(path, inv.trials[0].complete_result)
    archive_path = tmp_path / "adaptive_protocol/candidate_archive.v1.json"
    archive = json.loads(archive_path.read_text())
    archive["entries"]["15"]["result_sha256"] = _sha(path)
    _write(archive_path, archive)
    restore_completed_evidence(state, inv)
    row = state.pipeline_memory["hpo_trial_stats"][-1]
    assert row["training_reward_mean"] == [None]
    assert row["training_reward_curves"] == [None]


@pytest.mark.parametrize("target", ["result", "payload", "snapshot", "hpo"])
def test_changed_source_aborts_without_partial_memory_mutation(tmp_path, target):
    state, inv = _fixture(tmp_path)
    before = deepcopy(state.pipeline_memory)
    if target == "result":
        p = tmp_path / "breadth_portfolio/workers/iter14_trial0_genome.g14/worker_result.json"
        data = json.loads(p.read_text()); data["metrics_list"][0]["train_ep_rew_mean"] = 999; _write(p, data)
    elif target == "payload":
        p = tmp_path / "adaptive_protocol/candidate_payloads/iter14_trial0.pickle"
        p.write_bytes(p.read_bytes() + b"changed")
    elif target == "snapshot":
        for p in (tmp_path / "context_memory/evidence").glob("*.json"):
            data = json.loads(p.read_text())
            if data.get("controller_iter") == 14 and "trial_omr_status" in data:
                data["training_reward_mean"] = [999]; _write(p, data); break
    else:
        p = tmp_path / "hpo_result.json"
        data = json.loads(p.read_text()); data["trials"][0]["scores"] = [1.]; _write(p, data)
    with pytest.raises((P2ResumeError, RuntimeError)):
        restore_completed_evidence(state, inv)
    assert state.pipeline_memory == before


def test_missing_snapshot_aborts_clearly(tmp_path):
    state, inv = _fixture(tmp_path)
    for p in (tmp_path / "context_memory/iteration_capsules").glob("*.json"):
        if json.loads(p.read_text()).get("controller_iter") == 15:
            p.unlink()
    with pytest.raises(P2ResumeError, match="missing source-bound"):
        restore_completed_evidence(state, inv)


def test_older_interrupted_jobs_remain_partial_without_requiring_completed_snapshot(tmp_path):
    state, inv = _fixture(tmp_path)
    path = tmp_path / "adaptive_protocol/candidate_payloads/iter10_trial0.json"
    path.with_suffix(".pickle").write_bytes(pickle.dumps({"paid_partial": True}))
    _write(path, {"sha256": _sha(path.with_suffix(".pickle")), "worker_run_dir": str(tmp_path / "breadth_portfolio/workers/iter10_trial0_genome.partial")})
    receipt = restore_completed_evidence(state, inv)
    assert receipt["preserved_partial_sources"][0]["iteration"] == 10
    assert not receipt["preserved_partial_sources"][0]["restored_as_completed"]
    assert all(row["pipeline_iteration"] != 10 for row in state.pipeline_memory["hpo_trial_stats"])


def test_snapshot_training_reward_uses_exact_wave_not_reused_trial_number():
    memory = {"hpo_trial_stats": [
        {"pipeline_iteration": 1, "trial_id": 0, "training_reward_mean": [999.]},
        {"pipeline_iteration": 15, "trial_id": 1, "training_reward_mean": [888.]},
        {"pipeline_iteration": 15, "trial_id": 0, "training_reward_mean": [15.]},
    ]}
    assert _snapshot_training_reward_mean(memory, 15, 0) == [15.]
    assert _snapshot_training_reward_mean(memory, 16, 0) is None


==> anc/FARL/tests/test_adaptive_boundary_pause.py <==
"""Maintenance pauses persist complete evidence and never select a champion."""
import hashlib
import json
from types import SimpleNamespace

import pytest

from autorl.adaptive_exploration_protocol import (
    AdaptiveProtocolError, completed_boundary, configure, digest,
    dispatch_protocol, pause_at_completed_boundary, score_summary,
)


def fixture(tmp_path):
    def put(name, value):
        path = tmp_path / name
        path.parent.mkdir(parents=True, exist_ok=True)
        path.write_text(json.dumps(value))
        return path

    config = {}
    configure(config)
    release = put("source_release.v1.json", {"release": "test"})
    config["continuation_source_release"] = str(release)
    state = SimpleNamespace(run_dir=tmp_path, pipeline_config=config,
        pipeline_iteration=7, pipeline_memory={"last_hpo_omr_status": {"controller_iter": 7}},
        hpo_result=SimpleNamespace(best_iqm=0), controller_history=[], diagnostic_memory=[], budget_usage={})
    put("hpo_result.json", {"best_iqm": 0})
    put("breadth_portfolio/process_runner_manifest.json", {"iteration": 7, "n_trials_requested": 3})
    for trial in range(3):
        put(f"breadth_portfolio/workers/iter7_trial{trial}_genome.fixture/worker_result.json", {
            "status": "completed", "trial_id": trial, "genome_id": "genome.fixture"})
    request = {
        "schema_version": "adaptive_boundary_stop_request.v1", "request_id": "explicit-maintenance",
        "run_dir": str(tmp_path), "protocol_sha256": digest(config["adaptive_exploration_protocol"]),
        "source_release_sha256": hashlib.sha256(release.read_bytes()).hexdigest(), "min_completed_iteration": 7,
    }
    path = put("adaptive_protocol/REQUEST_BOUNDARY_STOP.v1.json", request)
    pipeline = SimpleNamespace(
        _save_controller_history=lambda state: put("controller_history.json", {"iteration": 7}),
        _write_budget_usage=lambda state: put("budget_usage.json", {"preserved": True}),
    )
    return state, pipeline, path, request, put


def test_complete_wave_pause_persists_hash_bound_state_without_final_selection(tmp_path):
    state, pipeline, _, _, _ = fixture(tmp_path)
    assert not completed_boundary(state, now=0, candidates=[])
    assert pause_at_completed_boundary(pipeline, state)
    ack = json.loads((tmp_path / "adaptive_protocol/BOUNDARY_STOP_ACK.v1.json").read_text())
    assert ack["complete"] and ack["diagnosis_complete"]
    assert not ack["learner_processes_signalled"] and not ack["task_completion_claim"]
    assert not ack["final_selection_authorized"]
    for name, expected in ack["persisted_sha256"].items():
        from pathlib import Path
        assert hashlib.sha256(Path(name).read_bytes()).hexdigest() == expected
    snapshot = json.loads((tmp_path / "adaptive_protocol/controller_boundary_state.v1.json").read_text())
    assert snapshot["pipeline_memory"]["adaptive_exploration_phase"] == "paused_for_restart"
    assert not (tmp_path / "adaptive_protocol/final_selection.v1.json").exists()
    with pytest.raises(AdaptiveProtocolError, match="search dispatch forbidden"):
        dispatch_protocol(state)


@pytest.mark.parametrize("field,value", [
    ("protocol_sha256", "other"), ("source_release_sha256", "other"),
    ("run_dir", "/other/run"), ("min_completed_iteration", True),
])
def test_pause_request_cannot_apply_to_another_run_protocol_or_release(tmp_path, field, value):
    state, _, path, request, _ = fixture(tmp_path)
    request[field] = value
    path.write_text(json.dumps(request))
    with pytest.raises(AdaptiveProtocolError, match="boundary-stop request"):
        completed_boundary(state, now=0, candidates=[])
    assert not (tmp_path / "adaptive_protocol/BOUNDARY_STOP_ACK.v1.json").exists()


def test_incomplete_or_unjoined_wave_cannot_acknowledge_pause(tmp_path):
    state, pipeline, _, _, put = fixture(tmp_path)
    put("breadth_portfolio/workers/iter7_trial1_genome.fixture/worker_result.json", {
        "status": "running", "trial_id": 1, "genome_id": "genome.fixture"})
    assert not completed_boundary(state, now=0, candidates=[])
    with pytest.raises(AdaptiveProtocolError, match="incomplete or unjoined wave"):
        pause_at_completed_boundary(pipeline, state)
    assert not (tmp_path / "adaptive_protocol/BOUNDARY_STOP_ACK.v1.json").exists()
    assert state.pipeline_memory.get("adaptive_exploration_phase") != "paused_for_restart"


def test_stop_request_change_before_persistence_is_not_acknowledged(tmp_path):
    state, pipeline, path, request, _ = fixture(tmp_path)
    assert not completed_boundary(state, now=0, candidates=[])
    request["request_id"] = "a-different-request"
    path.write_text(json.dumps(request))
    with pytest.raises(AdaptiveProtocolError, match="changed before persistence"):
        pause_at_completed_boundary(pipeline, state)


def test_missing_persistence_cannot_produce_ack(tmp_path):
    state, pipeline, _, _, _ = fixture(tmp_path)
    pipeline._save_controller_history = lambda state: None
    assert not completed_boundary(state, now=0, candidates=[])
    with pytest.raises(AdaptiveProtocolError, match="persistence is incomplete"):
        pause_at_completed_boundary(pipeline, state)
    assert not (tmp_path / "adaptive_protocol/BOUNDARY_STOP_ACK.v1.json").exists()


def test_future_boundary_request_does_not_stop_current_wave(tmp_path):
    state, pipeline, path, request, _ = fixture(tmp_path)
    request["min_completed_iteration"] = 8
    path.write_text(json.dumps(request))
    assert not completed_boundary(state, now=0, candidates=[])
    assert not pause_at_completed_boundary(pipeline, state)
    assert not (tmp_path / "adaptive_protocol/BOUNDARY_STOP_ACK.v1.json").exists()


def test_maintenance_pause_does_not_consume_simultaneous_champion_approval(tmp_path):
    state, pipeline, _, _, put = fixture(tmp_path)
    rows = [{"trial_id": 0, "pipeline_iteration": 7, "eligible": True,
             "scores": [.3, .3], "statistics": score_summary([.3, .3])}]
    assert not completed_boundary(state, now=0, candidates=rows)
    review = state.pipeline_memory["adaptive_exploration_review"]
    put("adaptive_protocol/promotion_approval.v1.json", {
        "approved": True, "evidence_digest": review["evidence_digest"],
        "promotion_basis": "user_confirmed_stage_milestone"})
    assert not completed_boundary(state, now=1, candidates=rows)
    assert pause_at_completed_boundary(pipeline, state)
    assert (tmp_path / "adaptive_protocol/promotion_approval.v1.json").exists()
    assert not (tmp_path / "adaptive_protocol/final_selection.v1.json").exists()


def test_controller_return_cannot_rewrite_files_after_pause_ack(tmp_path, monkeypatch):
    from pathlib import Path
    from autorl.pipeline import AutoRLPipeline
    from test_core_ablation_time_controller import fixture_controller

    fixture(tmp_path)
    pipeline, state, _, _ = fixture_controller(tmp_path, monkeypatch, iteration=7)
    pipeline.config.pop("core_ablation")
    configure(pipeline.config)
    pipeline.config["continuation_source_release"] = str(tmp_path / "source_release.v1.json")
    saves = []
    def save(current):
        saves.append(current.pipeline_iteration)
        AutoRLPipeline._save_controller_history(pipeline, current)
    monkeypatch.setattr(pipeline, "_save_controller_history", save)
    monkeypatch.setattr(pipeline, "_write_budget_usage",
                        lambda current: AutoRLPipeline._write_budget_usage(pipeline, current))
    monkeypatch.setattr("autorl.adaptive_exploration_protocol.collect_candidates", lambda state: [])
    monkeypatch.setattr(pipeline, "_run_m5", lambda state: pytest.fail("paused controller must not redispatch"))
    returned = pipeline._controller_loop(state, resume_completed_iteration=True)
    assert returned is state
    assert saves == [7]
    ack = json.loads((tmp_path / "adaptive_protocol/BOUNDARY_STOP_ACK.v1.json").read_text())
    for name, expected in ack["persisted_sha256"].items():
        assert hashlib.sha256(Path(name).read_bytes()).hexdigest() == expected


==> anc/FARL/tests/test_adaptive_candidate_archive.py <==
import copy
import json
from pathlib import Path
from types import SimpleNamespace

from autorl.adaptive_exploration_protocol import collect_candidates, configure, review_decision
from autorl.bounded_training_protocol import record_candidate_payload
from test_v96_parallel_interface_generation_fence import _commit, _payload


def state_and_writer(tmp_path, monkeypatch):
    import autorl.training_health as health
    import autorl.modules.hpo as hpo
    import autorl.evidence_faults as information

    monkeypatch.setattr(health, "assess_training_health", lambda *a, **k: {"eligible_for_deep_training": True})
    monkeypatch.setattr(hpo.HPOModule, "_parallel_result_interface_generation_fence", lambda *a, **k: {"valid": True})
    # These fixtures isolate archive identity. Policy coverage has separate
    # integration tests; an intentionally absent reward is not a clean audit.
    monkeypatch.setattr(information, "audit_candidate_information", lambda *a, **k: {
        "status": "clean", "scope": "candidate", "binding": {"program_sha256": "fixture"}})
    _commit(tmp_path, 1)
    config = {}
    configure(config, baseline_scores=[.01, .03])
    stack = {"env_adapter_id": "env.fixed", "reward_id": "reward.varies"}
    (tmp_path / "objective_metric.py").write_text(f"RUN_DIR = {str(tmp_path)!r}\ndef score(x):\n return float(x > .5)\n")
    state = SimpleNamespace(run_dir=tmp_path, pipeline_config=config, pipeline_iteration=1, pipeline_memory={},
                            v2_active_stack=stack, objective_metric_spec={}, task_description="fixed task")

    def write(iteration, scores):
        payload = _payload(tmp_path, f"wave{iteration}", 0)
        payload.update(pipeline_config=copy.deepcopy(config), pipeline_iteration=iteration,
                       seed_ids=[0, 1], seeds_per_trial=2, total_timesteps=1_000_000,
                       task_description="fixed task", active_stack=copy.deepcopy(stack))
        worker = Path(payload["worker_run_dir"])
        (worker / "objective_metric.py").write_text(f"RUN_DIR = {str(worker)!r}\ndef score(x):\n return float(x > .5)\n")
        record_candidate_payload(payload)
        result = {"status": "completed", "scores": scores, "seed_ids": [0, 1],
                  "active_stack": payload["active_stack"], "hyperparams": payload["hyperparams"],
                  "interface_generation_receipt": {"valid": True}, "metrics_list": [
                      {"objective_valid": True, "requested_steps": 1_000_000, "actual_steps": 1_100_000,
                       "learner_steps": 1_000_000, "final_commit_eligible": True,
                       "final_commit_eligibility_receipt": {"eligible": True}} for _ in range(2)]}
        target = worker / "worker_result.json"
        target.write_text(json.dumps(result))
        return target
    return state, write


def test_prior_good_candidate_survives_weaker_wave_without_seed_pooling(tmp_path, monkeypatch):
    state, write = state_and_writer(tmp_path, monkeypatch)
    write(1, [.4, .4])
    first = collect_candidates(state)
    assert len(first) == 1 and first[0]["eligible"]
    original_digest = first[0]["candidate_evidence_digest"]
    state.pipeline_iteration = 2
    write(2, [.2, .2])
    rows = collect_candidates(state)
    choice = review_decision(state.pipeline_config["adaptive_exploration_protocol"], rows)["selected"]
    assert choice["pipeline_iteration"] == 1
    assert choice["candidate_evidence_digest"] == original_digest
    assert choice["statistics"]["n_seeds"] == 2
    assert choice["scores"] == [.4, .4]
    archive = json.loads((tmp_path / "adaptive_protocol/candidate_archive.v1.json").read_text())
    assert len(archive["entries"]) == 2


def test_previously_qualified_artifact_tamper_revokes_selection_not_history(tmp_path, monkeypatch):
    state, write = state_and_writer(tmp_path, monkeypatch)
    result_path = write(1, [.4, .4])
    collect_candidates(state)
    result = json.loads(result_path.read_text())
    result["scores"] = [.9, .9]
    result_path.write_text(json.dumps(result))
    rows = collect_candidates(state)
    assert not rows[0]["eligible"]
    assert rows[0]["archive_integrity_error"]
    archive = json.loads((tmp_path / "adaptive_protocol/candidate_archive.v1.json").read_text())
    assert next(iter(archive["entries"].values()))["scores"] == [.4, .4]


def test_changed_official_task_is_not_cross_wave_evidence(tmp_path, monkeypatch):
    state, write = state_and_writer(tmp_path, monkeypatch)
    write(1, [.4, .4])
    assert collect_candidates(state)[0]["eligible"]
    (tmp_path / "objective_metric.py").write_text("def score(x):\n return float(x > .9)\n")
    row = collect_candidates(state)[0]
    assert not row["same_current_official_task_evaluation"]
    assert not row["eligible"]


def test_old_bounded_results_are_not_new_repaired_health_candidates(tmp_path, monkeypatch):
    state, write = state_and_writer(tmp_path, monkeypatch)
    write(1, [.4, .4])
    old = tmp_path / "bounded_protocol/candidate_payloads"
    old.mkdir(parents=True)
    (old / "iter9_trial7.json").write_text('{"scores": [1, 1, 1]}')
    assert len(collect_candidates(state)) == 1


==> anc/FARL/tests/test_adaptive_champion_final.py <==
from __future__ import annotations

import copy
import json
from pathlib import Path

import pytest

from autorl.adaptive_exploration_protocol import AdaptiveProtocolError, configure
from autorl.bounded_training_protocol import record_candidate_payload
from evaluation.experiments.adaptive_champion_final import approved_source, fixed_final_source, prepare
from evaluation.experiments.bounded_champion_final import file_hash
from test_v96_parallel_interface_generation_fence import _commit, _payload


def fixture(tmp_path, *, approval_required=True):
    _commit(tmp_path, 1)
    payload = _payload(tmp_path, "candidate", 1)
    configure(payload["pipeline_config"], approval_required=approval_required)
    payload.update(pipeline_iteration=8, seed_ids=[0, 1], seeds_per_trial=2,
                   total_timesteps=1_000_000, hyperparams={"learning_rate": .0002})
    payload["active_stack"] = {"reward_id": "reward.fixed", "obs_schema_id": "repr.fixed", "algo_id": "algo.fixed"}
    payload["assignment"]["frontier_exploration_plan"] = {
        "mode": "evidence_guided_frontier_exploration", "checkpoint_refs": ["source.zip"],
        "curriculum": {"initial_assistance_probability": .5, "withdrawal_fraction": .8},
    }
    worker = Path(payload["worker_run_dir"])
    (worker / "stacks").mkdir()
    record_candidate_payload(payload)
    receipt_path = tmp_path / "adaptive_protocol/candidate_payloads/iter8_trial1.json"
    receipt = json.loads(receipt_path.read_text())
    result = {"status": "completed", "scores": [.1, .1], "seed_ids": [0, 1],
              "active_stack": payload["active_stack"], "hyperparams": payload["hyperparams"],
              "interface_generation_receipt": {"valid": True}, "metrics_list": [
                  {"objective_valid": True, "requested_steps": 1_000_000, "actual_steps": 1_100_000,
                   "learner_steps": 1_000_000, "final_commit_eligible": True,
                   "final_commit_eligibility_receipt": {"eligible": True}} for _ in range(2)]}
    result_path = worker / "worker_result.json"
    result_path.write_text(json.dumps(result))
    selected = {"eligible": True, "whole_task_eligible": True, "payload_receipt": str(receipt_path),
                "payload_receipt_sha256": file_hash(receipt_path), "payload_sha256": receipt["sha256"],
                "result_path": str(result_path), "result_sha256": file_hash(result_path)}
    selection = {"fixed_before_final": True, "evidence_digest": "approved-wave",
                 "approval": {"approved": True, "evidence_digest": "approved-wave"}, "selected": selected}
    selection_path = tmp_path / "adaptive_protocol/final_selection.v1.json"
    selection_path.write_text(json.dumps(selection))
    return payload, selection_path, selection


def test_requires_bound_approval_and_result_digests(tmp_path):
    payload, path, selection = fixture(tmp_path)
    assert approved_source(tmp_path)[0]["hyperparams"] == payload["hyperparams"]
    bad = copy.deepcopy(selection)
    bad["approval"]["approved"] = False
    path.write_text(json.dumps(bad))
    with pytest.raises(AdaptiveProtocolError, match="approval required"):
        approved_source(tmp_path)
    path.write_text(json.dumps(selection))
    Path(selection["selected"]["result_path"]).write_text("{}")
    with pytest.raises(AdaptiveProtocolError, match="result digest"):
        approved_source(tmp_path)


def test_fixed_validation_keeps_recipe_course_and_disables_adaptive_search(tmp_path):
    source, _, _ = fixture(tmp_path)
    before = copy.deepcopy(source)
    fixed = fixed_final_source(source)
    assert source == before
    assert fixed["pipeline_config"]["adaptive_exploration_protocol"]["enabled"] is False
    assert fixed["pipeline_config"]["bounded_training_protocol"]["seed_ids"] == [0, 1, 2]
    assert fixed["pipeline_config"]["bounded_training_protocol"]["candidate_rung"]["seeds"] == 2
    assert fixed["active_stack"] == before["active_stack"]
    assert fixed["hyperparams"] == before["hyperparams"]
    assert fixed["assignment"]["frontier_exploration_plan"] == before["assignment"]["frontier_exploration_plan"]


def test_prepare_three_near_cold_final_jobs_without_training_or_reselection(tmp_path):
    source, _, _ = fixture(tmp_path)
    plan = prepare(tmp_path, gpu_tokens=["0", "3", "4"])
    assert plan["training_started"] is False
    assert plan["search_enabled"] is False
    assert [job["seed"] for job in plan["jobs"]] == [0, 1, 2]
    assert all(job["steps"] == 5_000_000 for job in plan["jobs"])
    assert plan["training_curriculum"] == source["assignment"]["frontier_exploration_plan"]
    assert prepare(tmp_path, gpu_tokens=["0", "3", "4"]) == plan
    for job in plan["jobs"]:
        worker = Path(job["worker_run_dir"])
        assert not (worker / "models").exists()
        assert not (worker / "seed_results").exists()
        assert not (worker / "worker_result.json").exists()


def test_prepared_payload_cannot_change_after_approval(tmp_path):
    fixture(tmp_path)
    plan = prepare(tmp_path, gpu_tokens=["0"])
    Path(plan["jobs"][0]["payload_path"]).write_bytes(b"changed")
    with pytest.raises(AdaptiveProtocolError, match="prepared final payload changed"):
        prepare(tmp_path, gpu_tokens=["0"])


def test_mock_final_execution_is_three_fixed_seeds_and_freezes_real_zero(tmp_path, monkeypatch):
    from concurrent.futures import Future
    import autorl.modules.hpo as hpo
    import evaluation.experiments.adaptive_champion_final as final

    source, _, _ = fixture(tmp_path)
    calls = []

    def worker(job):
        calls.append(job["seed_ids"])
        assert job["pipeline_config"]["adaptive_exploration_protocol"]["enabled"] is False
        assert job["assignment"]["frontier_exploration_plan"] == source["assignment"]["frontier_exploration_plan"]
        metric = {"objective_valid": True, "requested_steps": 5_000_000, "actual_steps": 5_100_000,
                  "learner_steps": 5_000_000, "prefix_controller_steps": 100_000,
                  "final_commit_eligible": True, "final_commit_eligibility_receipt": {"eligible": True},
                  "interface_generation_tuple": job["interface_generation_tuple"]}
        result = {"status": "completed", "scores": [0.], "seed_ids": job["seed_ids"], "metrics_list": [metric],
                  "active_stack": job["active_stack"], "hyperparams": job["hyperparams"],
                  "worker_run_dir": job["worker_run_dir"], "trial_id": 0, "assignment": job["assignment"],
                  "interface_generation_tuple": job["interface_generation_tuple"],
                  "pinned_interface_generation_tuple": job["interface_generation_tuple"],
                  "interface_generation_receipt": hpo._parallel_worker_interface_generation_receipt(job)}
        (Path(job["worker_run_dir"]) / "worker_result.json").write_text(json.dumps(result))
        return result

    class Executor:
        def __init__(self, **kwargs):
            assert kwargs["max_workers"] == 3
        def __enter__(self):
            return self
        def __exit__(self, *args):
            pass
        def submit(self, fn, payload):
            future = Future()
            future.set_result(fn(payload))
            return future

    monkeypatch.setattr(hpo, "_hpo_parallel_trial_worker", worker)
    monkeypatch.setattr(final, "ProcessPoolExecutor", Executor)
    frozen = final.execute(tmp_path, gpu_tokens=["0", "3", "4"])
    assert calls == [[0], [1], [2]]
    assert frozen["final_stage_profile"]["Final"]["mean"] == 0.
    assert frozen["status"] == "frozen" and frozen["automatic_next_iteration"] is False
    with pytest.raises(AdaptiveProtocolError, match="already frozen"):
        final.execute(tmp_path, gpu_tokens=["0"])
    assert len(calls) == 3


def test_predeclared_rule_admission_is_not_a_fabricated_user_approval(tmp_path):
    _, path, selection = fixture(tmp_path, approval_required=False)
    selection["approval"] = {}
    selection["promotion_mode"] = "predeclared_rule"
    review_path = tmp_path / "adaptive_protocol/review_iter8.json"
    review_path.write_text(json.dumps({"evidence_digest": selection["evidence_digest"],
                                      "decision": {"ready_for_promotion_review": True, "selected": selection["selected"]}}))
    selection["rule_admission"] = {"admitted": True, "evidence_digest": selection["evidence_digest"],
                                  "authority": "predeclared_source_payload_protocol",
                                  "review_path": str(review_path), "review_sha256": file_hash(review_path)}
    path.write_text(json.dumps(selection))
    assert approved_source(tmp_path)[2]["approval"] == {}
    review_path.write_text("{}")
    with pytest.raises(AdaptiveProtocolError, match="review digest"):
        approved_source(tmp_path)


def test_late_user_approval_matches_revalidated_retained_candidate(tmp_path):
    _, path, selection = fixture(tmp_path)
    selection["selected"]["candidate_evidence_digest"] = "candidate-old"
    selection["approval"] = {"approved": True, "evidence_digest": "previous-review"}
    selection["source_bound_approval_receipt"] = {
        "approved": True, "authority": "revalidated_retained_candidate", "candidate_evidence_digest": "candidate-old",
        "current_review_evidence_digest": selection["evidence_digest"], "original_approval_evidence_digest": "previous-review"}
    old_review = tmp_path / "adaptive_protocol/approved_review.json"
    old_review.write_text(json.dumps({"evidence_digest": "previous-review", "decision": {"selected": selection["selected"]}}))
    selection["source_bound_approval_receipt"].update(approved_review_path=str(old_review), approved_review_sha256=file_hash(old_review))
    path.write_text(json.dumps(selection))
    assert approved_source(tmp_path)[2]["approval"]["evidence_digest"] == "previous-review"
    selection["source_bound_approval_receipt"]["candidate_evidence_digest"] = "different-candidate"
    path.write_text(json.dumps(selection))
    with pytest.raises(AdaptiveProtocolError, match="approval required"):
        approved_source(tmp_path)


==> anc/FARL/tests/test_adaptive_dispatch_failure_restart.py <==
from copy import deepcopy
import hashlib
import json
from pathlib import Path
import pickle
from types import SimpleNamespace

import pytest

from evaluation.experiments import adaptive_dispatch_failure_restart as restart
from evaluation.experiments.p2_breadth_resume import P2ResumeError


def _write(path, obj):
    path.parent.mkdir(parents=True, exist_ok=True)
    path.write_text(json.dumps(obj))


def _sha(path):
    return hashlib.sha256(path.read_bytes()).hexdigest()


@pytest.fixture
def fixture(tmp_path, monkeypatch):
    root = tmp_path
    stack = {"reward_id": "reward.a", "algo_id": "algo.a", "obs_schema_id": "obs.a"}
    prior_health = {"status": "observed_healthy", "evidence_signature": "prior15"}
    worker_memory = {"optimizer_health_repair_request": {"status": "superseded_by_source_bound_healthy_execution"}}
    memory = {"last_training_health": prior_health, "history": ["preserve"], "next_hypothesis_request": {"request_id": "stale"}}
    _write(root / "pipeline_memory.json", memory)
    _write(root / "active_stack.json", {"stack": stack})
    _write(root / "hpo_result.json", {"trials": ["old15"]})
    _write(root / "adaptive_protocol/continuation.latest.v1.json", {"run_dir": str(root), "completed_iteration": 15, "next_iteration": 16,
        "hpo_result_sha256": "sha256:" + _sha(root / "hpo_result.json"), "reference": {"scores": [0., 0.]}, "historical_boundary_cost": {"learner_steps": 600}})
    _write(root / "adaptive_protocol/protocol.v1.json", {"enabled": True, "candidate_rung": {"steps": 100, "seeds": 2, "trials": 2}})
    manifest = root / "breadth_portfolio/portfolio_manifest_iter16.json"
    _write(manifest, {"iteration": 16, "scientific_intervention_schedule": {"request_id": "request16"}})
    runner = root / "breadth_portfolio/process_runner_manifest.json"
    _write(runner, {"iteration": 16})
    for path in ["interface_search/interface_portfolio_manifest.json", "breadth_portfolio/effective_breadth_ledger.v1.json"]:
        _write(root / path, {"iteration": 16})
    _write(root / "stack_champions/pre_iter16.json", {"iteration": 16, "stack": {**stack, "algo_id": "algo.control"}})
    request = {"request_id": "request16", "hypothesis_ids": ["h16"], "diagnostic_packet_sha256": "packet16", "lifecycle_state": "proposed",
               "required_changed_slots": ["algo"], "directives": ["M4"], "required_directive": "M4"}
    _write(root / "joint_search_decisions.v1.jsonl", {"hypothesis_operation": request, "diagnostic_packet_sha256": "packet16", "changed_axes": ["algo"], "directives": ["M4"]})
    _write(root / "hypotheses/search/h16.json", {"created_by": {"request_id": "request16"}, "generation_id": 0, "canonical_interface_hash": None})
    rows = {}
    for tid in [0, 1]:
        worker = root / f"breadth_portfolio/workers/iter16_trial{tid}_genome.g{tid}"
        worker.mkdir(parents=True)
        payload = {"pipeline_iteration": 16, "trial_id": tid, "genome_id": f"genome.g{tid}", "parent_run_dir": str(root),
                   "worker_run_dir": str(worker), "total_timesteps": 100, "seed_ids": [0, 1], "hyperparams": {"n_steps": 128},
                   "active_stack": stack, "pipeline_memory": worker_memory}
        payload_path = root / f"adaptive_protocol/candidate_payloads/iter16_trial{tid}.pickle"
        payload_path.parent.mkdir(parents=True, exist_ok=True)
        payload_path.write_bytes(pickle.dumps(payload))
        _write(payload_path.with_suffix(".json"), {"sha256": _sha(payload_path), "path": str(payload_path)})
        if tid == 0:
            _write(worker / "heartbeat.v1.json", {"iter": 16, "trial": tid, "seed": 0, "learner_steps": 12, "prefix_controller_steps": 4})
        else:
            metric = {"actual_steps": 0, "objective_valid": False, "objective_eval_source": "not_evaluated_invalid_learner_config",
                      "learner_execution_receipt": {"status": "rejected", "requested": payload["hyperparams"], "rejected_parameters": {"n_steps": 128}},
                      "training_failure": {"type": "LearnerExecutionContractError", "stage": "learner_execution_contract"}}
            _write(worker / "worker_result.json", {"status": "completed", "trial_id": tid, "genome_id": payload["genome_id"],
                "hyperparams": payload["hyperparams"], "active_stack": stack, "seed_ids": [0, 1], "metrics_list": [metric, metric]})
        rows[tid] = SimpleNamespace(status="incomplete", complete_seeds={}, worker_dir=worker, genome_id=payload["genome_id"])
    inv = SimpleNamespace(run_dir=root, iteration=16, trials=rows, schedule=["genome.g0", "genome.g1"], total_timesteps=100,
        seeds_per_trial=2, manifest_path=manifest, runner_manifest_path=runner,
        problems=["trial 1 has an incomplete/invalid completed result"],
        to_report=lambda: {"iteration": 16, "trials": [{"heartbeat_age_seconds": 1.}], "recently_active_trials": [0]})
    monkeypatch.setattr(restart, "load_resume_inventory", lambda root: inv)
    monkeypatch.setattr(restart, "_materialized_payload", lambda payload, sources: {"audit_id": "sourceaudit"})
    monkeypatch.setattr(restart, "_live_processes", lambda root: [])
    return root, inv, memory


def test_read_only_exact_mixed_boundary_and_memory_restore(fixture):
    root, inv, memory = fixture
    before = {str(p): p.read_bytes() for p in root.rglob("*") if p.is_file()}
    receipt = restart.inspect_dispatch_failure_boundary(root)
    assert (receipt["completed_iteration"], receipt["interrupted_iteration"], receipt["next_iteration"]) == (15, 16, 17)
    assert receipt["interrupted_candidate_cost"]["learner_steps_lower_bound"] == 12
    assert receipt["interrupted_candidate_cost"]["prefix_steps_lower_bound"] == 4
    assert "heartbeat_age_seconds" not in json.dumps(receipt)
    state = SimpleNamespace(run_dir=root, pipeline_memory=deepcopy(memory), pipeline_iteration=16)
    migration = restart.restore_dispatch_failure_memory(state, receipt)
    assert state.pipeline_iteration == 17
    assert state.pipeline_memory["last_training_health"] == memory["last_training_health"]
    assert state.pipeline_memory["history"] == ["preserve"]
    request = state.pipeline_memory["next_hypothesis_request"]
    assert request["request_id"] == "request16"
    assert request["control_stack"]["algo_id"] == "algo.control"
    assert request["required_directive"] == "M3"
    assert migration["scientific_execution_reconciliation"]["changes"]
    assert state.pipeline_memory["optimizer_health_repair_request"]["status"].startswith("superseded")
    assert "semantic_execution_repair_transaction" not in state.pipeline_memory
    assert before == {str(p): p.read_bytes() for p in root.rglob("*") if p.is_file()}


@pytest.mark.parametrize("failure", ["actual_steps", "receipt_not_rejected", "other_failure", "missing_partial", "hpo_changed", "payload_hash", "unexplained_problem", "protocol", "frozen", "complete_wave"])
def test_refuses_unproven_or_out_of_scope_restart(fixture, failure):
    root, inv, _ = fixture
    result_path = inv.trials[1].worker_dir / "worker_result.json"
    result = json.loads(result_path.read_text())
    if failure == "actual_steps":
        result["metrics_list"][0]["actual_steps"] = 1
    elif failure == "receipt_not_rejected":
        result["metrics_list"][0]["learner_execution_receipt"]["status"] = "accepted"
    elif failure == "other_failure":
        result["metrics_list"][0]["training_failure"]["stage"] = "optimization"
    elif failure == "missing_partial":
        (inv.trials[0].worker_dir / "heartbeat.v1.json").unlink()
    elif failure == "hpo_changed":
        _write(root / "hpo_result.json", {"invented": True})
    elif failure == "payload_hash":
        (root / "adaptive_protocol/candidate_payloads/iter16_trial1.pickle").write_bytes(b"bad")
    elif failure == "unexplained_problem":
        inv.problems.append("unknown invalid worker")
    elif failure == "protocol":
        inv.total_timesteps = 200
    elif failure == "frozen":
        _write(root / "adaptive_protocol/EXPERIMENT_FROZEN.v1.json", {})
    elif failure == "complete_wave":
        for row in inv.trials.values():
            row.status = "completed"
    _write(result_path, result)
    with pytest.raises(P2ResumeError):
        restart.inspect_dispatch_failure_boundary(root)


def test_source_changed_after_inspection_does_not_mutate_state(fixture):
    root, _, memory = fixture
    receipt = restart.inspect_dispatch_failure_boundary(root)
    _write(root / "active_stack.json", {"stack": {"reward_id": "different"}})
    state = SimpleNamespace(run_dir=root, pipeline_memory=deepcopy(memory), pipeline_iteration=16)
    with pytest.raises(P2ResumeError, match="source changed"):
        restart.restore_dispatch_failure_memory(state, receipt)
    assert state.pipeline_memory == memory
    assert state.pipeline_iteration == 16


==> anc/FARL/tests/test_adaptive_dispatch_resume_entrypoint.py <==
"""The dispatch repair branch bypasses completed-wave re-diagnosis and M4."""
import copy
import json
from pathlib import Path
from types import SimpleNamespace
import sys

from evaluation.experiments import resume_adaptive_exploration as resume


def test_dispatch_failure_branch_restores_pending_work_and_enters_new_m5(tmp_path, monkeypatch):
    import autorl.pipeline as pipeline_module
    import autorl.repro as repro
    from test_information_fault_lifecycle import _state, _write
    from test_restart_request_reconciliation import effect, packet_for, scientific_state
    root = tmp_path / 'run'
    protocol_path = root / 'adaptive_protocol'
    protocol_path.mkdir(parents=True)
    (root / 'manifest.json').write_text('{}')
    (protocol_path / 'continuation.latest.v1.json').write_text('{"old":"retained"}')
    calls = []
    state = _state(root)
    state.pipeline_iteration = 16
    health = {'status': 'observed_healthy'}
    state.pipeline_memory['last_training_health'] = copy.deepcopy(health)
    # Dispatch restoration can load both a real current control and an older
    # derived no-op alarm whose exact information premise has been corrected.
    old_fault = {'active_fault_if_violated': True,
                 'violations': [{'forbidden_info_keys': ['native_reward']}]}
    _write(root / 'reward_term_attribution_iter12.json', {
        'iteration': 12, 'active_reward_id': 'reward.current',
        'active_genome_id': 'genome.old', 'firewall': old_fault})
    older = scientific_state(root).pipeline_memory['next_hypothesis_request']
    older['request_id'] = 'request.old_false_firewall'
    packet_for(state, older, fault=old_fault)
    _write(root / 'joint_search_decisions.v1.jsonl', {
        'fault': 'FIREWALL_FAULT',
        'diagnostic_packet_sha256': older['diagnostic_packet_sha256'],
        'hypothesis_operation': older})
    failed = effect(root, request_id=older['request_id'], effect_passed=False,
                    training_evidence_produced=False)
    pending = {**copy.deepcopy(older), 'request_id': 'request.current_optimizer',
               'fault_under_test': 'OPTIMIZER_FAULT', 'resume_pending_transaction': True}
    pending.pop('diagnostic_packet_sha256')
    old_paths = [root / name for name in ('reward_term_attribution_iter12.json',
        'unified_diagnostic_packets.v1.jsonl', 'joint_search_decisions.v1.jsonl',
        'controller_effect_audits.v1.jsonl')]
    old_bytes = {path: path.read_bytes() for path in old_paths}
    class Client:
        def bind_logger(self, logger):
            pass
    class Pipeline:
        def __init__(self, **kwargs):
            self.config = {}
            self.llm = Client()
            self.coding_llm = Client()
        def _bind_runtime_config(self, state):
            pass
        def _controller_loop(self, state, **kwargs):
            calls.append(kwargs)
            assert state.pipeline_iteration == 17
            assert state.pipeline_memory['last_training_health'] == health
            assert state.pipeline_memory['next_hypothesis_request'] == pending
            assert state.pipeline_memory['controller_effect_fault']['active'] is False
            assert state.pipeline_memory['controller_effect_audit'] == failed
            state.pipeline_memory['adaptive_exploration_phase'] = 'paused_for_restart'
            return state
    monkeypatch.setattr(pipeline_module, 'AutoRLPipeline', Pipeline)
    monkeypatch.setattr(resume, 'verify_source_release', lambda root: {'path': 'verified'})
    # Keep the actual imported-module location check; ROOT remains workspace.
    monkeypatch.setattr(resume, 'process_is_live', lambda pid: False)
    monkeypatch.setattr(resume, 'load_resume_inventory', lambda root: SimpleNamespace(problems=['explicitly_verified_failure']))
    monkeypatch.setattr(resume, 'archive_control_plane', lambda *args: None)
    monkeypatch.setattr(resume, 'archive_adaptive_control', lambda *args: None)
    monkeypatch.setattr(resume, 'consume_acknowledged_pause', lambda *args, **kwargs: {'status': 'no_native_pause_request'})
    monkeypatch.setattr(resume, 'configure_repair_transport', lambda pipeline: None)
    monkeypatch.setattr(resume, 'restore_protocol', lambda *args, **kwargs: ({'preserved': True}, {'preserved_existing': True}))
    monkeypatch.setattr(resume, 'restore_memory', lambda *args, **kwargs: {'preserved_history': True})
    monkeypatch.setattr(resume, 'restore_repair_input_environment', lambda state: None)
    monkeypatch.setattr(resume, 'record_explicit_retry', lambda *args: None)
    def forbidden(*args, **kwargs):
        raise AssertionError('must not overwrite old healthy evidence or redo completed-boundary diagnosis')
    monkeypatch.setattr(resume, 'seed_boundary_memory', forbidden)
    def load(*args, **kwargs):
        assert kwargs['completed_boundary'] is False
        return state
    monkeypatch.setattr(resume, '_load_resume_state', load)
    monkeypatch.setattr(repro, 'set_global_seed', lambda seed: None)
    monkeypatch.setattr(repro, 'LLMCallLogger', lambda root: object())
    receipt = {'schema_version': 'adaptive_dispatch_failure_boundary.v1', 'run_dir': str(root),
               'completed_iteration': 15, 'interrupted_iteration': 16, 'next_iteration': 17,
               'live_processes': [], 'reference': {'scores': [0., 0.]}}
    def restore(state, bound):
        assert bound['interrupted_iteration'] == 16
        state.pipeline_memory['strict_evidence_firewall_fault'] = copy.deepcopy(old_fault)
        state.pipeline_memory['next_hypothesis_request'] = copy.deepcopy(pending)
        state.pipeline_memory['controller_effect_fault'] = {
            'active': True, 'request_id': older['request_id'], 'audit_sha256': failed['audit_sha256']}
        state.pipeline_memory['controller_effect_audit'] = copy.deepcopy(failed)
        state.pipeline_iteration = 17
        return {'unresolved': [], 'direct_m5': True}
    monkeypatch.setitem(sys.modules, 'evaluation.experiments.adaptive_dispatch_failure_restart',
                        SimpleNamespace(inspect_dispatch_failure_boundary=lambda root: dict(receipt),
                                        restore_dispatch_failure_memory=restore))
    result = resume.run_resume(run_dir=root, pipeline_config='unused', llm_config='unused',
                               ai_coding_config='unused', retired_pids=[41], restart_dispatch_failures=True)
    assert calls == [{'resume_interrupted_m5': True}]
    assert result['status'] == 'paused_for_restart'
    saved = json.loads((protocol_path / 'continuation.latest.v1.json').read_text())
    assert saved['dispatch_failure_state_inheritance']['direct_m5']
    assert saved['information_fault_reconciliation']['legacy_reconciliation']['status'] == 'source_reaudited'
    reconciliation = saved['request_lifecycle_reconciliation']
    assert reconciliation['completed_iteration'] == 15
    assert any(row['key'] == 'controller_effect_fault' for row in reconciliation['changes'])
    assert reconciliation['unresolved'][0]['request_id'] == pending['request_id']
    assert reconciliation['new_training_requested'] is False
    assert old_bytes == {path: path.read_bytes() for path in old_paths}
    assert 'repair_transaction_path' not in saved
    assert Path(saved['prior_continuation_path']).read_text()


==> anc/FARL/tests/test_adaptive_dispatch_source_upgrade.py <==
"""Synthetic proc trees only: no test signals a real worker or launches RL."""
import hashlib
import json
from pathlib import Path
import signal
import sys
from types import SimpleNamespace

import pytest

from evaluation.experiments import adaptive_dispatch_source_upgrade as upgrade
from evaluation.experiments.p2_breadth_resume import P2ResumeError


@pytest.fixture
def scenario(tmp_path, monkeypatch):
    root, release, proc_root = [tmp_path / name for name in ('run', 'release', 'proc')]
    for p in (root, release, proc_root):
        p.mkdir()
    configs = root / 'configs'
    configs.mkdir()
    for name in ('pipeline', 'llm', 'coding'):
        (configs / (name + '.yaml')).write_text('{}')
    args = ['python', '/old/resume_adaptive_exploration.py', '--run-dir', str(root),
            '--pipeline-config', str(configs / 'pipeline.yaml'), '--llm-config', str(configs / 'llm.yaml'),
            '--ai-coding-config', str(configs / 'coding.yaml'), '--workers', '3', '--workers-per-gpu', '1',
            '--candidate-seeds', '2', '--final-seeds', '3']
    def process(pid, parent, argv):
        p = proc_root / str(pid)
        p.mkdir()
        fields = ['T', str(parent)] + ['0'] * 17 + [str(pid * 10)] + ['0'] * 3
        (p / 'stat').write_text(f'{pid} (python) ' + ' '.join(fields))
        raw = b'\0'.join(a.encode() for a in argv) + b'\0'
        (p / 'cmdline').write_bytes(raw)
        (p / 'exe').symlink_to(tmp_path / 'python3')
        return {'pid': pid, 'start_ticks': str(pid * 10), 'cmdline_sha256': hashlib.sha256(raw).hexdigest()}
    identity = process(41, 1, args)
    child = process(42, 41, ['python', '-c', 'from multiprocessing.spawn import spawn_main'])
    tracker = process(43, 41, ['python', '-c', 'from multiprocessing.resource_tracker import main'])
    proc = proc_root / '41'
    (proc / 'environ').write_bytes(b'PRIVATE_FIXTURE=hidden-token\0CUDA_VISIBLE_DEVICES=0,3,4\0')
    (proc / 'cwd').symlink_to(root)
    heartbeat = root / 'breadth_portfolio/workers/iter16_trial0/heartbeat.v1.json'
    heartbeat.parent.mkdir(parents=True)
    heartbeat.write_text('{"learner_steps":59461}')
    paused = {'schema_version': 'adaptive_dispatch_failure_pause.v1', 'run_dir': str(root),
              'parent': identity, 'children': [child, tracker], 'interrupted_iteration': 16,
              'complete_evidence_iteration': 15,
              'partial_heartbeats': [{'path': str(heartbeat), 'sha256': hashlib.sha256(heartbeat.read_bytes()).hexdigest()}]}
    pause = tmp_path / 'pause.json'
    pause.write_text(json.dumps(paused))
    signals, launches = [], []
    boundary = {'interrupted_iteration': 16, 'completed_iteration': 15, 'next_iteration': 17,
                'source_sha256': 'bound-source', 'partial_cost': 59461}
    monkeypatch.setattr(upgrade, 'Path', lambda value: proc_root if str(value) == '/proc' else Path(value))
    monkeypatch.setattr(upgrade, 'parent_identity', lambda *args: dict(identity))
    monkeypatch.setattr(upgrade, 'matching_live_processes', lambda root: [] if signals else [{'pid': 41}, {'pid': 42}, {'pid': 43}])
    monkeypatch.setattr(upgrade, 'verify_source_release', lambda path: {'path': str(path), 'sha256': 'verified'})
    monkeypatch.setattr(upgrade, 'process_is_live', lambda pid: False)
    monkeypatch.setattr(upgrade.os, 'kill', lambda pid, sig: signals.append((pid, sig)))
    def launch(command, **kwargs):
        launches.append((command, kwargs))
        return SimpleNamespace(pid=77)
    monkeypatch.setattr(upgrade.subprocess, 'Popen', launch)
    inspector = SimpleNamespace(inspect_dispatch_failure_boundary=lambda root: dict(boundary))
    monkeypatch.setitem(sys.modules, 'evaluation.experiments.adaptive_dispatch_failure_restart', inspector)
    return SimpleNamespace(root=root, release=release, proc=proc, proc_root=proc_root,
                           pause=pause, paused=paused, heartbeat=heartbeat,
                           signals=signals, launches=launches, inspector=inspector, boundary=boundary)


def test_default_inspection_never_reads_environment_signals_or_writes(scenario):
    s = scenario
    (s.proc / 'environ').unlink()
    result = upgrade.launch_dispatch_upgrade(s.pause, s.release)
    assert result['inspection_only'] and not s.signals and not s.launches
    assert result['boundary']['partial_cost'] == 59461
    assert not list(s.release.iterdir())


def test_explicit_retirement_preserves_costs_and_launches_new_m5_without_secrets(scenario):
    s = scenario
    result = upgrade.launch_dispatch_upgrade(s.pause, s.release, execute=True)
    assert s.signals == [(42, signal.SIGTERM), (42, signal.SIGCONT),
                         (41, signal.SIGTERM), (41, signal.SIGCONT), (43, signal.SIGCONT)]
    assert result['parent_pid'] == 77 and not result['old_completed_seed_retrained']
    assert not result['exact_mid_seed_resume'] and result['partial_wave_retained_as_paid_evidence']
    assert '--restart-dispatch-failures' in s.launches[0][0]
    assert s.launches[0][1]['env']['PRIVATE_FIXTURE'] == 'hidden-token'
    saved = (s.release / 'dispatch_source_upgrade_launch.v1.json').read_text()
    assert 'hidden-token' not in saved and 'PRIVATE_FIXTURE' not in saved
    assert s.heartbeat.read_text() == '{"learner_steps":59461}'


@pytest.mark.parametrize('change', ['running_child', 'reused_child', 'extra_child', 'changed_heartbeat', 'different_wave', 'existing_log'])
def test_invalid_precondition_never_retires(scenario, change):
    s = scenario
    if change in {'running_child', 'reused_child'}:
        path = s.proc_root / '42/stat'
        path.write_text(path.read_text().replace(' T ', ' S ') if change == 'running_child'
                        else path.read_text().replace(' 420 ', ' 999 '))
    elif change == 'extra_child':
        p = s.proc_root / '44'
        p.mkdir()
        (p / 'stat').write_text('44 (python) S 41 ' + '0 ' * 24)
        (p / 'cmdline').write_bytes(b'python\0')
    elif change == 'changed_heartbeat':
        s.heartbeat.write_text('{}')
    elif change == 'different_wave':
        s.boundary['interrupted_iteration'] = 17
    elif change == 'existing_log':
        (s.release / 'controller_adaptive.log').write_text('previous launch')
    with pytest.raises(P2ResumeError):
        upgrade.launch_dispatch_upgrade(s.pause, s.release, execute=True)
    assert not s.signals and not s.launches


def test_pre_signal_boundary_recheck(scenario):
    s = scenario
    calls = []
    def inspect(root):
        calls.append(1)
        return {**s.boundary, 'source_sha256': 'bound-source' if len(calls) == 1 else 'changed'}
    s.inspector.inspect_dispatch_failure_boundary = inspect
    with pytest.raises(P2ResumeError, match='changed before retirement'):
        upgrade.launch_dispatch_upgrade(s.pause, s.release, execute=True)
    assert not s.signals


def test_post_retirement_quiescence_required(scenario, monkeypatch):
    s = scenario
    monkeypatch.setattr(upgrade, 'matching_live_processes', lambda root: [{'pid': 99}] if s.signals else [{'pid': 41}])
    with pytest.raises(P2ResumeError, match='did not retire'):
        upgrade.launch_dispatch_upgrade(s.pause, s.release, execute=True)
    assert s.signals and not s.launches


def test_post_retirement_evidence_change_prevents_launch(scenario):
    s = scenario
    s.inspector.inspect_dispatch_failure_boundary = lambda root: {**s.boundary, 'source_sha256': 'changed' if s.signals else 'bound-source'}
    with pytest.raises(P2ResumeError, match='evidence changed during retirement'):
        upgrade.launch_dispatch_upgrade(s.pause, s.release, execute=True)
    assert s.signals and not s.launches


==> anc/FARL/tests/test_adaptive_exploration_protocol.py <==
import copy
import json
from types import SimpleNamespace

import pytest

from autorl.adaptive_exploration_protocol import (
    AdaptiveProtocolError, completed_boundary, configure, dispatch_protocol,
    review_decision, score_summary,
)
from autorl.bounded_training_protocol import bound_assignment, bound_schedule, guard_training


def state(tmp_path):
    config = {"wall_clock_budget_hours": 1, "bounded_training_protocol": {"enabled": True}}
    configure(config, baseline_scores=[.01, .03])
    return SimpleNamespace(pipeline_config=config, pipeline_memory={}, pipeline_iteration=1, run_dir=tmp_path)


def candidate(trial=0, scores=(.15, .16)):
    return {"trial_id": trial, "scores": list(scores), "statistics": score_summary(scores), "eligible": True}


def test_no_accumulated_steps_iteration_or_time_cap(tmp_path):
    s = state(tmp_path)
    cfg = s.pipeline_config["adaptive_exploration_protocol"]
    assert cfg["total_search_steps_limit"] is cfg["total_search_iterations_limit"] is None
    assert cfg["prefix_fraction_budget_limit"] is None
    assert s.pipeline_config["bounded_training_protocol"]["enabled"] is False
    assert s.pipeline_config["wall_clock_budget_hours"] == 0
    for iteration in (1, 2, 1000000):
        s.pipeline_iteration = iteration
        p = dispatch_protocol(s)
        assert p["candidate_iteration"] == iteration
        assert p["candidate_rung"]["trials"] == 3
        schedule, control = bound_schedule(s, ["a", "a", "b", "c", "d"], {})
        assert schedule == ["a", "b", "c"]
        assert control["adaptive_protocol"]["deferred_is_failed_or_completed"] is False
        assert bound_assignment(s, {})[:2] == (1000000, 2)
        guard_training(s, 1000000, 1)
    assert bound_schedule(s, ['a', 'a', 'b'], {})[0] == ['a', 'b']


def test_progress_requires_eligible_same_candidate_and_cross_seed_evidence(tmp_path):
    cfg = state(tmp_path).pipeline_config["adaptive_exploration_protocol"]
    bad = candidate(1, (.9, .9))
    bad["eligible"] = False
    review = review_decision(cfg, [bad, candidate(2)])
    assert review["selected"]["trial_id"] == 2
    assert review["ready_for_promotion_review"]
    assert not review_decision(cfg, [candidate(2, (.01, .02))])["ready_for_promotion_review"]


def test_deadline_and_stagnation_notify_without_stopping(tmp_path):
    s = state(tmp_path)
    assert not completed_boundary(s, now=0, candidates=[])
    s.pipeline_iteration = 2
    assert not completed_boundary(s, now=90000, candidates=[])
    review = s.pipeline_memory["adaptive_exploration_review"]
    assert review["needs_user_review"] and not review["automatic_budget_stop"]
    assert not review["decision"]["ready_for_promotion_review"]
    assert not (tmp_path / "adaptive_protocol/final_selection.v1.json").exists()


def test_source_bound_approval_then_no_more_search(tmp_path):
    s = state(tmp_path)
    rows = [candidate()]
    assert not completed_boundary(s, now=0, candidates=rows)
    target = tmp_path / "adaptive_protocol/promotion_approval.v1.json"
    target.write_text(json.dumps({"approved": True, "evidence_digest": "stale"}))
    assert not completed_boundary(s, now=1, candidates=rows)
    evidence = s.pipeline_memory["adaptive_exploration_review"]["evidence_digest"]
    target.write_text(json.dumps({"approved": True, "evidence_digest": evidence}))
    assert completed_boundary(s, now=2, candidates=rows)
    with pytest.raises(AdaptiveProtocolError, match="search dispatch forbidden"):
        dispatch_protocol(s)


def test_final_seed_count_not_candidate_seed_count(tmp_path):
    s = state(tmp_path)
    cfg = s.pipeline_config["adaptive_exploration_protocol"]
    assert cfg["candidate_seed_ids"] == [0, 1]
    assert cfg["final_seed_ids"] == [0, 1, 2]
    assert cfg["final_rung"]["steps"] == 5000000
    assert not cfg["final_search_enabled"] and not cfg["additional_cold_qualification"]


def test_common_evaluator_fault_blocks_approval_not_another_candidates_health(tmp_path):
    s = state(tmp_path)
    rows = [candidate()]
    s.pipeline_memory['last_training_health'] = {'status': 'risk', 'requires_repair_before_promotion': True}
    assert not completed_boundary(s, now=0, candidates=rows)
    assert s.pipeline_memory['adaptive_exploration_review']['decision']['ready_for_promotion_review']
    s.pipeline_memory['evidence_plane_inconsistency_fault'] = {'active': True}
    assert not completed_boundary(s, now=1, candidates=rows)
    evidence = s.pipeline_memory['adaptive_exploration_review']['evidence_digest']
    (tmp_path/'adaptive_protocol/promotion_approval.v1.json').write_text(json.dumps({
        'approved': True, 'evidence_digest': evidence, 'promotion_basis': 'user_confirmed_stage_milestone'}))
    assert not completed_boundary(s, now=2, candidates=rows)
    assert not (tmp_path/'adaptive_protocol/final_selection.v1.json').exists()


def test_adaptive_configuration_cannot_replace_ablation_or_transfer_refunds(tmp_path):
    with pytest.raises(AdaptiveProtocolError, match='ablation protocol'):
        configure({'core_ablation': {'arm': 'A1'}})
    s = state(tmp_path)
    assert s.pipeline_config['hpo']['budget_refund']['enabled'] is False


def test_delayed_approval_can_select_retained_candidate_without_mixing_seeds(tmp_path):
    s = state(tmp_path)
    old = {**candidate(1), 'candidate_evidence_digest': 'old-intact-cohort'}
    assert not completed_boundary(s, now=0, candidates=[old])
    old_digest = s.pipeline_memory['adaptive_exploration_review']['evidence_digest']
    (tmp_path/'adaptive_protocol/promotion_approval.v1.json').write_text(json.dumps({
        'approved': True, 'evidence_digest': old_digest}))
    s.pipeline_iteration = 2
    newer = {**candidate(2, (.2, .21)), 'candidate_evidence_digest': 'new-distinct-cohort'}
    assert completed_boundary(s, now=10, candidates=[old, newer])
    selection = json.loads((tmp_path/'adaptive_protocol/final_selection.v1.json').read_text())
    assert selection['selected']['trial_id'] == 1
    assert selection['selected']['scores'] == old['scores']
    assert selection['approval']['evidence_digest'] == old_digest
    assert selection['source_bound_approval_receipt']['authority'] == 'revalidated_retained_candidate'
    receipt = selection['source_bound_approval_receipt']
    import hashlib
    from pathlib import Path
    assert hashlib.sha256(Path(receipt['approved_review_path']).read_bytes()).hexdigest() == receipt['approved_review_sha256']


def test_delayed_approval_cannot_resurrect_now_invalid_candidate(tmp_path):
    s = state(tmp_path)
    old = {**candidate(1), 'candidate_evidence_digest': 'old-intact-cohort'}
    assert not completed_boundary(s, now=0, candidates=[old])
    old_digest = s.pipeline_memory['adaptive_exploration_review']['evidence_digest']
    (tmp_path/'adaptive_protocol/promotion_approval.v1.json').write_text(json.dumps({
        'approved': True, 'evidence_digest': old_digest}))
    s.pipeline_iteration = 2
    invalid = {**old, 'eligible': False}
    assert not completed_boundary(s, now=10, candidates=[invalid])
    assert not (tmp_path/'adaptive_protocol/final_selection.v1.json').exists()


def test_historical_deepening_request_is_not_a_false_candidate_budget_fault(tmp_path, monkeypatch):
    from autorl import v2_runtime as runtime
    from autorl.closed_loop_audit import write_budget_execution_audit
    s = state(tmp_path)
    s.pipeline_memory['force_min_budget_tier'] = 4
    s.v2_active_stack = {}
    s.v2_scheduler_decision = {'selected_rung': {'tier': 3, 'steps': 1000000, 'seeds': 2, 'trials': 3}}
    s.budget_usage = {'per_trial': []}
    monkeypatch.setattr(runtime, 'ensure_active_stack', lambda state: {})
    monkeypatch.setattr(runtime, 'register_candidate', lambda state, **kw: {'id': kw['artifact_id']})
    monkeypatch.setattr(runtime, 'write_active_stack', lambda state: None)
    monkeypatch.setattr(runtime, '_append_axis_delta', lambda *args, **kwargs: None)
    runtime.allocate_next_stack(s, allowed_slots=['budget'])
    assert s.v2_allocated_budget_steps == 1000000
    decision = s.v2_scheduler_decision
    assert decision['force_min_tier'] == 3
    assert decision['declared_phase_fidelity_override']['requested_force_min_tier'] == 4
    assert decision['declared_phase_fidelity_override']['requested_depth_was_executed'] is False
    assert write_budget_execution_audit(s)['consistency']['active_fault'] is False


==> anc/FARL/tests/test_adaptive_five_wave_limit.py <==
"""A declared search ceiling joins all seed work and never opens a sixth wave."""
import hashlib
import json
from types import SimpleNamespace

import pytest

from autorl.adaptive_exploration_protocol import (
    AdaptiveProtocolError, completed_boundary, configure, dispatch_protocol,
    finish_search_at_completed_boundary, score_summary,
)


def fixture(tmp_path, *, iteration=15):
    def put(name, value):
        path = tmp_path / name
        path.parent.mkdir(parents=True, exist_ok=True)
        path.write_text(json.dumps(value))
        return path

    config = {}
    cfg = configure(config, candidate_seeds=3, candidate_trials=2,
                    candidate_steps=5_000_000, search_only=True)
    cfg["search_wave_limit"] = {"first_iteration": 11, "max_waves": 5}
    state = SimpleNamespace(run_dir=tmp_path, pipeline_config=config,
        pipeline_iteration=iteration, pipeline_memory={"last_hpo_omr_status": {"controller_iter": iteration}},
        hpo_result=SimpleNamespace(best_iqm=0), controller_history=[], diagnostic_memory=[], budget_usage={})
    put("hpo_result.json", {"best_iqm": 0})
    put("breadth_portfolio/process_runner_manifest.json", {"iteration": iteration, "n_trials_requested": 2})
    rows = []
    for wave in range(11, iteration + 1):
        for trial in range(2):
            # A high one-seed result must not outrank the complete stable
            # cohort by pooling its best seed with other trials or waves.
            scores = [.9, 0, 0] if trial else [.4, .4, .4]
            result = {"status": "completed", "trial_id": trial, "genome_id": f"genome.fixture{trial}",
                "seed_ids": [0, 1, 2], "scores": scores,
                "metrics_list": [{"seed": seed, "requested_steps": 5_000_000,
                    "learner_steps": 5_000_000, "actual_steps": 5_000_000,
                    "stage_activation_evidence": {"by_stage": {
                        "stage.3.relocate_goal": {"raw_completion_rate": score, "episodes": 300}}}}
                    for seed, score in enumerate(scores)]}
            path = put(f"breadth_portfolio/workers/iter{wave}_trial{trial}_genome.fixture{trial}/worker_result.json", result)
            rows.append({"pipeline_iteration": wave, "trial_id": trial, "genome_id": result["genome_id"],
                "scores": scores, "eligible": True, "statistics": score_summary(scores),
                "result_path": str(path), "result_sha256": hashlib.sha256(path.read_bytes()).hexdigest()})
    pipeline = SimpleNamespace(
        _save_controller_history=lambda state: put("controller_history.json", {"iteration": state.pipeline_iteration}),
        _write_budget_usage=lambda state: put("budget_usage.json", {"preserved": True}),
    )
    return state, pipeline, rows, put


def review(state, rows):
    assert not completed_boundary(state, now=0, candidates=rows)


def test_declared_five_waves_include_prior_two_and_never_dispatch_sixth(tmp_path):
    state, pipeline, rows, _ = fixture(tmp_path)
    for iteration in range(11, 16):
        state.pipeline_iteration = iteration
        assert dispatch_protocol(state)["candidate_rung"]["steps"] == 5_000_000
    state.pipeline_iteration = 16
    with pytest.raises(AdaptiveProtocolError, match="wave limit"):
        dispatch_protocol(state)
    with pytest.raises(AdaptiveProtocolError, match="wave limit"):
        finish_search_at_completed_boundary(pipeline, state)


def test_high_success_does_not_stop_early_and_restart_does_not_reset_counter(tmp_path):
    state, pipeline, rows, _ = fixture(tmp_path, iteration=12)
    state.pipeline_memory["adaptive_exploration_tracking"] = {
        "started_at": 0, "last_review_at": 0, "stagnant_waves": 200, "best_score": None}
    review(state, rows)
    assert not finish_search_at_completed_boundary(pipeline, state)
    state.pipeline_iteration = 13
    assert dispatch_protocol(state)["candidate_iteration"] == 13
    assert state.pipeline_config["adaptive_exploration_protocol"]["final_rung"] is None
    assert not (tmp_path / "adaptive_protocol/search_completion.v1.json").exists()


def test_full_last_wave_persists_all_results_and_selects_one_intact_cohort(tmp_path):
    state, pipeline, rows, _ = fixture(tmp_path)
    rows.append({"pipeline_iteration": 10, "trial_id": 0, "scores": [1, 1, 1],
                 "eligible": True, "statistics": score_summary([1, 1, 1])})
    review(state, rows)
    assert finish_search_at_completed_boundary(pipeline, state)
    report = json.loads((tmp_path / "adaptive_protocol/search_completion.v1.json").read_text())
    assert report["completed_wave_iterations"] == [11, 12, 13, 14, 15]
    assert len(report["waves"]) == 5
    assert sum(len(wave["cohorts"]) for wave in report["waves"]) == 10
    assert sum(len(cohort["seed_results"]) for wave in report["waves"] for cohort in wave["cohorts"]) == 30
    assert report["selected_candidate"]["pipeline_iteration"] == 11
    assert report["selected_candidate"]["trial_id"] == 0
    assert report["selected_candidate"]["scores"] == [.4, .4, .4]
    assert not report["task_completion_claim"]
    assert not report["additional_independent_confirmation"]
    assert report["all_scheduled_seed_training_completed"]
    assert state.pipeline_memory["adaptive_exploration_phase"] == "search_finished"
    assert json.loads((tmp_path / "pipeline_memory.json").read_text())["adaptive_exploration_phase"] == "search_finished"
    assert json.loads((tmp_path / "adaptive_protocol/status.v1.json").read_text())["status"] == "search_finished"
    assert not (tmp_path / "adaptive_protocol/final_selection.v1.json").exists()
    with pytest.raises(AdaptiveProtocolError, match="search dispatch forbidden"):
        dispatch_protocol(state)


@pytest.mark.parametrize("mutation", ["short_seed", "missing_seed", "wrong_seed", "changed_result", "unjoined"])
def test_partial_or_changed_final_wave_cannot_be_claimed_complete(tmp_path, mutation):
    state, pipeline, rows, put = fixture(tmp_path)
    row = rows[-1]
    relative = f"breadth_portfolio/workers/iter15_trial1_genome.fixture1/worker_result.json"
    from pathlib import Path
    result = json.loads(Path(row["result_path"]).read_text())
    if mutation == "short_seed":
        result["metrics_list"][2]["learner_steps"] = 4_999_999
    elif mutation == "missing_seed":
        result["metrics_list"].pop()
    elif mutation == "wrong_seed":
        result["seed_ids"] = [0, 1, 3]
    elif mutation == "unjoined":
        state.pipeline_memory["last_hpo_omr_status"]["controller_iter"] = 14
    else:
        result["scores"][0] = .8
    path = put(relative, result)
    if mutation != "changed_result":
        row["result_sha256"] = hashlib.sha256(path.read_bytes()).hexdigest()
    review(state, rows)
    with pytest.raises(AdaptiveProtocolError, match="incomplete|complete seed results"):
        finish_search_at_completed_boundary(pipeline, state)
    assert not (tmp_path / "adaptive_protocol/search_completion.v1.json").exists()
    state.pipeline_iteration = 16
    with pytest.raises(AdaptiveProtocolError, match="wave limit"):
        dispatch_protocol(state)


def test_prior_wave_cannot_be_silently_dropped_from_five_wave_result(tmp_path):
    state, pipeline, rows, _ = fixture(tmp_path)
    review(state, rows[1:])
    with pytest.raises(AdaptiveProtocolError, match="missing scheduled cohorts"):
        finish_search_at_completed_boundary(pipeline, state)


def test_finished_resume_is_idempotent_even_if_in_memory_phase_was_lost(tmp_path):
    state, pipeline, rows, _ = fixture(tmp_path)
    review(state, rows)
    assert finish_search_at_completed_boundary(pipeline, state)
    path = tmp_path / "adaptive_protocol/search_completion.v1.json"
    original = path.read_bytes()
    state.pipeline_memory.pop("adaptive_exploration_phase")
    with pytest.raises(AdaptiveProtocolError, match="persisted search completion"):
        dispatch_protocol(state)
    assert finish_search_at_completed_boundary(pipeline, state)
    assert path.read_bytes() == original
    state.pipeline_config["adaptive_exploration_protocol"]["review_every_hours"] = 25
    with pytest.raises(AdaptiveProtocolError, match="does not match"):
        finish_search_at_completed_boundary(pipeline, state)


def test_search_stop_does_not_invent_an_eligible_champion(tmp_path):
    state, pipeline, rows, _ = fixture(tmp_path)
    for row in rows:
        row["eligible"] = False
    review(state, rows)
    assert finish_search_at_completed_boundary(pipeline, state)
    report = json.loads((tmp_path / "adaptive_protocol/search_completion.v1.json").read_text())
    assert report["selected_candidate"] is None
    assert not report["task_completion_claim"]


def test_failed_persistence_cannot_publish_search_completion(tmp_path):
    state, pipeline, rows, _ = fixture(tmp_path)
    pipeline._save_controller_history = lambda state: None
    review(state, rows)
    with pytest.raises(AdaptiveProtocolError, match="persistence is incomplete"):
        finish_search_at_completed_boundary(pipeline, state)
    assert not (tmp_path / "adaptive_protocol/search_completion.v1.json").exists()


@pytest.mark.parametrize("bad_limit", [
    {"first_iteration": True, "max_waves": 5},
    {"first_iteration": 11, "max_waves": 0},
    {"first_iteration": -1, "max_waves": 5},
])
def test_invalid_limit_cannot_silently_change_wave_count(tmp_path, bad_limit):
    state, _, _, _ = fixture(tmp_path)
    state.pipeline_config["adaptive_exploration_protocol"]["search_wave_limit"] = bad_limit
    with pytest.raises(AdaptiveProtocolError, match="invalid explicit search wave limit"):
        dispatch_protocol(state)


def test_plain_config_lookup_and_real_candidate_payload_recording(tmp_path):
    from autorl.bounded_training_protocol import protocol, record_candidate_payload
    state, _, _, _ = fixture(tmp_path, iteration=12)
    assert protocol(state.pipeline_config)["candidate_rung"]["steps"] == 5_000_000
    payload = {"pipeline_config": state.pipeline_config, "parent_run_dir": str(tmp_path),
               "pipeline_iteration": 13, "trial_id": 0, "total_timesteps": 5_000_000,
               "seed_ids": [0, 1, 2], "worker_run_dir": str(tmp_path / "worker"),
               "active_stack": {"obs_schema_id": "retained_candidate"}}
    record_candidate_payload(payload)
    receipt = json.loads((tmp_path / "adaptive_protocol/candidate_payloads/iter13_trial0.json").read_text())
    assert receipt["steps"] == 5_000_000
    assert receipt["seed_ids"] == [0, 1, 2]
    with pytest.raises(RuntimeError, match="refusing to overwrite"):
        record_candidate_payload(payload)


@pytest.mark.parametrize("closed_by", ["sixth_wave", "persisted_completion"])
def test_payload_recording_cannot_bypass_run_bound_stop(tmp_path, closed_by):
    from autorl.bounded_training_protocol import record_candidate_payload
    state, _, _, put = fixture(tmp_path)
    iteration = 16 if closed_by == "sixth_wave" else 15
    if closed_by == "persisted_completion":
        put("adaptive_protocol/search_completion.v1.json", {"status": "search_finished"})
    payload = {"pipeline_config": state.pipeline_config, "parent_run_dir": str(tmp_path),
               "pipeline_iteration": iteration, "trial_id": 0, "total_timesteps": 5_000_000,
               "seed_ids": [0, 1, 2], "worker_run_dir": str(tmp_path / "worker"), "active_stack": {}}
    with pytest.raises(AdaptiveProtocolError, match="search dispatch forbidden"):
        record_candidate_payload(payload)
    assert not (tmp_path / "adaptive_protocol/candidate_payloads").exists()


def test_controller_exits_before_sixth_wave_and_preserves_final_memory(tmp_path, monkeypatch):
    from autorl.pipeline import AutoRLPipeline
    from test_core_ablation_time_controller import fixture_controller
    prepared, _, rows, _ = fixture(tmp_path)
    pipeline, state, _, _ = fixture_controller(tmp_path, monkeypatch, iteration=15)
    pipeline.config = prepared.pipeline_config
    state.pipeline_config = pipeline.config
    monkeypatch.setattr("autorl.adaptive_exploration_protocol.collect_candidates", lambda state: rows)
    monkeypatch.setattr(pipeline, "_save_controller_history",
                        lambda state: AutoRLPipeline._save_controller_history(pipeline, state))
    monkeypatch.setattr(pipeline, "_write_budget_usage",
                        lambda state: AutoRLPipeline._write_budget_usage(pipeline, state))
    monkeypatch.setattr(pipeline, "_run_m5", lambda state: pytest.fail("no sixth wave may be dispatched"))
    assert pipeline._controller_loop(state, resume_completed_iteration=True) is state
    assert state.pipeline_memory["adaptive_exploration_phase"] == "search_finished"
    assert (tmp_path / "adaptive_protocol/search_completion.v1.json").is_file()


==> anc/FARL/tests/test_adaptive_information_reaudit.py <==
"""Candidate information authority is rechecked without mixing search waves."""
import json

import pytest

from autorl.adaptive_exploration_protocol import collect_candidates, completed_boundary
from test_adaptive_candidate_archive import state_and_writer


@pytest.mark.parametrize("status", ["violated", "unresolved"])
def test_candidate_information_must_be_clean_before_deep_training(tmp_path, monkeypatch, status):
    state, write = state_and_writer(tmp_path, monkeypatch)
    write(1, [.4, .4])
    monkeypatch.setattr("autorl.evidence_faults.audit_candidate_information", lambda state: {
        "status": status, "scope": "candidate", "binding": {"reward_id": "reward.varies"}})
    row = collect_candidates(state)[0]
    assert row["complete_valid"] and row["whole_task_eligible"]
    assert row["scores"] == [.4, .4]  # Measured achievement is not erased.
    assert not row["eligible"] and not row["information_access_eligible"]
    assert "information_access_" + status in row["ineligibility_reasons"]
    archive = json.loads((tmp_path / "adaptive_protocol/candidate_archive.v1.json").read_text())
    assert archive["entries"] == {}


def test_clean_other_candidate_cannot_clear_bad_candidate_or_veto_good_one(tmp_path, monkeypatch):
    state, write = state_and_writer(tmp_path, monkeypatch)
    write(1, [.4, .4])
    write(2, [.9, .9])
    state.pipeline_iteration = 2
    monkeypatch.setattr("autorl.evidence_faults.audit_candidate_information", lambda worker: {
        "status": "clean" if worker.run_dir.name == "wave1" else "violated",
        "scope": "candidate", "binding": {"candidate": worker.run_dir.name}})
    monkeypatch.setattr("autorl.evidence_faults.active_evidence_faults", lambda state: [
        {"scope": "candidate", "status": "violated", "binding": {"candidate": "wave2"}},
        {"scope": "unattributed", "status": "unresolved"},
    ])
    rows = collect_candidates(state)
    assert [row["eligible"] for row in rows] == [True, False]
    completed_boundary(state, now=0, candidates=rows)
    decision = state.pipeline_memory["adaptive_exploration_review"]["decision"]
    assert decision["selected"]["pipeline_iteration"] == 1
    assert decision["common_evidence_blockers"] == []


def test_reaudit_does_not_rewrite_historical_candidate_identity(tmp_path, monkeypatch):
    state, write = state_and_writer(tmp_path, monkeypatch)
    write(1, [.4, .4])
    original = collect_candidates(state)[0]
    monkeypatch.setattr("autorl.evidence_faults.audit_candidate_information", lambda state: {
        "status": "violated", "scope": "candidate", "violations": ["trusted_final_access"],
        "binding": original["information_audit"]["binding"]})
    current = collect_candidates(state)[0]
    assert not current["eligible"]
    assert original["candidate_evidence_digest"] == current["candidate_evidence_digest"]
    assert "archive_integrity_error" not in current
    archive = json.loads((tmp_path / "adaptive_protocol/candidate_archive.v1.json").read_text())
    assert next(iter(archive["entries"].values()))["scores"] == [.4, .4]


def test_clean_source_mutation_does_not_relabel_a_frozen_candidate(tmp_path, monkeypatch):
    state, write = state_and_writer(tmp_path, monkeypatch)
    write(1, [.4, .4])
    original = collect_candidates(state)[0]
    monkeypatch.setattr("autorl.evidence_faults.audit_candidate_information", lambda state: {
        "status": "clean", "scope": "candidate", "binding": {"program_sha256": "changed-source"}})
    current = collect_candidates(state)[0]
    assert current["information_access_eligible"]
    assert not current["eligible"]
    assert current["archive_integrity_error"] == "previously_audited_candidate_information_sources_changed"
    assert current["candidate_evidence_digest"] == original["candidate_evidence_digest"]


def test_shared_information_fault_cannot_be_overridden_by_stage_approval(tmp_path, monkeypatch):
    state, write = state_and_writer(tmp_path, monkeypatch)
    write(1, [.4, .4])
    rows = collect_candidates(state)
    monkeypatch.setattr("autorl.evidence_faults.active_evidence_faults", lambda state: [
        {"scope": "shared", "status": "violated", "violations": ["shared_evaluator_mutation"]}])
    assert not completed_boundary(state, now=0, candidates=rows)
    review = state.pipeline_memory["adaptive_exploration_review"]
    assert review["decision"]["common_evidence_blockers"] == ["shared_information_access_fault"]
    (tmp_path / "adaptive_protocol/promotion_approval.v1.json").write_text(json.dumps({
        "approved": True, "evidence_digest": review["evidence_digest"],
        "promotion_basis": "user_confirmed_stage_milestone"}))
    assert not completed_boundary(state, now=1, candidates=rows)
    assert not (tmp_path / "adaptive_protocol/final_selection.v1.json").exists()


def test_unknown_local_coverage_is_not_a_proven_reward_fault(tmp_path, monkeypatch):
    from autorl.diagnostic_arbitrator import _collect_guards
    from autorl.global_falsifier import _strict_firewall_signature
    from test_v9_joint_search_controller import _state

    state = _state(tmp_path)
    unknown = {"scope": "candidate", "status": "unresolved",
               "unknown_reasons": ["pinned_runtime_interface_missing"]}
    monkeypatch.setattr("autorl.evidence_faults.active_evidence_faults", lambda state: [unknown])
    assert not any(guard["fault"] == "FIREWALL_FAULT" for guard in _collect_guards(state))
    assert state.pipeline_memory["information_access_uncertainties"] == [unknown]
    assert _strict_firewall_signature(state) is None


def test_shared_unresolved_authority_remains_a_hard_guard(tmp_path, monkeypatch):
    from autorl.diagnostic_arbitrator import _collect_guards
    from autorl.global_falsifier import _strict_firewall_signature
    from test_v9_joint_search_controller import _state

    state = _state(tmp_path)
    monkeypatch.setattr("autorl.evidence_faults.active_evidence_faults", lambda state: [
        {"scope": "shared", "status": "unresolved", "unknown_reasons": ["shared_final_integrity_unknown"]}])
    assert any(guard["fault"] == "FIREWALL_FAULT" for guard in _collect_guards(state))
    assert _strict_firewall_signature(state) is not None


==> anc/FARL/tests/test_adaptive_interrupted_restart.py <==
import json
from pathlib import Path
from types import SimpleNamespace

import pytest

from evaluation.experiments import resume_adaptive_exploration as resume


def fixture(tmp_path, monkeypatch):
    def put(name, data):
        path = tmp_path / name
        path.parent.mkdir(parents=True, exist_ok=True)
        path.write_text(json.dumps(data))
        return path
    put('hpo_result.json', {'old_completed_iteration': 9})
    put('adaptive_protocol/continuation.latest.v1.json', {
        'run_dir': str(tmp_path), 'completed_iteration': 9,
        'reference': {'scores': [.1, .2]},
        'hpo_result_sha256': resume.digest(tmp_path / 'hpo_result.json'),
        'historical_boundary_cost': {'learner_steps': 36000000}})
    put('adaptive_protocol/protocol.v1.json', {'enabled': True,
        'candidate_rung': {'steps': 1000000, 'seeds': 2, 'trials': 1}})
    put('semantic_execution_repair_transaction.v1.json', {
        'status': 'complete', 'iteration': 10, 'required_modules': ['M3', 'M4'],
        'completed_modules': ['M3', 'M4'],
        'independent_training_health': {'status': 'risk', 'requires_repair_before_promotion': True,
                                        'evidence_signature': 'old-health-proof'}})
    worker = tmp_path / 'worker'
    put('worker/heartbeat.v1.json', {'seed': 0, 'num_timesteps': 40000})
    inv = SimpleNamespace(run_dir=tmp_path, iteration=10, problems=[], schedule=['new-recipe'],
        total_timesteps=1000000, seeds_per_trial=2,
        manifest_path=put('portfolio.json', {}), runner_manifest_path=put('runner.json', {}),
        trials={0: SimpleNamespace(status='incomplete', complete_seeds={}, worker_dir=worker)},
        to_report=lambda: {'iteration': 10})
    monkeypatch.setattr(resume, 'load_resume_inventory', lambda root: inv)
    monkeypatch.setattr(resume, 'matching_live_processes', lambda root: [])
    return inv, put


def test_explicit_interrupted_inspection_keeps_evidence_and_charges_partial_cost(tmp_path, monkeypatch):
    fixture(tmp_path, monkeypatch)
    before = {str(p): p.read_bytes() for p in tmp_path.rglob('*') if p.is_file()}
    receipt = resume.inspect_interrupted_boundary(tmp_path)
    assert receipt['completed_iteration'] == 9
    assert receipt['interrupted_iteration'] == 10 and receipt['next_iteration'] == 11
    cost = receipt['interrupted_candidate_cost']
    assert cost['learner_steps_lower_bound'] == 40000
    assert cost['prefix_steps'] is None and cost['evaluation_steps'] is None
    assert cost['unknown_cost_is_not_zero']
    assert receipt['exact_mid_seed_resume'] is False
    assert receipt['partial_wave_promotion_allowed'] is False
    assert before == {str(p): p.read_bytes() for p in tmp_path.rglob('*') if p.is_file()}


@pytest.mark.parametrize('kind', ['evidence_changed', 'repair_pending', 'final_selected', 'protocol_changed', 'complete'])
def test_interrupted_restart_rejects_unbound_or_closed_boundary(tmp_path, monkeypatch, kind):
    inv, put = fixture(tmp_path, monkeypatch)
    if kind == 'evidence_changed':
        put('hpo_result.json', {'other': True})
    elif kind == 'repair_pending':
        put('semantic_execution_repair_transaction.v1.json', {'status': 'pending', 'iteration': 10})
    elif kind == 'final_selected':
        put('adaptive_protocol/final_selection.v1.json', {})
    elif kind == 'protocol_changed':
        inv.total_timesteps = 500000
    else:
        inv.trials[0].status = 'completed'
    with pytest.raises(resume.P2ResumeError):
        resume.inspect_interrupted_boundary(tmp_path)


def test_new_iteration_inherits_verified_construction_not_partial_training(tmp_path, monkeypatch):
    fixture(tmp_path, monkeypatch)
    receipt = resume.inspect_interrupted_boundary(tmp_path)
    monkeypatch.setattr('autorl.semantic_execution_contract.active_fault', lambda *a, **kw: {'active': False})
    state = SimpleNamespace(run_dir=tmp_path, pipeline_memory={}, pipeline_iteration=10)
    resume.restore_interrupted_candidate_memory(state, receipt)
    assert state.pipeline_iteration == 11
    assert state.pipeline_memory['semantic_execution_repair_transaction']['iteration'] == 10
    assert state.pipeline_memory['last_training_health']['status'] == 'risk'
    request = state.pipeline_memory['optimizer_health_repair_request']
    assert request['status'] == 'issued'
    assert request['source_evidence_signature'] == 'old-health-proof'
    assert request['construction_inherited_from_iteration'] == 10
    monkeypatch.setattr('autorl.semantic_execution_contract.active_fault', lambda *a, **kw: {'active': True})
    with pytest.raises(resume.P2ResumeError, match='construction repair'):
        resume.restore_interrupted_candidate_memory(state, receipt)


==> anc/FARL/tests/test_adaptive_legacy_boundary_guard.py <==
import json
from types import SimpleNamespace

import pytest

from evaluation.experiments import adaptive_legacy_boundary_guard as guard


def test_guard_waits_for_persisted_history_without_stopping_anyone(tmp_path):
    runner = tmp_path / 'breadth_portfolio/process_runner_manifest.json'
    runner.parent.mkdir()
    runner.write_text(json.dumps({'iteration': 15}))
    (tmp_path / 'pipeline_memory.json').write_text(json.dumps({'trial_history': [{'controller_iter': 14}]}))
    assert guard.boundary_ready(tmp_path, 15) is None
    runner.write_text(json.dumps({'iteration': 16}))
    with pytest.raises(guard.P2ResumeError, match='passed'):
        guard.boundary_ready(tmp_path, 15)


def test_guard_inspection_never_signals(tmp_path, monkeypatch):
    monkeypatch.setattr(guard, 'parent_identity', lambda *a: {'pid': 7})
    monkeypatch.setattr(guard, 'boundary_ready', lambda *a: {'iteration': 15})
    def forbidden(*a):
        raise AssertionError('inspection must not signal')
    monkeypatch.setattr(guard.os, 'kill', forbidden)
    assert guard.pause_at_boundary(tmp_path, 7, 15)['inspection_only'] is True


def test_guard_monitor_timeout_is_not_a_training_cutoff(tmp_path, monkeypatch):
    monkeypatch.setattr(guard, 'parent_identity', lambda *a: {'pid': 7})
    monkeypatch.setattr(guard, 'boundary_ready', lambda *a: None)
    def forbidden(*a):
        raise AssertionError('timeout must not stop training')
    monkeypatch.setattr(guard.os, 'kill', forbidden)
    result = guard.pause_at_boundary(tmp_path, 7, 15, execute=True, timeout_seconds=0)
    assert result['status'] == 'monitor_timeout_no_process_stopped'


@pytest.fixture
def committed_m5(tmp_path, monkeypatch):
    runner = tmp_path / 'breadth_portfolio/process_runner_manifest.json'
    runner.parent.mkdir()
    runner.write_text(json.dumps({'iteration': 15}))
    worker_dir = tmp_path / 'breadth_portfolio/workers/iter15_trial0_genome.test'
    worker_dir.mkdir(parents=True)
    metrics = [{'seed': seed, 'learner_steps': 100, 'requested_steps': 100,
                'prefix_controller_steps': prefix, 'actual_steps': 100+prefix}
               for seed, prefix in [(0, 5), (1, 8)]]
    result = {'seed_ids': [0, 1], 'scores': [0., .1], 'hyperparams': {'learning_rate': .001},
              'metrics_list': metrics}
    (worker_dir / 'worker_result.json').write_text(json.dumps(result))
    inv = SimpleNamespace(run_dir=tmp_path, iteration=15, problems=[], total_timesteps=100,
                          seeds_per_trial=2, trials={0: SimpleNamespace(status='completed',
                              genome_id='genome.test', worker_dir=worker_dir, complete_result=result)})
    monkeypatch.setattr(guard, 'load_resume_inventory', lambda root: inv)
    (tmp_path / 'hpo_result.json').write_text(json.dumps({'trials': [{
        'trial_id': 0, 'scores': result['scores'], 'hyperparams': result['hyperparams'],
        'omr_status': {'genome_id': 'genome.test', 'breadth_assignment': {'pipeline_iteration': 15}}}]}))
    memory = {'trial_history': [{'controller_iter': 15}], 'hpo_trial_stats': [{
        'schema_version': 'hpo_trial_stats.v1', 'pipeline_iteration': 15, 'trial_id': 0,
        'genome_id': 'genome.test', 'external_scores': [0., .1], 'requested_seed_ids': [0, 1],
        'valid_seed_ids': [0, 1], 'training_execution_stats': metrics}]}
    path = tmp_path / 'pipeline_memory.json'
    path.write_text(json.dumps(memory))
    return SimpleNamespace(root=tmp_path, inv=inv, memory=memory, memory_path=path, result=result)


def test_fully_persisted_m5_allows_read_only_boundary_before_old_review(committed_m5):
    s = committed_m5
    before = {p: p.read_bytes() for p in s.root.rglob('*') if p.is_file()}
    receipt = guard.boundary_ready(s.root, 15)
    assert receipt['boundary_stage'] == 'post_m5_pre_review'
    assert receipt['promotion_review_completed_claim'] is False
    assert 'review_sha256' not in receipt and 'interaction_ledger_sha256' not in receipt
    costs = receipt['current_wave_cost_receipt']
    assert costs['learner_steps'] == 200 and costs['prefix_controller_steps'] == 13
    assert costs['evaluation_steps'] is None and costs['read_only']
    assert len(costs['per_seed']) == 2
    assert before == {p: p.read_bytes() for p in s.root.rglob('*') if p.is_file()}


@pytest.mark.parametrize('corruption', ['old_history', 'wrong_genome', 'wrong_scores',
    'missing_seed', 'missing_cost', 'wrong_cost', 'duplicate_stats', 'missing_stats'])
def test_pre_review_boundary_requires_exact_complete_persisted_memory(committed_m5, corruption):
    s = committed_m5
    row = s.memory['hpo_trial_stats'][0]
    if corruption == 'old_history':
        s.memory['trial_history'] = [{'controller_iter': 14}]
    elif corruption == 'wrong_genome':
        row['genome_id'] = 'other'
    elif corruption == 'wrong_scores':
        row['external_scores'] = [.2, .3]
    elif corruption == 'missing_seed':
        row['valid_seed_ids'] = [0]
    elif corruption == 'missing_cost':
        row['training_execution_stats'] = []
    elif corruption == 'wrong_cost':
        # Copy to ensure the source worker result is not also changed.
        row['training_execution_stats'] = [dict(r) for r in row['training_execution_stats']]
        row['training_execution_stats'][0]['prefix_controller_steps'] = 6
    elif corruption == 'duplicate_stats':
        s.memory['hpo_trial_stats'].append(dict(row))
    else:
        s.memory['hpo_trial_stats'] = []
    s.memory_path.write_text(json.dumps(s.memory))
    assert guard.boundary_ready(s.root, 15) is None


def test_completed_worker_files_cannot_substitute_for_parent_hpo_commit(committed_m5):
    s = committed_m5
    hpo = json.loads((s.root / 'hpo_result.json').read_text())
    hpo['trials'][0]['omr_status']['breadth_assignment']['pipeline_iteration'] = 14
    (s.root / 'hpo_result.json').write_text(json.dumps(hpo))
    with pytest.raises(guard.P2ResumeError, match='stale'):
        guard.boundary_ready(s.root, 15)


def test_existing_post_review_cost_ledger_boundary_still_works(committed_m5):
    s = committed_m5
    s.memory_path.write_text('{}')
    folder = s.root / 'adaptive_protocol'; folder.mkdir()
    (folder / 'review_iter15.json').write_text(json.dumps({'iteration': 15, 'candidates': [{
        'pipeline_iteration': 15, 'complete_valid': True, 'trial_id': 0, 'payload_sha256': 'payload'}]}))
    (folder / 'interaction_ledger.v1.json').write_text(json.dumps({'jobs': {'payload': {
        'iteration': 15, 'trial_id': 0, 'learner_steps': 200}}}))
    receipt = guard.boundary_ready(s.root, 15)
    assert receipt['boundary_stage'] == 'post_review_and_ledger'
    assert receipt['review_sha256'] and receipt['interaction_ledger_sha256']


@pytest.fixture
def pause_process(tmp_path, monkeypatch):
    identity = {'pid': 7, 'start_ticks': '123', 'cmdline_sha256': 'parent'}
    boundary = {'hpo_result_sha256': 'committed', 'iteration': 15}
    status, signals = {'value': 'T'}, []
    monkeypatch.setattr(guard, 'parent_identity', lambda *args: dict(identity))
    monkeypatch.setattr(guard, '_parent_state', lambda pid: status['value'])
    monkeypatch.setattr(guard, 'boundary_ready', lambda *args: dict(boundary))
    def signal_parent(pid, signal):
        signals.append((pid, signal))
        status['value'] = 'T' if signal == guard.signal.SIGSTOP else 'R'
    monkeypatch.setattr(guard.os, 'kill', signal_parent)
    target = tmp_path / 'adaptive_restart/legacy_boundary_pause_iter15_pid7.v1.json'
    target.parent.mkdir()
    receipt = {'schema_version': 'adaptive_legacy_boundary_pause.v1',
        'status': 'parent_suspended_at_committed_boundary', 'run_dir': str(tmp_path.resolve()),
        'parent': identity, 'completed_iteration': 15, 'boundary': boundary}
    return SimpleNamespace(root=tmp_path, status=status, signals=signals,
                           target=target, receipt=receipt, boundary=boundary)


def test_repeated_guard_on_verified_existing_pause_is_idempotent_without_any_signals(pause_process):
    s = pause_process
    s.target.write_text(json.dumps(s.receipt))
    before = s.target.read_bytes()
    result = guard.pause_at_boundary(s.root, 7, 15, execute=True)
    assert result['already_paused'] and not result['signals_sent_by_this_invocation']
    assert s.status['value'] == 'T' and s.signals == []
    assert s.target.read_bytes() == before


@pytest.mark.parametrize('invalid', ['running', 'wrong_identity', 'changed_boundary', 'malformed'])
def test_existing_pause_error_cannot_resume_or_signal_prepaused_parent(pause_process, invalid):
    s = pause_process
    if invalid == 'running':
        s.status['value'] = 'R'
    elif invalid == 'wrong_identity':
        s.receipt['parent'] = {'pid': 7, 'start_ticks': 'older'}
    elif invalid == 'changed_boundary':
        s.receipt['boundary'] = {'hpo_result_sha256': 'old'}
    s.target.write_text('broken json' if invalid == 'malformed' else json.dumps(s.receipt))
    with pytest.raises(guard.P2ResumeError, match='no signal sent'):
        guard.pause_at_boundary(s.root, 7, 15, execute=True)
    assert s.signals == []


def test_prepaused_parent_without_receipt_is_not_owned_by_new_guard(pause_process):
    s = pause_process
    with pytest.raises(guard.P2ResumeError, match='already paused'):
        guard.pause_at_boundary(s.root, 7, 15, execute=True)
    assert s.status['value'] == 'T' and s.signals == []


def test_other_guard_pause_appearing_during_boundary_read_is_preserved(pause_process, monkeypatch):
    s = pause_process
    s.status['value'] = 'R'
    def other_guard_completes(*args):
        s.target.write_text(json.dumps(s.receipt))
        s.status['value'] = 'T'
        return dict(s.boundary)
    monkeypatch.setattr(guard, 'boundary_ready', other_guard_completes)
    result = guard.pause_at_boundary(s.root, 7, 15, execute=True)
    assert result['already_paused'] and s.signals == [] and s.status['value'] == 'T'


def test_only_a_pause_created_by_this_invocation_is_rolled_back_after_failed_recheck(pause_process, monkeypatch):
    s = pause_process
    s.status['value'] = 'R'
    calls = []
    def boundary(*args):
        calls.append(1)
        return dict(s.boundary) if len(calls) == 1 else {'hpo_result_sha256': 'changed'}
    monkeypatch.setattr(guard, 'boundary_ready', boundary)
    with pytest.raises(guard.P2ResumeError, match='changed during suspension'):
        guard.pause_at_boundary(s.root, 7, 15, execute=True)
    assert s.signals == [(7, guard.signal.SIGSTOP), (7, guard.signal.SIGCONT)]
    assert s.status['value'] == 'R'


def test_simultaneous_guard_cannot_claim_same_running_to_stopped_transition(pause_process):
    s = pause_process
    fd = guard.os.open(s.root, guard.os.O_RDONLY)
    try:
        guard.fcntl.flock(fd, guard.fcntl.LOCK_EX | guard.fcntl.LOCK_NB)
        with pytest.raises(guard.P2ResumeError, match='another boundary guard'):
            guard.pause_at_boundary(s.root, 7, 15, execute=True)
        assert not s.signals
    finally:
        guard.os.close(fd)


==> anc/FARL/tests/test_adaptive_restart_state_preservation.py <==
import json
from types import SimpleNamespace

import pytest

from autorl.adaptive_exploration_protocol import configure
from evaluation.experiments.adaptive_restart_state import (
    restore_protocol, restore_memory, validate_hpo_boundary, consume_acknowledged_pause,
)
from evaluation.experiments.p2_breadth_resume import P2ResumeError


def put(root, name, data):
    path = root / name
    path.parent.mkdir(parents=True, exist_ok=True)
    path.write_text(json.dumps(data))
    return path


def test_existing_protocol_reference_and_review_rules_do_not_drift(tmp_path):
    prior = configure({}, baseline_scores=[.01, .02, .03])
    prior.update(review_every_hours=12., promotion_min_mean=.1)
    path = put(tmp_path, 'adaptive_protocol/protocol.v1.json', prior)
    before = path.read_bytes()
    config = {}
    actual, receipt = restore_protocol(config, tmp_path, candidate_seeds=2,
                                      final_seeds=3, initial_reference=[0., 0.])
    assert actual == prior == config['adaptive_exploration_protocol']
    assert receipt['preserved_existing']
    assert path.read_bytes() == before
    assert config['anytime_scheduler']['rungs'][-1] == prior['candidate_rung']
    with pytest.raises(P2ResumeError, match='preserve'):
        restore_protocol({}, tmp_path, candidate_seeds=1, final_seeds=3, initial_reference=[0.])


def test_fresh_protocol_uses_initial_reference_once(tmp_path):
    actual, receipt = restore_protocol({}, tmp_path, candidate_seeds=2,
                                      final_seeds=3, initial_reference=[.2, .3])
    assert actual['baseline_scores'] == [.2, .3]
    assert receipt['preserved_existing'] is False


def test_memory_preserves_history_and_replays_only_newer_advisory_reviews(tmp_path):
    put(tmp_path, 'pipeline_memory.json', {
        'trial_history': [{'controller_iter': 11}], 'custom_scientific_memory': {'family': 'keep'},
        'last_breadth_portfolio_manifest': {'iteration': 11},
        'strict_evidence_firewall_fault': {'violations': ['retain_for_reaudit']},
        'adaptive_exploration_tracking': {'started_at': 100, 'last_review_at': 100,
            'last_counted_iteration': 11, 'best_score': .1, 'stagnant_waves': 0}})
    for iteration, when, score in ((11, 100, .1), (12, 200, .1), (13, 300, .2), (14, 400, .9)):
        put(tmp_path, f'adaptive_protocol/review_iter{iteration}.json', {
            'iteration': iteration, 'created_at_unix': when,
            'candidates': [{'pipeline_iteration': iteration, 'eligible': True,
                            'statistics': {'commit_score': score}}]})
    state = SimpleNamespace(pipeline_memory={
        'trial_history': [], 'last_breadth_portfolio_manifest': {'iteration': 13},
        'new_default': 1})
    receipt = restore_memory(state, tmp_path, completed_iteration=13,
                             protocol={'review_every_hours': 24})
    assert state.pipeline_memory['trial_history'] == [{'controller_iter': 11}]
    assert state.pipeline_memory['custom_scientific_memory'] == {'family': 'keep'}
    assert state.pipeline_memory['last_breadth_portfolio_manifest'] == {'iteration': 13}
    assert state.pipeline_memory['strict_evidence_firewall_fault']['violations']
    assert receipt['tracking'] == {'started_at': 100, 'last_review_at': 100,
        'last_counted_iteration': 13, 'best_score': .2, 'stagnant_waves': 0}
    assert len(receipt['later_saved_review_sources']) == 2
    again = restore_memory(state, tmp_path, completed_iteration=13,
                           protocol={'review_every_hours': 24})
    assert again['tracking'] == receipt['tracking']


def test_complete_worker_files_cannot_resume_with_previous_wave_hpo(tmp_path):
    result = {'scores': [.0, .0], 'hyperparams': {'learning_rate': .001}}
    worker = SimpleNamespace(genome_id='genome.a', complete_result=result)
    inv = SimpleNamespace(run_dir=tmp_path, iteration=15, trials={0: worker})
    hpo = {'trials': [{'trial_id': 0, **result, 'omr_status': {
        'genome_id': 'genome.a', 'breadth_assignment': {'pipeline_iteration': 14}}}]}
    put(tmp_path, 'hpo_result.json', hpo)
    with pytest.raises(P2ResumeError, match='stale'):
        validate_hpo_boundary(inv)
    hpo['trials'][0]['omr_status']['breadth_assignment']['pipeline_iteration'] = 15
    put(tmp_path, 'hpo_result.json', hpo)
    assert validate_hpo_boundary(inv)['all_worker_results_committed']


def test_acknowledged_native_pause_is_archived_not_replayed(tmp_path):
    import hashlib
    request = put(tmp_path, 'adaptive_protocol/REQUEST_BOUNDARY_STOP.v1.json', {'run_dir': str(tmp_path)})
    sha = hashlib.sha256(request.read_bytes()).hexdigest()
    hpo = put(tmp_path, 'hpo_result.json', {'completed_iteration': 15})
    ack = put(tmp_path, 'adaptive_protocol/BOUNDARY_STOP_ACK.v1.json', {
        'run_dir': str(tmp_path), 'iteration': 15, 'complete': True, 'status': 'paused_for_restart',
        'request_sha256': sha, 'request': {'request_sha256': sha},
        'persisted_sha256': {str(hpo): hashlib.sha256(hpo.read_bytes()).hexdigest()}})
    result = consume_acknowledged_pause(tmp_path, tmp_path / 'archive', completed_iteration=15)
    assert result['status'] == 'acknowledged_old_release_pause_consumed'
    assert not request.exists() and not ack.exists()
    assert (tmp_path / 'archive' / ('consumed_' + request.name)).is_file()
    assert consume_acknowledged_pause(tmp_path, tmp_path / 'archive2', completed_iteration=15)['status'] == 'no_native_pause_request'


def test_unacknowledged_pause_is_not_implicitly_dismissed(tmp_path):
    put(tmp_path, 'adaptive_protocol/REQUEST_BOUNDARY_STOP.v1.json', {'run_dir': str(tmp_path)})
    put(tmp_path, 'adaptive_protocol/BOUNDARY_STOP_ACK.v1.json', {'complete': False})
    with pytest.raises(P2ResumeError, match='not acknowledged'):
        consume_acknowledged_pause(tmp_path, tmp_path / 'archive', completed_iteration=15)
    assert (tmp_path / 'adaptive_protocol/REQUEST_BOUNDARY_STOP.v1.json').exists()


==> anc/FARL/tests/test_adaptive_resume_boundary.py <==
import hashlib
import json
from pathlib import Path
from types import SimpleNamespace

import pytest

from evaluation.experiments import resume_adaptive_exploration as resume
from evaluation.experiments.p2_breadth_resume import P2ResumeError


def fixture(tmp_path, monkeypatch):
    result = {"scores": [.1, .2], "hyperparams": {"learning_rate": .001}, "metrics_list": [
        {"learner_steps": 1000000, "prefix_controller_steps": 1200},
        {"learner_steps": 1000000, "prefix_controller_steps": 1300}]}
    for name in ("hpo_result.json", "runner.json", "portfolio.json"):
        (tmp_path / name).write_text('{}')
    (tmp_path / 'hpo_result.json').write_text(json.dumps({'trials': [{
        'trial_id': 0, 'scores': result['scores'], 'hyperparams': result['hyperparams'],
        'omr_status': {'genome_id': 'genome.test', 'breadth_assignment': {'pipeline_iteration': 9}}}]}))
    row = SimpleNamespace(status="completed", complete_result=result, worker_dir=tmp_path,
                          genome_id='genome.test')
    inv = SimpleNamespace(run_dir=tmp_path, problems=[], iteration=9, trials={0: row},
        runner_manifest_path=tmp_path/'runner.json', manifest_path=tmp_path/'portfolio.json', to_report=lambda: {})
    monkeypatch.setattr(resume, 'load_resume_inventory', lambda root: inv)
    monkeypatch.setattr(resume, 'matching_live_processes', lambda root: [])
    return inv


def test_inspect_completed_boundary_retains_old_cohort_and_counts_prefix_separately(tmp_path, monkeypatch):
    fixture(tmp_path, monkeypatch)
    before = {p.name: p.read_bytes() for p in tmp_path.iterdir()}
    result = resume.inspect_boundary(tmp_path)
    assert result['completed_iteration'] == 9 and result['next_iteration'] == 10
    assert result['reference']['scores'] == [.1, .2]
    assert result['historical_boundary_cost']['learner_steps'] == 2000000
    assert result['historical_boundary_cost']['prefix_steps'] == 2500
    assert result['historical_boundary_cost']['evaluation_steps'] is None
    assert result['old_wave_retrained'] is False and result['inspection_only'] is True
    assert before == {p.name: p.read_bytes() for p in tmp_path.iterdir()}


def test_partial_wave_or_frozen_selection_cannot_restart_search(tmp_path, monkeypatch):
    inv = fixture(tmp_path, monkeypatch)
    inv.trials[0].status = 'incomplete'
    with pytest.raises(P2ResumeError, match='complete validated wave'):
        resume.inspect_boundary(tmp_path)
    inv.trials[0].status = 'completed'
    (tmp_path/'adaptive_protocol').mkdir()
    (tmp_path/'adaptive_protocol/final_selection.v1.json').write_text('{}')
    with pytest.raises(P2ResumeError, match='search is closed'):
        resume.inspect_boundary(tmp_path)


def test_source_release_required_and_every_recorded_file_verified(tmp_path):
    with pytest.raises(P2ResumeError, match='immutable source release'):
        resume.verify_source_release(tmp_path)
    path = tmp_path/'evaluation/experiments/resume_adaptive_exploration.py'
    path.parent.mkdir(parents=True)
    path.write_text('pass\n')
    data = {'python_source_sha256': {str(path.relative_to(tmp_path)): hashlib.sha256(path.read_bytes()).hexdigest()}}
    (tmp_path/'source_release.v1.json').write_text(json.dumps(data))
    assert resume.verify_source_release(tmp_path)['verified_python_files'] == 1
    path.write_text('changed\n')
    with pytest.raises(P2ResumeError, match='source hash changed'):
        resume.verify_source_release(tmp_path)


def test_execution_cannot_start_from_mutable_worktree(tmp_path):
    # Reject before config loading, control-plane writes, LLM or RL work.
    with pytest.raises(P2ResumeError, match='immutable source release'):
        resume.run_resume(run_dir=tmp_path, pipeline_config='missing', llm_config='missing',
                          ai_coding_config='missing', retired_pids=[999999999])
    assert list(tmp_path.iterdir()) == []


def test_explicit_retry_retains_old_failure_without_claiming_dispatch(tmp_path):
    root = tmp_path / 'run'
    folder = root / 'adaptive_restart/attempt2'
    attention = root / 'adaptive_protocol/attention.latest.v1.json'
    attention.parent.mkdir(parents=True)
    old = {'status': 'needs_attention', 'error': 'old restored type failed'}
    attention.write_text(json.dumps(old))
    receipt = {'parent_pid': 123, 'receipt_path': str(folder / 'continuation.v1.json'),
               'source_release': {'path': 'immutable/release'}}
    resume.record_explicit_retry(root, folder, receipt)
    current = json.loads(attention.read_text())
    assert json.loads(Path(current['previous_attention_path']).read_text()) == old
    assert current['previous_attention_sha256'] == resume.digest(folder / 'prior_attention.v1.json')
    assert current['status'] == 'explicit_retry_started'
    assert current['parent_pid'] == 123
    assert current['runtime_recovery_verified'] is False
    assert current['new_candidate_dispatch_verified'] is False


def test_first_attempt_does_not_create_a_spurious_attention(tmp_path):
    resume.record_explicit_retry(tmp_path, tmp_path / 'attempt', {})
    assert list(tmp_path.iterdir()) == []


==> anc/FARL/tests/test_adaptive_source_upgrade.py <==
"""Upgrade launcher tests use a synthetic proc tree: no signals or subprocesses."""
import json
from pathlib import Path
from types import SimpleNamespace

import pytest

from evaluation.experiments import adaptive_source_upgrade as upgrade
from evaluation.experiments.p2_breadth_resume import P2ResumeError


@pytest.fixture
def scenario(tmp_path, monkeypatch):
    root, release, proc_root = tmp_path / "run", tmp_path / "release", tmp_path / "proc"
    root.mkdir(); release.mkdir(); proc_root.mkdir()
    configs = root / "configs"; configs.mkdir()
    for name in ("pipeline.yaml", "llm.yaml", "coding.yaml"):
        (configs / name).write_text("{}")
    old_cwd = root
    args = ["/trusted/venv/bin/python", "/old/release/resume_adaptive_exploration.py",
            "--run-dir", str(root), "--pipeline-config", str(configs / "pipeline.yaml"),
            "--llm-config", str(configs / "llm.yaml"), "--ai-coding-config", str(configs / "coding.yaml"),
            "--workers", "3", "--workers-per-gpu", "1", "--candidate-seeds", "2", "--final-seeds", "3"]
    proc = proc_root / "41"; proc.mkdir()
    (proc / "stat").write_text("41 (python) T 1 " + "0 " * 20)
    (proc / "cmdline").write_bytes(b"\0".join(a.encode() for a in args) + b"\0")
    (proc / "environ").write_bytes(b"PRIVATE_TEST_TOKEN=secret-fixture-value\0CUDA_VISIBLE_DEVICES=0,1,2\0")
    (proc / "cwd").symlink_to(old_cwd, target_is_directory=True)
    identity = {"pid": 41, "start_ticks": "123", "cmdline_sha256": "known-parent"}
    boundary = {"hpo_result_sha256": "committed", "trial_ids": [0, 1, 2]}
    pause = tmp_path / "pause.json"
    pause.write_text(json.dumps({"run_dir": str(root), "status": "parent_suspended_at_committed_boundary",
        "parent": identity, "completed_iteration": 15, "boundary": boundary}))
    signals, launches = [], []
    monkeypatch.setattr(upgrade, "Path", lambda value: proc_root if str(value) == "/proc" else Path(value))
    monkeypatch.setattr(upgrade, "parent_identity", lambda pid, run: dict(identity))
    monkeypatch.setattr(upgrade, "boundary_ready", lambda run, iteration: dict(boundary))
    monkeypatch.setattr(upgrade, "verify_source_release", lambda path: {"path": str(path), "sha256": "release-proof"})
    def inspect(run):
        return {"completed_iteration": 15, "live_processes": [] if signals else [{"pid": 41}]}
    monkeypatch.setattr(upgrade, "inspect_boundary", inspect)
    monkeypatch.setattr(upgrade, "process_is_live", lambda pid: False)
    monkeypatch.setattr(upgrade.os, "kill", lambda pid, sig: signals.append((pid, sig)))
    def launch(command, **kwargs):
        launches.append((command, kwargs))
        return SimpleNamespace(pid=77)
    monkeypatch.setattr(upgrade.subprocess, "Popen", launch)
    return SimpleNamespace(root=root, release=release, proc_root=proc_root, proc=proc,
        pause=pause, args=args, identity=identity, boundary=boundary, signals=signals, launches=launches)


def test_inspection_only_neither_signals_launches_nor_reads_private_environment(scenario):
    s = scenario
    (s.proc / "environ").unlink()
    result = upgrade.launch_upgrade(s.pause, s.release)
    assert result["inspection_only"] and not s.signals and not s.launches
    assert list(s.release.iterdir()) == []


def test_execute_inherits_private_environment_only_in_memory_and_no_learner_is_signalled(scenario):
    s = scenario
    result = upgrade.launch_upgrade(s.pause, s.release, execute=True)
    assert result["parent_pid"] == 77 and result["interrupted_learner_steps"] == 0
    assert [pid for pid, _ in s.signals] == [41, 41]
    assert len(s.launches) == 1
    _, kwargs = s.launches[0]
    assert kwargs["env"]["PRIVATE_TEST_TOKEN"] == "secret-fixture-value"
    assert kwargs["env"]["PYTHONPATH"] == str(s.release)
    assert kwargs["start_new_session"]
    saved = (s.release / "source_upgrade_launch.v1.json").read_text()
    assert "secret-fixture-value" not in saved and "PRIVATE_TEST_TOKEN" not in saved


def test_existing_log_is_rejected_before_retiring_parent(scenario):
    s = scenario
    (s.release / "controller_adaptive.log").write_text("prior attempt remains")
    with pytest.raises((P2ResumeError, FileExistsError)):
        upgrade.launch_upgrade(s.pause, s.release, execute=True)
    assert not s.signals and not s.launches


def test_missing_inherited_config_is_rejected_before_retiring_parent(scenario):
    s = scenario
    Path(s.args[s.args.index("--pipeline-config") + 1]).unlink()
    with pytest.raises((P2ResumeError, FileNotFoundError)):
        upgrade.launch_upgrade(s.pause, s.release, execute=True)
    assert not s.signals and not s.launches


def test_relative_configs_are_resolved_against_old_process_working_directory(scenario):
    s = scenario
    for option, name in (("--pipeline-config", "pipeline.yaml"), ("--llm-config", "llm.yaml"),
                         ("--ai-coding-config", "coding.yaml")):
        s.args[s.args.index(option)+1] = "configs/" + name
    (s.proc / "cmdline").write_bytes(b"\0".join(a.encode() for a in s.args) + b"\0")
    result = upgrade.launch_upgrade(s.pause, s.release)
    command = result["command"]
    assert command[command.index("--pipeline-config")+1] == str(s.root / "configs/pipeline.yaml")
    assert not s.signals


def test_source_validation_failure_leaves_paused_parent_untouched(scenario, monkeypatch):
    def changed(_):
        raise P2ResumeError("source hash changed")
    monkeypatch.setattr(upgrade, "verify_source_release", changed)
    with pytest.raises(P2ResumeError, match="source hash changed"):
        upgrade.launch_upgrade(scenario.pause, scenario.release, execute=True)
    assert not scenario.signals


def test_unjoined_learner_child_prevents_all_retirement_signals(scenario):
    s = scenario
    child = s.proc_root / "42"; child.mkdir()
    (child / "stat").write_text("42 (worker) S 41 " + "0 " * 20)
    (child / "cmdline").write_bytes(b"python\0learner_worker.py\0")
    with pytest.raises(P2ResumeError, match="learner or unjoined"):
        upgrade.launch_upgrade(s.pause, s.release, execute=True)
    assert not s.signals and not s.launches


def test_changed_committed_wave_prevents_retirement(scenario, monkeypatch):
    monkeypatch.setattr(upgrade, "boundary_ready", lambda *args: {"hpo_result_sha256": "different"})
    with pytest.raises(P2ResumeError, match="boundary evidence changed"):
        upgrade.launch_upgrade(scenario.pause, scenario.release, execute=True)
    assert not scenario.signals


def test_parent_identity_is_rechecked_immediately_before_first_signal(scenario, monkeypatch):
    calls = []
    def identity(*args):
        calls.append(1)
        return scenario.identity if len(calls) == 1 else {**scenario.identity, "start_ticks": "reused-pid"}
    monkeypatch.setattr(upgrade, "parent_identity", identity)
    with pytest.raises(P2ResumeError, match="immediately before retirement"):
        upgrade.launch_upgrade(scenario.pause, scenario.release, execute=True)
    assert len(calls) == 2 and not scenario.signals and not scenario.launches


def test_resource_tracker_is_waited_for_never_signalled_as_a_learner(scenario):
    s = scenario
    child = s.proc_root / "42"; child.mkdir()
    (child / "stat").write_text("42 (python) S 41 " + "0 " * 20)
    (child / "cmdline").write_bytes(b"python\0-c\0from multiprocessing.resource_tracker import main;main(9)\0")
    result = upgrade.launch_upgrade(s.pause, s.release, execute=True)
    assert result["retired_pids"] == [41, 42]
    assert {pid for pid, _ in s.signals} == {41}


def test_quiescence_loss_after_retirement_prevents_a_duplicate_new_controller(scenario, monkeypatch):
    s = scenario
    monkeypatch.setattr(upgrade, "inspect_boundary", lambda run: {
        "completed_iteration": 15, "live_processes": [{"pid": 99}] if s.signals else [{"pid": 41}]})
    with pytest.raises(P2ResumeError, match="not quiescent"):
        upgrade.launch_upgrade(s.pause, s.release, execute=True)
    assert s.signals and not s.launches


==> anc/FARL/tests/test_adaptive_unlaunched_schedule_recovery.py <==
import hashlib
import json

import pytest

from evaluation.experiments import adaptive_unlaunched_schedule_recovery as recovery
from evaluation.experiments.p2_breadth_resume import P2ResumeError


def _write(path, value):
    path.parent.mkdir(parents=True, exist_ok=True)
    path.write_text(json.dumps(value, indent=2) + "\n")


def _sha(path):
    return hashlib.sha256(path.read_bytes()).hexdigest()


def _files(root):
    return {str(path.relative_to(root)): path.read_bytes() for path in root.rglob("*") if path.is_file()}


@pytest.fixture
def paused(tmp_path, monkeypatch):
    parent = {"pid": 123, "start_ticks": "456", "cmdline_sha256": "abc"}
    monkeypatch.setattr(recovery, "parent_identity", lambda *args: dict(parent))
    monkeypatch.setattr(recovery, "_parent_state", lambda pid: "T")
    monkeypatch.setattr(recovery, "_non_tracker_children", lambda pid: [])
    def no_signal(*args):
        raise AssertionError("recovery must never signal")
    monkeypatch.setattr(recovery.os, "kill", no_signal)
    memory = {
        "last_breadth_portfolio_manifest": {"iteration": 15, "schedule": [{"trial_id": 0}]},
        "last_interface_portfolio_manifest": {"iteration": 15, "interfaces": ["actual15"]},
        "last_effective_breadth_ledger": {"iteration": 15, "count": 3},
    }
    paths = {
        "hpo_result_sha256": "hpo_result.json",
        "pipeline_memory_sha256": "pipeline_memory.json",
        "runner_manifest_sha256": "breadth_portfolio/process_runner_manifest.json",
        "review_sha256": "adaptive_protocol/review_iter15.json",
        "interaction_ledger_sha256": "adaptive_protocol/interaction_ledger.v1.json",
    }
    for name in paths.values():
        _write(tmp_path / name, memory if name == "pipeline_memory.json" else {"iteration": 15})
    worker = tmp_path / "breadth_portfolio/workers/iter15_trial0_genome.a/worker_result.json"
    _write(worker, {"status": "completed", "scores": [0.]})
    boundary = {key: _sha(tmp_path / path) for key, path in paths.items()}
    boundary["worker_results"] = [{"trial_id": 0, "path": str(worker), "sha256": _sha(worker)}]
    frozen = tmp_path / "breadth_portfolio/portfolio_manifest_iter15.json"
    _write(frozen, memory["last_breadth_portfolio_manifest"])
    for name in ["breadth_portfolio/portfolio_manifest_iter16.json", "breadth_portfolio/portfolio_manifest.json",
                 "interface_search/interface_portfolio_manifest.json", "breadth_portfolio/effective_breadth_ledger.v1.json"]:
        _write(tmp_path / name, {"iteration": 16, "draft": name})
    receipt = tmp_path / "adaptive_restart/original_pause.json"
    _write(receipt, {"schema_version": "adaptive_legacy_boundary_pause.v1", "parent": parent,
                     "run_dir": str(tmp_path), "completed_iteration": 15,
                     "status": "parent_suspended_at_committed_boundary", "boundary": boundary})
    def validate_restored(root, iteration):
        assert iteration == 15
        assert not (root / "breadth_portfolio/portfolio_manifest_iter16.json").exists()
        assert (root / "breadth_portfolio/portfolio_manifest.json").read_bytes() == frozen.read_bytes()
        assert json.loads((root / "interface_search/interface_portfolio_manifest.json").read_text()) == memory["last_interface_portfolio_manifest"]
        assert json.loads((root / "breadth_portfolio/effective_breadth_ledger.v1.json").read_text()) == memory["last_effective_breadth_ledger"]
        return {**boundary, "boundary_stage": "post_review_and_ledger"}
    monkeypatch.setattr(recovery, "boundary_ready", validate_restored)
    return tmp_path, receipt, boundary


def test_default_is_read_only(paused):
    root, receipt, _ = paused
    before = _files(root)
    result = recovery.recover_unlaunched_schedule(receipt)
    assert result["inspection_only"]
    assert len(result["views_to_restore"]) == 3
    assert len(result["drafts_to_archive"]) == 1
    assert not result["signals_sent"]
    assert _files(root) == before


def test_recovery_archives_exact_draft_and_preserves_completed_evidence(paused):
    root, receipt, boundary = paused
    original_pause = receipt.read_bytes()
    before = _files(root)
    result = recovery.recover_unlaunched_schedule(receipt, execute=True)
    assert result["status"] == "parent_suspended_at_committed_boundary"
    assert result["boundary"] == {**boundary, "boundary_stage": "post_review_and_ledger"}
    assert receipt.read_bytes() == original_pause
    archive = root / result["recovered_unlaunched_schedule"]["archive_path"]
    draft = "breadth_portfolio/portfolio_manifest_iter16.json"
    assert (archive / "undispatched_drafts" / draft).read_bytes() == before[draft]
    for row in result["recovered_unlaunched_schedule"]["views_to_restore"]:
        assert (archive / "exact_view_backups" / row["relative_path"]).read_bytes() == before[row["relative_path"]]
    for path, expected in result["recovered_unlaunched_schedule"]["preserved_completed_sources"].items():
        assert _sha(root / path) == expected
    assert result["pause_history"][0]["sha256"] == hashlib.sha256(original_pause).hexdigest()


@pytest.mark.parametrize("target", ["hpo_result.json", "pipeline_memory.json", "breadth_portfolio/process_runner_manifest.json",
                                   "breadth_portfolio/workers/iter15_trial0_genome.a/worker_result.json"])
def test_changed_completed_source_refuses_before_archiving(paused, target):
    root, receipt, _ = paused
    _write(root / target, {"changed": True})
    before = _files(root)
    with pytest.raises(P2ResumeError):
        recovery.recover_unlaunched_schedule(receipt, execute=True)
    assert _files(root) == before


@pytest.mark.parametrize("future", ["breadth_portfolio/workers/iter16_trial0_genome.a/worker_result.json",
                                   "adaptive_protocol/candidate_payloads/iter16_trial0.pickle",
                                   "bounded_protocol/candidate_payloads/iter16_trial0.json",
                                   "breadth_portfolio/portfolio_manifest_iter17.json"])
def test_any_possible_dispatch_or_later_plan_refuses(paused, future):
    root, receipt, _ = paused
    _write(root / future, {"iteration": 17})
    before = _files(root)
    with pytest.raises(P2ResumeError):
        recovery.recover_unlaunched_schedule(receipt, execute=True)
    assert _files(root) == before


@pytest.mark.parametrize("condition", ["running", "reused_pid", "learner_child"])
def test_parent_safety_preconditions(paused, monkeypatch, condition):
    root, receipt, _ = paused
    if condition == "running":
        monkeypatch.setattr(recovery, "_parent_state", lambda pid: "S")
    elif condition == "reused_pid":
        monkeypatch.setattr(recovery, "parent_identity", lambda *args: {"pid": 123, "start_ticks": "NEW"})
    else:
        monkeypatch.setattr(recovery, "_non_tracker_children", lambda pid: [456])
    before = _files(root)
    with pytest.raises(P2ResumeError):
        recovery.recover_unlaunched_schedule(receipt, execute=True)
    assert _files(root) == before


def test_failed_boundary_validation_restores_all_views_including_interface(paused, monkeypatch):
    root, receipt, _ = paused
    before = _files(root)
    monkeypatch.setattr(recovery, "boundary_ready", lambda *args: None)
    with pytest.raises(P2ResumeError, match="did not validate"):
        recovery.recover_unlaunched_schedule(receipt, execute=True)
    # Extra archives are deliberate; every pre-existing file is byte-identical.
    after = _files(root)
    assert {path: after[path] for path in before} == before
    assert list((root / "adaptive_restart").glob("unlaunched_schedule_recovery_*"))


def test_unbound_frozen_manifest_refuses(paused):
    root, receipt, _ = paused
    _write(root / "breadth_portfolio/portfolio_manifest_iter15.json", {"iteration": 15, "invented": True})
    with pytest.raises(P2ResumeError, match="differs"):
        recovery.recover_unlaunched_schedule(receipt, execute=True)


==> anc/FARL/tests/test_adroit_native_longtrain.py <==
"""Bounded mechanics tests; these are not paper training/evaluation runs."""
import json
import random
from types import SimpleNamespace

import gymnasium as gym
import numpy as np
import pytest
import torch

from evaluation.experiments import adroit_native_longtrain as longtrain


@pytest.fixture(autouse=True)
def bounded_torch_threads():
    old = torch.get_num_threads()
    torch.set_num_threads(1)
    yield
    torch.set_num_threads(old)


def test_formal_cli_is_predeclared_and_smoke_is_separate(tmp_path):
    args = longtrain.parse_args(["--algo", "ppo", "--seed", "0", "--output-dir", str(tmp_path)])
    assert not args.smoke and not args.resume
    assert longtrain.FORMAL_BUDGETS == (1_000_000, 5_000_000)
    assert longtrain.FORMAL_EPISODES == 100
    assert longtrain.remaining_steps(5_000_000, 1_001_472) == 3_998_528
    assert longtrain.remaining_steps(5_000_000, 5_001_216) == 0


@pytest.mark.parametrize("algo", ["ppo", "sac", "td3"])
def test_profile_is_library_defaults_except_declared_td3_noise(algo):
    env = gym.make("Pendulum-v1")
    try:
        model = longtrain.build_model(algo, env, 0, "cpu")
        settings = longtrain.effective_settings(model, algo)
        defaults = longtrain.constructor_defaults(algo)
        assert model.learning_rate == defaults["learning_rate"]
        assert model.batch_size == defaults["batch_size"]
        assert model.gamma == defaults["gamma"]
        assert model.policy_kwargs == ({"use_sde": False} if algo == "sac" else {})
        if algo == "ppo":
            assert model.n_steps == 2048 and model.batch_size == 64
            assert model.n_epochs == 10 and model.ent_coef == 0.0
            assert settings["explicit_learning_overrides"] == {}
            assert model.policy.net_arch == {"pi": [64, 64], "vf": [64, 64]}
        else:
            assert model.buffer_size == 1_000_000 and model.learning_starts == 100
            assert model.train_freq.frequency == 1 and model.gradient_steps == 1
        if algo == "td3":
            np.testing.assert_allclose(model.action_noise._sigma, [0.1])
            np.testing.assert_allclose(model.action_noise._mu, [0])
            assert settings["explicit_learning_overrides"]["action_noise"]["sigma"] == [0.1]
        elif algo == "sac":
            assert model.action_noise is None
            assert settings["explicit_learning_overrides"] == {}
        assert settings["policy_class"]["class"]
        assert settings["optimizers"]
        json.dumps(settings, allow_nan=False)
    finally:
        env.close()


def test_rng_and_nested_training_modes_are_restored_on_failure():
    policy = torch.nn.Sequential(torch.nn.Linear(2, 2), torch.nn.Dropout())
    policy.train()
    policy[1].eval()
    model = SimpleNamespace(policy=policy)
    random.seed(90)
    np.random.seed(91)
    torch.manual_seed(92)
    before = longtrain.capture_rng()
    with pytest.raises(RuntimeError, match="evaluation failed"):
        with longtrain.preserve_training_rng(model):
            random.random()
            np.random.rand(5)
            torch.rand(5)
            policy.eval()
            raise RuntimeError("evaluation failed")
    after = longtrain.capture_rng()
    assert before["python"] == after["python"]
    assert before["numpy"][0] == after["numpy"][0]
    np.testing.assert_array_equal(before["numpy"][1], after["numpy"][1])
    assert before["numpy"][2:] == after["numpy"][2:]
    assert torch.equal(before["torch_cpu"], after["torch_cpu"])
    assert policy.training and policy[0].training and not policy[1].training


def test_evaluation_uses_native_return_fixed_seeds_and_marginal_success(monkeypatch):
    seeds = []

    class FakeNative:
        unwrapped = property(lambda self: self)

        def reset(self, seed):
            seeds.append(seed)
            self.t = 0
            return np.zeros(2, dtype=np.float32), {}

        def step(self, action):
            self.t += 1
            return np.zeros(2, dtype=np.float32), 2.5, False, self.t == 6, {"success": self.t >= 2}

        def get_env_state(self):
            return {"palm_pos": np.array([0, 0, .08]), "obj_pos": np.array([0, 0, .08]),
                    "target_pos": np.array([0, 0, .09])}

        def close(self):
            pass

    class PolicyModel:
        policy = torch.nn.Linear(2, 1)

        def predict(self, observation, deterministic):
            assert deterministic
            self.policy.eval()
            random.random()
            np.random.rand()
            torch.rand(1)
            return np.zeros(1), None

    monkeypatch.setattr(longtrain, "make_env", FakeNative)
    model = PolicyModel()
    model.policy.train()
    before = longtrain.capture_rng()
    result = longtrain.evaluate_policy(model, 2, 501000)
    after = longtrain.capture_rng()
    assert seeds == [501000, 501001]
    assert result["mean_native_return"] == 15
    assert result["marginal_stage_rates"] == [1, 1, 1, 1]
    assert result["rates"]["success_any"] == 1
    assert model.policy.training
    assert before["python"] == after["python"]
    np.testing.assert_array_equal(before["numpy"][1], after["numpy"][1])
    assert torch.equal(before["torch_cpu"], after["torch_cpu"])


def test_native_environment_fails_closed_for_shape_and_sparse():
    env = longtrain.make_env()
    try:
        contract = longtrain.assert_native_env(env)
        assert contract["observation_shape"] == [39]
        assert contract["max_episode_steps"] == 200
        env.unwrapped.sparse_reward = True
        with pytest.raises(RuntimeError, match="dense reward"):
            longtrain.assert_native_env(env)
        env.unwrapped.sparse_reward = False
        env.observation_space = gym.spaces.Box(-1, 1, shape=(84,))
        with pytest.raises(RuntimeError, match="39-D"):
            longtrain.assert_native_env(env)
    finally:
        env.close()


def tiny_protocol(algo="ppo"):
    return {"algo": algo, "seed": 0, "target_steps": 16, "eval_budgets": [5, 13],
            "eval_episodes": 1, "eval_seed_base": 500000, "smoke_only": True}


def test_snapshots_are_post_update_not_rollout_end_and_report_rounding(tmp_path, monkeypatch):
    def fake_evaluate(model, episodes, eval_seed_base, progress=None):
        return {"seen_updates": model._n_updates}

    monkeypatch.setattr(longtrain, "evaluate_policy", fake_evaluate)
    env = gym.make("CartPole-v1")
    model = longtrain.PPO("MlpPolicy", env, n_steps=8, batch_size=8, n_epochs=1,
                         policy_kwargs={"net_arch": [8]}, seed=0, device="cpu")
    callback = longtrain.LongTrainCallback(tmp_path, tiny_protocol(), "unit-test", 0, 60)
    model.learn(16, callback=callback)
    first = json.loads((tmp_path / "evaluations/budget_5.json").read_text())
    final = json.loads((tmp_path / "evaluations/budget_13.json").read_text())
    assert (first["actual_training_steps"], first["optimizer_updates"], first["seen_updates"]) == (8, 1, 1)
    assert (final["actual_training_steps"], final["optimizer_updates"], final["seen_updates"]) == (16, 2, 2)
    assert model._total_timesteps == 16
    assert first["checkpoint_boundary"] == "after_completed_rollout_optimizer_update"
    assert (tmp_path / "checkpoints" / first["checkpoint"]).exists()
    model.get_env().close()


def test_sac_resume_restores_optimizer_replay_and_schedule_and_rejects_missing_replay(tmp_path):
    env = gym.make("Pendulum-v1")
    model = longtrain.SAC("MlpPolicy", env, buffer_size=32, batch_size=4, learning_starts=1,
                         policy_kwargs={"net_arch": [8]}, seed=0, device="cpu")
    model.learn(8)
    receipt = longtrain.save_checkpoint(model, tmp_path, "sac", "unit-test")
    original = {name: value.clone() for name, value in model.policy.state_dict().items()}
    resumed_env = gym.make("Pendulum-v1")
    loaded, restored = longtrain.load_checkpoint(tmp_path, "sac", resumed_env, "cpu", "unit-test", 10001)
    assert loaded.num_timesteps == 8 and loaded._n_updates == model._n_updates
    assert loaded.replay_buffer.pos == model.replay_buffer.pos
    assert loaded.actor.optimizer.state_dict()["state"]
    for name, value in loaded.policy.state_dict().items():
        assert torch.equal(value, original[name])
    loaded.learn(longtrain.remaining_steps(16, loaded.num_timesteps), reset_num_timesteps=False)
    assert loaded.num_timesteps == 16 and loaded._total_timesteps == 16
    (tmp_path / "checkpoints" / receipt["name"] / "replay_buffer.pkl").unlink()
    with pytest.raises((FileNotFoundError, RuntimeError)):
        longtrain.load_checkpoint(tmp_path, "sac", resumed_env, "cpu", "unit-test", 10002)
    model.get_env().close()
    loaded.get_env().close()


def test_checkpoint_paths_cannot_escape_owned_directory(tmp_path):
    for name in ("../elsewhere", "step_x/../../elsewhere", "/tmp/step_unrelated"):
        with pytest.raises(RuntimeError):
            longtrain.checkpoint_path(tmp_path, name)


def test_rolling_retention_preserves_named_budget_snapshot(tmp_path):
    model = longtrain.PPO("MlpPolicy", gym.make("CartPole-v1"), n_steps=8,
                         batch_size=8, n_epochs=1, policy_kwargs={"net_arch": [8]}, device="cpu")
    retained = longtrain.save_checkpoint(model, tmp_path, "ppo", "unit-test", retain=True)
    rolling = longtrain.save_checkpoint(model, tmp_path, "ppo", "unit-test", retain=False)
    newest = longtrain.save_checkpoint(model, tmp_path, "ppo", "unit-test", retain=False)
    assert (tmp_path / "checkpoints" / retained["name"]).exists()
    assert not (tmp_path / "checkpoints" / rolling["name"]).exists()
    assert (tmp_path / "checkpoints" / newest["name"]).exists()
    model.get_env().close()


def test_frequent_rollout_boundaries_do_not_write_heartbeat_each_step(tmp_path, monkeypatch):
    callback = longtrain.LongTrainCallback(tmp_path, tiny_protocol(), "unit-test", 0, 60)
    callback.model = SimpleNamespace(num_timesteps=1, device="cpu")
    callback.last_heartbeat = longtrain.time.monotonic()
    writes = []
    monkeypatch.setattr(callback, "heartbeat", lambda *args, **kwargs: writes.append(True))
    for _ in range(100):
        callback._boundary()
    assert not writes


def test_resume_rejects_future_evaluation_records(tmp_path):
    longtrain.atomic_json(tmp_path / "evaluations/budget_5.json", {
        "protocol_sha256": "unit-test", "actual_training_steps": 8})
    callback = longtrain.LongTrainCallback(tmp_path, tiny_protocol(), "unit-test", 0, 60)
    callback.model = SimpleNamespace(num_timesteps=0, device="cpu")
    with pytest.raises(RuntimeError, match="future training"):
        callback._on_training_start()


==> anc/FARL/tests/test_adroit_native_longtrain_launch.py <==
"""Launcher safety checks using temporary artifacts and fake processes only.

No test imports the RL worker, constructs an environment, starts a subprocess,
or runs training/evaluation. Successful fake receipts follow the worker's
final_result.json convention, rather than inventing a complete.json sentinel.
"""
from __future__ import annotations

import copy
import json
from pathlib import Path
from types import SimpleNamespace

import pytest

from evaluation.experiments import adroit_native_longtrain_launch as launch


def write_json(path, payload):
    path = Path(path)
    path.parent.mkdir(parents=True, exist_ok=True)
    path.write_text(json.dumps(payload))


@pytest.fixture
def prepared(tmp_path):
    repo = tmp_path / "repo"
    source = repo / "evaluation/experiments/adroit_native_longtrain.py"
    source.parent.mkdir(parents=True)
    # Deliberately inert: the launcher copies this file but never imports it.
    source.write_text("# Frozen fake worker; no training implementation.\n")
    protocol = repo / "contracts/HAND_ST_NATIVE_LONGTRAIN_PROTOCOL_2026_09_09.md"
    protocol.parent.mkdir()
    protocol.write_text("Frozen default profile; TD3 Gaussian action noise sigma=0.1.\n")
    batch = repo / "outputs/native_test_batch"
    args = SimpleNamespace(repo=str(repo), batch_root=str(batch),
                           sac_device="cuda", td3_device="cuda")
    launch.prepare(args)
    manifest_path = batch / "batch.json"
    return args, manifest_path, launch.read(manifest_path)


def finish(job, *, smoke=False):
    """Emit a minimal but correctly shaped successful worker result."""
    out = Path(job["output_dir"])
    budgets = [1_000_000, 5_000_000]
    actual = 5_001_216 if job["algo"] == "ppo" else 5_000_000
    write_json(out / "final_result.json", {
        "schema_version": "adroit_native_longtrain.v1",
        "status": "completed", "algo": job["algo"], "seed": job["seed"],
        "smoke_only": smoke, "protocol_sha256": "fake-worker-protocol",
        "actual_training_steps": actual, "target_training_steps": 5_000_000,
        "eval_budgets": budgets,
        "evaluations": {
            str(b): {"nominal_budget": b, "episodes": 100,
                     "algo": job["algo"], "seed": job["seed"],
                     "smoke_only": smoke}
            for b in budgets
        },
    })
    write_json(out / "heartbeat.json", {
        "schema_version": "adroit_native_longtrain.heartbeat.v1",
        "status": "completed", "algo": job["algo"], "seed": job["seed"],
        "actual_training_steps": actual, "completed_eval_budgets": budgets,
        "wall_seconds": 1.0,
    })


def install_process_fakes(monkeypatch, manifest, *, fail_id=None, delayed=False):
    """Fake Popen records isolation settings and writes completion on poll."""
    calls = []
    snapshots = []
    job_by_output = {j["output_dir"]: j for j in manifest["jobs"]}
    real_atomic = launch.atomic

    def atomic(path, value):
        if Path(path).name == "status.json":
            snapshots.append(copy.deepcopy(value))
        real_atomic(path, value)

    class FakeProcess:
        def __init__(self, job, pid):
            self.job, self.pid, self.polls = job, pid, 0

        def poll(self):
            self.polls += 1
            if delayed and self.polls == 1:
                out = Path(self.job["output_dir"])
                write_json(out / "heartbeat.json", {
                    "status": "training", "actual_training_steps": 123,
                    "completed_eval_budgets": [], "wall_seconds": 0.5,
                })
                return None
            finish(self.job)
            return 0

    def popen(command, **kwargs):
        out = command[command.index("--output-dir") + 1]
        job = job_by_output[out]
        calls.append({"command": list(command), "kwargs": kwargs, "job": job})
        if job["id"] == fail_id:
            raise OSError("Simulated process creation failure")
        return FakeProcess(job, 800_000 + len(calls))

    monkeypatch.setattr(launch.subprocess, "Popen", popen)
    monkeypatch.setattr(launch, "process_start", lambda _pid: "fake-start-ticks")
    monkeypatch.setattr(launch.time, "sleep", lambda _seconds: None)
    monkeypatch.setattr(launch, "atomic", atomic)
    return calls, snapshots


def test_prepare_nine_unique_jobs_and_gpu_isolation(prepared):
    _, _, manifest = prepared
    jobs = manifest["jobs"]
    assert len(jobs) == 9
    assert {(j["algo"], j["seed"]) for j in jobs} == {
        (a, s) for a in ("ppo", "sac", "td3") for s in (0, 1, 2)
    }
    assert len({j["id"] for j in jobs}) == 9
    assert len({j["output_dir"] for j in jobs}) == 9
    for job in jobs:
        expected_gpu = None if job["algo"] == "ppo" else (0, 3, 4)[job["seed"]]
        assert job["physical_gpu"] == expected_gpu
        assert job["physical_gpu"] not in (1, 2)
        assert job["device"] == ("cpu" if expected_gpu is None else "cuda:0")
        command = job["command"]
        for flag, expected in (
            ("--algo", job["algo"]), ("--seed", str(job["seed"])),
            ("--output-dir", job["output_dir"]), ("--device", job["device"]),
            ("--torch-threads", "1"),
        ):
            assert command[command.index(flag) + 1] == expected
        assert "--smoke" not in command and "--resume" not in command
        assert "--smoke-steps" not in command
    assert manifest["evaluation_budgets"] == [1_000_000, 5_000_000]
    assert manifest["evaluation_episodes_per_checkpoint"] == 100
    assert manifest["target_training_steps"] == 5_000_000
    assert manifest["expected_total_actual_training_steps"] == 45_003_648
    assert manifest["resource_policy"]["stop_existing_jobs"] is False
    assert manifest["resource_policy"]["automatic_fresh_retries"] is False
    assert manifest["resource_policy"]["selection_from_training_outcomes"] is False
    assert launch.validate(manifest) == manifest


@pytest.mark.parametrize("sac_device,td3_device", [("cpu", "cpu"), ("cpu", "cuda"), ("cuda", "cpu")])
def test_device_overrides_do_not_change_training_profile(prepared, sac_device, td3_device):
    args, _, baseline = prepared
    args = SimpleNamespace(**vars(args))
    args.batch_root += "_override"
    args.sac_device, args.td3_device = sac_device, td3_device
    launch.prepare(args)
    manifest = launch.read(Path(args.batch_root) / "batch.json")
    for key in ("evaluation_budgets", "evaluation_episodes_per_checkpoint",
                "target_training_steps", "expected_total_actual_training_steps"):
        assert manifest[key] == baseline[key]
    for job in manifest["jobs"]:
        mode = "cpu" if job["algo"] == "ppo" else getattr(args, job["algo"] + "_device")
        assert job["physical_gpu"] == ((0, 3, 4)[job["seed"]] if mode == "cuda" else None)
    assert Path(manifest["worker"]).read_bytes() == Path(baseline["worker"]).read_bytes()


def test_prepare_refuses_existing_batch_without_overwrite(prepared):
    args, _, manifest = prepared
    batch = Path(manifest["batch_root"])
    before = {p: p.read_bytes() for p in batch.rglob("*") if p.is_file()}
    with pytest.raises(RuntimeError, match="existing batch"):
        launch.prepare(args)
    assert {p: p.read_bytes() for p in batch.rglob("*") if p.is_file()} == before


@pytest.mark.parametrize("target", ["worker", "launcher"])
def test_modified_frozen_source_is_rejected(prepared, target):
    _, _, manifest = prepared
    path = Path(manifest[target])
    path.write_text(path.read_text() + "\n# modified after preparation\n")
    with pytest.raises(RuntimeError, match="Frozen source changed"):
        launch.validate(manifest)


def test_modified_frozen_protocol_is_rejected(prepared):
    _, _, manifest = prepared
    Path(manifest["protocol_path"]).write_text("different scientific profile")
    with pytest.raises(RuntimeError, match="[Pp]rotocol"):
        launch.validate(manifest)


@pytest.mark.parametrize("mutation", ["duplicate_job", "duplicate_id", "duplicate_output", "wrong_gpu", "wrong_command_seed"])
def test_invalid_manifest_cannot_dispatch_jobs(prepared, mutation):
    _, _, manifest = prepared
    bad = copy.deepcopy(manifest)
    if mutation == "duplicate_job":
        bad["jobs"].append(copy.deepcopy(bad["jobs"][0]))
    elif mutation == "duplicate_id":
        bad["jobs"][1]["id"] = bad["jobs"][0]["id"]
    elif mutation == "duplicate_output":
        bad["jobs"][1]["output_dir"] = bad["jobs"][0]["output_dir"]
    elif mutation == "wrong_gpu":
        bad["jobs"][3]["physical_gpu"] = 1
    else:
        command = bad["jobs"][0]["command"]
        command[command.index("--seed") + 1] = "2"
    with pytest.raises(RuntimeError):
        launch.validate(bad)


def test_supervisor_starts_all_nine_isolated_workers_and_records_completion(prepared, monkeypatch):
    _, manifest_path, manifest = prepared
    calls, snapshots = install_process_fakes(monkeypatch, manifest, delayed=True)
    launch.supervise(SimpleNamespace(manifest=str(manifest_path)))
    assert len(calls) == 9
    assert {c["job"]["id"] for c in calls} == {j["id"] for j in manifest["jobs"]}
    for call in calls:
        job, kwargs = call["job"], call["kwargs"]
        assert kwargs["env"]["CUDA_VISIBLE_DEVICES"] == (
            "" if job["physical_gpu"] is None else str(job["physical_gpu"])
        )
        assert kwargs["env"]["OMP_NUM_THREADS"] == "1"
        assert kwargs["env"]["OPENBLAS_NUM_THREADS"] == "1"
        assert kwargs["start_new_session"] is True
        assert kwargs["cwd"] == manifest["repo"]
        assert kwargs["stdin"] == launch.subprocess.DEVNULL
    assert any(s.get("active_runs") == 9 for s in snapshots)
    final = launch.read(Path(manifest["batch_root"]) / "status.json")
    assert final["status"] == "completed"
    assert final["completed_runs"] == 9
    assert final["active_runs"] == 0
    assert final["failed_or_blocked_runs"] == 0
    assert (Path(manifest["batch_root"]) / "batch_complete.json").exists()
    assert all((Path(j["output_dir"]) / "final_result.json").exists() for j in manifest["jobs"])
    assert not any((Path(j["output_dir"]) / "complete.json").exists() for j in manifest["jobs"])


def test_completed_batch_is_never_retrained_on_supervisor_restart(prepared, monkeypatch):
    _, manifest_path, manifest = prepared
    for job in manifest["jobs"]:
        finish(job)

    def forbidden(*_args, **_kwargs):
        raise AssertionError("A completed run must not be freshly relaunched")

    monkeypatch.setattr(launch.subprocess, "Popen", forbidden)
    monkeypatch.setattr(launch, "process_start", lambda _pid: "fake-start")
    launch.supervise(SimpleNamespace(manifest=str(manifest_path)))
    final = launch.read(Path(manifest["batch_root"]) / "status.json")
    assert final["status"] == "completed"
    assert final["completed_runs"] == 9


def test_one_spawn_failure_preserves_other_launches_and_final_batch_status(prepared, monkeypatch):
    _, manifest_path, manifest = prepared
    calls, _ = install_process_fakes(monkeypatch, manifest, fail_id="sac_seed0")
    launch.supervise(SimpleNamespace(manifest=str(manifest_path)))
    final = launch.read(Path(manifest["batch_root"]) / "status.json")
    assert len(calls) == 9
    assert len(final["jobs"]) == 9
    assert final["status"] == "needs_attention"
    assert final["completed_runs"] == 8
    assert final["failed_or_blocked_runs"] == 1
    failed = next(j for j in final["jobs"] if j["id"] == "sac_seed0")
    assert failed["status"] in {"failed", "failed_to_launch", "launch_failed"}
    assert not (Path(manifest["batch_root"]) / "batch_complete.json").exists()


def test_existing_partial_run_is_preserved_without_fresh_retry(prepared, monkeypatch):
    _, manifest_path, manifest = prepared
    existing = manifest["jobs"][0]
    write_json(Path(existing["output_dir"]) / "heartbeat.json", {
        "status": "interrupted", "actual_training_steps": 250_000,
        "completed_eval_budgets": [],
    })
    calls, _ = install_process_fakes(monkeypatch, manifest)
    launch.supervise(SimpleNamespace(manifest=str(manifest_path)))
    assert len(calls) == 8
    assert existing["id"] not in {c["job"]["id"] for c in calls}
    final = launch.read(Path(manifest["batch_root"]) / "status.json")
    retained = next(j for j in final["jobs"] if j["id"] == existing["id"])
    assert retained["status"] == "needs_attention_existing_run"
    assert retained["heartbeat"]["actual_training_steps"] == 250_000
    assert final["status"] == "needs_attention"


def test_pid_reuse_is_not_mistaken_for_original_process(monkeypatch):
    monkeypatch.setattr(launch, "process_start", lambda _pid: "new-process-ticks")
    assert not launch.same_process(321, "old-process-ticks")
    assert launch.same_process(321, "new-process-ticks")
    assert not launch.same_process(None, "new-process-ticks")
    monkeypatch.setattr(launch, "process_start", lambda _pid: None)
    assert not launch.same_process(321, "new-process-ticks")


def test_start_refuses_live_supervisor_identity(prepared, monkeypatch):
    _, manifest_path, manifest = prepared
    write_json(Path(manifest["batch_root"]) / "supervisor_launch.json", {
        "pid": 987654, "process_start_ticks": "same-start",
    })
    monkeypatch.setattr(launch, "process_start", lambda _pid: "same-start")

    def forbidden(*_args, **_kwargs):
        raise AssertionError("Duplicate supervisor must not be started")

    monkeypatch.setattr(launch.subprocess, "Popen", forbidden)
    with pytest.raises(RuntimeError, match="already running"):
        launch.start(SimpleNamespace(manifest=str(manifest_path)))


def test_status_exposes_all_nine_rows_without_launching(prepared, monkeypatch, capsys):
    _, manifest_path, manifest = prepared
    calls, _ = install_process_fakes(monkeypatch, manifest)
    launch.supervise(SimpleNamespace(manifest=str(manifest_path)))
    capsys.readouterr()
    launch.status(SimpleNamespace(manifest=str(manifest_path)))
    text = capsys.readouterr().out
    assert "algorithm seed device status actual_steps checkpoint_budgets wall_seconds" in text
    for job in manifest["jobs"]:
        assert f"{job['algo']} {job['seed']} " in text
    assert len(calls) == 9  # status() is read-only


def test_throughput_thread_overrides_are_explicit_in_frozen_commands(prepared, monkeypatch):
    args, _, baseline = prepared
    args = SimpleNamespace(**vars(args))
    args.batch_root += "_production_profile"
    args.sac_device, args.td3_device = "cpu", "cuda"
    args.ppo_threads, args.sac_threads, args.td3_threads = 1, 4, 1
    launch.prepare(args)
    path = Path(args.batch_root) / "batch.json"
    manifest = launch.read(path)
    assert launch.validate(manifest) == manifest
    assert manifest["resource_policy"]["torch_threads_per_algorithm"] == {
        "ppo": 1, "sac": 4, "td3": 1,
    }
    for job in manifest["jobs"]:
        threads = 4 if job["algo"] == "sac" else 1
        assert job["torch_threads"] == threads
        assert job["command"][job["command"].index("--torch-threads") + 1] == str(threads)
        assert job["physical_gpu"] == ((0, 3, 4)[job["seed"]] if job["algo"] == "td3" else None)
    calls, _ = install_process_fakes(monkeypatch, manifest)
    launch.supervise(SimpleNamespace(manifest=str(path)))
    assert len(calls) == 9
    assert manifest["evaluation_budgets"] == baseline["evaluation_budgets"]
    assert manifest["target_training_steps"] == baseline["target_training_steps"]
    assert manifest["evaluation_episodes_per_checkpoint"] == baseline["evaluation_episodes_per_checkpoint"]


@pytest.mark.parametrize("change", [
    {"smoke_only": True},
    {"status": "running"},
    {"algo": "unrelated"},
    {"seed": 19},
    {"actual_training_steps": 4_999_999},
    {"eval_budgets": [1_000_000]},
])
def test_smoke_partial_or_wrong_identity_receipt_is_not_formal_completion(prepared, change):
    _, _, manifest = prepared
    job = manifest["jobs"][0]
    finish(job)
    path = Path(job["output_dir"]) / "final_result.json"
    value = launch.read(path)
    value.update(change)
    write_json(path, value)
    assert not launch.completed_result(job)


def test_unreconciled_dispatch_intent_prevents_duplicate_worker(prepared, monkeypatch):
    _, manifest_path, manifest = prepared
    uncertain = manifest["jobs"][0]
    marker = Path(manifest["batch_root"]) / "dispatch" / f"{uncertain['id']}.json"
    write_json(marker, {"job": uncertain["id"], "command": uncertain["command"],
                        "intent_at_utc": "interrupted-between-spawn-and-pid-record"})
    assert not Path(uncertain["output_dir"]).exists()
    calls, _ = install_process_fakes(monkeypatch, manifest)
    launch.supervise(SimpleNamespace(manifest=str(manifest_path)))
    assert len(calls) == 8
    assert uncertain["id"] not in {c["job"]["id"] for c in calls}
    final = launch.read(Path(manifest["batch_root"]) / "status.json")
    blocked = next(j for j in final["jobs"] if j["id"] == uncertain["id"])
    assert blocked["status"] == "needs_attention_existing_run"
    assert "dispatch" in blocked["error"].lower()


def test_live_worker_is_adopted_until_its_matching_pid_finishes(prepared, monkeypatch):
    _, manifest_path, manifest = prepared
    adopted = manifest["jobs"][0]
    for job in manifest["jobs"][1:]:
        finish(job)
    write_json(Path(manifest["batch_root"]) / "status.json", {
        "jobs": [{**adopted, "pid": 987321, "process_start_ticks": "worker-start"}],
    })
    alive = {"value": True}

    def start_ticks(pid):
        if pid == 987321:
            return "worker-start" if alive["value"] else None
        return "supervisor-start"

    def wait_without_sleep(_seconds):
        finish(adopted)
        alive["value"] = False

    def forbidden(*_args, **_kwargs):
        raise AssertionError("The existing live worker must be adopted, not relaunched")

    monkeypatch.setattr(launch, "process_start", start_ticks)
    monkeypatch.setattr(launch.time, "sleep", wait_without_sleep)
    monkeypatch.setattr(launch.subprocess, "Popen", forbidden)
    launch.supervise(SimpleNamespace(manifest=str(manifest_path)))
    final = launch.read(Path(manifest["batch_root"]) / "status.json")
    assert final["completed_runs"] == 9
    row = next(j for j in final["jobs"] if j["id"] == adopted["id"])
    assert row["pid"] == 987321 and row["process_start_ticks"] == "worker-start"
    assert row["status"] == "completed"


def test_reused_pid_blocks_fresh_restart_instead_of_adopting_unrelated_process(prepared, monkeypatch):
    _, manifest_path, manifest = prepared
    old = manifest["jobs"][0]
    write_json(Path(manifest["batch_root"]) / "status.json", {
        "jobs": [{**old, "pid": 777321, "process_start_ticks": "old-worker-start"}],
    })
    calls, _ = install_process_fakes(monkeypatch, manifest)
    launch.supervise(SimpleNamespace(manifest=str(manifest_path)))
    assert len(calls) == 8
    final = launch.read(Path(manifest["batch_root"]) / "status.json")
    row = next(j for j in final["jobs"] if j["id"] == old["id"])
    assert row["status"] == "needs_attention_existing_run"
    assert final["active_runs"] == 0


def test_second_supervisor_cannot_dispatch_while_exclusive_lock_is_held(prepared, monkeypatch):
    _, manifest_path, manifest = prepared
    lock_path = Path(manifest["batch_root"]) / "supervisor.lock"

    def forbidden(*_args, **_kwargs):
        raise AssertionError("Exclusive supervisor lock must prevent all dispatch")

    monkeypatch.setattr(launch.subprocess, "Popen", forbidden)
    with lock_path.open("a+") as owned:
        launch.fcntl.flock(owned, launch.fcntl.LOCK_EX | launch.fcntl.LOCK_NB)
        with pytest.raises(BlockingIOError):
            launch.supervise(SimpleNamespace(manifest=str(manifest_path)))
    assert not (Path(manifest["batch_root"]) / "dispatch").exists()


@pytest.mark.parametrize("parent_backend", ["egl", "osmesa"])
def test_supervisor_removes_inherited_rendering_backend(prepared, monkeypatch, parent_backend):
    """Native non-rendering workers must not inherit an optional GL backend."""
    _, manifest_path, manifest = prepared
    monkeypatch.setenv("MUJOCO_GL", parent_backend)
    calls, _ = install_process_fakes(monkeypatch, manifest)
    launch.supervise(SimpleNamespace(manifest=str(manifest_path)))
    assert len(calls) == 9
    assert all("MUJOCO_GL" not in call["kwargs"]["env"] for call in calls)
    assert launch.os.environ["MUJOCO_GL"] == parent_backend


==> anc/FARL/tests/test_ant_1k_displacement_contract.py <==
from __future__ import annotations

from types import SimpleNamespace

import numpy as np
import pytest

from autorl.modules.objective_metric_resolver import ObjectiveMetricResolver


def _resolver() -> ObjectiveMetricResolver:
    resolver = object.__new__(ObjectiveMetricResolver)
    resolver.config = {}
    return resolver


def test_frozen_metric_contract_preempts_llm_classification(tmp_path):
    contract = {
        "metric_type": "spec_derived",
        "metric_name": "1000-step signed root displacement",
        "strict_outcome_family": "fixed_horizon_signed_root_displacement",
        "horizon_steps": 1000,
        "aggregation": "mean",
    }
    state = SimpleNamespace(
        manifest=SimpleNamespace(),
        raw_sim_input={"stage_omr_applicability": "not_applicable"},
        pipeline_memory={"frozen_final_metric_contract": contract},
        run_dir=tmp_path,
    )
    resolver = _resolver()
    spec = resolver._classify(state)
    assert spec["strict_outcome_family"] == "fixed_horizon_signed_root_displacement"
    code = resolver._render_metric_template(state, spec)
    compile(code, "<ant_1k_omr>", "exec")
    assert "steps < HORIZON_STEPS" in code
    assert "ep_reward" not in code
    assert '"reward": 0.0' in code
    assert '"info": {}' in code


def test_ant_root_displacement_is_available_without_reward_components():
    gym = pytest.importorskip("gymnasium")
    try:
        env = gym.make("Ant-v4")
    except Exception as exc:
        pytest.skip(f"MuJoCo Ant-v4 unavailable: {exc}")
    try:
        obs, _ = env.reset(seed=0)
        start_x = float(np.asarray(env.unwrapped.data.qpos, dtype=float)[0])
        steps = 0
        done = False
        while not done and steps < 5:
            obs, _native_reward, terminated, truncated, _info = env.step(
                env.action_space.sample()
            )
            done = bool(terminated or truncated)
            steps += 1
        end_x = float(np.asarray(env.unwrapped.data.qpos, dtype=float)[0])
        assert np.isfinite(end_x - start_x)
        assert steps <= 5
    finally:
        env.close()


def test_rawsim_driver_forces_raw_provenance_after_cache_reuse():
    from pathlib import Path

    source = Path(
        "evaluation/experiments/exp_p2_mujoco_rawsim_full_auto.py"
    ).read_text(encoding="utf-8")
    assert 'source_category="raw_sim_introspected"' in source
    assert "is_raw_sim_env=True" in source
    assert "P2 raw-sim provenance restoration failed closed" in source
    assert "_install_explicit_single_stage_no_stage_omr_contract(state)" in source


def test_explicit_no_stage_contract_suppresses_manufactured_stage_theory(tmp_path):
    from autorl.task_theory import build_task_theory

    state = SimpleNamespace(
        raw_sim_input={
            "stage_omr_applicability": (
                "not_applicable_single_stage_continuous_control"
            )
        },
        pipeline_memory={},
        run_dir=tmp_path,
        task_description="single continuous locomotion objective",
    )
    graph = {
        "task_id": "ant",
        "stages": [
            {"stage_id": f"fake.{index}", "label": f"attribute {index}"}
            for index in range(4)
        ],
    }

    payload = build_task_theory(state, graph)

    assert payload["task_theory"]["stage_omr_applicability"] == "not_applicable"
    assert payload["task_theory"]["stages"] == []
    assert payload["stage_omr_ledger"]["stage_count"] == 0
    assert payload["stage_omr_ledger"]["stages"] == []
    assert payload["frontier_plan"]["frontier_type"] == (
        "continuous_final_metric_only"
    )


def test_no_stage_contract_overrides_stale_multistage_graph():
    from autorl.breadth_portfolio import _task_is_staged

    state = SimpleNamespace(
        raw_sim_input={"stage_omr_applicability": "not_applicable"},
        stage_omr_ledger={
            "stage_omr_applicability": "not_applicable",
            "stages": [],
        },
        task_causal_graph=SimpleNamespace(
            to_dict=lambda: {
                "stages": [{}, {}, {}, {}],
                "goal": {
                    "typed_subgoal_dag": {
                        "nodes": [{}, {}, {}, {}],
                    }
                },
            }
        ),
    )

    assert _task_is_staged(state) is False


def test_m2_explicit_no_stage_helpers_cannot_manufacture_milestones():
    from autorl.modules.mdp_perception import (
        _explicit_no_stage_omr_contract,
        _single_stage_no_stage_omr_dag,
        _single_stage_no_stage_omr_structure,
    )

    state = SimpleNamespace(
        raw_sim_input={
            "stage_omr_applicability": (
                "not_applicable_single_stage_continuous_control"
            )
        }
    )

    structure = _single_stage_no_stage_omr_structure()
    dag = _single_stage_no_stage_omr_dag()
    assert _explicit_no_stage_omr_contract(state) is True
    assert structure.type == "single"
    assert structure.stages == []
    assert dag["type"] == "single"
    assert dag["edges"] == []
    assert dag["stage_omr_applicability"] == "not_applicable"


def test_m2_does_not_infer_no_stage_from_environment_name():
    from autorl.modules.mdp_perception import _explicit_no_stage_omr_contract

    state = SimpleNamespace(raw_sim_input={"env_id": "Ant-v4"})
    assert _explicit_no_stage_omr_contract(state) is False


def test_all_llm_roles_are_unified_on_gpt54():
    import yaml
    from autorl.model_router import DEFAULT_ROLES

    reasoning = yaml.safe_load(
        open("config/llm.yaml", encoding="utf-8")
    )
    coding = yaml.safe_load(
        open("config/ai_coding.yaml", encoding="utf-8")
    )
    router = yaml.safe_load(
        open("config/llm_v7_budget.yaml", encoding="utf-8")
    )["model_router"]

    assert reasoning["model"] == "gpt-5.4"
    assert coding["model"] == "gpt-5.4"
    assert {row["model"] for row in router["roles"].values()} == {"gpt-5.4"}
    assert {row["model"] for row in DEFAULT_ROLES.values()} == {"gpt-5.4"}


==> anc/FARL/tests/test_ant_p3_full_info.py <==
from __future__ import annotations

import json
import sys
from pathlib import Path

import gymnasium as gym
import numpy as np
import yaml


ROOT = Path(__file__).resolve().parents[1]
EUREKA_ROOT = ROOT / "evaluation/baselines/eurekaP3/Eureka_mujoco"
if str(EUREKA_ROOT) not in sys.path:
    sys.path.insert(0, str(EUREKA_ROOT))

from evaluation.baselines.ant_p3_support import (  # noqa: E402
    ANT_P3_FINAL_METRIC_CONTRACT,
    ant_p3_contract,
    ant_p3_prompt_context,
)
from eureka.continuous_final import continuous_candidate_metric  # noqa: E402
from rl.wrappers.reward_override_wrapper import RewardOverrideWrapper  # noqa: E402


class _FakeAnt(gym.Env):
    observation_space = gym.spaces.Box(
        -np.inf, np.inf, shape=(27,), dtype=np.float32
    )
    action_space = gym.spaces.Box(
        -1.0, 1.0, shape=(8,), dtype=np.float32
    )

    def __init__(self):
        self.data = type("Data", (), {"qpos": np.zeros(15)})()

    def reset(self, *, seed=None, options=None):
        super().reset(seed=seed)
        return np.zeros(27, dtype=np.float32), {}

    def step(self, action):
        return (
            np.ones(27, dtype=np.float32),
            7.25,
            False,
            True,
            {"x_velocity": 0.5},
        )


def test_shared_ant_p3_contract_is_full_information_and_no_stage():
    contract = ant_p3_contract()
    assert contract["information_regime"] == "P3_FULL_INFORMATION"
    assert contract["stage_omr_applicability"] == "not_applicable"
    assert contract["training_design_information"]["native_reward_scalar"] is True
    assert contract["training_design_information"][
        "native_reward_implementation"
    ] is True
    assert contract["final_metric"] == ANT_P3_FINAL_METRIC_CONTRACT
    prompt = ant_p3_prompt_context("class AntEnv: pass")
    assert "native_reward_scalar" in prompt
    assert "class AntEnv: pass" in prompt


def test_eureka_ant_p3_reward_receives_native_scalar():
    observed = {}

    def reward(env, obs, action, native_reward):
        observed["native_reward"] = native_reward
        observed["obs_shape"] = np.asarray(obs).shape
        return native_reward + 1.0, {"native": native_reward}

    wrapped = RewardOverrideWrapper(
        _FakeAnt(),
        reward,
        lambda *args: 0.5,
        env_family="ant",
        information_regime="p3",
    )
    wrapped.reset(seed=0)
    _obs, value, _terminated, truncated, info = wrapped.step(
        np.zeros(8, dtype=np.float32)
    )
    assert truncated is True
    assert value == 8.25
    assert observed == {"native_reward": 7.25, "obs_shape": (27,)}
    assert info["reward_native"] == 7.25


def test_eureka_ant_p3_controller_uses_heldout_displacement(tmp_path):
    run = tmp_path / "tb_iter0_response0"
    (run / "run_1").mkdir(parents=True)
    (run / "candidate_final_eval.v1.json").write_text(
        json.dumps({
            "final_metric_name": "1000-step signed root displacement",
            "final_metric_value": 123.5,
            "evaluation_contract": {
                "metric": "1000-step signed root displacement",
                "native_reward_used_by_final_metric": False,
            },
        }),
        encoding="utf-8",
    )
    assert continuous_candidate_metric(
        str(run / "run_1"), "ant", "p3"
    ) == ("1000-step signed root displacement", 123.5)


def test_aspire_ant_p3_config_routes_unbounded_protocol_without_stages():
    config = yaml.safe_load(
        (ROOT / "config/pipeline_ant_p3_v9_4.yaml").read_text(
            encoding="utf-8"
        )
    )["pipeline"]
    assert config["architecture_version"] == "V9.4"
    assert config["breadth_portfolio"]["configured_safety_cap"] == 4
    assert config["breadth_portfolio"]["workers_per_gpu"] == 2
    assert config["breadth_portfolio"]["population_max_genomes"] == 840
    driver = (
        ROOT / "evaluation/experiments/exp_p3_ant_full_info.py"
    ).read_text(encoding="utf-8")
    assert "frozen_final_metric_contract" in driver
    assert "_install_explicit_single_stage_no_stage_omr_contract" in driver
    assert '"diagnostic_protocol_generation"] = "V9.3"' in driver
    assert "raw_sim_input=" not in driver
    assert "_run_input_resolver" not in driver


==> anc/FARL/tests/test_bounded_training_protocol.py <==
import copy
import json
from pathlib import Path
from types import SimpleNamespace

import pytest

from autorl.bounded_training_protocol import (
    BoundedProtocolError, bound_assignment, bound_schedule, candidate_rung,
    configure, guard_training, record_candidate_payload,
)
from evaluation.experiments.bounded_champion_final import (
    load_payload, prepare_final_payload, stage_rows, summarize, valid_result,
)


def state(tmp_path):
    s = SimpleNamespace(run_dir=tmp_path, pipeline_config={}, pipeline_memory={}, pipeline_iteration=8)
    configure(s.pipeline_config, candidate_iteration=8)
    return s


def test_opt_in_ladder_replaces_3m_10m_and_preserves_index_identity(tmp_path):
    s = state(tmp_path)
    from autorl.v2_runtime import _rung_for_tier
    cfg = s.pipeline_config["anytime_scheduler"]
    assert _rung_for_tier(3, cfg)["steps"] == 1_000_000
    assert _rung_for_tier(4, cfg)["steps"] == 5_000_000
    assert {r["steps"] for r in cfg["rungs"]}.isdisjoint({3_000_000, 10_000_000})
    assert s.pipeline_config["pipeline_controller"]["max_feedback_iterations"] == 8
    assert candidate_rung(s)["seeds"] == 3


@pytest.mark.parametrize("steps,seed,it,final,allowed", [
    (1_000_000, 0, 8, False, True), (1_000_000, 2, 8, False, True),
    (500_000, 0, 8, False, False), (3_000_000, 0, 8, False, False),
    (5_000_000, 0, 8, False, False), (1_000_000, 3, 8, False, False),
    (5_000_000, 0, 9, True, True), (5_000_000, 2, 9, True, True),
    (5_000_000, 0, 9, False, False), (10_000_000, 0, 9, True, False),
    (1_000_000, 0, 10, False, False),
])
def test_training_boundary_rejects_old_budget_and_seed_drift(tmp_path, steps, seed, it, final, allowed):
    s = state(tmp_path)
    s.pipeline_iteration = it
    s.pipeline_memory["bounded_final_champion"] = final
    if allowed:
        guard_training(s, steps, seed)
    else:
        with pytest.raises(BoundedProtocolError):
            guard_training(s, steps, seed)


def test_old_forced_assignment_cannot_escape_resource_envelope(tmp_path):
    s = state(tmp_path)
    old = {"force_budget_steps": 3_000_000, "force_budget_seeds": 5, "force_budget_tier": 4}
    steps, seeds, receipt = bound_assignment(s, old)
    assert (steps, seeds) == (1_000_000, 3)
    assert old["force_budget_steps"] == 1_000_000
    assert receipt["superseded_assignment_budget"]["force_budget_seeds"] == 5
    schedule, audit = bound_schedule(s, ["a", "a"] + [str(i) for i in range(20)], {})
    assert len(schedule) == len(set(schedule)) == 12
    assert audit["bounded_protocol"]["deferred_trials"] == 10
    assert audit["bounded_protocol"]["deferred_is_failed_or_completed"] is False


def test_payload_receipt_detects_tampering_and_disallows_assignment_overwrite(tmp_path):
    s = state(tmp_path)
    p = {"pipeline_config": s.pipeline_config, "parent_run_dir": str(tmp_path),
         "pipeline_iteration": 8, "trial_id": 1, "total_timesteps": 1_000_000,
         "seed_ids": [0, 1, 2], "worker_run_dir": str(tmp_path / "w"), "active_stack": {}}
    record_candidate_payload(p)
    receipt = tmp_path / "bounded_protocol/candidate_payloads/iter8_trial1.json"
    assert load_payload(receipt) == p
    with pytest.raises(BoundedProtocolError, match="overwrite"):
        record_candidate_payload(p)
    receipt.with_suffix(".pickle").write_bytes(b"wrong")
    with pytest.raises(BoundedProtocolError, match="digest"):
        load_payload(receipt)


def test_final_payload_is_exact_recipe_with_three_isolated_seed_jobs(tmp_path):
    from test_v96_parallel_interface_generation_fence import _commit, _payload
    from autorl.modules.hpo import _hpo_parallel_state_from_payload
    _commit(tmp_path, 1)
    p = _payload(tmp_path, "candidate", 2)
    configure(p["pipeline_config"], candidate_iteration=8)
    p.update(pipeline_iteration=8, seed_ids=[0, 1, 2], total_timesteps=1_000_000,
             seeds_per_trial=3, hyperparams={"learning_rate": .0003})
    p["active_stack"] = {"reward_id": "reward.fixed", "obs_schema_id": "repr.fixed", "budget_id": "budget.1m"}
    worker = Path(p["worker_run_dir"])
    (worker / "stacks").mkdir()
    (worker / "seed_results").mkdir()
    (worker / "seed_results/old.json").write_text('{}')
    (worker / "models").mkdir()
    (worker / "models/old.zip").write_bytes(b"old")
    (worker / "objective_metric.py").write_text(f"RUN_DIR = {str(worker)!r}\n")
    before = copy.deepcopy(p)
    jobs = [prepare_final_payload(p, final_root=tmp_path / "final", seed=i, gpu=str(i)) for i in range(3)]
    assert p == before
    assert len({j["worker_run_dir"] for j in jobs}) == 3
    for seed, job in enumerate(jobs):
        assert job["total_timesteps"] == 5_000_000
        assert job["seed_ids"] == [seed]
        assert job["hyperparams"] == p["hyperparams"]
        assert job["active_stack"]["reward_id"] == "reward.fixed"
        assert job["active_stack"]["obs_schema_id"] == "repr.fixed"
        assert job["active_stack"]["budget_id"] != "budget.1m"
        assert not (Path(job["worker_run_dir"]) / "models").exists()
        assert not (Path(job["worker_run_dir"]) / "seed_results").exists()
        assert str(Path(job["worker_run_dir"])) in (Path(job["worker_run_dir"]) / "objective_metric.py").read_text()
        guard_training(_hpo_parallel_state_from_payload(job), 5_000_000, seed)


def test_zero_success_is_valid_full_result_and_not_a_freeze_blocker():
    m = {"objective_valid": True, "requested_steps": 5_000_000, "actual_steps": 5_000_000,
         "final_commit_eligible": False, "stage_activation_evidence": {"by_stage": {
             "stage.a": {"raw_completion_rate": .5, "completion_rate": .1, "episodes": 100}}}}
    r = {"status": "completed", "scores": [0.] * 3, "seed_ids": [0, 1, 2],
         "metrics_list": [m] * 3, "interface_generation_receipt": {"valid": True}}
    assert valid_result(r, steps=5_000_000, seed_ids=[0, 1, 2])
    stats = summarize(stage_rows(r))
    assert stats["Final"]["mean"] == 0
    assert stats["stage.a"]["mean"] == .5
    assert stats["stage.a"]["n_seeds"] == 3


def test_full_protocol_fixes_champion_before_three_final_seeds_and_freezes(tmp_path, monkeypatch):
    from concurrent.futures import Future
    from test_v96_parallel_interface_generation_fence import _commit, _payload
    import autorl.modules.hpo as hpo
    import evaluation.experiments.bounded_champion_final as final
    _commit(tmp_path, 1)
    s = state(tmp_path)
    s.pipeline_memory["best_so_far"] = {"best_iqm": .99, "saved_at_iter": 4}
    for trial, scores in [(0, [.9, 0., 0.]), (1, [.4, .4, .4])]:
        p = _payload(tmp_path, f"candidate{trial}", trial)
        p.update(pipeline_config=s.pipeline_config, pipeline_iteration=8, seed_ids=[0, 1, 2],
                 total_timesteps=1_000_000, seeds_per_trial=3)
        worker = Path(p["worker_run_dir"])
        (worker / "stacks").mkdir()
        record_candidate_payload(p)
        result = {"status": "completed", "trial_id": trial, "active_stack": p["active_stack"],
                  "hyperparams": p["hyperparams"], "assignment": p["assignment"], "scores": scores,
                  "seed_ids": [0, 1, 2], "interface_generation_tuple": p["interface_generation_tuple"],
                  "pinned_interface_generation_tuple": p["interface_generation_tuple"],
                  "interface_generation_receipt": hpo._parallel_worker_interface_generation_receipt(p),
                  "metrics_list": [{"objective_valid": True, "requested_steps": 1_000_000, "actual_steps": 1_000_000,
                                    "interface_generation_tuple": p["interface_generation_tuple"]} for _ in range(3)]}
        (worker / "worker_result.json").write_text(json.dumps(result))
    calls = []
    def train(job):
        assert (tmp_path / "bounded_protocol/champion_selection.v1.json").is_file()
        assert job["genome_id"] == "genome.candidate1"
        calls.append((job["seed_ids"], job["total_timesteps"]))
        result = {"status": "completed", "trial_id": 0, "worker_run_dir": job["worker_run_dir"],
                  "active_stack": job["active_stack"], "hyperparams": job["hyperparams"],
                  "assignment": job["assignment"], "scores": [0.], "seed_ids": job["seed_ids"],
                  "interface_generation_tuple": job["interface_generation_tuple"],
                  "pinned_interface_generation_tuple": job["interface_generation_tuple"],
                  "interface_generation_receipt": hpo._parallel_worker_interface_generation_receipt(job),
                  "metrics_list": [{"objective_valid": True, "requested_steps": 5_000_000, "actual_steps": 5_000_000,
                                    "interface_generation_tuple": job["interface_generation_tuple"]}]}
        (Path(job["worker_run_dir"]) / "worker_result.json").write_text(json.dumps(result))
        return result
    class Executor:
        def __init__(self, *, max_workers, mp_context):
            assert max_workers == 3
        def __enter__(self):
            return self
        def __exit__(self, *args):
            pass
        def submit(self, fn, payload):
            f = Future()
            f.set_result(fn(payload))
            return f
    monkeypatch.setattr(hpo, "_hpo_parallel_trial_worker", train)
    monkeypatch.setattr(final, "ProcessPoolExecutor", Executor)
    frozen = final.run_final(s, gpu_tokens=["0", "3", "4"])
    assert calls == [([0], 5_000_000), ([1], 5_000_000), ([2], 5_000_000)]
    assert frozen["status"] == "frozen"
    assert frozen["automatic_next_budget"] is None
    assert frozen["automatic_next_iteration"] is False
    assert frozen["final_stage_profile"]["Final"]["mean"] == 0.
    assert (tmp_path / "bounded_protocol/EXPERIMENT_FROZEN.v1.json").is_file()
    with pytest.raises(BoundedProtocolError, match="already fixed"):
        final.run_final(s, gpu_tokens=["0", "3", "4"])
    assert len(calls) == 3


==> anc/FARL/tests/test_collaborator_baselines_p2.py <==
"""Offline checks for P2 branches inside collaborator Eureka/LiMEN engines."""

from __future__ import annotations

import json
import sys
from pathlib import Path

import gymnasium as gym
import jax.numpy as jnp
import numpy as np
import pytest

ROOT = Path(__file__).resolve().parents[1]
if str(ROOT) not in sys.path:
    sys.path.insert(0, str(ROOT))

from evaluation.baselines.p2_support import (
    P2FirewallViolation,
    make_public_state,
    p2_contract,
    p2_prompt_context,
    stage_omr_values,
    validate_p2_source,
)
from evaluation.baselines.run_with_framework_llm import load_llm_environment
from evaluation.experiments.exp_p3_metaworld_full_auto import (
    P2_METAWORLD_PUBLIC_SPEC,
    P2_METAWORLD_STAGE_OMR_ORACLES,
    P2_TERMINAL_INTENTS,
)
from evaluation.experiments.exp_p2_games_intent_rawsim import (
    STAGE_OMR_ORACLE_SCAFFOLDS,
    TASKS as P2_GAME_TASKS,
)
from evaluation.experiments.exp_p2_mujoco_rawsim_full_auto import (
    ANT_FINAL_METRIC_CONTRACT,
)


LIMEN_ROOT = ROOT / "evaluation/baselines/limenP3/LIMEN"
EUREKA_ROOT = ROOT / "evaluation/baselines/eurekaP3/Eureka_mujoco"
for path in (LIMEN_ROOT, EUREKA_ROOT):
    if str(path) not in sys.path:
        sys.path.insert(0, str(path))

pytest.importorskip("limen", reason="requires the collaborator-owned LiMEN checkout")

from limen.config import Config  # noqa: E402
from limen.crash_filter import run_crash_filter  # noqa: E402
from limen.llm_client import _is_reasoning_model  # noqa: E402
from limen.train_gymnasium import _GymMDPInterfaceWrapper  # noqa: E402
from limen.train_gymnasium_1 import _MiniGridMDPInterfaceWrapper  # noqa: E402
from rl.wrappers.reward_override_wrapper import RewardOverrideWrapper  # noqa: E402
from rl.train_mujoco import (  # noqa: E402
    P2DoorKeyPublicWrapper,
    continuous_final_metric_contract,
    final_success_from_stage_hits,
    run_passive_unified_eval,
)
from eureka.continuous_final import continuous_candidate_metric  # noqa: E402
from eureka.p2_bridge import p2_prompt_context as eureka_p2_prompt_context  # noqa: E402
from eureka.utils import misc as eureka_misc  # noqa: E402


GOOD_EUREKA = """
import numpy as np
def compute_reward(state, action, next_state):
    delta = next_state.observation[0:3] - state.observation[0:3]
    return -np.linalg.norm(delta), {"public_delta": np.linalg.norm(delta)}
"""

GOOD_LIMEN = """
import jax
import jax.numpy as jnp
def get_observation(state):
    return jnp.concatenate([state.observation, jnp.atleast_1d(state.step_fraction)])
def compute_reward(state, action, next_state):
    return -jnp.linalg.norm(next_state.observation[0:3] - state.observation[0:3])
"""


@pytest.mark.parametrize("task", ["door-open-v3", "reach-v3"])
def test_contract_is_exact_main_framework_contract(task):
    contract = p2_contract(task)
    assert contract["terminal_intent"] == P2_TERMINAL_INTENTS[task]
    assert contract["public_spec"] == P2_METAWORLD_PUBLIC_SPEC
    assert contract["stage_omr_scaffold"] == P2_METAWORLD_STAGE_OMR_ORACLES[task]
    assert contract["permissions"]["ranking"] == "final OMR only"
    prompt = p2_prompt_context(task, "limen")
    assert contract["contract_sha256"] in prompt
    assert "zero ranking weight" in prompt
    assert "zero ranking weight" in eureka_p2_prompt_context(task, "eureka")


def test_doorkey_contract_is_exact_main_framework_contract():
    contract = p2_contract("MiniGrid-DoorKey-5x5-v0")
    assert contract["task"] == "minigrid-doorkey"
    assert contract["terminal_intent"] == P2_GAME_TASKS["minigrid-doorkey"]["intent"]
    assert contract["public_spec"] == P2_GAME_TASKS["minigrid-doorkey"]["public_spec"]
    assert contract["stage_omr_scaffold"] == STAGE_OMR_ORACLE_SCAFFOLDS["minigrid-doorkey"]
    assert contract["runtime_encoding"]["object_examples"]["key"] == 0.5
    assert contract["runtime_encoding"]["door_state_examples"]["locked"] == 0.2
    prompt = p2_prompt_context("minigrid-doorkey", "eureka")
    assert "148D" in prompt
    assert "Discrete(7)" in prompt
    assert "zero ranking weight" in prompt


def test_ant_contract_is_single_stage_continuous_final_only():
    contract = p2_contract("Ant-v4")
    assert contract["task"] == "ant-v4"
    assert contract["stage_omr_scaffold"]["stages"] == []
    assert contract["final_metric_contract"] == ANT_FINAL_METRIC_CONTRACT
    assert stage_omr_values("Ant-v4", {"x_velocity": 999.0}) == {}
    assert continuous_final_metric_contract("Ant-v4")["horizon_steps"] == 1000


class _KnownDisplacementAnt(gym.Env):
    observation_space = gym.spaces.Box(-np.inf, np.inf, shape=(27,), dtype=np.float32)
    action_space = gym.spaces.Box(-1.0, 1.0, shape=(8,), dtype=np.float32)

    def __init__(self):
        self.data = type("Data", (), {})()
        self.data.qpos = np.zeros(15, dtype=np.float64)
        self.t = 0

    def reset(self, *, seed=None, options=None):
        super().reset(seed=seed)
        self.t = 0
        self.data.qpos[0] = 3.0
        return np.zeros(27, dtype=np.float32), {}

    def step(self, action):
        self.t += 1
        self.data.qpos[0] += 0.25
        # Native reward is deliberately unrelated and must not define Final.
        return np.zeros(27, dtype=np.float32), -12345.0, False, self.t >= 4, {
            "x_velocity": -999.0,
        }


class _ZeroPolicy:
    def predict(self, obs, deterministic=True):
        return np.zeros(8, dtype=np.float32), None


def test_eureka_ant_passive_eval_reports_true_displacement_not_reward(monkeypatch):
    import rl.train_mujoco as trainer

    monkeypatch.setattr(
        trainer, "make_passive_eval_env",
        lambda *args, **kwargs: _KnownDisplacementAnt(),
    )
    args = type("Args", (), {
        "audit_eval_seeds": "10,11",
        "audit_episodes_per_seed": 2,
        "information_regime": "p2",
        "seed": 7,
        "gpt_reward_module": str(ROOT / "tests/fixtures/p2_doorkey_eureka_smoke.py"),
    })()
    fixture = Path(args.gpt_reward_module)
    assert fixture.exists()
    result = run_passive_unified_eval(_ZeroPolicy(), args, "Ant-v4", False)
    assert result["stage_omr_raw_completion_rate"] == {}
    assert result["final_success_rate"] is None
    assert result["final_metric_value"] == pytest.approx(1.0)
    assert result["final_metric_std"] == pytest.approx(0.0)
    assert all(row["native_return"] is None for row in result["episodes"])
    assert all(row["steps"] == 4 for row in result["episodes"])


def test_eureka_ant_controller_reads_only_audited_continuous_final(tmp_path):
    run = tmp_path / "tb_iter0_response0"
    (run / "run_1").mkdir(parents=True)
    artifact = run / "candidate_final_eval.v1.json"
    artifact.write_text(json.dumps({
        "final_metric_name": "1000-step signed root displacement",
        "final_metric_value": 12.5,
        "evaluation_contract": {
            "metric": "1000-step signed root displacement",
            "native_reward_used_by_final_metric": False,
        },
    }), encoding="utf-8")
    assert continuous_candidate_metric(str(run / "run_1"), "ant", "p2") == (
        "1000-step signed root displacement", 12.5
    )


def test_static_firewall_accepts_public_programs_and_rejects_privilege():
    validate_p2_source(GOOD_EUREKA, "eureka")
    validate_p2_source(GOOD_LIMEN, "limen")
    validate_p2_source(
        "import numpy as np\n"
        "def _safe_norm(x): return np.linalg.norm(x)\n"
        "def compute_reward(state, action, next_state): "
        "return -_safe_norm(next_state.observation - state.observation)",
        "eureka",
    )
    validate_p2_source(
        "import numpy as np\n"
        "def compute_reward(state, action, next_state):\n"
        "    OPEN = 0.0\n"
        "    if (n := np.sum(next_state.observation == OPEN)) > 0:\n"
        "        return float(n)\n"
        "    return 0.0",
        "eureka",
    )
    validate_p2_source(
        "import numpy as np\n"
        "def compute_reward(state, action, next_state):\n"
        "    def safe_norm(x): return np.linalg.norm(x)\n"
        "    t = getattr(next_state, 'step_fraction', 0.0)\n"
        "    x = state.observation.copy()\n"
        "    return -safe_norm(x) * (1.0 - t)",
        "eureka",
    )
    validate_p2_source(
        "import numpy as np\n"
        "def compute_reward(state, action, next_state):\n"
        "    s = state\n"
        "    flags = [bool(x) for x in (s.observation[:2] > 0)]\n"
        "    parts = {str(i): float(v) for i, v in enumerate(flags)}\n"
        "    return float(sum(list(parts.values())))",
        "eureka",
    )
    with pytest.raises(P2FirewallViolation):
        validate_p2_source(
            "def compute_reward(state, action, next_state):\n"
            "    return env.unwrapped.compute_reward(action)",
            "eureka",
        )
    with pytest.raises(P2FirewallViolation):
        validate_p2_source(
            "import jax.numpy as jnp\n"
            "def get_observation(state): return state.observation\n"
            "def compute_reward(state, action, next_state): return info['success']",
            "limen",
        )


def test_limen_uses_collaborator_budgets_and_p2_crash_filter():
    door = Config.from_yaml(LIMEN_ROOT / "configs/metaworld_door.yaml")
    reach = Config.from_yaml(LIMEN_ROOT / "configs/metaworld_reach.yaml")
    assert (door.max_iterations, door.candidates_per_iteration) == (30, 1)
    assert (door.training.num_envs, door.training.total_timesteps_full) == (32, 5_000_000)
    assert (reach.training.num_envs, reach.training.total_timesteps_full) == (32, 3_000_000)
    door.environment.information_regime = "p2"
    state = make_public_state(np.zeros(39), 0.0, jax=True)
    result = run_crash_filter(
        "import jax.numpy as jnp\n"
        "def get_observation(state): return state.observation\n"
        "def compute_reward(state, action, next_state): return env.reward",
        door,
        state,
        dummy_action=jnp.zeros(4),
    )
    assert not result.passed
    assert result.stage_failed == 0
    assert "P2 firewall" in result.error_message


class _TinyEnv(gym.Env):
    observation_space = gym.spaces.Box(-np.inf, np.inf, shape=(39,), dtype=np.float32)
    action_space = gym.spaces.Box(-1.0, 1.0, shape=(4,), dtype=np.float32)
    max_path_length = 2

    def __init__(self):
        self.t = 0

    def reset(self, *, seed=None, options=None):
        super().reset(seed=seed)
        self.t = 0
        return np.zeros(39, dtype=np.float32), {}

    def step(self, action):
        self.t += 1
        obs = np.full(39, self.t, dtype=np.float32)
        return obs, 123.0, False, self.t >= 2, {
            "success": float(self.t >= 2),
            "in_place_reward": float(self.t >= 1),
        }


def test_eureka_p2_runtime_receives_only_public_transition():
    seen = {}

    def reward(state, action, next_state):
        seen["state"] = state
        seen["next_state"] = next_state
        return float(next_state.step_fraction), {"time": next_state.step_fraction}

    wrapped = RewardOverrideWrapper(
        _TinyEnv(), reward, lambda *args: float(args[3]["success"]),
        env_family="door", information_regime="p2", p2_task="door-open-v3",
    )
    wrapped.reset(seed=0)
    _, generated_reward, _, _, info = wrapped.step(np.zeros(4, dtype=np.float32))
    assert seen["state"].observation.shape == (39,)
    assert float(seen["state"].step_fraction) == 0.0
    assert float(seen["next_state"].step_fraction) == 0.5
    assert generated_reward == 0.5
    assert info["env_reward"] == 123.0  # evaluator/log plane only
    _, _, _, truncated, info = wrapped.step(np.zeros(4, dtype=np.float32))
    assert truncated
    assert "stage_omr__stage.0.open_door" in info


def test_limen_p2_runtime_can_change_obs_and_reward_but_not_other_axes():
    get_obs = jax_get_obs = lambda state: jnp.concatenate(
        [state.observation[:3], jnp.atleast_1d(state.step_fraction)]
    )
    reward = lambda state, action, next_state: -jnp.linalg.norm(
        next_state.observation[:3] - state.observation[:3]
    )
    wrapped = _GymMDPInterfaceWrapper(
        _TinyEnv(), jax_get_obs, reward, 4,
        metaworld_task="reach-v3", information_regime="p2",
    )
    obs, _ = wrapped.reset(seed=0)
    assert obs.shape == (4,)
    obs, generated_reward, _, _, info = wrapped.step(np.zeros(4, dtype=np.float32))
    assert obs.shape == (4,)
    assert np.isfinite(generated_reward)
    assert info["native_reward"] == 123.0  # never passed to either candidate function


def test_stage_omr_is_label_plane_only():
    rows = stage_omr_values(
        "reach-v3", {"in_place_reward": 1.0, "success": 0.0}
    )
    assert rows["stage.0.enter_target_neighborhood"] == 1.0
    assert rows["stage.1.reach_target"] == 0.0


def test_eureka_final_uses_terminal_stage_not_dense_native_return():
    assert final_success_from_stage_hits(
        {"stage.0.approach_handle": 1.0, "stage.1.open_door": 0.0},
        "stage.1.open_door",
    ) == 0.0
    assert final_success_from_stage_hits(
        {"stage.0.approach_handle": 1.0, "stage.1.open_door": 1.0},
        "stage.1.open_door",
    ) == 1.0


def test_doorkey_p2_runtime_surface_excludes_carrying_and_oracles():
    import minigrid  # noqa: F401

    raw = gym.make("MiniGrid-DoorKey-5x5-v0")
    public = P2DoorKeyPublicWrapper(raw)
    obs, info = public.reset(seed=0)
    assert obs.shape == (148,)
    assert "public_stage_has_key" in info  # evaluator plane only

    seen = {}

    def get_obs(state):
        seen["state"] = state
        return state.observation

    def reward(state, action, next_state):
        seen["next_state"] = next_state
        return jnp.asarray(0.0, dtype=jnp.float32)

    # LiMEN receives the native MiniGrid dict only inside its trusted wrapper;
    # generated functions receive the same immutable 148D PublicState as Eureka.
    raw_limen = gym.make("MiniGrid-DoorKey-5x5-v0")
    wrapped = _MiniGridMDPInterfaceWrapper(
        raw_limen, get_obs, reward, 148,
        information_regime="p2", p2_task="minigrid-doorkey",
    )
    transformed, _ = wrapped.reset(seed=0)
    assert transformed.shape == (148,)
    wrapped.step(0)
    assert seen["state"].observation.shape == (148,)
    assert set(seen["state"]._fields) == {"observation", "step_fraction"}
    wrapped.close()
    public.close()


def test_doorkey_stage_omr_uses_withheld_label_plane_only():
    rows = stage_omr_values(
        "minigrid-doorkey",
        {
            "public_stage_has_key": 1.0,
            "public_stage_door_open": 0.0,
            "public_terminal_success": 0.0,
        },
    )
    assert rows == {
        "stage.0.pick_up_key": 1.0,
        "stage.1.open_door": 0.0,
        "stage.2.reach_exit": 0.0,
    }


def test_eureka_collaborator_budget_is_preserved_in_p2_launchers():
    ant = (EUREKA_ROOT / "scripts/run_ant_p2.sh").read_text()
    door = (EUREKA_ROOT / "scripts/run_door_p2.sh").read_text()
    reach = (EUREKA_ROOT / "scripts/run_reach_p2.sh").read_text()
    assert "door 16 5 10000000 p2" in door
    assert "reacher 16 5 10000000 p2" in reach
    assert "gpt-5.4" in door and "gpt-5.4" in reach
    assert "ant 16 5 5000000 p2" in ant


def test_eureka_parallel_gpu_allowlist_rotates_without_memory_race(monkeypatch):
    monkeypatch.setenv("EUREKA_GPU_ALLOWLIST", "1,3")
    monkeypatch.setenv("EUREKA_MAX_PARALLEL_RL", "2")
    eureka_misc._GPU_ROTATION_INDEX = 0
    assert eureka_misc.set_freest_gpu() == 1
    assert eureka_misc.set_freest_gpu() == 3
    assert eureka_misc.set_freest_gpu() == 1


def test_framework_llm_credential_bridge_does_not_require_baseline_copy(tmp_path):
    config = tmp_path / "llm.yaml"
    config.write_text(
        "api_key: secret-never-printed\nbase_url: https://example.invalid/v1\n"
    )
    env = load_llm_environment(config, environ={})
    assert env["OPENAI_API_KEY"] == "secret-never-printed"
    assert env["OPENAI_API_BASE"] == "https://example.invalid/v1"


def test_gpt54_uses_reasoning_parameter_surface_through_proxy():
    assert _is_reasoning_model("gpt-5.4", "https://api.ohmygpt.com/v1")


==> anc/FARL/tests/test_completed_boundary_cleanup.py <==
import json
import os
from pathlib import Path

import pytest

from autorl.breadth_portfolio import _resource_probe
from autorl.data_types import PipelineState
from evaluation.experiments import resume_v95_completed_boundary as recovery


def _write_json(path: Path, payload: dict) -> None:
    path.parent.mkdir(parents=True, exist_ok=True)
    path.write_text(json.dumps(payload), encoding="utf-8")


def _write_jsonl(path: Path, rows: list[dict]) -> None:
    path.parent.mkdir(parents=True, exist_ok=True)
    path.write_text(
        "".join(json.dumps(row) + "\n" for row in rows),
        encoding="utf-8",
    )


def _prepared_run(tmp_path: Path, *, with_quarantine: bool = False):
    run_dir = tmp_path / "run"
    trace_root = run_dir / "trajectory_evidence"
    (trace_root / "metadata").mkdir(parents=True)
    (trace_root / "episodes").mkdir()
    (run_dir / "breadth_portfolio" / "workers").mkdir(parents=True)
    archive = run_dir / "hot_restart" / "from_iter6_20000101_000000"
    archive.mkdir(parents=True)
    receipt_path = archive / "hot_restart_receipt.v1.json"
    quarantined_workers = []
    if with_quarantine:
        name = "iter7_trial0_genome.deadbeef"
        quarantine = archive / "abandoned_iter7_workers" / name
        quarantine.mkdir(parents=True)
        (quarantine / "checkpoint.zip").write_bytes(b"abandoned")
        quarantined_workers.append({
            "source": str(
                run_dir / "breadth_portfolio" / "workers" / name
            ),
            "quarantine": str(quarantine),
        })
    receipt = {
        "schema_version": "v9.5.completed_boundary_hot_restart.v1",
        "created_at": "2000-01-01T00:00:00+00:00",
        "run_dir": str(run_dir.resolve()),
        "anchor_iteration": 6,
        "abandoned_iteration": 7,
        "receipt_path": str(receipt_path.resolve()),
        "quarantined_workers": quarantined_workers,
    }
    _write_json(receipt_path, receipt)
    _write_jsonl(
        run_dir / "breadth_portfolio" / "trial_assignments.jsonl",
        [
            {"pipeline_iteration": 6, "trial_id": 0},
            {"pipeline_iteration": 7, "trial_id": 0},
        ],
    )
    return run_dir, trace_root, archive, receipt


def _trace_row(trace_id: str, *, iteration: int) -> dict:
    return {
        "trace_id": trace_id,
        "policy_id": f"policy.m5_iter{iteration}_trial0_seed0",
        "checkpoint_ref": f"/checkpoints/iter{iteration}_trial0/model.zip",
    }


def _write_trace_metadata(trace_root: Path, row: dict) -> Path:
    path = trace_root / "metadata" / f"{row['trace_id']}.json"
    _write_json(path, {"meta": dict(row), "summary": {}})
    return path


def _completed_worker(run_dir: Path, *, iteration: int = 6) -> None:
    worker = (
        run_dir / "breadth_portfolio" / "workers"
        / f"iter{iteration}_trial0_genome.anchor"
    )
    _write_json(worker / "worker_result.json", {
        "status": "completed",
        "trial_id": 0,
        "genome_id": "genome.anchor",
        "seed_ids": [0, 1],
        "metrics_list": [
            {"requested_steps": 500_000, "objective_valid": True},
            {"requested_steps": 500_000, "objective_valid": True},
        ],
    })


def test_anchor_inventory_uses_latest_numeric_manifest_not_newer_than_anchor(
    tmp_path,
):
    run_dir = tmp_path / "run"
    _completed_worker(run_dir)
    portfolio = run_dir / "breadth_portfolio"
    _write_json(
        portfolio / "portfolio_manifest_iter0.json",
        {"enabled": True, "iteration": 0},
    )
    _write_json(
        portfolio / "portfolio_manifest_iter2.json",
        {"enabled": True, "iteration": 2},
    )
    _write_json(
        portfolio / "portfolio_manifest_iter7.json",
        {"enabled": True, "iteration": 7},
    )
    receipt_path = (
        run_dir / "hot_restart" / "from_iter6_test"
        / "hot_restart_receipt.v1.json"
    )
    receipt = {
        "run_dir": str(run_dir),
        "anchor_iteration": 6,
        "receipt_path": str(receipt_path),
    }

    inventory = recovery._anchor_inventory(receipt)

    assert inventory.iteration == 6
    assert inventory.manifest_path == (
        portfolio / "portfolio_manifest_iter2.json"
    )


def test_inspection_recognizes_adjacent_predispatch_portfolio_without_runner(
    tmp_path, monkeypatch
):
    run_dir = tmp_path / "run"
    _completed_worker(run_dir)
    portfolio = run_dir / "breadth_portfolio"
    _write_json(
        portfolio / "portfolio_manifest_iter7.json",
        {"enabled": True, "iteration": 7},
    )
    _write_json(portfolio / "asha_latest.json", {"iteration": 6})
    for name in (
        "budget_audit_iter6.json",
        "exploration_audit_iter6.json",
        "reward_term_attribution_iter6.json",
    ):
        _write_json(run_dir / name, {})
    _write_json(
        run_dir / "context_memory" / "memory_packets"
        / "controller.diagnostics_iter6_test.json",
        {"controller_iter": 6},
    )
    monkeypatch.setattr(recovery, "_source_stage_contract", lambda: [
        {"stage_id": stage_id, "requires_ordered_prefix": True}
        for stage_id in recovery.HAND_STAGE_IDS
    ])
    monkeypatch.setattr(
        recovery, "load_iteration_worker_results", lambda *_args, **_kwargs: []
    )
    monkeypatch.setattr(
        recovery,
        "summarize_fixed_budget_seed_success",
        lambda *_args, **_kwargs: {"rate": 0.5},
    )

    inspection = recovery.inspect_completed_boundary(run_dir)

    assert inspection["anchor_iteration"] == 6
    assert inspection["in_flight_iteration"] == 7
    assert inspection["boundary_detection_source"] == (
        "exact_adjacent_portfolio_manifest_before_dispatch"
    )


def test_prepare_archives_and_removes_abandoned_predispatch_manifests(
    tmp_path, monkeypatch
):
    run_dir = (tmp_path / "run").resolve()
    portfolio = run_dir / "breadth_portfolio"
    active_stack = {"reward_id": "reward.control"}
    _write_json(run_dir / "active_stack.json", {"stack": active_stack})
    _write_json(
        portfolio / "portfolio_manifest_iter2.json",
        {"enabled": True, "iteration": 2},
    )
    abandoned_payload = {
        "enabled": True,
        "iteration": 7,
        "population_size": 2,
        "concurrency_slots": 2,
        "trial_schedule": ["genome.control", "genome.arm"],
        "genomes": [
            {"genome_id": "genome.control"},
            {"genome_id": "genome.arm"},
        ],
    }
    abandoned_iter = portfolio / "portfolio_manifest_iter7.json"
    abandoned_pointer = portfolio / "portfolio_manifest.json"
    _write_json(abandoned_iter, abandoned_payload)
    _write_json(abandoned_pointer, abandoned_payload)
    effective_latest = (
        portfolio / "effective_breadth_ledger.v1.json"
    )
    interface_latest = (
        run_dir / "interface_search" / "interface_portfolio_manifest.json"
    )
    _write_json(effective_latest, {
        "schema_version": "effective_breadth_ledger.v1",
        # Legacy ledgers did not carry iteration; the exact archived manifest
        # binding is the required abandoned-iteration authority.
        "manifest_ref": str(abandoned_pointer),
        "population_size": 2,
        "trial_schedule_len": 2,
    })
    _write_json(interface_latest, {
        "schema_version": "interface_portfolio_manifest.v2",
        "iteration": 7,
        "portfolio_k": 2,
        "concurrency_slots": 2,
        "genomes": abandoned_payload["genomes"],
    })
    metric = {
        "metric_id": "metric",
        "display_name": "Discovery Rate@300",
        "successful_units": 1,
        "valid_units": 2,
        "rate": 0.5,
        "rate_percent": 50.0,
        "heldout_episodes_per_unit": 300,
    }
    monkeypatch.setattr(recovery, "inspect_completed_boundary", lambda _run: {
        "run_dir": str(run_dir),
        "anchor_iteration": 6,
        "in_flight_iteration": 7,
        "abandoned_worker_directories": [],
        "reuse_policy": {"anchor_completed_evidence_reused": True},
        "paper_metric": metric,
    })
    monkeypatch.setattr(
        recovery, "_latest_controller_packet", lambda *_args, **_kwargs: {
            "P1_run_state": {"active_stack": active_stack}
        }
    )
    monkeypatch.setattr(
        recovery, "_verify_immutable_run_adapter", lambda _root: {}
    )
    monkeypatch.setattr(
        recovery, "_rewrite_alignment", lambda _root, anchor: {}
    )

    receipt = recovery.prepare_completed_boundary_restart(run_dir)

    assert not abandoned_iter.exists()
    assert not abandoned_pointer.exists()
    assert (portfolio / "portfolio_manifest_iter2.json").exists()
    archived = receipt["abandoned_portfolio_manifests"]
    assert {Path(row["source"]).name for row in archived} == {
        "portfolio_manifest.json",
        "portfolio_manifest_iter7.json",
    }
    assert all(Path(row["archive"]).is_file() for row in archived)
    assert not effective_latest.exists()
    assert not interface_latest.exists()
    latest_audit = receipt[
        "abandoned_control_plane_latest_view_quarantine"
    ]
    assert latest_audit["quarantined_count"] == 2
    audit = recovery._read_json(Path(latest_audit["audit_path"]))
    assert audit["executed"] is True
    assert {Path(row["source"]).name for row in audit["quarantined"]} == {
        "effective_breadth_ledger.v1.json",
        "interface_portfolio_manifest.json",
    }
    # Formal launch calls the same helper before loading V5 state; it is
    # idempotent after the verified archive exists.
    assert recovery.quarantine_abandoned_control_plane_latest_views(
        receipt
    ) == audit


def test_cleanup_deletes_only_content_verified_abandoned_artifacts(
    tmp_path, monkeypatch
):
    run_dir, trace_root, archive, receipt = _prepared_run(
        tmp_path, with_quarantine=True
    )
    abandoned = _trace_row("trace.aaaaaaaaaaaaaaaa", iteration=7)
    retained = _trace_row("trace.bbbbbbbbbbbbbbbb", iteration=6)
    abandoned_index = trace_root / "index.v1.101.jsonl"
    # This retained index deliberately has the failed PID in its filename.  It
    # must not be erased by PID-based diagnostic cleanup.
    retained_index = trace_root / "index.v1.424242.jsonl"
    _write_jsonl(abandoned_index, [abandoned])
    _write_jsonl(retained_index, [retained])
    abandoned_meta = _write_trace_metadata(trace_root, abandoned)
    retained_meta = _write_trace_metadata(trace_root, retained)
    abandoned_episode = trace_root / "episodes" / (
        abandoned["trace_id"] + ".npz"
    )
    abandoned_episode.write_bytes(b"episode")
    failed_cohort = trace_root / "cohorts.v1.424242.jsonl"
    _write_jsonl(failed_cohort, [{"cohort_id": "failed-restart"}])
    ledger = run_dir / "evidence_ledger.v1.jsonl"
    _write_jsonl(ledger, [
        {
            "timestamp": "1999-12-31T23:59:59+00:00",
            "iteration": 6,
            "action": "anchor",
        },
        {
            "timestamp": "2000-01-01T00:00:01+00:00",
            "iteration": 6,
            "action": "failed-restart",
        },
    ])
    monkeypatch.setattr(recovery, "_retired_pid_is_alive", lambda _pid: False)

    result = recovery.cleanup_abandoned_boundary_artifacts(
        receipt, failed_attempt_pid=424242, execute=True
    )

    assert result["abandoned_trace_count"] == 1
    assert not abandoned_index.exists()
    assert not abandoned_meta.exists()
    assert not abandoned_episode.exists()
    assert retained_index.exists()
    assert retained_meta.exists()
    assert not failed_cohort.exists()
    assert not (archive / "abandoned_iter7_workers").exists()
    assignments = recovery._read_jsonl_strict(
        run_dir / "breadth_portfolio" / "trial_assignments.jsonl"
    )
    assert [row["pipeline_iteration"] for row in assignments] == [6]
    assert [row["action"] for row in recovery._read_jsonl_strict(ledger)] == [
        "anchor"
    ]
    assert (archive / "removed_failed_restart_evidence_rows.jsonl").exists()
    assert (archive / "abandoned_artifact_cleanup_receipt.v1.json").exists()

    # A launcher retry must verify and reuse the durable cleanup receipt rather
    # than fail on the intentionally absent quarantine or overwrite audit data.
    updated_receipt = recovery._read_json(
        archive / "hot_restart_receipt.v1.json"
    )
    repeated = recovery.cleanup_abandoned_boundary_artifacts(
        updated_receipt, failed_attempt_pid=424242, execute=True
    )
    assert repeated == result
    assert retained_index.exists()


def test_cleanup_refuses_mixed_trace_shard_before_mutation(tmp_path):
    run_dir, trace_root, archive, receipt = _prepared_run(tmp_path)
    abandoned = _trace_row("trace.aaaaaaaaaaaaaaaa", iteration=7)
    retained = _trace_row("trace.bbbbbbbbbbbbbbbb", iteration=6)
    mixed = trace_root / "index.v1.101.jsonl"
    _write_jsonl(mixed, [abandoned, retained])
    _write_trace_metadata(trace_root, abandoned)
    assignments = run_dir / "breadth_portfolio" / "trial_assignments.jsonl"
    before = assignments.read_bytes()

    with pytest.raises(recovery.P2ResumeError, match="mixed trajectory shard"):
        recovery.cleanup_abandoned_boundary_artifacts(receipt, execute=True)

    assert mixed.exists()
    assert assignments.read_bytes() == before
    assert not (archive / "abandoned_artifact_cleanup_receipt.v1.json").exists()


def test_cleanup_rejects_noncanonical_trace_id_without_path_escape(tmp_path):
    run_dir, trace_root, _archive, receipt = _prepared_run(tmp_path)
    sentinel = tmp_path / "outside.json"
    sentinel.write_text("keep", encoding="utf-8")
    malicious = _trace_row("../../outside", iteration=7)
    index = trace_root / "index.v1.101.jsonl"
    _write_jsonl(index, [malicious])

    with pytest.raises(recovery.P2ResumeError, match="non-canonical trace_id"):
        recovery.cleanup_abandoned_boundary_artifacts(receipt, execute=True)

    assert sentinel.read_text(encoding="utf-8") == "keep"
    assert index.exists()
    assert len(recovery._read_jsonl_strict(
        run_dir / "breadth_portfolio" / "trial_assignments.jsonl"
    )) == 2


def test_cleanup_requires_run_local_authoritative_receipt(tmp_path):
    run_dir, _trace_root, _archive, receipt = _prepared_run(tmp_path)
    outside = tmp_path / "outside" / "hot_restart_receipt.v1.json"
    altered = dict(receipt)
    altered["receipt_path"] = str(outside.resolve())
    _write_json(outside, altered)

    with pytest.raises(
        recovery.P2ResumeError, match="run-local completed-boundary archive"
    ):
        recovery.cleanup_abandoned_boundary_artifacts(altered, execute=True)

    assert outside.exists()
    assert len(recovery._read_jsonl_strict(
        run_dir / "breadth_portfolio" / "trial_assignments.jsonl"
    )) == 2


def test_cleanup_refuses_assignment_rows_without_explicit_iteration(tmp_path):
    run_dir, _trace_root, _archive, receipt = _prepared_run(tmp_path)
    assignments = run_dir / "breadth_portfolio" / "trial_assignments.jsonl"
    _write_jsonl(assignments, [{"trial_id": 0}])

    with pytest.raises(recovery.P2ResumeError, match="pipeline_iteration"):
        recovery.cleanup_abandoned_boundary_artifacts(receipt, execute=True)

    assert recovery._read_jsonl_strict(assignments) == [{"trial_id": 0}]


def test_cleanup_bounds_a_failed_attempt_that_predates_new_receipt(
    tmp_path, monkeypatch
):
    run_dir, trace_root, archive, receipt = _prepared_run(tmp_path)
    failed_cohort = trace_root / "cohorts.v1.424242.jsonl"
    _write_jsonl(failed_cohort, [{"cohort_id": "failed-restart"}])
    shard_timestamp = recovery._parse_aware_timestamp(
        "1999-12-31T23:59:55+00:00", label="test timestamp"
    ).timestamp()
    os.utime(failed_cohort, (shard_timestamp, shard_timestamp))
    ledger = run_dir / "evidence_ledger.v1.jsonl"
    _write_jsonl(ledger, [
        {
            "timestamp": "1999-12-31T23:59:49+00:00",
            "iteration": 6,
            "action": "before-attempt",
            "face": "anchor-face",
            "noop_signature": "earned_no_change",
        },
        {
            "timestamp": "1999-12-31T23:59:51+00:00",
            "iteration": 6,
            "action": "failed-rediagnosis",
            "face": "goal_omr",
            "noop_signature": "effect_observed",
        },
        {
            "timestamp": "1999-12-31T23:59:56+00:00",
            "iteration": 7,
            "action": "failed-m4",
            "face": "reward",
            "noop_signature": "effect_observed",
        },
        {
            "timestamp": "2000-01-01T00:00:01+00:00",
            "iteration": 6,
            "action": "after-new-receipt",
            "face": "later-face",
            "noop_signature": "silent_noop",
        },
    ])
    latest_view_bytes = {}
    for name in recovery._FAILED_ATTEMPT_LATEST_VIEW_NAMES:
        path = run_dir / name
        _write_json(path, {
            "schema_version": f"test.{name}.v1",
            "source": "failed-attempt",
        })
        os.utime(path, (shard_timestamp, shard_timestamp))
        latest_view_bytes[name] = path.read_bytes()
    monkeypatch.setattr(recovery, "_retired_pid_is_alive", lambda _pid: False)

    result = recovery.cleanup_abandoned_boundary_artifacts(
        receipt,
        failed_attempt_pid=424242,
        failed_attempt_started_at="1999-12-31T23:59:50+00:00",
        execute=True,
    )

    assert not failed_cohort.exists()
    assert result["failed_attempt_window_mode"] == (
        "explicit_pre_receipt_interval"
    )
    assert result["failed_attempt_started_at"] == (
        "1999-12-31T23:59:50+00:00"
    )
    assert result["failed_attempt_window_ended_at"] == (
        "2000-01-01T00:00:00+00:00"
    )
    assert result["failed_attempt_ledger_rows_removed"] == 2
    assert [row["action"] for row in recovery._read_jsonl_strict(ledger)] == [
        "before-attempt",
        "after-new-receipt",
    ]
    assert [
        row["iteration"] for row in recovery._read_jsonl_strict(
            archive / "removed_failed_restart_evidence_rows.jsonl"
        )
    ] == [6, 7]
    expected_summary = {
        "schema_version": "evidence_summary.v1",
        "n_events": 2,
        "by_noop_signature": {
            "earned_no_change": 1,
            "silent_noop": 1,
        },
        "by_face": {"anchor-face": 1, "later-face": 1},
        "last_event": {
            "iteration": 6,
            "face": "later-face",
            "action": "after-new-receipt",
            "noop_signature": "silent_noop",
        },
    }
    assert recovery._read_json(
        run_dir / "evidence_summary.v1.json"
    ) == expected_summary
    assert result["evidence_summary_rebuild"]["summary"] == expected_summary
    latest_views = result["failed_attempt_latest_views"]
    assert len(latest_views["selected_for_archive"]) == 3
    assert latest_views["retained_outside_window"] == []
    assert result["failed_attempt_latest_view_count_archived"] == 3
    for name, expected in latest_view_bytes.items():
        assert not (run_dir / name).exists()
        assert (
            archive / "failed_attempt_latest_views" / name
        ).read_bytes() == expected

    updated_receipt = recovery._read_json(
        archive / "hot_restart_receipt.v1.json"
    )
    repeated = recovery.cleanup_abandoned_boundary_artifacts(
        updated_receipt,
        failed_attempt_pid=424242,
        failed_attempt_started_at="1999-12-31T23:59:50Z",
        execute=True,
    )
    assert repeated == result


def test_cleanup_does_not_touch_latest_views_outside_explicit_window(
    tmp_path, monkeypatch
):
    run_dir, _trace_root, archive, receipt = _prepared_run(tmp_path)
    later_timestamp = recovery._parse_aware_timestamp(
        "2000-01-01T00:00:05+00:00", label="test timestamp"
    ).timestamp()
    originals = {}
    for name in recovery._FAILED_ATTEMPT_LATEST_VIEW_NAMES:
        path = run_dir / name
        _write_json(path, {
            "schema_version": f"test.{name}.v1",
            "source": "later-clean-run",
        })
        os.utime(path, (later_timestamp, later_timestamp))
        originals[name] = path.read_bytes()
    monkeypatch.setattr(recovery, "_retired_pid_is_alive", lambda _pid: False)

    result = recovery.cleanup_abandoned_boundary_artifacts(
        receipt,
        failed_attempt_pid=424242,
        failed_attempt_started_at="1999-12-31T23:59:50+00:00",
        execute=True,
    )

    latest_views = result["failed_attempt_latest_views"]
    assert latest_views["selected_for_archive"] == []
    assert len(latest_views["retained_outside_window"]) == 3
    assert result["failed_attempt_latest_view_count_archived"] == 0
    for name, expected in originals.items():
        assert (run_dir / name).read_bytes() == expected
        assert not (archive / "failed_attempt_latest_views" / name).exists()


def test_cleanup_refuses_invalid_latest_view_before_mutation(
    tmp_path, monkeypatch
):
    run_dir, _trace_root, archive, receipt = _prepared_run(tmp_path)
    invalid = run_dir / "reward_dsl_decision.json"
    invalid.write_text("{not-json", encoding="utf-8")
    inside_timestamp = recovery._parse_aware_timestamp(
        "1999-12-31T23:59:55+00:00", label="test timestamp"
    ).timestamp()
    os.utime(invalid, (inside_timestamp, inside_timestamp))
    assignments = run_dir / "breadth_portfolio" / "trial_assignments.jsonl"
    before = assignments.read_bytes()
    monkeypatch.setattr(recovery, "_retired_pid_is_alive", lambda _pid: False)

    with pytest.raises(recovery.P2ResumeError, match="latest-view is invalid JSON"):
        recovery.cleanup_abandoned_boundary_artifacts(
            receipt,
            failed_attempt_pid=424242,
            failed_attempt_started_at="1999-12-31T23:59:50+00:00",
            execute=True,
        )

    assert invalid.exists()
    assert assignments.read_bytes() == before
    assert not (archive / "failed_attempt_latest_views").exists()
    assert not (archive / "abandoned_artifact_cleanup_receipt.v1.json").exists()


def test_cleanup_refuses_pid_shard_outside_explicit_attempt_window(
    tmp_path, monkeypatch
):
    run_dir, trace_root, archive, receipt = _prepared_run(tmp_path)
    failed_cohort = trace_root / "cohorts.v1.424242.jsonl"
    _write_jsonl(failed_cohort, [{"cohort_id": "not-this-attempt"}])
    later_timestamp = recovery._parse_aware_timestamp(
        "2000-01-01T00:00:05+00:00", label="test timestamp"
    ).timestamp()
    os.utime(failed_cohort, (later_timestamp, later_timestamp))
    assignments = run_dir / "breadth_portfolio" / "trial_assignments.jsonl"
    before = assignments.read_bytes()
    monkeypatch.setattr(recovery, "_retired_pid_is_alive", lambda _pid: False)

    with pytest.raises(recovery.P2ResumeError, match="newer.*cleanup window"):
        recovery.cleanup_abandoned_boundary_artifacts(
            receipt,
            failed_attempt_pid=424242,
            failed_attempt_started_at="1999-12-31T23:59:50+00:00",
            execute=True,
        )

    assert failed_cohort.exists()
    assert assignments.read_bytes() == before
    assert not (archive / "abandoned_artifact_cleanup_receipt.v1.json").exists()


@pytest.mark.parametrize(
    ("pid", "started_at", "error"),
    [
        (None, "1999-12-31T23:59:50+00:00", "requires failed_attempt_pid"),
        (424242, "1999-12-31T23:59:50", "must include a timezone"),
        (424242, "2000-01-01T00:00:01+00:00", "must predate"),
    ],
)
def test_cleanup_strictly_validates_explicit_attempt_start(
    tmp_path, monkeypatch, pid, started_at, error
):
    run_dir, _trace_root, archive, receipt = _prepared_run(tmp_path)
    assignments = run_dir / "breadth_portfolio" / "trial_assignments.jsonl"
    before = assignments.read_bytes()
    monkeypatch.setattr(recovery, "_retired_pid_is_alive", lambda _pid: False)

    with pytest.raises(recovery.P2ResumeError, match=error):
        recovery.cleanup_abandoned_boundary_artifacts(
            receipt,
            failed_attempt_pid=pid,
            failed_attempt_started_at=started_at,
            execute=True,
        )

    assert assignments.read_bytes() == before
    assert not (archive / "abandoned_artifact_cleanup_receipt.v1.json").exists()


def test_resume_parallelism_reaches_resource_probe(monkeypatch):
    config = {
        "breadth_portfolio": {"configured_safety_cap": 1},
        "hpo": {"breadth_process_runner": {"workers_per_gpu": 1}},
    }
    recovery._configure_resume_parallelism(
        config, worker_count=5, workers_per_gpu=2
    )
    assert config["breadth_portfolio"] == {
        "configured_safety_cap": 5,
        "workers_per_gpu": 2,
    }
    assert config["hpo"]["breadth_process_runner"]["workers_per_gpu"] == 2

    state = PipelineState()
    state.pipeline_config = config
    monkeypatch.setenv("CUDA_VISIBLE_DEVICES", "0,1,2")
    probe = _resource_probe(state, admitted_count=20)
    assert probe["gpu_slots"] == 3
    assert probe["workers_per_gpu"] == 2
    assert probe["available_parallel_slots"] == 5


def test_resume_prompt_transport_budget_repairs_only_p5_cap():
    config = {
        "reward_designer": {
            "context_memory": {
                "target_prompt_tokens": 20_000,
                "section_token_caps": {
                    "P1_current_interface": 6_500,
                    "P5_background": 1_200,
                },
            },
            "v9_reward_family_discovery": {"batch_target": 8},
        },
        "breadth_portfolio": {"configured_safety_cap": 6},
    }

    audit = recovery._configure_resume_prompt_transport_budget(config)

    assert audit == {
        "previous_p5_background_tokens": 1_200,
        "minimum_p5_background_tokens": 1_600,
        "effective_p5_background_tokens": 1_600,
    }
    assert config["reward_designer"]["context_memory"] == {
        "target_prompt_tokens": 20_000,
        "section_token_caps": {
            "P1_current_interface": 6_500,
            "P5_background": 1_600,
        },
    }
    assert config["reward_designer"]["v9_reward_family_discovery"] == {
        "batch_target": 8
    }
    assert config["breadth_portfolio"] == {"configured_safety_cap": 6}

    # A larger run-local cap is never reduced by the recovery overlay.
    config["reward_designer"]["context_memory"]["section_token_caps"][
        "P5_background"
    ] = 2_000
    audit = recovery._configure_resume_prompt_transport_budget(config)
    assert audit["effective_p5_background_tokens"] == 2_000


==> anc/FARL/tests/test_completed_boundary_resource_refresh.py <==
import copy
import json

import pytest

from autorl import breadth_portfolio
from autorl.data_types import PipelineState
from autorl.modules.hpo import HPOModule, _completed_boundary_manifest_preflight
from autorl.pipeline import AutoRLPipeline
from evaluation.experiments import resume_v95_completed_boundary as recovery


def test_restored_portfolio_refreshes_capacity_without_search_mutation(
    tmp_path, monkeypatch
):
    monkeypatch.setenv("CUDA_VISIBLE_DEVICES", "0,3,4")
    monkeypatch.setattr("autorl.breadth_portfolio.os.cpu_count", lambda: 64)
    monkeypatch.setattr(
        "autorl.breadth_portfolio.shutil.which",
        lambda command: "/usr/bin/nvidia-smi" if command == "nvidia-smi" else None,
    )

    config = {
        "breadth_portfolio": {
            "configured_safety_cap": 5,
            "workers_per_gpu": 1,
        },
        "hpo": {"breadth_process_runner": {"workers_per_gpu": 1}},
    }
    genomes = [
        {
            "genome_id": f"genome.{index}",
            "changed_axes": ["reward"] if index else [],
            "stack": {"reward_id": f"reward.{index}"},
        }
        for index in range(256)
    ]
    schedule = [f"genome.{index}" for index in range(18)]
    historical_manifest = {
        "schema_version": "breadth_portfolio_manifest.v2",
        "enabled": True,
        "iteration": 2,
        "population_size": 256,
        "k_effective": 256,
        "concurrency_slots": 5,
        "wave_count": 4,
        "resource_probe": {
            "gpu_slots": 5,
            "workers_per_gpu": 1,
            "configured_safety_cap": 5,
            "admitted_count": 256,
            "available_parallel_slots": 5,
        },
        "genomes": genomes,
        "trial_schedule": schedule,
        "scientific_intervention_schedule": {
            "request_id": "hypothesis.reward.7",
            "changed_slots": ["reward"],
            "trial_slots": [
                {"trial_offset": 0, "genome_id": "genome.0"},
                {"trial_offset": 1, "genome_id": "genome.1"},
            ],
        },
        "asha": {"rung": {"tier": 4, "steps": 3_000_000}},
        "execution_plan": {
            "population_size": 256,
            "concurrency_slots": 5,
            "available_parallel_slots": 5,
            "total_hpo_trials_requested": 18,
            "scheduler_trials_before_breadth": 18,
        },
    }
    historical_snapshot = copy.deepcopy(historical_manifest)
    portfolio_root = tmp_path / "breadth_portfolio"
    portfolio_root.mkdir()
    historical_path = portfolio_root / "portfolio_manifest_iter2.json"
    active_pointer_path = portfolio_root / "portfolio_manifest.json"
    serialized_historical = json.dumps(historical_manifest, sort_keys=True)
    historical_path.write_text(serialized_historical, encoding="utf-8")
    active_pointer_path.write_text(serialized_historical, encoding="utf-8")
    historical_bytes = historical_path.read_bytes()
    active_pointer_bytes = active_pointer_path.read_bytes()

    state = PipelineState(run_dir=tmp_path)
    state.pipeline_config = config
    state.pipeline_memory["last_breadth_portfolio_manifest"] = historical_manifest

    audit = recovery._refresh_restored_portfolio_resources(
        state,
        worker_count=18,
        workers_per_gpu=6,
    )

    active = state.pipeline_memory["last_breadth_portfolio_manifest"]
    assert audit["applied"] is True
    assert audit["previous_concurrency_slots"] == 5
    assert audit["refreshed_concurrency_slots"] == 18
    assert audit["historical_manifest_rewritten"] is False
    assert active["concurrency_slots"] == 18
    assert active["wave_count"] == 1
    assert active["resource_probe"]["gpu_slots"] == 3
    assert active["resource_probe"]["workers_per_gpu"] == 6
    assert active["resource_probe"]["configured_safety_cap"] == 18
    assert active["resource_probe"]["available_parallel_slots"] == 18
    assert active["execution_plan"]["concurrency_slots"] == 18
    assert active["execution_plan"]["available_parallel_slots"] == 18

    # The restored scientific design is immutable; only runtime capacity is
    # refreshed, and the historical artifact is never rewritten.
    assert active["genomes"] == historical_snapshot["genomes"]
    assert active["trial_schedule"] == historical_snapshot["trial_schedule"]
    assert (
        active["scientific_intervention_schedule"]
        == historical_snapshot["scientific_intervention_schedule"]
    )
    assert active["asha"] == historical_snapshot["asha"]
    assert active["k_effective"] == historical_snapshot["k_effective"]
    assert historical_manifest == historical_snapshot
    assert historical_path.read_bytes() == historical_bytes
    assert active_pointer_path.read_bytes() == active_pointer_bytes

    # Reproduce the failed M4 -> HPO transition: a temporarily single-candidate
    # portfolio removes the state-local manifest.  Completed-boundary recovery
    # must never resurrect the stale Iter2 scientific population from disk.
    monkeypatch.setattr(
        breadth_portfolio,
        "build_candidate_genomes",
        lambda _state: {
            "active_stack": {"reward_id": "reward.only"},
            "genomes": [{
                "genome_id": "genome.only",
                "stack": {"reward_id": "reward.only"},
            }],
        },
    )
    inert = breadth_portfolio.prepare_breadth_portfolio(state)
    assert inert["enabled"] is False
    assert "last_breadth_portfolio_manifest" not in state.pipeline_memory
    assert breadth_portfolio.active_manifest(state) == {}
    assert audit["stale_disk_fallback_blocked"] is True
    assert audit["last_manifest_source"] == "blocked_historical_disk_fallback"
    with pytest.raises(RuntimeError, match="PORTFOLIO_NOT_ENABLED|PREFLIGHT"):
        _completed_boundary_manifest_preflight(state, inert)

    # Once exact-interface controls and the newly selected M4 arm are present,
    # the normal ASPIRE builder must create a current-generation matched
    # schedule.  No recovery code dictates the reward or HPO search axis.
    control_stack = {
        "obs_schema_id": "obs.control",
        "reward_id": "reward.control",
        "algo_id": "algo.control",
        "exploration_id": "exploration.control",
    }
    arm_stack = {**control_stack, "reward_id": "reward.m4_arm"}

    def genome(genome_id, stack, changed_axes, reward_family):
        return {
            "genome_id": genome_id,
            "rank": 1 if not changed_axes else 2,
            "stack": dict(stack),
            **dict(stack),
            "changed_axes": list(changed_axes),
            "candidate_ids": {},
            "signatures": {
                "obs_schema": {"slot": "obs_schema", "family": "control"},
                "reward": {"slot": "reward", "family": reward_family},
                "algo": {"slot": "algo", "family": "control"},
                "exploration": {"slot": "exploration", "family": "control"},
            },
            "signature_key": genome_id,
            "replay_buffer_namespace": "isolated_by_genome_id",
        }

    current_genomes = [
        genome("genome.control", control_stack, [], "control"),
        genome("genome.m4_arm", arm_stack, ["reward"], "m4_arm"),
    ]
    # A realistic M4 emits many admitted reward families.  They remain in the
    # population, but a fixed 18-trial recovery phase must bind its causal
    # prefix only to the exact arm ASPIRE selected.
    for index in range(12):
        alternative_stack = {
            **control_stack,
            "reward_id": f"reward.alternative.{index}",
        }
        current_genomes.append(genome(
            f"genome.reward_alternative.{index}",
            alternative_stack,
            ["reward"],
            f"alternative.{index}",
        ))
    for index in range(16):
        algo_stack = {
            **control_stack,
            "algo_id": f"algo.background.{index}",
        }
        background = genome(
            f"genome.background.{index}",
            algo_stack,
            ["algo"],
            "control",
        )
        background["signatures"]["algo"] = {
            "slot": "algo",
            "family": f"background.{index}",
        }
        background["signatures"]["reward"]["stage_ids"] = ["stage.0"]
        current_genomes.append(background)
    state.v2_active_stack = dict(control_stack)
    state.pipeline_iteration = 7
    state.v2_allocated_budget_steps = 3_000_000
    state.v2_allocated_seeds = 5
    state.v2_allocated_n_trials = 18
    state.v2_scheduler_decision = {
        "selected_rung": {
            "tier": 4,
            "name": "deep",
            "steps": 3_000_000,
            "seeds": 5,
            "trials": 18,
        }
    }
    state.pipeline_config["architecture_version"] = "V9.5"
    state.pipeline_config["anytime_scheduler"] = {
        "rungs": [{
            "tier": 4,
            "name": "deep",
            "steps": 3_000_000,
            "seeds": 5,
            "trials": 18,
        }]
    }
    state.pipeline_config["breadth_portfolio"].update({
        "min_trials_per_genome": 2,
        "scientific_intervention_min_repeats": 2,
        "screen_first_rung_max_tier": None,
    })
    state.pipeline_config["trajectory_evidence"] = {
        "stage_execution_type_cover": True,
        "stage_local_discovery_max_trials": 6,
    }
    state.stage_omr_ledger = {
        "stages": [{"stage_id": "stage.0", "order": 0}]
    }
    state.pipeline_memory["next_hypothesis_request"] = {
        "request_id": "request.m4.7",
        "intervention_id": "intervention.m4.7",
        # This is the real lifecycle shape: selection is consumed when the
        # request advances to executing, but the experiment is still live.
        "selected": False,
        "lifecycle_state": "executing",
        "required_changed_slots": ["reward"],
        "hypothesis_ids": ["reward.m4_arm"],
    }
    state.pipeline_memory["trusted_stage_diagnostic_context"] = {
        "training_initialization_plan": {
            "mode": "stage_local_discovery_cold_start",
            "source_stage_id": None,
            "target_stage_id": "stage.0",
            "required_prefix_stage_ids": [],
        }
    }
    pipeline = AutoRLPipeline.__new__(AutoRLPipeline)
    pipeline._capture_ab_incumbent_before_iter(state, 7, ["M4"])
    request = state.pipeline_memory["next_hypothesis_request"]
    assert request["control_stack"] == control_stack
    assert breadth_portfolio._scientific_comparison_anchor(
        state, arm_stack
    ) == control_stack
    # Simulate the normal M4 producer: it selects a new active reward before
    # the HPO consumer prepares and dispatches the portfolio.
    state.v2_active_stack = dict(arm_stack)
    # Re-entering the hook may not overwrite an already bound control with
    # the post-actuator arm, even without a resume_pending_transaction flag.
    pipeline._capture_ab_incumbent_before_iter(state, 7, ["M4"])
    assert state.pipeline_memory["next_hypothesis_request"]["control_stack"] == control_stack
    monkeypatch.setattr(
        breadth_portfolio,
        "build_candidate_genomes",
        lambda _state: {
            "active_stack": dict(control_stack),
            "genomes": copy.deepcopy(current_genomes),
            "gate": {"generation_contract": {"status": "CURRENT"}},
            "typed_cross_product_size": len(current_genomes),
            "proposal_population_size": len(current_genomes),
        },
    )
    current_manifest = breadth_portfolio.prepare_breadth_portfolio(state)
    scientific = current_manifest["scientific_intervention_schedule"]
    assert current_manifest["enabled"] is True
    assert current_manifest["iteration"] == 7
    assert current_manifest["population_size"] == 30
    assert len(current_manifest["trial_schedule"]) == 18
    assert scientific["declared"] is True
    assert scientific["scheduled"] is True
    assert scientific["control_genome_id"] == "genome.control"
    assert scientific["child_genome_ids"] == ["genome.m4_arm"]
    assert scientific["completed_boundary_active_arm_only"] is True
    assert scientific["deferred_scientific_family_count"] == 12
    assert current_manifest["trial_schedule"][:4] == [
        "genome.control",
        "genome.m4_arm",
        "genome.control",
        "genome.m4_arm",
    ]
    assert scientific["idempotent_prepare_transaction"] is False

    # The real M5 call chain prepares once in the V9.2 stage-actuator readiness
    # check and a second time inside HPOModule immediately before dispatch.
    # That second materialization must preserve the same live experiment, not
    # reject its own history entry as a no-op reproposal.
    current_manifest = breadth_portfolio.prepare_breadth_portfolio(state)
    scientific = current_manifest["scientific_intervention_schedule"]
    assert scientific["declared"] is True
    assert scientific["scheduled"] is True
    assert scientific["idempotent_prepare_transaction"] is True
    assert scientific["control_genome_id"] == "genome.control"
    assert scientific["child_genome_ids"] == ["genome.m4_arm"]
    assert scientific["completed_boundary_active_arm_only"] is True
    assert current_manifest["stage_wave_control"][
        "completed_boundary_scientific_prefix_preserved"
    ] is True
    assert len(current_manifest["trial_schedule"]) == 18
    assert current_manifest["trial_schedule"][:4] == [
        "genome.control",
        "genome.m4_arm",
        "genome.control",
        "genome.m4_arm",
    ]
    assert len(state.pipeline_memory["v95_scientific_artifact_history"]) == 1
    preflight = _completed_boundary_manifest_preflight(
        state, current_manifest
    )
    assert preflight["passed"] is True
    assert preflight["requested_changed_slots"] == ["reward"]
    assert preflight["frozen_control_stack_exact"] is True
    assert preflight["selected_runtime_arm_scheduled"] is True

    executor_args = {}

    class NoopProcessPoolExecutor:
        def __init__(self, **kwargs):
            executor_args.update(kwargs)

        def __enter__(self):
            return self

        def __exit__(self, exc_type, exc, traceback):
            return False

    monkeypatch.setattr(
        "autorl.modules.hpo.ProcessPoolExecutor", NoopProcessPoolExecutor
    )
    runner = HPOModule(None, state.pipeline_config["hpo"])
    dispatched = runner._run_breadth_process_runner(
        state,
        study=None,
        n_trials=0,
        seeds_per_trial=5,
        total_timesteps=3_000_000,
        base_search_space={},
        run_search_space={},
        initial_algo_name="SAC",
        diagnostics=None,
        all_trials=[],
        trial_omr_status={},
        hpo_stage_evidence_items=[],
        omr_sentinel_score=-1.0e30,
    )
    assert dispatched is True

    runner_manifest = json.loads(
        (portfolio_root / "process_runner_manifest.json").read_text(
            encoding="utf-8"
        )
    )
    expected_tokens = ["0", "3", "4"] * 6
    assert executor_args["max_workers"] == 18
    assert runner_manifest["concurrency_slots"] == 18
    assert runner_manifest["max_workers"] == 18
    assert runner_manifest["gpu_tokens"] == expected_tokens
    assert runner._parallel_gpu_tokens(18) == expected_tokens
    assert audit["last_manifest_source"] == "state.pipeline_memory"
    assert audit["last_dispatch_concurrency_slots"] == 18

    # The completed historical iteration remains immutable.  The active pointer
    # now correctly names the freshly built Iter7 population.
    assert historical_path.read_bytes() == historical_bytes
    assert json.loads(active_pointer_path.read_text(encoding="utf-8"))[
        "iteration"
    ] == 7


def _active_control_fixture(tmp_path):
    canonical_hash = "sha256:" + "a" * 64
    (tmp_path / "search_generation.v1.json").write_text(
        json.dumps({
            "schema_version": "search_generation.v1",
            "generation_id": 1,
            "canonical_interface_hash": canonical_hash,
        }),
        encoding="utf-8",
    )
    active = {}
    before_artifacts = {}
    before_hypotheses = {}
    for slot in ("obs_schema", "reward", "algo", "exploration"):
        artifact_id = f"{slot}.control.v1"
        spec_sha = "sha256:" + slot.encode().hex().ljust(64, "0")[:64]
        artifact = {
            "schema_version": "stack_artifact.v1",
            "id": artifact_id,
            "slot": slot,
            "spec": {"control": slot},
            "spec_sha": spec_sha,
            "files": {},
            "generation_id": 0,
            "canonical_interface_hash": canonical_hash,
        }
        hypothesis = {
            "schema_version": "hypothesis.v1",
            "id": artifact_id,
            "slot": slot,
            "spec_sha": spec_sha,
            "status": "archived",
            "lifecycle_status": "INCONCLUSIVE",
            "generation_id": 0,
            "canonical_interface_hash": canonical_hash,
            "tier": 2,
            "evidence": {
                "n_trials": 3,
                "omr_scores": [0.1, 0.2, 0.3],
                "omr_scores_n_valid": 3,
            },
        }
        artifact_path = tmp_path / "stacks" / slot / f"{artifact_id}.json"
        hypothesis_path = (
            tmp_path / "hypotheses" / slot / f"{artifact_id}.json"
        )
        artifact_path.parent.mkdir(parents=True, exist_ok=True)
        hypothesis_path.parent.mkdir(parents=True, exist_ok=True)
        artifact_path.write_text(json.dumps(artifact), encoding="utf-8")
        hypothesis_path.write_text(json.dumps(hypothesis), encoding="utf-8")
        active[f"{slot}_id"] = artifact_id
        before_artifacts[slot] = artifact_path.read_bytes()
        before_hypotheses[slot] = hypothesis_path.read_bytes()

    receipt_path = (
        tmp_path / "hot_restart" / "from_iter6_test"
        / "hot_restart_receipt.v1.json"
    )
    receipt_path.parent.mkdir(parents=True)
    receipt = {
        "receipt_path": str(receipt_path),
        "run_dir": str(tmp_path),
        "anchor_iteration": 6,
    }
    receipt_path.write_text(json.dumps(receipt), encoding="utf-8")
    state = PipelineState(run_dir=tmp_path)
    state.v2_active_stack = active
    return (
        state,
        receipt,
        canonical_hash,
        before_artifacts,
        before_hypotheses,
    )


def test_exact_interface_active_controls_are_explicitly_reactivated(tmp_path):
    state, receipt, canonical_hash, before_artifacts, _ = (
        _active_control_fixture(tmp_path)
    )

    audit = recovery._rematerialize_exact_interface_active_controls(
        state, receipt
    )

    assert audit["all_controls_current"] is True
    assert audit["canonical_interface_hash"] == canonical_hash
    assert audit["search_axes_changed"] == []
    assert len(audit["controls"]) == 4
    for row in audit["controls"]:
        assert row["action"] == "reactivated_exact_interface_control"
        assert row["exact_interface_match"] is True
        assert row["evidence_isolation_required"] is False
        slot = row["slot"]
        artifact_id = row["artifact_id"]
        artifact_path = tmp_path / "stacks" / slot / f"{artifact_id}.json"
        hypothesis_path = (
            tmp_path / "hypotheses" / slot / f"{artifact_id}.json"
        )
        hypothesis = json.loads(hypothesis_path.read_text(encoding="utf-8"))
        assert hypothesis["generation_id"] == 1
        assert hypothesis["canonical_interface_hash"] == canonical_hash
        assert hypothesis["status"] == "active"
        assert hypothesis["evidence"]["n_trials"] == 3
        assert artifact_path.read_bytes() == before_artifacts[slot]

    assert (
        tmp_path / "hot_restart" / "from_iter6_test"
        / "active_control_generation_rematerialization.v1.json"
    ).exists()


def test_active_control_reactivation_fails_atomically_on_interface_mismatch(
    tmp_path,
):
    state, receipt, _canonical_hash, _artifacts, before_hypotheses = (
        _active_control_fixture(tmp_path)
    )
    algo_id = state.v2_active_stack["algo_id"]
    algo_path = tmp_path / "stacks" / "algo" / f"{algo_id}.json"
    algo = json.loads(algo_path.read_text(encoding="utf-8"))
    algo["canonical_interface_hash"] = "sha256:" + "b" * 64
    algo_path.write_text(json.dumps(algo), encoding="utf-8")

    with pytest.raises(recovery.P2ResumeError, match="interface mismatch"):
        recovery._rematerialize_exact_interface_active_controls(state, receipt)

    for slot, before in before_hypotheses.items():
        artifact_id = state.v2_active_stack[f"{slot}_id"]
        path = tmp_path / "hypotheses" / slot / f"{artifact_id}.json"
        assert path.read_bytes() == before


def test_duplicate_signature_runtime_arm_is_scientifically_pinned(
    tmp_path, monkeypatch
):
    state, receipt, canonical_hash, _artifacts, _hypotheses = (
        _active_control_fixture(tmp_path)
    )
    recovery._rematerialize_exact_interface_active_controls(state, receipt)
    control_stack = dict(state.v2_active_stack)
    control_reward_id = control_stack["reward_id"]
    control_artifact_path = (
        tmp_path / "stacks" / "reward" / f"{control_reward_id}.json"
    )
    control_hypothesis_path = (
        tmp_path / "hypotheses" / "reward" / f"{control_reward_id}.json"
    )
    control_artifact = json.loads(control_artifact_path.read_text())
    control_hypothesis = json.loads(control_hypothesis_path.read_text())
    active_reward_id = "reward.runtime_active_same_signature.v2"
    active_artifact = {
        **control_artifact,
        "id": active_reward_id,
        "generation_id": 1,
        "canonical_interface_hash": canonical_hash,
    }
    active_hypothesis = {
        **control_hypothesis,
        "id": active_reward_id,
        "status": "active",
        "generation_id": 1,
        "canonical_interface_hash": canonical_hash,
    }
    (tmp_path / "stacks" / "reward" / f"{active_reward_id}.json").write_text(
        json.dumps(active_artifact), encoding="utf-8"
    )
    (
        tmp_path / "hypotheses" / "reward" / f"{active_reward_id}.json"
    ).write_text(json.dumps(active_hypothesis), encoding="utf-8")

    runtime_stack = {**control_stack, "reward_id": active_reward_id}
    state.v2_active_stack = runtime_stack
    state.pipeline_iteration = 7
    state.v2_allocated_budget_steps = 3_000_000
    state.v2_allocated_seeds = 5
    state.v2_allocated_n_trials = 18
    state.v2_scheduler_decision = {
        "selected_rung": {
            "tier": 4,
            "name": "deep",
            "steps": 3_000_000,
            "seeds": 5,
            "trials": 18,
        }
    }
    state.pipeline_config = {
        "architecture_version": "V9.5",
        "breadth_portfolio": {
            "configured_safety_cap": 18,
            "min_trials_per_genome": 2,
            "scientific_intervention_min_repeats": 2,
            "screen_first_rung_max_tier": None,
        },
        "anytime_scheduler": {"rungs": [{
            "tier": 4,
            "name": "deep",
            "steps": 3_000_000,
            "seeds": 5,
            "trials": 18,
        }]},
    }
    state.pipeline_memory["completed_boundary_resource_refresh"] = {
        "applied": True,
        "requested_worker_count": 18,
        "requested_workers_per_gpu": 6,
    }
    state.pipeline_memory["next_hypothesis_request"] = {
        "request_id": "request.duplicate_signature.7",
        "intervention_id": "intervention.duplicate_signature.7",
        "selected": False,
        "lifecycle_state": "executing",
        "required_changed_slots": ["reward"],
        "hypothesis_ids": [active_reward_id],
        "control_stack": control_stack,
    }
    # This fixture uses deliberately generic algorithm IDs.  Keep the test on
    # the scientific reward-admission path rather than the unrelated M1 action
    # compatibility classifier.
    monkeypatch.setattr(
        breadth_portfolio,
        "filter_algorithm_rows",
        lambda rows, state=None: (list(rows), []),
    )
    monkeypatch.setattr(
        breadth_portfolio,
        "_filter_action_compatible_genomes",
        lambda _state, genomes: (list(genomes), []),
    )

    built = breadth_portfolio.build_candidate_genomes(state)

    reward_gate = built["gate"]["reward"]
    assert reward_gate["scientific_pinned_artifact_ids"] == [active_reward_id]
    assert reward_gate["scientific_pin_admitted_ids"] == [active_reward_id]
    assert reward_gate["scientific_pin_rejected_ids"] == []
    reward_ids = {
        genome["stack"]["reward_id"] for genome in built["genomes"]
    }
    assert control_reward_id in reward_ids
    assert active_reward_id in reward_ids
    active_verdict = next(
        row for row in reward_gate["verdicts"]
        if row["id"] == active_reward_id
    )
    assert active_verdict["admitted"] is True
    assert active_verdict["duplicate_signature"] is True
    assert "duplicate_signature_retained_for_exact_prefix_artifact" in (
        active_verdict["reasons"]
    )

    manifest = breadth_portfolio.prepare_breadth_portfolio(state)
    scientific = manifest["scientific_intervention_schedule"]
    control_id = scientific["control_genome_id"]
    arm_id = scientific["child_genome_ids"][0]
    by_id = {row["genome_id"]: row for row in manifest["genomes"]}
    assert by_id[control_id]["stack"]["reward_id"] == control_reward_id
    assert by_id[arm_id]["stack"]["reward_id"] == active_reward_id
    assert manifest["trial_schedule"][:4] == [
        control_id, arm_id, control_id, arm_id,
    ]
    assert len(manifest["trial_schedule"]) == 18
    preflight = _completed_boundary_manifest_preflight(state, manifest)
    assert preflight["passed"] is True
    assert preflight["frozen_control_stack_exact"] is True
    assert preflight["selected_runtime_arm_scheduled"] is True


==> anc/FARL/tests/test_core_ablation_a3_audit.py <==
from __future__ import annotations

import copy
import json
from types import SimpleNamespace

import pytest


def state_for(root, arm="A3"):
    (root / "core_ablation.json").write_text(json.dumps({"arm": arm, "seed": 0}))
    return SimpleNamespace(
        run_dir=root, pipeline_iteration=1,
        pipeline_config={
            "core_ablation": {"arm": arm, "seed": 0},
            "architecture_version": "V9.5",
            "trajectory_evidence": {"stage_execution_type_cover": True,
                                    "stage_local_discovery_max_trials": 2},
        },
        pipeline_memory={"trusted_stage_diagnostic_context": {
            "training_initialization_plan": {"mode": "stage_local_discovery_cold_start",
                                             "target_stage_id": "stage.0"}}},
        task_causal_graph={"stage_omr_ledger": {"stages": [{"stage_id": "stage.0", "order": 0}]}},
        v2_active_stack={},
    )


def genome(name, *, reward=None, changed=()):
    return {
        "genome_id": name,
        "stack": {"algo_id": "algo.ppo.v1", "reward_id": reward or name,
                  "obs_schema_id": "obs.raw.v1", "exploration_id": "explore.base"},
        "changed_axes": list(changed),
        "signatures": {
            "algo": {"algorithm_name": "PPO"},
            "reward": {"families": [reward or name], "stage_ids": ["stage.0"]},
            "obs_schema": {"id_family": "raw"},
            "exploration": {"profile_type": "base"},
        },
    }


def forbidden(*args, **kwargs):
    raise AssertionError("ablated coverage/history mechanism was used")


def test_a3_stage_schedule_preserves_stage_filter_without_cover(tmp_path, monkeypatch):
    from autorl import v92_stage_loop as stages
    state = state_for(tmp_path)
    original = copy.deepcopy(state.pipeline_config)
    candidates = [genome(f"candidate.{i}") for i in range(8)]
    monkeypatch.setattr(stages, "_diagnostic_type_cover", forbidden)
    schedule, audit = stages.build_stage_wave_schedule(
        state, candidates, [row["genome_id"] for row in candidates])
    assert len(schedule) == 2
    assert len(set(schedule)) < len(candidates)
    assert audit["type_cover"]["enabled"] is False
    assert audit["active"] is True and audit["executable"] is True
    assert state.pipeline_config == original


def test_a3_stage_schedule_preserves_atomic_matched_repeats(tmp_path, monkeypatch):
    from autorl import v92_stage_loop as stages
    state = state_for(tmp_path)
    candidates = [genome("control"), genome("arm"), genome("unrelated")]
    prefix = ["control", "arm", "control", "arm"]
    scientific = {"declared": True, "control_genome_id": "control", "trial_slots": [
        {"trial_offset": i, "genome_id": gid} for i, gid in enumerate(prefix)]}
    monkeypatch.setattr(stages, "_diagnostic_type_cover", forbidden)
    schedule, audit = stages.build_stage_wave_schedule(
        state, candidates, ["control", "arm", "unrelated"], scientific)
    assert schedule == prefix
    assert audit["scientific_intervention_atomic_schedule"] is True


def test_a3_random_population_does_not_create_execution_or_repeat_debt(tmp_path, monkeypatch):
    from autorl import breadth_portfolio as breadth
    state = state_for(tmp_path)
    state.pipeline_iteration = 0
    state.pipeline_memory.clear()
    state.pipeline_config["breadth_portfolio"] = {"min_trials_per_genome": 2}
    rung = {"tier": 0, "name": "probe", "steps": 50, "trials": 2, "seeds": 1}
    state.pipeline_config["anytime_scheduler"] = {"rungs": [rung]}
    candidates = [genome(f"candidate.{i}") for i in range(8)]
    monkeypatch.setattr(breadth, "build_candidate_genomes", lambda s: {
        "active_stack": {}, "genomes": candidates})
    monkeypatch.setattr(breadth, "_resource_probe", lambda *a, **k: {"available_parallel_slots": 2})
    monkeypatch.setattr(breadth, "_current_rung", lambda s: rung)
    manifest = breadth.prepare_breadth_portfolio(state)
    assert len(manifest["trial_schedule"]) == 2
    assert not any(manifest["coverage_debt_by_genome"].values())
    assert manifest["execution_plan"]["minimum_population_trials"] == 0
    assert manifest["execution_plan"]["per_genome_min_rung_trials"] == 1


def test_a2_stage_plan_never_recovers_old_evidence_plan(tmp_path):
    from autorl.v92_stage_loop import current_stage_plan
    state = state_for(tmp_path, "A2")
    assert current_stage_plan(state) == {}
    state.pipeline_memory["next_hypothesis_request"] = {"evidence_access": "basic_feedback_only"}
    assert current_stage_plan(state) == {}
    plan = {"mode": "stage_local_discovery_cold_start", "target_stage_id": "current.stage"}
    state.pipeline_memory["next_hypothesis_request"]["training_initialization_plan"] = plan
    assert current_stage_plan(state) == plan


def test_a3_matched_experiment_is_one_pair_without_family_quota_or_history_novelty(tmp_path):
    from autorl.breadth_portfolio import _frontload_scientific_intervention
    state = state_for(tmp_path)
    candidates = [genome("control", reward="control")]
    candidates += [genome(f"arm.{i}", reward=f"family.{i}", changed=["reward"]) for i in range(3)]
    state.pipeline_memory["next_hypothesis_request"] = {
        "request_id": "request.1", "lifecycle_state": "issued", "required_changed_slots": ["reward"]}
    _, audit = _frontload_scientific_intervention(state, candidates, [row["genome_id"] for row in candidates])
    assert audit["declared"] is True
    assert len(audit["child_genome_ids"]) == 1
    assert audit["frontloaded_trial_count"] == 4
    state.pipeline_memory["next_hypothesis_request"]["request_id"] = "request.2"
    _, second = _frontload_scientific_intervention(state, candidates, [row["genome_id"] for row in candidates])
    assert second["declared"] is True
    assert "v95_no_op_reproposal_collision" not in state.pipeline_memory


def test_a2_basic_request_keeps_native_matched_execution_without_old_anchor(tmp_path):
    from autorl.breadth_portfolio import _frontload_scientific_intervention, _scientific_comparison_anchor
    state = state_for(tmp_path, "A2")
    candidates = [genome("control"), genome("arm", changed=["reward"])]
    state.v2_active_stack = dict(candidates[1]["stack"])
    request = {"request_id": "current", "lifecycle_state": "issued",
               "required_changed_slots": ["reward"], "control_stack": candidates[0]["stack"]}
    state.pipeline_memory["next_hypothesis_request"] = request
    assert _scientific_comparison_anchor(state, state.v2_active_stack) == state.v2_active_stack
    _, denied = _frontload_scientific_intervention(state, candidates, ["control", "arm"])
    assert denied["declared"] is False
    request["evidence_access"] = "basic_feedback_only"
    assert _scientific_comparison_anchor(state, state.v2_active_stack) == request["control_stack"]
    _, audit = _frontload_scientific_intervention(state, candidates, ["control", "arm"])
    assert audit["declared"] is True
    assert audit["frontloaded_trial_count"] == 4


@pytest.mark.parametrize("status", ["pruned", "archived", "falsified"])
def test_a3_eliminated_gene_cannot_rebase_or_promote(tmp_path, status):
    from autorl.hypothesis_bank import HypothesisBank
    state_for(tmp_path)
    bank = HypothesisBank(tmp_path)
    path = bank.spawn(slot="algo", hyp_id="old", status=status)
    before = path.read_bytes()
    bank.rebase_candidate_to_current_generation("algo", "old")
    bank.promote("algo", "old")
    assert path.read_bytes() == before


def test_a3_repeated_fresh_proposal_gets_new_identity_and_no_old_evidence(tmp_path):
    from autorl.hypothesis_bank import HypothesisBank
    from autorl.v2_runtime import register_candidate
    state = state_for(tmp_path)
    spec = {"algorithm_name": "PPO", "default_hyperparams": {"learning_rate": 0.001}}
    first = register_candidate(state, slot="algo", artifact_id="algo.ppo.v1", spec=spec)
    bank = HypothesisBank(tmp_path)
    bank.attach_evidence({"algo_id": first["id"]}, score=0.5, valid=True, provenance_ref="fixture")
    bank.prune("algo", first["id"], "A3_score_elimination")
    old_path = bank.hypothesis_path("algo", first["id"])
    old = old_path.read_bytes()
    second = register_candidate(state, slot="algo", artifact_id="algo.ppo.v1", spec=spec)
    assert second["id"] != first["id"]
    assert old_path.read_bytes() == old
    current = json.loads(bank.hypothesis_path("algo", second["id"]).read_text())
    assert current["status"] == "active"
    assert current["evidence"]["n_trials"] == 0


def test_a3_static_exploration_catalogue_does_not_regenerate_eliminated_gene(tmp_path, monkeypatch):
    from autorl import exploration_profiles, v2_runtime
    from autorl.hypothesis_bank import HypothesisBank
    state = state_for(tmp_path)
    HypothesisBank(tmp_path).spawn(slot="exploration", hyp_id="old", status="pruned")
    monkeypatch.setattr(exploration_profiles, "exploration_candidate_specs", lambda s: [{"id": "old", "spec": {}}])
    monkeypatch.setattr(v2_runtime, "register_candidate", forbidden)
    assert exploration_profiles.ensure_exploration_candidates(state) == []


def test_a3_reporting_champion_change_does_not_archive_live_survivor(tmp_path):
    from autorl.hypothesis_bank import HypothesisBank
    state_for(tmp_path)
    bank = HypothesisBank(tmp_path)
    bank.spawn(slot="algo", hyp_id="previous", status="champion")
    bank.spawn(slot="algo", hyp_id="current")
    bank.promote("algo", "current")
    assert json.loads(bank.hypothesis_path("algo", "previous").read_text())["status"] == "active"


def test_a3_stale_manifest_cannot_dispatch_eliminated_gene(tmp_path):
    from autorl.hypothesis_bank import HypothesisBank
    from autorl.breadth_portfolio import assign_genome_for_trial
    state = state_for(tmp_path)
    old = genome("old", reward="eliminated")
    HypothesisBank(tmp_path).spawn(slot="reward", hyp_id="eliminated", status="pruned")
    state.pipeline_memory["last_breadth_portfolio_manifest"] = {
        "enabled": True, "iteration": 0, "genomes": [old], "trial_schedule": ["old"]}
    with pytest.raises(RuntimeError, match="A3_RANDOM_BANK_EXHAUSTED"):
        assign_genome_for_trial(state, 0)


def test_a3_allocator_does_not_call_family_coverage_selector(tmp_path, monkeypatch):
    from autorl import v2_runtime as runtime
    state = state_for(tmp_path)
    state.pipeline_config["anytime_scheduler"] = {"rungs": [{"tier": 0, "name": "probe", "steps": 50, "seeds": 1, "trials": 2}]}
    monkeypatch.setattr(runtime, "_select_for_slot", forbidden)
    monkeypatch.setattr(runtime, "_select_interface_pair", forbidden)
    monkeypatch.setattr(runtime, "_fair_horizon_min_tier", lambda *a: 0)
    monkeypatch.setattr(runtime, "_candidate_rows", lambda run_dir, slot: [
        {"id": slot + ".a", "tier": 0}, {"id": slot + ".b", "tier": 0}])
    selected = runtime.allocate_next_stack(
        state, reason="A3 fixture", active_axis="interface", allowed_slots=["obs_schema", "reward", "algo"])
    assert all(selected[slot + "_id"] in {slot + ".a", slot + ".b"}
               for slot in ["obs_schema", "reward", "algo"])


def test_a3_planner_keeps_diagnosis_but_cannot_rebalance_family_debt(tmp_path, monkeypatch):
    from autorl import hypothesis_memory as memory
    state_for(tmp_path)
    graph = {"hypotheses": {
        "hyp.breadth.reward.under_executed_family": {
            "hypothesis_id": "coverage", "confidence": 0, "status": "supported",
            "next_best_test": {"kind": "breadth_rebalance", "changed_axis": "reward", "expected_information_gain": 100}},
        "hyp.reward.alignment": {"hypothesis_id": "diagnosis", "confidence": 0.3, "status": "live",
            "next_best_test": {"kind": "reward_intervention", "changed_axis": "reward"}},
    }}
    monkeypatch.setattr(memory, "update_graph_from_alignment", lambda **kw: graph)
    monkeypatch.setattr(memory, "project_scientific_ledger", lambda path: graph)
    plan = memory.update_and_select_next_experiment(run_dir=tmp_path, alignment={})
    assert plan["hypothesis_id"] == "diagnosis"
    assert "hyp.breadth.reward.under_executed_family" in graph["hypotheses"]


def test_a3_asha_completes_random_schedule_without_family_protection(tmp_path):
    from autorl.breadth_portfolio import write_asha_lcb_audit
    state = state_for(tmp_path)
    state.pipeline_config.pop("architecture_version")
    state.pipeline_memory.pop("trusted_stage_diagnostic_context")
    state.pipeline_config["breadth_portfolio"] = {"lcb_min_samples": 1}
    candidates = [genome(f"g{i}") for i in range(6)]
    candidates[-1]["protected_incumbent"] = True
    state.pipeline_memory["last_breadth_portfolio_manifest"] = {
        "enabled": True, "iteration": 1, "genomes": candidates,
        "trial_schedule": [f"g{i}" for i in range(6)],
        "execution_plan": {"per_genome_min_rung_trials": 1},
        "asha": {"rung": {"tier": 2, "trials": 6}},
    }
    statuses = {i: {"trial_id": i, "genome_id": f"g{i}", "active_stack": candidates[i]["stack"],
                    "valid_scores_used_for_iqm": [0.0], "objective_eval_sources": ["held_out_omr"],
                    "final_commit_eligible": True, "scientific_valid": True} for i in range(6)}
    state.pipeline_memory["hpo_trial_stats"] = [
        {"pipeline_iteration": 1, "trial_id": i, "training_reward_mean": 10.0}
        for i in range(6)]
    partial = write_asha_lcb_audit(state, {0: statuses[0]})
    assert all(row["decision"] == "hold" for row in partial["decisions"])
    audit = write_asha_lcb_audit(state, statuses)
    assert set(audit["reward_omr_antialigned_genomes"]) == {f"g{i}" for i in range(6)}
    assert audit["winner_genome_id"] == "g0"
    assert audit["deep_survivor_cohort"]["survivor_genome_ids"] == ["g0", "g1"]
    assert {row["genome_id"] for row in audit["decisions"] if row["decision"] == "prune_genome"} == {"g2", "g3", "g4", "g5"}


def test_a3_single_survivor_has_current_manifest_and_survives_post_m5(tmp_path, monkeypatch):
    """Regress the real Door A3 iter3 failure after its bank shrank to one."""
    from autorl import breadth_portfolio as breadth
    from autorl.core_ablation import finish_random_bank
    from autorl.hypothesis_bank import HypothesisBank

    state = state_for(tmp_path)
    state.pipeline_iteration = 3
    state.pipeline_memory.clear()
    state.pipeline_config.pop("architecture_version")
    state.pipeline_config["breadth_portfolio"] = {"lcb_min_samples": 1}
    rung = {"tier": 3, "name": "bounded_1000000", "steps": 1_000_000, "seeds": 3, "trials": 2}
    state.pipeline_config["anytime_scheduler"] = {"rungs": [rung]}
    survivor = genome("ordinary.survivor")
    bank = HypothesisBank(tmp_path)
    for slot in ("algo", "obs_schema", "reward", "exploration"):
        bank.spawn(slot=slot, hyp_id=survivor["stack"][slot + "_id"])
    monkeypatch.setattr(breadth, "build_candidate_genomes", lambda s: {
        "active_stack": survivor["stack"], "genomes": [survivor]})
    monkeypatch.setattr(breadth, "_resource_probe", lambda *a, **k: {"available_parallel_slots": 1})
    monkeypatch.setattr(breadth, "_current_rung", lambda s: rung)
    manifest = breadth.prepare_breadth_portfolio(state)
    assert manifest["enabled"] is True
    assert manifest["iteration"] == 3
    assert manifest["population_size"] == 1
    assert manifest["trial_schedule"] == ["ordinary.survivor"] * 2
    assert manifest["execution_plan"]["minimum_population_trials"] == 0
    assert manifest["asha"]["rung"]["steps"] == 1_000_000
    statuses = {i: {"trial_id": i, "genome_id": survivor["genome_id"],
                    "active_stack": survivor["stack"], "valid_scores_used_for_iqm": [0.0] * 3,
                    "objective_eval_sources": ["held_out_omr"] * 3,
                    "final_commit_eligible": True, "scientific_valid": True} for i in range(2)}
    audit = breadth.write_asha_lcb_audit(state, statuses)
    assert audit["random_bank_execution_population"]["manifest_iteration"] == 3
    # Audit refresh or another prepare cannot erase or substitute the population
    # that this completed M5 transaction must eliminate.
    state.pipeline_memory.pop("last_breadth_portfolio_manifest")
    finish_random_bank(state)
    assert state.pipeline_memory["ablation_random_bank_elimination"]["removed_genes"] == []
    assert state.v2_active_stack == survivor["stack"]


def _a3_elimination_fixture(tmp_path):
    from autorl.core_ablation import random_bank_execution_population
    from autorl.hypothesis_bank import HypothesisBank
    state = state_for(tmp_path)
    candidates = [genome("winner"), genome("loser")]
    bank = HypothesisBank(tmp_path)
    for row in candidates:
        for slot in ("algo", "obs_schema", "reward", "exploration"):
            bank.spawn(slot=slot, hyp_id=row["stack"][slot + "_id"])
    manifest = {"iteration": 1, "genomes": candidates}
    statuses = {i: {"genome_id": row["genome_id"], "active_stack": row["stack"],
                    "valid_scores_used_for_iqm": [float(1 - i)]} for i, row in enumerate(candidates)}
    population = random_bank_execution_population(state, manifest, statuses)
    state.pipeline_memory["last_breadth_portfolio_asha"] = {
        "iteration": 1, "rung": {"tier": 1},
        "deep_survivor_cohort": {"survivor_genome_ids": ["winner"]},
        "random_bank_execution_population": population}
    return state, manifest, statuses, bank


@pytest.mark.parametrize("fault,error", [
    ("missing_receipt", "A3_EXECUTION_POPULATION_RECEIPT_MISSING_OR_STALE"),
    ("stale_receipt", "A3_EXECUTION_POPULATION_RECEIPT_MISSING_OR_STALE"),
    ("one_missing_survivor", "A3_SURVIVOR_ARTIFACTS_MISSING"),
    ("unexecuted_survivor", "A3_SURVIVOR_EXECUTION_EVIDENCE_MISSING"),
    ("pruned_survivor", "A3_SURVIVOR_GENE_ALREADY_ELIMINATED"),
    ("missing_gene", "A3_SURVIVOR_GENE_ARTIFACT_MISSING"),
])
def test_a3_elimination_fails_before_mutation_on_invalid_identity(tmp_path, fault, error):
    from autorl.core_ablation import finish_random_bank
    state, _, _, bank = _a3_elimination_fixture(tmp_path)
    audit = state.pipeline_memory["last_breadth_portfolio_asha"]
    if fault == "missing_receipt":
        audit.pop("random_bank_execution_population")
    elif fault == "stale_receipt":
        audit["random_bank_execution_population"]["iteration"] = 0
    elif fault == "one_missing_survivor":
        audit["deep_survivor_cohort"]["survivor_genome_ids"].append("missing")
    elif fault == "unexecuted_survivor":
        audit["random_bank_execution_population"]["executed_genome_ids"] = []
    elif fault == "pruned_survivor":
        bank.prune("reward", "winner", "fixture_terminal_state")
    elif fault == "missing_gene":
        bank.hypothesis_path("reward", "winner").unlink()
    before = {str(p): p.read_bytes() for p in (tmp_path / "hypotheses").rglob("*.json")}
    with pytest.raises(RuntimeError, match=error):
        finish_random_bank(state)
    assert before == {str(p): p.read_bytes() for p in (tmp_path / "hypotheses").rglob("*.json")}
    assert "ablation_random_bank_elimination" not in state.pipeline_memory


def test_a3_execution_receipt_rejects_stale_manifest_identity(tmp_path):
    from autorl.core_ablation import random_bank_execution_population
    state, manifest, statuses, _ = _a3_elimination_fixture(tmp_path)
    manifest["genomes"][0]["stack"] = dict(manifest["genomes"][0]["stack"], reward_id="unexecuted")
    with pytest.raises(RuntimeError, match="A3_EXECUTED_GENOME_IDENTITY_MISMATCH"):
        random_bank_execution_population(state, manifest, statuses)


def test_a3_current_survivor_elimination_ignores_unrelated_later_manifest(tmp_path):
    from autorl.core_ablation import finish_random_bank
    state, manifest, _, bank = _a3_elimination_fixture(tmp_path)
    state.pipeline_memory["last_breadth_portfolio_manifest"] = {
        "iteration": 2, "genomes": [genome("unrelated")], "enabled": True}
    finish_random_bank(state)
    assert state.v2_active_stack == manifest["genomes"][0]["stack"]
    assert json.loads(bank.hypothesis_path("reward", "loser").read_text())["status"] == "pruned"


==> anc/FARL/tests/test_core_ablation_adoption.py <==
from __future__ import annotations

import json
from pathlib import Path

import pytest

from evaluation.experiments import core_ablation_recover as deployment


def setup_batch(tmp_path, monkeypatch, *, running=True, status="searching", formal=False):
    proc = tmp_path / "proc"
    proc.mkdir()
    monkeypatch.setattr(deployment, "PROC_ROOT", proc)
    path = tmp_path / "batch.json"
    old_release = tmp_path / "source_release"
    entry = old_release / "evaluation/experiments/core_ablation_recover.py"
    destination = tmp_path / "ant/A1"
    destination.mkdir(parents=True)
    receipt = {"pid": 77, "job": "ant/A1", "gpu": "3", "workers": 2,
               "status": status, "source_release": str(old_release)}
    if formal:
        receipt["final_validation"] = {"status": "formal"}
    (destination / "launch.json").write_text(json.dumps(receipt))
    command = ["/usr/bin/python", "-u", str(entry), "--run-job", "0", "--manifest", str(path)]
    if running:
        pid_dir = proc / "77"
        pid_dir.mkdir()
        (pid_dir / "stat").write_text("77 (python worker) S 1 2 3 4")
        (pid_dir / "cmdline").write_bytes(b"\0".join(s.encode() for s in command) + b"\0")
    manifest = {"release": str(tmp_path / "source_release2"), "workspace": str(tmp_path),
                "jobs": [{"task": "ant", "arm": "A1", "gpu": "3", "workers": 2,
                          "destination": str(destination), "status": "queued", "depends_on": []}]}
    path.write_text(json.dumps(manifest))
    return manifest, path, receipt, command


def test_live_previous_release_is_adopted_without_restart(tmp_path, monkeypatch):
    manifest, path, _, _ = setup_batch(tmp_path, monkeypatch)
    handles = deployment._adopt_existing_jobs(manifest, path)
    assert set(handles) == {0}
    assert handles[0].pid == 77 and handles[0].poll() is None
    assert manifest["jobs"][0]["status"] == "running"
    assert manifest["jobs"][0]["adopted_source_release"] != manifest["release"]


@pytest.mark.parametrize("status,formal,expected", [
    ("needs_attention", False, "needs_attention"),
    ("searching", False, "needs_attention"),
    ("finished", False, "needs_attention"),
    ("finished", True, "finished"),
])
def test_dead_existing_launch_is_classified_never_requeued(tmp_path, monkeypatch, status, formal, expected):
    manifest, path, _, _ = setup_batch(tmp_path, monkeypatch, running=False, status=status, formal=formal)
    assert deployment._adopt_existing_jobs(manifest, path) == {}
    assert manifest["jobs"][0]["status"] == expected


def test_live_pid_with_different_index_is_not_adopted(tmp_path, monkeypatch):
    manifest, path, _, command = setup_batch(tmp_path, monkeypatch)
    command[command.index("--run-job") + 1] = "1"
    (deployment.PROC_ROOT / "77/cmdline").write_bytes(b"\0".join(s.encode() for s in command))
    with pytest.raises(RuntimeError, match="does not match worker command"):
        deployment._adopt_existing_jobs(manifest, path)


def test_archived_dead_attempt_is_the_only_requeued_case(tmp_path, monkeypatch):
    manifest, path, _, _ = setup_batch(tmp_path, monkeypatch, running=False)
    launch = Path(manifest["jobs"][0]["destination"]) / "launch.json"
    launch.rename(launch.with_name("archived_launch.json"))
    assert deployment._adopt_existing_jobs(manifest, path) == {}
    assert manifest["jobs"][0]["status"] == "queued"


def test_unreceipted_live_worker_cannot_be_duplicated(tmp_path, monkeypatch):
    manifest, path, _, _ = setup_batch(tmp_path, monkeypatch)
    (Path(manifest["jobs"][0]["destination"]) / "launch.json").unlink()
    with pytest.raises(RuntimeError, match="refusing duplicate"):
        deployment._adopt_existing_jobs(manifest, path)


def test_adopted_handle_requires_formal_terminal_receipt_after_process_exits(tmp_path, monkeypatch):
    manifest, path, receipt, _ = setup_batch(tmp_path, monkeypatch)
    handle = deployment._adopt_existing_jobs(manifest, path)[0]
    (deployment.PROC_ROOT / "77/stat").write_text("77 (python) Z 1 2 3")
    receipt.update(status="finished", final_validation={"status": "formal"}, search_error="ConnectionError")
    (Path(manifest["jobs"][0]["destination"]) / "launch.json").write_text(json.dumps(receipt))
    assert handle.poll() == 1


def test_supervisor_does_not_spawn_an_adopted_live_job(tmp_path, monkeypatch):
    _, path, _, _ = setup_batch(tmp_path, monkeypatch)
    monkeypatch.setattr(deployment.subprocess, "Popen", lambda *a, **kw: pytest.fail("Duplicate child spawned"))
    class OneInspectionComplete(Exception):
        pass
    monkeypatch.setattr(deployment.time, "sleep", lambda seconds: (_ for _ in ()).throw(OneInspectionComplete()))
    with pytest.raises(OneInspectionComplete):
        deployment.supervise(path, adopt_existing=True)
    live = json.loads((tmp_path / "live_status.json").read_text())
    assert live["jobs"][0]["pid"] == 77 and live["jobs"][0]["status"] == "running"


==> anc/FARL/tests/test_core_ablation_basic_diagnosis_robustness.py <==
"""A2 repairs response formatting without inventing evidence or a decision."""
import json
from types import SimpleNamespace

import pytest

from autorl import core_ablation as ablation
from autorl.data_types import PipelineState


def _run(tmp_path, monkeypatch, responses):
    state = PipelineState(run_dir=tmp_path)
    state.pipeline_config = {"core_ablation": {"arm": "A2", "max_steps_per_seed": 300000}}
    state.pipeline_memory = {"scientific_history": "SECRET_MEMORY", "stage_omr_ledger": "SECRET_STAGE"}
    calls = []
    values = iter(responses)
    def call_json(**kwargs):
        calls.append(kwargs)
        reply = next(values)
        if isinstance(reply, Exception):
            raise reply
        return reply
    monkeypatch.setattr(ablation.time, "sleep", lambda seconds: None)
    engine = SimpleNamespace(llm=SimpleNamespace(call_json=call_json))
    stats = {"trial_id": 7, "trial_objective_valid": True,
             "EXTERNAL_objective_scores": [.4], "training_reward_mean": [.2],
             "stage_evidence": "SECRET_EXECUTION", "scientific_memory": "SECRET_HISTORY"}
    return state, engine, stats, calls


@pytest.mark.parametrize("confidence, expected", [
    (None, 0), ([], 0), ([.5], 0), ({"value": .5}, 0), (True, 0),
    (float("nan"), 0), (float("inf"), 0), (float("-inf"), 0),
    ("unknown", 0), ("NaN", 0), ("0.7", .7), (2, 1), (-1, 0), (.5, .5),
])
def test_confidence_metadata_cannot_crash_or_invent_certainty(tmp_path, monkeypatch, confidence, expected):
    state, engine, stats, calls = _run(tmp_path, monkeypatch, [
        {"status": "REWARD_FAULT", "confidence": confidence, "reasoning": "Current score is low."}])
    report = ablation.diagnose_basic(engine, state, stats)
    assert report.status == "REWARD_FAULT"
    assert report.confidence == expected
    assert len(calls) == 1


@pytest.mark.parametrize("evidence, expected", [
    (None, []), ("Score is 0.4", ["Score is 0.4"]),
    ({"current_score": .4}, ['{"current_score": 0.4}']),
    (["Score", {"score": .4}, None], ["Score", '{"score": 0.4}']),
    (12, []), (False, []),
])
def test_supporting_evidence_is_a_list_of_whole_statements(tmp_path, monkeypatch, evidence, expected):
    state, engine, stats, calls = _run(tmp_path, monkeypatch, [
        {"status": "CONTINUE", "confidence": .5, "supporting_evidence": evidence}])
    report = ablation.diagnose_basic(engine, state, stats)
    assert report.supporting_evidence == expected


@pytest.mark.parametrize("malformed", [None, [], "CONTINUE", {}, {"status": []}, {"status": "COMPLETE"}])
def test_invalid_decision_retries_same_private_input_projection(tmp_path, monkeypatch, malformed):
    state, engine, stats, calls = _run(tmp_path, monkeypatch, [
        malformed, {"status": " reward_fault ", "confidence": .4}])
    report = ablation.diagnose_basic(engine, state, stats)
    assert report.status == "REWARD_FAULT"
    assert len(calls) == 2 and calls[0] == calls[1]
    assert "SECRET_" not in json.dumps(calls)
    assert json.loads(calls[0]["user_prompt"])["current_feedback"]["EXTERNAL_objective_scores"] == [.4]


def test_exhausted_bad_responses_never_become_continue_or_complete(tmp_path, monkeypatch):
    state, engine, stats, calls = _run(tmp_path, monkeypatch, [{"status": "COMPLETE"}] * 3)
    with pytest.raises(RuntimeError, match="A2_BASIC_DIAGNOSIS_UNAVAILABLE: attempts=3"):
        ablation.diagnose_basic(engine, state, stats)
    assert state.latest_diagnosis is None
    audit = [json.loads(line) for line in (tmp_path / "core_ablation_basic_diagnosis_attempts.jsonl").read_text().splitlines()]
    assert len(audit) == 3
    assert all(row["outcome"] == "response_unavailable" for row in audit)


def test_temporary_llm_failure_can_recover_without_controller_restart(tmp_path, monkeypatch):
    state, engine, stats, calls = _run(tmp_path, monkeypatch, [
        TimeoutError("connection timed out"), ValueError("malformed JSON"),
        {"status": "OBS_FAULT", "confidence": None}])
    assert ablation.diagnose_basic(engine, state, stats).status == "OBS_FAULT"
    assert len(calls) == 3


def test_permanent_provider_failure_does_not_create_retry_storm(tmp_path, monkeypatch):
    state, engine, stats, calls = _run(tmp_path, monkeypatch, [RuntimeError("authentication failed")])
    with pytest.raises(RuntimeError, match="A2_BASIC_DIAGNOSIS_UNAVAILABLE: attempts=1.*error_kind=auth"):
        ablation.diagnose_basic(engine, state, stats)
    assert len(calls) == 1


@pytest.mark.parametrize("message, kind", [
    ("connection timed out PRIVATE_PROVIDER_BODY", "connection"),
    ("429 rate limit PRIVATE_PROVIDER_BODY", "rate_limit"),
])
def test_exhausted_temporary_failure_exposes_safe_kind_to_supervisor(tmp_path, monkeypatch, message, kind):
    state, engine, stats, calls = _run(tmp_path, monkeypatch, [RuntimeError(message) for _ in range(3)])
    with pytest.raises(RuntimeError) as caught:
        ablation.diagnose_basic(engine, state, stats)
    assert len(calls) == 3
    assert str(caught.value) == (
        "A2_BASIC_DIAGNOSIS_UNAVAILABLE: attempts=3; "
        f"last_error=RuntimeError; error_kind={kind}"
    )
    assert "PRIVATE_PROVIDER_BODY" not in str(caught.value)


def test_invalid_omr_still_uses_execution_fault_without_llm_or_scientific_zero(tmp_path, monkeypatch):
    state, engine, stats, calls = _run(tmp_path, monkeypatch, [])
    stats["trial_objective_valid"] = False
    report = ablation.diagnose_basic(engine, state, stats)
    assert report.status == "OMR_FAULT" and not calls


==> anc/FARL/tests/test_core_ablation_boundaries.py <==
from __future__ import annotations

import copy
import json
from concurrent.futures import ProcessPoolExecutor
from dataclasses import replace
from types import SimpleNamespace

import pytest

from autorl.core_ablation import (arm, assert_fixed_training, basic_packet,
    bounded_steps, budget_exhausted, diagnose_basic, fence_decision,
    proposal_view, reserve_training)
from autorl.data_types import AlgorithmConfig, NetworkArchitecture, PipelineState
from evaluation.experiments.core_ablation_launch import FIRST_BATCH, make_config


def state_for(tmp_path, name="A1", task="doorkey"):
    cfg = make_config(task, name, output_root=tmp_path)["pipeline"]
    state = PipelineState(run_dir=tmp_path)
    state.pipeline_config = cfg
    return state


@pytest.mark.parametrize("task,cap", [("doorkey", 300_000), ("ant", 1_000_000)])
@pytest.mark.parametrize("name", ["A1", "A2", "A3"])
def test_all_configs_have_caps_and_same_nonablated_budget(tmp_path, task, cap, name):
    state = state_for(tmp_path, name, task)
    cfg = state.pipeline_config
    assert max(r["steps"] for r in cfg["anytime_scheduler"]["rungs"]) == cap
    from autorl.v2_runtime import _rung_for_tier
    assert _rung_for_tier(20, cfg["anytime_scheduler"])["steps"] <= cap
    assert bounded_steps(state, 10_000_000) == cap
    assert cfg["hpo"]["budget_refund"]["enabled"] is False
    assert cfg["hpo"]["breadth_process_runner"]["workers_per_gpu"] <= 2


def _reserve_child(cfg, path, seed):
    state = SimpleNamespace(pipeline_config=cfg, run_dir=path)
    try:
        reserve_training(state, 100, trial_id=seed, seed=seed)
        return True
    except RuntimeError:
        return False


def test_parallel_budget_reservation_is_atomic(tmp_path):
    state = state_for(tmp_path)
    state.pipeline_config["core_ablation"]["max_search_training_steps"] = 300
    with ProcessPoolExecutor(max_workers=4) as pool:
        results = list(pool.map(_reserve_child, [state.pipeline_config]*8, [str(tmp_path)]*8, range(8)))
    assert sum(results) == 3
    assert budget_exhausted(state)
    ledger = json.loads((tmp_path / "doorkey/A1/control/budget.json").read_text())
    assert ledger["reserved_steps"] == 300


def test_a1_uses_fixed_hp_and_blocks_execution_escape(tmp_path):
    from autorl.modules.hpo import HPOModule
    state = state_for(tmp_path)
    frozen = state.pipeline_config["core_ablation"]["fixed_stack"]
    algo = AlgorithmConfig(algorithm_name="PPO", actor_network=NetworkArchitecture(hidden_layers=[64, 64]))
    state.v2_active_stack = {"exploration_id": "exploration.entropy_auto.v1"}
    hp = HPOModule(None, {})._sample_hyperparams_for_assignment(
        state=state, trial=None, search_space={"learning_rate": {"low": 1, "high": 2}}, assignment={}, fallback_namespace=None)
    assert hp == frozen["hyperparams"]
    assert_fixed_training(state, algo, hp)
    with pytest.raises(RuntimeError, match="ALGORITHM"):
        assert_fixed_training(state, replace(algo, algorithm_name="SAC"), hp)
    with pytest.raises(RuntimeError, match="HYPERPARAMETER"):
        assert_fixed_training(state, algo, {**hp, "ent_coef": 0.01})
    state.v2_active_stack["exploration_id"] = "exploration.stage_coverage.v1"
    with pytest.raises(RuntimeError, match="EXPLORATION"):
        assert_fixed_training(state, algo, hp)


def test_a1_m3_does_not_call_llm_or_generate_alternatives(tmp_path, monkeypatch):
    from autorl.modules.algorithm_selector import AlgorithmSelectorModule
    state = state_for(tmp_path)
    module = AlgorithmSelectorModule(None, {})
    saved = []
    monkeypatch.setattr(module, "_register_v2_algorithm_candidates", lambda state, pool: saved.extend(pool))
    module.run(state)
    assert len(saved) == 1 and saved[0].algorithm_name == "PPO"
    assert json.loads((tmp_path / "algorithm_config.json").read_text())["default_hyperparams"] == state.algorithm_config.default_hyperparams


def test_a1_controller_fences_secondary_actuators(tmp_path):
    from autorl.joint_search_controller import SearchDecision
    state = state_for(tmp_path)
    decision = SearchDecision(action="INCREASE_FIDELITY", fault="BUDGET_FAULT", fault_family="budget",
        directives=["M5_EXTEND", "M_EXPLORE"], portfolio_lane="canonical_direct", changed_axes=["budget"],
        reason="test", confidence=1, generation_id=0, final_first_light=False)
    fenced = fence_decision(state, decision)
    assert fenced.directives == ["M4"] and fenced.changed_axes == ["reward"]


def test_a2_allowlist_removes_evidence_and_restores_execution_state(tmp_path):
    from autorl.context_memory import build_controller_memory_packet
    from autorl.data_types import GoalSpec
    state = state_for(tmp_path, "A2")
    state.pipeline_memory.update(next_hypothesis_request={"secret": "CANARY"},
        trajectory_evidence_last_report={"evidence": "CANARY"},
        last_stage_evidence_failure_summary={"stage": "CANARY"},
        ablation_basic_feedback={"EXTERNAL_objective_scores": [0.25], "coverage": "CANARY"})
    state.goal_spec = GoalSpec(m2_failure_context={"secret": "CANARY"})
    before = copy.deepcopy(state.pipeline_memory)
    with proposal_view(state):
        assert "CANARY" not in json.dumps(state.pipeline_memory)
        assert state.goal_spec.m2_failure_context == {}
        state.pipeline_memory["new_artifact"] = "kept"
    assert state.pipeline_memory["next_hypothesis_request"] == before["next_hypothesis_request"]
    assert state.pipeline_memory["new_artifact"] == "kept"
    packet = build_controller_memory_packet(state)
    assert "CANARY" not in json.dumps(packet)
    assert packet["current_feedback"]["EXTERNAL_objective_scores"] == [0.25]


def test_a2_diagnostic_and_router_do_not_read_trajectory_or_planner(tmp_path, monkeypatch):
    from autorl import diagnostic_arbitrator as arb
    from autorl.joint_search_controller import decide
    from autorl.modules.diagnostics import DiagnosticsEngine
    state = state_for(tmp_path, "A2")
    def forbidden(*a, **kw):
        raise AssertionError("rich evidence read")
    for name in ("_trajectory_opinion", "_v7_candidate", "_external_opinion"):
        monkeypatch.setattr(arb, name, forbidden)
    calls = []
    class LLM:
        def call_json(self, **kw):
            calls.append(kw)
            return {"status": "REWARD_FAULT", "confidence": 0.7, "reasoning": "basic feedback"}
    engine = DiagnosticsEngine(LLM(), {})
    monkeypatch.setattr(engine, "_compute_features", forbidden)
    report = engine.evaluate(state, {"trial_objective_valid": True, "EXTERNAL_objective_scores": [-2, -1],
                                    "coverage": "CANARY", "stage_learning_dynamics": "CANARY"})
    state.latest_diagnosis = report
    assert "CANARY" not in json.dumps(calls)
    packet = arb.build_unified_diagnostic_packet(state, fallback_fault="HPO_FAULT")
    decision = decide(state, fault=packet["selected_fault"], diagnostic_packet=packet)
    assert decision.directives == ["M4"]
    assert decision.hypothesis_operation["evidence_access"] == "basic_feedback_only"
    assert decision.hypothesis_operation["required_changed_slots"] == ["reward"]
    assert state.pipeline_memory["next_hypothesis_request"]["request_id"] == decision.hypothesis_operation["request_id"]


def test_a2_first_proposal_has_no_fabricated_previous_failure(tmp_path):
    state = state_for(tmp_path, "A2")
    assert not state.controller_feedback
    with proposal_view(state):
        assert not state.controller_feedback
    state.pipeline_memory["ablation_basic_feedback"] = {"EXTERNAL_objective_scores": [0.2]}
    with proposal_view(state):
        assert json.loads(state.controller_feedback)["current_feedback"]["EXTERNAL_objective_scores"] == [0.2]


@pytest.mark.parametrize("fault", ["REWARD_FAULT", "OBS_FAULT", "HPO_FAULT", "ALGO_MISMATCH_FAULT",
                                  "EXPLORATION_COLLAPSE_FAULT", "INSUFFICIENT_BUDGET_FAULT", "CONTINUE", "OMR_FAULT"])
def test_a2_uses_native_routes_with_identical_current_feedback(tmp_path, fault):
    from autorl.data_types import DiagnosticReport
    from autorl.joint_search_controller import decide
    def make(path, ablated):
        path.mkdir()
        state = state_for(path, "A2") if ablated else PipelineState(run_dir=path)
        state.latest_diagnosis = DiagnosticReport(status=fault, confidence=0.8, reasoning="current feedback")
        state.v2_scheduler_decision = {"selected_rung": {"steps": 100_000, "tier": 1}}
        return state
    full = decide(make(tmp_path / "native", False), fault=fault)
    ablated = decide(make(tmp_path / "ablated", True), fault=fault)
    for field in ("action", "directives", "changed_axes", "portfolio_lane", "minimum_fidelity", "selected_fidelity"):
        assert getattr(ablated, field) == getattr(full, field), field


def test_a2_native_arbitrator_keeps_confidence_threshold_and_mechanical_guards(tmp_path):
    from autorl.data_types import DiagnosticReport
    from autorl.diagnostic_arbitrator import build_unified_diagnostic_packet
    state = state_for(tmp_path, "A2")
    state.latest_diagnosis = DiagnosticReport(status="REWARD_FAULT", confidence=0.1)
    packet = build_unified_diagnostic_packet(state, fallback_fault="REWARD_FAULT")
    assert packet["selected_source"] == "insufficient_evidence"
    state.pipeline_memory["last_hpo_omr_status"] = {"all_omr_failed": True}
    packet = build_unified_diagnostic_packet(state, fallback_fault="REWARD_FAULT")
    assert packet["selected_fault"] == "OMR_FAULT"
    assert packet["selected_source"] == "guard"


def test_a2_controller_cannot_read_archived_stage_or_hypothesis_evidence(tmp_path, monkeypatch):
    from autorl.data_types import DiagnosticReport
    from autorl.joint_search_controller import decide
    from autorl import v93_unbounded_omr
    state = state_for(tmp_path, "A2", "ant")
    state.latest_diagnosis = DiagnosticReport(status="OBS_FAULT", confidence=0.8)
    state.pipeline_memory.update(
        trajectory_next_hypothesis_proposal={"selected": True, "lifecycle_state": "proposed", "required_changed_slots": ["reward"], "secret": "CANARY"},
        controller_effect_history=[{"secret": "CANARY"}],
        next_hypothesis_request={"lifecycle_state": "evaluated", "hypothesis_ids": ["CANARY", "old"]},
        v9_joint_search={"generation_id": 2, "decision_history": [{"secret": "CANARY"}]})
    monkeypatch.setattr(v93_unbounded_omr, "generation_exhaustion_evidence",
                        lambda *a, **kw: pytest.fail("A2 read prior scientific outcomes"))
    decision = decide(state, fault="OBS_FAULT")
    assert decision.directives == ["M2B", "GCOS"]
    assert decision.generation_id == 2
    assert "CANARY" not in json.dumps(decision.to_dict())
    assert state.pipeline_memory["controller_effect_history"] == [{"secret": "CANARY"}]
    assert state.pipeline_memory["v9_joint_search"]["decision_history"][0] == {"secret": "CANARY"}


@pytest.mark.parametrize("family", ["public_transition_program", "distance_progress"])
def test_a2_m4_real_prompt_compiler_accepts_large_atom_menu(tmp_path, family):
    from autorl.context_memory import build_m4_working_set, PromptBudgetCompiler
    state = state_for(tmp_path, "A2")
    state.raw_sim_input = {"task_hint": "reach exit", "public_spec": {"observation": "public observation vector"}}
    state.env = SimpleNamespace(observation_space=SimpleNamespace(shape=(27,)),
        _autorl_policy_observation_contract={"encoding": "public vector"})
    atoms = {f"a{i}": {"atom_id": f"a{i}", "source": f"obs[{i}]", "formula": "x" * 900,
                      "pretraining_activation_audit": "CANARY", "semantic_validation_state": "CANARY"} for i in range(46)}
    packet = build_m4_working_set(state=state, goal=SimpleNamespace(primary_goal="reach exit"),
        task_graph={"stage_ledger": "CANARY"}, failure_context={"evidence": "CANARY"},
        allowed_atoms=atoms, source_to_atom={f"obs[{i}]": f"a{i}" for i in range(46)},
        graph_is_v2=True, allowed_families=[family], regularization_contract={}, instruction="Create a valid reward")
    assert isinstance(packet["P1_current_interface"]["allowed_atoms"], list)
    compiled = PromptBudgetCompiler({"target_prompt_tokens": 4_000}).compile(packet, system_prompt="Return JSON", purpose="test.a2.m4")
    assert "CANARY" not in json.dumps(compiled)
    assert packet["P1_current_interface"]["runtime_observation_contract"]["contract"] == {"encoding": "public vector"}
    if family == "public_transition_program":
        assert packet["P0_contracts"]["output_contract"]["format"] == "v9_public_transition_programs_json"
        assert "state.observation" in packet["P1_current_interface"]["reward_program_runtime_inputs"]


def test_a2_current_reward_keeps_code_but_not_embedded_evidence_cards(tmp_path):
    state = state_for(tmp_path, "A2")
    state.v2_active_stack = {"reward_id": "reward.current"}
    root = tmp_path / "stacks/reward"
    root.mkdir(parents=True)
    (root / "reward.current.json").write_text(json.dumps({"spec": {"reward_program": {
        "primitive_compositions": [{"family": "public_transition_program", "source_code": "def compute_reward(s,a,n): return n.observation[0]",
            "pretraining_activation_audit": {"trace": "CANARY"}, "proposal_lineage": {"history": "CANARY"}}]}}}))
    packet = basic_packet(state)
    assert "CANARY" not in json.dumps(packet)
    assert "source_code" in packet["current_candidate"]["reward"]["primitive_compositions"][0]


def test_a2_current_dsl_terms_and_raw_observation_selection_are_complete(tmp_path):
    state = state_for(tmp_path, "A2")
    state.v2_active_stack = {"reward_id": "reward.current", "obs_schema_id": "obs.current"}
    for slot in ("reward", "obs_schema"):
        (tmp_path / "stacks" / slot).mkdir(parents=True)
    (tmp_path / "stacks/reward/reward.current.json").write_text(json.dumps({"spec": {"reward_program": {
        "primitive_compositions": [{"family": "dense_shaping_linear", "weight": 1.0,
            "terms": [{"atom_id": "progress", "formula": "obs[0]-obs[1]", "source": "derived_formula",
                       "weight": 0.5, "activation_audit": "CANARY"}]},
            {"family": "action_l2_penalty", "normalize_by_bounds": True, "reduction": "mean", "weight": 0.2}]}}}))
    (tmp_path / "stacks/obs_schema/obs.current.json").write_text(json.dumps({"spec": {
        "original_dim": 27, "selected_raw_indices": [0, 3, 7], "stage_diagnostics": "CANARY"}}))
    packet = basic_packet(state)["current_candidate"]
    assert packet["obs_schema"] == {"original_dim": 27, "selected_raw_indices": [0, 3, 7]}
    assert packet["reward"]["primitive_compositions"][0]["terms"][0]["formula"] == "obs[0]-obs[1]"
    assert packet["reward"]["primitive_compositions"][1]["normalize_by_bounds"] is True
    assert "CANARY" not in json.dumps(packet)


def test_a2_parallel_feedback_remains_bound_to_its_candidate(tmp_path):
    state = state_for(tmp_path, "A2")
    state.v2_active_stack = {"reward_id": "parent_other_candidate"}
    original = dict(state.v2_active_stack)
    calls = []
    class LLM:
        def call_json(self, **kwargs):
            calls.append(json.loads(kwargs["user_prompt"]))
            return {"status": "CONTINUE", "confidence": 0.5}
    stats = {"active_stack": {"reward_id": "completed_worker_candidate"},
             "EXTERNAL_objective_scores": [0.3], "trial_objective_valid": True,
             "training_reward_curves": [[0.1, 0.2]],
             "training_episode_stats": [{"train_num_episodes": 2, "coverage_analysis": "CANARY"}]}
    diagnose_basic(SimpleNamespace(llm=LLM()), state, stats)
    assert calls[0]["active_stack"] == stats["active_stack"]
    assert state.v2_active_stack == original
    assert basic_packet(state)["active_stack"] == stats["active_stack"]
    assert basic_packet(state)["current_feedback"]["training_reward_curves"] == [[0.1, 0.2]]
    assert "CANARY" not in json.dumps(calls)


def test_a2_mechanical_view_preserves_nested_step_validity_and_current_bank(tmp_path):
    from autorl.core_ablation import controller_view
    from autorl.evidence_validity import scientific_validity_verdict
    state = state_for(tmp_path, "A2")
    original_manifest = {"iteration": 1, "trial_schedule": ["g1"],
        "genomes": [{"genome_id": "g1", "stack": {"reward_id": "r1"}, "family_evidence": "CANARY"}],
        "scientific_comparison": "CANARY"}
    state.pipeline_memory["last_breadth_portfolio_manifest"] = copy.deepcopy(original_manifest)
    state.pipeline_memory["last_trial_omr_status"] = {"1": {"objective_valid": True, "scores": [0.3],
        "seed_provenance": [{"training_budget": {"actual_steps": 5000}, "interface_generation_id": 3,
                             "canonical_interface_hash": "current_hash", "trajectory_summary": "CANARY"}]}}
    with controller_view(state):
        assert "CANARY" not in json.dumps(state.pipeline_memory)
        row = state.pipeline_memory["last_trial_omr_status"]["1"]
        verdict = scientific_validity_verdict(row, require_positive_steps=True, require_objective=True,
            expected_generation_id=3, expected_interface_hash="current_hash", allow_legacy_unspecified=False)
        assert verdict["valid"]
        assert state.pipeline_memory["last_breadth_portfolio_manifest"]["genomes"][0]["stack"] == {"reward_id": "r1"}
    assert state.pipeline_memory["last_breadth_portfolio_manifest"] == original_manifest


def test_a3_score_elimination_has_no_gene_protection(tmp_path):
    from autorl.breadth_portfolio import _select_deep_survivor_cohort
    state = state_for(tmp_path, "A3")
    rows = [{"genome_id": f"g{i}", "completed_min_rung": True, "scores": [float(-i)],
             "lcb": {"commit_score": float(-i)}, "protected_incumbent": i == 5,
             "stage_progress_positive": True, "training_signal_positive": True} for i in range(6)]
    survivors = _select_deep_survivor_cohort(state, rows, executed_rung={"tier": 1})
    assert survivors["survivor_genome_ids"] == ["g0", "g1"]


def test_a3_revive_is_disabled_even_when_called_directly(tmp_path, monkeypatch):
    from autorl.hypothesis_bank import HypothesisBank
    (tmp_path / "core_ablation.json").write_text(json.dumps({"arm": "A3"}))
    bank = HypothesisBank(tmp_path)
    monkeypatch.setattr(bank, "_set_status", lambda *a, **k: pytest.fail("revival reached mutation"))
    assert bank.revive("reward", "old", "test") is None


def test_first_batch_uses_only_owned_cards_with_two_slots_each():
    counts = {}
    for _, _, gpu, workers in FIRST_BATCH:
        counts[gpu] = counts.get(gpu, 0) + workers
    assert counts == {"0": 2, "3": 2, "4": 2}


def test_normal_run_has_no_ablation_behavior(tmp_path):
    state = PipelineState(run_dir=tmp_path)
    assert arm(state) is None
    assert bounded_steps(state, 10_000_000) == 10_000_000
    reserve_training(state, 10_000_000, trial_id=0, seed=0)
    assert not budget_exhausted(state)
    assert not list(tmp_path.iterdir())


def test_parallel_worker_inherits_shared_budget_and_arm(tmp_path):
    from autorl.modules.hpo import _hpo_parallel_state_from_payload
    state = state_for(tmp_path, "A2", "ant")
    worker = _hpo_parallel_state_from_payload({"worker_run_dir": str(tmp_path / "worker"),
        "pipeline_config": state.pipeline_config, "total_timesteps": 1_000_000})
    assert arm(worker) == "A2"
    assert worker.pipeline_config["core_ablation"]["ledger_dir"] == state.pipeline_config["core_ablation"]["ledger_dir"]


def test_a3_finished_bank_drops_loser_genes_and_cannot_pin_them(tmp_path):
    from autorl.core_ablation import finish_random_bank, random_bank_execution_population
    from autorl.breadth_portfolio import _candidate_rows
    state = state_for(tmp_path, "A3")
    root = tmp_path / "hypotheses/reward"
    root.mkdir(parents=True)
    for name in ("good", "bad"):
        (root / f"{name}.json").write_text(json.dumps({"id": name, "slot": "reward", "status": "active"}))
    state.v2_active_stack = {"reward_id": "bad"}
    state.pipeline_memory.update(
        last_breadth_portfolio_asha={"iteration": state.pipeline_iteration, "rung": {"tier": 1},
            "deep_survivor_cohort": {"survivor_genome_ids": ["winner"]}},
        last_breadth_portfolio_manifest={"genomes": [{"genome_id": "winner", "stack": {"reward_id": "good"}},
                                                   {"genome_id": "loser", "stack": {"reward_id": "bad"}}]})
    state.pipeline_memory["last_breadth_portfolio_asha"]["random_bank_execution_population"] = (
        random_bank_execution_population(state, state.pipeline_memory["last_breadth_portfolio_manifest"], {
            0: {"genome_id": "winner", "active_stack": {"reward_id": "good"},
                "valid_scores_used_for_iqm": [0.0]}}))
    finish_random_bank(state)
    assert state.v2_active_stack["reward_id"] == "good"
    assert json.loads((root / "bad.json").read_text())["status"] == "pruned"
    # Even an immutable artifact retained for audit cannot restore that gene.
    artifacts = tmp_path / "stacks/reward"
    artifacts.mkdir(parents=True)
    (artifacts / "bad.json").write_text(json.dumps({"spec": {"program": "old"}}))
    assert "bad" not in [r["id"] for r in _candidate_rows(state, "reward", pinned_artifact_ids=["bad"])]


def test_a3_proposal_override_does_not_leak_to_other_runs(tmp_path):
    from autorl.core_ablation import proposal_boundary, proposal_system_prompt
    class Module:
        @proposal_boundary
        def run(self, state):
            return proposal_system_prompt("original")
    assert "Repeated mechanism families are allowed" in Module().run(state_for(tmp_path, "A3"))
    assert proposal_system_prompt("original") == "original"
    assert Module().run(state_for(tmp_path, "A1")) == "original"


def test_a3_m4_admits_repeated_family_and_source_without_novelty_feedback(tmp_path):
    from autorl.core_ablation import admit_m4_discovery_rows, m4_discovery_context
    repeated = {"reward_family": "same_family", "source_code": "def compute_reward(s,a,n): return 1"}
    variant = {"reward_family": "same_family", "source_code": "def compute_reward(s,a,n): return 2"}
    state = state_for(tmp_path, "A3")
    seen, families = set(), set()
    admit_m4_discovery_rows(state, [repeated], seen, families)
    assert admit_m4_discovery_rows(state, [repeated, variant], seen, families) == [repeated, variant]
    context = m4_discovery_context(state, discovery_round=4, batch_target=12, seen_families={"CANARY"})
    assert "CANARY" not in json.dumps(context)
    assert context["policy"] == "single_independent_random_candidate_batch"
    assert admit_m4_discovery_rows(state_for(tmp_path, "A2"), [repeated], seen, families) == []


def test_a2_stage_evidence_does_not_schedule_an_intervention(tmp_path, monkeypatch):
    from autorl import v92_stage_loop
    state = state_for(tmp_path, "A2")
    monkeypatch.setattr(v92_stage_loop, "current_stage_plan", lambda *a: pytest.fail("A2 read stage plan"))
    schedule, audit = v92_stage_loop.build_stage_wave_schedule(state, [], ["a", "b"])
    assert schedule == ["a", "b"] and audit["active"] is False


def test_a2_m4_keeps_public_interface_but_not_scientific_materials(tmp_path):
    from autorl.context_memory import build_m4_working_set
    state = state_for(tmp_path, "A2")
    state.raw_sim_input = {"task_hint": "reach exit", "public_spec": {"obs": "public"}, "stage_omr_scaffold": "CANARY"}
    packet = build_m4_working_set(state=state, goal=SimpleNamespace(primary_goal="reach exit"),
        task_graph={"stage_ledger": "CANARY"}, failure_context={"evidence": "CANARY"},
        allowed_atoms={}, source_to_atom={}, graph_is_v2=True, allowed_families=["public_transition_program"],
        regularization_contract={}, instruction="Create a valid reward")
    assert "CANARY" not in json.dumps(packet)
    assert packet["P1_current_interface"]["public_task_and_interface_spec"]["public_spec"] == {"obs": "public"}


@pytest.mark.parametrize("identity,obs,action,accepted", [
    ("Ant-v4", (27,), (8,), True),
    ("Ant-v5", (105,), (8,), False),
    ("CartPole-v1", (4,), (), False),
    ("Ant-v4", (105,), (8,), False),
])
def test_ant_launch_rejects_source_or_interface_substitution(identity, obs, action, accepted):
    from evaluation.experiments.exp_p2_mujoco_rawsim_full_auto import validate_ablation_ant_source
    env = SimpleNamespace(unwrapped=SimpleNamespace(spec=SimpleNamespace(id=identity)),
                          observation_space=SimpleNamespace(shape=obs), action_space=SimpleNamespace(shape=action))
    if accepted:
        validate_ablation_ant_source(env)
    else:
        with pytest.raises(RuntimeError, match="ABLATION_SOURCE_MISMATCH"):
            validate_ablation_ant_source(env)


==> anc/FARL/tests/test_core_ablation_boundary_handoff.py <==
"""Release upgrades must wait for the complete scientific execution boundary."""
from __future__ import annotations

import copy
import hashlib
import json
from pathlib import Path

import pytest

from evaluation.experiments import core_ablation_boundary_handoff as handoff


def write(path, value):
    path.parent.mkdir(parents=True, exist_ok=True)
    path.write_text(json.dumps(value))


def fixture(tmp_path):
    destination, run = tmp_path / "ant/A3", tmp_path / "original_search"
    job = {"task": "ant", "arm": "A3", "gpu": "3", "workers": 1,
        "destination": str(destination), "resume_run_dir": None,
        "pipeline_config": str(destination / "pipeline.yaml"), "config_sha256": "unchanged",
        "ledger_dir": str(tmp_path / "control"), "recovery_attempt": 0}
    receipt = {"pid": 999999, "job": "ant/A3", "status": "needs_attention",
        "source_release": str(tmp_path / "old_release"), "run_dir": str(run)}
    manifest = {"release": str(tmp_path / "new_release"),
        "allowed_previous_releases": [str(tmp_path / "old_release")],
        "batch_start": 1000., "search_dispatch_deadline": 2000., "batch_deadline": 3000.}
    write(destination / "launch.json", receipt)
    (destination / "pipeline.yaml").write_text("unchanged source config")
    write(run / "pipeline_memory.json", {"last_hpo_omr_status": {"controller_iter": 2},
        "best_so_far": {"saved_at_iter": 2}, "all_previous_science": "retained"})
    write(run / "budget_usage.json", {"actual_steps": 9100000, "iters_completed": 2})
    write(run / "breadth_portfolio/portfolio_manifest_iter2.json", {"iteration": 2, "enabled": True})
    write(run / "breadth_portfolio/process_runner_manifest.json", {"iteration": 2, "n_trials_requested": 1})
    worker = run / "breadth_portfolio/workers/iter2_trial0_genome.test"
    write(worker / "worker_result.json", {"status": "completed", "trial_id": 0, "genome_id": "genome.test",
        "seed_ids": [0, 1, 2], "scores": [0., 0., 0.], "metrics_list": [
            {"objective_valid": True, "requested_steps": 1000000, "actual_steps": 1000000}] * 3})
    write(run / "REQUEST_BOUNDARY_STOP", {"kind": "source_release_upgrade", "target_release": manifest["release"]})
    write(run / "BOUNDARY_STOP_ACK.json", {"complete": True, "controller_iteration": 2,
        "request_sha256": hashlib.sha256((run / "REQUEST_BOUNDARY_STOP").read_bytes()).hexdigest()})
    write(run / "search_termination.json", {"termination_reason": "boundary_stop_requested",
        "controller_iteration": 2, "at_completed_boundary": True})
    return job, receipt, manifest, run, worker


@pytest.mark.parametrize("now,phase", [(1500., "search"), (2000., "validation"), (2999., "validation")])
def test_complete_boundary_can_handoff_without_mutating_science_or_clocks(tmp_path, now, phase):
    job, receipt, manifest, run, _ = fixture(tmp_path)
    original_job, original_manifest = copy.deepcopy(job), copy.deepcopy(manifest)
    originals = {p: p.read_bytes() for p in tmp_path.rglob("*") if p.is_file()}
    new = handoff.prepare_handoff(job, receipt, manifest, now)
    assert new["recovery_phase"] == phase and new["recovery_attempt"] == 1
    assert new["resume_run_dir"] == str(run)
    assert new["status"] == "waiting_for_resource"
    assert new["superseded_launch"] == str(Path(new["boundary_handoff_archive"]) / "launch.json")
    assert Path(new["boundary_handoff_archive"]).name == "boundary_001"
    for key in ("destination", "gpu", "workers", "pipeline_config", "config_sha256", "ledger_dir"):
        assert new[key] == job[key]
    for name in ("launch.json", "REQUEST_BOUNDARY_STOP", "BOUNDARY_STOP_ACK.json"):
        source = Path(job["destination"]) / name if name == "launch.json" else run / name
        assert (Path(new["boundary_handoff_archive"]) / name).read_bytes() == originals[source]
    assert all(p.read_bytes() == value for p, value in originals.items())
    assert manifest == original_manifest and job == original_job


@pytest.mark.parametrize("change", ["hash", "incomplete", "ack_iteration", "termination_iteration",
    "reason", "request_kind", "release", "pending", "partial", "newer_wave", "unregistered_release"])
def test_invalid_or_partial_boundary_cannot_be_archived_or_launched(tmp_path, change):
    job, receipt, manifest, run, worker = fixture(tmp_path)
    request, ack, termination = (json.loads((run / name).read_text()) for name in (
        "REQUEST_BOUNDARY_STOP", "BOUNDARY_STOP_ACK.json", "search_termination.json"))
    if change == "hash":
        ack["request_sha256"] = "invalid"
    elif change == "incomplete":
        ack["complete"] = False
    elif change == "ack_iteration":
        ack["controller_iteration"] = 1
    elif change == "termination_iteration":
        termination["controller_iteration"] = 1
    elif change == "reason":
        termination["termination_reason"] = "infra_failure"
    elif change == "request_kind":
        request["kind"] = "arbitrary_pause"
    elif change == "release":
        request["target_release"] = str(tmp_path / "other_release")
    elif change == "pending":
        write(run / "breadth_portfolio/process_runner_manifest.json", {"iteration": 2, "n_trials_requested": 2})
    elif change == "partial":
        (worker / "worker_result.json").unlink()
    elif change == "newer_wave":
        (worker.parent / "iter3_trial0_genome.next").mkdir()
    elif change == "unregistered_release":
        manifest["allowed_previous_releases"] = []
    write(run / "REQUEST_BOUNDARY_STOP", request)
    write(run / "BOUNDARY_STOP_ACK.json", ack)
    write(run / "search_termination.json", termination)
    with pytest.raises(RuntimeError):
        handoff.prepare_handoff(job, receipt, manifest, 1500.)
    assert not (Path(job["destination"]) / "launch_attempts").exists()


@pytest.mark.parametrize("change,now", [({"cold_start": True}, 1500.), ({"arm": "A2"}, 1500.),
    ({}, 3000.), ({}, float("nan")), ({"recovery_attempt": True}, 1500.)])
def test_a2_cold_state_and_invalid_time_or_attempt_are_rejected(tmp_path, change, now):
    job, receipt, manifest, _, _ = fixture(tmp_path)
    job.update(change)
    with pytest.raises(RuntimeError):
        handoff.prepare_handoff(job, receipt, manifest, now)
    assert not (Path(job["destination"]) / "launch_attempts").exists()


def test_identical_archive_is_idempotent_after_interrupted_manifest_transaction(tmp_path):
    job, receipt, manifest, _, _ = fixture(tmp_path)
    first = handoff.prepare_handoff(job, receipt, manifest, 1500.)
    archive = Path(first["boundary_handoff_archive"])
    before = {p: p.read_bytes() for p in archive.iterdir()}
    second = handoff.prepare_handoff(job, receipt, manifest, 1510.)
    assert first == second
    assert {p: p.read_bytes() for p in archive.iterdir()} == before
    # A preparation interrupted after writing only one file is repairable.
    (archive / "BOUNDARY_STOP_ACK.json").unlink()
    assert handoff.prepare_handoff(job, receipt, manifest, 1510.) == first
    assert {p: p.read_bytes() for p in archive.iterdir()} == before


def test_existing_conflicting_archive_is_never_overwritten(tmp_path):
    job, receipt, manifest, _, _ = fixture(tmp_path)
    archive = Path(job["destination"]) / "launch_attempts/boundary_001"
    write(archive / "launch.json", {"pid": "different experiment"})
    original = (archive / "launch.json").read_bytes()
    with pytest.raises(RuntimeError, match="archive differs"):
        handoff.prepare_handoff(job, receipt, manifest, 1500.)
    assert (archive / "launch.json").read_bytes() == original
    assert not (archive / "REQUEST_BOUNDARY_STOP").exists()


==> anc/FARL/tests/test_core_ablation_censored_source.py <==
import copy
import json

import pytest

from evaluation.experiments.core_ablation_validation import _search_seed_evidence, select_source


def censored_source(tmp_path):
    worker = tmp_path / "breadth_portfolio/workers/iter2_trial3_genome.example"
    model, provenance = worker / "models/seed0.zip", worker / "provenance/seed0.json"
    for path in (model, provenance):
        path.parent.mkdir(parents=True, exist_ok=True)
        path.write_text("unused")
    valid = {"objective_valid": True, "final_commit_eligible": True, "requested_steps": 300000,
             "actual_steps": 300000, "model_path": str(model), "provenance_path": str(provenance)}
    stopped = {"objective_valid": False, "actual_steps": 0, "requested_steps": 300000,
               "training_failure": {"type": "RuntimeError", "message": "ABLATION_SEARCH_BUDGET_EXHAUSTED", "stage": "train_or_evaluate"}}
    unstarted = {"actual_steps": 0, "requested_steps": 0,
                 "training_failure": {"type": "WallClockBudgetExhausted", "message": "wall-clock budget exhausted before seed start", "stage": "pre_train"}}
    result = {"status": "completed", "trial_id": 3, "genome_id": "genome.example",
              "scores": [.4, float("-inf"), float("-inf")], "seed_ids": [0, 1, 2],
              "metrics_list": [valid, stopped, unstarted], "active_stack": {"reward_id": "reward.selected"},
              "hyperparams": {"learning_rate": .0003}, "interface_generation_receipt": {"valid": True}}
    best = {"best_model_path": str(model), "best_provenance_path": str(provenance), "best_trial_id": 3,
            "best_scores": [.4], "best_iqm": .4, "best_stack": result["active_stack"],
            "best_hyperparams": result["hyperparams"], "best_trial_final_commit_eligible": True}
    (worker / "worker_result.json").write_text(json.dumps(result))
    (worker / "active_stack.json").write_text(json.dumps(result["active_stack"]))
    (tmp_path / "best_so_far.json").write_text(json.dumps(best))
    return result, best, worker


def test_native_partial_search_winner_can_be_frozen_without_reselection_or_rewriting(tmp_path):
    result, best, worker = censored_source(tmp_path)
    original = (worker / "worker_result.json").read_bytes()
    chosen = select_source(tmp_path)
    assert chosen["source_scores"] == [.4]
    assert chosen["source_result"] == result
    assert chosen["source_worker"] == str(worker)
    evidence = chosen["selection_receipt"]["search_seed_evidence"]
    assert evidence["valid_completed_search_seeds"] == [0]
    assert len(evidence["unstarted_budget_censored_search_seeds"]) == 2
    assert evidence["final_three_seed_requirement_unchanged"]
    assert not evidence["partial_search_cohort_is_formal_result"]
    assert (worker / "worker_result.json").read_bytes() == original


@pytest.mark.parametrize("violation", ["infrastructure", "partial_learning", "invalid_valid_seed", "imputed_zero", "changed_ranking", "different_checkpoint", "no_valid_seed"])
def test_only_unstarted_budget_censoring_is_accepted(tmp_path, violation):
    result, best, _ = censored_source(tmp_path)
    if violation == "infrastructure":
        result["metrics_list"][1]["training_failure"]["message"] = "CUDA out of memory"
    elif violation == "partial_learning":
        result["metrics_list"][1]["actual_steps"] = 123
    elif violation == "invalid_valid_seed":
        result["metrics_list"][0]["objective_valid"] = False
    elif violation == "imputed_zero":
        result["scores"][1] = 0.
    elif violation == "changed_ranking":
        best["best_iqm"] = .5
    elif violation == "different_checkpoint":
        best["best_model_path"] = str(tmp_path / "other.zip")
    else:
        result["scores"][0] = float("-inf")
        result["metrics_list"][0] = copy.deepcopy(result["metrics_list"][1])
    with pytest.raises(ValueError):
        _search_seed_evidence(result, best)


def test_unstarted_exact_time_dispatch_cutoff_keeps_native_search_winner(tmp_path):
    result, best, worker = censored_source(tmp_path)
    result["metrics_list"][1]["training_failure"]["message"] = "ABLATION_SEARCH_DISPATCH_DEADLINE_REACHED"
    (worker / "worker_result.json").write_text(json.dumps(result))
    chosen = select_source(tmp_path)
    assert chosen["source_scores"] == [.4]
    assert chosen["source_result"] == result
    evidence = chosen["source_seed_evidence"]
    assert evidence["valid_completed_search_seeds"] == [0]
    assert evidence["final_three_seed_requirement_unchanged"] is True
    assert evidence["partial_search_cohort_is_formal_result"] is False


@pytest.mark.parametrize("violation", ["learned_steps", "checkpoint", "provenance", "wrong_stage", "similar_error"])
def test_time_dispatch_cutoff_does_not_admit_partial_learning_or_forged_reason(tmp_path, violation):
    result, best, _ = censored_source(tmp_path)
    metric = result["metrics_list"][1]
    metric["training_failure"]["message"] = "ABLATION_SEARCH_DISPATCH_DEADLINE_REACHED"
    if violation == "learned_steps":
        metric["actual_steps"] = 1
    elif violation == "checkpoint":
        metric["model_path"] = best["best_model_path"]
    elif violation == "provenance":
        metric["provenance_path"] = best["best_provenance_path"]
    elif violation == "wrong_stage":
        metric["training_failure"]["stage"] = "post_train"
    else:
        metric["training_failure"]["message"] += ": connection timeout"
    with pytest.raises(ValueError, match="valid held-out"):
        _search_seed_evidence(result, best)


==> anc/FARL/tests/test_core_ablation_deployment.py <==
from __future__ import annotations

import json
from pathlib import Path
from types import SimpleNamespace

import pytest

from autorl.core_ablation import budget_exhausted, reserve_training
from autorl.data_types import DiagnosticReport, PipelineState
from evaluation.experiments.core_ablation_launch import make_config


def test_search_cannot_spend_final_reservation_and_final_ignores_search_exhaustion(tmp_path):
    cfg = {"core_ablation": {"arm": "A2", "ledger_dir": str(tmp_path / "ledger"),
        "max_steps_per_seed": 100, "max_search_training_steps": 1000,
        "final_validation_reserved_steps": 300, "phase": "search"}}
    state = SimpleNamespace(run_dir=tmp_path, pipeline_config=cfg)
    for seed in range(7):
        reserve_training(state, 100, trial_id=0, seed=seed)
    assert budget_exhausted(state)
    with pytest.raises(RuntimeError, match="SEARCH_BUDGET_EXHAUSTED"):
        reserve_training(state, 100, trial_id=0, seed=7)
    cfg["core_ablation"]["phase"] = "final_validation"
    assert not budget_exhausted(state)
    for seed in (100, 101, 102):
        reserve_training(state, 100, trial_id=0, seed=seed)
    assert budget_exhausted(state)
    with pytest.raises(RuntimeError, match="TOTAL_BUDGET_EXHAUSTED"):
        reserve_training(state, 1, trial_id=0, seed=103)
    with pytest.raises(RuntimeError, match="PER_SEED_BUDGET_VIOLATION"):
        reserve_training(state, 101, trial_id=0, seed=103)
    ledger = json.loads((tmp_path / "ledger/budget.json").read_text())
    assert ledger["reserved_steps"] == 1000
    assert [r["phase"] for r in ledger["reservations"][-3:]] == ["final_validation"] * 3


def test_recovery_restores_original_clock_without_new_deadline(tmp_path, monkeypatch):
    from autorl.pipeline import AutoRLPipeline
    pipeline = object.__new__(AutoRLPipeline)
    pipeline.config = {"wall_clock_budget_hours": 24, "core_ablation": {"wall_clock_start": 1234}}
    state = PipelineState(run_dir=tmp_path)
    monkeypatch.setattr("autorl.pipeline.time.time", lambda: 9999)
    pipeline._init_wall_clock_budget(state)
    assert state.wall_clock_start == 1234
    assert state.wall_clock_budget_seconds == 24 * 3600
    assert state.budget_usage["wall_clock_start"] == 1234


@pytest.mark.parametrize("score", [1.5, -2.])
@pytest.mark.parametrize("diagnosis", [None, "CONTINUE"])
def test_ant_healthy_result_enters_native_continuation(tmp_path, monkeypatch, score, diagnosis):
    from autorl.pipeline import AutoRLPipeline
    import autorl.context_memory as memory
    import autorl.semantic_execution_contract as semantics
    import autorl.v93_unbounded_omr as omr
    pipeline = object.__new__(AutoRLPipeline)
    pipeline.config = make_config("ant", "A1", output_root=tmp_path)["pipeline"]
    state = PipelineState(run_dir=tmp_path)
    state.pipeline_config = pipeline.config
    state.hpo_result = SimpleNamespace(best_iqm=score)
    state.latest_diagnosis = DiagnosticReport(status=diagnosis) if diagnosis else None
    monkeypatch.setattr(pipeline, "_wall_clock_exhausted", lambda state: False)
    monkeypatch.setattr(pipeline, "_run_goal_omr_verifier", lambda state: {})
    monkeypatch.setattr(pipeline, "_run_global_falsifier", lambda state: {})
    monkeypatch.setattr(pipeline, "_run_v5_shadow_diagnosis", lambda state, iteration: None)
    monkeypatch.setattr(pipeline, "_save_controller_history", lambda state: None)
    monkeypatch.setattr(memory, "persist_controller_memory_packet", lambda *a, **kw: {})
    monkeypatch.setattr(semantics, "active_fault", lambda state: {"active": False})
    monkeypatch.setattr(omr, "pending_diagnostic_proposal", lambda state: None)
    calls = []
    def continue_once(state, iteration, reason, min_iqm=None):
        calls.append(iteration)
        return state, False
    monkeypatch.setattr(pipeline, "_continue_hpo_only", continue_once)
    pipeline._controller_loop(state, resume_completed_iteration=True)
    assert calls == [1]


def completed_candidate(tmp_path):
    state = PipelineState(run_dir=tmp_path)
    state.pipeline_config = make_config("ant", "A2", output_root=tmp_path)["pipeline"]
    state.pipeline_iteration = 1
    state.v2_active_stack = {slot: slot + ".current" for slot in
                             ("algo_id", "reward_id", "obs_schema_id", "exploration_id", "omr_id")}
    state.pipeline_memory["last_hpo_omr_status"] = {"best_trial_id": 2, "best_iqm": .5}
    path = tmp_path / "breadth_portfolio/workers/iter1_trial2_genome.current/worker_result.json"
    path.parent.mkdir(parents=True)
    receipt = {"status": "completed", "genome_id": "genome.current", "scores": [.5],
        "hyperparams": {"learning_rate": .001}, "active_stack": state.v2_active_stack,
        "metrics_list": [{"objective_valid": True, "objective_eval_source": "omr_external",
            "requested_steps": 100000, "train_ep_rew_mean": .8, "train_num_episodes": 40,
            "train_ep_len_mean": 60, "stage_activation_evidence": "SECRET_STAGE",
            "coverage_evidence": "SECRET_COVERAGE", "stage_learning_dynamics": "SECRET_TRAJECTORY"}]}
    path.write_text(json.dumps(receipt))
    return state, path


def test_a2_completed_candidate_diagnosis_binds_actual_receipt_and_masks_rich_evidence(tmp_path, monkeypatch):
    from autorl.ablation_execution import diagnose_completed_candidate
    import autorl.core_ablation as ablation
    state, path = completed_candidate(tmp_path)
    state.pipeline_memory["scientific_memory"] = "SECRET_MEMORY"
    calls = []
    def fake_diagnose(engine, state, stats):
        packet = ablation.basic_packet(state, stats)
        calls.append(packet)
        return DiagnosticReport(status="CONTINUE")
    monkeypatch.setattr(ablation, "diagnose_basic", fake_diagnose)
    diagnose_completed_candidate(SimpleNamespace(llm=None), state)
    assert len(calls) == 1 and calls[0]["current_feedback"]["EXTERNAL_objective_scores"] == [.5]
    assert "SECRET" not in json.dumps(calls)
    assert state.pipeline_memory["ablation_wave_diagnosis_binding"]["worker_result"] == str(path)


def test_a2_completed_candidate_mismatch_fails_before_llm(tmp_path, monkeypatch):
    from autorl.ablation_execution import diagnose_completed_candidate
    import autorl.core_ablation as ablation
    state, path = completed_candidate(tmp_path)
    value = json.loads(path.read_text())
    value["active_stack"]["reward_id"] = "reward.different"
    path.write_text(json.dumps(value))
    monkeypatch.setattr(ablation, "diagnose_basic", lambda *a: pytest.fail("Mismatched evidence reached diagnosis"))
    with pytest.raises(RuntimeError, match="RECEIPT_MISMATCH"):
        diagnose_completed_candidate(SimpleNamespace(llm=None), state)


==> anc/FARL/tests/test_core_ablation_door_prompt_boundaries.py <==
"""Door A2 retains full current code/basic feedback within explicit budgets."""
import copy
import json
from types import SimpleNamespace

import pytest

from autorl.context_memory import PromptBudgetCompiler, build_m4_working_set, estimate_tokens
from autorl.core_ablation import basic_packet, budget_exhausted, reserve_training
from autorl.data_types import PipelineState


def _door_state(tmp_path, arm="A2"):
    state = PipelineState(run_dir=tmp_path)
    state.pipeline_config = {"core_ablation": {
        "task": "door", "arm": arm, "max_steps_per_seed": 1_000_000,
        "max_search_training_steps": None, "budget_mode": "wall_clock",
        "ledger_dir": str(tmp_path / "ledger"), "search_dispatch_deadline": 20_000.,
        "batch_deadline": 30_000.,
    }}
    state.manifest = SimpleNamespace(obs_dim=39,
        env_provenance=SimpleNamespace(is_raw_sim_env=True))
    state.task_description = "Open the door using the public observation and action interface."
    state.raw_sim_input = {"env_name": "Door", "task_hint": state.task_description,
        "public_spec": {"observation_shape": [39], "action_shape": [4]},
        "stage_omr_scaffold": "WITHHELD_SCIENTIFIC_CANARY"}
    state.env = SimpleNamespace(observation_space=SimpleNamespace(shape=(39,)))
    return state


def test_door_a2_large_current_program_and_training_curves_are_preserved(tmp_path):
    state = _door_state(tmp_path)
    # Current complete source and three ordinary 100-point training curves
    # reproduce the size pressure that previously failed Ant A2 before its API
    # request.  The candidate must remain executable, not silently excerpted.
    source = "def compute_reward(state, action, next_state):\n" + "".join(
        f"    term_{i} = float(next_state.observation[{i % 39}])\n" for i in range(260)
    ) + "    return term_0, {}\n"
    state.v2_active_stack = {"reward_id": "reward.current", "obs_schema_id": "obs.current"}
    folder = tmp_path / "stacks/reward"
    folder.mkdir(parents=True)
    (folder / "reward.current.json").write_text(json.dumps({"spec": {"reward_program": {
        "primitive_compositions": [{"family": "public_transition_program", "source_code": source,
            "pretraining_activation_audit": "WITHHELD_SCIENTIFIC_CANARY"}]}}}))
    feedback = {"trial_id": 4, "genome_id": "current", "active_stack": state.v2_active_stack,
        "EXTERNAL_objective_scores": [0.8, 0.6, 1.0], "trial_objective_valid": True,
        "training_reward_curves": [[(i + seed) / 7 for i in range(100)] for seed in range(3)],
        "training_execution_stats": [{"actual_steps": 1_000_000, "requested_steps": 1_000_000,
                                      "seed": seed} for seed in range(3)]}
    state.pipeline_memory = {"ablation_basic_feedback": copy.deepcopy(feedback),
        "diagnostic_memory": "WITHHELD_SCIENTIFIC_CANARY",
        "stage_omr_ledger": "WITHHELD_SCIENTIFIC_CANARY"}
    assert estimate_tokens(json.dumps(basic_packet(state))) > 3500
    working = build_m4_working_set(state=state, goal=SimpleNamespace(primary_goal="Open the door"),
        task_graph={"events": "WITHHELD_SCIENTIFIC_CANARY"},
        failure_context={"traces": "WITHHELD_SCIENTIFIC_CANARY"},
        allowed_atoms={}, source_to_atom={}, graph_is_v2=True,
        allowed_families=["public_transition_program"], regularization_contract={}, instruction="Return a valid reward.")
    compiled = PromptBudgetCompiler({"target_prompt_tokens": 30_000,
        "section_token_caps": {"P1_current_interface": 12_000,
                               "P2_current_evidence": 8_000, "P3_incumbent": 12_000}}).compile(
        working, system_prompt="Return JSON.", purpose="test.door.a2.m4")
    packet = compiled["working_set"]
    assert packet["P2_current_evidence"]["current_feedback"] == feedback
    assert packet["P3_incumbent"]["current_candidate"]["reward"]["primitive_compositions"][0]["source_code"] == source
    assert packet["P1_current_interface"]["public_task_and_interface_spec"]["public_spec"] == state.raw_sim_input["public_spec"]
    assert packet["P0_contracts"]["firewall"]["information_firewall_enabled"] is True
    assert packet["P1_current_interface"]["available_info_keys"] == []
    assert "WITHHELD_SCIENTIFIC_CANARY" not in json.dumps(compiled)
    assert state.pipeline_memory["ablation_basic_feedback"] == feedback


@pytest.mark.parametrize("arm", ["A1", "A2", "A3"])
def test_door_all_arms_keep_per_seed_limit_without_cumulative_step_limit(tmp_path, monkeypatch, arm):
    state = _door_state(tmp_path, arm)
    monkeypatch.setattr("autorl.core_ablation.time.time", lambda: 10_000.)
    ledger = tmp_path / "ledger"
    ledger.mkdir()
    (ledger / "budget.json").write_text(json.dumps({"reserved_steps": 900_000_000,
        "reservations": [], "exhausted": True, "search_exhausted": True}))
    assert not budget_exhausted(state)
    reserve_training(state, 1_000_000, trial_id=1, seed=0)
    assert json.loads((ledger / "budget.json").read_text())["reserved_steps"] == 901_000_000
    with pytest.raises(RuntimeError, match="ABLATION_PER_SEED_BUDGET_VIOLATION"):
        reserve_training(state, 1_000_001, trial_id=1, seed=1)
    monkeypatch.setattr("autorl.core_ablation.time.time", lambda: 20_001.)
    assert budget_exhausted(state)
    with pytest.raises(RuntimeError, match="ABLATION_SEARCH_DISPATCH_DEADLINE_REACHED"):
        reserve_training(state, 1_000_000, trial_id=1, seed=2)


==> anc/FARL/tests/test_core_ablation_final_budget.py <==
"""Exercise native budget boundaries without an environment or learner."""
from __future__ import annotations

import ast
import json
import math
from pathlib import Path
from types import SimpleNamespace

import pytest

from autorl.core_ablation import budget_exhausted, reserve_training
from evaluation.experiments import core_ablation_validation as validation


@pytest.mark.parametrize("cap", [300_000, 1_000_000])
def test_native_callback_stops_exactly_at_non_rollout_multiple(cap):
    # Compile the actual nested callback class without entering _train_and_evaluate.
    source = Path(__file__).resolve().parents[1] / "autorl/modules/hpo.py"
    tree = ast.parse(source.read_text())
    callback = next(n for n in ast.walk(tree) if isinstance(n, ast.ClassDef)
                    and n.name == "DiagnosticLoggerCallback")
    class BaseCallback:
        def __init__(self, verbose=0):
            self.locals = {}
    scope = {"BaseCallback": BaseCallback, "time": SimpleNamespace(time=lambda: 1.),
             "self_outer": SimpleNamespace(config={}), "requested_steps": cap,
             "frontier_env": None, "np": SimpleNamespace(isfinite=math.isfinite)}
    exec(compile(ast.Module(body=[callback], type_ignores=[]), str(source), "exec"), scope)
    instance = scope["DiagnosticLoggerCallback"]()
    instance.model = SimpleNamespace(num_timesteps=cap - 1)
    assert cap % 2048 != 0
    assert instance._on_step() is True
    instance.model.num_timesteps = cap
    assert instance._on_step() is False


def test_ant_nine_million_search_leaves_three_complete_final_seeds(tmp_path):
    policy = {"arm": "A1", "phase": "search", "ledger_dir": str(tmp_path),
              "max_steps_per_seed": 1_000_000, "max_search_training_steps": 12_000_000,
              "final_validation_reserved_steps": 3_000_000}
    state = SimpleNamespace(run_dir=tmp_path, pipeline_config={"core_ablation": policy})
    for seed in range(9):
        reserve_training(state, 1_000_000, trial_id=0, seed=seed)
    with pytest.raises(RuntimeError, match="SEARCH_BUDGET_EXHAUSTED"):
        reserve_training(state, 1_000_000, trial_id=1, seed=0)
    policy["phase"] = "final_validation"
    for seed in [100, 101, 102]:
        assert budget_exhausted(state) is False
        reserve_training(state, 1_000_000, trial_id=2, seed=seed)
    assert budget_exhausted(state) is True
    ledger = json.loads((tmp_path / "budget.json").read_text())
    assert ledger["reserved_steps"] == 12_000_000
    assert sum(x["steps"] for x in ledger["reservations"] if x["phase"] == "final_validation") == 3_000_000


@pytest.mark.parametrize("cap", [300_000, 1_000_000])
def test_native_exact_budget_receipt_is_accepted_at_paper_caps(tmp_path, monkeypatch, cap):
    from evaluation.experiments import p2_champion_deep_train as native
    worker = tmp_path / "worker"
    worker.mkdir()
    stack, hyperparams = {"algo_id": "algo.ppo"}, {"n_steps": 2048}
    metric = {"evaluation_provenance": {"training_initialization": {
        "model_parameters": "fresh_seeded", "replay_buffer": "empty"}}}
    result = {"active_stack": stack, "hyperparams": hyperparams,
              "interface_generation_receipt": {"valid": True}, "metrics_list": [metric]}
    (worker / "worker_result.json").write_text(json.dumps(result))
    row = {"final_omr": .5, "objective_valid": True, "final_commit_eligible": True,
           "requested_steps": cap, "actual_steps": cap}
    monkeypatch.setattr(native, "_run_job", lambda job: {"status": "completed", "seed_results": [row]})
    monkeypatch.setattr(validation.time, "time", lambda: 1.)
    prepared = {"seed": 100, "budget_steps": cap, "job_dir": str(tmp_path), "payload": {
        "wall_clock_start": 1., "wall_clock_budget_seconds": 1000., "worker_run_dir": str(worker),
        "active_stack": stack, "hyperparams": hyperparams, "hpo_config": {}}}
    assert validation._run_validation_job(prepared)["status"] == "formal"


==> anc/FARL/tests/test_core_ablation_finalization_recovery.py <==
from __future__ import annotations

import hashlib
import json
from pathlib import Path
from types import SimpleNamespace

import pytest
import yaml

from evaluation.experiments import core_ablation_recover as deploy
from evaluation.experiments import core_ablation_validation as validation


def write(path, value):
    path.parent.mkdir(parents=True, exist_ok=True)
    path.write_text(json.dumps(value))


def setup_batch(tmp_path, monkeypatch):
    proc = tmp_path / "proc"
    proc.mkdir()
    monkeypatch.setattr(deploy, "PROC_ROOT", proc)
    monkeypatch.setattr(deploy.time, "time", lambda: 2000.0)
    release = tmp_path / "source_release_finalization"
    release.mkdir()
    write(release / "source_release.v1.json", {"python_source_sha256": {}})
    monkeypatch.setattr(deploy, "SOURCE_ROOT", release)
    destination = tmp_path / "ant/A1"
    run = destination / "runs/completed_search"
    run.mkdir(parents=True)
    ledger = tmp_path / "original_ledger"
    write(ledger / "budget.json", {"reserved_steps": 700, "reservations": []})
    (ledger / "budget.lock").touch()
    cfg = {"core_ablation": {"arm": "A1", "task": "ant", "wall_clock_start": 1000.0,
            "max_steps_per_seed": 100, "max_search_training_steps": 1000,
            "final_validation_reserved_steps": 300, "ledger_dir": str(ledger)},
           "wall_clock_budget_hours": 48}
    config_path = destination / "pipeline.yaml"
    config_path.write_text(yaml.safe_dump({"pipeline": cfg}))
    job = {"task": "ant", "arm": "A1", "gpu": "3", "workers": 2,
           "destination": str(destination), "pipeline_config": str(config_path),
           "workspace": str(tmp_path), "status": "queued", "depends_on": [],
           "config_sha256": hashlib.sha256(config_path.read_bytes()).hexdigest(), "provider_sha256": {}}
    manifest = {"release": str(release), "release_receipt_sha256": hashlib.sha256(
        (release / "source_release.v1.json").read_bytes()).hexdigest(), "workspace": str(tmp_path), "jobs": [job]}
    path = tmp_path / "batch.json"
    write(path, manifest)
    summary = {"status": "not_verified", "training_started": False,
               "reason": "no_verified_search_winner: FileNotFoundError: best_so_far.json"}
    write(destination / "final_validation/final_validation_summary.json", summary)
    (destination / "final_validation/final_validation_trace.jsonl").write_text('{"event":"not_started"}\n')
    receipt = {"pid": 77, "status": "needs_attention", "job": "ant/A1", "gpu": "3", "workers": 2,
               "source_release": str(tmp_path / "source_release_original"), "run_dir": str(run),
               "started_at": "1970-01-01T00:20:00+00:00", "search_error": None, "final_validation": summary}
    write(destination / "launch.json", receipt)
    champion = {"source_worker": str(run / "worker"), "genome_id": "zero_candidate",
                "selection_receipt": {"source": "native_zero_iteration_winner", "sha256": "immutable"}}
    monkeypatch.setattr(validation, "select_source", lambda source: champion)
    monkeypatch.setattr(deploy, "_set_job_environment", lambda job: None)
    return manifest, path, cfg, receipt


def test_eligible_finalization_precheck_is_read_only(tmp_path, monkeypatch):
    manifest, path, cfg, _ = setup_batch(tmp_path, monkeypatch)
    before = {p: p.read_bytes() for p in tmp_path.rglob("*") if p.is_file()}
    admitted = deploy._finalization_candidate(manifest, 0, path)
    assert admitted["champion"]["genome_id"] == "zero_candidate"
    assert admitted["wall_clock_start"] == 1000.0
    assert admitted["wall_clock_budget_seconds"] == 48 * 3600
    assert {p: p.read_bytes() for p in tmp_path.rglob("*") if p.is_file()} == before


@pytest.mark.parametrize("artifact", ["final_validation_plan.json", "final_validation_progress.json",
                                      "jobs/seed100/result.json", "seed100/final_seed_receipt.json"])
def test_existing_plan_or_seed_refuses_finalization(tmp_path, monkeypatch, artifact):
    manifest, path, _, _ = setup_batch(tmp_path, monkeypatch)
    write(Path(manifest["jobs"][0]["destination"]) / "final_validation" / artifact, {})
    with pytest.raises(ValueError, match="already been planned or produced"):
        deploy._finalization_candidate(manifest, 0, path)


@pytest.mark.parametrize("error", ["ConnectionError: provider failed", "ValueError: broken OMR",
                                   "RuntimeError: ABLATION_SEARCH_BUDGET_EXHAUSTED plus unexpected failure"])
def test_search_infrastructure_error_cannot_enter_final_only_route(tmp_path, monkeypatch, error):
    manifest, path, _, receipt = setup_batch(tmp_path, monkeypatch)
    receipt["search_error"] = error
    write(Path(manifest["jobs"][0]["destination"]) / "launch.json", receipt)
    with pytest.raises(ValueError, match="Search infrastructure failure"):
        deploy._finalization_candidate(manifest, 0, path)


@pytest.mark.parametrize("error", [None, "", "ABLATION_SEARCH_BUDGET_EXHAUSTED",
                                   "RuntimeError: ABLATION_SEARCH_BUDGET_EXHAUSTED"])
def test_only_clean_or_budget_exhausted_search_is_eligible(tmp_path, monkeypatch, error):
    manifest, path, _, receipt = setup_batch(tmp_path, monkeypatch)
    receipt["search_error"] = error
    write(Path(manifest["jobs"][0]["destination"]) / "launch.json", receipt)
    assert deploy._finalization_candidate(manifest, 0, path)["champion"]
    assert deploy._terminal_job_status({**receipt, "status": "finished",
                                       "final_validation": {"status": "formal"}}) == "finished"


@pytest.mark.parametrize("violation", ["alive", "expired", "budget", "previous_final_reservation", "no_candidate"])
def test_original_process_clock_budget_and_candidate_are_required(tmp_path, monkeypatch, violation):
    manifest, path, cfg, receipt = setup_batch(tmp_path, monkeypatch)
    if violation == "alive":
        (deploy.PROC_ROOT / "77").mkdir()
        (deploy.PROC_ROOT / "77/stat").write_text("77 (python) S 1 2 3")
    elif violation == "expired":
        monkeypatch.setattr(deploy.time, "time", lambda: 1_000_000)
    elif violation in {"budget", "previous_final_reservation"}:
        write(Path(cfg["core_ablation"]["ledger_dir"]) / "budget.json", {
            "reserved_steps": 701 if violation == "budget" else 700,
            "reservations": [{"phase": "final_validation"}] if violation == "previous_final_reservation" else []})
    else:
        monkeypatch.setattr(validation, "select_source", lambda source: (_ for _ in ()).throw(ValueError("no candidate")))
    with pytest.raises((ValueError, RuntimeError)):
        deploy._finalization_candidate(manifest, 0, path)
    assert not (Path(manifest["jobs"][0]["destination"]) / "finalization_recovery_once").exists()


def test_final_only_archives_once_reuses_caps_and_never_calls_search(tmp_path, monkeypatch):
    manifest, path, cfg, original = setup_batch(tmp_path, monkeypatch)
    destination = Path(manifest["jobs"][0]["destination"])
    before_budget = (Path(cfg["core_ablation"]["ledger_dir"]) / "budget.json").read_bytes()
    calls = []
    closed = []
    monkeypatch.setattr(deploy, "resume_a1", lambda *a: pytest.fail("Search was restarted"))
    monkeypatch.setattr(deploy, "run_job", lambda *a: pytest.fail("Search was restarted"))
    monkeypatch.setattr(deploy, "_acquire_slots", lambda job: [SimpleNamespace(close=lambda: closed.append(True))])
    def run_final(run, config, out, gpu, workers, **kwargs):
        calls.append((run, config, out, gpu, workers, kwargs))
        assert not (out / "final_validation_summary.json").exists()
        return {"status": "formal", "scores": [0.0, 0.0, 0.0]}
    monkeypatch.setattr(validation, "run_validation", run_final)
    deploy.finalize_job(path, 0)
    assert len(calls) == 1 and closed == [True]
    assert calls[0][1] == cfg and calls[0][3:5] == ("3", 2)
    assert calls[0][-1] == {"wall_clock_start": 1000.0, "wall_clock_budget_seconds": 48 * 3600}
    archive = destination / "finalization_recovery_once"
    assert json.loads((archive / "launch.json").read_text()) == original
    assert (archive / "final_validation/final_validation_summary.json").exists()
    assert (archive / "final_validation/final_validation_trace.jsonl").exists()
    receipt = json.loads((destination / "launch.json").read_text())
    assert receipt["status"] == "finished" and receipt["finalization_only"] is True
    assert receipt["source_release"] == manifest["release"]
    assert receipt["search_source_release"] == original["source_release"]
    assert receipt["run_dir"] == original["run_dir"]
    assert receipt["wall_clock_start"] == 1000.0
    assert (Path(cfg["core_ablation"]["ledger_dir"]) / "budget.json").read_bytes() == before_budget
    with pytest.raises(RuntimeError, match="already attempted"):
        deploy.finalize_job(path, 0)
    assert len(calls) == 1


def test_failed_final_only_attempt_remains_needs_attention_and_is_not_retried(tmp_path, monkeypatch):
    manifest, path, _, _ = setup_batch(tmp_path, monkeypatch)
    monkeypatch.setattr(deploy, "_acquire_slots", lambda job: [])
    monkeypatch.setattr(validation, "run_validation", lambda *a, **k: {"status": "invalid"})
    deploy.finalize_job(path, 0)
    receipt = json.loads((Path(manifest["jobs"][0]["destination"]) / "launch.json").read_text())
    assert receipt["status"] == "needs_attention"
    with pytest.raises(RuntimeError, match="already attempted"):
        deploy._finalization_candidate(manifest, 0, path)


def test_final_only_still_verifies_frozen_config(tmp_path, monkeypatch):
    manifest, path, _, _ = setup_batch(tmp_path, monkeypatch)
    config = Path(manifest["jobs"][0]["pipeline_config"])
    config.write_text(config.read_text() + "\n# changed after review\n")
    with pytest.raises(RuntimeError, match="Frozen job configuration changed"):
        deploy.finalize_job(path, 0)


def install_live_finalizer(manifest, path, pid=88):
    entry = Path(manifest["release"]) / "evaluation/experiments/core_ablation_recover.py"
    command = ["/usr/bin/python", "-u", str(entry), "--finalize-job", "0", "--manifest", str(path)]
    directory = deploy.PROC_ROOT / str(pid)
    directory.mkdir()
    (directory / "stat").write_text(f"{pid} (python finalizer) S 1 2 3")
    (directory / "cmdline").write_bytes(b"\0".join(arg.encode() for arg in command))
    return command


@pytest.mark.parametrize("launch_state", ["absent", "stale", "updated"])
def test_adoption_detects_finalizer_before_or_after_launch_receipt(tmp_path, monkeypatch, launch_state):
    manifest, path, _, receipt = setup_batch(tmp_path, monkeypatch)
    launch = Path(manifest["jobs"][0]["destination"]) / "launch.json"
    command = install_live_finalizer(manifest, path)
    assert deploy._matches_worker_command(command, index=0, manifest_path=path)
    assert not deploy._matches_worker_command(command + ["--run-job", "0"], index=0, manifest_path=path)
    if launch_state == "absent":
        launch.unlink()
    elif launch_state == "updated":
        receipt.update(pid=88, status="validating", source_release=manifest["release"], finalization_only=True)
        write(launch, receipt)
    if launch_state != "updated":
        with pytest.raises(RuntimeError, match="refusing duplicate"):
            deploy._adopt_existing_jobs(manifest, path)
    else:
        handles = deploy._adopt_existing_jobs(manifest, path)
        assert handles[0].pid == 88 and handles[0].poll() is None


def test_guardian_dispatches_validation_only_then_releases_a3_after_formal(tmp_path, monkeypatch):
    from evaluation.experiments import core_ablation_launch
    manifest, path, _, receipt = setup_batch(tmp_path, monkeypatch)
    a3 = {**manifest["jobs"][0], "arm": "A3", "destination": str(tmp_path / "ant/A3"),
          "depends_on": ["ant/A1"]}
    Path(a3["destination"]).mkdir(parents=True)
    manifest["jobs"].append(a3)
    write(path, manifest)
    monkeypatch.setattr(core_ablation_launch, "resource_snapshot", lambda: {})
    monkeypatch.setattr(core_ablation_launch, "check_resources", lambda *a: None)
    commands = []
    def popen(command, **kwargs):
        commands.append(command)
        if "--finalize-job" in command:
            def completed():
                receipt.update(status="finished", final_validation={"status": "formal"})
                write(Path(manifest["jobs"][0]["destination"]) / "launch.json", receipt)
                return 0
            return SimpleNamespace(pid=88, returncode=0, poll=completed)
        return SimpleNamespace(pid=89, returncode=None, poll=lambda: None)
    monkeypatch.setattr(deploy.subprocess, "Popen", popen)
    sleeps = []
    class Inspected(Exception):
        pass
    def sleep(seconds):
        sleeps.append(seconds)
        if len(sleeps) == 2:
            raise Inspected()
    monkeypatch.setattr(deploy.time, "sleep", sleep)
    with pytest.raises(Inspected):
        deploy.supervise(path, adopt_existing=True)
    assert len(commands) == 2
    assert "--finalize-job" in commands[0] and commands[0][commands[0].index("--finalize-job") + 1] == "0"
    assert "--run-job" in commands[1] and commands[1][commands[1].index("--run-job") + 1] == "1"
    live = json.loads((tmp_path / "live_status.json").read_text())
    assert live["jobs"][0]["status"] == "finished" and live["jobs"][1]["status"] == "running"


==> anc/FARL/tests/test_core_ablation_supervision.py <==
"""Operational recovery must preserve the scientific protocol and old evidence."""
from __future__ import annotations

import copy
import hashlib
import json
from pathlib import Path

import pytest

from evaluation.experiments import core_ablation_supervision as supervision
from evaluation.experiments import core_ablation_time_launch as launch


def write(path, value):
    path.parent.mkdir(parents=True, exist_ok=True)
    path.write_text(json.dumps(value))


def setup(tmp_path):
    root = tmp_path / "cold/doorkey/A2"
    destination = root / "attempt_001"
    run = destination / "runs/search"
    cfg = root / "pipeline.yaml"
    cfg.parent.mkdir(parents=True)
    cfg.write_text("pipeline:\n  core_ablation:\n    max_steps_per_seed: 300000\n")
    job = {"task": "doorkey", "arm": "A2", "gpu": "3", "workers": 1,
           "destination": str(destination), "pipeline_config": str(cfg),
           "config_sha256": hashlib.sha256(cfg.read_bytes()).hexdigest(),
           "cold_start": True, "cold_attempt": 1, "cold_restart_root": str(root),
           "resume_run_dir": None, "ledger_dir": str(tmp_path / "ledger")}
    receipt = {"pid": 912345, "status": "needs_attention", "run_dir": str(run),
               "source_release": str(tmp_path / "old_release"),
               "job": "doorkey/A2", "search_error": "RuntimeError: connection reset",
               "search_termination": {"termination_reason": "infra_failure"}}
    manifest = {"release": str(tmp_path / "new_release"),
                "allowed_previous_releases": [str(tmp_path / "old_release")],
                "search_dispatch_deadline": 2000., "batch_deadline": 3000.,
                "batch_start": 1000., "jobs": [job], "destination": str(tmp_path / "batch"),
                "automatic_recovery": {"enabled": True, "max_cold_attempts": 5}}
    write(run / "pipeline_memory.json", {"scientific_history": {"old": True}})
    write(run / "best_so_far.json", {"score": 0.})
    write(run / "seed_results/seed0.json", {"score": 0., "objective_valid": True})
    (run / "llm_calls.jsonl").write_text('{"input_tokens": 123}\n')
    write(destination / "launch.json", receipt)
    write(destination / "core_ablation.json", {"arm": "A2", "seed": 0, "max_steps_per_seed": 300000})
    write(Path(job["ledger_dir"]) / "budget.json", {"reserved_steps": 1230000, "history": ["retained"]})
    return job, receipt, manifest, run


def test_receipt_entry_uses_registered_original_release(tmp_path):
    _, receipt, manifest, _ = setup(tmp_path)
    expected = Path(receipt["source_release"]) / "evaluation/experiments/core_ablation_time_launch.py"
    assert supervision.receipt_entry(receipt, manifest) == expected
    receipt["source_release"] = manifest["release"]
    assert supervision.receipt_entry(receipt, manifest) == (
        Path(manifest["release"]) / "evaluation/experiments/core_ablation_time_launch.py")


def test_unregistered_release_is_rejected_even_if_script_name_matches(tmp_path):
    _, receipt, manifest, _ = setup(tmp_path)
    receipt["source_release"] = str(tmp_path / "foreign_release")
    with pytest.raises(RuntimeError, match="Unregistered"):
        supervision.receipt_entry(receipt, manifest)


def test_discovery_uses_explicit_identity_not_highest_score_or_latest_mtime(tmp_path):
    job, receipt, _, run = setup(tmp_path)
    extra = Path(job["destination"]) / "runs/newest_best"
    write(extra / "best_so_far.json", {"score": 9999})
    assert supervision.discover_run(job, receipt) == run
    receipt.pop("run_dir")
    with pytest.raises(RuntimeError, match="Multiple"):
        supervision.discover_run(job, receipt)
    job["resume_run_dir"] = str(run)
    assert supervision.discover_run(job, receipt) == run


def test_unique_cold_run_can_be_discovered_without_receipt(tmp_path):
    job, receipt, _, run = setup(tmp_path)
    receipt.pop("run_dir")
    assert supervision.discover_run(job, receipt) == run


@pytest.mark.parametrize("score", [0., -3., .01, 1.])
def test_valid_result_never_triggers_retry_regardless_of_score(score):
    summary = {"status": "formal", "scores": [score] * 3, "planned_seeds": [200, 201, 202],
               "valid_seeds": [200, 201, 202], "mean": score}
    assert supervision.retry_kind({"status": "results_validated", "final_validation": summary}) is None
    # A crash after the summary committed but before launch status was updated
    # must not select a fresh cohort or rerun completed evidence.
    assert supervision.retry_kind({"status": "needs_attention", "final_validation": summary}) is None


@pytest.mark.parametrize("error", ["RuntimeError: SOURCE_MISMATCH", "RuntimeError: identity mismatch",
    "RuntimeError: contract violation", "AttributeError: restored dict",
    "ValueError: invalid objective score", "RuntimeError: unauthorized api key",
    "RuntimeError: interface timeout during identity check"])
def test_permanent_or_scientific_integrity_failure_is_not_transient(error):
    assert supervision.retry_kind({"status": "needs_attention", "search_error": error}) is None
    assert supervision.retry_kind({"status": "needs_attention", "validation_error": error}) is None


@pytest.mark.parametrize("error", ["TimeoutError: timed out", "RuntimeError: connection reset",
    "BrokenProcessPool", "RuntimeError: CUDA out of memory", "RuntimeError: HTTP 503"])
def test_explicit_transient_failure_is_retryable(error):
    assert supervision.retry_kind({"status": "needs_attention", "search_error": error}) == "cold_search"
    assert supervision.retry_kind({"status": "needs_attention", "validation_error": error}) == "validation"


def test_unexplained_scientific_validation_failure_does_not_trigger_retry():
    assert supervision.retry_kind({"status": "needs_attention", "validation_error": "nonfinite score"}) is None
    assert supervision.retry_kind({"status": "needs_attention", "final_validation": {
        "status": "invalid", "scores": [0.], "valid_seeds": []}}) is None


def test_dead_parent_without_exception_is_classified_by_inflight_phase():
    assert supervision.retry_kind({"status": "searching"}) == "cold_search"
    assert supervision.retry_kind({"status": "validating"}) == "validation"
    assert supervision.retry_kind({"status": "needs_attention"}) is None


def test_cold_retry_preserves_all_old_bytes_and_shared_protocol(tmp_path):
    job, receipt, manifest, run = setup(tmp_path)
    originals = {p: p.read_bytes() for p in tmp_path.rglob("*") if p.is_file()}
    original_job, original_manifest = copy.deepcopy(job), copy.deepcopy(manifest)
    new = supervision.prepare_cold_retry(job, receipt, manifest, now=1500.)
    target = Path(new["destination"])
    assert target == Path(job["cold_restart_root"]) / "attempt_002"
    assert new["cold_attempt"] == 2 and new["resume_run_dir"] is None
    assert new["previous_failed_run"] == str(run)
    assert not (target / "runs").exists()
    assert not (target / "pipeline_memory.json").exists()
    assert not (target / "seed_results").exists()
    assert not (target / "best_so_far.json").exists()
    for key in ("gpu", "workers", "pipeline_config", "config_sha256", "ledger_dir"):
        assert new[key] == job[key]
    assert new["retry_after"] > 1500.
    assert (target / "core_ablation.json").read_bytes() == originals[Path(job["destination"]) / "core_ablation.json"]
    audit = json.loads((target / "cold_retry.json").read_text())
    assert audit["previous_scientific_state_loaded"] is False
    assert audit["score_used_to_retry"] is False and audit["cumulative_cost_reset"] is False
    assert audit["batch_deadline"] == manifest["batch_deadline"]
    assert all(p.read_bytes() == value for p, value in originals.items())
    assert job == original_job and manifest == original_manifest


@pytest.mark.parametrize("change,now", [({"cold_attempt": 5}, 1500.), ({}, 2000.), ({}, 3001.),
                                      ({"cold_start": False}, 1500.)])
def test_retry_limit_and_original_deadline_are_hard_boundaries(tmp_path, change, now):
    job, receipt, manifest, _ = setup(tmp_path)
    job.update(change)
    before = sorted(str(p) for p in tmp_path.rglob("*"))
    with pytest.raises(RuntimeError):
        supervision.prepare_cold_retry(job, receipt, manifest, now=now)
    assert sorted(str(p) for p in tmp_path.rglob("*")) == before


def test_ambiguous_retry_run_leaves_no_reserved_attempt_directory(tmp_path):
    job, receipt, manifest, _ = setup(tmp_path)
    receipt.pop("run_dir")
    (Path(job["destination"]) / "runs/another").mkdir()
    with pytest.raises(RuntimeError, match="Multiple"):
        supervision.prepare_cold_retry(job, receipt, manifest, now=1500.)
    assert not (Path(job["cold_restart_root"]) / "attempt_002").exists()


def cold_previous_fixture(tmp_path):
    job, receipt, manifest, run = setup(tmp_path)
    job["superseded_destination"] = job["destination"]
    job["destination"] = str(tmp_path / "new_cold_attempt")
    Path(job["destination"]).mkdir()
    # Invalid scientific state would fail immediately if cold admission tried
    # to restore it. The old launch identity is the only required old input.
    (run / "pipeline_memory.json").write_text("not json")
    return job, receipt, manifest, run


@pytest.mark.parametrize("parent_alive,members", [(True, {}), (False, {99: "started"})])
def test_cold_previous_phase_waits_for_parent_and_entire_session(tmp_path, monkeypatch, parent_alive, members):
    job, receipt, _, _ = cold_previous_fixture(tmp_path)
    monkeypatch.setattr(launch, "_process_running", lambda pid: parent_alive)
    monkeypatch.setattr(launch, "_session_members", lambda pid: members)
    assert launch.previous_phase(job)["ready"] is False


def test_cold_admission_does_not_load_old_scientific_state(tmp_path, monkeypatch):
    job, _, _, _ = cold_previous_fixture(tmp_path)
    monkeypatch.setattr(launch, "_process_running", lambda pid: False)
    monkeypatch.setattr(launch, "_session_members", lambda pid: {})
    result = launch.previous_phase(job)
    assert result["ready"] is True and result["run_dir"] is None
    assert result["cold_start"] is True and result["previous_scientific_state_loaded"] is False
    (Path(job["destination"]) / "runs/old_attempt").mkdir(parents=True)
    with pytest.raises(RuntimeError, match="scientific artifacts"):
        launch.previous_phase(job)


def test_mixed_release_adoption_requires_exact_script_manifest_and_index(tmp_path, monkeypatch):
    _, receipt, manifest, _ = setup(tmp_path)
    old = supervision.receipt_entry(receipt, manifest)
    path = tmp_path / "batch.json"
    command = ["python", str(old), "--run-job", "2", "--manifest", str(path)]
    monkeypatch.setattr(launch, "_process_command", lambda pid: command)
    assert launch._our_process(99, path, 2, old)
    assert not launch._our_process(99, path, 3, old)
    assert not launch._our_process(99, tmp_path / "other.json", 2, old)
    assert not launch._our_process(99, path, 2, Path(manifest["release"]) / "evaluation/experiments/core_ablation_time_launch.py")


def test_cold_failure_before_run_creation_remains_search_failure(tmp_path, monkeypatch):
    from evaluation.experiments import exp_p2_games_intent_rawsim as native
    folder = tmp_path / "attempt_001"
    folder.mkdir()
    job = {"task": "doorkey", "arm": "A2", "gpu": "3", "workers": 1,
        "destination": str(folder), "cold_start": True, "cold_attempt": 1,
        "pipeline_config": "pipeline.yaml", "config_sha256": "unchanged",
        "llm_config": "llm.yaml", "ai_coding_config": "ai.yaml"}
    manifest = {"release": str(tmp_path / "release"), "batch_start": 1000.,
        "search_dispatch_deadline": 2000., "batch_deadline": 3000.}
    class Lock:
        closed = False
        def close(self):
            self.closed = True
    lock = Lock()
    monkeypatch.setattr(launch, "_verified_frozen_job", lambda *args: (manifest, job, {}))
    monkeypatch.setattr(launch, "_set_job_environment", lambda job: None)
    monkeypatch.setattr(launch, "previous_phase", lambda job: {"ready": True, "run_dir": None})
    monkeypatch.setattr(launch, "_acquire_slots", lambda job: [lock])
    monkeypatch.setattr(launch.time, "time", lambda: 1500.)
    def failed(*args, **kwargs):
        raise RuntimeError("connection reset before environment construction")
    monkeypatch.setattr(native, "run_task", failed)
    try:
        launch.run_job(tmp_path / "batch.json", 0)
    except RuntimeError:
        pass
    receipt = json.loads((folder / "launch.json").read_text())
    assert receipt["status"] == "needs_attention"
    assert receipt["run_dir"] is None
    assert supervision.retry_kind(receipt) == "cold_search"
    assert not receipt.get("validation_error")
    assert lock.closed


def test_cold_restart_preparation_only_changes_new_a2_destinations(tmp_path, monkeypatch):
    from evaluation.experiments import core_ablation_cold_restart as cold
    base = tmp_path / "old_batch"
    jobs = []
    for task in ("doorkey", "ant"):
        for arm, gpu in (("A1", "0"), ("A2", "3"), ("A3", "4")):
            folder = base / task / arm
            write(folder / "launch.json", {"pid": 12345, "status": "needs_attention"})
            (folder / "pipeline.yaml").write_text("pipeline:\n  core_ablation:\n    arm: " + arm + "\n")
            write(folder / "core_ablation.json", {"arm": arm, "final_validation_seeds": [200, 201, 202]})
            jobs.append({"task": task, "arm": arm, "gpu": gpu, "workers": 1,
                "destination": str(folder), "pipeline_config": str(folder / "pipeline.yaml"),
                "resume_run_dir": str(folder / "runs/old"), "status": "running"})
    manifest = {"jobs": jobs, "search_dispatch_deadline": 2000., "batch_deadline": 3000.,
        "batch_start": 1000., "release": str(base / "release"), "workspace": str(tmp_path)}
    path = base / "batch.json"
    write(path, manifest)
    before = {p: p.read_bytes() for p in base.rglob("*") if p.is_file()}
    monkeypatch.setattr(cold.time, "time", lambda: 1500.)
    monkeypatch.setattr(cold, "_process_running", lambda pid: False)
    monkeypatch.setattr(cold, "_session_members", lambda pid: {})
    prepared = cold.prepare(path, tmp_path / "fresh")
    result = json.loads(prepared.read_text())
    assert result["search_dispatch_deadline"] == 2000. and result["batch_deadline"] == 3000.
    assert result["allowed_previous_releases"] == [manifest["release"]]
    for old, new in zip(jobs, result["jobs"]):
        if old["arm"] != "A2":
            assert old == new
            continue
        assert new["cold_start"] and new["cold_attempt"] == 1
        assert new["resume_run_dir"] is None
        assert Path(new["destination"]).name == "attempt_001"
        assert new["superseded_destination"] == old["destination"]
        assert Path(new["pipeline_config"]).read_bytes() == Path(old["pipeline_config"]).read_bytes()
        assert not (Path(new["destination"]) / "runs").exists()
        assert new["gpu"] == old["gpu"] and new["workers"] == 1
    assert all(p.read_bytes() == data for p, data in before.items())


==> anc/FARL/tests/test_core_ablation_time_budget.py <==
"""Wall-clock migration keeps costs while changing only dispatch admission."""
from __future__ import annotations

import json
import ast
import math
import time
from concurrent.futures import ProcessPoolExecutor
from datetime import datetime, timezone
from pathlib import Path
from types import SimpleNamespace

import pytest

from autorl import core_ablation


def _state(tmp_path, **overrides):
    policy = {
        "arm": "A1", "budget_mode": "wall_clock", "phase": "search",
        "ledger_dir": str(tmp_path / "control"), "max_steps_per_seed": 300_000,
        "search_dispatch_deadline": 2_000.0, "batch_deadline": 3_000.0,
        **overrides,
    }
    return SimpleNamespace(run_dir=tmp_path, pipeline_config={"core_ablation": policy})


def _write_old_ledger(state):
    root = Path(state.pipeline_config["core_ablation"]["ledger_dir"])
    root.mkdir(parents=True)
    old = {"reserved_steps": 9_999_999, "exhausted": True,
           "search_exhausted": True, "total_exhausted": True,
           "reservations": [{"trial_id": "old_failed_probe", "steps": 9_999_999}],
           "old_audit_metadata": {"never_refund": True}}
    path = root / "budget.json"
    path.write_text(json.dumps(old))
    return path, old


def test_step_exhaustion_does_not_stop_explicit_time_mode_or_erase_history(tmp_path, monkeypatch):
    monkeypatch.setattr(core_ablation.time, "time", lambda: 1_000.0)
    state = _state(tmp_path, max_search_training_steps=100,
                   final_validation_reserved_steps=900_000)
    path, old = _write_old_ledger(state)
    assert not core_ablation.budget_exhausted(state)
    core_ablation.reserve_training(state, 300_000, trial_id=5, seed=0)
    current = json.loads(path.read_text())
    assert current["reserved_steps"] == old["reserved_steps"] + 300_000
    assert current["reservations"][:-1] == old["reservations"]
    for key in ("exhausted", "search_exhausted", "total_exhausted", "old_audit_metadata"):
        assert current[key] == old[key]
    assert current["reservations"][-1]["budget_mode"] == "wall_clock"
    assert not core_ablation.budget_exhausted(state)


def test_search_deadline_rejects_new_dispatch_but_not_preexisting_reservations(tmp_path, monkeypatch):
    now = [1_999.9]
    monkeypatch.setattr(core_ablation.time, "time", lambda: now[0])
    state = _state(tmp_path)
    core_ablation.reserve_training(state, 300_000, trial_id=0, seed=0)
    path = tmp_path / "control/budget.json"
    old = json.loads(path.read_text())
    now[0] = 2_000.0
    assert core_ablation.budget_exhausted(state)
    with pytest.raises(RuntimeError, match="^ABLATION_SEARCH_DISPATCH_DEADLINE_REACHED$"):
        core_ablation.reserve_training(state, 300_000, trial_id=0, seed=1)
    current = json.loads(path.read_text())
    assert current["reservations"] == old["reservations"]
    assert current["reserved_steps"] == 300_000
    assert current["dispatch_deadline_rejections"][0]["seed"] == 1
    # Phase transition uses the held-out validation window, without ledger reset.
    state.pipeline_config["core_ablation"]["phase"] = "final_validation"
    assert not core_ablation.budget_exhausted(state)
    core_ablation.reserve_training(state, 300_000, trial_id=1, seed=100)
    assert json.loads(path.read_text())["reserved_steps"] == 600_000
    now[0] = 3_000.0
    assert core_ablation.budget_exhausted(state)
    with pytest.raises(RuntimeError, match="^ABLATION_BATCH_DEADLINE_REACHED$"):
        core_ablation.reserve_training(state, 300_000, trial_id=1, seed=101)


def test_expired_deadline_is_effective_even_without_a_ledger(tmp_path, monkeypatch):
    monkeypatch.setattr(core_ablation.time, "time", lambda: 2_000.0)
    assert core_ablation.budget_exhausted(_state(tmp_path))
    assert not (tmp_path / "control").exists()


@pytest.mark.parametrize("steps", [0, -1, 300_001, 1_000_000])
def test_unlimited_cumulative_steps_keep_the_single_seed_cap(tmp_path, monkeypatch, steps):
    monkeypatch.setattr(core_ablation.time, "time", lambda: 1_000.0)
    with pytest.raises(RuntimeError, match="^ABLATION_PER_SEED_BUDGET_VIOLATION$"):
        core_ablation.reserve_training(_state(tmp_path), steps, trial_id=0, seed=0)
    assert not (tmp_path / "control").exists()


def test_timezone_aware_deadlines_match_epoch_deadlines(tmp_path, monkeypatch):
    monkeypatch.setattr(core_ablation.time, "time", lambda: 2_000.0)
    state = _state(tmp_path,
        search_dispatch_deadline=datetime.fromtimestamp(2_000, timezone.utc).isoformat(),
        batch_deadline="1970-01-01T08:50:00+08:00")
    assert core_ablation.budget_exhausted(state)
    state.pipeline_config["core_ablation"]["phase"] = "final_validation"
    core_ablation.reserve_training(state, 300_000, trial_id=1, seed=100)
    row = json.loads((tmp_path / "control/budget.json").read_text())["reservations"][0]
    assert row["dispatch_deadline"] == 3_000


@pytest.mark.parametrize("deadline", [None, "", "2026-09-11T10:15:00", -1,
                                     0, float("nan"), float("inf"), True])
def test_missing_or_ambiguous_deadlines_fail_closed(tmp_path, deadline):
    state = _state(tmp_path, search_dispatch_deadline=deadline)
    with pytest.raises(RuntimeError, match="ABLATION_WALL_CLOCK_POLICY_INVALID:search_dispatch_deadline"):
        core_ablation.budget_exhausted(state)
    with pytest.raises(RuntimeError, match="ABLATION_WALL_CLOCK_POLICY_INVALID:search_dispatch_deadline"):
        core_ablation.reserve_training(state, 100, trial_id=0, seed=0)
    assert not (tmp_path / "control/budget.json").exists()


def test_search_dispatch_cannot_outlast_the_batch(tmp_path):
    state = _state(tmp_path, search_dispatch_deadline=3_001.0)
    with pytest.raises(RuntimeError, match="ABLATION_WALL_CLOCK_POLICY_INVALID:search_deadline_after_batch"):
        core_ablation.budget_exhausted(state)


def _reserve_parallel(args):
    state, seed = args
    core_ablation.reserve_training(state, 300_000, trial_id=seed, seed=seed)


def test_parallel_time_mode_charges_every_dispatch_above_old_total(tmp_path):
    state = _state(tmp_path, search_dispatch_deadline=time.time() + 300,
                   batch_deadline=time.time() + 600, max_search_training_steps=100)
    path, old = _write_old_ledger(state)
    with ProcessPoolExecutor(max_workers=4) as pool:
        list(pool.map(_reserve_parallel, [(state, seed) for seed in range(12)]))
    ledger = json.loads(path.read_text())
    assert ledger["reserved_steps"] == old["reserved_steps"] + 12 * 300_000
    assert ledger["reservations"][:1] == old["reservations"]
    assert {row["seed"] for row in ledger["reservations"][1:]} == set(range(12))


def test_default_step_mode_and_nonablation_behavior_are_unchanged(tmp_path):
    state = _state(tmp_path, max_search_training_steps=300_000)
    del state.pipeline_config["core_ablation"]["budget_mode"]
    core_ablation.reserve_training(state, 300_000, trial_id=0, seed=0)
    assert core_ablation.budget_exhausted(state)
    with pytest.raises(RuntimeError, match="^ABLATION_SEARCH_BUDGET_EXHAUSTED$"):
        core_ablation.reserve_training(state, 1, trial_id=0, seed=1)
    native = SimpleNamespace(pipeline_config={}, run_dir=tmp_path / "native")
    assert not core_ablation.budget_exhausted(native)
    core_ablation.reserve_training(native, 99_999_999, trial_id=0, seed=0)
    assert not native.run_dir.exists()


def test_native_callback_drains_an_admitted_seed_after_search_dispatch_closes(tmp_path, monkeypatch):
    """Exercise the actual callback without initializing an environment/learner."""
    now = [1_999.9]
    monkeypatch.setattr(core_ablation.time, "time", lambda: now[0])
    state = _state(tmp_path)
    core_ablation.reserve_training(state, 300_000, trial_id=0, seed=0)
    source = Path(__file__).resolve().parents[1] / "autorl/modules/hpo.py"
    callback = next(node for node in ast.walk(ast.parse(source.read_text()))
                    if isinstance(node, ast.ClassDef) and node.name == "DiagnosticLoggerCallback")
    class BaseCallback:
        def __init__(self, verbose=0):
            self.locals = {}
    scope = {
        "BaseCallback": BaseCallback, "time": SimpleNamespace(time=lambda: now[0]),
        "self_outer": SimpleNamespace(config={}), "requested_steps": 300_000,
        "frontier_env": None, "np": SimpleNamespace(isfinite=math.isfinite),
        "state": state, "trial_id": 0, "seed": 0, "run_dir": tmp_path, "json": json,
    }
    exec(compile(ast.Module(body=[callback], type_ignores=[]), str(source), "exec"), scope)
    instance = scope["DiagnosticLoggerCallback"]()
    instance.model = SimpleNamespace(num_timesteps=299_999)
    now[0] = 2_001.0
    assert core_ablation.budget_exhausted(state)
    assert instance._on_step() is True
    instance.model.num_timesteps = 300_000
    assert instance._on_step() is False


==> anc/FARL/tests/test_core_ablation_time_controller.py <==
from __future__ import annotations

import json
from pathlib import Path
from types import SimpleNamespace

import pytest

from autorl import ablation_time_control as control
from autorl.data_types import DiagnosticReport, PipelineState
from autorl.pipeline import AutoRLPipeline
from evaluation.experiments.core_ablation_launch import make_config


def fixture_controller(tmp_path, monkeypatch, *, diagnosis="CONTINUE", score=1.0, iteration=6, arm="A1"):
    pipeline = object.__new__(AutoRLPipeline)
    pipeline.config = make_config("doorkey", arm, output_root=tmp_path)["pipeline"]
    pipeline.config["core_ablation"].update(
        budget_mode="wall_clock", search_dispatch_deadline=200, batch_deadline=500,
    )
    pipeline.config["pipeline_controller"].update(
        max_feedback_iterations=6, min_acceptable_iqm=1.0, anytime_mode=False,
    )
    state = PipelineState(run_dir=tmp_path)
    state.pipeline_config = pipeline.config
    state.pipeline_iteration = iteration
    state.hpo_result = SimpleNamespace(best_iqm=score)
    state.latest_diagnosis = DiagnosticReport(status=diagnosis) if diagnosis else None
    state.pipeline_memory["last_hpo_omr_status"] = {"controller_iter": iteration}
    now = [100.0]
    monkeypatch.setattr(control.time, "time", lambda: now[0])
    events = []
    monkeypatch.setattr(pipeline, "_run_goal_omr_verifier", lambda state: events.append("verifier") or {})
    monkeypatch.setattr(pipeline, "_run_global_falsifier", lambda state: {})
    monkeypatch.setattr(pipeline, "_run_v5_shadow_diagnosis", lambda state, iteration: events.append("diagnosis"))
    monkeypatch.setattr(pipeline, "_save_controller_history", lambda state: events.append("persist"))
    monkeypatch.setattr(pipeline, "_write_budget_usage", lambda state: events.append("budget_persist"))
    monkeypatch.setattr(pipeline, "_snapshot_trial_to_memory", lambda state, iteration: None)
    monkeypatch.setattr("autorl.context_memory.persist_controller_memory_packet", lambda *a, **kw: {})
    monkeypatch.setattr("autorl.semantic_execution_contract.active_fault", lambda state: {"active": False})
    monkeypatch.setattr("autorl.v93_unbounded_omr.pending_diagnostic_proposal", lambda state: None)
    return pipeline, state, now, events


def wave_receipts(state, *, complete=True):
    root = Path(state.run_dir) / "breadth_portfolio"
    root.mkdir(exist_ok=True)
    (root / "process_runner_manifest.json").write_text(json.dumps({
        "iteration": state.pipeline_iteration, "n_trials_requested": 1,
    }))
    worker = root / "workers" / f"iter{state.pipeline_iteration}_trial0_genome.example"
    worker.mkdir(parents=True, exist_ok=True)
    if complete:
        (worker / "worker_result.json").write_text(json.dumps({
            "status": "completed", "trial_id": 0, "genome_id": "genome.example",
        }))
    state.pipeline_memory["last_hpo_omr_status"]["controller_iter"] = state.pipeline_iteration


@pytest.mark.parametrize("diagnosis", [None, "CONTINUE", "COMPLETE"])
@pytest.mark.parametrize("arm", ["A1", "A2", "A3"])
def test_time_search_continues_after_six_rounds_and_scalar_one(tmp_path, monkeypatch, diagnosis, arm):
    pipeline, state, now, events = fixture_controller(tmp_path, monkeypatch, diagnosis=diagnosis, arm=arm)
    calls = []
    def m5(state):
        calls.append(state.pipeline_iteration)
        assert state.goal_alignment_score != 1.0
        state.pipeline_memory["last_hpo_omr_status"]["controller_iter"] = state.pipeline_iteration
        wave_receipts(state)
        now[0] = 201
        return state
    monkeypatch.setattr(pipeline, "_run_m5", m5)
    pipeline._controller_loop(state, resume_completed_iteration=True)
    assert calls == [7]
    assert events.count("diagnosis") == 2
    receipt = json.loads((tmp_path / "search_termination.json").read_text())
    assert receipt["termination_reason"] == "time_search_window"
    assert receipt["normal_search_completion"] is True
    assert receipt["at_completed_boundary"] is True
    assert receipt["task_completion_claim"] is False
    assert state.goal_alignment_score == 0.0
    assert state.pipeline_memory["ablation_time_diagnostic_observation"]["native_complete_observed"] is (diagnosis == "COMPLETE")


def test_request_during_m5_waits_for_join_diagnosis_and_persistence(tmp_path, monkeypatch):
    pipeline, state, now, events = fixture_controller(tmp_path, monkeypatch)
    calls = []
    def m5(state):
        calls.append(state.pipeline_iteration)
        (tmp_path / "REQUEST_BOUNDARY_STOP").write_text("pause after this complete wave")
        wave_receipts(state, complete=False)
        assert not (tmp_path / "BOUNDARY_STOP_ACK.json").exists()
        events.append("m5_running")
        wave_receipts(state)
        events.append("m5_joined")
        return state
    monkeypatch.setattr(pipeline, "_run_m5", m5)
    pipeline._controller_loop(state, resume_completed_iteration=True)
    assert calls == [7]
    receipt = json.loads((tmp_path / "search_termination.json").read_text())
    ack = json.loads((tmp_path / "BOUNDARY_STOP_ACK.json").read_text())
    assert receipt["termination_reason"] == "boundary_stop_requested"
    assert receipt["status"] == "paused"
    assert not receipt["normal_search_completion"]
    assert ack["complete"] and ack["diagnosis_complete"]
    assert events.index("m5_joined") < len(events) - 1 - events[::-1].index("diagnosis")
    assert events[-1] == "persist"


def test_incomplete_wave_cannot_acknowledge_boundary_stop(tmp_path, monkeypatch):
    pipeline, state, _, events = fixture_controller(tmp_path, monkeypatch)
    wave_receipts(state, complete=False)
    (tmp_path / "REQUEST_BOUNDARY_STOP").write_text("pause")
    assert control.completed_boundary(pipeline, state) is False
    assert not (tmp_path / "BOUNDARY_STOP_ACK.json").exists()
    assert json.loads((tmp_path / "completed_search_boundary.json").read_text())["complete"] is False


def test_swallowed_m5_runtime_error_is_infra_failure_not_normal_finish(tmp_path, monkeypatch):
    pipeline, state, _, _ = fixture_controller(tmp_path, monkeypatch)
    def fail(state):
        raise RuntimeError("worker unavailable")
    monkeypatch.setattr(pipeline, "_run_m5", fail)
    pipeline._controller_loop(state, resume_completed_iteration=True)
    receipt = json.loads((tmp_path / "search_termination.json").read_text())
    assert receipt["termination_reason"] == "infra_failure"
    assert receipt["location"] == "m5_only_continuation"
    assert not receipt["normal_search_completion"]


def test_swallowed_initial_m4_failure_is_explicit_unresolved(tmp_path, monkeypatch):
    pipeline, state, _, _ = fixture_controller(tmp_path, monkeypatch, iteration=0)
    monkeypatch.setattr(pipeline, "_run_m3", lambda state: state)
    def fail(state):
        raise RuntimeError("M4 public program contract rejected")
    monkeypatch.setattr(pipeline, "_run_m4", fail)
    monkeypatch.setattr(pipeline, "_recover_m4_grounding_failure_state", lambda state, error, iteration: (state, False))
    pipeline._controller_loop(state)
    receipt = json.loads((tmp_path / "search_termination.json").read_text())
    assert receipt["termination_reason"] == "native_unresolved"
    assert receipt["location"] == "initial_m4_grounding"
    assert not receipt["normal_search_completion"]


def test_explicit_time_dispatch_rejection_is_normal_cutoff(tmp_path, monkeypatch):
    pipeline, state, now, _ = fixture_controller(tmp_path, monkeypatch)
    def fail(state):
        now[0] = 201
        raise RuntimeError("ABLATION_SEARCH_DISPATCH_DEADLINE_REACHED")
    monkeypatch.setattr(pipeline, "_run_m5", fail)
    pipeline._controller_loop(state, resume_completed_iteration=True)
    receipt = json.loads((tmp_path / "search_termination.json").read_text())
    assert receipt["termination_reason"] == "time_search_window"
    assert not receipt["at_completed_boundary"]


def test_uncaught_failure_persists_reason_and_propagates(tmp_path, monkeypatch):
    pipeline, state, _, _ = fixture_controller(tmp_path, monkeypatch)
    def fail(state):
        raise ValueError("diagnostic receipt is malformed")
    monkeypatch.setattr(pipeline, "_run_goal_omr_verifier", fail)
    with pytest.raises(ValueError, match="malformed"):
        pipeline._controller_loop(state, resume_completed_iteration=True)
    assert json.loads((tmp_path / "search_termination.json").read_text())["termination_reason"] == "infra_failure"


def test_non_time_controller_keeps_existing_success_exit_and_no_new_artifacts(tmp_path, monkeypatch):
    pipeline, state, _, _ = fixture_controller(tmp_path, monkeypatch)
    state.pipeline_config["core_ablation"].pop("budget_mode")
    monkeypatch.setattr(pipeline, "_transition_next_hypothesis_request", lambda *a, **kw: None)
    monkeypatch.setattr(pipeline, "_run_m5", lambda state: pytest.fail("existing success gate should stop"))
    pipeline._controller_loop(state, resume_completed_iteration=True)
    assert state.goal_alignment_score == 1.0
    assert not (tmp_path / "search_termination.json").exists()


def test_unlabelled_return_cannot_become_formal_termination(tmp_path, monkeypatch):
    pipeline, state, _, _ = fixture_controller(tmp_path, monkeypatch)
    @control.controller_outcome
    def unexpected(pipeline, state):
        return state
    unexpected(pipeline, state)
    receipt = json.loads((tmp_path / "search_termination.json").read_text())
    assert receipt["termination_reason"] == "native_unresolved"
    assert receipt["normal_search_completion"] is False


def test_time_mode_preserves_native_fault_repair_and_executes_next_wave(tmp_path, monkeypatch):
    pipeline, state, now, _ = fixture_controller(tmp_path, monkeypatch, diagnosis="REWARD_FAULT")
    pipeline.config["joint_search_controller"]["enabled"] = False
    routes = []
    monkeypatch.setattr(pipeline, "_apply_global_falsifier_pressure", lambda state, fault: fault)
    monkeypatch.setattr(pipeline, "_should_skip_escalation_due_to_variance", lambda *a: False)
    monkeypatch.setattr(pipeline, "_route_fault", lambda state, fault: routes.append(fault) or ["M4"])
    for method in ("_apply_coordinate_axis_governor", "_enforce_change_isolation", "_apply_v5_active_route"):
        monkeypatch.setattr(pipeline, method, lambda state, directives, fault: directives)
    monkeypatch.setattr(pipeline, "_transition_next_hypothesis_request", lambda *a, **kw: None)
    monkeypatch.setattr(pipeline, "_set_active_axis_from_directives", lambda *a: "reward")
    monkeypatch.setattr(pipeline, "_capture_ab_incumbent_before_iter", lambda *a: None)
    monkeypatch.setattr(pipeline, "_run_m4", lambda state: routes.append("M4") or state)
    monkeypatch.setattr(pipeline, "_run_repr_ablation_if_pending", lambda state: state)
    monkeypatch.setattr(pipeline, "_evaluate_reward_challenger", lambda *a: False)
    monkeypatch.setattr("autorl.pipeline.record_interface_pair", lambda *a, **kw: None)
    def m5(state):
        routes.append("M5")
        wave_receipts(state)
        now[0] = 201
        return state
    monkeypatch.setattr(pipeline, "_run_m5", m5)
    pipeline._controller_loop(state, resume_completed_iteration=True)
    assert routes == ["REWARD_FAULT", "M4", "M5"]
    assert state.pipeline_iteration == 7
    assert json.loads((tmp_path / "search_termination.json").read_text())["termination_reason"] == "time_search_window"


def test_false_deadline_error_does_not_grant_normal_completion(tmp_path, monkeypatch):
    pipeline, state, _, _ = fixture_controller(tmp_path, monkeypatch)
    def fail(state):
        raise RuntimeError("ABLATION_SEARCH_DISPATCH_DEADLINE_REACHED")
    monkeypatch.setattr(pipeline, "_run_m5", fail)
    pipeline._controller_loop(state, resume_completed_iteration=True)
    receipt = json.loads((tmp_path / "search_termination.json").read_text())
    assert receipt["termination_reason"] == "native_unresolved"
    assert receipt["normal_search_completion"] is False


@pytest.mark.parametrize("deadline", [None, float("nan"), 600])
def test_invalid_time_policy_fails_closed_with_persisted_reason(tmp_path, monkeypatch, deadline):
    pipeline, state, _, _ = fixture_controller(tmp_path, monkeypatch)
    state.pipeline_config["core_ablation"]["search_dispatch_deadline"] = deadline
    with pytest.raises(RuntimeError, match="ABLATION_WALL_CLOCK_POLICY_INVALID"):
        pipeline._controller_loop(state, resume_completed_iteration=True)
    receipt = json.loads((tmp_path / "search_termination.json").read_text())
    assert receipt["termination_reason"] == "infra_failure"
    assert not receipt["normal_search_completion"]


==> anc/FARL/tests/test_core_ablation_time_launch.py <==
"""Launch-policy and process-boundary checks; never start learners or signal PIDs."""
from __future__ import annotations

import hashlib
import json
from pathlib import Path

import pytest
import yaml

from evaluation.experiments import core_ablation_time_launch as launch


def write(path, value):
    path.parent.mkdir(parents=True, exist_ok=True)
    path.write_text(json.dumps(value))


def legacy_batch(tmp_path):
    root = tmp_path / "legacy"
    jobs = []
    for task in ("doorkey", "ant"):
        for arm in ("A1", "A2", "A3"):
            folder = root / task / arm
            folder.mkdir(parents=True)
            cap = 300_000 if task == "doorkey" else 1_000_000
            cfg = {"pipeline": {
                "core_ablation": {"task": task, "arm": arm, "ledger_dir": str(folder / "control"),
                    "max_search_training_steps": 6_000_000 if task == "doorkey" else 12_000_000,
                    "max_steps_per_seed": cap, "wall_clock_start": 5.,
                    "final_validation_seeds": [100, 101, 102], "fixed_stack": {"algorithm": "PPO"}},
                "pipeline_controller": {"max_feedback_iterations": 6, "min_acceptable_iqm": .9},
                "breadth_portfolio": {"configured_safety_cap": 2, "workers_per_gpu": 2, "population_size": 12},
                "hpo": {"breadth_process_runner": {"workers_per_gpu": 2}, "seeds_per_trial": 3},
                "reward_designer": {"context_memory": {"max_prompt_tokens": 12000}},
                "anytime_scheduler": {"rungs": [{"steps": 5000}, {"steps": cap}]}}}
            config = folder / "pipeline.yaml"
            config.write_text(yaml.safe_dump(cfg))
            write(folder / "final_validation/final_validation_summary.json",
                  {"status": "formal", "planned_seeds": [100, 101, 102], "mean": 99999.})
            write(folder / "control/budget.json", {"reserved_steps": 99_000_000, "exhausted": True})
            jobs.append({"task": task, "arm": arm, "gpu": "3", "workers": 2,
                "destination": str(folder), "pipeline_config": str(config),
                "config_sha256": hashlib.sha256(config.read_bytes()).hexdigest(),
                "resume_run_dir": str(folder / "runs/old_search") if arm == "A1" else None,
                "llm_config": "/private/not-read/llm.yaml", "ai_coding_config": "/private/not-read/ai.yaml",
                "ant_source": "/public/ant_adapter", "depends_on": [f"{task}/A1"] if arm == "A3" else []})
    path = root / "batch.json"
    write(path, {"jobs": jobs, "workspace": str(tmp_path), "release": str(root / "release")})
    return path, jobs


def test_prepare_all_six_share_deadlines_and_new_confirmation_without_resetting_costs(tmp_path):
    old_manifest, old_jobs = legacy_batch(tmp_path)
    originals = {path: path.read_bytes() for path in (tmp_path / "legacy").rglob("*") if path.is_file()}
    result = launch.prepare(tmp_path / "time", old_manifest, start=100.)
    assert len(result["jobs"]) == 6
    assert {(j["task"], j["arm"]) for j in result["jobs"]} == {
        (task, arm) for task in ("doorkey", "ant") for arm in ("A1", "A2", "A3")}
    assert result["search_dispatch_deadline"] == 100. + 48 * 3600
    assert result["batch_deadline"] == 100. + 72 * 3600
    assert result["validation_seeds"] == [200, 201, 202]
    assert result["old_results_retained_as_previous_budget_protocol"] is True
    assert result["task_solved_is_not_validation_completed"] is True
    assert result["max_concurrent_learners"] == 6
    assert sorted(j["gpu"] for j in result["jobs"]) == ["0", "0", "3", "3", "4", "4"]
    old_by_pair = {(j["task"], j["arm"]): j for j in old_jobs}
    for job in result["jobs"]:
        old = old_by_pair[job["task"], job["arm"]]
        cfg = yaml.safe_load(Path(job["pipeline_config"]).read_text())["pipeline"]
        policy = cfg["core_ablation"]
        assert policy["max_steps_per_seed"] == (300_000 if job["task"] == "doorkey" else 1_000_000)
        assert policy["max_search_training_steps"] is None
        assert policy["historical_step_cap"] == (6_000_000 if job["task"] == "doorkey" else 12_000_000)
        assert policy["ledger_dir"] == str(Path(old["destination"]) / "control")
        assert policy["historical_wall_clock_start"] == 5.
        assert policy["budget_mode"] == "wall_clock" and policy["phase"] == "search"
        assert policy["final_validation_seeds"] == [200, 201, 202]
        assert policy["final_validation_source"] == "search_only_no_prior_final_validation_feedback"
        assert policy["search_dispatch_deadline"] == result["search_dispatch_deadline"]
        assert policy["batch_deadline"] == result["batch_deadline"]
        assert policy["fixed_stack"] == {"algorithm": "PPO"}
        assert cfg["breadth_portfolio"]["population_size"] == 12
        assert cfg["breadth_portfolio"]["configured_safety_cap"] == 1
        assert cfg["hpo"]["seeds_per_trial"] == 3
        assert cfg["pipeline_controller"]["min_acceptable_iqm"] is None
        assert cfg["pipeline_controller"]["max_feedback_iterations"] > 6
        assert cfg["reward_designer"]["context_memory"]["max_prompt_tokens"] == 12000
        assert job["workers"] == 1 and job["depends_on"] == []
        assert job["resume_run_dir"] is None
        assert job["legacy_resume_run_dir"] == old["resume_run_dir"]
        assert job["config_sha256"] == hashlib.sha256(Path(job["pipeline_config"]).read_bytes()).hexdigest()
        assert not (Path(job["destination"]) / "best_so_far.json").exists()
        assert not (Path(job["destination"]) / "final_validation").exists()
    assert all(path.read_bytes() == content for path, content in originals.items())


@pytest.mark.parametrize("search,batch", [(0, 72), (72, 72), (73, 72), (48, 73), (-1, 72)])
def test_prepare_rejects_windows_outside_authorization(tmp_path, search, batch):
    old_manifest, _ = legacy_batch(tmp_path)
    with pytest.raises(ValueError, match="72 hours"):
        launch.prepare(tmp_path / "time", old_manifest, start=100., search_hours=search, batch_hours=batch)
    assert not (tmp_path / "time").exists()


def prior_job(tmp_path):
    folder = tmp_path / "legacy/ant/A1"
    folder.mkdir(parents=True)
    return {"task": "ant", "arm": "A1", "legacy_destination": str(folder), "legacy_resume_run_dir": None,
            "legacy_job_index": 0, "legacy_manifest": str(tmp_path / "legacy/batch.json"), "gpu": "0", "workers": 1}


def legacy_receipt(job, **changes):
    value = {"pid": 12345, "source_release": str(Path(job["legacy_destination"]).parents[1] / "release"),
             "status": "validating", "job": "ant/A1", "gpu": "3", "workers": 2,
             "run_dir": str(Path(job["legacy_destination"]) / "runs/search")}
    value.update(changes)
    write(Path(job["legacy_destination"]) / "launch.json", value)
    return value


def test_previous_live_exact_experiment_waits(tmp_path, monkeypatch):
    job = prior_job(tmp_path)
    receipt = legacy_receipt(job)
    monkeypatch.setattr(launch, "_process_running", lambda pid: pid == receipt["pid"])
    monkeypatch.setattr(launch, "_process_command", lambda pid: ["python", str(Path(receipt["source_release"]) /
        "evaluation/experiments/core_ablation_recover.py"), "--run-job", "0", "--manifest", job["legacy_manifest"]])
    result = launch.previous_phase(job)
    assert result["ready"] is False and result["pid"] == receipt["pid"]


def test_previous_live_pid_identity_mismatch_fails_closed(tmp_path, monkeypatch):
    job = prior_job(tmp_path)
    legacy_receipt(job)
    monkeypatch.setattr(launch, "_process_running", lambda pid: True)
    monkeypatch.setattr(launch, "_process_command", lambda pid: ["python", "some_other_experiment.py"])
    with pytest.raises(RuntimeError, match="identity"):
        launch.previous_phase(job)


def test_previous_settled_source_is_search_run_not_old_validation(tmp_path, monkeypatch):
    job = prior_job(tmp_path)
    receipt = legacy_receipt(job, status="finished", final_validation={"status": "formal", "mean": 1.})
    monkeypatch.setattr(launch, "_process_running", lambda pid: False)
    result = launch.previous_phase(job)
    assert result["ready"] is True and result["run_dir"] == receipt["run_dir"]


def test_unreceipted_previous_artifacts_require_inspection(tmp_path):
    job = prior_job(tmp_path)
    (Path(job["legacy_destination"]) / "runs/unknown").mkdir(parents=True)
    with pytest.raises(RuntimeError, match="Unreceipted"):
        launch.previous_phase(job)


def test_never_started_previous_arm_can_enter_time_search(tmp_path):
    result = launch.previous_phase(prior_job(tmp_path))
    assert result["ready"] is True and result["run_dir"] is None and result["never_started"] is True


class Lock:
    def __init__(self):
        self.closed = False
    def close(self):
        self.closed = True


def test_slot_probe_releases_successful_locks_and_reports_exhaustion(monkeypatch):
    locks = [Lock(), Lock()]
    monkeypatch.setattr(launch, "_acquire_slots", lambda job: locks)
    assert launch.slots_available({}) is True
    assert all(lock.closed for lock in locks)
    def occupied(job):
        raise RuntimeError("GPU slots full")
    monkeypatch.setattr(launch, "_acquire_slots", occupied)
    assert launch.slots_available({}) is False


def runtime_job(tmp_path):
    folder, run = tmp_path / "time/ant/A1", tmp_path / "legacy/ant/A1/runs/search"
    folder.mkdir(parents=True)
    run.mkdir(parents=True)
    job = {"task": "ant", "arm": "A1", "gpu": "0", "workers": 1, "destination": str(folder),
           "config_sha256": "unchanged", "pipeline_config": str(folder / "pipeline.yaml"),
           "legacy_destination": str(tmp_path / "legacy/ant/A1"), "legacy_resume_run_dir": str(run),
           "legacy_manifest": str(tmp_path / "legacy/batch.json"), "legacy_job_index": 0,
           "status": "waiting_for_previous_phase"}
    manifest = {"workspace": str(tmp_path), "release": str(tmp_path / "time/release"),
                "legacy_manifest": str(tmp_path / "legacy/batch.json"),
                "jobs": [job], "batch_start": 100., "search_dispatch_deadline": 200., "batch_deadline": 300.}
    path = tmp_path / "time/batch.json"
    write(path, manifest)
    cfg = {"core_ablation": {"task": "ant", "arm": "A1", "budget_mode": "wall_clock",
        "search_dispatch_deadline": 200., "batch_deadline": 300., "final_validation_seeds": [200, 201, 202]}}
    return path, manifest, job, cfg, run


def mock_run_boundary(tmp_path, monkeypatch):
    path, manifest, job, cfg, run = runtime_job(tmp_path)
    locks = [Lock()]
    monkeypatch.setattr(launch, "_verified_frozen_job", lambda p, i: (manifest, job, cfg))
    monkeypatch.setattr(launch, "_set_job_environment", lambda j: None)
    monkeypatch.setattr(launch, "previous_phase", lambda j: {"ready": True, "run_dir": str(run)})
    monkeypatch.setattr(launch, "_acquire_slots", lambda j: locks)
    monkeypatch.setattr(launch.time, "time", lambda: 150.)
    return path, manifest, job, cfg, run, locks


def termination(run, reason="time_search_window"):
    write(run / "search_termination.json", {"schema_version": "core_ablation.search_termination.v1",
        "phase": "search", "termination_reason": reason, "normal_search_completion": reason == "time_search_window",
        "task_completion_claim": False, "status": "search_complete" if reason == "time_search_window" else "needs_attention",
        "recorded_at": 210., "at_completed_boundary": True})


@pytest.mark.parametrize("failure", [RuntimeError("broken search state"), ValueError("invalid interface")])
def test_resume_failure_never_becomes_validation_even_with_old_normal_termination(tmp_path, monkeypatch, failure):
    from evaluation.experiments import core_ablation_time_resume as resume, core_ablation_validation as validation
    path, _, job, _, run, locks = mock_run_boundary(tmp_path, monkeypatch)
    termination(run)
    def fail(*args):
        raise failure
    monkeypatch.setattr(resume, "resume_search", fail)
    monkeypatch.setattr(validation, "run_validation", lambda *a, **kw: pytest.fail("Resume failure entered final validation"))
    launch.run_job(path, 0)
    receipt = json.loads((Path(job["destination"]) / "launch.json").read_text())
    assert receipt["status"] == "needs_attention"
    assert str(failure) in receipt["search_error"]
    assert locks[0].closed is True


@pytest.mark.parametrize("reason", [None, "native_unresolved", "infra_failure", "boundary_stop_requested"])
def test_missing_or_abnormal_search_termination_never_validates(tmp_path, monkeypatch, reason):
    from evaluation.experiments import core_ablation_time_resume as resume, core_ablation_validation as validation
    path, _, job, _, run, locks = mock_run_boundary(tmp_path, monkeypatch)
    if reason is not None:
        termination(run, reason)
    monkeypatch.setattr(resume, "resume_search", lambda *a: str(run))
    monkeypatch.setattr(validation, "run_validation", lambda *a, **kw: pytest.fail("Unresolved search validated"))
    launch.run_job(path, 0)
    receipt = json.loads((Path(job["destination"]) / "launch.json").read_text())
    assert receipt["status"] == "needs_attention" and receipt["task_solved"] is None
    assert locks[0].closed is True


def test_normal_native_search_boundary_enters_one_frozen_new_cohort_validation(tmp_path, monkeypatch):
    from evaluation.experiments import core_ablation_time_resume as resume, core_ablation_validation as validation
    path, manifest, job, cfg, run, locks = mock_run_boundary(tmp_path, monkeypatch)
    def finish(*args):
        termination(run)
        monkeypatch.setattr(launch.time, "time", lambda: 210.)
        return str(run)
    monkeypatch.setattr(resume, "resume_search", finish)
    calls = []
    def validate(*args, **kwargs):
        calls.append((args, kwargs))
        return {"status": "formal", "planned_seeds": [200, 201, 202], "mean": 0., "task_solved": None}
    monkeypatch.setattr(validation, "run_validation", validate)
    launch.run_job(path, 0)
    assert len(calls) == 1
    args, kwargs = calls[0]
    assert Path(args[0]) == run and args[1] == cfg
    assert args[3:] == (job["gpu"], 1)
    assert kwargs == {"wall_clock_start": manifest["batch_start"], "wall_clock_budget_seconds": 200.}
    receipt = json.loads((Path(job["destination"]) / "launch.json").read_text())
    assert receipt["status"] == "results_validated" and receipt["validation_completed"] is True
    assert receipt["task_solved"] is None and locks[0].closed is True


class StopAfterTick(Exception):
    pass


def mock_guardian(tmp_path, monkeypatch):
    path, manifest, job, _, _ = runtime_job(tmp_path)
    monkeypatch.setattr(launch.time, "time", lambda: 150.)
    monkeypatch.setattr(launch.time, "sleep", lambda seconds: (_ for _ in ()).throw(StopAfterTick()))
    monkeypatch.setattr(launch.subprocess, "Popen", lambda *a, **kw: pytest.fail("Unexpected experiment spawn"))
    monkeypatch.setattr(launch, "_matching_time_pids", lambda *a: [])
    return path, manifest, job


def one_guardian_tick(path):
    try:
        launch.supervise(path)
    except StopAfterTick:
        pass
    return json.loads((path.parent / "live_status.json").read_text())


def test_supervisor_keeps_prior_phase_wait_distinct_from_resource_wait(tmp_path, monkeypatch):
    path, _, _ = mock_guardian(tmp_path, monkeypatch)
    monkeypatch.setattr(launch, "previous_phase", lambda j: {"ready": False, "pid": 123})
    result = one_guardian_tick(path)
    assert result["jobs"][0]["status"] == "waiting_for_previous_phase"


def test_supervisor_slot_exhaustion_never_spawns(tmp_path, monkeypatch):
    from evaluation.experiments import core_ablation_launch as resources
    path, _, _ = mock_guardian(tmp_path, monkeypatch)
    monkeypatch.setattr(launch, "previous_phase", lambda j: {"ready": True, "never_started": True, "run_dir": None})
    monkeypatch.setattr(resources, "resource_snapshot", lambda: {})
    monkeypatch.setattr(resources, "check_resources", lambda *a: None)
    monkeypatch.setattr(launch, "slots_available", lambda j: False)
    result = one_guardian_tick(path)
    assert result["jobs"][0]["status"] == "waiting_for_resource"


def test_previous_phase_integrity_failure_is_not_silently_resource_wait(tmp_path, monkeypatch):
    path, _, _ = mock_guardian(tmp_path, monkeypatch)
    def corrupt(job):
        raise RuntimeError("Legacy PID identity differs from its recorded experiment")
    monkeypatch.setattr(launch, "previous_phase", corrupt)
    result = one_guardian_tick(path)
    assert result["jobs"][0]["status"] == "needs_attention"
    assert "identity" in result["jobs"][0]["reason"]


def test_dead_previous_parent_does_not_imply_its_workers_finished(tmp_path, monkeypatch):
    job = prior_job(tmp_path)
    receipt = legacy_receipt(job)
    monkeypatch.setattr(launch, "_process_running", lambda pid: False)
    monkeypatch.setattr(launch, "_session_members", lambda pid: {12346: "start-id"})
    result = launch.previous_phase(job)
    assert result["ready"] is False and result["pid"] == receipt["pid"]
    assert result["phase"] == "waiting_for_previous_workers"


@pytest.mark.parametrize("error,allowed", [
    (None, True), ("RuntimeError: ABLATION_SEARCH_DISPATCH_DEADLINE_REACHED", True),
    ("RuntimeError: ABLATION_BATCH_DEADLINE_REACHED", True),
    ("RuntimeError: connection timeout", False), ("RuntimeError: broken state", False),
])
def test_only_declared_deadline_exceptions_allow_normal_validation(monkeypatch, error, allowed):
    monkeypatch.setattr(launch.time, "time", lambda: 210.)
    receipt = {"normal_search_completion": True, "termination_reason": "time_search_window", "recorded_at": 210.}
    assert launch._search_allows_validation(receipt, error, {"search_dispatch_deadline": 200.}) is allowed
    assert launch._search_allows_validation(dict(receipt, recorded_at=199.), error, {"search_dispatch_deadline": 200.}) is False
    assert launch._search_allows_validation(dict(receipt, normal_search_completion=False), error,
                                           {"search_dispatch_deadline": 200.}) is False


def test_normal_receipt_cannot_end_search_before_shared_search_deadline(monkeypatch):
    monkeypatch.setattr(launch.time, "time", lambda: 150.)
    receipt = {"normal_search_completion": True, "termination_reason": "time_search_window", "recorded_at": 210.}
    assert launch._search_allows_validation(receipt, None, {"search_dispatch_deadline": 200.}) is False


@pytest.mark.parametrize("change", [None, "wrong_index", "wrong_manifest", "wrong_release", "duplicate_script",
                                    "duplicate_manifest", "duplicate_run_job", "missing_index"])
def test_process_identity_binds_exact_manifest_index_and_release(tmp_path, monkeypatch, change):
    manifest, entry = tmp_path / "batch.json", tmp_path / "release/evaluation/experiments/core_ablation_time_launch.py"
    command = ["python", "-u", str(entry), "--run-job", "2", "--manifest", str(manifest)]
    if change == "wrong_index":
        command[4] = "20"
    elif change == "wrong_manifest":
        command[6] = str(tmp_path / "another-batch.json")
    elif change == "wrong_release":
        command[2] = str(tmp_path / "different-release/core_ablation_time_launch.py")
    elif change == "duplicate_script":
        command.append(str(entry))
    elif change == "duplicate_manifest":
        command.extend(["--manifest", str(manifest)])
    elif change == "duplicate_run_job":
        command.extend(["--run-job", "2"])
    elif change == "missing_index":
        command = ["python", str(entry), "--manifest", str(manifest), "--run-job"]
    monkeypatch.setattr(launch, "_process_command", lambda pid: command)
    assert launch._our_process(12345, manifest, 2, entry) is (change is None)


def test_unreceipted_live_time_process_prevents_duplicate_dispatch(tmp_path, monkeypatch):
    path, _, _ = mock_guardian(tmp_path, monkeypatch)
    monkeypatch.setattr(launch, "_matching_time_pids", lambda *a: [12345])
    with pytest.raises(RuntimeError, match="no launch receipt"):
        launch.supervise(path)


def test_unreceipted_live_legacy_process_waits_before_any_replacement(tmp_path, monkeypatch):
    job = prior_job(tmp_path)
    seen = []
    def match(index, manifest_path):
        seen.append((index, manifest_path))
        return [12345]
    monkeypatch.setattr(launch, "_matching_worker_pids", match)
    result = launch.previous_phase(job)
    assert result["ready"] is False and result["pid"] == 12345
    assert result["phase"] == "waiting_for_previous_launch_receipt"
    assert seen == [(job["legacy_job_index"], job["legacy_manifest"])]


@pytest.mark.parametrize("fault", ["identity", "session", "process_group"])
def test_deadline_never_signals_unrelated_processes(tmp_path, monkeypatch, fault):
    pid = 12345
    monkeypatch.setattr(launch, "_session_members", lambda leader: {pid: "original-start"})
    monkeypatch.setattr(launch, "_process_running", lambda p: True)
    monkeypatch.setattr(launch, "_our_process", lambda *a: fault != "identity")
    monkeypatch.setattr(launch.os, "getsid", lambda p: pid + 1 if fault == "session" else pid)
    monkeypatch.setattr(launch.os, "getpgid", lambda p: pid + 1 if fault == "process_group" else pid)
    monkeypatch.setattr(launch.os, "kill", lambda *a: pytest.fail("Unrelated process signalled"))
    with pytest.raises(RuntimeError, match="unrelated"):
        launch._stop_at_deadline(pid, tmp_path / "batch.json", 0, tmp_path / "entry.py")


def test_orphan_deadline_requires_previous_start_identity_anchor(tmp_path, monkeypatch):
    monkeypatch.setattr(launch, "_session_members", lambda pid: {12346: "reused-pid-start"})
    monkeypatch.setattr(launch, "_process_running", lambda pid: False)
    monkeypatch.setattr(launch.os, "kill", lambda *a: pytest.fail("Unanchored orphan signalled"))
    with pytest.raises(RuntimeError, match="identity anchor"):
        launch._stop_at_deadline(12345, tmp_path / "batch.json", 0, tmp_path / "entry.py", {12346: "old-start"})


def test_verified_deadline_signals_only_actual_members_and_confirms_empty_session(tmp_path, monkeypatch):
    pid, child, outsider = 12345, 12346, 50000
    members = {pid: "leader-start", child: "worker-start"}
    monkeypatch.setattr(launch, "_session_members", lambda leader: dict(members))
    monkeypatch.setattr(launch, "_process_running", lambda p: p in members)
    monkeypatch.setattr(launch, "_our_process", lambda *a: True)
    monkeypatch.setattr(launch.os, "getsid", lambda p: pid)
    monkeypatch.setattr(launch.os, "getpgid", lambda p: pid)
    signals = []
    def kill(member, sig):
        signals.append((member, sig))
        members.pop(member)
    monkeypatch.setattr(launch.os, "kill", kill)
    launch._stop_at_deadline(pid, tmp_path / "batch.json", 0, tmp_path / "entry.py")
    assert signals == [(pid, launch.signal.SIGTERM), (child, launch.signal.SIGTERM)]
    assert outsider not in [member for member, _ in signals] and not members


def test_verified_unresponsive_member_gets_kill_after_bounded_grace(tmp_path, monkeypatch):
    pid = 12345
    members = {pid: "leader-start"}
    monkeypatch.setattr(launch, "_session_members", lambda leader: dict(members))
    monkeypatch.setattr(launch, "_process_running", lambda p: True)
    monkeypatch.setattr(launch, "_our_process", lambda *a: True)
    monkeypatch.setattr(launch.os, "getsid", lambda p: pid)
    monkeypatch.setattr(launch.os, "getpgid", lambda p: pid)
    now = [0.]
    monkeypatch.setattr(launch.time, "monotonic", lambda: now[0])
    monkeypatch.setattr(launch.time, "sleep", lambda seconds: now.__setitem__(0, now[0] + seconds))
    signals = []
    def kill(member, sig):
        signals.append((member, sig))
        if sig == launch.signal.SIGKILL:
            members.pop(member)
    monkeypatch.setattr(launch.os, "kill", kill)
    launch._stop_at_deadline(pid, tmp_path / "batch.json", 0, tmp_path / "entry.py")
    assert signals == [(pid, launch.signal.SIGTERM), (pid, launch.signal.SIGKILL)]
    assert now[0] == 5. and not members


def test_mixed_release_guardian_adopts_healthy_previous_release_without_signalling(tmp_path, monkeypatch):
    path, manifest, job = mock_guardian(tmp_path, monkeypatch)
    old = tmp_path / "old_frozen_release"
    manifest["allowed_previous_releases"] = [str(old)]
    write(path, manifest)
    receipt = {"pid": 12345, "source_release": str(old), "status": "searching"}
    write(Path(job["destination"]) / "launch.json", receipt)
    monkeypatch.setattr(launch, "_process_running", lambda pid: pid == 12345)
    monkeypatch.setattr(launch, "_session_members", lambda pid: {12345: "fixed-start"})
    entries = []
    expected = old / "evaluation/experiments/core_ablation_time_launch.py"
    def identity(pid, manifest_path, index, entry):
        entries.append(entry)
        return entry == expected
    monkeypatch.setattr(launch, "_our_process", identity)
    monkeypatch.setattr(launch.os, "kill", lambda *args: pytest.fail("Healthy experiment was signalled"))
    with pytest.raises(StopAfterTick):
        launch.supervise(path, adopt=True)
    assert entries == [expected, expected]
    assert json.loads((path.parent / "live_status.json").read_text())["jobs"][0]["status"] == "running"


def test_watchdog_restarts_failed_guardian_with_adoption_then_exits_on_verified_completion(tmp_path, monkeypatch):
    path, manifest, _, _, _ = runtime_job(tmp_path)
    now, commands = [150.], []
    class Child:
        def __init__(self, pid, code):
            self.pid, self.returncode = pid, code
        def poll(self):
            return self.returncode
    def spawn(command, **kwargs):
        commands.append(command)
        if len(commands) == 1:
            return Child(111, 1)
        write(path.parent / "live_status.json", {"supervisor_pid": 222,
            "jobs": [{"status": "results_validated"}]})
        return Child(222, 0)
    monkeypatch.setattr(launch.subprocess, "Popen", spawn)
    monkeypatch.setattr(launch.time, "time", lambda: now[0])
    monkeypatch.setattr(launch.time, "sleep", lambda seconds: now.__setitem__(0, now[0] + seconds))
    launch.watchdog(path)
    assert len(commands) == 2
    assert all("--adopt" in command and "--supervise" in command for command in commands)
    assert all(str(path) == command[-1] for command in commands)
    value = json.loads((path.parent / "watchdog_status.json").read_text())
    assert value["status"] == "completed" and value["guardian_launches"] == 2
    assert value["task_solved"] is None


==> anc/FARL/tests/test_core_ablation_time_resume.py <==
"""Completed-boundary time migration never reruns or reselects prior seeds."""
from __future__ import annotations

import copy
import json
from pathlib import Path
from types import SimpleNamespace

import pytest

from autorl.data_types import PipelineState, DiagnosticReport
from evaluation.experiments import core_ablation_time_resume as resume


def _write(path, data):
    path.parent.mkdir(parents=True, exist_ok=True)
    path.write_text(json.dumps(data))


def _fixture(tmp_path, arm="A1"):
    run = tmp_path / "search_run"
    mem = {"last_hpo_omr_status": {"controller_iter": 2, "best_trial_id": 0},
           "best_so_far": None, "scientific_history": {"gene": "retained"},
           "task_intent_contract": {"task_intent": "Original public task intent"}}
    _write(run / "pipeline_memory.json", mem)
    _write(run / "best_so_far.json", None)
    _write(run / "controller_history.json", {"history": [{"iteration": 2, "fault": "REWARD_FAULT"}],
                                            "fault_counts": {"REWARD_FAULT": 3}, "final_goal_alignment": .4})
    _write(run / "budget_usage.json", {"per_trial": [{"actual_steps": 123}],
                                      "wall_clock_start": 100., "wall_clock_budget_s": 200.,
                                      "iters_aborted_by_budget": 2})
    _write(run / "breadth_portfolio/portfolio_manifest_iter2.json", {"enabled": True, "iteration": 2})
    worker = run / "breadth_portfolio/workers/iter2_trial0_genome.test"
    _write(worker / "worker_result.json", {"trial_id": 0, "genome_id": "genome.test", "status": "completed",
        "seed_ids": [0, 1], "scores": [.1, float("-inf")], "metrics_list": [
            {"requested_steps": 300_000, "actual_steps": 300_000},
            {"requested_steps": 300_000, "actual_steps": 0,
             "training_failure": {"type": "RuntimeError", "message": "ABLATION_SEARCH_BUDGET_EXHAUSTED"}}]})
    # Deliberately unusable final-validation data must never enter search loading.
    outer = tmp_path / "old_outer_job"
    (outer / "final_validation").mkdir(parents=True)
    (outer / "final_validation/summary.json").write_text("not search data")
    policy = {"arm": arm, "budget_mode": "wall_clock", "phase": "search", "seed": 0,
              "time_extension_start": 1000., "search_dispatch_deadline": 2000., "batch_deadline": 3000.}
    cfg = {"core_ablation": policy}
    job = {"task": "doorkey", "arm": arm, "resume_run_dir": str(run),
           "destination": str(tmp_path / "new_outer_job"), "pipeline_config": "cfg.yaml",
           "llm_config": "llm.yaml", "ai_coding_config": "ai.yaml", "workers": 1}
    return job, cfg, run, worker


def _mock_loader(monkeypatch, *, status="REWARD_FAULT"):
    from evaluation.experiments import p2_breadth_resume
    calls = []
    def loader(inventory, **kwargs):
        calls.append(kwargs)
        state = PipelineState(run_dir=inventory.run_dir, pipeline_iteration=inventory.iteration)
        state.pipeline_memory = {"loader_only": True, "scientific_history": "incorrect_sparse_copy"}
        state.diagnostic_memory = [{"pipeline_iteration": 2, "status": status, "confidence": .8,
                                    "reasoning": "Actual original trial diagnosis", "trial_id": 0}]
        state.latest_diagnosis = DiagnosticReport(status="COMPLETE")
        return state
    monkeypatch.setattr(p2_breadth_resume, "_load_resume_state", loader)
    return calls


def test_completed_zero_step_budget_censor_is_a_valid_resume_boundary(tmp_path):
    job, cfg, run, worker = _fixture(tmp_path)
    receipt = resume.inspect_completed_boundary(job)
    assert receipt["anchor_iteration"] == 2
    assert len(receipt["completed_worker_receipts"]) == 1
    assert receipt["prior_final_validation_used_for_search"] is False
    assert not Path(job["destination"]).exists()


def test_recovery_attempt_archives_are_separate_and_inspection_does_not_mutate(tmp_path):
    job, cfg, run, worker = _fixture(tmp_path)
    original = resume.inspect_completed_boundary(job)
    job["recovery_attempt"] = 2
    retry = resume.inspect_completed_boundary(job)
    assert Path(original["receipt_path"]).relative_to(job["destination"]).as_posix() == "completed_anchor_iter2/resume_receipt.json"
    assert Path(retry["receipt_path"]).relative_to(job["destination"]).as_posix() == "recovery_attempts/0002/completed_anchor_iter2/resume_receipt.json"
    assert retry["recovery_attempt"] == 2
    assert not Path(job["destination"]).exists()


@pytest.mark.parametrize("kind", ["unfinished", "future_wave", "duplicate_trial"])
def test_unfinished_or_ambiguous_boundaries_fail_before_archive(tmp_path, kind):
    job, cfg, run, worker = _fixture(tmp_path)
    if kind == "unfinished":
        (worker / "worker_result.json").unlink()
    elif kind == "future_wave":
        new = run / "breadth_portfolio/workers/iter3_trial0_genome.test"
        _write(new / "worker_result.json", json.loads((worker / "worker_result.json").read_text()))
    else:
        result = json.loads((worker / "worker_result.json").read_text())
        result["genome_id"] = "genome.other"
        _write(run / "breadth_portfolio/workers/iter2_trial0_genome.other/worker_result.json", result)
    with pytest.raises(RuntimeError, match="ABLATION_TIME_RESUME_"):
        resume.inspect_completed_boundary(job)
    assert not Path(job["destination"]).exists()


def test_load_restores_full_history_native_fault_task_and_both_clocks(tmp_path, monkeypatch):
    job, cfg, run, worker = _fixture(tmp_path, "A3")
    calls = _mock_loader(monkeypatch)
    state, receipt = resume.load_completed_state(job, cfg, rebuild_environment=False)
    assert calls == [{"pipeline_config_path": "cfg.yaml", "worker_cap": 1,
                      "rebuild_environment": False, "completed_boundary": True}]
    assert state.pipeline_memory["scientific_history"] == {"gene": "retained"}
    assert state.pipeline_memory["best_so_far"] is None
    assert state.fault_counts == {"REWARD_FAULT": 3}
    assert state.controller_history[0]["fault"] == "REWARD_FAULT"
    assert state.latest_diagnosis.status == "REWARD_FAULT"
    assert state.latest_diagnosis.confidence == .8
    assert state.task_description == "Original public task intent"
    assert state.raw_sim_input["stage_omr_applicability"] == "applicable"
    assert state.pipeline_memory["omr_diagnostic_protocol"] == "bounded_success"
    assert state.budget_usage["per_trial"] == [{"actual_steps": 123}]
    assert state.budget_usage["iters_aborted_by_budget"] == 2
    assert state.budget_usage["first_launch_wall_clock_start"] == 100.
    assert state.wall_clock_start == 1000.
    assert state.wall_clock_budget_seconds == 2000.
    assert (run / "best_so_far.json").read_text() == "null"


def test_a2_discards_loader_rich_diagnosis_and_calls_current_basic_boundary(tmp_path, monkeypatch):
    from autorl import ablation_execution
    job, cfg, run, worker = _fixture(tmp_path, "A2")
    _mock_loader(monkeypatch)
    state, _ = resume.load_completed_state(job, cfg, rebuild_environment=False)
    assert state.latest_diagnosis is None
    calls = []
    def diagnose(pipeline, restored):
        assert restored is state and restored.latest_diagnosis is None
        calls.append(restored.pipeline_memory["last_hpo_omr_status"]["best_trial_id"])
        restored.latest_diagnosis = DiagnosticReport(status="OBS_FAULT", confidence=.9)
    monkeypatch.setattr(ablation_execution, "diagnose_completed_candidate", diagnose)
    resume._diagnose_resume_boundary(SimpleNamespace(), state, job)
    assert calls == [0]
    assert state.latest_diagnosis.status == "OBS_FAULT"


def test_nullable_winner_read_override_is_scoped_and_restored_after_error(tmp_path):
    from evaluation.experiments import p2_breadth_resume as native
    job, cfg, run, worker = _fixture(tmp_path)
    original = native._read_json
    with pytest.raises(ValueError, match="injected"):
        with resume._allow_absent_search_winner(run):
            assert native._read_json(run / "best_so_far.json") == {}
            assert native._read_json(run / "pipeline_memory.json")["best_so_far"] is None
            raise ValueError("injected")
    assert native._read_json is original
    assert (run / "best_so_far.json").read_text() == "null"


def test_missing_native_diagnosis_never_fabricates_success(tmp_path):
    state = PipelineState(run_dir=tmp_path, pipeline_iteration=2)
    state.pipeline_memory = {"last_hpo_omr_status": {"controller_iter": 2},
                             "omr_diagnostic_protocol": "bounded_success"}
    resume._diagnose_resume_boundary(SimpleNamespace(), state, {"arm": "A1"})
    assert state.latest_diagnosis.status == "CONTINUE"
    assert state.latest_diagnosis.confidence == 0
    assert state.pipeline_memory["time_resume_diagnosis_source"]["source"] == "unknown_diagnosis_no_success_claim"


def test_resume_archives_once_persists_even_on_controller_error(tmp_path, monkeypatch):
    from autorl import pipeline as native_pipeline, repro
    job, cfg, run, worker = _fixture(tmp_path)
    _mock_loader(monkeypatch)
    instances, calls = [], []
    class Logger:
        def __init__(self, path): pass
        def close(self): calls.append("logger_closed")
    class Pipeline:
        def __init__(self, **kwargs):
            self.llm = self.coding_llm = SimpleNamespace(bind_logger=lambda logger: None)
            instances.append(self)
        def _controller_loop(self, state, *, resume_completed_iteration):
            assert resume_completed_iteration is True
            assert self.strict_contracts is True
            assert state.latest_diagnosis.status == "REWARD_FAULT"
            raise RuntimeError("controller injected")
        def _save_controller_history(self, state): calls.append("controller_saved")
        def _persist_pipeline_memory(self, state): calls.append("memory_saved")
        def _write_budget_usage(self, state): calls.append("budget_saved")
    monkeypatch.setattr(native_pipeline, "AutoRLPipeline", Pipeline)
    monkeypatch.setattr(repro, "LLMCallLogger", Logger)
    monkeypatch.setattr(repro, "set_global_seed", lambda seed: None)
    with pytest.raises(RuntimeError, match="controller injected"):
        resume.resume_search(job, cfg)
    archive = Path(job["destination"]) / "completed_anchor_iter2"
    assert json.loads((archive / "pipeline_memory.json").read_text())["best_so_far"] is None
    assert (archive / "resume_receipt.json").exists()
    assert calls == ["controller_saved", "memory_saved", "budget_saved", "logger_closed"]
    with pytest.raises(FileExistsError):
        resume.resume_search(job, cfg)


def _public_mdp():
    return {"discovery_iteration": 0,
            "fingerprint": {"obs_dim": 148, "act_dim": 7},
            "bottlenecks": [{"bottleneck_type": "sequential_dependency",
                             "description": "Key before door before exit",
                             "severity": "high", "suggested_fix": "Explore subgoals"}],
            "credit_assignment": {"agent_contributions": {"agent_0": 1.0}},
            "probe_stats": {"total_steps": 2000}}


def test_doorkey_a2_restored_public_m2_report_reaches_native_algorithm_prompt(tmp_path, monkeypatch):
    from autorl.data_types import AgentType, CreditAssignmentReport, EnvironmentFingerprint, MDPReport, ProbeBottleneck
    from autorl.modules import algorithm_selector
    job, cfg, run, worker = _fixture(tmp_path, "A2")
    _mock_loader(monkeypatch)
    payload = _public_mdp()
    _write(run / "mdp_report.json", payload)
    state, _ = resume.load_completed_state(job, cfg, rebuild_environment=False)
    assert isinstance(state.mdp_report, MDPReport)
    assert isinstance(state.mdp_report.fingerprint, EnvironmentFingerprint)
    assert isinstance(state.mdp_report.bottlenecks[0], ProbeBottleneck)
    assert isinstance(state.mdp_report.credit_assignment, CreditAssignmentReport)
    assert state.mdp_report.fingerprint.to_vector()[:2].tolist() == [148., 7.]
    assert state.mdp_report.probe_stats == {"total_steps": 2000}
    assert json.loads((run / "mdp_report.json").read_text()) == payload
    assert state.latest_diagnosis is None

    # Exercise the real M3 prompt-construction path that crashed in production,
    # stopping precisely at its external LLM boundary (no API/training call).
    class PromptReached(BaseException): pass
    def call_json(**kwargs):
        assert "sequential_dependency" in kwargs["user_prompt"]
        raise PromptReached
    module = algorithm_selector.AlgorithmSelectorModule(SimpleNamespace(call_json=call_json), {})
    monkeypatch.setattr(module, "_query_meta_kb", lambda fp: None)
    monkeypatch.setattr(module, "_format_pipeline_memory_block", lambda *args: "")
    monkeypatch.setattr(algorithm_selector, "filter_algorithm_names", lambda names, **kwargs: (["PPO"], []))
    monkeypatch.setattr(algorithm_selector, "record_m1_adapter_contract", lambda *args, **kwargs: {})
    state.manifest = SimpleNamespace(agent_type=AgentType.SINGLE, num_agents=1,
                                    env_id="MiniGrid-DoorKey-5x5-v0", env_provenance=None)
    with pytest.raises(PromptReached):
        module.run(state)


@pytest.mark.parametrize("change", ["bad_fingerprint", "bad_bottleneck", "missing_bottleneck_fields", "bad_credit"])
def test_malformed_public_mdp_report_fails_before_controller(tmp_path, change):
    state = PipelineState(run_dir=tmp_path)
    payload = _public_mdp()
    if change == "bad_fingerprint": payload["fingerprint"] = []
    if change == "bad_bottleneck": payload["bottlenecks"] = ["sparse"]
    if change == "missing_bottleneck_fields": payload["bottlenecks"] = [{"severity": "high"}]
    if change == "bad_credit": payload["credit_assignment"] = []
    _write(tmp_path / "mdp_report.json", payload)
    with pytest.raises(RuntimeError, match="ABLATION_TIME_RESUME_MDP_REPORT_INVALID"):
        resume._restore_mdp_report(state)


def _ant_representation_state(tmp_path, *, derived=30):
    import gymnasium as gym
    import numpy as np
    from autorl.derived_obs_wrapper import DerivedObsWrapper
    from autorl.env_normalization import normalize_env
    from autorl.env_builder_v2 import _observation_space_contract, canonical_sha256, effective_obs_contract_digest
    class AntInterface(gym.Env):
        observation_space = gym.spaces.Box(-np.inf, np.inf, shape=(27,), dtype=np.float32)
        action_space = gym.spaces.Box(-1, 1, shape=(8,), dtype=np.float32)
        spec = SimpleNamespace(id="Ant-v4")
    original = AntInterface()
    spec = {"formulas": [{"atom_id": f"derived.{i}", "formula": "obs[0]"} for i in range(derived)]}
    env = normalize_env(DerivedObsWrapper(original, spec["formulas"]) if derived else original)
    obs_id = "repr.typed_combinators.v1" if derived else "repr.raw_only.v1"
    state = PipelineState(run_dir=tmp_path, env=env)
    state.v2_active_stack = {"env_adapter_id": "env_adapter.ant.v1", "obs_schema_id": obs_id}
    _write(tmp_path / "stacks/obs_schema" / f"{obs_id}.json", {"spec": spec})
    contract = {"raw_dim": 27, "env_adapter_id": "env_adapter.ant.v1",
                "obs_artifact_spec_sha256": canonical_sha256(spec),
                "representation_applied": bool(derived),
                "representation_spec": spec if derived else None,
                "representation_spec_sha256": canonical_sha256(spec) if derived else None,
                "observation_space": _observation_space_contract(env.observation_space)}
    contract["digest"] = effective_obs_contract_digest(contract)
    env._autorl_effective_obs_contract = contract
    return state, original, contract


@pytest.mark.parametrize("derived", [0, 30])
def test_ant_resume_validates_raw_27_separately_from_selected_policy_representation(tmp_path, derived):
    state, original, contract = _ant_representation_state(tmp_path, derived=derived)
    result = resume._validate_resumed_ant_environment(state)
    assert result["raw_obs_dim"] == 27
    assert result["policy_obs_dim"] == 27 + derived
    assert result["action_dim"] == 8


@pytest.mark.parametrize("change", ["simulator", "raw_obs", "action", "artifact", "receipt", "representation", "wrapper"])
def test_ant_resume_rejects_substitution_stale_receipts_and_silent_repr_fallback(tmp_path, change):
    import gymnasium as gym
    import numpy as np
    from autorl.env_builder_v2 import effective_obs_contract_digest, _observation_space_contract
    state, original, contract = _ant_representation_state(tmp_path)
    if change == "simulator": original.spec = SimpleNamespace(id="Humanoid-v4")
    if change == "raw_obs": original.observation_space = gym.spaces.Box(-np.inf, np.inf, (111,), dtype=np.float32)
    if change == "action": state.env.action_space = gym.spaces.Box(-1, 1, (9,), dtype=np.float32)
    if change == "artifact": contract["obs_artifact_spec_sha256"] = "sha256:stale"
    if change == "receipt": contract["digest"] = "sha256:stale"
    if change == "representation":
        contract["representation_spec_sha256"] = "sha256:stale"
        contract["digest"] = effective_obs_contract_digest(contract)
    if change == "wrapper":
        state.env = original
        contract["observation_space"] = _observation_space_contract(original.observation_space)
        contract["digest"] = effective_obs_contract_digest(contract)
        original._autorl_effective_obs_contract = contract
    with pytest.raises(RuntimeError, match="ABLATION_"):
        resume._validate_resumed_ant_environment(state)


==> anc/FARL/tests/test_core_ablation_time_status.py <==
"""Status reports distinguish migration progress from new protocol results."""
from __future__ import annotations

import json
from pathlib import Path

from evaluation.ablations import status_formal as status


def _write(path, value):
    path.parent.mkdir(parents=True, exist_ok=True)
    path.write_text(json.dumps(value))


def _batch(tmp_path):
    root, old, new = tmp_path / "time_batch", tmp_path / "old", tmp_path / "time_batch/ant/A1"
    job = {"task": "ant", "arm": "A1", "gpu": "0", "workers": 1,
           "workspace": str(tmp_path), "destination": str(new),
           "legacy_destination": str(old), "status": "waiting_for_previous_phase"}
    _write(root / "batch.json", {"jobs": [job], "batch_start": 1000,
        "search_dispatch_deadline": 2000, "batch_deadline": 3000})
    run = old / "runs/search"
    _write(old / "launch.json", {"pid": 123, "status": "validating", "gpu": "3", "workers": 2,
                                  "run_dir": str(run)})
    _write(old / "final_validation/final_validation_summary.json", {
        "status": "formal", "mean": 99, "sample_std": 1, "scores": [98, 99, 100]})
    return root, old, new, run


def test_waiting_arm_displays_legacy_progress_without_importing_legacy_formal_scores(tmp_path, monkeypatch):
    root, old, new, run = _batch(tmp_path)
    monkeypatch.setattr(status, "_alive", lambda pid: pid == 123)
    worker = run / "breadth_portfolio/workers/iter2_trial0_genome.a"
    _write(worker / "heartbeat.v1.json", {"iter": 2, "trial": 0, "seed": 1, "num_timesteps": 456})
    _write(old / "final_validation/jobs/budget_1000000_seed_101/worker/heartbeat.v1.json",
           {"seed": 101, "num_timesteps": 777})
    _write(worker / "worker_result.json", {"status": "completed", "interface_generation_receipt": {"valid": True},
        "scores": [.5, float("-inf"), .2, .3], "metrics_list": [
            {"objective_valid": True, "final_commit_eligible": True, "actual_steps": 1000},
            {"objective_valid": False, "final_commit_eligible": False, "actual_steps": 0,
             "training_failure": {"message": "budget exhausted"}},
            {"objective_valid": False, "final_commit_eligible": True, "actual_steps": 1000},
            {"objective_valid": True, "final_commit_eligible": False, "actual_steps": 1000}]})
    _write(run / "breadth_portfolio/workers/iter2_trial1_genome.b/worker_result.json", {
        "status": "completed", "interface_generation_receipt": {"valid": False}, "scores": [.9],
        "metrics_list": [{"objective_valid": True, "final_commit_eligible": True, "actual_steps": 1000}]})
    report = status.snapshot(root)
    row = report["jobs"][0]
    assert row["pid"] == 123 and row["alive"] is True
    assert row["phase"] == "validating" and row["new_protocol_phase"] == "waiting_for_previous_phase"
    assert row["gpu"] == "3" and row["planned_gpu"] == "0"
    assert row["runtime_source"] == "legacy_pending_migration"
    assert row["run_dir"] == str(run)
    assert row["latest_heartbeats"][0]["steps"] == 456
    assert row["runtime_validation_progress"]["latest_heartbeats"][0]["steps"] == 777
    assert row["runtime_validation_progress"]["directory"].startswith(str(old))
    assert row["completed_search_seed_receipts"] == 5
    assert row["valid_search_seed_receipts"] == 1
    assert row["validation_completed"] is False and row["validation_status"] == "pending"
    assert all(row[key] is None for key in ("formal_mean", "formal_sample_std", "formal_seed_scores", "task_solved"))
    assert report["batch_start"] == 1000 and report["batch_deadline"] == 3000


def test_new_protocol_receipt_owns_current_process_and_its_validation_stays_separate_from_solved(tmp_path, monkeypatch):
    root, old, new, old_run = _batch(tmp_path)
    new_run = new / "runs/new_search"
    _write(new / "launch.json", {"pid": 456, "status": "searching", "gpu": "0", "run_dir": str(new_run)})
    monkeypatch.setattr(status, "_alive", lambda pid: pid == 456)
    row = status.snapshot(root)["jobs"][0]
    assert row["pid"] == 456 and row["new_protocol_pid"] == 456
    assert row["phase"] == "searching" and row["run_dir"] == str(new_run)
    assert row["runtime_source"] == "current_protocol" and row["legacy_runtime"] is None
    assert row["formal_mean"] is None
    _write(new / "final_validation/final_validation_summary.json", {
        "status": "formal", "mean": .2, "sample_std": .1, "scores": [.1, .2, .3]})
    row = status.snapshot(root)["jobs"][0]
    assert row["validation_completed"] is True and row["formal_mean"] == .2
    assert row["formal_seed_scores"] == [.1, .2, .3]
    assert row["task_solved"] is None
    assert row["validation_receipt"].startswith(str(new))


def test_default_root_follows_active_manifest_with_old_batch_fallback(tmp_path):
    base = tmp_path / "outputs/core_ablations_20260907"
    assert status.default_root(tmp_path) == base / "formal_20260908"
    _write(base / "active_batch.json", {"manifest": "time_72h_20260908/batch.json"})
    assert status.default_root(tmp_path) == base / "time_72h_20260908"
    absolute = tmp_path / "other_batch/batch.json"
    _write(base / "active_batch.json", {"manifest": str(absolute)})
    assert status.default_root(tmp_path) == absolute.parent


==> anc/FARL/tests/test_core_ablation_time_validation.py <==
"""Time-budget confirmation keeps the declared cohort and native validity gates."""
from __future__ import annotations

import copy
import json
from concurrent.futures import Future
from pathlib import Path

import pytest

from evaluation.experiments import core_ablation_validation as validation


COHORT = [200, 201, 202]


def write(path, value):
    path.parent.mkdir(parents=True, exist_ok=True)
    path.write_text(json.dumps(value))


def time_config(tmp_path):
    return {"core_ablation": {"arm": "A1", "task": "ant", "budget_mode": "wall_clock",
            "batch_deadline": 1000., "final_validation_seeds": COHORT,
            "max_steps_per_seed": 100, "max_search_training_steps": 1,
            "ledger_dir": str(tmp_path / "ledger")}, "hpo": {}}


@pytest.mark.parametrize("seeds", [[200, 200, 202], [200, 201], [200, 201, 202, 203],
                                    [200, "201", 202], [200, True, 202], [200, 201.0, 202],
                                    [200, -1, 202], "200,201,202"])
def test_invalid_declared_cohort_rejected_before_training(seeds, tmp_path, monkeypatch):
    cfg = time_config(tmp_path)
    cfg["core_ablation"]["final_validation_seeds"] = seeds
    monkeypatch.setattr(validation, "select_source", lambda run: pytest.fail("Invalid cohort selected a candidate"))
    with pytest.raises(ValueError, match="three distinct"):
        validation.run_validation(tmp_path / "run", cfg, tmp_path / "final", "3", 2)


@pytest.mark.parametrize("deadline", [None, True, "invalid", "2026-09-11T00:00:00", 0, -1, float("inf"), float("nan")])
def test_time_mode_requires_finite_absolute_deadline(deadline, tmp_path):
    cfg = time_config(tmp_path)
    cfg["core_ablation"]["batch_deadline"] = deadline
    with pytest.raises(ValueError, match="absolute batch_deadline"):
        validation.run_validation(tmp_path / "run", cfg, tmp_path / "final", "3", 2)


def test_timezone_deadline_matches_native_dispatch_policy():
    assert validation._batch_deadline({"batch_deadline": "1970-01-01T00:16:40Z"}) == 1000.


def test_new_cohort_cannot_reuse_old_formal_summary(tmp_path):
    destination = tmp_path / "final"
    write(destination / "final_validation_summary.json", {"status": "formal", "planned_seeds": [100, 101, 102], "mean": 1.})
    with pytest.raises(ValueError, match="different seed cohort"):
        validation.run_validation(tmp_path / "run", time_config(tmp_path), destination, "3", 2)


def test_declared_cohort_formal_is_distinct_from_task_solved():
    rows = [{"seed": seed, "status": "formal", "final_omr": 1.} for seed in COHORT]
    result = validation.summarize(rows, COHORT)
    assert result["status"] == "formal" and result["mean"] == 1.
    assert result["validation_completed"] is True
    assert result["task_solved"] is None
    assert "native_strict_solved_predicate" in result["task_solved_assessment"]
    old = validation.summarize(rows)
    assert old["status"] != "formal" and old["mean"] is None


@pytest.mark.parametrize("rows", [
    [{"seed": seed, "status": "formal", "final_omr": 0.} for seed in [200, 201]],
    [{"seed": seed, "status": "formal", "final_omr": 0.} for seed in [200, 200, 202]],
    [{"seed": seed, "status": "formal", "final_omr": 0.} for seed in [100, 201, 202]],
    [{"seed": seed, "status": "formal", "final_omr": 0.} for seed in COHORT] +
    [{"seed": 203, "status": "invalid", "final_omr": None}],
])
def test_partial_wrong_or_extra_cohort_never_formal(rows):
    result = validation.summarize(rows, COHORT)
    assert result["status"] != "formal" and result["mean"] is None
    assert result["validation_completed"] is False and result["task_solved"] is None


def fake_champion(tmp_path):
    worker = tmp_path / "run/worker"
    return {"source_worker": str(worker), "source_result_sha256": "sha256:source",
            "best_receipt_sha256": "sha256:best", "genome_id": "genome.fixed",
            "source_result": {"active_stack": {"algo_id": "algo.ppo"}, "hyperparams": {"learning_rate": .001}},
            "selection_receipt": {"chosen_before_final_validation": True}}


def test_time_mode_ignores_exhausted_old_ledger_and_uses_new_cohort(tmp_path, monkeypatch):
    from evaluation.experiments import p2_champion_deep_train as native
    cfg = time_config(tmp_path)
    ledger_path = Path(cfg["core_ablation"]["ledger_dir"]) / "budget.json"
    ledger = {"reserved_steps": 12_000_000, "exhausted": True, "search_exhausted": True,
              "total_exhausted": True, "reservations": [{"seed": 100, "steps": 1_000_000}]}
    write(ledger_path, ledger)
    before = ledger_path.read_bytes()
    write(tmp_path / "run/budget_usage.json", {"wall_clock_start": 1., "wall_clock_budget_s": 2.})
    monkeypatch.setattr(validation.time, "time", lambda: 10.)
    selections = []
    def select(run):
        selections.append(str(run))
        return fake_champion(tmp_path)
    monkeypatch.setattr(validation, "select_source", select)
    monkeypatch.setattr(validation, "_state_blob", lambda source: b"native-public-state")
    prepared_jobs = []
    def prepare(**kwargs):
        job_dir = tmp_path / f"final/seed{kwargs['seed']}"
        worker = job_dir / "worker"
        worker.mkdir(parents=True)
        prepared = {"seed": kwargs["seed"], "budget_steps": kwargs["budget"], "job_dir": str(job_dir),
                    "payload": {"worker_run_dir": str(worker), "pipeline_memory": {},
                                "assignment": {"source_worker": str(kwargs["source_worker"])}}}
        prepared_jobs.append(prepared)
        return prepared
    monkeypatch.setattr(native, "_prepare_job", prepare)
    class Pool:
        def __init__(self, **kwargs):
            assert kwargs["max_workers"] == 2
        def __enter__(self):
            return self
        def __exit__(self, *args):
            return False
        def submit(self, function, job):
            future = Future()
            future.set_result({"seed": job["seed"], "status": "formal", "final_omr": .5})
            return future
    monkeypatch.setattr(validation, "ProcessPoolExecutor", Pool)
    result = validation.run_validation(tmp_path / "run", cfg, tmp_path / "final", "3", 2)
    assert result["status"] == "formal" and result["planned_seeds"] == COHORT
    assert [p["seed"] for p in prepared_jobs] == COHORT
    assert len(selections) == 1  # Freeze once, before observing any final seed.
    assert ledger_path.read_bytes() == before  # Historical costs and flags are never refunded.
    for job in prepared_jobs:
        payload = job["payload"]
        assert payload["wall_clock_start"] + payload["wall_clock_budget_seconds"] == 1000.
        assert payload["pipeline_config"]["core_ablation"]["phase"] == "final_validation"
        assert payload["assignment"]["force_budget_steps"] == 100
        assert payload["hpo_config"]["enable_replay_warmstart"] is False
    plan = json.loads((tmp_path / "final/final_validation_plan.json").read_text())
    assert plan["prior_reserved_steps"] == 12_000_000
    assert plan["step_ledger_is_accounting_only"] is True
    assert plan["batch_deadline"] == 1000.


def test_expired_batch_blocks_even_if_legacy_clock_has_time_left(tmp_path, monkeypatch):
    from evaluation.experiments import p2_champion_deep_train as native
    monkeypatch.setattr(validation.time, "time", lambda: 1000.)
    monkeypatch.setattr(validation, "select_source", lambda run: fake_champion(tmp_path))
    monkeypatch.setattr(native, "_prepare_job", lambda **kw: pytest.fail("Expired batch prepared a seed"))
    result = validation.run_validation(tmp_path / "run", time_config(tmp_path), tmp_path / "final", "3", 2,
                                       wall_clock_start=1., wall_clock_budget_seconds=100_000.)
    assert result["status"] == "not_verified" and result["reason"] == "exhausted_absolute_batch_deadline"
    assert result["task_solved"] is None


def make_seed(tmp_path):
    worker = tmp_path / "worker"
    stack, hp = {"algo_id": "algo.ppo"}, {"learning_rate": .001}
    metric = {"evaluation_provenance": {"training_initialization": {
        "model_parameters": "fresh_seeded", "replay_buffer": "empty"}}}
    result = {"active_stack": stack, "hyperparams": hp, "seed_ids": [200],
              "interface_generation_receipt": {"valid": True}, "metrics_list": [metric]}
    row = {"seed": 200, "final_omr": .5, "objective_valid": True, "final_commit_eligible": True,
           "requested_steps": 100, "actual_steps": 100}
    write(worker / "worker_result.json", result)
    prepared = {"seed": 200, "budget_steps": 100, "job_dir": str(tmp_path), "payload": {
        "wall_clock_start": 1., "wall_clock_budget_seconds": 999., "worker_run_dir": str(worker),
        "active_stack": stack, "hyperparams": hp, "hpo_config": {}, "pipeline_config": time_config(tmp_path)}}
    return prepared, result, row


def test_queued_time_seed_cannot_start_at_deadline(tmp_path, monkeypatch):
    from evaluation.experiments import p2_champion_deep_train as native
    prepared, _, _ = make_seed(tmp_path)
    monkeypatch.setattr(validation.time, "time", lambda: 1000.)
    monkeypatch.setattr(native, "_run_job", lambda job: pytest.fail("Expired seed started"))
    receipt = validation._run_validation_job(prepared)
    assert receipt["status"] == "censored" and receipt["reason"] == "batch_deadline"


def test_seed_finishing_after_deadline_is_not_formal(tmp_path, monkeypatch):
    from evaluation.experiments import p2_champion_deep_train as native
    prepared, _, row = make_seed(tmp_path)
    now = [10.]
    monkeypatch.setattr(validation.time, "time", lambda: now[0])
    def run(job):
        assert job["payload"]["hpo_config"]["watchdog"]["max_seed_seconds"] == 990.
        now[0] = 1000.
        return {"status": "completed", "seed_results": [row]}
    monkeypatch.setattr(native, "_run_job", run)
    receipt = validation._run_validation_job(prepared)
    assert receipt["status"] == "censored" and receipt["final_omr"] is None
    assert receipt["reason"] == "batch_deadline"


@pytest.mark.parametrize("fault", [None, "short_training", "bad_interface", "warm_start", "changed_recipe",
                                   "non_native_omr", "wrong_seed"])
def test_time_validation_keeps_native_evidence_gates(tmp_path, monkeypatch, fault):
    from evaluation.experiments import p2_champion_deep_train as native
    prepared, result, row = make_seed(tmp_path)
    result, row = copy.deepcopy(result), copy.deepcopy(row)
    if fault == "short_training":
        row["actual_steps"] = 99
    elif fault == "bad_interface":
        result["interface_generation_receipt"]["valid"] = False
    elif fault == "warm_start":
        result["metrics_list"][0]["evaluation_provenance"]["training_initialization"]["model_parameters"] = "warm_started"
    elif fault == "changed_recipe":
        result["hyperparams"]["learning_rate"] = .1
    elif fault == "non_native_omr":
        row["objective_valid"] = False
    elif fault == "wrong_seed":
        result["seed_ids"] = [100]
        row["seed"] = 100
    write(Path(prepared["payload"]["worker_run_dir"]) / "worker_result.json", result)
    monkeypatch.setattr(validation.time, "time", lambda: 10.)
    monkeypatch.setattr(native, "_run_job", lambda job: {"status": "completed", "seed_results": [row]})
    receipt = validation._run_validation_job(prepared)
    assert (receipt["status"] == "formal") == (fault is None)
    assert receipt["final_omr"] == (.5 if fault is None else None)


==> anc/FARL/tests/test_core_ablation_validation.py <==
from __future__ import annotations

import copy
import json
import time
from pathlib import Path

import pytest

from evaluation.experiments import core_ablation_validation as validation


def write(path, value):
    path.parent.mkdir(parents=True, exist_ok=True)
    path.write_text(json.dumps(value))


def source_run(tmp_path):
    root = tmp_path / "run"
    worker = root / "breadth_portfolio/workers/iter1_trial0_genome.example"
    model = worker / "models/model.zip"
    model.parent.mkdir(parents=True)
    model.write_bytes(b"not-loaded")
    stack = {"algo_id": "algo.ppo", "reward_id": "reward.example", "obs_schema_id": "obs.raw"}
    result = {"status": "completed", "genome_id": "genome.example", "active_stack": stack,
              "interface_generation_receipt": {"valid": True},
              "hyperparams": {"learning_rate": .0003}, "scores": [.2, .3], "seed_ids": [0, 1],
              "metrics_list": [{"objective_valid": True, "final_commit_eligible": True}] * 2}
    best = {"best_model_path": str(model), "best_stack": stack,
            "best_hyperparams": result["hyperparams"], "best_trial_final_commit_eligible": True}
    write(worker / "worker_result.json", result)
    write(worker / "active_stack.json", {"stack": stack})
    write(root / "best_so_far.json", best)
    write(root / "budget_usage.json", {"wall_clock_start": time.time(), "wall_clock_budget_s": 10000})
    return root, worker


def config(tmp_path):
    return {"core_ablation": {"arm": "A1", "task": "ant", "max_steps_per_seed": 100,
                              "max_search_training_steps": 1000, "ledger_dir": str(tmp_path / "ledger")},
            "hpo": {"objective_eval_episodes": 7, "enable_replay_warmstart": True},
            "anytime_scheduler": {"rungs": [{"tier": 2, "steps": 100, "seeds": 3}]}}


def test_source_selection_is_exact_persisted_winner(tmp_path):
    root, worker = source_run(tmp_path)
    assert validation.select_source(root)["source_worker"] == str(worker)
    result = json.loads((worker / "worker_result.json").read_text())
    result["hyperparams"]["learning_rate"] = .1
    write(worker / "worker_result.json", result)
    with pytest.raises(ValueError, match="hyperparameters"):
        validation.select_source(root)


def test_invalid_search_result_is_not_a_validation_candidate(tmp_path):
    root, worker = source_run(tmp_path)
    result = json.loads((worker / "worker_result.json").read_text())
    result["metrics_list"][0]["objective_valid"] = False
    write(worker / "worker_result.json", result)
    with pytest.raises(ValueError, match="valid held-out"):
        validation.select_source(root)


def test_incomplete_three_seed_budget_never_starts(tmp_path, monkeypatch):
    root, _ = source_run(tmp_path)
    cfg = config(tmp_path)
    write(Path(cfg["core_ablation"]["ledger_dir"]) / "budget.json", {"reserved_steps": 701})
    from evaluation.experiments import p2_champion_deep_train as native
    monkeypatch.setattr(native, "_prepare_job", lambda **kw: pytest.fail("Training prepared despite insufficient cohort budget"))
    result = validation.run_validation(root, cfg, tmp_path / "final", "3", 2)
    assert result["status"] == "not_verified"
    assert result["training_started"] is False
    assert result["mean"] is None


def test_expired_original_wall_clock_never_starts(tmp_path):
    root, _ = source_run(tmp_path)
    result = validation.run_validation(root, config(tmp_path), tmp_path / "final", "3", 2,
                                       wall_clock_start=1, wall_clock_budget_seconds=10)
    assert result["status"] == "not_verified"
    assert "wall_clock" in result["reason"]


def test_final_payload_preserves_limits_and_evaluator_configuration(tmp_path, monkeypatch):
    root, worker = source_run(tmp_path)
    cfg = config(tmp_path)
    before = copy.deepcopy(cfg)
    monkeypatch.setattr(validation, "_state_blob", lambda source: b"typed-public-contracts")
    prepared = {"payload": {"assignment": {"source_worker": str(worker)},
                "worker_run_dir": str(worker), "pipeline_memory": {}, "replay_buffer_registry": ["old"]}}
    payload = validation._configure_job(prepared, config=cfg, run_dir=root, wall_start=123, wall_seconds=456)["payload"]
    assert cfg == before
    assert payload["pipeline_config"]["core_ablation"]["phase"] == "final_validation"
    assert payload["pipeline_config"]["core_ablation"]["ledger_dir"] == cfg["core_ablation"]["ledger_dir"]
    assert payload["wall_clock_start"] == 123 and payload["wall_clock_budget_seconds"] == 456
    assert payload["hpo_config"]["objective_eval_episodes"] == 7
    assert payload["hpo_config"]["enable_replay_warmstart"] is False
    assert payload["replay_buffer_registry"] == []
    assert payload["scheduler_decision"]["selected_rung"]["tier"] == 2
    assert payload["state_blob"] == b"typed-public-contracts"


def test_partial_validation_is_not_imputed_or_reported_as_formal_mean():
    rows = [{"seed": 100, "status": "formal", "final_omr": .6},
            {"seed": 101, "status": "invalid", "final_omr": None},
            {"seed": 102, "status": "formal", "final_omr": .8}]
    result = validation.summarize(rows)
    assert result["status"] == "invalid"
    assert result["scores"] == [.6, .8]
    assert result["mean"] is None
    assert result["failed_seed_imputation"] is None


def test_complete_seed_cohort_gets_equal_weight_mean_and_sample_std():
    result = validation.summarize([{"seed": s, "status": "formal", "final_omr": v}
                                  for s, v in zip([100, 101, 102], [0., .5, 1.])])
    assert result["status"] == "formal"
    assert result["mean"] == .5 and result["sample_std"] == .5


def test_queued_seed_does_not_start_after_original_deadline(tmp_path, monkeypatch):
    from evaluation.experiments import p2_champion_deep_train as native
    monkeypatch.setattr(native, "_run_job", lambda job: pytest.fail("Expired seed started"))
    prepared = {"seed": 102, "budget_steps": 100, "job_dir": str(tmp_path),
                "payload": {"wall_clock_start": 1, "wall_clock_budget_seconds": 10}}
    result = validation._run_validation_job(prepared)
    assert result["status"] == "censored" and result["final_omr"] is None


@pytest.mark.parametrize("fresh,expected", [(True, "formal"), (False, "invalid")])
def test_formal_seed_requires_actual_cold_start_receipt(tmp_path, monkeypatch, fresh, expected):
    from evaluation.experiments import p2_champion_deep_train as native
    worker = tmp_path / "worker"
    stack, hp = {"reward_id": "reward.fixed"}, {"learning_rate": .001}
    row = {"seed": 100, "final_omr": .5, "objective_valid": True, "final_commit_eligible": True,
           "requested_steps": 100, "actual_steps": 100}
    metric = {"evaluation_provenance": {"training_initialization": {
        "model_parameters": "fresh_seeded" if fresh else "warm_started", "replay_buffer": "empty"}}}
    write(worker / "worker_result.json", {"active_stack": stack, "hyperparams": hp,
        "interface_generation_receipt": {"valid": True}, "metrics_list": [metric]})
    monkeypatch.setattr(native, "_run_job", lambda job: {"status": "completed", "seed_results": [row]})
    prepared = {"seed": 100, "budget_steps": 100, "job_dir": str(tmp_path),
        "payload": {"wall_clock_start": time.time(), "wall_clock_budget_seconds": 1000,
                    "worker_run_dir": str(worker), "active_stack": stack, "hyperparams": hp, "hpo_config": {}}}
    result = validation._run_validation_job(prepared)
    assert result["status"] == expected
    assert result["final_omr"] == (.5 if fresh else None)


==> anc/FARL/tests/test_core_ablation_validation_recovery.py <==
"""Explicit validation recovery preserves held-out identities and compute costs."""
from concurrent.futures import Future
import copy
import fcntl
import json
import os
from pathlib import Path

import pytest

from evaluation.experiments import core_ablation_validation as validation
from evaluation.experiments import p2_champion_deep_train as native


def write(path, value):
    path.parent.mkdir(parents=True, exist_ok=True)
    path.write_text(json.dumps(value))


@pytest.fixture
def case(tmp_path, monkeypatch):
    run, destination = tmp_path / "search", tmp_path / "final"
    source = run / "workers/selected"
    cfg = {"core_ablation": {"budget_mode": "wall_clock", "task": "doorkey", "arm": "A2",
        "batch_deadline": 5000., "wall_clock_start": 100., "search_dispatch_deadline": 3000.,
        "max_steps_per_seed": 10, "final_validation_seeds": [200, 201, 202],
        "ledger_dir": str(tmp_path / "control")}}
    source_result = {"genome_id": "genome.fixed", "active_stack": {"algo_id": "algo.ppo"},
        "hyperparams": {"learning_rate": .001}, "scores": [0.]}
    write(source / "worker_result.json", source_result)
    selection = destination / "validation_selection_receipt.json"
    write(selection, {"rule": "fixed_before_validation"})
    plan = {"run_dir": str(run), "source_worker": str(source), "seed_ids": [200, 201, 202],
        "steps_per_seed": 10, "gpu": "0", "max_workers": 1,
        "ledger": str(tmp_path / "control/budget.json"), "batch_deadline": 5000.,
        "selected_before_validation": True, "checkpoint_or_buffer_reuse": False,
        "phase": "final_validation", "wall_clock_start": 100., "wall_clock_budget_seconds": 4900.,
        "pipeline_config_sha256": validation._config_digest(cfg),
        "selection_receipt": str(selection), "selection_receipt_sha256": validation._sha(selection),
        "source_result_sha256": validation._sha(source / "worker_result.json"),
        "genome_id": source_result["genome_id"], "active_stack": source_result["active_stack"],
        "hyperparams": source_result["hyperparams"]}
    write(destination / "final_validation_plan.json", plan)
    write(tmp_path / "control/budget.json", {"reserved_steps": 1000, "reservations": [{"seed": 200, "steps": 10}]})
    monkeypatch.setattr(validation.time, "time", lambda: 1000.)
    monkeypatch.setattr(validation, "select_source", lambda *_: pytest.fail("Recovery reselected its source"))
    return {"run": run, "destination": destination, "plan": plan, "cfg": cfg,
        "ledger": tmp_path / "control/budget.json"}


def seed_artifacts(case, seed, *, score=0., receipt=True, failure=None):
    plan = case["plan"]
    folder = case["destination"] / "jobs" / f"budget_10_seed_{seed}"
    worker = folder / "worker"
    write(worker / "active_stack.json", plan["active_stack"])
    write(folder / "FROZEN_CHAMPION.json", {"genome_id": plan["genome_id"],
        "source_worker": plan["source_worker"], "active_stack": plan["active_stack"],
        "training_contract": {"seed_id": seed, "declared_budget_steps": 10,
            "cold_start": True, "checkpoint_consumed": False},
        "frozen_file_receipts": [{"path": str(worker / "active_stack.json"),
            "sha256": validation._sha(worker / "active_stack.json")}]})
    metric = {"objective_valid": failure is None, "final_commit_eligible": True,
        "requested_steps": 10, "actual_steps": 10,
        "evaluation_provenance": {"training_initialization": {"model_parameters": "fresh_seeded", "replay_buffer": "empty"}}}
    if failure:
        metric["training_failure"] = failure
    result = {"status": "completed", "genome_id": plan["genome_id"], "active_stack": plan["active_stack"],
        "hyperparams": plan["hyperparams"], "seed_ids": [seed], "scores": [score],
        "metrics_list": [metric], "interface_generation_receipt": {"valid": True}}
    path = worker / "worker_result.json"
    write(path, result)
    os.utime(path, (900., 900.))
    if receipt:
        write(folder / "final_seed_receipt.json", {"seed": seed, "status": "formal" if not failure else "invalid",
            "final_omr": score if not failure else None, "actual_steps": 10,
            "native_worker_result": str(path), "native_worker_result_sha256": validation._sha(path)})
    return folder


def recover(case, **kwargs):
    return validation.run_validation(case["run"], case["cfg"], case["destination"], "0", 1,
        resume_existing=True, **kwargs)


def fake_training(monkeypatch, case):
    dispatched = []
    def prepare(**kw):
        seed = kw["seed"]
        folder = case["destination"] / "jobs" / f"budget_10_seed_{seed}"
        assert not folder.exists(), "Old attempt was not preserved before native prepare"
        folder.mkdir(parents=True)
        return {"seed": seed, "job_dir": str(folder), "budget_steps": 10, "payload": {}}
    def configure(prepared, **kw):
        assert kw["wall_start"] == 100. and kw["wall_seconds"] == 4900.
        return prepared
    class Pool:
        def __init__(self, **kwargs):
            assert kwargs["max_workers"] == 1
        def __enter__(self): return self
        def __exit__(self, *args): return False
        def submit(self, function, job):
            dispatched.append(job["seed"])
            future = Future()
            future.set_result({"seed": job["seed"], "status": "formal", "final_omr": .2})
            return future
    monkeypatch.setattr(native, "_prepare_job", prepare)
    monkeypatch.setattr(validation, "_configure_job", configure)
    monkeypatch.setattr(validation, "ProcessPoolExecutor", Pool)
    return dispatched


def test_formal_zero_seeds_are_reused_without_training_or_new_cost(case, monkeypatch):
    for seed in case["plan"]["seed_ids"]:
        seed_artifacts(case, seed)
    monkeypatch.setattr(native, "_prepare_job", lambda **kw: pytest.fail("An already valid seed was retrained"))
    originals = {path: path.read_bytes() for path in (case["destination"] / "jobs").rglob("*") if path.is_file()}
    ledger = case["ledger"].read_bytes()
    result = recover(case)
    assert result["status"] == "formal" and result["scores"] == [0., 0., 0.]
    assert result["task_solved"] is None
    assert all(path.read_bytes() == content for path, content in originals.items())
    assert case["ledger"].read_bytes() == ledger


def test_missing_receipt_reconstructed_from_complete_native_evidence_without_training(case, monkeypatch):
    for seed in case["plan"]["seed_ids"]:
        seed_artifacts(case, seed, receipt=False)
    monkeypatch.setattr(native, "_prepare_job", lambda **kw: pytest.fail("Completed native seed was retrained"))
    result = recover(case)
    assert result["status"] == "formal"
    assert all(row["recovered_without_training"] for row in result["seed_receipts"])


def test_only_missing_seed_is_dispatched_with_original_plan_and_clock(case, monkeypatch):
    seed_artifacts(case, 200)
    seed_artifacts(case, 202)
    plan_bytes = (case["destination"] / "final_validation_plan.json").read_bytes()
    dispatched = fake_training(monkeypatch, case)
    result = recover(case)
    assert result["status"] == "formal" and dispatched == [201]
    assert (case["destination"] / "final_validation_plan.json").read_bytes() == plan_bytes


def test_infra_retry_archives_old_artifacts_without_refunding_failed_cost(case, monkeypatch):
    seed_artifacts(case, 200)
    old = seed_artifacts(case, 201, failure={"type": "RuntimeError", "message": "CUDA out of memory"})
    seed_artifacts(case, 202)
    old_bytes = (old / "worker/worker_result.json").read_bytes()
    ledger = case["ledger"].read_bytes()
    dispatched = fake_training(monkeypatch, case)
    result = recover(case)
    audit = json.loads(Path(result["recovery_receipt"]).read_text())
    assert dispatched == [201] and audit["old_training_costs_retained"] is True
    archived = Path(audit["old_seed_artifacts"][0]["archived_path"])
    assert (archived / "worker/worker_result.json").read_bytes() == old_bytes
    assert case["ledger"].read_bytes() == ledger


@pytest.mark.parametrize("failure", [{"type": "InvalidConfig", "message": "bad algorithm"},
    {"type": "RuntimeError", "message": "NaN loss"}])
def test_scientifically_invalid_seed_is_not_automatically_retried(case, monkeypatch, failure):
    seed_artifacts(case, 200, failure=failure)
    monkeypatch.setattr(native, "_prepare_job", lambda **kw: pytest.fail("Invalid seed retrained"))
    with pytest.raises(ValueError, match="scientific or unclassified"):
        recover(case)
    assert not (case["destination"] / "recovery_attempts").exists()


@pytest.mark.parametrize("changed", ["deadline", "seed", "steps", "config", "source", "selection", "worker", "recipe"])
def test_modified_identity_or_hash_fails_closed_before_any_training(case, monkeypatch, changed):
    folder = seed_artifacts(case, 200)
    if changed == "deadline": case["cfg"]["core_ablation"]["batch_deadline"] += 1
    elif changed == "seed": case["cfg"]["core_ablation"]["final_validation_seeds"] = [200, 201, 203]
    elif changed == "steps": case["cfg"]["core_ablation"]["max_steps_per_seed"] = 11
    elif changed == "config": case["cfg"]["different_policy"] = True
    elif changed == "source": write(Path(case["plan"]["source_worker"]) / "worker_result.json", {})
    elif changed == "selection": write(case["destination"] / "validation_selection_receipt.json", {})
    elif changed == "worker": write(folder / "worker/active_stack.json", {})
    elif changed == "recipe":
        path = folder / "worker/worker_result.json"
        result = json.loads(path.read_text()); result["hyperparams"] = {"learning_rate": .5}; write(path, result)
    monkeypatch.setattr(native, "_prepare_job", lambda **kw: pytest.fail("Changed experiment trained"))
    with pytest.raises(ValueError): recover(case)


def test_recovery_cannot_reset_start_or_elapsed_window(case):
    with pytest.raises(ValueError, match="original absolute clock"):
        recover(case, wall_clock_start=1000., wall_clock_budget_seconds=4000.)


def test_expired_batch_reuses_existing_scores_and_censors_missing_without_dispatch(case, monkeypatch):
    seed_artifacts(case, 200)
    seed_artifacts(case, 202)
    monkeypatch.setattr(validation.time, "time", lambda: 5000.)
    monkeypatch.setattr(native, "_prepare_job", lambda **kw: pytest.fail("Deadline ignored"))
    result = recover(case)
    assert result["status"] == "censored" and result["mean"] is None
    assert result["valid_seeds"] == [200, 202]
    assert result["seed_receipts"][1]["reason"] == "batch_deadline"


def test_completed_journal_without_worker_aggregate_is_not_blindly_retrained(case):
    folder = case["destination"] / "jobs/budget_10_seed_200/worker/seed_results"
    write(folder / "iter0_trial0_seed200.json", {"score": 0., "completed": True})
    with pytest.raises(ValueError, match="settled seed journals"):
        recover(case)


def test_copied_search_journal_does_not_block_an_unstarted_validation_seed(case, monkeypatch):
    folder = case["destination"] / "jobs/budget_10_seed_200/worker/seed_results"
    write(folder / "iter2_trial3_seed0.json", {"seed": 0, "score": 0., "completed": True})
    seed_artifacts(case, 201)
    seed_artifacts(case, 202)
    dispatched = fake_training(monkeypatch, case)
    assert recover(case)["status"] == "formal"
    assert dispatched == [200]


def test_recent_incomplete_worker_blocks_duplicate_dispatch(case):
    path = case["destination"] / "jobs/budget_10_seed_200/worker/heartbeat.v1.json"
    write(path, {"steps": 3})
    os.utime(path, (990., 990.))
    with pytest.raises(RuntimeError, match="inactive worker boundary"):
        recover(case)


def test_parallel_recovery_cannot_enter_same_validation_directory(case):
    with (case["destination"] / "validation.lock").open("a+") as lock:
        fcntl.flock(lock, fcntl.LOCK_EX | fcntl.LOCK_NB)
        with pytest.raises(BlockingIOError): recover(case)


def test_default_existing_summary_behavior_remains_unchanged(case):
    prior = {"status": "invalid", "planned_seeds": [200, 201, 202], "mean": None}
    write(case["destination"] / "final_validation_summary.json", prior)
    assert validation.run_validation(case["run"], case["cfg"], case["destination"], "0", 1) == prior


==> anc/FARL/tests/test_core_ablation_zero_winner.py <==
from __future__ import annotations

import copy
import json
from pathlib import Path

import pytest

from autorl.context_memory import EvidenceRegistry
from evaluation.experiments import core_ablation_validation as validation


def write(path, value):
    path.parent.mkdir(parents=True, exist_ok=True)
    path.write_text(json.dumps(value))


def add_snapshot(root, iteration, *, score=0., steps=5000):
    worker = root / f"breadth_portfolio/workers/iter{iteration}_trial0_genome.{iteration}"
    model, provenance = worker / "models/model.zip", worker / "provenance/seed0.json"
    model.parent.mkdir(parents=True)
    model.write_bytes(b"never-loaded")
    write(provenance, {"seed": 0})
    stack, hp = {"reward_id": f"reward.{iteration}"}, {"n_steps": 2048}
    metric = {"objective_valid": True, "final_commit_eligible": True,
              "requested_steps": steps, "actual_steps": steps,
              "model_path": str(model), "provenance_path": str(provenance)}
    result = {"status": "completed", "genome_id": f"genome.{iteration}", "trial_id": 0,
        "active_stack": stack, "hyperparams": hp, "seed_ids": [0], "scores": [score],
        "metrics_list": [metric], "interface_generation_receipt": {"valid": True}}
    write(worker / "active_stack.json", {"stack": stack})
    write(worker / "worker_result.json", result)
    snapshot = {"controller_iter": iteration, "best_iqm": score, "best_trial_id": 0,
        "best_hyperparams": hp, "best_stack": stack, "best_scores": [score],
        "best_model_path": str(model), "best_provenance_path": str(provenance),
        "best_trial_final_commit_eligible": True, "all_omr_failed": False}
    ref = EvidenceRegistry(root).register(kind="hpo_iteration_snapshot.full", payload=snapshot,
                                          source_regime="P2", firewall_clean=False, allowed_consumers=["audit"])
    write(root / f"context_memory/iteration_capsules/iter{iteration}.json",
          {"controller_iter": iteration, "evidence_refs": [ref]})
    return worker, root / f"context_memory/evidence/{ref['evidence_id']}.json", snapshot


def test_zero_winner_uses_native_earliest_iteration_tie_without_rewriting_search(tmp_path):
    first, _, _ = add_snapshot(tmp_path, 0, score=0., steps=5000)
    add_snapshot(tmp_path, 1, score=0., steps=100000)
    write(tmp_path / "best_so_far.json", None)
    before = (tmp_path / "best_so_far.json").read_bytes()
    chosen = validation.select_source(tmp_path)
    assert chosen["source_worker"] == str(first)
    assert chosen["source_scores"] == [0.]
    assert chosen["selection_receipt"]["selected"]["controller_iter"] == 0
    assert (tmp_path / "best_so_far.json").read_bytes() == before


def test_native_strict_improvement_and_persisted_best_have_priority(tmp_path):
    add_snapshot(tmp_path, 0, score=0.)
    second, _, snapshot = add_snapshot(tmp_path, 1, score=.5)
    assert validation.select_source(tmp_path)["source_worker"] == str(second)
    write(tmp_path / "best_so_far.json", snapshot)
    result = validation.select_source(tmp_path)
    assert result["selection_receipt"]["rule"] == "native_persisted_search_winner"


def test_tampered_content_addressed_snapshot_is_rejected(tmp_path):
    _, path, _ = add_snapshot(tmp_path, 0)
    value = json.loads(path.read_text())
    value["best_iqm"] = .9
    write(path, value)
    with pytest.raises(ValueError, match="content digest"):
        validation.select_source(tmp_path)


@pytest.mark.parametrize("field,value", [("actual_steps", 4999), ("objective_valid", False)])
def test_zero_is_valid_but_incomplete_or_invalid_execution_is_not(tmp_path, field, value):
    worker, _, _ = add_snapshot(tmp_path, 0)
    path = worker / "worker_result.json"
    row = json.loads(path.read_text())
    row["metrics_list"][0][field] = value
    write(path, row)
    with pytest.raises(ValueError):
        validation.select_source(tmp_path)


def failed_validation(root):
    target = root / "final_validation"
    write(target / "final_validation_summary.json", {"status": "not_verified", "training_started": False,
                                                     "reason": "no_verified_search_winner: old null-best bug"})
    (target / "final_validation_trace.jsonl").write_text(json.dumps({"event": "not_started"}) + "\n")
    receipt = {"status": "needs_attention", "search_error": None, "run_dir": str(root),
               "search_termination_eligible_for_formal_protocol": True}
    return target, receipt


def test_final_only_precheck_is_read_only_and_accepts_only_empty_attempt(tmp_path):
    worker, _, _ = add_snapshot(tmp_path, 0)
    target, receipt = failed_validation(tmp_path)
    before = sorted(p.name for p in target.iterdir())
    result = validation.precheck_missing_winner_validation(tmp_path, target, receipt)
    assert result["source_worker"] == str(worker)
    assert sorted(p.name for p in target.iterdir()) == before
    (target / "jobs").mkdir()
    with pytest.raises(ValueError, match="seed artifacts"):
        validation.precheck_missing_winner_validation(tmp_path, target, receipt)


def test_precheck_rejects_mixed_infrastructure_error_despite_budget_keyword(tmp_path):
    add_snapshot(tmp_path, 0)
    target, receipt = failed_validation(tmp_path)
    receipt["search_error"] = "Connection error; ABLATION_SEARCH_BUDGET_EXHAUSTED"
    with pytest.raises(ValueError, match="infrastructure"):
        validation.precheck_missing_winner_validation(tmp_path, target, receipt)


==> anc/FARL/tests/test_core_full_control_budget.py <==
"""No RL jobs: Full adds a phase cap without changing the old time batch."""
import json
from concurrent.futures import ProcessPoolExecutor
from types import SimpleNamespace

import pytest

from autorl import core_ablation as core
from autorl import ablation_time_control as control
from evaluation.experiments import core_full_control_launch as full


def state_at(tmp_path, **updates):
    cfg = full.activate_config(full.make_full_config(
        "doorkey", tmp_path, search_steps=600_000)["pipeline"], 1000)
    cfg["core_ablation"].update(updates)
    return SimpleNamespace(run_dir=tmp_path, pipeline_config=cfg, pipeline_memory={}, pipeline_iteration=0)


def test_full_keeps_all_three_mechanisms_and_common_bounded_protocol(tmp_path):
    for task, cap in (("doorkey", 300_000), ("ant", 1_000_000)):
        doc = full.make_full_config(task, tmp_path, search_steps=30_000_000)
        cfg, policy = doc["pipeline"], doc["pipeline"]["core_ablation"]
        state = SimpleNamespace(pipeline_config=cfg, pipeline_memory={"scientific_history": [1]})
        assert policy["arm"] == "Full"
        assert policy["max_steps_per_seed"] == cap
        assert policy["phase_step_caps"]["final_validation"] == 3 * cap
        assert policy["final_validation_seeds"] == [200, 201, 202]
        assert policy["warm_start"] is False
        assert cfg["anytime_scheduler"]["rungs"][-1]["steps"] == cap
        assert cfg["anytime_scheduler"]["max_trials_per_hpo"] == 12
        assert cfg["breadth_portfolio"]["population_max_genomes"] == 12
        assert cfg["breadth_portfolio"]["configured_safety_cap"] == 1
        assert cfg["anytime_scheduler"]["revive_k"] > 0
        assert cfg["breadth_portfolio"].get("population_mode") != "random_candidate_bank"
        assert cfg.get("trajectory_evidence", {}).get("active_diagnosis") is not False
        with core.proposal_view(state):
            assert state.pipeline_memory["scientific_history"] == [1]
        rows = [{"id": "different_algo"}, {"id": "another_algo"}]
        assert core.fixed_pool(state, "algo", rows) is rows
        core.assert_fixed_training(state, SimpleNamespace(algorithm_name="SAC"), {"learning_rate": 0.001})


def test_clock_starts_at_activation_not_preparation_and_template_stays_immutable(tmp_path):
    template = full.make_full_config("doorkey", tmp_path, search_steps=30_000_000)["pipeline"]
    cfg = full.activate_config(template, 1000)
    assert "wall_clock_start" not in template["core_ablation"]
    assert cfg["core_ablation"]["search_dispatch_deadline"] == 1000 + 48 * 3600
    assert cfg["core_ablation"]["batch_deadline"] == 1000 + 72 * 3600


def test_time_and_step_limits_both_apply_without_spending_validation_reserve(tmp_path, monkeypatch):
    monkeypatch.setattr(core.time, "time", lambda: 1100)
    state = state_at(tmp_path)
    core.reserve_training(state, 300_000, trial_id="failed_probe", seed=0)
    core.reserve_training(state, 300_000, trial_id=1, seed=0)
    assert core.budget_exhausted(state)
    with pytest.raises(RuntimeError, match="^ABLATION_SEARCH_BUDGET_EXHAUSTED$"):
        core.reserve_training(state, 1, trial_id=2, seed=0)
    control.terminate_for_budget(state, location="test", complete_boundary=True)
    assert state.pipeline_memory["ablation_search_termination"]["termination_reason"] == "step_search_budget"
    assert full.search_allows_validation(tmp_path, state.pipeline_config, None)
    state.pipeline_config["core_ablation"]["phase"] = "final_validation"
    assert not core.budget_exhausted(state)
    for seed in (200, 201, 202):
        core.reserve_training(state, 300_000, trial_id=0, seed=seed)
    assert core.budget_exhausted(state)
    with pytest.raises(RuntimeError, match="^ABLATION_TOTAL_BUDGET_EXHAUSTED$"):
        core.reserve_training(state, 1, trial_id=0, seed=203)
    path = tmp_path / "doorkey/Full/control/budget.json"
    ledger = json.loads(path.read_text())
    assert ledger["reserved_steps"] == 1_500_000
    assert len(ledger["reservations"]) == 5
    assert ledger["reservations"][0]["trial_id"] == "failed_probe"


def test_no_budget_rejection_or_clock_expiry_cannot_claim_normal_end(tmp_path, monkeypatch):
    monkeypatch.setattr(core.time, "time", lambda: 1100)
    state = state_at(tmp_path)
    control.terminate_for_budget(state, location="test")
    assert not full.search_allows_validation(tmp_path, state.pipeline_config, None)
    control.terminate(state, "step_search_budget", location="forged")
    assert not full.search_allows_validation(tmp_path, state.pipeline_config, None)
    core.reserve_training(state, 300_000, trial_id=0, seed=0)
    core.reserve_training(state, 300_000, trial_id=0, seed=1)
    assert not full.search_allows_validation(tmp_path, state.pipeline_config, "RuntimeError: training failed")


def test_legacy_wall_clock_mode_ignores_old_caps_when_new_phase_caps_absent(tmp_path, monkeypatch):
    monkeypatch.setattr(core.time, "time", lambda: 1100)
    state = state_at(tmp_path, arm="A1", max_search_training_steps=1)
    del state.pipeline_config["core_ablation"]["phase_step_caps"]
    for seed in range(3):
        core.reserve_training(state, 300_000, trial_id=0, seed=seed)
    assert not core.budget_exhausted(state)


@pytest.mark.parametrize("value", [None, True, 0, -1, 3.5, "300000"])
def test_invalid_explicit_phase_caps_fail_closed(tmp_path, value):
    state = state_at(tmp_path, phase_step_caps={"search": value, "final_validation": 900_000})
    with pytest.raises(RuntimeError, match="ABLATION_PHASE_STEP_CAP_INVALID"):
        core.budget_exhausted(state)


def test_step_exhaustion_error_has_explicit_normal_reason(tmp_path, monkeypatch):
    monkeypatch.setattr(core.time, "time", lambda: 1100)
    state = state_at(tmp_path)
    core.reserve_training(state, 300_000, trial_id=0, seed=0)
    core.reserve_training(state, 300_000, trial_id=0, seed=1)
    control.terminate_for_error(state, RuntimeError("ABLATION_SEARCH_BUDGET_EXHAUSTED"), location="M5")
    assert state.pipeline_memory["ablation_search_termination"]["normal_search_completion"] is True


def _parallel_reserve(state):
    try:
        core.reserve_training(state, 300_000, trial_id=0, seed=0)
        return True
    except RuntimeError:
        return False


def test_parallel_reservations_cannot_overrun_phase_cap(tmp_path):
    import time
    cfg = full.activate_config(full.make_full_config("doorkey", tmp_path, search_steps=600_000)["pipeline"], time.time())
    state = SimpleNamespace(run_dir=tmp_path, pipeline_config=cfg)
    with ProcessPoolExecutor(max_workers=4) as pool:
        outcomes = list(pool.map(_parallel_reserve, [state] * 4))
    assert sum(outcomes) == 2
    ledger = json.loads((tmp_path / "doorkey/Full/control/budget.json").read_text())
    assert ledger["reserved_steps"] == 600_000


==> anc/FARL/tests/test_core_full_control_evidence.py <==
import hashlib
import json
from types import SimpleNamespace

from autorl import full_control_evidence as evidence


def test_grid_uses_previous_observation_never_later_crossing_incumbent():
    observations = [
        {"charged_search_steps": 4, "recorded_at": 1, "receipt_path": "at4"},
        {"charged_search_steps": 6, "recorded_at": 2, "receipt_path": "at6"},
        {"charged_search_steps": 11, "recorded_at": 3, "receipt_path": "at11"},
    ]
    rows = evidence.previous_grid(observations, [3, 5, 10, 20], 11)
    assert rows[0]["status"] == "no_observation_at_or_below_budget"
    assert rows[1]["observation"] == "at4"
    assert rows[2]["observation"] == "at6"
    assert rows[3]["status"] == "not_reached"
    assert all(row["later_incumbent_backfilled"] is False for row in rows)


def test_observation_archives_native_source_and_preserves_old_observation(tmp_path, monkeypatch):
    from evaluation.experiments import core_ablation_validation as validation
    control = tmp_path / "control"
    control.mkdir()
    (control / "budget.json").write_text(json.dumps({"reserved_steps": 100,
        "reservations": [{"phase": "search", "steps": 80}, {"phase": "final_validation", "steps": 20}]}))
    worker = tmp_path / "breadth_portfolio/workers/iter0_trial0_genome.example"
    worker.mkdir(parents=True)
    result = {"active_stack": {"reward_id": "reward.example.v1"}, "hyperparams": {"learning_rate": 0.001},
              "scores": [0.0], "seed_ids": [0], "metrics_list": [{"actual_steps": 60}]}
    source = worker / "worker_result.json"
    source.write_text(json.dumps(result))
    artifact = worker / "stacks/reward/reward.example.v1.json"
    artifact.parent.mkdir(parents=True)
    artifact.write_text('{"spec": "actual source"}')
    monkeypatch.setattr(validation, "select_source", lambda run: {
        "source_worker": str(worker), "source_result": result, "genome_id": "genome.example",
        "source_result_sha256": validation._sha(source),
        "selection_receipt": {"rule": "native_persisted_search_winner"}})
    state = SimpleNamespace(run_dir=tmp_path, pipeline_iteration=0,
        pipeline_config={"core_ablation": {"arm": "Full", "ledger_dir": str(control), "budget_grid_steps": [50, 100]}})
    receipt = evidence.archive_observation(state)
    assert receipt["charged_search_steps"] == 80
    assert receipt["completed_worker_actual_steps"] == 60
    assert receipt["complete_total_actual_cost_claimed"] is False
    assert receipt["scores"] == [0.0]
    source.write_text("changed later")
    assert evidence.archive_observation(state) == receipt
    archived = tmp_path / "full_control_evidence/iteration_000000/source_worker_result.json"
    assert json.loads(archived.read_text()) == result


==> anc/FARL/tests/test_core_full_control_launch.py <==
"""Launcher safety tests use synthetic receipts and never launch a learner."""
import json
from pathlib import Path

import pytest
import yaml

from evaluation.experiments import core_full_control_launch as full


def native_fixture(tmp_path):
    root = tmp_path / "native"
    root.mkdir()
    jobs = [{"id": f"td3_seed{seed}", "algo": "td3", "seed": seed, "physical_gpu": gpu,
             "output_dir": str(root / f"td3_seed{seed}")} for seed, gpu in enumerate((0, 3, 4))]
    manifest = {"schema_version": "hand_st_native_longtrain.batch.v1", "batch_root": str(root),
                "target_training_steps": 5_000_000, "evaluation_budgets": [1_000_000, 5_000_000],
                "evaluation_episodes_per_checkpoint": 100, "jobs": jobs}
    path = root / "batch.json"
    path.write_text(json.dumps(manifest))
    return path, jobs


def test_dependency_requires_valid_completed_result_and_exited_process(tmp_path, monkeypatch):
    path, jobs = native_fixture(tmp_path)
    dependency = full.native_dependency(path, 0, "0")
    assert not full.dependency_state(dependency)["ready"]
    job = jobs[0]
    status = Path(dependency["status_path"])
    status.write_text(json.dumps({"jobs": [{**job, "status": "completed", "pid": 17, "process_start_ticks": "123"}]}))
    result = Path(job["output_dir"])
    result.mkdir()
    (result / "final_result.json").write_text(json.dumps({"status": "completed", "smoke_only": False,
        "algo": "td3", "seed": 0, "actual_training_steps": 5_000_000,
        "eval_budgets": [1_000_000, 5_000_000]}))
    monkeypatch.setattr(full, "same_process", lambda *a: True)
    assert not full.dependency_state(dependency)["ready"]
    monkeypatch.setattr(full, "same_process", lambda *a: False)
    monkeypatch.setattr(full, "_session_members", lambda *a: {18: "child-start"})
    assert not full.dependency_state(dependency)["ready"]
    monkeypatch.setattr(full, "_session_members", lambda *a: {})
    (result / "manifest.json").write_text(json.dumps({"protocol_sha256": "protocol"}))
    final = json.loads((result / "final_result.json").read_text())
    final["protocol_sha256"] = "protocol"
    (result / "final_result.json").write_text(json.dumps(final))
    (result / "evaluations").mkdir()
    for budget in (1_000_000, 5_000_000):
        (result / "evaluations" / f"budget_{budget}.json").write_text(json.dumps({
            "protocol_sha256": "protocol", "episodes": 100, "algo": "td3", "seed": 0,
            "nominal_budget": budget, "smoke_only": False}))
    assert full.dependency_state(dependency)["ready"]
    status.write_text(json.dumps({"jobs": [{**job, "status": "failed"}]}))
    with pytest.raises(RuntimeError, match="dependency failed"):
        full.dependency_state(dependency)


def test_dependency_identity_and_manifest_are_pinned(tmp_path):
    path, jobs = native_fixture(tmp_path)
    with pytest.raises(ValueError, match="assigned GPU"):
        full.native_dependency(path, 0, "4")
    dependency = full.native_dependency(path, 0, "0")
    path.write_text(path.read_text() + "\n")
    with pytest.raises(RuntimeError, match="manifest changed"):
        full.dependency_state(dependency)


def test_prepare_is_independent_config_only_and_refuses_overwrite(tmp_path, monkeypatch):
    path, _ = native_fixture(tmp_path)
    provider = tmp_path / "provider.yaml"
    provider.write_text("model: example\nstream: false\n")
    destination = tmp_path / "outputs/core_full_controls_20260910"
    kwargs = dict(native_manifest=path, assignments={"doorkey": ("0", 0), "ant": ("3", 1)},
                  providers={"llm_config": provider, "ai_coding_config": provider},
                  search_steps={"doorkey": 30_000_000, "ant": 60_000_000}, workspace=tmp_path)
    monkeypatch.setattr(full.subprocess, "Popen", lambda *a, **k: pytest.fail("prepare started a process"))
    manifest = full.prepare(destination, **kwargs)
    assert manifest["release"] is None
    assert len(manifest["jobs"]) == 2
    assert manifest["validation_training_steps_total"] == 3_900_000
    assert not manifest["old_scientific_state_reused"]
    for job in manifest["jobs"]:
        assert job["arm"] == "Full" and job["workers"] == 1
        assert job["resume_run_dir"] is None
        cfg = yaml.safe_load(Path(job["pipeline_config"]).read_text())["pipeline"]
        assert cfg["core_ablation"]["ledger_dir"].startswith(str(destination))
        assert "search_dispatch_deadline" not in cfg["core_ablation"]
        assert full.sha(job["pipeline_config"]) == job["config_sha256"]
        assert not (Path(job["destination"]) / "runs").exists()
        assert Path(job["llm_config"]).stat().st_mode & 0o777 == 0o600
    with pytest.raises(FileExistsError):
        full.prepare(destination, **kwargs)


def test_prepare_rejects_unauthorized_gpu_before_creating_destination(tmp_path):
    path, _ = native_fixture(tmp_path)
    destination = tmp_path / "outputs/new"
    with pytest.raises(ValueError, match="Only GPU"):
        full.prepare(destination, native_manifest=path,
            assignments={"doorkey": ("1", 0), "ant": ("4", 2)}, providers={},
            search_steps={"doorkey": 30_000_000, "ant": 60_000_000}, workspace=tmp_path)
    assert not destination.exists()


def test_existing_scientific_artifacts_block_run_before_any_training(tmp_path, monkeypatch):
    folder = tmp_path / "job"
    folder.mkdir()
    (folder / "final_validation").mkdir()
    manifest = {"schema_version": full.SCHEMA}
    job = {"arm": "Full", "workers": 1, "destination": str(folder)}
    monkeypatch.setattr(full, "_verified_frozen_job", lambda *a: (manifest, job, {}))
    monkeypatch.setattr(full, "_set_job_environment", lambda *a: pytest.fail("Should not start"))
    with pytest.raises(RuntimeError, match="no implicit rerun"):
        full.run_job("unused", 0)


def test_native_wait_does_not_acquire_shared_slot(tmp_path, monkeypatch):
    folder = tmp_path / "job"
    folder.mkdir()
    manifest = {"schema_version": full.SCHEMA, "queue_deadline": 200}
    job = {"arm": "Full", "workers": 1, "destination": str(folder), "task": "ant",
           "native_dependency": {}, "gpu": "4"}
    monkeypatch.setattr(full, "_verified_frozen_job", lambda *a: (manifest, job, {}))
    monkeypatch.setattr(full, "_set_job_environment", lambda *a: None)
    monkeypatch.setattr(full, "acquire_full_slot", lambda *a: pytest.fail("Waiting must not occupy a slot"))
    monkeypatch.setattr(full, "dependency_state", lambda *a: {"ready": False, "reason": "native_running"})
    now = [100]
    monkeypatch.setattr(full.time, "time", lambda: now[0])
    monkeypatch.setattr(full.time, "sleep", lambda *a: now.__setitem__(0, 201))
    with pytest.raises(RuntimeError, match="FULL_RESOURCE_QUEUE_TIMEOUT"):
        full.run_job("unused", 0)
    receipt = json.loads((folder / "launch.json").read_text())
    assert receipt["status"] == "needs_attention"
    assert not (folder / "runtime_pipeline.yaml").exists()


def test_full_slot_two_is_exclusive_and_does_not_touch_old_slots(tmp_path):
    import fcntl
    root = tmp_path / "outputs/.core_ablation_gpu_locks"
    root.mkdir(parents=True)
    old = []
    try:
        for number in (0, 1):
            lock = (root / f"gpu0.slot{number}").open("a+")
            fcntl.flock(lock, fcntl.LOCK_EX | fcntl.LOCK_NB)
            old.append(lock)
        job = {"workspace": str(tmp_path), "gpu": "0", "workers": 1, "arm": "Full"}
        locks = full.acquire_full_slot(job)
        try:
            with pytest.raises(RuntimeError, match="occupied"):
                full.acquire_full_slot(job)
        finally:
            for lock in locks:
                lock.close()
        with pytest.raises(RuntimeError, match="authorized"):
            full.acquire_full_slot({**job, "gpu": "4"})
    finally:
        for lock in old:
            lock.close()


def test_reused_full_pid_cannot_authorize_any_signal(tmp_path, monkeypatch):
    command = ["python", "frozen_launcher.py"]
    dispatch = {"pid": 99, "process_start_ticks": "old", "command": command}
    monkeypatch.setattr(full, "process_start", lambda *a: "different")
    monkeypatch.setattr(full.os, "kill", lambda *a: pytest.fail("Must not signal a reused PID"))
    with pytest.raises(RuntimeError, match="PID was reused"):
        full.signal_owned_session(dispatch, command, 15)


def test_only_exact_remaining_full_session_members_are_signalled(monkeypatch):
    command = ["python", "frozen_launcher.py"]
    dispatch = {"pid": 99, "process_start_ticks": "original", "command": command}
    monkeypatch.setattr(full, "process_start", lambda *a: None)
    monkeypatch.setattr(full, "_session_members", lambda *a: {101: "one", 102: "two"})
    monkeypatch.setattr(full, "same_process", lambda pid, start: pid == 101)
    killed = []
    monkeypatch.setattr(full.os, "kill", lambda pid, sig: killed.append((pid, sig)))
    assert full.signal_owned_session(dispatch, command, 15) == [101]
    assert killed == [(101, 15)]


==> anc/FARL/tests/test_dim_role_hypotheses.py <==
import sys
from pathlib import Path

sys.path.insert(0, str(Path(__file__).resolve().parents[1]))

from autorl.dim_role_hypotheses import verify_bank
from autorl.trajectory_value_alignment import _alignment_cert_from_summaries


def test_symbolic_semantic_atom_note_recovers_evidence_namespace():
    bank = {
        "schema_version": "dim_role_hypotheses.v1",
        "hypotheses": [
            {
                "hyp_id": "hyp.role.key.obs_7_obs_8",
                "role_id": "key_possession",
                "stage_id": "stage.0.pick_up_key",
                "atom_ids": ["obs.7", "obs.8"],
                "origin": "llm_theory",
                "status": "untested",
                "confidence": 0.0,
                "tests": {"motion": None, "selectivity": None, "success_contrast": None},
                "evidence_refs": [],
                "tests_run": 0,
                "last_tested_iter": 0,
                "note": "lineage of derived.boolean_predicate.holding_key",
            }
        ],
        "falsified_lineages": [],
        "ambient_atom_ids": [],
        "resensing_events": [],
        "processed_trial_ids": [],
        "updated_at_iter": 0,
    }
    stage_evidence = {
        "by_atom": {
            "derived.boolean_predicate.holding_key": {
                "atom_id": "derived.boolean_predicate.holding_key",
                "kind": "progress",
                "episodes": 20,
                "observed_episodes": 20,
                "episode_activation_rate": 0.10,
                "threshold_success_rate": 0.10,
                "directional_progress_rate": 0.02,
            }
        }
    }
    trial_rows = [
        {
            "score": 0.0,
            "stage_scores": {"stage.0.pick_up_key": 0.2},
            "by_atom": {
                "derived.boolean_predicate.holding_key": {
                    "atom_id": "derived.boolean_predicate.holding_key",
                    "kind": "progress",
                    "episodes": 10,
                    "observed_episodes": 10,
                    "episode_activation_rate": 0.2,
                    "threshold_success_rate": 0.2,
                    "directional_progress_rate": 0.02,
                }
            },
        },
        {
            "score": 0.0,
            "stage_scores": {"stage.0.pick_up_key": 0.0},
            "by_atom": {
                "derived.boolean_predicate.holding_key": {
                    "atom_id": "derived.boolean_predicate.holding_key",
                    "kind": "progress",
                    "episodes": 10,
                    "observed_episodes": 10,
                    "episode_activation_rate": 0.0,
                    "threshold_success_rate": 0.0,
                    "directional_progress_rate": 0.0,
                }
            },
        },
    ]

    out = verify_bank(bank, stage_evidence, trial_rows, iter_idx=1)
    hyp = out["hypotheses"][0]

    assert hyp["status"] == "supported"
    assert hyp["tests_run"] == 1
    assert "derived.boolean_predicate.holding_key" in hyp["evidence_atom_ids"]
    assert hyp["tests"]["success_contrast"] == "positive"
    assert hyp["tests"]["contrast_source"] == "stage_omr"


def test_continuous_obs_selectivity_uses_directional_progress_not_activation():
    bank = {
        "schema_version": "dim_role_hypotheses.v1",
        "hypotheses": [
            {
                "hyp_id": "hyp.role.door.obs_20",
                "role_id": "door_open_progress",
                "stage_id": "stage.0.open_door",
                "atom_ids": ["obs.20"],
                "origin": "public_spec",
                "status": "proposed",
                "confidence": 0.0,
                "tests": {"motion": None, "selectivity": None, "success_contrast": None},
                "evidence_refs": [],
                "tests_run": 0,
                "last_tested_iter": 0,
                "note": "continuous hinge-like coordinate",
            }
        ],
        "falsified_lineages": [],
        "ambient_atom_ids": [],
        "resensing_events": [],
        "processed_trial_ids": [],
        "updated_at_iter": 0,
    }
    stage_evidence = {
        "by_atom": {
            "obs.20": {
                "atom_id": "obs.20",
                "kind": "progress",
                "episodes": 20,
                "observed_episodes": 20,
                "episode_activation_rate": 1.0,
                "threshold_success_rate": 1.0,
                "directional_progress_rate": 0.25,
            }
        }
    }

    out = verify_bank(bank, stage_evidence, [], iter_idx=1)
    hyp = out["hypotheses"][0]

    assert hyp["tests"]["selectivity"] == "selective"
    assert hyp["status"] == "supported"


def test_alignment_treats_proxy_progress_without_stage_completion_as_proxy_suspect():
    cert = _alignment_cert_from_summaries(
        stack={"reward_id": "reward.proxy"},
        omr={"mean": 0.0, "scores": [0.0], "floor_censored": True},
        train={"n": 2, "mean": 10.0, "min": 1.0, "max": 20.0, "positive_mean": True},
        stage_score={
            "score": 0.9,
            "progress_score": 0.9,
            "stage_completion_score": 0.0,
            "activated_atoms": ["derived.proxy_progress"],
            "activated_stages": [],
        },
        explore={"external_omr_series": [0.0, 0.0], "coverage": {}},
        grounding={},
    )

    assert cert["alignment_state"] == "proxy_suspect"
    assert cert["anti_proxy_tests"]


def test_alignment_allows_stage_completion_as_promising_not_commit():
    cert = _alignment_cert_from_summaries(
        stack={"reward_id": "reward.stage_progress"},
        omr={"mean": 0.0, "scores": [0.0], "floor_censored": True},
        train={"n": 2, "mean": 10.0, "min": 1.0, "max": 20.0, "positive_mean": True},
        stage_score={
            "score": 1.0,
            "progress_score": 0.3,
            "stage_completion_score": 1.0,
            "activated_atoms": ["stage_oracle.stage_0"],
            "activated_stages": ["stage.0"],
        },
        explore={"external_omr_series": [0.0, 0.0], "coverage": {}},
        grounding={},
    )

    assert cert["alignment_state"] == "promising"
    assert cert["commit_authority"] == "held_out_omr_lcb_only"


if __name__ == "__main__":
    for fn in (
        test_symbolic_semantic_atom_note_recovers_evidence_namespace,
        test_continuous_obs_selectivity_uses_directional_progress_not_activation,
        test_alignment_treats_proxy_progress_without_stage_completion_as_proxy_suspect,
        test_alignment_allows_stage_completion_as_promising_not_commit,
    ):
        fn()
        print(f"{fn.__name__}: passed")


==> anc/FARL/tests/test_door_core_ablation_launch.py <==
"""Door deployment checks are offline and never dispatch learners or LLM calls."""
import json
from pathlib import Path

import pytest
import yaml

from evaluation.experiments import door_core_ablation_launch as door


def prepared(tmp_path):
    provider = tmp_path / "provider.yaml"
    provider.write_text("model: test-model\nbase_url: https://invalid.example/v1\n")
    dest = tmp_path / "outputs/door_batch"
    manifest = door.prepare(dest, workspace=tmp_path,
        providers={"llm_config": provider, "ai_coding_config": provider})
    return dest / "batch.json", manifest


@pytest.mark.parametrize("arm", ["A1", "A2", "A3"])
def test_door_search_is_uncapped_but_training_and_arm_are_bounded(tmp_path, arm):
    cfg = door.make_door_config(arm, tmp_path)["pipeline"]
    policy = cfg["core_ablation"]
    assert policy["task"] == "door" and policy["information_regime"] == "p2"
    assert policy["max_steps_per_seed"] == 1_000_000
    assert policy["max_search_training_steps"] is None
    assert "phase_step_caps" not in policy and policy["budget_mode"] == "wall_clock"
    assert [r["steps"] for r in cfg["anytime_scheduler"]["rungs"]] == [5000, 50000, 300000, 1000000]
    assert cfg["anytime_scheduler"]["core_hard_max_tier"] == 3
    assert policy["final_validation_seeds"] == [200, 201, 202]
    assert policy["final_evaluation_episodes"] == 25
    assert cfg["mdp_perception"]["p2_feedback_mode"] == "none"
    assert cfg["hpo"]["breadth_process_runner"]["workers_per_gpu"] == 1
    assert cfg["pipeline_controller"]["min_acceptable_iqm"] is None
    assert cfg["reward_designer"]["context_memory"]["section_token_caps"]["P3_incumbent"] == 12000
    if arm == "A1":
        assert cfg["algorithm_selector"]["single_agent_candidates"] == ["PPO"]
        assert policy["fixed_stack"]["hidden_layers"] == [64, 64]
    elif arm == "A2":
        assert cfg["trajectory_evidence"]["active_diagnosis"] is False
    else:
        assert cfg["breadth_portfolio"]["population_mode"] == "random_candidate_bank"
        assert cfg["anytime_scheduler"]["revive_k"] == 0


def test_prepare_is_independent_and_does_not_start_or_reuse_state(tmp_path, monkeypatch):
    monkeypatch.setattr(door.subprocess, "Popen", lambda *a, **k: pytest.fail("prepare launched a process"))
    path, manifest = prepared(tmp_path)
    assert manifest["release"] is None and "batch_start" not in manifest
    assert len(manifest["jobs"]) == 3
    assert "legacy_manifest" not in manifest and not manifest["old_scientific_state_reused"]
    assert manifest["max_concurrent_learners"] == 3
    for job in manifest["jobs"]:
        assert job["initial_cold_start"] and job["cold_start"]
        assert job["resume_run_dir"] is None
        assert Path(job["destination"]).name == "attempt_001"
        assert not (Path(job["destination"]) / "runs").exists()
        for role in ("llm_config", "ai_coding_config"):
            assert Path(job[role]).stat().st_mode & 0o777 == 0o600
            assert door.sha(job[role]) == job["provider_sha256"][role]
        cfg = yaml.safe_load(Path(job["pipeline_config"]).read_text())["pipeline"]
        assert cfg["core_ablation"]["ledger_dir"] == str(path.parent / "door" / job["arm"] / "control")
    with pytest.raises(FileExistsError):
        door.prepare(path.parent, workspace=tmp_path, providers={
            "llm_config": tmp_path / "provider.yaml", "ai_coding_config": tmp_path / "provider.yaml"})


def test_activation_sets_one_new_clock_and_refuses_to_reset(tmp_path):
    path, manifest = prepared(tmp_path)
    activated = door.activate(path, started_at=100.)
    assert activated["batch_start"] == 100.
    assert activated["search_dispatch_deadline"] == 100 + 48 * 3600
    assert activated["batch_deadline"] == 100 + 72 * 3600
    for job in activated["jobs"]:
        cfg = yaml.safe_load(Path(job["pipeline_config"]).read_text())["pipeline"]
        assert cfg["core_ablation"]["search_dispatch_deadline"] == activated["search_dispatch_deadline"]
        assert cfg["core_ablation"]["batch_deadline"] == activated["batch_deadline"]
        assert door.sha(job["pipeline_config"]) == job["config_sha256"]
    with pytest.raises(RuntimeError, match="refusing to reset"):
        door.activate(path, started_at=200.)


@pytest.mark.parametrize("artifact", ["launch.json", "runs", "final_validation"])
def test_existing_execution_artifacts_block_initial_activation(tmp_path, artifact):
    path, manifest = prepared(tmp_path)
    (Path(manifest["jobs"][1]["destination"]) / artifact).touch()
    before = [Path(j["pipeline_config"]).read_bytes() for j in manifest["jobs"]]
    with pytest.raises(RuntimeError, match="execution artifacts"):
        door.activate(path, started_at=100.)
    assert before == [Path(j["pipeline_config"]).read_bytes() for j in manifest["jobs"]]
    assert "batch_start" not in json.loads(path.read_text())


def test_provider_tampering_is_rejected_before_clock_and_configuration_mutation(tmp_path):
    path, manifest = prepared(tmp_path)
    Path(manifest["jobs"][0]["llm_config"]).write_text("model: different\n")
    with pytest.raises(RuntimeError, match="provider configuration changed"):
        door.activate(path, started_at=100.)
    assert "batch_start" not in json.loads(path.read_text())


def test_unauthorized_assignment_is_rejected(tmp_path):
    path, manifest = prepared(tmp_path)
    manifest["jobs"][0]["gpu"] = "1"
    path.write_text(json.dumps(manifest))
    with pytest.raises(ValueError, match="GPU 0/3/4"):
        door.activate(path, started_at=100.)


def test_duplicate_dispatch_cannot_launch_or_reset_clock(tmp_path, monkeypatch):
    path, _ = prepared(tmp_path)
    (path.parent / "dispatch.json").write_text("{}")
    monkeypatch.setattr(door, "activate", lambda *a, **k: pytest.fail("reset clock"))
    monkeypatch.setattr(door.subprocess, "Popen", lambda *a, **k: pytest.fail("duplicate launch"))
    with pytest.raises(RuntimeError, match="duplicate launch"):
        door.execute(path)


==> anc/FARL/tests/test_door_core_ablation_monitor.py <==
"""Monitoring tests never start a learner or send process signals."""
import json
import os
from pathlib import Path

import pytest

from evaluation.experiments import door_core_ablation_monitor as monitor


def put(path, document):
    path.parent.mkdir(parents=True, exist_ok=True)
    path.write_text(json.dumps(document))
    return path


@pytest.fixture
def batch(tmp_path, monkeypatch):
    monkeypatch.setattr(monitor.time, "time", lambda: 1000.0)
    monkeypatch.setattr(monitor, "_gpu_snapshot", lambda: {"available": True, "devices": {"0": {"used_mib": 1000}}})
    monkeypatch.setattr(monitor.os, "kill", lambda *a: pytest.fail("Monitor sent a signal"))
    monkeypatch.setattr(monitor.subprocess, "Popen", lambda *a, **k: pytest.fail("Monitor launched a process"))
    monkeypatch.setattr(monitor, "PROC_ROOT", tmp_path / "proc")
    destination = tmp_path / "door" / "A1" / "attempt_001"
    run = destination / "runs" / "door_open_v3_seed0_example"
    run.mkdir(parents=True)
    path = put(tmp_path / "batch.json", {
        "schema_version": "core_ablation.time_batch.v1", "batch_start": 900,
        "search_dispatch_deadline": 1100, "batch_deadline": 1300,
        "private_provider": {"api_key": "UNEXPOSED_PROVIDER_SECRET"},
        "jobs": [{"task": "door", "arm": "A1", "gpu": "0", "destination": str(destination),
                  "cold_restart_root": str(destination.parent), "pid": 17, "process_start_ticks": "42"}]})
    put(destination / "launch.json", {"pid": 17, "process_start_ticks": "42", "status": "searching",
        "run_dir": str(run), "command": ["secret-launch-command"]})
    put(destination / "core_ablation.json", {"max_search_training_steps": None,
        "ledger_dir": str(tmp_path / "shared_cost"), "api_key": "DO_NOT_PUBLISH"})
    put(tmp_path / "shared_cost" / "budget.json", {"reserved_steps": 1000000, "reservations": [
        {"phase": "search", "steps": 1000000}]})
    fake_process(tmp_path / "proc", 17, "42", "S")
    return path, destination, run


def fake_process(root, pid, start, state):
    folder = root / str(pid)
    folder.mkdir(parents=True, exist_ok=True)
    fields = [state, "1"] + ["0"] * 17 + [str(start)]
    (folder / "stat").write_text(f"{pid} (name with ) parentheses) " + " ".join(fields))


def test_snapshot_worker_progress_valid_zero_and_private_fields(batch):
    path, destination, run = batch
    worker = run / "breadth_portfolio" / "workers" / "iter1_trial0_genome.example"
    hb = put(worker / "heartbeat.v1.json", {"iter": 1, "trial": 0, "seed": 0,
        "num_timesteps": 500000, "prefix_controller_steps": 123,
        "learner_execution_receipt": {"algorithm": "PPO", "api_key": "HB_SECRET"}})
    os.utime(hb, (980, 980))
    put(worker / "seed_results" / "seed0.json", {"complete": True, "seed": 0, "score": 0,
        "metrics": {"objective_valid": True, "evaluation_provenance": {"final_omr": {"valid": True, "score": 0}}}})
    # A dangerous/huge result must not be loaded for a lightweight status query.
    (run / "pipeline_memory.json").write_text("not JSON and must never be read")
    (worker / "worker_result.json").write_text("also not read")
    result = monitor.write_monitor_snapshot(path)
    arm = result["jobs"][0]
    assert arm["parent"]["verified_alive"]
    assert arm["parent"]["observed_start_ticks"] == "42"
    assert arm["elapsed_seconds"] == 100
    assert arm["search_seconds_remaining"] == 100
    assert arm["validation_seconds_until_batch_deadline"] == 300
    assert arm["cost"]["reserved_steps"] == 1000000
    assert arm["cost"]["phase_reserved_steps"] == {"search": 1000000}
    assert arm["recent_workers"][0]["heartbeat_age_seconds"] == 20
    assert arm["recent_workers"][0]["learner_steps"] == 500000
    assert arm["recent_workers"][0]["recent_completed_seed_evaluations"][0]["valid_zero_score"]
    assert not arm["recent_errors"]
    public = (path.parent / "monitor_status.json").read_text()
    assert all(secret not in public for secret in ["UNEXPOSED_PROVIDER_SECRET", "DO_NOT_PUBLISH", "HB_SECRET", "secret-launch-command"])
    assert not result["sampling_warnings"]
    assert len((path.parent / "monitor_history.jsonl").read_text().splitlines()) == 1


@pytest.mark.parametrize("age,start,waiting", [(10, "42", True), (120, "42", False), (10, "old-pid", False)])
def test_provider_wait_requires_fresh_heartbeat_and_matching_live_process(batch, age, start, waiting):
    path, destination, _ = batch
    put(destination / "llm_availability" / "request.json", {
        "status": "waiting_for_provider", "pid": 17, "process_start_ticks": start,
        "updated_at": 1000-age, "retry_at": 1060, "error_kind": "billing",
        "prompt": "PRIVATE_PROMPT_NOT_FOR_TELEMETRY", "api_key": "PRIVATE_KEY"})
    arm = monitor.write_monitor_snapshot(path)["jobs"][0]
    assert arm["provider_availability"]["actively_waiting"] is waiting
    assert ("provider_temporarily_unavailable_request_retained" in arm["runtime_observations"]) is waiting
    assert "PRIVATE_" not in json.dumps(arm)


def test_throttle_does_not_resample_or_append_and_force_bypasses(batch, monkeypatch):
    path, _, _ = batch
    monitor.write_monitor_snapshot(path)
    monkeypatch.setattr(monitor.time, "time", lambda: 1030.0)
    monkeypatch.setattr(monitor, "_gpu_snapshot", lambda: pytest.fail("Throttled call sampled GPU"))
    assert monitor.write_monitor_snapshot(path)["updated_at"] == 1000
    assert len((path.parent / "monitor_history.jsonl").read_text().splitlines()) == 1
    monkeypatch.setattr(monitor, "_gpu_snapshot", lambda: {"available": False})
    assert monitor.write_monitor_snapshot(path, force=True)["updated_at"] == 1030
    assert len((path.parent / "monitor_history.jsonl").read_text().splitlines()) == 2


@pytest.mark.parametrize("state,observed,expected", [("T", "42", "parent_paused"), ("S", "43", "parent_pid_start_identity_mismatch")])
def test_paused_and_reused_pid_are_not_reported_as_training_healthy(batch, state, observed, expected):
    path, _, _ = batch
    fake_process(monitor.PROC_ROOT, 17, observed, state)
    arm = monitor.write_monitor_snapshot(path)["jobs"][0]
    assert expected in arm["runtime_observations"]
    if observed != "42":
        assert not arm["parent"]["verified_alive"]
        assert arm["parent"]["alive"]  # PID exists; it is the wrong process.


def test_cold_retry_updates_destination_only_for_bound_same_root(batch):
    path, destination, run = batch
    new = destination.parent / "attempt_002"
    put(new / "launch.json", {"pid": 18, "process_start_ticks": "99", "status": "searching"})
    put(path.parent / "live_status.json", {"jobs": [{"task": "door", "arm": "A1", "gpu": "0",
        "destination": str(new), "cold_restart_root": str(destination.parent), "pid": 18, "process_start_ticks": "99"}]})
    fake_process(monitor.PROC_ROOT, 18, "99", "S")
    arm = monitor.write_monitor_snapshot(path)["jobs"][0]
    assert arm["destination"] == str(new)
    assert arm["parent"]["verified_alive"]
    assert arm["run_dir"] is None


def test_unrelated_live_receipt_does_not_replace_job(batch):
    path, destination, _ = batch
    put(path.parent / "live_status.json", {"jobs": [{"task": "door", "arm": "A1", "gpu": "4",
        "destination": "/unrelated/attempt", "pid": 123}]})
    arm = monitor.write_monitor_snapshot(path)["jobs"][0]
    assert arm["destination"] == str(destination)
    assert arm["parent"]["pid"] == 17


def test_partial_json_and_oversized_ledger_are_unknown_not_zero_or_fatal(batch, monkeypatch):
    path, destination, run = batch
    (destination / "launch.json").write_text('{"status":')
    ledger = path.parent / "shared_cost" / "budget.json"
    ledger.write_bytes(b" " * (4 * 1024 * 1024 + 1))
    result = monitor.write_monitor_snapshot(path)
    arm = result["jobs"][0]
    assert not arm["cost"]["available"]
    assert arm["cost"]["reserved_steps"] is None
    assert {w["reason"] for w in result["sampling_warnings"]} == {"JSONDecodeError", "size_limit"}


def test_error_redaction_and_completed_zero_not_marked_failed(batch):
    path, destination, _ = batch
    put(destination / "launch.json", {"status": "results_validated", "final_validation": {"status": "formal"},
        "search_error": "api_key=MYSECRET Authorization: Bearer MYTOKEN and sk-OTHERSECRET; "
                        "headers={'Authorization': 'Bearer QUOTEDTOKEN'}"})
    arm = monitor.write_monitor_snapshot(path)["jobs"][0]
    assert arm["formal_validation_complete"]
    assert not arm["valid_zero_is_failure"]
    text = json.dumps(arm["recent_errors"])
    assert all(secret not in text for secret in ["MYSECRET", "MYTOKEN", "sk-OTHERSECRET", "QUOTEDTOKEN"])


def test_gpu_sampler_excludes_other_cards(monkeypatch):
    class Result:
        stdout = "0, RTX, 1000, 24576, 8\n1, RTX, 18000, 24576, 99\n3, RTX, 8, 24576, 0\n4, RTX, 8, 24576, 0\n"
    monkeypatch.setattr(monitor.subprocess, "run", lambda *a, **k: Result())
    gpu = monitor._gpu_snapshot()
    assert set(gpu["devices"]) == {"0", "3", "4"}
    assert gpu["devices"]["0"]["used_mib"] == 1000


==> anc/FARL/tests/test_door_core_ablation_repair.py <==
"""Cold-repair safety checks; no test starts or signals a real experiment."""
import copy
import errno
import json
from pathlib import Path

import pytest
import yaml

from evaluation.experiments import door_core_ablation_launch as launch
from evaluation.experiments import door_core_ablation_repair as repair


def fixture_batch(tmp_path, monkeypatch):
    provider = tmp_path / "provider.yaml"
    provider.write_text("model: same-model\nbase_url: https://invalid.example/v1\napi_key: offline-dummy\n")
    root = tmp_path / "outputs/door_batch"
    launch.prepare(root, workspace=tmp_path,
                   providers={"llm_config": provider, "ai_coding_config": provider})
    manifest = launch.activate(root / "batch.json", started_at=100.)
    base = root / "source_release"
    (base / "autorl/llm").mkdir(parents=True)
    (base / "autorl/llm/client.py").write_text("# original\n")
    (base / "autorl/hand_logic.py").write_text("# original hand\n")
    (base / "source_release.v1.json").write_text(json.dumps({
        "python_source_sha256": {str(p.relative_to(base)): repair.sha(p) for p in base.rglob("*.py")}}))
    manifest["release"] = str(base)
    manifest["release_receipt_sha256"] = repair.sha(base / "source_release.v1.json")
    (root / "batch.json").write_text(json.dumps(manifest))
    for index, job in enumerate(manifest["jobs"]):
        folder = Path(job["destination"])
        (folder / "launch.json").write_text(json.dumps({"pid": 1000 + index,
            "source_release": str(base), "status": "searching" if index == 0 else "needs_attention"}))
        ledger = Path(job["cold_restart_root"]) / "control/budget.json"
        ledger.parent.mkdir()
        ledger.write_text(json.dumps({"reserved_steps": 1234 + index}))
    (root / "watchdog_status.json").write_text(json.dumps({"watchdog_pid": 900, "guardian_pid": 901}))
    monkeypatch.setattr(repair.time, "time", lambda: 200.)
    monkeypatch.setattr(repair, "_process_running", lambda pid: pid in {900, 901, 1000})
    monkeypatch.setattr(repair, "_session_members", lambda pid: {})
    monkeypatch.setattr(repair, "_matching_time_pids", lambda *args: [])
    monkeypatch.setattr(repair, "_our_process", lambda *args: True)
    monkeypatch.setattr(repair, "process_identity", lambda pid: {
        "pid": pid, "process_start_ticks": str(pid * 10), "command": [str(pid)],
        "session_id": pid, "process_group": pid})
    monkeypatch.setattr(repair, "control_identity", lambda pid, *args: repair.process_identity(pid))
    monkeypatch.setattr(repair.subprocess, "Popen", lambda *args, **kwargs: pytest.fail("Unexpected process dispatch"))
    monkeypatch.setattr(repair.os, "kill", lambda *args: pytest.fail("Unexpected process signal"))
    return root / "batch.json", manifest, tmp_path / "outputs/repair_archive"


def prepare_fixture(tmp_path, monkeypatch):
    path, old, archive = fixture_batch(tmp_path, monkeypatch)
    prepared = repair.prepare(path, archive)
    return path, old, prepared


def freeze_fixture(tmp_path, monkeypatch):
    path, old, prepared = prepare_fixture(tmp_path, monkeypatch)
    overlay = tmp_path / "fixed_client.py"
    overlay.write_text("# only the repair\n")
    repair.freeze(prepared, {"autorl/llm/client.py": overlay})
    return path, old, prepared


def test_prepare_preserves_live_a1_deadlines_ledgers_and_scientific_boundary(tmp_path, monkeypatch):
    path, old, archive = fixture_batch(tmp_path, monkeypatch)
    before = path.read_bytes()
    ledger_before = {j["arm"]: (Path(j["cold_restart_root"]) / "control/budget.json").read_bytes()
                     for j in old["jobs"]}
    prepared = repair.prepare(path, archive)
    new = repair.read(prepared)
    assert path.read_bytes() == before
    assert new["jobs"][0] == old["jobs"][0]
    assert new["allowed_previous_releases"] == [old["release"]]
    for key in ("batch_start", "search_dispatch_deadline", "batch_deadline"):
        assert new[key] == old[key]
    for index in (1, 2):
        job, previous = new["jobs"][index], old["jobs"][index]
        folder = Path(job["destination"])
        assert folder.name == "attempt_002" and job["cold_attempt"] == 2
        assert job["cold_start"] and job["resume_run_dir"] is None
        assert job["superseded_destination"] == previous["destination"]
        assert not (folder / "runs").exists()
        assert not (folder / "launch.json").exists()
        assert (Path(job["cold_restart_root"]) / "control/budget.json").read_bytes() == ledger_before[job["arm"]]
        assert job["pipeline_config"] == previous["pipeline_config"]
        for role in ("llm_config", "ai_coding_config"):
            doc = yaml.safe_load(Path(job[role]).read_text())
            recovery = doc.pop("availability_recovery")
            assert doc == yaml.safe_load(Path(previous[role]).read_text())
            assert recovery["deadline_epoch"] == old["search_dispatch_deadline"]
            assert recovery["state_directory"] == str(folder / "llm_availability")
            assert Path(job[role]).stat().st_mode & 0o777 == 0o600
    repair.validate_manifest(new)


def test_active_old_worker_session_blocks_preparation(tmp_path, monkeypatch):
    path, old, archive = fixture_batch(tmp_path, monkeypatch)
    monkeypatch.setattr(repair, "_session_members", lambda pid: {9999: "anchor"} if pid == 1001 else {})
    with pytest.raises(RuntimeError, match="session is still active"):
        repair.prepare(path, archive)
    assert not archive.exists()
    assert not (Path(old["jobs"][1]["cold_restart_root"]) / "attempt_002").exists()


def test_existing_attempt_blocks_preparation_without_partial_directory_writes(tmp_path, monkeypatch):
    path, old, archive = fixture_batch(tmp_path, monkeypatch)
    (Path(old["jobs"][2]["cold_restart_root"]) / "attempt_002").mkdir()
    with pytest.raises(RuntimeError, match="already exists"):
        repair.prepare(path, archive)
    assert not archive.exists()
    assert not (Path(old["jobs"][1]["cold_restart_root"]) / "attempt_002").exists()


def test_expired_original_search_window_cannot_be_reset(tmp_path, monkeypatch):
    path, old, archive = fixture_batch(tmp_path, monkeypatch)
    monkeypatch.setattr(repair.time, "time", lambda: old["search_dispatch_deadline"])
    with pytest.raises(RuntimeError, match="deadline has passed"):
        repair.prepare(path, archive)
    assert repair.read(path)["batch_start"] == old["batch_start"]


def test_unknown_gpu_and_provider_tampering_are_rejected(tmp_path, monkeypatch):
    path, old, archive = fixture_batch(tmp_path, monkeypatch)
    changed = copy.deepcopy(old)
    changed["jobs"][1]["gpu"] = "1"
    path.write_text(json.dumps(changed))
    with pytest.raises(RuntimeError, match="GPU 0/3/4"):
        repair.prepare(path, archive)
    path.write_text(json.dumps(old))
    Path(old["jobs"][1]["llm_config"]).write_text("model: changed\n")
    with pytest.raises(RuntimeError, match="Provider configuration changed"):
        repair.prepare(path, archive)


def test_freeze_uses_previous_release_and_only_explicit_repair_overlay(tmp_path, monkeypatch):
    path, old, prepared = prepare_fixture(tmp_path, monkeypatch)
    # A concurrent workspace Hand edit must never enter the Door release.
    (tmp_path / "autorl").mkdir()
    (tmp_path / "autorl/hand_logic.py").write_text("# unrelated current Hand repair\n")
    overlay = tmp_path / "repair_client.py"
    overlay.write_text("# repaired\n")
    result = repair.freeze(prepared, {"autorl/llm/client.py": overlay})
    target = Path(result["release"])
    assert (target / "autorl/hand_logic.py").read_text() == "# original hand\n"
    assert (target / "autorl/llm/client.py").read_text() == "# repaired\n"
    assert (Path(old["release"]) / "autorl/llm/client.py").read_text() == "# original\n"
    manifest = repair.read(prepared)
    repair.verify_release(target, manifest["release_receipt_sha256"])
    assert "-# original" in Path(result["diff"]).read_text()


def test_freeze_rejects_unlisted_source_and_detects_base_tampering(tmp_path, monkeypatch):
    path, old, prepared = prepare_fixture(tmp_path, monkeypatch)
    overlay = tmp_path / "replacement.py"
    overlay.write_text("# replacement\n")
    with pytest.raises(RuntimeError, match="allowlisted"):
        repair.freeze(prepared, {"autorl/hand_logic.py": overlay})
    (Path(old["release"]) / "autorl/llm/client.py").write_text("# tampered\n")
    with pytest.raises(RuntimeError, match="source changed"):
        repair.freeze(prepared, {"autorl/llm/client.py": overlay})


@pytest.mark.parametrize("tamper", ["manifest", "source", "provider", "ledger", "pid", "session", "artifacts"])
def test_activation_preflight_aborts_before_any_signal(tmp_path, monkeypatch, tamper):
    path, old, prepared = freeze_fixture(tmp_path, monkeypatch)
    new = repair.read(prepared)
    monkeypatch.setattr(repair, "signal_exact_process", lambda *args: pytest.fail("Preflight signalled a process"))
    if tamper == "manifest":
        path.write_text(path.read_text() + " ")
    elif tamper == "source":
        (Path(new["release"]) / "autorl/llm/client.py").write_text("# changed\n")
    elif tamper == "provider":
        Path(new["jobs"][1]["llm_config"]).write_text("model: changed\n")
    elif tamper == "ledger":
        Path(new["door_repair"]["ledger_receipts"]["A2"]["path"]).write_text("{}")
    elif tamper == "pid":
        original = repair.process_identity
        monkeypatch.setattr(repair, "process_identity", lambda pid: dict(original(pid), process_start_ticks="reused"))
    elif tamper == "session":
        monkeypatch.setattr(repair, "_session_members", lambda pid: {9001: "orphan"} if pid == 1002 else {})
    else:
        (Path(new["jobs"][1]["destination"]) / "runs").mkdir()
    with pytest.raises(RuntimeError):
        repair.activate(prepared)


def test_activation_stops_watchdog_before_guardian_and_preserves_a1(tmp_path, monkeypatch):
    path, old, prepared = freeze_fixture(tmp_path, monkeypatch)
    events = []
    monkeypatch.setattr(repair, "signal_exact_process", lambda identity: events.append(("signal", identity["pid"])))
    monkeypatch.setattr(repair, "process_start", lambda pid: "123456")
    class Child:
        pid = 2000
    def spawn(command, **kwargs):
        events.append(("spawn", command))
        assert repair.read(path)["release"] == repair.read(prepared)["release"]
        return Child()
    monkeypatch.setattr(repair.subprocess, "Popen", spawn)
    receipt = repair.activate(prepared)
    assert events[:2] == [("signal", 900), ("signal", 901)]
    assert len(events) == 3 and events[-1][0] == "spawn"
    assert receipt["preserved_A1"]["pid"] == 1000
    assert receipt["status"] == "watchdog_dispatched"
    assert repair.read(path)["jobs"][0] == old["jobs"][0]
    assert repair.read(path)["search_dispatch_deadline"] == old["search_dispatch_deadline"]
    with pytest.raises(RuntimeError, match="changed since preparation"):
        repair.activate(prepared)


def test_pidfd_signal_rechecks_identity_and_never_uses_numeric_kill(tmp_path, monkeypatch):
    events = []
    identity = {"pid": 900, "process_start_ticks": "original"}
    monkeypatch.setattr(repair, "assert_identity", lambda value: events.append("verify"))
    monkeypatch.setattr(repair, "_pidfd_open", lambda pid: events.append("pidfd_open") or 25)
    monkeypatch.setattr(repair, "_pidfd_send_signal", lambda fd, sig: events.append("pidfd_signal"))
    monkeypatch.setattr(repair.os, "close", lambda fd: events.append("close"))
    monkeypatch.setattr(repair, "process_start", lambda pid: None)
    monkeypatch.setattr(repair.os, "kill", lambda *args: pytest.fail("Numeric PID signal"))
    repair.signal_exact_process(identity)
    assert events == ["verify", "pidfd_open", "verify", "pidfd_signal", "close"]


def test_blocked_pidfd_rechecks_exact_identity_before_numeric_fallback(monkeypatch):
    events = []
    identity = {"pid": 900, "process_start_ticks": "original"}
    monkeypatch.setattr(repair, "assert_identity", lambda value: events.append("verify"))
    def unavailable(pid):
        raise PermissionError(errno.EPERM, "pidfd blocked by host")
    monkeypatch.setattr(repair, "_pidfd_open", unavailable)
    monkeypatch.setattr(repair.os, "kill", lambda pid, sig: events.append(("signal", pid, sig)))
    monkeypatch.setattr(repair, "process_start", lambda pid: None)
    transport = repair.signal_exact_process(identity)
    assert events == ["verify", "verify", ("signal", 900, repair.signal.SIGTERM)]
    assert transport == "numeric_pid_immediately_reverified"


def test_blocked_pidfd_never_signals_reused_pid(monkeypatch):
    identity = {"pid": 900, "process_start_ticks": "original"}
    checks = []
    def verify(value):
        checks.append(value)
        if len(checks) > 1:
            raise RuntimeError("Process identity changed")
    def unavailable(pid):
        raise PermissionError(errno.EPERM, "pidfd blocked by host")
    monkeypatch.setattr(repair, "assert_identity", verify)
    monkeypatch.setattr(repair, "_pidfd_open", unavailable)
    monkeypatch.setattr(repair.os, "kill", lambda *args: pytest.fail("Reused PID was signalled"))
    with pytest.raises(RuntimeError, match="identity changed"):
        repair.signal_exact_process(identity)


==> anc/FARL/tests/test_door_core_ablation_runtime.py <==
"""Door EW cold starts and validation preserve its frozen scientific boundary."""
from __future__ import annotations

import copy
import json
import sys
import time
from pathlib import Path
from types import SimpleNamespace

import pytest

from autorl.data_types import PipelineState
from evaluation.experiments import core_ablation_time_launch as launch
from evaluation.experiments import core_ablation_time_resume as resume
from evaluation.experiments import core_ablation_validation as validation
from evaluation.experiments import exp_p3_metaworld_full_auto as metaworld_entry


def door_config():
    return {"core_ablation": {"task": "door", "arm": "A1", "max_steps_per_seed": 1_000_000,
                "budget_mode": "wall_clock", "max_search_training_steps": None,
                "final_evaluation_episodes": 25},
            "hpo": {"objective_eval_episodes": 5},
            "anytime_scheduler": {"rungs": [{"tier": i, "steps": steps, "seeds": 1}
                for i, steps in enumerate([5_000, 50_000, 300_000, 1_000_000])]}}


def door_manifest():
    return {"observation_dims": {"agent_0": 39}, "action_dims": {"agent_0": 4},
            "env_provenance": {"is_raw_sim_env": True, "is_library_env": False}}


def initial_job(tmp_path):
    return {"task": "door", "arm": "A1", "destination": str(tmp_path / "attempt_001"),
            "initial_cold_start": True, "cold_start": True, "resume_run_dir": None,
            "pipeline_config": "frozen/pipeline.yaml", "llm_config": "frozen/llm.yaml",
            "ai_coding_config": "frozen/coding.yaml"}


def test_initial_batch_has_no_fake_legacy_run(tmp_path):
    job = initial_job(tmp_path)
    result = launch.previous_phase(job)
    assert result == {"ready": True, "run_dir": None, "cold_start": True,
                      "initial_cold_start": True, "previous_scientific_state_loaded": False}
    assert not Path(job["destination"]).exists()


@pytest.mark.parametrize("artifact", ["launch.json", "runs/old/model.zip"])
def test_initial_batch_never_reuses_previous_artifacts(tmp_path, artifact):
    job = initial_job(tmp_path)
    p = Path(job["destination"]) / artifact
    p.parent.mkdir(parents=True)
    p.write_text("old")
    with pytest.raises(RuntimeError, match="previous scientific artifacts"):
        launch.previous_phase(job)


def test_door_dispatch_uses_p2_provider_and_cold_start_flags(tmp_path, monkeypatch):
    calls = []
    monkeypatch.setattr(metaworld_entry, "run_full_auto",
                        lambda *args, **kw: calls.append((args, kw)) or {"run_dir": "new-run"})
    assert launch._run_cold_search(initial_job(tmp_path), tmp_path)["run_dir"] == "new-run"
    args, kw = calls[0]
    assert args[:2] == ("door-open-v3", 0)
    assert kw == {"known": False, "goal_blind": False, "stage_omr_oracle": True,
                  "llm_config_path": "frozen/llm.yaml", "ai_coding_config_path": "frozen/coding.yaml",
                  "strict_contracts": True, "disable_resume_cache": True}


def test_metaworld_entrypoint_keeps_frozen_providers_and_never_seeds_cache(tmp_path, monkeypatch):
    from autorl import pipeline as pipeline_module, repro, experience_pool, v2_reporting
    captured = {}

    class FakePipeline:
        def __init__(self, **kwargs):
            captured.update(kwargs)
            self.config = door_config()

        def _init_wall_clock_budget(self, state):
            pass

        def _run_outcome_evaluator(self, state, error):
            return state

        def _write_budget_usage(self, state):
            pass

    def fake_run(pipeline, state):
        captured["strict"] = pipeline.strict_contracts
        captured["raw_sim_input"] = copy.deepcopy(state.raw_sim_input)
        raise RuntimeError("stop before any real M1 or training")

    monkeypatch.setattr(pipeline_module, "AutoRLPipeline", FakePipeline)
    monkeypatch.setattr(repro, "seed_run_dir_from_cache", lambda *args: pytest.fail("Cold start read old adapter cache"))
    monkeypatch.setattr(metaworld_entry, "_run_with_state", fake_run)
    monkeypatch.setattr(experience_pool, "export_run_to_experience_pool", lambda *args: None)
    monkeypatch.setattr(v2_reporting, "write_v2_dashboard", lambda *args: None)
    with pytest.raises(RuntimeError, match="stop before any real"):
        metaworld_entry.run_full_auto("door-open-v3", 0, tmp_path, "frozen/pipeline.yaml",
            known=False, stage_omr_oracle=True, llm_config_path="frozen/llm.yaml",
            ai_coding_config_path="frozen/coding.yaml", strict_contracts=True, disable_resume_cache=True)
    assert captured["llm_config_path"] == "frozen/llm.yaml"
    assert captured["ai_coding_config_path"] == "frozen/coding.yaml"
    assert captured["strict"] is True
    assert captured["raw_sim_input"]["env_name"] == "MetaWorld door-open-v3"


@pytest.mark.parametrize("change", ["cap", "rung", "step_cap", "phase_cap", "task"])
def test_door_policy_rejects_budget_or_task_drift(change):
    cfg = door_config()
    metaworld_entry.validate_door_ablation_policy(cfg)
    if change == "cap":
        cfg["core_ablation"]["max_steps_per_seed"] = 2_000_000
    elif change == "rung":
        cfg["anytime_scheduler"]["rungs"].append({"steps": 5_000_000})
    elif change == "step_cap":
        cfg["core_ablation"]["max_search_training_steps"] = 30_000_000
    elif change == "phase_cap":
        cfg["core_ablation"]["phase_step_caps"] = {"search": 30_000_000}
    else:
        cfg["core_ablation"]["task"] = "doorkey"
    with pytest.raises(RuntimeError, match="ABLATION_DOOR_"):
        metaworld_entry.validate_door_ablation_policy(cfg)


def test_door_source_checks_real_task_and_public_observation(tmp_path):
    metaworld = pytest.importorskip("metaworld")
    env = metaworld.ALL_V3_ENVIRONMENTS_GOAL_OBSERVABLE["door-open-v3-goal-observable"]()
    state = PipelineState(run_dir=tmp_path)
    state.env = env
    state.manifest = door_manifest()
    state.pipeline_config = door_config()
    state.raw_sim_input = {"env_name": "MetaWorld door-open-v3",
                          "public_spec": copy.deepcopy(metaworld_entry.P2_METAWORLD_PUBLIC_SPEC)}
    try:
        assert metaworld_entry.validate_door_ablation_source(state)["raw_observation_dim"] == 39
        observation, _ = env.reset(seed=987)
        assert observation.shape == (39,)
        for _ in range(10):
            observation, _, terminated, truncated, _ = env.step(env.action_space.sample())
            assert observation.shape == (39,)
            if terminated or truncated:
                env.reset()
        state.manifest["env_provenance"]["is_library_env"] = True
        with pytest.raises(RuntimeError, match="P2_SOURCE"):
            metaworld_entry.validate_door_ablation_source(state)
        state.manifest = door_manifest()
        env._partially_observable = True
        with pytest.raises(RuntimeError, match="CANONICAL_ENVIRONMENT"):
            metaworld_entry.validate_door_ablation_source(state)
    finally:
        env.close()


def test_door_resume_restores_its_own_stage_and_public_spec(tmp_path):
    state = PipelineState(run_dir=tmp_path)
    resume._restore_task_interface(state, {"task": "door"}, {})
    assert state.task_description == "A Sawyer robot must open the door."
    assert state.raw_sim_input["env_name"] == "MetaWorld door-open-v3"
    assert state.raw_sim_input["stage_omr_oracle_supplied"] is True
    assert state.raw_sim_input["stage_omr_scaffold"]["stages"][0]["stage_id"] == "stage.0.open_door"
    assert state.pipeline_memory["omr_diagnostic_protocol"] == "bounded_success"


def test_door_final_validation_preserves_p2_1m_and_25_episodes(tmp_path, monkeypatch):
    cfg = door_config()
    original = copy.deepcopy(cfg)
    worker = tmp_path / "worker"
    worker.mkdir()
    monkeypatch.setattr(validation, "_state_blob", lambda _: b"typed frozen records")
    prepared = {"payload": {"assignment": {"source_worker": str(worker)},
                           "worker_run_dir": str(worker), "pipeline_memory": {}}}
    payload = validation._configure_job(prepared, config=cfg, run_dir=tmp_path,
                                       wall_start=123, wall_seconds=456)["payload"]
    assert cfg == original
    assert payload["assignment"]["force_budget_steps"] == 1_000_000
    assert payload["hpo_config"]["objective_eval_episodes"] == 25
    assert payload["pipeline_config"]["hpo"]["objective_eval_episodes"] == 25
    assert payload["raw_sim_input"]["env_name"] == "MetaWorld door-open-v3"
    assert payload["raw_sim_input"]["stage_omr_oracle_supplied"] is True
    assert payload["pipeline_memory"]["api_calls_allowed"] is False
    assert payload["pipeline_memory"]["omr_diagnostic_protocol"] == "bounded_success"
    assert payload["replay_buffer_registry"] == []


def test_door_telemetry_failure_cannot_kill_guardian(tmp_path, monkeypatch):
    module = SimpleNamespace(write_monitor_snapshot=lambda _: (_ for _ in ()).throw(OSError("sensor unavailable")))
    monkeypatch.setitem(sys.modules, "evaluation.experiments.door_core_ablation_monitor", module)
    launch._write_runtime_monitor(tmp_path / "batch.json", {"runtime_monitor": "door_ew"})
    result = json.loads((tmp_path / "monitor_error.json").read_text())
    assert result["experiments_stopped"] is False
    assert "sensor unavailable" in result["error"]


def test_fresh_supervisor_needs_no_legacy_manifest(tmp_path):
    p = tmp_path / "batch.json"
    p.write_text(json.dumps({"release": str(tmp_path), "jobs": [],
                             "batch_deadline": time.time() - 1}))
    launch.supervise(p)
    assert json.loads((tmp_path / "live_status.json").read_text())["jobs"] == []


==> anc/FARL/tests/test_doorkey_p2_v92_deep_train.py <==
from evaluation.experiments.doorkey_p2_v92_champion_deep_train import (
    CANDIDATES,
    _deep_conclusion,
    _iqm,
    _promotion_pass,
    _stats,
)


def _result(scores, *, eligible=True):
    return {
        "seed_results": [
            {
                "seed": index,
                "final_omr": score,
                "objective_valid": True,
                "final_commit_eligible": eligible,
                "requested_steps": 100,
                "actual_steps": 100,
            }
            for index, score in enumerate(scores)
        ]
    }


def test_candidate_cohort_preserves_algorithm_and_representation_controls():
    assert [row["source_trial_id"] for row in CANDIDATES] == [217, 35, 231]
    assert len({row["genome_id"] for row in CANDIDATES}) == 3
    assert all(len(row["source_scores"]) == 3 for row in CANDIDATES)


def test_iqm_trims_one_tail_seed_from_five():
    assert _iqm([0.0, 0.6, 0.8, 1.0, 1.0]) == 0.8


def test_promotion_requires_actual_cold_start_eligibility():
    stats = _stats([_result([0.2, 0.4, 0.6, 0.8, 1.0], eligible=True)])
    assert _promotion_pass(stats, smoke=False) is True
    ineligible = _stats([
        _result([0.2, 0.4, 0.6, 0.8, 1.0], eligible=False)
    ])
    assert _promotion_pass(ineligible, smoke=False) is False


def test_deep_solution_gate_distinguishes_capability_from_stability():
    stable = _stats([_result([0.8, 0.8, 1.0, 1.0, 1.0])])
    assert _deep_conclusion(stable, smoke=False) == (
        "CONFIRMED_STABLE_P2_SOLUTION"
    )
    unstable = _stats([_result([0.0, 0.0, 0.4, 0.6, 1.0])])
    assert _deep_conclusion(unstable, smoke=False) == "CAPABLE_BUT_NOT_STABLE"


def test_invalid_heldout_or_non_cold_evidence_fails_closed():
    invalid = _stats([{
        "seed_results": [{
            "seed": 1,
            "final_omr": None,
            "objective_valid": False,
            "final_commit_eligible": False,
            "requested_steps": 100,
            "actual_steps": 0,
        }]
    }])
    assert _deep_conclusion(invalid, smoke=False) == "INVALID_DEEP_CONFIRMATION"

    noncold = _stats([_result([1.0] * 5, eligible=False)])
    assert _deep_conclusion(noncold, smoke=False) == (
        "INVALID_NON_COLD_START_EVIDENCE"
    )


==> anc/FARL/tests/test_effective_obs_contract.py <==
import json

import gymnasium as gym

from autorl.env_builder_v2 import (
    build_env_from_stack,
    canonical_sha256,
    effective_obs_contract_digest,
    get_effective_obs_contract,
)


_ADAPTER_SOURCE = """
import gymnasium as gym
import numpy as np


class TinyContractEnv(gym.Env):
    metadata = {}

    def __init__(self, bound=1.0):
        self.observation_space = gym.spaces.Box(
            low=-float(bound), high=float(bound), shape=(3,), dtype=np.float32
        )
        self.action_space = gym.spaces.Discrete(2)

    def reset(self, *, seed=None, options=None):
        super().reset(seed=seed)
        return np.zeros(3, dtype=np.float32), {}

    def step(self, action):
        return np.zeros(3, dtype=np.float32), 0.0, False, False, {}


def make_env(bound=1.0):
    return TinyContractEnv(bound=bound)
"""


def _write_json(path, value):
    path.parent.mkdir(parents=True, exist_ok=True)
    path.write_text(json.dumps(value), encoding="utf-8")


def _prepare_run(tmp_path):
    (tmp_path / "env_adapter.py").write_text(_ADAPTER_SOURCE, encoding="utf-8")
    obs_spec = {"selected_raw_indices": [0], "mode": "test_subset"}
    _write_json(
        tmp_path / "stacks" / "obs_schema" / "obs.test.json",
        {"spec": obs_spec},
    )
    return obs_spec


def _reward_program(formula):
    return {
        "primitive_compositions": [
            {
                "terms": [
                    {
                        "atom_id": "atom.test",
                        "formula": formula,
                        "formula_obs_space": "raw_obs",
                    }
                ]
            }
        ]
    }


def _write_reward(tmp_path, reward_id, formula):
    _write_json(
        tmp_path / "stacks" / "reward" / f"{reward_id}.json",
        {"spec": _reward_program(formula)},
    )


def _stack(reward_id, obs_schema_id="obs.test"):
    return {
        "env_adapter_id": "env.adapter.test",
        "obs_schema_id": obs_schema_id,
        "reward_id": reward_id,
    }


def test_builder_attaches_effective_runtime_obs_contract(tmp_path):
    obs_spec = _prepare_run(tmp_path)
    _write_reward(tmp_path, "reward.dep_two", "obs[2]")

    env = build_env_from_stack(
        tmp_path, _stack("reward.dep_two"), apply_reward=False
    )
    contract = get_effective_obs_contract(gym.Wrapper(env))

    assert contract is not None
    assert contract["env_adapter_id"] == "env.adapter.test"
    assert contract["obs_artifact_spec_sha256"] == canonical_sha256(obs_spec)
    assert contract["raw_dim"] == 3
    assert contract["reward_required_raw_indices"] == [2]
    # The reward dependency is part of the actual policy observation, not just
    # advisory metadata on the reward artifact.
    assert contract["selected_raw_indices"] == [0, 2]
    assert contract["observation_space"]["shape"] == [2]
    assert contract["observation_space"]["dtype"] == "float32"
    assert contract["observation_space"]["bounds_sha256"].startswith("sha256:")
    assert contract["digest"] == effective_obs_contract_digest(contract)
    assert "reward_id" not in contract


def test_digest_is_reward_name_agnostic_but_dependency_and_space_sensitive(tmp_path):
    _prepare_run(tmp_path)
    _write_reward(tmp_path, "reward.a", "obs[2]")
    _write_reward(tmp_path, "reward.b", "2.0 * obs[2]")
    _write_reward(tmp_path, "reward.other_dependency", "obs[1]")

    contract_a = get_effective_obs_contract(build_env_from_stack(
        tmp_path, _stack("reward.a"), apply_reward=False
    ))
    contract_b = get_effective_obs_contract(build_env_from_stack(
        tmp_path, _stack("reward.b"), apply_reward=False
    ))
    contract_other = get_effective_obs_contract(build_env_from_stack(
        tmp_path, _stack("reward.other_dependency"), apply_reward=False
    ))
    contract_wider_bounds = get_effective_obs_contract(build_env_from_stack(
        tmp_path, _stack("reward.a"), apply_reward=False, bound=2.0
    ))

    assert contract_a["digest"] == contract_b["digest"]
    assert contract_a["digest"] != contract_other["digest"]
    assert contract_a["digest"] != contract_wider_bounds["digest"]

    # Even if a caller adds audit-only reward identity, digest recomputation is
    # explicitly independent of that name.
    with_reward_name = dict(contract_a, reward_id="renamed.reward")
    assert effective_obs_contract_digest(with_reward_name) == contract_a["digest"]


def test_full_policy_obs_digest_ignores_reward_dependency_audit_metadata(tmp_path):
    _prepare_run(tmp_path)
    _write_reward(tmp_path, "reward.dep_one", "obs[1]")
    _write_reward(tmp_path, "reward.dep_two", "obs[2]")

    contract_one = get_effective_obs_contract(build_env_from_stack(
        tmp_path,
        _stack("reward.dep_one", obs_schema_id="missing.full.raw"),
        apply_reward=False,
    ))
    contract_two = get_effective_obs_contract(build_env_from_stack(
        tmp_path,
        _stack("reward.dep_two", obs_schema_id="missing.full.raw"),
        apply_reward=False,
    ))

    assert contract_one["reward_required_raw_indices"] == [1]
    assert contract_two["reward_required_raw_indices"] == [2]
    assert contract_one["selected_raw_indices"] == [0, 1, 2]
    assert contract_two["selected_raw_indices"] == [0, 1, 2]
    assert contract_one["observation_space"] == contract_two["observation_space"]
    assert contract_one["digest"] == contract_two["digest"]


def test_representation_spec_is_part_of_effective_contract(tmp_path):
    _prepare_run(tmp_path)
    _write_reward(tmp_path, "reward.none", "action[0]")
    repr_spec = {
        "derived_atom_ids": ["derived.copy_zero"],
        "formulas": [
            {"atom_id": "derived.copy_zero", "formula": "obs[0]"}
        ],
        "parent_obs_indices_used": [0],
    }
    _write_json(
        tmp_path / "stacks" / "obs_schema" / "repr.test.json",
        {"spec": repr_spec},
    )

    contract = get_effective_obs_contract(build_env_from_stack(
        tmp_path, _stack("reward.none", obs_schema_id="repr.test"),
        apply_reward=False,
    ))

    assert contract["representation_applied"] is True
    assert contract["representation_spec"] == repr_spec
    assert contract["representation_spec_sha256"] == canonical_sha256(repr_spec)
    assert contract["selected_raw_indices"] == [0, 1, 2]
    assert contract["observation_space"]["shape"] == [4]


==> anc/FARL/tests/test_eureka_hand_p1.py <==
from __future__ import annotations

import sys
from pathlib import Path
from types import SimpleNamespace

import numpy as np
import pytest


ROOT = Path(__file__).resolve().parents[1]
EUREKA_ROOT = ROOT / "evaluation" / "baselines" / "eurekaP3" / "Eureka_mujoco"
if str(EUREKA_ROOT) not in sys.path:
    sys.path.insert(0, str(EUREKA_ROOT))

from eureka.eureka_mujoco import _p1_hand_frontier_score  # noqa: E402
from eureka.p1_hand_bridge import (  # noqa: E402
    ASPIRE_TASK_ID,
    make_p1_hand_env,
    p1_hand_contract,
    public_training_info,
    stage_omr_values,
    validate_p1_hand_reward_source,
)
from evaluation.experiments.exp_p1_benchmark_full_info import TASKS  # noqa: E402
from rl.wrappers.ground_truth_reward import hand_relocate_gt_reward  # noqa: E402
from rl.wrappers.reward_override_wrapper import RewardOverrideWrapper  # noqa: E402
from rl import train_mujoco  # noqa: E402


def test_eureka_hand_contract_is_sourced_from_exact_aspire_input():
    contract = p1_hand_contract()
    aspire = TASKS[ASPIRE_TASK_ID]

    assert contract["env_id"] == aspire["env_id"]
    assert contract["task_description"] == aspire["task_description"]
    assert contract["final_metric_contract"] == aspire["final_metric_contract"]
    assert contract["stage_omr_scaffold"] == aspire["stage_omr_scaffold"]


def test_eureka_hand_uses_exact_84d_aspire_adapter_and_label_plane():
    env = make_p1_hand_env(seed=17)
    try:
        obs, info = env.reset(seed=17)
        assert obs.shape == (84,)
        assert env.action_space.shape == (30,)
        assert list(stage_omr_values(info)) == [
            "stage.0.reach_object",
            "stage.1.controlled_lift",
            "stage.2.transport_to_target",
            "stage.3.relocate_goal",
        ]
        public = public_training_info(info)
        assert "success" not in public
        assert "public_success" not in public
        assert not any("oracle" in key for key in public)
    finally:
        env.close()


def test_p1_hand_reward_firewall_allows_native_but_rejects_oracle():
    valid = """
def compute_reward(env, obs, action, native_reward, step_fraction, public_info):
    return float(native_reward) - 0.001 * float(np.sum(np.square(action))), {}
"""
    validate_p1_hand_reward_source(valid)

    harmless_docstring = '''
def compute_reward(env, obs, action, native_reward, step_fraction, public_info):
    """Never read oracle labels or success bits."""
    return float(native_reward), {}
'''
    validate_p1_hand_reward_source(harmless_docstring)

    invalid = """
def compute_reward(env, obs, action, native_reward, step_fraction, public_info):
    return float(env._stage_latches['goal']), {}
"""
    with pytest.raises(ValueError, match="Stage/Final OMR"):
        validate_p1_hand_reward_source(invalid)

    invalid_key = '''
def compute_reward(env, obs, action, native_reward, step_fraction, public_info):
    return float(public_info.get('success', 0.0)), {}
'''
    with pytest.raises(ValueError, match="Stage/Final OMR"):
        validate_p1_hand_reward_source(invalid_key)


def test_eureka_hand_frontier_score_prioritizes_final_then_deeper_stage():
    stages = p1_hand_contract()["stage_omr_scaffold"]["stages"]
    stage0 = f"stage_omr__{stages[0]['stage_id']}"
    stage1 = f"stage_omr__{stages[1]['stage_id']}"
    shallow, _, _ = _p1_hand_frontier_score({stage0: [1.0, 1.0]})
    deeper, _, _ = _p1_hand_frontier_score({stage1: [1.0, 1.0]})
    final, _, _ = _p1_hand_frontier_score({
        stage0: [1.0], "consecutive_successes": [1.0]
    })

    assert shallow == pytest.approx(1.0)
    assert deeper == pytest.approx(2.0)
    assert final > shallow + deeper


def test_eureka_reward_runtime_receives_full_p1_surface_without_label_plane():
    seen = {}

    def reward(env, obs, action, native_reward, step_fraction, public_info):
        seen.update({
            "env": env,
            "obs": np.asarray(obs),
            "action": np.asarray(action),
            "native_reward": native_reward,
            "step_fraction": step_fraction,
            "public_info": dict(public_info),
        })
        return float(native_reward), {"native": float(native_reward)}

    base = make_p1_hand_env(seed=3)
    env = RewardOverrideWrapper(
        base,
        reward,
        hand_relocate_gt_reward,
        env_family="hand",
        information_regime="p1",
    )
    try:
        env.reset(seed=3)
        _obs, _reward, _terminated, _truncated, info = env.step(
            env.action_space.sample()
        )
        assert seen["obs"].shape == (84,)
        assert seen["action"].shape == (30,)
        assert 0.0 < seen["step_fraction"] <= 1.0
        assert "success" not in seen["public_info"]
        assert not any("oracle" in key for key in seen["public_info"])
        assert "gpt_reward" in info
        assert "gt_reward" in info
        assert "consecutive_successes" not in info
    finally:
        env.close()


def test_eureka_hand_search_consumes_episode_sustained5_latch():
    import gymnasium as gym

    class TerminalHandEnv(gym.Env):
        observation_space = gym.spaces.Box(
            -np.inf, np.inf, shape=(84,), dtype=np.float32
        )
        action_space = gym.spaces.Box(
            -1.0, 1.0, shape=(30,), dtype=np.float32
        )

        def reset(self, **kwargs):
            return np.zeros(84, dtype=np.float32), {}

        def step(self, action):
            info = {
                "success": 0.0,
                "oracle_stage_reach": 1.0,
                "oracle_stage_controlled_lift": 1.0,
                "oracle_stage_transport": 1.0,
                "oracle_stage_goal": 1.0,
            }
            return np.zeros(84, dtype=np.float32), 0.0, True, False, info

    env = RewardOverrideWrapper(
        TerminalHandEnv(),
        lambda env, obs, action, native_reward, step_fraction, public_info: (
            0.0, {}
        ),
        lambda env, obs, action, info, native_reward: 0.0,
        env_family="hand",
        information_regime="p1",
    )
    try:
        env.reset()
        _, _, terminated, _, info = env.step(np.zeros(30, dtype=np.float32))
        assert terminated
        assert info["episode_success"] == 1.0
        assert "consecutive_successes" not in info
        assert info["stage_omr__stage.3.relocate_goal"] == 1.0
    finally:
        env.close()


def test_eureka_passive_hand_final_uses_sustained5(monkeypatch, tmp_path):
    sequences = [
        [1, 1, 1, 1, 1, 0],
        [1, 1, 1, 1, 0],
    ]

    class FakeEnv:
        def __init__(self):
            self.episode = -1

        def reset(self):
            self.episode += 1
            self.step_index = 0
            return np.zeros(84), {}

        def step(self, action):
            values = sequences[self.episode]
            success = values[self.step_index]
            self.step_index += 1
            done = self.step_index == len(values)
            info = {
                "success": float(success),
                "oracle_stage_reach": 0.0,
                "oracle_stage_controlled_lift": 0.0,
                "oracle_stage_transport": 0.0,
                "oracle_stage_goal": 0.0,
            }
            return np.zeros(84), 0.0, False, done, info

        def close(self):
            pass

    class FakeModel:
        def predict(self, obs, deterministic=True):
            return np.zeros(30), None

    reward_module = tmp_path / "reward.py"
    reward_module.write_text("def compute_reward(*args): return 0.0\n")
    monkeypatch.setattr(
        train_mujoco,
        "make_passive_eval_env",
        lambda *args, **kwargs: FakeEnv(),
    )
    args = SimpleNamespace(
        information_regime="p1",
        audit_eval_seeds="100",
        audit_episodes_per_seed=2,
        seed=0,
        gpt_reward_module=str(reward_module),
    )
    result = train_mujoco.run_passive_unified_eval(
        FakeModel(), args, "AdroitHandRelocate-v2", False
    )
    assert result["final_success_rate"] == 0.5
    assert (
        result["evaluation_contract"]["final_semantics"]
        == "heldout_official_success_sustained5_latched"
    )


==> anc/FARL/tests/test_generation_reset_request_boundary.py <==
"""The saved Hand Iter17 trigger must not bind a cross-generation control."""
from __future__ import annotations

import copy
import json
from pathlib import Path
from types import SimpleNamespace

import pytest

from autorl.diagnostic_arbitrator import build_unified_diagnostic_packet
from autorl.joint_search_controller import capture_effect_snapshot, decide, record_controller_effect
from autorl.pipeline import AutoRLPipeline
from autorl.runtime_interface_contract import (
    InterfaceGenerationCommitError, RuntimeInterfaceMismatch,
    SOURCE_AUTHORITY_CONTROLLER_MUTABLE, commit_canonical_interface,
    current_interface_generation_tuple, reset_search_generation_atomically,
    runtime_adapter_sha256,
)


FIXTURE = json.loads((Path(__file__).parent / "fixtures/hand_iter17_generation_reset.json").read_text())


def commit(root, value=1):
    adapter = root / "candidate.py"
    adapter.write_text(f"VALUE = {value}\n")
    return commit_canonical_interface(
        root, candidate_adapter_path=adapter,
        receipt={"adapter_sha256": runtime_adapter_sha256(adapter),
                 "observation_space": {"type": "Box", "shape": [84]},
                 "action_space": {"type": "Box", "shape": [30]}},
        source_identity={"logical_env_id": "generation_boundary_fixture"},
        source_authority=SOURCE_AUTHORITY_CONTROLLER_MUTABLE,
        actor="test", reason="saved boundary identity fixture",
    )


def state_at_saved_boundary(tmp_path):
    commit(tmp_path)
    reset_search_generation_atomically(tmp_path, actor="test", reason="saved generation 1")
    return SimpleNamespace(
        run_dir=tmp_path, pipeline_iteration=17, v2_scheduler_decision={},
        latest_diagnosis=None, fault_counts={}, hpo_result=None,
        v2_active_stack=copy.deepcopy(FIXTURE["original_request"]["control_stack"]),
        pipeline_memory={
            # The saved controller cache lagged the canonical generation.
            "v9_joint_search": {"generation_id": 0},
            "controller_effect_fault": {"active": True, "request_id": "old.failed.request",
                                        "failed_slots": ["env_adapter", "reward"]},
        },
    )


def apply_reset(state, decision):
    receipt = reset_search_generation_atomically(
        state.run_dir, actor="V9_JOINT_SEARCH_CONTROLLER", reason=decision.reason,
        request=decision.hypothesis_operation,
    )
    state.pipeline_memory["v9_joint_search"]["generation_id"] = receipt["generation_id"]
    state.pipeline_memory["next_hypothesis_request"]["generation_commit"] = receipt
    return receipt


def test_saved_iter17_reset_has_no_old_control_and_no_repeated_noop(tmp_path):
    state = state_at_saved_boundary(tmp_path)
    pipeline = AutoRLPipeline.__new__(AutoRLPipeline)
    decision = decide(state, fault="STACK_FAULT", diagnostic_packet=FIXTURE["packet"])
    assert decision.directives == FIXTURE["original_decision"]["directives"]
    assert decision.generation_id == 2
    assert state.pipeline_memory["v9_joint_search"]["generation_id"] == 1
    request = state.pipeline_memory["next_hypothesis_request"]
    assert request["operation"] == "reset_search_generation"
    assert request["source_generation_id"] == 1
    assert "control_stack" not in request and not request["hypothesis_ids"]
    from autorl.breadth_portfolio import _frontload_scientific_intervention, _scientific_comparison_anchor
    from autorl.scientific_execution_contract import reconcile_pending_scientific_execution
    schedule, matched = _frontload_scientific_intervention(state, [], ["current.candidate"])
    assert schedule == ["current.candidate"] and matched["declared"] is False
    assert _scientific_comparison_anchor(state, state.v2_active_stack) == state.v2_active_stack
    assert reconcile_pending_scientific_execution(state) == {
        "schema_version": "scientific_execution_reconciliation.v1", "changes": [], "unresolved": []}
    before = capture_effect_snapshot(state)
    pipeline._capture_ab_incumbent_before_iter(state, 18, decision.directives)
    first = apply_reset(state, decision)
    for _ in range(3):
        # Exact duplicate delivery (including a post-commit retry) cannot buy
        # another generation or relabel scientific control artifacts.
        again = apply_reset(state, decision)
        assert again["commit_id"] == first["commit_id"] and again["no_op"]
        pipeline._capture_ab_incumbent_before_iter(state, 18, decision.directives)
    assert current_interface_generation_tuple(tmp_path)["generation_id"] == 2
    audit = record_controller_effect(state, decision, before)
    assert audit["effect_passed"] and not audit["causal_effect_claim_allowed"]
    assert not audit["training_evidence_produced"]
    assert not state.pipeline_memory["controller_effect_fault"]["active"]
    assert not (tmp_path / "hypotheses/search").exists()
    # The unchanged environment is not incorrectly diagnosed as another no-op.
    packet = build_unified_diagnostic_packet(state, fallback_fault="HPO_FAULT")
    assert packet["selected_fault"] != "STACK_FAULT"


@pytest.mark.parametrize("lifecycle", ["proposed", "issued", "executing"])
def test_reset_explicitly_retires_old_request_without_falsifying_it(tmp_path, lifecycle):
    state = state_at_saved_boundary(tmp_path)
    old = copy.deepcopy(FIXTURE["original_request"])
    old["lifecycle_state"] = lifecycle
    state.pipeline_memory["next_hypothesis_request"] = old
    original = copy.deepcopy(old)
    decide(state, fault="STACK_FAULT", diagnostic_packet=FIXTURE["packet"])
    retired = state.pipeline_memory["interrupted_search_requests"][-1]
    assert retired["interruption_reason"] == "invalidated_by_generation_reset_not_scientific_refutation"
    assert retired["control_stack"] == old["control_stack"]
    assert old == original
    assert not retired.get("effect_passed")


def test_real_scientific_control_still_rejects_changed_generation(tmp_path):
    state = state_at_saved_boundary(tmp_path)
    pipeline = AutoRLPipeline.__new__(AutoRLPipeline)
    decide(state, fault="REWARD_FAULT")
    pipeline._capture_ab_incumbent_before_iter(state, 17, ["M4"])
    reset_search_generation_atomically(tmp_path, actor="test", reason="unrelated boundary")
    with pytest.raises(RuntimeError, match="PENDING_SCIENTIFIC_CONTROL_IDENTITY_CHANGED"):
        pipeline._capture_ab_incumbent_before_iter(state, 18, ["M4"])


def test_reset_request_cannot_be_replayed_after_real_interface_change(tmp_path):
    state = state_at_saved_boundary(tmp_path)
    decision = decide(state, fault="STACK_FAULT", diagnostic_packet=FIXTURE["packet"])
    apply_reset(state, decision)
    commit(tmp_path, value=2)
    with pytest.raises(InterfaceGenerationCommitError, match="SEARCH_RESET_SOURCE_IDENTITY_CHANGED"):
        apply_reset(state, decision)


def test_corrupt_interface_cannot_fall_back_to_cached_reset_identity(tmp_path):
    state = state_at_saved_boundary(tmp_path)
    decision = decide(state, fault="STACK_FAULT", diagnostic_packet=FIXTURE["packet"])
    saved = copy.deepcopy(state.pipeline_memory["v9_joint_search"])
    Path(current_interface_generation_tuple(tmp_path)["adapter_path"]).write_text("CORRUPT = True\n")
    with pytest.raises(RuntimeInterfaceMismatch):
        apply_reset(state, decision)
    assert state.pipeline_memory["v9_joint_search"] == saved


==> anc/FARL/tests/test_generic_evidence_leaf_repair.py <==
"""Quarantine original inputs -> verified metadata repair -> remerge."""
from __future__ import annotations

import copy
import json
from types import SimpleNamespace

import pytest

from autorl.evidence_leaf_repair import rederive_quarantined_source
from autorl.evidence_repair import current_evidence, evidence_sha256
from autorl.modules.hpo import _publish_stage_evidence_wave
from autorl.stage_evidence import stage_schema_fingerprint


def _state(tmp_path):
    from autorl.data_types import DiagnosticReport
    graph = {
        "stages": [{"stage_id": "stage.x", "order": 0, "entry_atom_ids": [],
                    "progress_atom_ids": [], "completion_atom_id": "complete"}],
        "atoms": [{"atom_id": "complete", "source_type": "info", "info_key": "done",
                   "direction": "binary", "threshold": 0.5}],
    }
    return SimpleNamespace(
        run_dir=tmp_path, pipeline_iteration=7, pipeline_config={},
        goal_spec=None, task_causal_graph=graph,
        latest_diagnosis=DiagnosticReport(status="EVIDENCE_PLANE_INCONSISTENCY_FAULT"),
        hpo_result=None, v2_scheduler_decision={}, fault_counts={}, controller_feedback="",
        pipeline_memory={"interface_generation": {
            "generation_id": 4, "canonical_interface_hash": "sha256:api",
        }},
    )


def _item(state, *, seed=0, completion=.3):
    return {
        "computed_at_iter": 7,
        "by_stage": {"stage.x": {
            "stage_id": "stage.x", "order": 0, "episodes": 100,
            "entry_rate": 0., "progress_rate": 0., "completion_rate": completion,
            "raw_entry_rate": 0., "raw_progress_rate": 0., "raw_completion_rate": completion,
            "status": "never_entered",
        }},
        "by_atom": {"complete": {
            "episodes": 100, "observed_episodes": 100, "episode_activation_rate": completion,
            "threshold_success_rate": completion,
        }},
        "source_trial_ids": [f"trial.{seed}"],
        "provenance": {
            "evidence_valid": True, "actual_steps": 200,
            "interface_generation_id": 4, "canonical_interface_hash": "sha256:api",
            "stage_schema_fingerprint": stage_schema_fingerprint(state.task_causal_graph),
            "genome_id": "genome.x", "seed": seed,
        },
    }


def _quarantine(state, items, monkeypatch):
    monkeypatch.setattr("autorl.v92_stage_loop.refresh_after_trial",
                        lambda *args: pytest.fail("contradictory input was published before repair"))
    _publish_stage_evidence_wave(state, items, {})
    assert not state.pipeline_memory["stage_evidence_publication"]["published"]
    return current_evidence(state), state.pipeline_memory["stage_evidence_repair_source"]


def test_publication_preserves_actual_sources_for_all_or_nothing_repair(tmp_path, monkeypatch):
    state = _state(tmp_path)
    originals = [_item(state, seed=0), _item(state, seed=1, completion=.4)]
    before, source = _quarantine(state, originals, monkeypatch)
    assert before["by_stage"] == {}  # Sanitized aggregate alone cannot restore outcomes.
    saved = copy.deepcopy(source)
    result = rederive_quarantined_source(state, before, source)
    assert result["repair_status"] == "repaired"
    assert result["source_validity"]["valid"] and result["current_wave_bound"]
    assert result["outcomes_preserved"] and result["consistent"]
    assert source == saved  # Pure helper; publication belongs to the caller.
    assert current_evidence(state) == before
    row = result["evidence"]["by_stage"]["stage.x"]
    assert row["completion_rate"] == row["raw_completion_rate"] == pytest.approx(.35)
    assert row["entry_rate"] is None and row["progress_rate"] is None
    assert row["status"] == "partially_completed"
    assert result["source_item_hashes"] == [evidence_sha256(item) for item in originals]
    assert {change["source_item_index"] for change in result["changes"]} == {0, 1}
    assert json.loads(open(source["source_items_path"]).read())["source_items"] == originals


@pytest.mark.parametrize("defect", [
    "unknown_schema", "changed_schema", "stale_interface", "missing_interface", "stale_wave",
    "invalid_evidence", "other_contradiction", "inner_sanitized", "missing_steps",
])
def test_one_unverifiable_source_prevents_partial_repair(tmp_path, monkeypatch, defect):
    state = _state(tmp_path)
    first, second = _item(state), _item(state, seed=1, completion=.4)
    if defect == "unknown_schema":
        second["provenance"].pop("stage_schema_fingerprint")
    elif defect == "changed_schema":
        second["provenance"]["stage_schema_fingerprint"] = "sha256:different-schema"
    elif defect == "stale_interface":
        second["provenance"]["canonical_interface_hash"] = "sha256:old"
    elif defect == "missing_interface":
        second["provenance"].pop("canonical_interface_hash")
    elif defect == "stale_wave":
        second["computed_at_iter"] = 6
    elif defect == "invalid_evidence":
        second["provenance"]["evidence_valid"] = False
    elif defect == "other_contradiction":
        second["by_stage"]["stage.x"]["status"] = "completed"
    elif defect == "inner_sanitized":
        second["by_stage"] = {}
    elif defect == "missing_steps":
        second["provenance"].pop("actual_steps")
    before, source = _quarantine(state, [first, second], monkeypatch)
    result = rederive_quarantined_source(state, before, source)
    assert result["repair_status"] == "needs_source_evidence"
    assert not result["source_validity"]["valid"]
    assert not result["outcomes_preserved"]
    assert result["evidence"] == before
    assert result["changes"] == []
    assert current_evidence(state) == before


@pytest.mark.parametrize("tamper", ["hash", "memory_item", "path", "original_file", "source_iteration"])
def test_persisted_original_sources_must_match_receipts(tmp_path, monkeypatch, tamper):
    state = _state(tmp_path)
    before, original_source = _quarantine(state, [_item(state)], monkeypatch)
    source = copy.deepcopy(original_source)
    if tamper == "hash":
        source["source_item_hashes"][0] = "sha256:wrong"
    elif tamper == "memory_item":
        source["source_items"][0]["by_stage"]["stage.x"]["completion_rate"] = .4
    elif tamper == "path":
        source["source_items_path"] = str(tmp_path / "missing.json")
    elif tamper == "original_file":
        # Re-hashing changed memory cannot override the original persisted artifact.
        source["source_items"][0]["by_stage"]["stage.x"]["completion_rate"] = .4
        source["source_item_hashes"] = [evidence_sha256(source["source_items"][0])]
    else:
        source["iteration"] = 8
    result = rederive_quarantined_source(state, before, source)
    assert not result["source_validity"]["valid"]
    assert result["evidence"] == before


def test_empty_sanitized_aggregate_without_raw_items_is_not_a_repaired_wave(tmp_path):
    state = _state(tmp_path)
    before = {"by_stage": {}, "by_atom": {}}
    result = rederive_quarantined_source(state, before, {"iteration": 7, "evidence": before})
    assert result["repair_status"] == "needs_source_evidence"
    assert result["evidence"] == before


@pytest.mark.parametrize("arm", ["Full", "A1", "A2", "A3"])
def test_publication_to_actual_repair_executor_and_effect_audit(tmp_path, monkeypatch, arm):
    from autorl.evidence_repair import repair_current_evidence
    from autorl.joint_search_controller import capture_effect_snapshot, decide, record_controller_effect

    state = _state(tmp_path)
    state.pipeline_config = {"core_ablation": {"arm": arm}}
    original = _item(state)
    before, source = _quarantine(state, [original], monkeypatch)
    source_hash = source["source_item_hashes"][0]
    decision = decide(state, fault="EVIDENCE_PLANE_INCONSISTENCY_FAULT")
    snapshot = capture_effect_snapshot(state)
    assert decision.directives == ["EVIDENCE_REBUILD"]
    if arm == "A2":
        monkeypatch.setattr("autorl.task_theory.refresh_stage_ledger_from_evidence",
                            lambda _state: pytest.fail("A2 repair restored rich frontier control"))
    receipt = repair_current_evidence(state, decision.hypothesis_operation)
    assert receipt["effect_passed"]
    assert receipt["outcomes_preserved"]
    assert receipt["source_item_hashes"] == [source_hash]
    assert not receipt["training_executed"] and receipt["rl_steps"] == 0
    fixed = current_evidence(state)
    assert fixed["by_stage"]["stage.x"]["completion_rate"] == .3
    assert fixed["by_stage"]["stage.x"]["entry_rate"] is None
    assert all(
        fixed["by_atom"][aid].get(key) == value
        for aid, metric in original["by_atom"].items() for key, value in metric.items()
    )  # Merge may add a derived status; every original measurement is unchanged.
    assert json.loads((tmp_path / "stage_activation_evidence.json").read_text()) == fixed
    assert json.loads(open(source["source_items_path"]).read())["source_items"] == [original]
    audit = record_controller_effect(state, decision, snapshot)
    assert audit["effect_passed"] and not audit["training_evidence_produced"]
    assert not audit["causal_effect_claim_allowed"]
    assert state.pipeline_iteration == 7


def test_actual_executor_does_not_publish_a_partial_leaf_repair(tmp_path, monkeypatch):
    from autorl.evidence_repair import repair_current_evidence
    from autorl.joint_search_controller import capture_effect_snapshot, decide, record_controller_effect

    state = _state(tmp_path)
    second = _item(state, seed=1, completion=.4)
    second["provenance"].pop("stage_schema_fingerprint")
    before, source = _quarantine(state, [_item(state), second], monkeypatch)
    decision = decide(state, fault="EVIDENCE_PLANE_INCONSISTENCY_FAULT")
    snapshot = capture_effect_snapshot(state)
    receipt = repair_current_evidence(state, decision.hypothesis_operation)
    assert not receipt["effect_passed"]
    assert current_evidence(state) == before
    assert state.pipeline_memory["stage_evidence_repair_source"] == source
    assert not (tmp_path / "stage_activation_evidence.json").exists()
    assert not record_controller_effect(state, decision, snapshot)["effect_passed"]


==> anc/FARL/tests/test_generic_evidence_repair.py <==
"""Mechanical repair effects cannot be mistaken for learning evidence."""
import copy
import json
from pathlib import Path
from types import SimpleNamespace

import pytest

from autorl.data_types import DiagnosticReport
from autorl.evidence_repair import current_evidence, evidence_sha256, repair_current_evidence
from autorl.joint_search_controller import capture_effect_snapshot, decide, record_controller_effect
from autorl.stage_evidence import stage_schema_fingerprint


def state_fixture(tmp_path):
    graph = {"stages": [{"stage_id": "s", "order": 0, "entry_atom_ids": [],
                          "progress_atom_ids": [], "completion_atom_id": "c"}],
             "atoms": [{"atom_id": "c", "source_type": "info", "info_key": "done", "threshold": 0.5}]}
    evidence = {"computed_at_iter": 1, "by_atom": {"c": {"episodes": 100, "episode_activation_rate": .30}},
                "by_stage": {"s": {"episodes": 100, "entry_rate": 0., "progress_rate": 0.,
                                    "completion_rate": .36, "raw_completion_rate": .30,
                                    "status": "never_entered"}},
                "source_trial_ids": ["trial.1"], "provenance": {
                    "evidence_valid": True, "actual_steps": 100_000,
                    "interface_generation_id": 0, "canonical_interface_hash": "sha256:api",
                    "stage_schema_fingerprint": stage_schema_fingerprint(graph)}}
    return SimpleNamespace(
        run_dir=tmp_path, pipeline_iteration=1, task_causal_graph=graph, goal_spec=None,
        stage_activation_evidence=copy.deepcopy(evidence),
        pipeline_memory={"last_stage_activation_evidence": evidence,
                         "interface_generation": {"generation_id": 0, "canonical_interface_hash": "sha256:api"}},
        latest_diagnosis=DiagnosticReport(status="EVIDENCE_PLANE_INCONSISTENCY_FAULT"),
        pipeline_config={}, hpo_result=None, v2_scheduler_decision={}, fault_counts={}, controller_feedback="",
    )


def test_source_bound_repair_preserves_measured_outcomes_and_is_not_rl(tmp_path):
    state = state_fixture(tmp_path)
    original = current_evidence(state)
    decision = decide(state, fault="EVIDENCE_PLANE_INCONSISTENCY_FAULT")
    assert decision.directives == ["EVIDENCE_REBUILD"]
    assert decision.minimum_fidelity is None
    assert decision.hypothesis_operation["hypothesis_ids"] == []
    before = capture_effect_snapshot(state)
    receipt = repair_current_evidence(state, decision.hypothesis_operation)
    assert receipt["effect_passed"]
    assert receipt["rl_steps"] == receipt["llm_calls"] == 0
    fixed = current_evidence(state)
    assert fixed["by_stage"]["s"]["entry_rate"] is None
    assert fixed["by_stage"]["s"]["completion_rate"] == .36
    assert fixed["by_stage"]["s"]["raw_completion_rate"] == .30
    assert fixed["by_atom"] == original["by_atom"]
    assert original["by_stage"]["s"]["entry_rate"] == 0
    assert state.pipeline_iteration == 1
    audit = record_controller_effect(state, decision, before)
    assert audit["effect_passed"] and not audit["training_evidence_produced"]
    assert not audit["causal_effect_claim_allowed"]
    assert "hypothesis_contraction" not in state.pipeline_memory
    folder = next((tmp_path / "evidence_repairs").iterdir())
    assert json.loads((folder / "before.json").read_text()) == original


@pytest.mark.parametrize("defect", ["unknown_schema", "stale_schema", "invalid_source", "stale_interface", "other_contradiction", "stale_wave"])
def test_unprovable_repairs_are_quarantined_without_relabeling(tmp_path, defect):
    state = state_fixture(tmp_path)
    ev = state.pipeline_memory["last_stage_activation_evidence"]
    if defect == "unknown_schema":
        ev["provenance"].pop("stage_schema_fingerprint")
    elif defect == "stale_schema":
        state.task_causal_graph["atoms"][0]["threshold"] = .9
    elif defect == "invalid_source":
        ev["provenance"]["evidence_valid"] = False
    elif defect == "stale_interface":
        ev["provenance"]["canonical_interface_hash"] = "sha256:old"
    elif defect == "stale_wave":
        ev["computed_at_iter"] = 0
    else:
        ev["by_stage"]["s"]["completion_rate"] = 1.2
    before = current_evidence(state)
    decision = decide(state, fault="EVIDENCE_PLANE_INCONSISTENCY_FAULT")
    receipt = repair_current_evidence(state, decision.hypothesis_operation)
    assert not receipt["effect_passed"]
    assert current_evidence(state) == before
    assert state.pipeline_memory["evidence_repair_fault"]["active"]


@pytest.mark.parametrize("tamper", ["request", "after", "receipt", "predicate_schema", "iteration"])
def test_effect_requires_bound_content_receipt_not_an_id_delta(tmp_path, tamper):
    state = state_fixture(tmp_path)
    decision = decide(state, fault="EVIDENCE_PLANE_INCONSISTENCY_FAULT")
    before = capture_effect_snapshot(state)
    repair_current_evidence(state, decision.hypothesis_operation)
    receipt = state.pipeline_memory["evidence_repair_receipt"]
    if tamper == "request":
        receipt["request_id"] = "different-request"
    elif tamper == "after":
        state.pipeline_memory["last_stage_activation_evidence"]["by_stage"]["s"]["completion_rate"] = .4
    elif tamper == "predicate_schema":
        state.task_causal_graph["atoms"][0]["threshold"] = .9
    elif tamper == "iteration":
        state.pipeline_iteration += 1
    else:
        receipt["outcomes_preserved"] = False
    assert not record_controller_effect(state, decision, before)["effect_passed"]


def test_a1_allows_mechanical_repair_without_restoring_exploration(tmp_path):
    state = state_fixture(tmp_path)
    state.pipeline_config = {"core_ablation": {"arm": "A1"}}
    decision = decide(state, fault="EVIDENCE_PLANE_INCONSISTENCY_FAULT")
    assert decision.directives == ["EVIDENCE_REBUILD"]


def test_a2_repair_cannot_restore_rich_stage_ledger(tmp_path, monkeypatch):
    state = state_fixture(tmp_path)
    state.pipeline_config = {"core_ablation": {"arm": "A2"}}
    state.pipeline_memory["trusted_stage_frontier_best"] = {"original": "unchanged"}
    monkeypatch.setattr("autorl.task_theory.refresh_stage_ledger_from_evidence",
                        lambda state: pytest.fail("A2 mechanical repair restored rich frontier"))
    decision = decide(state, fault="EVIDENCE_PLANE_INCONSISTENCY_FAULT")
    assert repair_current_evidence(state, decision.hypothesis_operation)["effect_passed"]
    assert state.pipeline_memory["trusted_stage_frontier_best"] == {"original": "unchanged"}


@pytest.mark.parametrize("status", ["activation_unknown", "not_observed"])
def test_numeric_atom_fallback_is_not_negative_diagnostic_evidence(tmp_path, status):
    from autorl.modules.diagnostics import DiagnosticsEngine
    state = state_fixture(tmp_path)
    ev = {"by_atom": {"a": {"status": status, "episode_activation_rate": 0., "directional_progress_rate": 0.}}}
    features = DiagnosticsEngine(None, {})._compute_features(state, {"stage_activation_evidence": ev})
    assert not features.atom_activation_rates and not features.atom_progress_rates


def test_unknown_stage_features_are_not_formatted_as_measured_zero(tmp_path):
    from autorl.modules.diagnostics import DiagnosticsEngine
    state = state_fixture(tmp_path)
    ev = state.pipeline_memory["last_stage_activation_evidence"]
    row = ev["by_stage"]["s"]
    row.update(entry_rate=None, progress_rate=None, completion_rate=None,
               raw_completion_rate=None, blocked_rate=None, status="not_observed")
    ev["by_atom"] = {}
    engine = DiagnosticsEngine(None, {})
    features = engine._compute_features(state, {"stage_activation_evidence": ev})
    assert not features.stage_completion_rates and not features.stage_trigger_rates
    assert not features.stage_blocked_reasons
    assert not features.stage_progress_score_available
    assert "s" in features.unobserved_stage_ids
    text = engine._format_features(features, .8)
    assert "stage_progress_score: unobserved" in text


def test_unknown_progress_does_not_erase_actual_partial_completion(tmp_path):
    from autorl.modules.diagnostics import DiagnosticsEngine
    state = state_fixture(tmp_path)
    decision = decide(state, fault="EVIDENCE_PLANE_INCONSISTENCY_FAULT")
    repair_current_evidence(state, decision.hypothesis_operation)
    engine = DiagnosticsEngine(None, {})
    features = engine._compute_features(state, {"stage_activation_evidence": current_evidence(state)})
    assert features.stage_completion_rates == {"s": .36}
    assert not features.stage_trigger_rates
    assert not features.stage_blocked_reasons
    assert features.stage_progress_score_available


def test_rejected_current_wave_cannot_be_repaired_using_good_historical_snapshot(tmp_path):
    state = state_fixture(tmp_path)
    prior = copy.deepcopy(state.pipeline_memory["last_stage_activation_evidence"])
    state.pipeline_memory["current_stage_evidence_wave_status"] = {"current_evidence_unavailable": True}
    decision = decide(state, fault="EVIDENCE_PLANE_INCONSISTENCY_FAULT")
    assert not repair_current_evidence(state, decision.hypothesis_operation)["effect_passed"]
    assert state.pipeline_memory["last_stage_activation_evidence"] == prior


@pytest.mark.parametrize("valid_source", [True, False])
def test_pipeline_mechanical_branch_never_launches_m5_or_increments_training_iteration(tmp_path, monkeypatch, valid_source):
    from test_core_ablation_time_controller import fixture_controller
    pipeline, state, now, _ = fixture_controller(
        tmp_path, monkeypatch, diagnosis="EVIDENCE_PLANE_INCONSISTENCY_FAULT", score=0., iteration=1,
    )
    source = state_fixture(tmp_path)
    state.task_causal_graph = source.task_causal_graph
    state.stage_activation_evidence = source.stage_activation_evidence
    state.pipeline_memory.update(source.pipeline_memory)
    state.pipeline_memory["evidence_plane_inconsistency_fault"] = {"active": True}
    if not valid_source:
        state.pipeline_memory["last_stage_activation_evidence"]["provenance"].pop("stage_schema_fingerprint")
    monkeypatch.setattr(pipeline, "_run_m5", lambda state: pytest.fail("mechanical repair launched RL"))
    original_repair = repair_current_evidence
    calls = []
    def execute(state, request):
        calls.append(state.pipeline_iteration)
        receipt = original_repair(state, request)
        now[0] = 201  # Stop at the existing deadline, after the mechanical transaction.
        return receipt
    monkeypatch.setattr("autorl.evidence_repair.repair_current_evidence", execute)
    pipeline._controller_loop(state, resume_completed_iteration=True)
    assert calls == [1]
    assert state.pipeline_iteration == 1
    assert state.pipeline_memory["controller_effect_audit"]["effect_passed"] is valid_source


def test_completed_candidate_handoff_uses_canonical_dataclass_serializer(tmp_path):
    # Execute the exact serialization boundary, not a substitute test helper.
    import ast
    from autorl.v2_provenance import atomic_write_json
    source = Path("evaluation/experiments/resume_semantic_repair_boundary.py").read_text()
    tree = ast.parse(source)
    calls = [node for node in ast.walk(tree) if isinstance(node, ast.Expr)
             and isinstance(node.value, ast.Call)
             and "bounded_protocol/candidate_diagnosis.v1.json" in ast.unparse(node)]
    assert len(calls) == 1
    state = SimpleNamespace(pipeline_iteration=9, latest_diagnosis=DiagnosticReport(status="CONTINUE"),
                            hpo_result={"scores": [.02], "path": tmp_path})
    exec(compile(ast.Module(body=calls, type_ignores=[]), "candidate_boundary", "exec"),
         {"root": tmp_path, "state": state, "atomic_write_json": atomic_write_json})
    row = json.loads((tmp_path / "bounded_protocol/candidate_diagnosis.v1.json").read_text())
    assert row["diagnosis"]["status"] == "CONTINUE"
    assert row["hpo_result"]["scores"] == [.02]


==> anc/FARL/tests/test_generic_frontier_exploration_closure.py <==
from __future__ import annotations

import copy
from pathlib import Path
from types import SimpleNamespace

import gymnasium as gym
import numpy as np
import pytest

from autorl.frontier_exploration import (
    EXPLORATORY_MODE, assistance_probability, build_exploration_plans,
    current_readiness, lower_adapter_readiness, update_exploratory_sources,
    runtime_horizon_receipt,
)
from autorl.modules.hpo import _StageFrontierResetWrapper, StageFrontierContractError
from autorl.v92_stage_loop import final_commit_eligibility_receipt
from test_stage_frontier_handoff import (
    _handoff_fixture, _bare_hpo, _CumulativePolicy, _stage_graph,
)


def readiness():
    return {"temporal_semantics": "current_state", "information_plane": "diagnostic_control_only",
            "predicates": [{"info_key": "public_ready", "operator": "ge", "threshold": 1.0}]}


class RouteEnv(gym.Env):
    def __init__(self, ready_at=2, horizon=10):
        self.observation_space = gym.spaces.Box(-100, 100, (1,), dtype=np.float32)
        self.action_space = gym.spaces.Discrete(2)
        self.ready_at, self.horizon = ready_at, horizon
        self.elapsed = 0
        self.resets = 0

    def reset(self, *, seed=None, options=None):
        super().reset(seed=seed)
        self.elapsed = 0
        self.resets += 1
        return np.array([0.0], dtype=np.float32), {"public_ready": 0.0}

    def step(self, action):
        self.elapsed += 1
        return np.array([self.elapsed], dtype=np.float32), 0., False, self.elapsed >= self.horizon, {
            "public_ready": float(self.elapsed == self.ready_at),
            "oracle_stage_0": float(self.elapsed >= 1),
        }


class Policy:
    def predict(self, obs, deterministic=True):
        return 0, None


class AlwaysAssist:
    def random(self):
        return 0.0


def wrapper(env, *, max_steps=5, attempts=2, total=10):
    value = _StageFrontierResetWrapper(
        env, state=SimpleNamespace(task_causal_graph=_stage_graph(1), goal_spec=None),
        controllers=[{"stage_id": "stage.0", "model": Policy(), "runtime_readiness_contract": readiness()}],
        max_prefix_steps=max_steps, max_attempts=attempts, simulator_budget=1,
        audit={"initialization_mode": EXPLORATORY_MODE,
               "curriculum": {"initial_assistance_probability": .5, "withdrawal_fraction": .8,
                              "learner_steps_per_candidate": total}},
    )
    value._autorl_rng = AlwaysAssist()
    return value


def test_current_state_not_old_stage_latch_and_prefix_is_not_learner_data():
    env = RouteEnv(ready_at=3)
    value = wrapper(env)
    obs, _ = value.reset()
    assert obs.tolist() == [3.0]  # Historical oracle latched at step 1, not enough.
    assert value.autorl_prefix_steps_total == 3  # Exceeds old dummy simulator budget, still charged.
    assert value._autorl_learner_steps == 0
    value.step(0)
    assert value._autorl_learner_steps == 1
    assert len(value._autorl_last_prefix_steps) == 3


def test_expected_miss_is_clean_original_reset_not_revocation_or_half_episode():
    env = RouteEnv(ready_at=99)
    value = wrapper(env, max_steps=3, attempts=2)
    obs, _ = value.reset()
    assert obs.tolist() == [0.0]
    assert env.elapsed == 0 and env.resets == 3
    snapshot = value.autorl_frontier_audit_snapshot()
    assert snapshot["interaction_accounting"]["failed_prefix_steps"] == 6
    assert snapshot["last_expected_miss"]["revokes_frontier_qualification"] is False
    assert value._autorl_last_prefix_steps == []


def test_terminal_frontier_rejected_then_root_fallback_preserves_horizon():
    env = RouteEnv(ready_at=2, horizon=2)
    value = wrapper(env, max_steps=2)
    assert value.reset()[0].tolist() == [0.0]
    assert value.autorl_prefix_steps_total == 4
    assert value._autorl_successful_handoffs == 0


def test_curriculum_withdraws_without_reinitializing_learner():
    value = wrapper(RouteEnv())
    value._autorl_learner_steps = 8
    assert value.reset()[0].tolist() == [0.0]
    value.step(0)
    snapshot = value.autorl_frontier_audit_snapshot()
    assert snapshot["curriculum_receipt"]["root_only_tail_steps"] == 1
    assert snapshot["curriculum_receipt"]["original_reset_count"] == 1
    assert assistance_probability(4, value._autorl_curriculum) == pytest.approx(.25)


def test_nonfinite_source_action_is_hard_contract_failure():
    value = wrapper(RouteEnv())
    value._autorl_frontier_controllers[0]["model"] = SimpleNamespace(predict=lambda *a, **k: (float("nan"), None))
    with pytest.raises(StageFrontierContractError, match="non-finite or illegal"):
        value.reset()


def test_missing_current_input_is_schema_failure_not_stochastic_miss():
    env = RouteEnv()
    original_step = env.step
    def broken_step(action):
        obs, reward, terminated, truncated, info = original_step(action)
        info.pop("public_ready")
        return obs, reward, terminated, truncated, info
    env.step = broken_step
    wrapped = wrapper(env)
    with pytest.raises(StageFrontierContractError, match="input schema"):
        wrapped.reset()
    assert wrapped.autorl_prefix_steps_total == 1


def test_final_requires_root_single_policy_receipt_not_suffix_success():
    handoff = {"initialization_mode": EXPLORATORY_MODE, "curriculum_receipt": {"root_only_tail_steps": 10}}
    kwargs = dict(plan={}, handoff=handoff, handoff_rejection=None, replay_warmstart=None)
    assert not final_commit_eligibility_receipt(**kwargs)["eligible"]
    receipt = {"valid": True, "original_reset": True, "single_policy": True,
               "assistance_disabled": True, "original_horizon_preserved": True,
               "policy_instance_shared_before_checkpoint_save": True, "checkpoint_ref": "policy.zip", "episodes": 3}
    assert final_commit_eligibility_receipt(**kwargs, whole_task_evaluation=receipt)["eligible"]
    for key in ["original_reset", "single_policy", "assistance_disabled", "original_horizon_preserved"]:
        assert not final_commit_eligibility_receipt(**kwargs, whole_task_evaluation={**receipt, key: False})["eligible"]
    assert not final_commit_eligibility_receipt(**{**kwargs, "replay_warmstart": "old"}, whole_task_evaluation=receipt)["eligible"]


def test_sparse_source_admitted_without_modifying_stable_registry(tmp_path):
    state, env, contract = _handoff_fixture(tmp_path)
    prefix = state.pipeline_memory["trusted_stage_prefix_best"]["stage.1"]
    prov = copy.deepcopy(prefix["seed_provenance"][0])
    prov["stage_omr"]["by_stage"]["stage.1"]["completion_rate"] = .01
    decision = {"stack": prefix["stack"], "seed_provenance": [prov]}
    before = copy.deepcopy(state.pipeline_memory["trusted_stage_prefix_best"])
    registry = update_exploratory_sources(_stage_graph()["stages"], state.pipeline_memory, [decision])
    assert any(row["observed_completion_rate"] == .01 for row in registry.values())
    assert all(row["reliable_reuse_qualified"] is False for row in registry.values())
    assert state.pipeline_memory["trusted_stage_prefix_best"] == before


def test_sparse_checkpoint_consumed_cross_learner_seed_and_final_factory_is_root(tmp_path, monkeypatch):
    state, env, contract = _handoff_fixture(tmp_path)
    state.pipeline_config = {"frontier_exploration": {"enabled": True}}
    env._max_episode_steps = 10
    prefix = state.pipeline_memory["trusted_stage_prefix_best"]["stage.1"]
    prefix["seed_provenance"][0]["stage_omr"]["by_stage"]["stage.1"].update(
        completion_rate=0.0, raw_completion_rate=.01)
    registry = update_exploratory_sources(_stage_graph()["stages"], state.pipeline_memory,
                                          [{"stack": prefix["stack"], "seed_provenance": prefix["seed_provenance"]}])
    source = next(row for row in registry.values() if row["source_stage_id"] == "stage.1")
    plan = {"mode": EXPLORATORY_MODE, "source_id": source["source_id"], "source_stage_id": "stage.1",
            "target_stage_id": "stage.2", "checkpoint_refs": source["checkpoint_refs"],
            "runtime_readiness_contract": readiness(), "curriculum": {"learner_steps_per_candidate": 100}}
    import stable_baselines3 as sb3
    monkeypatch.setattr(sb3.PPO, "load", staticmethod(lambda *a, **k: _CumulativePolicy(0)))
    module = _bare_hpo()
    wrapped, audit = module._try_stage_frontier_reset_handoff(state=state, env=env, seed=2, trial_id=0,
        simulator_budget=100, trial_assignment={"frontier_exploration_plan": plan})
    assert isinstance(wrapped, _StageFrontierResetWrapper)
    assert audit["prefix_chain"][0]["seed"] == 7
    assert audit["prefix_chain"][0]["destination_learner_seed"] == 2
    original, no_audit = module._try_stage_frontier_reset_handoff(state=state, env=env, seed=2, trial_id=0,
        simulator_budget=100, trial_assignment={"frontier_exploration_plan": plan}, evaluation=True)
    assert original is env and no_audit is None


def test_static_readiness_lowering_removes_historical_route_latch_not_public_conditions():
    source = '''
class Adapter:
 def detector(self, metrics):
  conditions = {"entry": metrics["distance"] < .1,
                "lift": self.latches["entry"] and metrics["height"] > .04 and metrics["distance"] < .12}
  return {"oracle_stage_entry": float(self.latches["entry"]), "oracle_stage_lift": float(self.latches["lift"])}
 def info(self, metrics):
  return {"public_distance": metrics["distance"], "public_height": metrics["height"]}
'''
    stages = [{"stage_id": "s0", "oracle_info_key": "oracle_stage_entry"},
              {"stage_id": "s1", "oracle_info_key": "oracle_stage_lift"}]
    rows = lower_adapter_readiness(source, stages)
    assert set(rows) == {"s0", "s1"}
    assert current_readiness(rows["s1"], {"public_distance": .11, "public_height": .05})
    assert not current_readiness(rows["s1"], {"public_distance": .11, "public_height": .01, "oracle_stage_lift": 1})
    assert rows["s1"]["historical_prefix_latches_required"] is False


def test_latched_key_cannot_be_declared_current_readiness():
    contract = readiness()
    contract["predicates"][0]["info_key"] = "oracle_stage_0"
    assert not current_readiness(contract, {"oracle_stage_0": 1})


def test_horizon_descends_normalization_inner_and_preserves_shortest_limit():
    inner = SimpleNamespace(_max_episode_steps=200)
    env = SimpleNamespace(_inner=SimpleNamespace(env=inner), spec=SimpleNamespace(max_episode_steps=1000))
    receipt = runtime_horizon_receipt(env)
    assert receipt["known"] and receipt["horizon"] == 200
    assert any(row["path"] == "env._inner.env._max_episode_steps" for row in receipt["declared_limits"])
    assert not runtime_horizon_receipt(SimpleNamespace())["known"]


@pytest.mark.parametrize("config", [
    {"adaptive_exploration_protocol": {"enabled": True}},
    {"bounded_training_protocol": {"enabled": True, "kind": "adaptive_fixed_validation"}},
])
def test_legacy_refunds_and_wall_deadline_do_not_change_new_job_fidelity(config):
    module = _bare_hpo()
    state = SimpleNamespace(pipeline_config=config, pipeline_memory={}, budget_refund_pool=500_000,
                            wall_clock_budget_seconds=1., wall_clock_start=1., wall_clock_exhausted=True)
    assert module._consume_refund(state, 1_000_000) == 0
    assert state.budget_refund_pool == 0
    assert module._add_refund(state, 800_000, 1_000_000) == 0
    assert not module._wall_clock_exhausted(state)
    assert state.wall_clock_exhausted is False


def test_legacy_refund_behavior_unchanged_when_new_protocol_disabled():
    module = _bare_hpo()
    state = SimpleNamespace(pipeline_config={}, budget_refund_pool=50)
    assert module._consume_refund(state, 100) == 50
    assert module._add_refund(state, 20, 100) == 20


def test_source_selection_prioritizes_signal_without_starving_retained_families(monkeypatch):
    import autorl.frontier_exploration as module

    sources, plans = {}, []
    for index in range(6):
        sid = f"source{index}"
        sources[sid] = {"stack": {"env_adapter_id": "env", "obs_schema_id": "obs"},
                        "genome_id": f"family{index}", "observed_completion_rate": .6 - index * .1}
        plans.append({"source_id": sid, "source_stage_id": "stage.0", "effective_obs_contract_digest": "obs-proof"})
    monkeypatch.setattr(module, "build_exploration_plans", lambda *a: copy.deepcopy(plans))
    state = SimpleNamespace(pipeline_config={"frontier_exploration": {"enabled": True}},
                            pipeline_memory={"frontier_exploratory_sources": sources},
                            task_causal_graph=_stage_graph(), goal_spec=None, pipeline_iteration=0)
    seen = []
    for iteration in range(60):
        state.pipeline_iteration = iteration
        selected = [module.select_plan_for_assignment(state, {"trial_id": trial,
                    "after_stack": {"env_adapter_id": "env", "obs_schema_id": "obs"}}) for trial in range(3)]
        assert sum(plan is None for plan in selected) == 1
        seen.extend(plan["source_id"] for plan in selected if plan)
    assert set(seen) == set(sources)
    assert seen.count("source0") > len(seen) / 2


==> anc/FARL/tests/test_generic_pending_controller_execution.py <==
"""A pending comparison crosses the controller, including healthy fast paths."""
import copy

import pytest

from autorl.joint_search_controller import record_controller_effect, capture_effect_snapshot


@pytest.mark.parametrize("arm", ["Full", "A2"])
@pytest.mark.parametrize("status", ["CONTINUE", "PARTIAL_SUCCESS"])
def test_pending_comparison_reenters_controller_and_legal_m5(tmp_path, monkeypatch, arm, status):
    from test_core_ablation_time_controller import fixture_controller, wave_receipts
    from test_pending_scientific_request_lifecycle import state_with_request, defer
    pipeline, state, now, events = fixture_controller(tmp_path, monkeypatch, diagnosis=status, iteration=2, arm=arm)
    # This test substitutes M5, hence produces no real cost ledger to archive.
    # Deadline handling remains real; archive behavior has its own tests.
    monkeypatch.setattr("autorl.full_control_evidence.archive_observation", lambda state: None)
    template, previous = state_with_request(tmp_path, arm=arm)
    if arm == "A2":
        template.pipeline_memory["next_hypothesis_request"]["evidence_access"] = "basic_feedback_only"
    defer(template, previous)
    state.pipeline_memory.update(template.pipeline_memory)
    state.interface_generation = template.interface_generation
    state.v2_active_stack = template.v2_active_stack
    state.v2_scheduler_decision = template.v2_scheduler_decision
    before_control = copy.deepcopy(template.pipeline_memory["next_hypothesis_request"]["control_stack"])
    calls = []
    def m5(current):
        request = current.pipeline_memory["next_hypothesis_request"]
        assert request.get("resume_pending_transaction"), "shortcut bypassed typed controller"
        assert request["request_id"] == "request.unfinished"
        assert request["control_stack"] == before_control
        assert current.budget_multiplier == 1
        calls.append(current.pipeline_iteration)
        wave_receipts(current)
        now[0] = 201
        return current
    monkeypatch.setattr(pipeline, "_run_m5", m5)
    monkeypatch.setattr(pipeline, "_run_m4", lambda state: pytest.fail("pending request regenerated its treatment"))
    pipeline._controller_loop(state, resume_completed_iteration=True)
    assert calls == [3]
    assert state.pipeline_memory["joint_search_decision"]["directives"] == []


==> anc/FARL/tests/test_generic_scientific_request_admission.py <==
"""Cross-filter scientific transactions; no simulator or worker is launched."""
from __future__ import annotations

import copy
import json
from pathlib import Path
from types import SimpleNamespace

import pytest
import yaml

import autorl.breadth_portfolio as portfolio


SLOTS = portfolio.MANAGED_SLOTS
RUNGS = [
    {"tier": 0, "steps": 1000, "trials": 4, "seeds": 1, "name": "validity"},
    {"tier": 1, "steps": 2000, "trials": 8, "seeds": 2, "name": "screen"},
    {"tier": 2, "steps": 3000, "trials": 12, "seeds": 2, "name": "candidate"},
]


def genome(stack, changed=(), *, family=None):
    return {
        "genome_id": portfolio._genome_id_from_stack(stack),
        "stack": dict(stack), "changed_axes": list(changed),
        "portfolio_role": "axis_probe" if changed else "active_anchor",
        "signatures": {slot: {"family": (family or {}).get(slot, stack[slot + "_id"])}
                       for slot in SLOTS},
    }


def fixture(tmp_path, monkeypatch, *, axis="reward", arm="Full", count=12):
    control = {slot + "_id": slot + ".reference" for slot in SLOTS}
    rows = [genome(control)] + [
        genome({**control, axis + "_id": axis + ".treatment." + str(i)}, [axis])
        for i in range(count)
    ]
    other = genome({key: value + ".joint" for key, value in control.items()}, SLOTS)
    rows.append(other)
    state = SimpleNamespace(
        run_dir=tmp_path, pipeline_iteration=2,
        pipeline_config={
            "architecture_version": "V9.5", "anytime_scheduler": {"rungs": copy.deepcopy(RUNGS)},
            "breadth_portfolio": {"min_trials_per_genome": 1, "population_max_genomes": 64},
            "core_ablation": {"arm": arm, "seed": 42},
        },
        pipeline_memory={
            "v9_deep_survivor_cohort": {"source_iteration": 1, "target_iteration": 2,
                                       "source_rung_tier": 1, "survivor_genome_ids": [other["genome_id"]]},
            "next_hypothesis_request": {
                "request_id": "request.current", "intervention_id": "intervention.current",
                "lifecycle_state": "executing", "required_changed_slots": [axis],
                "minimum_fidelity": 3000, "control_stack": control,
                "operation": "propose_discriminating_experiment",
            },
        },
        v2_active_stack=dict(rows[1]["stack"]),
        raw_sim_input={"stage_omr_applicability": "not_applicable"},
    )
    pools = {slot: [{"id": artifact_id, "family_signature": {"family": artifact_id}}
                    for artifact_id in dict.fromkeys(row["stack"][slot + "_id"] for row in rows)]
             for slot in SLOTS}
    monkeypatch.setattr(portfolio, "_ensure_v5_goal_candidate_rewards", lambda s: [])
    monkeypatch.setattr(portfolio, "_planned_stage_frontier_prefix_branch", lambda s: ({}, {}))
    monkeypatch.setattr(portfolio, "admit_slot_candidates", lambda s, slot, **kw: {
        "admitted": copy.deepcopy(pools[slot]), "verdicts": []})
    monkeypatch.setattr(portfolio, "_build_candidate_slate", lambda *a, **kw: copy.deepcopy(rows))
    monkeypatch.setattr(portfolio, "_filter_action_compatible_genomes", lambda s, gs: (gs, []))
    monkeypatch.setattr(portfolio, "filter_algorithm_rows", lambda gs, **kw: (gs, []))
    monkeypatch.setattr(portfolio, "_resource_probe", lambda *a: {"available_parallel_slots": 2})
    return state, rows, pools


@pytest.mark.parametrize("axis", SLOTS)
def test_each_managed_axis_survives_depth_as_a_bounded_exact_transaction(tmp_path, monkeypatch, axis):
    state, original, _ = fixture(tmp_path, monkeypatch, axis=axis)
    config = copy.deepcopy(state.pipeline_config)
    manifest = portfolio.prepare_breadth_portfolio(state)
    admission = manifest["admission_gate"]["scientific_request_admission"]
    scientific = manifest["scientific_intervention_schedule"]
    assert admission["required_trial_count"] == 12
    assert len(admission["selected_genome_ids"]) == 6  # one control + five families, not all twelve
    assert len(admission["deferred_child_genome_ids"]) == 7
    assert scientific["declared"] and scientific["scheduled"]
    assert not scientific["executed"]
    assert len(manifest["trial_schedule"]) == 12
    assert manifest["asha"]["rung"] == RUNGS[2]
    assert state.pipeline_config == config
    control = scientific["artifact_bindings"][0]["artifact_ids"]
    for binding in scientific["artifact_bindings"][1:]:
        assert {slot for slot in SLOTS if binding["artifact_ids"][slot] != control[slot]} == {axis}
    assert original[1]["genome_id"] in scientific["child_genome_ids"]
    assert set(admission["deferred_child_genome_ids"]).isdisjoint(manifest["trial_schedule"])


def test_normal_admission_still_owns_legality_and_runtime_pin(tmp_path, monkeypatch):
    state, rows, pools = fixture(tmp_path, monkeypatch, count=2)
    selected = state.v2_active_stack["reward_id"]
    seen = []
    def admission(s, slot, **kw):
        seen.append((slot, kw.get("pinned_artifact_ids")))
        return {"admitted": copy.deepcopy(pools[slot]), "verdicts": []}
    monkeypatch.setattr(portfolio, "admit_slot_candidates", admission)
    portfolio.build_candidate_genomes(state)
    assert ("reward", [selected]) in seen
    # No hidden materialization after the ordinary action-contract rejection.
    monkeypatch.setattr(portfolio, "_filter_action_compatible_genomes",
                        lambda s, gs: ([g for g in gs if g["changed_axes"] != ["reward"]], []))
    built = portfolio.build_candidate_genomes(state)
    assert not built["gate"]["scientific_request_admission"].get("declared")
    assert not any(g.get("depth_required_scientific_arm") for g in built["genomes"])


def test_same_family_is_not_exact_unchanged_artifact(tmp_path, monkeypatch):
    state, rows, _ = fixture(tmp_path, monkeypatch, count=1)
    rows[1]["stack"]["obs_schema_id"] = "obs_schema.different_bytes_same_family"
    rows[1]["signatures"]["obs_schema"] = copy.deepcopy(rows[0]["signatures"]["obs_schema"])
    built = portfolio.build_candidate_genomes(state)
    assert built["gate"]["scientific_request_admission"]["reason"] == "no_exactly_matched_single_axis_children"


@pytest.mark.parametrize("operation", ["repair_construction_contract", "repair_evidence_contract"])
def test_mechanical_repairs_do_not_receive_causal_admission(tmp_path, monkeypatch, operation):
    state, _, _ = fixture(tmp_path, monkeypatch)
    state.pipeline_memory["next_hypothesis_request"]["operation"] = operation
    built = portfolio.build_candidate_genomes(state)
    assert "scientific_request_admission" not in built["gate"]
    assert not any(g.get("depth_required_scientific_arm") for g in built["genomes"])


@pytest.mark.parametrize("lifecycle", ["completed", "rejected", "cancelled"])
def test_terminal_request_never_pins_new_arms(tmp_path, monkeypatch, lifecycle):
    state, _, _ = fixture(tmp_path, monkeypatch)
    state.pipeline_memory["next_hypothesis_request"]["lifecycle_state"] = lifecycle
    built = portfolio.build_candidate_genomes(state)
    assert not any(g.get("depth_required_scientific_arm") for g in built["genomes"])


def test_a2_only_current_basic_feedback_request_is_admitted(tmp_path, monkeypatch):
    state, _, _ = fixture(tmp_path, monkeypatch, arm="A2")
    built = portfolio.build_candidate_genomes(state)
    assert not any(g.get("depth_required_scientific_arm") for g in built["genomes"])
    state.pipeline_memory["next_hypothesis_request"]["evidence_access"] = "basic_feedback_only"
    built = portfolio.build_candidate_genomes(state)
    assert built["gate"]["scientific_request_admission"]["declared"]


def test_a3_materializes_only_one_current_pair_without_family_quota(tmp_path, monkeypatch):
    state, rows, _ = fixture(tmp_path, monkeypatch, arm="A3")
    state.pipeline_config["breadth_portfolio"]["population_max_genomes"] = 3
    # Independent random proposals happened to miss both required artifacts.
    monkeypatch.setattr(portfolio, "_build_candidate_slate", lambda *a, **kw: [copy.deepcopy(rows[-1])])
    manifest = portfolio.prepare_breadth_portfolio(state)
    sci = manifest["scientific_intervention_schedule"]
    assert sci["scheduled"] and len(sci["child_genome_ids"]) == 1
    assert manifest["population_size"] <= 3
    assert manifest["admission_gate"]["population_sampling"]["policy"] == "random_no_coverage"
    assert set(sci["child_genome_ids"]) == {rows[1]["genome_id"]}


def test_capacity_shortage_is_explicit_deferred_and_does_not_expand_rung(tmp_path, monkeypatch):
    state, _, _ = fixture(tmp_path, monkeypatch)
    state.pipeline_config["anytime_scheduler"]["rungs"][2]["trials"] = 3
    built = portfolio.build_candidate_genomes(state)
    admission = built["gate"]["scientific_request_admission"]
    assert admission["reason"] == "declared_phase_cannot_fit_complete_matched_comparison"
    assert not admission["executed"] and not admission["declared"]
    assert not admission["deferred_is_completed_or_failed"]
    assert not any(g.get("depth_required_scientific_arm") for g in built["genomes"])


def test_requested_fidelity_never_skips_the_declared_ordered_rung(tmp_path, monkeypatch):
    state, _, _ = fixture(tmp_path, monkeypatch)
    state.pipeline_memory["next_hypothesis_request"]["minimum_fidelity"] = 5000
    manifest = portfolio.prepare_breadth_portfolio(state)
    sci = manifest["scientific_intervention_schedule"]
    assert sci["reason"] == "ordered_declared_rung_below_requested_minimum_fidelity"
    assert not sci["scheduled"] and not sci["executed"]
    assert manifest["asha"]["rung"]["steps"] == 3000


def test_identity_loss_after_admission_fails_closed(tmp_path, monkeypatch):
    state, _, _ = fixture(tmp_path, monkeypatch)
    built = portfolio.build_candidate_genomes(state)
    arm = next(g for g in built["genomes"] if g.get("changed_axes") == ["reward"])
    arm["stack"]["reward_id"] = "reward.rewritten_after_admission"
    _, sci = portfolio._frontload_scientific_intervention(state, built["genomes"], [])
    assert sci["reason"] == "admitted_scientific_transaction_lost_or_changed_before_dispatch"
    assert not sci["declared"]


def test_reprepare_is_idempotent_and_unexecuted_request_can_retry(tmp_path, monkeypatch):
    state, _, _ = fixture(tmp_path, monkeypatch)
    first = portfolio.prepare_breadth_portfolio(state)
    second = portfolio.prepare_breadth_portfolio(state)
    assert first["trial_schedule"] == second["trial_schedule"]
    assert second["scientific_intervention_schedule"]["scheduled"]
    state.pipeline_iteration += 1
    third = portfolio.prepare_breadth_portfolio(state)
    assert third["scientific_intervention_schedule"]["scheduled"]


def test_completed_batches_leave_unexecuted_families_for_the_same_request(tmp_path, monkeypatch):
    state, _, _ = fixture(tmp_path, monkeypatch)
    first = portfolio.prepare_breadth_portfolio(state)
    first_ids = set(first["scientific_intervention_schedule"]["child_genome_ids"])
    history = state.pipeline_memory["v95_scientific_artifact_history"]
    history[-1]["executed"] = True  # a simulated complete execution receipt, not just scheduling
    state.pipeline_iteration += 1
    second = portfolio.prepare_breadth_portfolio(state)
    second_ids = set(second["scientific_intervention_schedule"]["child_genome_ids"])
    assert len(first_ids) == len(second_ids) == 5 and not first_ids & second_ids
    assert len(second["admission_gate"]["scientific_request_admission"]["deferred_child_genome_ids"]) == 2
    assert second["scientific_intervention_schedule"]["scheduled"]


def test_bounded_protocol_cannot_reorder_atomic_repeats(tmp_path, monkeypatch):
    state, _, _ = fixture(tmp_path, monkeypatch, count=3)
    state.pipeline_memory["completed_boundary_resource_refresh"] = {"applied": True}
    state.pipeline_config["bounded_training_protocol"] = {
        "enabled": True, "candidate_iteration": 2,
        "candidate_rung": {"tier": 2, "name": "fixed", "steps": 3000, "trials": 6, "seeds": 2},
    }
    manifest = portfolio.prepare_breadth_portfolio(state)
    sci = manifest["scientific_intervention_schedule"]
    prefix = [row["genome_id"] for row in sci["trial_slots"]]
    assert len(prefix) == 4
    assert sci["scheduled"] and not sci["executed"]
    assert manifest["trial_schedule"][:4] == prefix
    assert len(manifest["trial_schedule"]) <= 6


@pytest.mark.parametrize("depth_plan", [False, True])
def test_adaptive_three_jobs_use_paired_seeds_not_extra_hpo_repeats(tmp_path, monkeypatch, depth_plan):
    state, rows, _ = fixture(tmp_path, monkeypatch, axis="algo", count=3)
    if not depth_plan:
        state.pipeline_memory.pop("v9_deep_survivor_cohort")
    state.pipeline_config["adaptive_exploration_protocol"] = {
        "enabled": True, "candidate_seed_ids": [0, 1],
        "candidate_rung": {"tier": 2, "name": "adaptive", "steps": 3000, "trials": 3, "seeds": 2},
    }
    before = copy.deepcopy(state.pipeline_config)
    manifest = portfolio.prepare_breadth_portfolio(state)
    sci = manifest["scientific_intervention_schedule"]
    assert sci["declared"] and sci["scheduled"] and not sci["executed"]
    assert sci["frontloaded_trial_count"] == len(manifest["trial_schedule"]) == 3
    assert sci["replication_unit"] == "paired_seed"
    assert sci["min_repeats"] == 2 and sci["hpo_repeats"] == 1
    assert sci["paired_seed_ids"] == [0, 1]
    assert len(sci["child_genome_ids"]) == 2
    # The remaining family is admitted memory, never called failed/completed.
    deferred = (sci.get("depth_admission") or sci)["deferred_child_genome_ids"]
    assert len(deferred) == 1
    assert not sci["deferred_is_completed_or_failed"]
    assert not set(deferred) & set(manifest["trial_schedule"])
    assert state.pipeline_config == before
    second = portfolio.prepare_breadth_portfolio(state)
    assert second["trial_schedule"] == manifest["trial_schedule"]
    assert second["scientific_intervention_schedule"]["scheduled"]


@pytest.mark.parametrize("seeds,seed_ids,trials,reason", [
    (1, [0], 3, "declared_adaptive_cohort_lacks_required_paired_seed_repeats"),
    (2, [0, 0], 3, "declared_adaptive_cohort_lacks_required_paired_seed_repeats"),
    (2, [0, 1], 1, "declared_phase_cannot_fit_complete_matched_comparison"),
])
def test_adaptive_insufficient_cohort_never_claims_matched_schedule(tmp_path, monkeypatch, seeds, seed_ids, trials, reason):
    state, rows, _ = fixture(tmp_path, monkeypatch, count=3)
    state.pipeline_memory.pop("v9_deep_survivor_cohort")
    state.pipeline_config["adaptive_exploration_protocol"] = {
        "enabled": True, "candidate_seed_ids": seed_ids,
        "candidate_rung": {"tier": 2, "name": "adaptive", "steps": 3000, "trials": trials, "seeds": seeds},
    }
    _, audit = portfolio._frontload_scientific_intervention(state, rows, [])
    assert audit["reason"] == reason
    assert not audit["declared"] and not audit["scheduled"] and not audit["executed"]


def test_missing_stage_dimensions_are_unknown_not_negative_evidence(tmp_path, monkeypatch):
    state, _, _ = fixture(tmp_path, monkeypatch)
    evidence = {"by_stage": {"stage.generic": {"completion_rate": 0.36,
                                                 "entry_rate": None, "progress_rate": None}}}
    scored = portfolio._score_stage_activation_evidence(evidence)
    assert scored["score"] == 0.36 and scored["score_available"]
    assert scored["per_stage"]["stage.generic"]["entry_rate"] is None
    unknown = portfolio._score_stage_activation_evidence({"by_stage": {"stage.generic": {}}})
    assert unknown["score"] == 0.0 and not unknown["score_available"]
    assert unknown["score_zero_is_ranking_fallback"]
    merged = portfolio._row_stage_progress(state, {"stage_evidence_items": [evidence, {
        "by_stage": {"stage.generic": {"completion_rate": None}}}]})
    assert merged["score"] == 0.36
    assert merged["per_stage"]["stage.generic"]["entry_rate"] is None


def test_frozen_ant_manifest_counterfactual_is_read_only(tmp_path, monkeypatch):
    path = Path(__file__).resolve().parents[1] / (
        "outputs/core_full_controls_20260910/ant/Full/runs/"
        "ant_v4_rawsim_seed0_20260910_011001/breadth_portfolio/portfolio_manifest_iter1.json")
    if not path.exists():
        pytest.skip("optional immutable local experiment fixture is absent")
    before = path.read_bytes()
    manifest = json.loads(before)
    control_stack = manifest["active_stack_before"]
    base = next(row for row in manifest["genomes"] if not row.get("changed_axes"))
    all_rows = copy.deepcopy(manifest["genomes"])
    old_deferred = set(manifest["admission_gate"]["portfolio_depth"]["deferred_new_genome_ids"])
    frozen_reward_signatures = {row["id"]: row["signature"]
                                for row in manifest["admission_gate"]["reward"]["verdicts"]
                                if row.get("admitted")}
    for reward_id in manifest["admission_gate"]["reward"]["admitted_ids"]:
        if reward_id == control_stack["reward_id"]:
            continue
        row = genome({**control_stack, "reward_id": reward_id}, ["reward"])
        # Keep the unchanged axes' real structural signatures.
        row["signatures"].update({slot: copy.deepcopy(base["signatures"][slot])
                                  for slot in SLOTS if slot != "reward"})
        row["signatures"]["reward"] = copy.deepcopy(frozen_reward_signatures[reward_id])
        assert row["genome_id"] in old_deferred
        all_rows.append(row)
    assert len(all_rows) - len(manifest["genomes"]) == 33
    state, _, pools = fixture(tmp_path, monkeypatch)
    state.v2_active_stack = dict(control_stack)
    config_path = path.parent.parent / "configs/runtime_pipeline.yaml"
    config_before = config_path.read_bytes()
    frozen_config = yaml.safe_load(config_before)["pipeline"]
    state.pipeline_config["anytime_scheduler"] = copy.deepcopy(frozen_config["anytime_scheduler"])
    request = state.pipeline_memory["next_hypothesis_request"]
    request.update(request_id=manifest["scientific_intervention_schedule"]["request_id"],
                   control_stack=control_stack, minimum_fidelity=150000)
    cohort = state.pipeline_memory["v9_deep_survivor_cohort"]
    cohort.update(source_rung_tier=0, survivor_genome_ids=[row["genome_id"] for row in manifest["genomes"]])
    for slot in SLOTS:
        pools[slot] = [{"id": item} for item in manifest["admission_gate"][slot]["admitted_ids"]]
    monkeypatch.setattr(portfolio, "_build_candidate_slate", lambda *a, **kw: copy.deepcopy(all_rows))
    current = portfolio.prepare_breadth_portfolio(state)
    assert current["scientific_intervention_schedule"]["reason"] == "ordered_declared_rung_below_requested_minimum_fidelity"
    # This is an offline next-rung scenario, not a changed running protocol.
    cohort["source_rung_tier"] = 1
    next_phase = portfolio.prepare_breadth_portfolio(state)
    audit = next_phase["scientific_intervention_schedule"]
    assert audit["scheduled"] and not audit["executed"]
    assert next_phase["asha"]["rung"]["steps"] == 500000
    assert next_phase["asha"]["rung"]["seeds"] == 3
    assert len(audit["child_genome_ids"]) == 5
    assert set(audit["child_genome_ids"]) <= old_deferred
    assert len(next_phase["trial_schedule"]) == 12
    assert len(next_phase["admission_gate"]["scientific_request_admission"]["deferred_child_genome_ids"]) == 28
    assert path.read_bytes() == before
    assert config_path.read_bytes() == config_before


==> anc/FARL/tests/test_generic_stage_evidence_semantics.py <==
"""Environment-independent regression coverage for derived stage evidence."""

from __future__ import annotations

import copy
from types import SimpleNamespace

import numpy as np
import pytest

from autorl.stage_evidence import (
    _aggregate_stage,
    _attach_public_grounding_candidates,
    _episode_stage_row,
    audit_stage_evidence_planes,
    collect_stage_activation_evidence,
    merge_stage_activation_evidence,
    rederive_stage_evidence_semantics,
    stage_schema_fingerprint,
)
from autorl.v92_stage_loop import refresh_after_trial


def _graph(*, with_entry=False, with_progress=False, stages=1):
    atoms, rows = [], []
    for index in range(stages):
        for signal in ("completion", "entry", "progress"):
            if signal == "entry" and not with_entry:
                continue
            if signal == "progress" and not with_progress:
                continue
            atoms.append({
                "atom_id": f"{signal}.{index}", "source_type": "info",
                "source": f"info['{signal}.{index}']", "info_key": f"{signal}.{index}",
                "direction": "binary", "threshold": 0.5, "kind": "success",
            })
        rows.append({
            "stage_id": f"stage.{index}", "order": index,
            "entry_atom_ids": [f"entry.{index}"] if with_entry else [],
            "progress_atom_ids": [f"progress.{index}"] if with_progress else [],
            "completion_atom_id": f"completion.{index}",
        })
    return {"atoms": atoms, "stages": rows}


class _ScriptedEnv:
    def __init__(self, episodes):
        self.episodes = episodes
        self.spec = SimpleNamespace(max_episode_steps=8)

    def reset(self, *, seed):
        self.rows = iter(self.episodes[seed])
        self.steps = 0
        self.length = len(self.episodes[seed])
        return np.asarray([0.0]), {}

    def step(self, action):
        del action
        info = next(self.rows)
        if isinstance(info, Exception):
            raise info
        self.steps += 1
        return np.asarray([float(self.steps)]), 0.0, self.steps == self.length, False, info

    def close(self):
        pass


class _Policy:
    def predict(self, obs, deterministic=True):
        del obs, deterministic
        return 0, None


def _collect(episodes, *, graph=None, seed=0, n=None):
    graph = graph or _graph()
    state = SimpleNamespace(
        task_causal_graph=graph, goal_spec=None, pipeline_memory={},
        pipeline_config={}, pipeline_iteration=0,
    )
    result = collect_stage_activation_evidence(
        state, _Policy(), lambda: _ScriptedEnv(episodes),
        seed=seed, n_episodes=n or len(episodes), trial_id=7,
    )
    return result


@pytest.mark.parametrize("completed, status", [(0, "not_completed"), (2, "partially_completed"),
                                                (3, "completed"), (5, "completed")])
def test_completion_only_has_unknown_entry_and_progress_not_false(completed, status):
    evidence = _collect({index: [{"completion.0": int(index < completed)}] for index in range(5)})
    row = evidence.by_stage["stage.0"]
    assert row["entry_rate"] is None
    assert row["progress_rate"] is None
    assert row["completion_rate"] == completed / 5
    assert row["entry_rate_lower_bound"] == completed / 5
    assert row["entry_lower_bound_basis"] == "same_episode_entry_or_completion_witness"
    assert row["signal_counts"]["entry"]["unknown"] == 5
    assert row["status"] == status
    assert audit_stage_evidence_planes(evidence)["consistent"]


def test_direct_observed_zero_is_not_the_same_as_missing_or_error():
    graph = _graph(with_entry=True, with_progress=True)
    measured = _collect({0: [{"completion.0": 0, "entry.0": 0, "progress.0": 0}]}, graph=graph)
    missing = _collect({0: [{}]}, graph=graph)
    errored = _collect({0: [RuntimeError("sensor unavailable")]}, graph=graph)
    observed = measured.by_stage["stage.0"]
    assert observed["status"] == "never_entered"
    assert observed["entry_rate"] == 0.0
    assert observed["signal_counts"]["entry"]["false"] == 1
    for result in (missing, errored):
        row = result.by_stage["stage.0"]
        assert row["status"] == "not_observed"
        assert row["entry_rate"] is None
        assert row["completion_rate"] is None
        assert row["signal_counts"]["entry"]["false"] == 0
        assert row["signal_counts"]["entry"]["unknown"] == 1
    assert missing.by_stage["stage.0"]["signal_counts"]["entry"]["error"] == 0
    assert errored.by_stage["stage.0"]["signal_counts"]["entry"]["error"] == 1


def test_partial_sensor_window_cannot_establish_a_negative():
    evidence = _collect({0: [{"completion.0": 0}, {}]})
    row = evidence.by_stage["stage.0"]
    assert row["completion_rate"] is None
    assert row["status"] == "not_observed"
    positive = _collect({0: [{"completion.0": 1}, {}]})
    assert positive.by_stage["stage.0"]["completion_rate"] == 1.0


def test_error_does_not_shift_next_episode_or_disappear_from_coverage():
    evidence = _collect({0: [RuntimeError("failed rollout")], 1: [{"completion.0": 1}]})
    row = evidence.by_stage["stage.0"]
    assert row["episodes"] == 2
    assert row["completion_rate"] is None
    assert row["completion_rate_lower_bound"] == 0.5
    assert row["status"] == "partially_completed"
    assert row["signal_counts"]["completion"] == {
        "denominator": 2, "true": 1, "false": 0, "unknown": 1, "error": 1,
    }
    assert evidence.by_atom["completion.0"]["episodes"] == 2
    assert audit_stage_evidence_planes(evidence)["consistent"]


def test_same_cohort_bounds_do_not_compare_raw_and_conditional_rates():
    graph = _graph(stages=2)
    evidence = _collect({
        0: [{"completion.0": 1, "completion.1": 1}],
        1: [{"completion.0": 1, "completion.1": 0}],
        2: [{"completion.0": 0, "completion.1": 0}],
        3: [{"completion.0": 0, "completion.1": 0}],
    }, graph=graph)
    row = evidence.by_stage["stage.1"]
    assert row["completion_rate"] == row["entry_rate_lower_bound"] == 0.5
    assert row["raw_completion_rate"] == row["raw_entry_rate_lower_bound"] == 0.25
    assert row["signal_counts"]["completion"]["denominator"] == 2
    assert row["raw_signal_counts"]["completion"]["denominator"] == 4
    assert row["progress_rate"] is None
    assert audit_stage_evidence_planes(evidence)["consistent"]


@pytest.mark.parametrize("prefix, expected", [(None, "prefix_unknown"), (0, "prefix_not_satisfied")])
def test_completion_does_not_invent_prerequisite_completion(prefix, expected):
    info = {"completion.1": 1}
    if prefix is not None:
        info["completion.0"] = prefix
    evidence = _collect({0: [info]}, graph=_graph(stages=2))
    row = evidence.by_stage["stage.1"]
    assert row["status"] == expected
    assert row["completion_rate"] is None
    assert row["raw_completion_rate"] == 1.0
    assert row["prefix_eligible_episodes"] == 0
    assert evidence.by_stage["stage.0"]["completion_rate"] == prefix
    assert audit_stage_evidence_planes(evidence)["consistent"]


def test_declared_completion_failure_does_not_fall_back_to_progress():
    row = _episode_stage_row(_graph(with_progress=True)["stages"][0], {
        "progress.0": [{"observed": True, "active": True, "directional_progress": True}],
        "completion.0": [{"observed": False, "threshold_success": False}],
    }, 0)
    assert row["progressed"] is True
    assert row["completed"] is None
    assert row["entered"] is None
    aggregate = _aggregate_stage(_graph(with_progress=True)["stages"][0], [row], {})
    assert aggregate["status"] == "completion_unknown"


def test_merge_preserves_unknown_and_equal_unit_means_through_nested_merges():
    leaves = [_collect({i: [{"completion.0": value}]}, seed=i, n=1)
              for i, value in enumerate([0, 0, 1])]
    nested = merge_stage_activation_evidence([
        merge_stage_activation_evidence(leaves[:2]), leaves[2],
    ])
    row = nested.by_stage["stage.0"]
    assert row["completion_rate"] == pytest.approx(1 / 3)
    assert row["entry_rate"] is None
    assert row["progress_rate"] is None
    assert row["entry_rate_lower_bound"] == pytest.approx(1 / 3)
    assert row["metric_unit_count"] == 3
    assert row["signal_counts"]["entry"]["unknown"] == 3
    assert row["status"] == "partially_completed"
    assert audit_stage_evidence_planes(nested)["consistent"]
    mixed = merge_stage_activation_evidence([leaves[2], _collect({4: [{}]}, seed=4, n=1)])
    row = mixed.by_stage["stage.0"]
    assert row["completion_rate"] is None
    assert row["signal_counts"]["completion"]["false"] == 0
    assert row["signal_counts"]["completion"]["unknown"] == 1


def test_unequal_episode_counts_do_not_change_equal_seed_mean_contract():
    first = _collect({0: [{"completion.0": 1}], 1: [{"completion.0": 0}]})
    second = _collect({i: [{"completion.0": 1}] for i in range(2, 6)}, seed=2)
    row = merge_stage_activation_evidence([first, second]).by_stage["stage.0"]
    assert row["completion_rate"] == 0.75  # Not the episode-pooled 5 / 6.
    assert row["signal_counts"]["completion"]["denominator"] == 6
    assert row["entry_rate_lower_bound"] == 0.75


def test_true_contradictions_are_still_rejected():
    evidence = _collect({0: [{"completion.0": 1}], 1: [{"completion.0": 0}]})
    fake = evidence.to_dict()
    fake["by_stage"]["stage.0"]["status"] = "never_entered"
    assert not audit_stage_evidence_planes(fake)["consistent"]
    fake = evidence.to_dict()
    fake["by_stage"]["stage.0"]["signal_counts"]["completion"]["false"] += 10
    assert any(row["type"] == "INVALID_OBSERVATION_COUNTS"
               for row in audit_stage_evidence_planes(fake)["violations"])


def test_merge_cannot_launder_a_contradictory_input_by_recomputing_status():
    evidence = _collect({0: [{"completion.0": 1}], 1: [{"completion.0": 0}]})
    fake = copy.deepcopy(evidence.to_dict())
    fake["by_stage"]["stage.0"]["status"] = "never_entered"
    merged = merge_stage_activation_evidence([fake, evidence])
    assert merged.provenance["validity"]["rejected_item_count"] == 1
    assert merged.provenance["validity"]["input_plane_inconsistencies"]
    assert not audit_stage_evidence_planes(merged)["consistent"]


def _legacy_evidence(*, fingerprint=None):
    return {
        "by_atom": {"completion.0": {"observed_episodes": 10, "threshold_success_rate": 0.3}},
        "by_stage": {"stage.0": {
            "episodes": 10, "order": 0, "entry_rate": 0.0, "progress_rate": 0.0,
            "completion_rate": 0.3, "raw_entry_rate": 0.0, "raw_progress_rate": 0.0,
            "raw_completion_rate": 0.3, "blocked_rate": 0.0, "status": "never_entered",
        }},
        "provenance": {"stage_schema_fingerprint": fingerprint} if fingerprint else {},
    }


def test_rederivation_requires_original_schema_and_preserves_raw_outcomes():
    graph = _graph()
    old = _legacy_evidence()
    assert rederive_stage_evidence_semantics(old, graph)["repair_status"] == "needs_source_evidence"
    before = copy.deepcopy(old)
    result = rederive_stage_evidence_semantics(old, graph, source_schema_verified=True)
    assert old == before
    assert result["repair_status"] == "repaired"
    row = result["evidence"]["by_stage"]["stage.0"]
    assert row["completion_rate"] == row["raw_completion_rate"] == 0.3
    assert row["entry_rate"] is None and row["progress_rate"] is None
    assert row["status"] == "partially_completed"
    assert "signal_counts" not in row  # Episode intersections cannot be recovered from means.
    bound = _legacy_evidence(fingerprint=stage_schema_fingerprint(graph))
    assert rederive_stage_evidence_semantics(bound, graph)["repair_status"] == "repaired"


def test_rederivation_never_masks_unrelated_contradiction_or_mismatched_schema():
    graph = _graph()
    old = _legacy_evidence(fingerprint=stage_schema_fingerprint(graph))
    old["by_stage"]["stage.0"]["status"] = "completed"
    result = rederive_stage_evidence_semantics(old, graph)
    assert result["repair_status"] == "inconsistent"
    assert result["changed_stage_ids"] == []
    changed_graph = copy.deepcopy(graph)
    changed_graph["atoms"][0]["threshold"] = 0.8
    assert rederive_stage_evidence_semantics(
        old, changed_graph, source_schema_verified=True,
    )["repair_status"] == "needs_source_evidence"


def test_merge_rejects_same_interface_with_changed_stage_predicate_meaning():
    one = _collect({0: [{"completion.0": 1}]})
    graph = _graph()
    graph["atoms"][0]["threshold"] = 0.8
    two = _collect({1: [{"completion.0": 1}]}, graph=graph, seed=1)
    merged = merge_stage_activation_evidence([one, two])
    assert merged.by_stage == {}
    assert merged.provenance["validity"]["mixed_stage_schema"]
    assert not audit_stage_evidence_planes(merged)["consistent"]


def test_aggregate_accepts_explicit_legacy_episode_booleans_without_inventing_progress():
    row = _aggregate_stage(_graph()["stages"][0], [{"completed": True}], {})
    assert row["completion_rate"] == 1.0
    assert row["entry_rate"] is None
    assert row["progress_rate"] is None


def test_missing_completion_is_not_a_negative_public_grounding_control():
    atom = {"atom_id": "public", "source_type": "obs", "source": "obs[0]", "tier": "GROUNDED"}
    stage_rows = [{"completed": True}, {"completed": None}]
    atom_rows = {"public": [
        {"observed": True, "active": True}, {"observed": True, "active": False},
    ]}
    out = {}
    _attach_public_grounding_candidates(out, {}, stage_rows, atom_rows, {"public": atom})
    assert out["public_grounding_candidates"] == []
    stage_rows[1]["completed"] = False
    _attach_public_grounding_candidates(out, {}, stage_rows, atom_rows, {"public": atom})
    assert out["public_grounding_candidates"][0]["negative_support_episodes"] == 1
    atom_rows["public"][1]["observed"] = False
    _attach_public_grounding_candidates(out, {}, stage_rows, atom_rows, {"public": atom})
    assert out["public_grounding_candidates"] == []


@pytest.mark.parametrize("availability, expected", [
    ({"status": "scientific_valid", "frontier_update_allowed": True, "iteration": 4}, True),
    ({"status": "current_evidence_unavailable", "frontier_update_allowed": False,
      "iteration": 4, "last_known_good_reused": True}, False),
    ({"status": "scientific_valid", "frontier_update_allowed": True, "iteration": 3}, False),
    ({}, False),
])
def test_control_receipt_distinguishes_payload_from_current_evidence_refresh(
    monkeypatch, tmp_path, availability, expected,
):
    monkeypatch.setattr("autorl.v92_stage_loop.apply_checkpoint_handoff_failures",
                        lambda *_args: {"active": False})
    monkeypatch.setattr("autorl.task_theory.refresh_stage_ledger_from_evidence",
                        lambda _state: {"task_theory": {"current_evidence": availability}})
    monkeypatch.setattr("autorl.trajectory_evidence.diagnosis_engine.trusted_stage_context",
                        lambda _state: {})
    state = SimpleNamespace(
        run_dir=tmp_path, pipeline_iteration=4, pipeline_config={},
        pipeline_memory={"stage_evidence_availability": {
            "status": "scientific_valid", "frontier_update_allowed": True, "iteration": 4,
        }},  # Stale memory cannot substitute for the actual returned receipt.
    )
    receipt = refresh_after_trial(state, {})
    assert receipt["ledger_payload_returned"] is True
    assert receipt["ledger_refreshed"] is expected
    assert receipt["ledger_refresh_availability"] == availability


def test_control_refresh_a2_cannot_consume_rich_evidence_but_keeps_mechanical_revocation(
    monkeypatch, tmp_path,
):
    calls = []
    monkeypatch.setattr("autorl.v92_stage_loop.apply_checkpoint_handoff_failures",
                        lambda *_args: calls.append("mechanical_revocation") or {"active": False})

    def forbidden(_state):
        pytest.fail("A2 must not call the rich stage evidence planner or ledger refresher")

    monkeypatch.setattr("autorl.task_theory.refresh_stage_ledger_from_evidence", forbidden)
    monkeypatch.setattr("autorl.trajectory_evidence.diagnosis_engine.trusted_stage_context", forbidden)
    state = SimpleNamespace(
        run_dir=tmp_path, pipeline_iteration=4, pipeline_config={"core_ablation": {"arm": "A2"}},
        pipeline_memory={
            "trusted_stage_diagnostic_context": {
                "stage_id": "private_stage", "training_initialization_plan": {"mode": "rich_mode"},
            },
            "next_hypothesis_request": {
                "evidence_access": "basic_feedback_only",
                "training_initialization_plan": {"mode": "basic_mode"},
            },
        },
    )
    receipt = refresh_after_trial(state, {})
    assert calls == ["mechanical_revocation"]
    assert receipt["ledger_payload_returned"] is False
    assert receipt["ledger_refreshed"] is False
    assert receipt["before_mode"] == receipt["after_mode"] == "basic_mode"
    assert receipt["before_frontier_stage_id"] is None
    assert receipt["after_frontier_stage_id"] is None
    assert receipt["ledger_refresh_status"] == "A2_rich_stage_refresh_disabled"


==> anc/FARL/tests/test_generic_stage_frontier_publication.py <==
"""No environment-specific fixtures or RL rollouts: evidence publication order."""
from __future__ import annotations

import copy
import inspect
import json
from types import SimpleNamespace

import pytest

from autorl.modules.hpo import HPOModule, _publish_stage_evidence_wave
from autorl.task_theory import persist_task_theory


def _item(*, generation=4, interface_hash="sha256:current", valid=True):
    return {
        "schema_version": "stage_evidence.v2",
        "computed_at_iter": 7,
        "by_atom": {},
        "by_stage": {
            "stage.alpha": {
                "stage_id": "stage.alpha", "order": 0, "episodes": 8,
                "entry_rate": 1.0, "progress_rate": 0.75,
                "completion_rate": 0.5, "blocked_rate": 0.0,
                "status": "completed",
            },
        },
        "source_trial_ids": [f"trial.g{generation}"],
        "provenance": {
            "evidence_valid": valid,
            "actual_steps": 200 if valid else 0,
            "interface_generation_id": generation,
            "canonical_interface_hash": interface_hash,
        },
    }


def _state(tmp_path, arm="Full"):
    return SimpleNamespace(
        run_dir=tmp_path,
        pipeline_iteration=7,
        pipeline_config={"core_ablation": {"arm": arm}},
        pipeline_memory={
            "runtime_interface_contract": {
                "generation_id": 4,
                "canonical_interface_hash": "sha256:current",
            },
        },
        task_causal_graph={},
        goal_spec=SimpleNamespace(),
    )


@pytest.mark.parametrize("arm", ["Full", "A1", "A3"])
def test_refresh_observes_published_disk_state_and_memory(tmp_path, monkeypatch, arm):
    state = _state(tmp_path, arm)
    statuses = {1: {"trial_id": 1}}
    calls = []

    def refresh(current, actual_statuses):
        evidence = current.pipeline_memory["last_stage_activation_evidence"]
        assert actual_statuses is statuses
        assert evidence == current.stage_activation_evidence.to_dict()
        assert evidence == current.task_causal_graph["stage_evidence"]
        assert evidence == json.loads((tmp_path / "stage_activation_evidence.json").read_text())
        assert evidence["by_stage"]["stage.alpha"]["completion_rate"] == 0.5
        calls.append(True)
        return {"ledger_refreshed": True}

    monkeypatch.setattr("autorl.v92_stage_loop.refresh_after_trial", refresh)
    _publish_stage_evidence_wave(state, [_item()], statuses)
    receipt = state.pipeline_memory["stage_evidence_publication"]
    assert calls == [True]
    assert receipt["status"] == "published_and_frontier_refreshed"
    assert receipt["frontier_refreshed"] is True
    assert receipt["training_dispatched"] is False
    assert receipt["existing_initialization_recipes_modified"] is False


def test_real_refresh_uses_new_wave_not_prior_empty_state(tmp_path, monkeypatch):
    state = _state(tmp_path)
    stage = {"stage_id": "stage.alpha", "order": 0,
             "evidence_status": {"status": "current_evidence_unavailable"}}
    persist_task_theory(state, {
        "task_theory": {"stages": [stage], "frontier": {}},
        "stage_omr_ledger": {"stages": [stage], "frontier": {}},
        "frontier_plan": {},
    })
    monkeypatch.setattr("autorl.task_theory._apply_hypothesis_ranking", lambda *args: None)
    _publish_stage_evidence_wave(state, [_item()], {})
    receipt = state.pipeline_memory["stage_evidence_publication"]
    assert receipt["published"] is True
    assert state.pipeline_memory["stage_evidence_availability"]["frontier_update_allowed"] is True
    assert state.stage_omr_ledger["stages"][0]["evidence_status"]["completion_rate"] == 0.5
    assert receipt["frontier_refreshed"] is True


@pytest.mark.parametrize("items", [
    [], [_item(valid=False)], [_item(generation=3)],
    [_item(interface_hash="sha256:old")],
    [_item(), _item(generation=3, interface_hash="sha256:old")],
])
def test_missing_invalid_or_stale_wave_does_not_refresh_or_overwrite_lkg(tmp_path, monkeypatch, items):
    state = _state(tmp_path)
    previous = {"preserved": "last-known-good"}
    state.pipeline_memory["last_stage_activation_evidence"] = copy.deepcopy(previous)
    (tmp_path / "stage_activation_evidence.json").write_text(json.dumps(previous))
    monkeypatch.setattr("autorl.v92_stage_loop.refresh_after_trial", lambda *args: pytest.fail("invalid wave refreshed"))
    result = _publish_stage_evidence_wave(state, items, {})
    assert result == previous
    assert state.pipeline_memory["last_stage_activation_evidence"] == previous
    assert json.loads((tmp_path / "stage_activation_evidence.json").read_text()) == previous
    receipt = state.pipeline_memory["stage_evidence_publication"]
    assert receipt["published"] is False
    assert receipt["frontier_refreshed"] is False


def test_missing_identity_cannot_advance_known_interface(tmp_path, monkeypatch):
    item = _item()
    item["provenance"].pop("interface_generation_id")
    item["provenance"].pop("canonical_interface_hash")
    state = _state(tmp_path)
    monkeypatch.setattr("autorl.v92_stage_loop.refresh_after_trial", lambda *args: pytest.fail("unbound wave refreshed"))
    _publish_stage_evidence_wave(state, [item], {})
    assert state.pipeline_memory["stage_evidence_publication"]["current_interface_bound"] is False


def test_inconsistent_input_plane_cannot_be_sanitized_into_a_publication(tmp_path, monkeypatch):
    from autorl.evidence_repair import evidence_sha256
    state = _state(tmp_path)
    item = _item()
    item["by_stage"]["stage.alpha"].update(status="never_entered", completion_rate=0.5)
    monkeypatch.setattr("autorl.v92_stage_loop.refresh_after_trial", lambda *args: pytest.fail("contradictory plane refreshed"))
    _publish_stage_evidence_wave(state, [item], {})
    receipt = state.pipeline_memory["stage_evidence_publication"]
    assert receipt["published"] is False
    assert receipt["plane_consistency"]["consistent"] is False
    assert state.pipeline_memory["evidence_plane_inconsistency_fault"]["active"] is True
    source = state.pipeline_memory["stage_evidence_repair_source"]
    assert source["iteration"] == 7
    assert source["evidence"]["provenance"]["validity"]["input_plane_inconsistencies"]
    assert json.loads(open(source["source_path"]).read()) == source["evidence"]
    assert source["source_items"] == [item]
    assert source["source_items"][0] is not item
    assert source["source_item_hashes"] == [evidence_sha256(item)]
    raw_sources = json.loads(open(source["source_items_path"]).read())
    assert raw_sources["source_items"] == [item]
    assert raw_sources["source_item_hashes"] == source["source_item_hashes"]


def test_same_interface_previous_wave_is_not_relabelled_as_current(tmp_path, monkeypatch):
    state = _state(tmp_path)
    item = _item()
    item["computed_at_iter"] = 6
    monkeypatch.setattr("autorl.v92_stage_loop.refresh_after_trial", lambda *args: pytest.fail("previous wave refreshed"))
    _publish_stage_evidence_wave(state, [item], {})
    receipt = state.pipeline_memory["stage_evidence_publication"]
    assert receipt["published"] is False
    assert receipt["current_wave_bound"] is False
    assert state.pipeline_memory["stage_evidence_repair_source"]["evidence"]["computed_at_iter"] == 6


def test_empty_current_source_is_not_repaired_by_reading_lkg(tmp_path, monkeypatch):
    from autorl.evidence_repair import current_evidence
    state = _state(tmp_path)
    state.pipeline_memory["last_stage_activation_evidence"] = _item()
    monkeypatch.setattr("autorl.v92_stage_loop.refresh_after_trial", lambda *args: pytest.fail("empty wave refreshed"))
    _publish_stage_evidence_wave(state, [], {})
    assert current_evidence(state).get("by_stage") == {}
    assert state.pipeline_memory["last_stage_activation_evidence"]["by_stage"]


def test_valid_publication_clears_quarantined_repair_source(tmp_path, monkeypatch):
    state = _state(tmp_path)
    state.pipeline_memory["stage_evidence_repair_source"] = {"iteration": 7, "evidence": {}}
    state.pipeline_memory["evidence_plane_inconsistency_fault"] = {"active": True}
    monkeypatch.setattr("autorl.v92_stage_loop.refresh_after_trial", lambda *args: {"ledger_refreshed": True})
    _publish_stage_evidence_wave(state, [_item()], {})
    assert "stage_evidence_repair_source" not in state.pipeline_memory
    assert state.pipeline_memory["evidence_plane_inconsistency_fault"]["active"] is False


def test_invalid_items_do_not_create_valid_stage_evidence(tmp_path, monkeypatch):
    state = _state(tmp_path)
    monkeypatch.setattr("autorl.v92_stage_loop.refresh_after_trial", lambda *args: {"ledger_refreshed": True})
    item = _item(valid=False)
    item["by_stage"]["stage.alpha"]["completion_rate"] = 1.0
    merged = _publish_stage_evidence_wave(state, [_item(), item], {})
    assert merged["by_stage"]["stage.alpha"]["completion_rate"] == 0.5
    assert state.pipeline_memory["stage_evidence_publication"]["admitted_trial_items"] == 1


def test_a2_records_outcome_but_does_not_restore_targeted_control(tmp_path, monkeypatch):
    state = _state(tmp_path, "A2")
    monkeypatch.setattr("autorl.v92_stage_loop.refresh_after_trial", lambda *args: pytest.fail("A2 targeted control restored"))
    _publish_stage_evidence_wave(state, [_item()], {})
    receipt = state.pipeline_memory["stage_evidence_publication"]
    assert receipt["published"] is True
    assert receipt["frontier_refreshed"] is False
    assert receipt["status"] == "published_a2_targeted_control_disabled"
    assert "trusted_stage_diagnostic_context" not in state.pipeline_memory


def test_nonempty_unavailable_control_receipt_is_not_counted_as_refresh(tmp_path, monkeypatch):
    state = _state(tmp_path)
    monkeypatch.setattr("autorl.v92_stage_loop.refresh_after_trial", lambda *args: {"ledger_refreshed": False, "ledger_payload_returned": True})
    _publish_stage_evidence_wave(state, [_item()], {})
    receipt = state.pipeline_memory["stage_evidence_publication"]
    assert receipt["published"] is True
    assert receipt["frontier_refreshed"] is False


def test_publication_does_not_reinterpret_conditional_result_as_final_eligible(tmp_path, monkeypatch):
    state = _state(tmp_path)
    statuses = {1: {
        "trial_id": 1,
        "final_commit_eligible": False,
        "seed_provenance": [{"training_initialization": {
            "model_parameters": "fresh_seeded",
            "stage_frontier_reset_handoff": {"source_checkpoint_consumed": True},
        }}],
    }}
    original = copy.deepcopy(statuses)
    monkeypatch.setattr("autorl.v92_stage_loop.refresh_after_trial", lambda *args: {"ledger_refreshed": True})
    _publish_stage_evidence_wave(state, [_item()], statuses)
    assert statuses == original
    assert statuses[1]["final_commit_eligible"] is False


def test_refresh_failure_preserves_durable_evidence_and_marks_failure(tmp_path, monkeypatch):
    state = _state(tmp_path)
    def fail(*args):
        raise RuntimeError("diagnostic consumer failure")
    monkeypatch.setattr("autorl.v92_stage_loop.refresh_after_trial", fail)
    _publish_stage_evidence_wave(state, [_item()], {})
    receipt = state.pipeline_memory["stage_evidence_publication"]
    assert receipt["status"] == "published_frontier_refresh_failed"
    assert receipt["published"] is True
    assert receipt["frontier_refreshed"] is False
    assert (tmp_path / "stage_activation_evidence.json").exists()


def test_hpo_finalization_calls_publication_before_building_hpo_result():
    source = inspect.getsource(HPOModule.run)
    assert source.index("_publish_stage_evidence_wave(") < source.index("hpo_result = HPOResult(")


==> anc/FARL/tests/test_hand_closed_loop_5m.py <==
import copy
from types import SimpleNamespace

import pytest

from autorl.adaptive_exploration_protocol import configure, completed_boundary, dispatch_protocol, score_summary
from autorl.bounded_training_protocol import bound_assignment
from autorl.search_rung_transition import opening_hyperparams, prepare_opening_portfolio
from autorl.parallel_seed_cohort import merge, enabled


def test_five_m_remains_search_after_progress_and_many_iterations(tmp_path):
    config = {}
    protocol = configure(config, candidate_steps=5_000_000, candidate_trials=2,
                         candidate_seeds=3, search_only=True, approval_required=False,
                         baseline_scores=[.01, .02])
    state = SimpleNamespace(run_dir=tmp_path, pipeline_config=config, pipeline_memory={}, pipeline_iteration=11)
    candidate = {"trial_id": 0, "pipeline_iteration": 11, "eligible": True,
                 "statistics": score_summary([1., 1., 1.]), "scores": [1., 1., 1.]}
    assert not completed_boundary(state, candidates=[candidate], now=0)
    assert not completed_boundary(state, candidates=[candidate], now=900_000)
    assert protocol["final_rung"] is None
    assert not (tmp_path / "adaptive_protocol/final_selection.v1.json").exists()
    state.pipeline_iteration = 10000
    assert dispatch_protocol(state)["automatic_additional_iterations"]
    assert bound_assignment(state, {})[:2] == (5_000_000, 3)


def test_selected_hyperparameters_expire_after_opening_and_memory_is_preserved():
    memory = {"search_rung_transition": {"iteration": 11, "candidates": [{
        "genome": {"genome_id": "a"}, "hyperparams": {"learning_rate": .001},
        "payload_receipt": "original", "source_iteration": 8}]},
        "trusted_stage_prefix_best": {"stage1": "saved_checkpoint"}, "trial_history": [1, 2]}
    state = SimpleNamespace(pipeline_memory=memory, pipeline_iteration=11)
    original = copy.deepcopy(memory)
    assignment = {"genome_id": "a"}
    assert opening_hyperparams(state, assignment, {"learning_rate": .1}) == {"learning_rate": .001}
    assert not assignment["search_rung_transition"]["new_scientific_intervention_claim"]
    state.pipeline_iteration = 12
    assert opening_hyperparams(state, assignment, {"learning_rate": .1}) == {"learning_rate": .1}
    assert prepare_opening_portfolio(state) is None
    assert memory == original


def cohort():
    payload = {"trial_id": 1, "genome_id": "candidate_a", "active_stack": {"obs_schema_id": "obs1"},
        "hyperparams": {"learning_rate": .001}, "worker_run_dir": "/candidate", "seed_ids": [0, 1, 2],
        "hpo_config": {"parallel_seed_cohort": {"enabled": True, "gpu_tokens": ["0", "1", "2", "3", "4"]}}}
    rows = []
    for seed in payload["seed_ids"]:
        rows.append({**copy.deepcopy(payload), "seed_ids": [seed], "scores": [seed / 10],
            "metrics_list": [{"seed": seed, "model_path": f"/candidate/seed_workers/seed{seed}/model.zip"}],
            "worker_run_dir": f"/candidate/seed_workers/seed{seed}", "status": "completed",
            "budget_usage": {"per_trial": [{"seed": seed, "steps": 5_000_000}]}})
    return payload, rows


def test_parallel_seeds_aggregate_in_declared_order_without_losing_lineage(monkeypatch):
    monkeypatch.setattr("autorl.modules.hpo._parallel_worker_interface_generation_receipt",
                        lambda p: {"valid": True, "worker_local_interface_generation_tuple": {"generation_id": "g1"}})
    payload, rows = cohort()
    result = merge(payload, list(reversed(rows)), started_at=0)
    assert result["scores"] == [0, .1, .2]
    assert result["seed_ids"] == [0, 1, 2]
    assert result["status"] == "completed"
    assert len(result["budget_usage"]["per_trial"]) == 3
    assert result["metrics_list"][2]["model_path"].endswith("seed2/model.zip")
    assert enabled(payload)
    assert not enabled({**payload, "isolated_cohort_seed": True})


@pytest.mark.parametrize("fault", ["missing", "duplicate", "other_candidate"])
def test_parallel_seed_identity_or_missing_results_never_become_success(fault):
    payload, rows = cohort()
    if fault == "missing":
        rows.pop()
    elif fault == "duplicate":
        rows[1] = rows[0]
    else:
        rows[1]["genome_id"] = "another_candidate"
    with pytest.raises(ValueError):
        merge(payload, rows, started_at=0)


def test_failed_seed_preserves_failure_and_all_other_seed_measurements(monkeypatch):
    monkeypatch.setattr("autorl.modules.hpo._parallel_worker_interface_generation_receipt",
                        lambda p: {"valid": True, "worker_local_interface_generation_tuple": {}})
    payload, rows = cohort()
    rows[1]["scores"] = [float("-inf")]
    rows[1]["metrics_list"] = [{"training_failure": {"type": "LearnerFailure"}, "objective_valid": False}]
    result = merge(payload, rows, started_at=0)
    assert result["scores"] == [0, float("-inf"), .2]
    assert result["metrics_list"][1]["training_failure"]["type"] == "LearnerFailure"


def test_changed_canonical_environment_cannot_readmit_historical_recipe(tmp_path):
    import json
    from autorl.search_rung_transition import rematerialize_selected_recipes
    source = tmp_path / "source"
    source.mkdir()
    (tmp_path / "search_generation.v1.json").write_text(json.dumps({"canonical_interface_hash": "new"}))
    (source / "runtime_interface_contract.v1.json").write_text(json.dumps({"canonical_interface_hash": "old"}))
    state = SimpleNamespace(run_dir=tmp_path, pipeline_iteration=11, pipeline_memory={
        "search_rung_transition": {"iteration": 11, "candidates": [{"source_worker_dir": str(source)}]}})
    with pytest.raises(ValueError, match="canonical environment differs"):
        rematerialize_selected_recipes(state)
    assert not (tmp_path / "stacks").exists()


==> anc/FARL/tests/test_hand_cold_start.py <==
"""Hand cold-launch boundaries; no real provider, simulator, or process starts."""
import copy
import json
import os
from pathlib import Path
import sys
from types import SimpleNamespace

import pytest
import yaml

from evaluation.experiments import hand_cold_start as cold


def base_config():
    return {"pipeline": {
        "model_router": {"enabled": True, "config_path": "config/router.yaml"},
        "experience_pool_dir": "/old/shared/pool", "experience_pool_top_k": 5,
        "hpo": {"health_marker": "unchanged"},
        "frontier_exploration": {"existing_policy_marker": "unchanged"},
    }}


@pytest.fixture
def prepared(tmp_path, monkeypatch):
    workspace = tmp_path / "workspace"
    files = {
        "autorl/logic.py": "# frozen logic\n",
        "contracts/protocol.md": "fixed scientific protocol\n",
        "evaluation/__init__.py": "",
        "evaluation/experiments/hand_cold_start.py": "# frozen entrypoint\n",
        "config/llm_v7_budget.yaml": "model: test-model\n",
        "config/llm.yaml": "model: test-model\napi_key: offline-dummy\nmax_retries: 3\navailability_recovery:\n  deadline_epoch: 123\n",
        "config/ai_coding.yaml": "model: test-model\napi_key: offline-dummy\nmax_retries: 3\navailability_recovery:\n  deadline_epoch: 123\n",
        "config/pipeline_p1_benchmarks.yaml": yaml.safe_dump(base_config()),
        "outputs/old/pipeline_memory.json": '{"old_fault":true}',
        "outputs/old/model.zip": "old model bytes",
    }
    for name, data in files.items():
        target = workspace / name
        target.parent.mkdir(parents=True, exist_ok=True)
        target.write_text(data)
    monkeypatch.setattr(cold, "ROOT", workspace)
    destination = tmp_path / "new_hand"
    receipt = cold.prepare(destination)
    return destination, receipt, workspace


def test_configuration_is_fully_cold_and_preserves_existing_scientific_protocol(tmp_path):
    base = base_config()
    before = copy.deepcopy(base)
    cfg = cold.make_config(base, tmp_path / "new")['pipeline']
    assert base == before
    assert cfg['experience_pool_top_k'] == 0
    assert cfg['experience_pool_dir'] == str(tmp_path / 'new/experience_pool')
    protocol = cfg['adaptive_exploration_protocol']
    assert protocol['candidate_rung'] == {
        'tier': 3, 'name': 'adaptive_candidates', 'steps': 1_000_000,
        'seeds': 2, 'trials': 3}
    assert protocol['candidate_seed_ids'] == [0, 1]
    assert protocol['promotion_approval_required'] is True
    assert protocol['additional_cold_qualification'] is False
    assert protocol['final_search_enabled'] is False
    for key in ('total_search_steps_limit', 'total_search_iterations_limit',
                'prefix_fraction_budget_limit', 'search_wall_clock_stop_hours'):
        assert protocol[key] is None
    assert cfg['wall_clock_budget_hours'] == 0
    assert cfg['hpo']['health_marker'] == 'unchanged'
    assert cfg['frontier_exploration']['existing_policy_marker'] == 'unchanged'
    assert cfg['frontier_exploration']['enabled'] is True
    assert cfg['breadth_portfolio']['configured_safety_cap'] == 3
    assert cfg['hpo']['breadth_process_runner']['workers_per_gpu'] == 1


def test_prepare_freezes_source_and_config_without_old_experiment_state(prepared):
    destination, receipt, workspace = prepared
    assert cold.verify(destination) == receipt
    release = Path(receipt['source_release'])
    assert not (release / 'outputs').exists()
    assert not (destination / 'runs').exists()
    assert not (destination / 'experience_pool').exists()
    assert (workspace / 'outputs/old/model.zip').read_text() == 'old model bytes'
    for name in ('llm.yaml', 'ai_coding.yaml'):
        assert (release / 'config' / name).stat().st_mode & 0o777 == 0o600
        provider = yaml.safe_load((release / 'config' / name).read_text())
        assert provider['stream'] is True
        assert provider['max_retries'] == 3
        assert 'availability_recovery' not in provider
    with pytest.raises(FileExistsError):
        cold.prepare(destination)
    assert cold.verify(destination) == receipt


@pytest.mark.parametrize('iteration', [0, 999])
def test_actual_dispatch_stays_at_1m_from_first_wave_without_iteration_limit(tmp_path, iteration):
    from autorl.bounded_training_protocol import bound_assignment, bound_schedule, candidate_rung
    cfg = cold.make_config(base_config(), tmp_path / 'new')['pipeline']
    state = SimpleNamespace(pipeline_config=cfg, pipeline_memory={}, pipeline_iteration=iteration)
    assert candidate_rung(state)['steps'] == 1_000_000
    assignment = {'force_budget_steps': 5000, 'force_budget_seeds': 1}
    steps, seeds, _ = bound_assignment(state, assignment)
    assert (steps, seeds) == (1_000_000, 2)
    schedule, receipt = bound_schedule(state, ['recipe.a', 'recipe.b', 'recipe.c', 'recipe.d'], {})
    assert schedule == ['recipe.a', 'recipe.b', 'recipe.c']
    assert receipt['adaptive_protocol']['deferred_is_failed_or_completed'] is False


def test_external_provider_reuse_copies_connection_without_ablation_deadline(prepared, tmp_path):
    _, _, workspace = prepared
    provider = workspace / 'outputs/old/provider.yaml'
    original = 'model: verified-model\napi_key: offline-other\nmax_retries: 7\navailability_recovery:\n  deadline_epoch: 123\n'
    provider.write_text(original)
    destination = tmp_path / 'another_hand'
    receipt = cold.prepare(destination, llm_config=provider, ai_coding_config=provider)
    for role in ('llm.yaml', 'ai_coding.yaml'):
        copied = yaml.safe_load((Path(receipt['source_release']) / 'config' / role).read_text())
        assert copied == {'model': 'verified-model', 'api_key': 'offline-other',
                          'max_retries': 7, 'stream': True}
    assert provider.read_text() == original
    assert cold.verify(destination) == receipt


@pytest.mark.parametrize('name', ['autorl/logic.py', 'config/pipeline_hand_cold_1m.yaml'])
def test_changed_frozen_source_or_config_cannot_launch(prepared, name, monkeypatch):
    destination, receipt, _ = prepared
    target = Path(receipt['source_release']) / name
    target.write_text(target.read_text() + '\n# changed after freeze\n')
    monkeypatch.setattr(cold.subprocess, 'Popen', lambda *a, **kw: pytest.fail('must not spawn'))
    with pytest.raises(RuntimeError, match='changed'):
        cold.launch(destination)


@pytest.mark.parametrize('key', ['destination', 'source_release', 'pipeline_config'])
def test_receipt_cannot_redirect_launch_to_an_unbound_location(prepared, tmp_path, key):
    destination, receipt, _ = prepared
    changed = copy.deepcopy(receipt)
    if key == 'pipeline_config':
        target = tmp_path / 'unfrozen.yaml'
        target.write_text(Path(receipt[key]).read_text())
    elif key == 'source_release':
        import shutil
        target = tmp_path / 'other_release'
        shutil.copytree(receipt[key], target)
    else:
        target = tmp_path / 'other_destination'
    changed[key] = str(target)
    (destination / 'launch.json').write_text(json.dumps(changed))
    with pytest.raises(RuntimeError):
        cold.verify(destination)


def stub_resources(monkeypatch, *, gpu_free=20_000, host_available=200):
    from evaluation.experiments import core_ablation_launch
    monkeypatch.setattr(core_ablation_launch, 'resource_snapshot', lambda: {
        'gpus': {gpu: {'total_mib': 24_576, 'used_mib': 24_576 - gpu_free}
                 for gpu in ('0', '3', '4')},
        'host_available_gib': host_available, 'logical_cpus': 64})


def test_launch_uses_frozen_code_three_gpus_and_rejects_second_dispatch(prepared, monkeypatch):
    destination, original, workspace = prepared
    stub_resources(monkeypatch)
    spawns = []
    def spawn(command, **kwargs):
        spawns.append((command, kwargs))
        return SimpleNamespace(pid=os.getpid())
    monkeypatch.setattr(cold.subprocess, 'Popen', spawn)
    receipt = cold.launch(destination)
    assert receipt['training_started'] is True
    assert receipt['pid'] == os.getpid()
    command, options = spawns[0]
    assert command[0] == str(workspace / 'venv/bin/python')
    assert command[1] == str(Path(original['source_release']) / 'evaluation/experiments/hand_cold_start.py')
    assert options['cwd'] == original['source_release']
    assert options['env']['PYTHONPATH'] == original['source_release']
    assert options['env']['CUDA_VISIBLE_DEVICES'] == '0,3,4'
    assert options['start_new_session'] is True
    with pytest.raises(RuntimeError):
        cold.launch(destination)
    assert len(spawns) == 1


def test_launch_is_claimed_before_process_dispatch(prepared, monkeypatch):
    destination, _, _ = prepared
    stub_resources(monkeypatch)
    spawns = []
    def spawn(*args, **kwargs):
        spawns.append(args)
        if len(spawns) == 1:
            # A second launcher arrives before the first parent saves its PID.
            with pytest.raises((RuntimeError, FileExistsError)):
                cold.launch(destination)
        return SimpleNamespace(pid=os.getpid())
    monkeypatch.setattr(cold.subprocess, 'Popen', spawn)
    cold.launch(destination)
    assert len(spawns) == 1


@pytest.mark.parametrize('case', ['existing_run', 'gpu_memory', 'host_memory'])
def test_unsafe_or_previously_used_destination_never_spawns(prepared, monkeypatch, case):
    destination, _, _ = prepared
    stub_resources(monkeypatch, gpu_free=5000 if case == 'gpu_memory' else 20_000,
                   host_available=20 if case == 'host_memory' else 200)
    if case == 'existing_run':
        (destination / 'runs').mkdir()
    monkeypatch.setattr(cold.subprocess, 'Popen', lambda *a, **kw: pytest.fail('must not spawn'))
    with pytest.raises(RuntimeError):
        cold.launch(destination)


def test_worker_rejects_mutable_workspace_before_running_any_experiment(prepared, monkeypatch):
    destination, _, _ = prepared
    monkeypatch.setitem(sys.modules, 'evaluation.experiments.exp_p1_benchmark_full_info',
                        SimpleNamespace(run_task=lambda *a, **kw: pytest.fail('must not train')))
    with pytest.raises(RuntimeError, match='frozen source'):
        cold.worker(destination)


def test_frozen_worker_calls_fresh_p1_entrypoint_without_resume_inputs(prepared, monkeypatch):
    destination, receipt, _ = prepared
    release = Path(receipt['source_release'])
    monkeypatch.setattr(cold, 'ROOT', release)
    calls = []
    def run_task(*args, **kwargs):
        calls.append((args, kwargs))
        run = destination / 'runs/fresh'
        ack = run / 'adaptive_protocol/BOUNDARY_STOP_ACK.v1.json'
        ack.parent.mkdir(parents=True)
        ack.write_text('{}')
        return {'run_dir': str(run)}
    monkeypatch.setitem(sys.modules, 'evaluation.experiments.exp_p1_benchmark_full_info',
                        SimpleNamespace(run_task=run_task))
    result = cold.worker(destination)
    assert result['status'] == 'paused_at_completed_boundary'
    assert calls == [(('adroit-hand-relocate', 0, destination / 'runs', receipt['pipeline_config']), {
        'worker_safety_cap': 3, 'llm_config_path': str(release / 'config/llm.yaml'),
        'ai_coding_config_path': str(release / 'config/ai_coding.yaml')})]


==> anc/FARL/tests/test_hand_controlled_closure_repair.py <==
from types import SimpleNamespace
from autorl.closed_loop_audit import _optimizer_metric_values, write_exploration_audit
from autorl.v93_unbounded_omr import pending_diagnostic_proposal
from autorl.trajectory_evidence.hypothesis_ledger import HypothesisLedger

def test_temperature_does_not_include_temperature_loss():
    rows=[{'optimizer_metrics':{'train/ent_coef':.2,'train/ent_coef_loss':-100,'entropy_coef_loss':-2}}]
    assert _optimizer_metric_values(rows,'ent_coef','entropy_coef') == [.2]

def test_negative_ppo_entropy_loss_does_not_assert_collapse(tmp_path):
    s=SimpleNamespace(run_dir=tmp_path,pipeline_iteration=2,pipeline_memory={'hpo_trial_stats':[
        {'external_iqm':0.,'training_reward_mean':0.,'optimizer_metrics':[{'entropy_loss':-400.,'ent_coef':0.}]},
        {'external_iqm':0.,'training_reward_mean':0.,'optimizer_metrics':[{'entropy_loss':-500.,'ent_coef':0.}]}],
        'last_stage_evidence_failure_summary':{'failed_stage_ids':['stage.lift']}})
    a=write_exploration_audit(s)
    assert not a['entropy']['entropy_loss_collapsed']
    assert not a['fault']['active_fault']
    assert a['entropy']['policy_entropy_collapse']=='unknown'

def test_bounded_proposal_reaches_only_explicit_controller_reader():
    s=SimpleNamespace(objective_metric_spec={'omr_contract':{'value_semantics':'binary','known_bounds':{'lower':0.,'upper':1.},'direction':'maximize','completion_rule':{'kind':'upper_bound','value':1.}}},pipeline_memory={'trajectory_next_hypothesis_proposal':{'selected':True,'lifecycle_state':'proposed','required_changed_slots':['obs_schema'],'request_id':'r'}},pipeline_config={})
    assert pending_diagnostic_proposal(s) is None
    assert pending_diagnostic_proposal(s,include_bounded=True)['request_id']=='r'
    s.pipeline_memory['trajectory_next_hypothesis_proposal']['required_changed_slots']=['oracle_label']
    assert pending_diagnostic_proposal(s,include_bounded=True) is None

def make_hyp(ledger,name):
    return ledger.create(family='representation',statement=name,challenged_slots=['obs_schema'],expected_trace_signatures=['coverage'],falsification_conditions=['matched no effect'],candidate_interventions=['observation_expansion'],iter_=0,basis_fingerprint=name)

def test_planning_only_testing_recovers_without_losing_evidence(tmp_path):
    l=HypothesisLedger(tmp_path,{'enabled':True});h=make_hyp(l,'unexecuted');l.mark_testing([h],iter_=0,intervention_id='i')
    assert l.reconcile_testing(executed_ids=[],pending_ids=[],iter_=2)==[h]
    assert l.get(h)['state']=='proposed' and l.get(h)['n_tests']==0
    assert len(l.get(h)['state_history'])>=2
    assert l.reconcile_testing(executed_ids=[],pending_ids=[],iter_=2)==[]

def test_admitted_and_executed_hypotheses_are_not_released(tmp_path):
    l=HypothesisLedger(tmp_path,{'enabled':True});a=make_hyp(l,'pending');b=make_hyp(l,'actual')
    l.mark_testing([a],iter_=0,intervention_id='i')
    assert l.reconcile_testing(executed_ids=[b],pending_ids=[a],iter_=2)==[]
    assert l.get(a)['state']==l.get(b)['state']=='testing'

def test_restart_shard_pid_order_cannot_restore_old_testing_marker(tmp_path):
    import json
    from pathlib import Path
    l=HypothesisLedger(tmp_path,{'enabled':True});h=make_hyp(l,'pid-order');l.mark_testing([h],iter_=0,intervention_id='i')
    old=dict(l.get(h));l.reconcile_testing(executed_ids=[],pending_ids=[],iter_=2)
    new=dict(l.get(h))
    for p in l.root.glob('hypothesis_ledger.v1*.jsonl'):p.unlink()
    (l.root/'hypothesis_ledger.v1.956153.jsonl').write_text(json.dumps(old)+'\n')
    (l.root/'hypothesis_ledger.v1.1080000.jsonl').write_text(json.dumps(new)+'\n')
    assert HypothesisLedger(tmp_path,{'enabled':True}).get(h)['state']=='proposed'

def test_bounded_controller_keeps_original_hypotheses_and_axis(tmp_path):
    from autorl.joint_search_controller import _build_hypothesis_operation, SearchAction
    contract={'value_semantics':'binary','known_bounds':{'lower':0.,'upper':1.},'direction':'maximize','completion_rule':{'kind':'upper_bound','value':1.}}
    s=SimpleNamespace(run_dir=tmp_path,pipeline_iteration=4, pipeline_config={},objective_metric_spec={'omr_contract':contract},
        v2_active_stack={k+'_id':k+'.control' for k in ['obs_schema','reward','algo','exploration']},
        pipeline_memory={'trajectory_next_hypothesis_proposal':{'selected':True,'lifecycle_state':'proposed','request_id':'r',
            'intervention_id':'i','required_changed_slots':['obs_schema'],'hypothesis_ids':['scientific.original'],
            'predicted_outcomes_by_hypothesis':{'scientific.original':'reach increases'},'required_frozen_slots':['reward','algorithm']}})
    op=_build_hypothesis_operation(s,action=SearchAction.REPROPOSE_REWARD,fault='REWARD_FAULT',axes=['reward'],directives=['M4'],generation_id=0,minimum_fidelity=None,diagnostic_packet_sha256=None)
    assert op['required_changed_slots']==['obs_schema']
    assert op['hypothesis_ids']==['scientific.original']
    assert op['diagnostic_protocol']=='bounded_success'
    assert op['source_intervention_id']=='i'

def test_explicit_width_changes_only_parallel_candidate_count():
    from autorl.adaptive_exploration_protocol import configure
    cfg={};p=configure(cfg,candidate_trials=20,approval_required=False)
    assert p['candidate_rung']=={'tier':3,'name':'adaptive_candidates','steps':1000000,'seeds':2,'trials':20}
    assert p['final_rung']['steps']==5000000 and p['final_rung']['seeds']==3
    assert cfg['anytime_scheduler']['max_trials_per_hpo']==20

def test_healthy_bounded_proposal_actually_routes_representation(tmp_path):
    from test_v9_joint_search_controller import _state
    from autorl.joint_search_controller import decide
    s=_state(tmp_path,status='PARTIAL_SUCCESS',best_iqm=.1)
    s.pipeline_config={}
    s.objective_metric_spec={'omr_contract':{'value_semantics':'binary','known_bounds':{'lower':0.,'upper':1.},'direction':'maximize','completion_rule':{'kind':'upper_bound','value':1.}}}
    s.pipeline_memory['trajectory_next_hypothesis_proposal']={'selected':True,'lifecycle_state':'proposed','request_id':'r','intervention_id':'i','required_changed_slots':['obs_schema'],'hypothesis_ids':['hyp.original']}
    decision=decide(s,fault='BUDGET_FAULT')
    assert decision.directives==['M2B','GCOS']
    assert decision.changed_axes==['representation']
    assert decision.hypothesis_operation['hypothesis_ids']==['hyp.original']
    assert s.pipeline_memory['trajectory_next_hypothesis_proposal']['lifecycle_state']=='consumed_by_search_controller'

def test_restart_reserves_unused_iteration_without_rerunning_completed_wave(tmp_path,monkeypatch):
    from test_core_ablation_time_controller import fixture_controller,wave_receipts
    p,s,now,events=fixture_controller(tmp_path,monkeypatch,iteration=4)
    s.pipeline_memory['resume_next_unused_iteration']=6
    calls=[]
    def m5(state):
        calls.append(state.pipeline_iteration);wave_receipts(state);now[0]=201;return state
    monkeypatch.setattr(p,'_run_m5',m5)
    p._controller_loop(s,resume_completed_iteration=True)
    assert calls==[6]
    assert 'resume_next_unused_iteration' not in s.pipeline_memory


==> anc/FARL/tests/test_hand_five_wave_resume.py <==
import copy

import pytest

from autorl.adaptive_exploration_protocol import configure
from evaluation.experiments.hand_five_wave_resume import configured_protocol


def source_protocol():
    return configure({}, candidate_steps=5_000_000, candidate_trials=2,
                     candidate_seeds=3, search_only=True, baseline_scores=[.01, .02])


def test_resume_changes_only_explicit_total_wave_stop():
    prior = source_protocol()
    saved = copy.deepcopy(prior)
    updated = configured_protocol(prior, first_iteration=11, max_waves=5)
    assert prior == saved
    assert updated.pop("search_wave_limit") == {"first_iteration": 11, "max_waves": 5}
    assert updated.pop("stop_policy") == "completed_search_wave_limit"
    saved.pop("stop_policy")
    assert updated == saved


@pytest.mark.parametrize("field,value", [("steps", 10_000_000), ("seeds", 2), ("trials", 3)])
def test_resume_rejects_a_different_fidelity_or_cohort(field, value):
    prior = source_protocol()
    prior["candidate_rung"][field] = value
    with pytest.raises(ValueError, match="existing two-candidate"):
        configured_protocol(prior, first_iteration=11, max_waves=5)


def test_resume_does_not_reinterpret_fixed_final_as_search():
    prior = source_protocol()
    prior["final_rung"] = {"steps": 5_000_000}
    with pytest.raises(ValueError, match="existing two-candidate"):
        configured_protocol(prior, first_iteration=11, max_waves=5)


def test_seed_resource_assignment_keeps_native_worker_payload(tmp_path, monkeypatch):
    import json
    from autorl import parallel_seed_cohort
    from autorl.modules import hpo
    calls = []
    monkeypatch.setattr(parallel_seed_cohort.os, "sched_getaffinity", lambda _: {0, 1, 2, 3})
    monkeypatch.setattr(parallel_seed_cohort.os, "sched_setaffinity", lambda tid, cores: calls.append((tid, cores)))
    monkeypatch.setattr(hpo, "_hpo_parallel_trial_worker", lambda payload: payload)
    payload = {"worker_run_dir": str(tmp_path), "cpu_affinity": [0, 1, 2, 3],
               "cuda_visible_devices": "0", "total_timesteps": 5_000_000,
               "seed_ids": [2], "hyperparams": {"learning_rate": .001}}
    assert parallel_seed_cohort.run_seed(payload) is payload
    receipt = json.loads((tmp_path / "compute_allocation.v1.json").read_text())
    assert calls and receipt["training_recipe_changed"] is False
    assert receipt["cpu_affinity"] == [0, 1, 2, 3]


def test_seed_rejects_unavailable_cpu_before_training(tmp_path, monkeypatch):
    from autorl import parallel_seed_cohort
    from autorl.modules import hpo
    monkeypatch.setattr(parallel_seed_cohort.os, "sched_getaffinity", lambda _: {0})
    monkeypatch.setattr(hpo, "_hpo_parallel_trial_worker", lambda _: pytest.fail("must not train"))
    with pytest.raises(ValueError, match="outside available CPUs"):
        parallel_seed_cohort.run_seed({"worker_run_dir": str(tmp_path), "cpu_affinity": [1]})


def pre_dispatch_fixture(root):
    import json
    sources = ["active_stack.json", "goal_spec.json", "mdp_report.json", "pipeline_memory.json",
               "controller_history.json", "semantic_execution_context.v1.json",
               "runtime_interface_contract.v1.json", "breadth_portfolio/effective_breadth_ledger.v1.json",
               "interface_search/interface_portfolio_manifest.json"]
    for name in sources:
        path = root / name
        path.parent.mkdir(parents=True, exist_ok=True)
        path.write_text("{}")
    (root / "breadth_portfolio/process_runner_manifest.json").write_text(json.dumps({
        "iteration": 13, "total_timesteps": 5_000_000, "seeds_per_trial": 3, "n_trials_requested": 2}))
    (root / "breadth_portfolio/portfolio_manifest_iter13.json").write_text(json.dumps({
        "iteration": 13, "trial_schedule": ["a", "b"]}))
    (root / "llm_calls.jsonl").write_text(json.dumps({"purpose": "hpo.search_space|router_role=critical_arbitration", "response": {
        "search_space": {"learning_rate": {"type": "categorical", "choices": [.001]}}}}) + "\n")
    worker = root / "breadth_portfolio/workers/iter13_trial0_a"
    worker.mkdir(parents=True)
    (worker / "env_adapter.py").write_text("# materialized input\n")
    return worker


def test_pre_dispatch_preserves_constructed_wave(tmp_path):
    from evaluation.experiments.hand_five_wave_resume import inspect_pre_dispatch
    worker = pre_dispatch_fixture(tmp_path)
    receipt = inspect_pre_dispatch(tmp_path, 13)
    assert receipt["trial_schedule"] == ["a", "b"]
    assert receipt["submitted_candidate_count"] == 0
    assert receipt["unstarted_workers"] == [str(worker.relative_to(tmp_path))]
    assert worker.exists()


@pytest.mark.parametrize("paid_artifact", ["seed_workers/seed0/heartbeat.json", "worker_result.json", "models/policy.zip"])
def test_pre_dispatch_rejects_any_learner_evidence(tmp_path, paid_artifact):
    from evaluation.experiments.hand_five_wave_resume import inspect_pre_dispatch
    worker = pre_dispatch_fixture(tmp_path)
    path = worker / paid_artifact
    path.parent.mkdir(parents=True, exist_ok=True)
    path.write_text("{}")
    with pytest.raises(ValueError, match="possible training evidence"):
        inspect_pre_dispatch(tmp_path, 13)
    assert path.exists()


def test_pre_dispatch_rejects_recorded_payload(tmp_path):
    from evaluation.experiments.hand_five_wave_resume import inspect_pre_dispatch
    pre_dispatch_fixture(tmp_path)
    path = tmp_path / "adaptive_protocol/candidate_payloads/iter13_trial0.pickle"
    path.parent.mkdir(parents=True)
    path.write_bytes(b"payload")
    with pytest.raises(ValueError, match="candidate payload already exists"):
        inspect_pre_dispatch(tmp_path, 13)


def test_pre_dispatch_restore_keeps_memory_and_current_candidate_construction(tmp_path, monkeypatch):
    import json
    from types import SimpleNamespace
    from autorl.modules.hpo import HPOModule
    from evaluation.experiments.hand_five_wave_resume import restore_pre_dispatch, inspect_pre_dispatch
    pre_dispatch_fixture(tmp_path)
    (tmp_path / "active_stack.json").write_text(json.dumps({"stack": {"algo_id": "current_algo"}}))
    (tmp_path / "controller_history.json").write_text(json.dumps({
        "history": [{"iteration": 12, "decision": "repair_repr"}], "fault_counts": {"obs": 3}}))
    inherited = {"scientific_memory": ["old evidence"], "next_hypothesis_request": {"id": "request12"},
                 "resume_next_unused_iteration": 14}
    state = SimpleNamespace(pipeline_iteration=12, pipeline_memory=inherited, pipeline_config={},
                            v2_active_stack={"algo_id": "previous_algo"}, hpo_result="committed wave12")
    calls = []
    monkeypatch.setattr(HPOModule, "_sync_algorithm_config_from_active_stack", lambda self, s: calls.append(s.v2_active_stack))
    restore_pre_dispatch(state, tmp_path, inspect_pre_dispatch(tmp_path, 13))
    assert state.pipeline_iteration == 13 and calls == [{"algo_id": "current_algo"}]
    assert state.hpo_result == "committed wave12"
    assert state.pipeline_memory["scientific_memory"] == ["old evidence"]
    assert state.pipeline_memory["next_hypothesis_request"] == {"id": "request12"}
    assert "resume_next_unused_iteration" not in state.pipeline_memory
    assert state.pipeline_memory["last_breadth_portfolio_manifest"]["trial_schedule"] == ["a", "b"]
    assert state.fault_counts == {"obs": 3}


def test_prepared_dispatch_reuses_saved_pair_once_without_rescheduling(tmp_path):
    import hashlib
    import json
    from types import SimpleNamespace
    from autorl.modules.hpo import _consume_prepared_m5_dispatch
    path = tmp_path / "manifest.json"
    manifest = {"iteration": 13, "trial_schedule": ["champion_a", "champion_b"],
                "scientific_intervention_schedule": {"request_id": "request12"}}
    path.write_text(json.dumps(manifest))
    context = {"iteration": 13, "manifest_path": str(path),
               "manifest_sha256": hashlib.sha256(path.read_bytes()).hexdigest(),
               "search_space_response": {"search_space": {"learning_rate": {"choices": [.001]}}}}
    state = SimpleNamespace(pipeline_iteration=13, pipeline_memory={
        "prepared_m5_dispatch": context, "next_hypothesis_request": {"request_id": "request12"}})
    restored = _consume_prepared_m5_dispatch(state)
    assert restored["manifest"] == manifest
    assert restored["search_space_response"] == context["search_space_response"]
    assert _consume_prepared_m5_dispatch(state) is None
    state.pipeline_memory["prepared_m5_dispatch"] = context
    path.write_text(json.dumps({**manifest, "trial_schedule": ["champion_a", "unexpected_arm"]}))
    with pytest.raises(RuntimeError, match="manifest changed"):
        _consume_prepared_m5_dispatch(state)
    state.pipeline_memory["prepared_m5_dispatch"] = context
    state.pipeline_iteration = 14
    with pytest.raises(RuntimeError, match="different iteration"):
        _consume_prepared_m5_dispatch(state)


def test_early_controller_return_is_failure_not_completion(tmp_path):
    from types import SimpleNamespace
    from evaluation.experiments.hand_five_wave_resume import require_finished_search
    state = SimpleNamespace(run_dir=tmp_path, pipeline_iteration=13,
                            pipeline_memory={"adaptive_exploration_phase": "candidate_exploration"})
    with pytest.raises(RuntimeError, match="before five-wave completion"):
        require_finished_search(state, 15)
    state.pipeline_iteration = 15
    state.pipeline_memory["adaptive_exploration_phase"] = "search_finished"
    with pytest.raises(RuntimeError, match="before five-wave completion"):
        require_finished_search(state, 15)
    path = tmp_path / "adaptive_protocol/search_completion.v1.json"
    path.parent.mkdir()
    path.write_text("{}")
    require_finished_search(state, 15)


==> anc/FARL/tests/test_health_repair_controller_integration.py <==
import copy
import json

import pytest

from autorl.data_types import DiagnosticReport, PipelineState
from autorl.diagnostic_arbitrator import build_unified_diagnostic_packet
from autorl.joint_search_controller import capture_effect_snapshot, decide, record_controller_effect
from autorl.training_health import assess_training_health


def health(*, learning_rate=.0003, risk=True, marker=0):
    from test_optimizer_step_counter import counter_receipt
    metrics = {"ent_coef": 50000 if risk else .2, "critic_loss": 1e15 if risk else 1., "n_updates": 2000}
    return assess_training_health({
        "trial_id": marker, "secondary_optimizer_metrics": [metrics],
        "optimizer_metric_histories": [[{"simulator_step": 10000+i*1000, "metrics": metrics,
            "optimizer_step_counter": counter_receipt({"actor": (i+1)*8, "critic": (i+1)*8})} for i in range(8)]],
        "learner_execution_receipts": [{"status": "executed_with_receipt", "algorithm": "SAC",
            "constructor_kwargs": {"learning_rate": learning_rate},
            "optimizer_learning_rates": {"actor": [learning_rate], "critic": [learning_rate]}}],
    })


def state_with_health(tmp_path):
    state = PipelineState(run_dir=tmp_path)
    state.latest_diagnosis = DiagnosticReport(status="PARTIAL_SUCCESS", confidence=.92,
        supporting_evidence=["real held-out success remains nonzero"])
    state.pipeline_memory["last_training_health"] = health()
    state.v2_active_stack = {"algo_id": "algo.previous", "reward_id": "reward.keep", "obs_schema_id": "obs.keep"}
    return state


def route(state):
    packet = build_unified_diagnostic_packet(state, fallback_fault="OPTIMIZER_FAULT")
    return packet, decide(state, fault=packet["selected_fault"], diagnostic_packet=packet)


def test_partial_success_no_longer_swallows_real_optimizer_repair(tmp_path):
    state = state_with_health(tmp_path)
    packet, decision = route(state)
    assert packet["selected_fault"] == "OPTIMIZER_FAULT"
    assert packet["selected_source"] == "guard"
    assert decision.action == "REPAIR_CONTRACT" and decision.directives == ["M3"]
    assert decision.changed_axes == ["algorithm"]
    assert decision.hypothesis_operation["operation"] == "repair_learner_health"
    assert not decision.hypothesis_operation["matched_counterfactual_required"]
    assert state.latest_diagnosis.status == "PARTIAL_SUCCESS"
    assert state.pipeline_memory["optimizer_health_repair_request"]["status"] == "issued"


def test_evidence_integrity_guard_still_precedes_learner_health(tmp_path):
    state = state_with_health(tmp_path)
    state.pipeline_memory["evidence_plane_inconsistency_fault"] = {"active": True}
    packet, decision = route(state)
    assert packet["selected_fault"] == "EVIDENCE_PLANE_INCONSISTENCY_FAULT"
    assert decision.directives == ["EVIDENCE_REBUILD"]


def test_pending_comparison_is_retained_but_cannot_force_unhealthy_retraining(tmp_path):
    from test_pending_scientific_request_lifecycle import state_with_request, defer
    state, original = state_with_request(tmp_path)
    defer(state, original)
    state.latest_diagnosis = DiagnosticReport(status="PARTIAL_SUCCESS", confidence=.92)
    state.pipeline_memory["last_training_health"] = health()
    _, decision = route(state)
    assert decision.directives == ["M3"]
    assert not decision.hypothesis_operation.get("resume_pending_transaction")
    retained = state.pipeline_memory["interrupted_search_requests"][-1]
    assert retained["request_id"] == "request.unfinished"
    assert retained["interruption_reason"] == "paused_for_independent_learner_health_repair_not_falsified"


@pytest.mark.parametrize("improved", [True, False])
def test_execution_proof_does_not_confuse_remaining_risk_with_actuator_noop(tmp_path, improved):
    state = state_with_health(tmp_path)
    _, decision = route(state)
    before = capture_effect_snapshot(state)
    state.v2_active_stack["algo_id"] = "algo.revised"
    state.pipeline_memory["last_training_health"] = health(learning_rate=.00007, risk=not improved, marker=1)
    audit = record_controller_effect(state, decision, before)
    assert audit["effect_passed"]
    assert audit["actual_configuration_changed"] and audit["new_health_observed"]
    assert audit["health_verified"] is improved
    assert not state.pipeline_memory["controller_effect_fault"]["active"]
    assert state.pipeline_memory["optimizer_health_repair_request"]["status"] == (
        "verified" if improved else "evaluated_needs_revision")


def test_new_artifact_name_with_unchanged_optimizer_is_not_a_repair(tmp_path):
    state = state_with_health(tmp_path)
    _, decision = route(state)
    before = capture_effect_snapshot(state)
    state.v2_active_stack["algo_id"] = "algo.renamed"
    state.pipeline_memory["last_training_health"] = health(marker=1)
    audit = record_controller_effect(state, decision, before)
    assert not audit["actual_configuration_changed"]
    assert not audit["effect_passed"]


def test_controller_iteration_alone_cannot_expire_unrepaired_risk(tmp_path):
    state = state_with_health(tmp_path)
    state.pipeline_iteration = 9
    state.pipeline_memory["last_training_health"]["pipeline_iteration"] = 8
    packet = build_unified_diagnostic_packet(state, fallback_fault="OPTIMIZER_FAULT")
    assert packet["selected_fault"] == "OPTIMIZER_FAULT"
    state.pipeline_memory["last_training_health"] = health(risk=False, marker=1)
    packet = build_unified_diagnostic_packet(state, fallback_fault="OPTIMIZER_FAULT")
    assert packet["selected_fault"] == "PARTIAL_SUCCESS"


def install_construction_fault(state):
    from test_semantic_execution_closure import program
    from autorl.semantic_execution_contract import active_fault
    root = state.run_dir
    (root / "goal_spec.json").write_text(json.dumps({"task_causal_graph": {
        "atoms": [{"atom_id": "signal.a", "direction": "decrease"}]}}))
    folder = root / "stacks" / "reward"
    folder.mkdir(parents=True, exist_ok=True)
    (folder / "reward.bad.json").write_text(json.dumps({"spec": {"reward_program": program()}}))
    state.v2_active_stack["reward_id"] = "reward.bad"
    state.pipeline_memory["semantic_execution_active_fault"] = active_fault(state)


def repair_construction(state):
    from test_semantic_execution_closure import program
    from autorl.semantic_execution_contract import complete_repair_module
    from autorl.v2_runtime import register_candidate
    good = register_candidate(state, slot="reward", artifact_id="reward.corrected",
                              spec={"reward_program": program(-1)})
    state.v2_active_stack["reward_id"] = good["id"]
    complete_repair_module(state, "M4")


@pytest.mark.parametrize("actual_optimizer_changed", [False, True])
def test_construction_repair_cannot_hide_unexecuted_independent_health_repair(tmp_path, actual_optimizer_changed):
    from autorl.semantic_execution_contract import complete_repair_module, require_repair_complete
    state = state_with_health(tmp_path)
    install_construction_fault(state)
    packet, decision = route(state)
    assert packet["selected_fault"] == "SEMANTIC_EXECUTION_FAULT"
    assert set(decision.directives) == {"M4", "M3"}
    request = decision.hypothesis_operation
    assert request["operation"] == "repair_construction_contract"
    assert request["independent_learner_health_repair_required"]
    assert request["matched_counterfactual_required"] is False
    before = capture_effect_snapshot(state)
    state.pipeline_iteration += 1
    repair_construction(state)
    with pytest.raises(RuntimeError, match="M3"):
        require_repair_complete(state)
    state.v2_active_stack["algo_id"] = "algo.revised"
    complete_repair_module(state, "M3")
    require_repair_complete(state)
    state.pipeline_memory["last_training_health"] = health(
        learning_rate=.00007 if actual_optimizer_changed else .0003, marker=1)
    audit = record_controller_effect(state, decision, before)
    assert audit["construction_repair_passed"]
    assert audit["effect_passed"] is actual_optimizer_changed
    assert audit["independent_learner_health_repair"]["effect_passed"] is actual_optimizer_changed
    assert state.latest_diagnosis.status == "PARTIAL_SUCCESS"


def test_pipeline_composes_both_repairs_before_first_new_learning_wave(tmp_path, monkeypatch):
    from test_core_ablation_time_controller import fixture_controller, wave_receipts
    from autorl.semantic_execution_contract import active_fault, complete_repair_module, require_repair_complete
    pipeline, state, now, _ = fixture_controller(tmp_path, monkeypatch, diagnosis="PARTIAL_SUCCESS", arm="Full")
    monkeypatch.setattr("autorl.semantic_execution_contract.active_fault", active_fault)
    state.pipeline_memory["last_training_health"] = health()
    state.pipeline_memory["last_training_health"]["pipeline_iteration"] = state.pipeline_iteration
    state.v2_active_stack = {"algo_id": "algo.old", "reward_id": "reward.keep", "obs_schema_id": "obs.keep"}
    install_construction_fault(state)
    monkeypatch.setattr("autorl.full_control_evidence.archive_observation", lambda state: None)
    calls = []
    def m3(current):
        calls.append("M3")
        assert "independent_learner_health_repair" in current.controller_feedback
        current.v2_active_stack["algo_id"] = "algo.revised"
        complete_repair_module(current, "M3")
        return current
    def m4(current):
        calls.append("M4")
        repair_construction(current)
        return current
    def m5(current):
        calls.append("M5")
        assert calls == ["M3", "M4", "M5"]
        require_repair_complete(current)
        current.pipeline_memory["last_training_health"] = health(learning_rate=.00007, marker=1)
        wave_receipts(current)
        now[0] = 201
        return current
    monkeypatch.setattr(pipeline, "_run_m3", m3)
    monkeypatch.setattr(pipeline, "_run_m4", m4)
    monkeypatch.setattr(pipeline, "_run_m5", m5)
    monkeypatch.setattr(pipeline, "_run_repr_ablation_if_pending", lambda state: state)
    pipeline._controller_loop(state, resume_completed_iteration=True)
    assert calls == ["M3", "M4", "M5"]


def test_pipeline_reaches_m3_then_m5_and_preserves_reward_obs(tmp_path, monkeypatch):
    from test_core_ablation_time_controller import fixture_controller, wave_receipts
    pipeline, state, now, _ = fixture_controller(tmp_path, monkeypatch, diagnosis="PARTIAL_SUCCESS", arm="Full")
    state.latest_diagnosis.confidence = .92
    state.pipeline_memory["last_training_health"] = health()
    state.v2_active_stack = {"algo_id": "algo.old", "reward_id": "reward.keep", "obs_schema_id": "obs.keep"}
    monkeypatch.setattr("autorl.full_control_evidence.archive_observation", lambda state: None)
    calls = []
    def m3(current):
        calls.append("M3")
        current.v2_active_stack["algo_id"] = "algo.revised"
        return current
    def m5(current):
        calls.append("M5")
        assert calls == ["M3", "M5"]
        assert current.v2_active_stack["reward_id"] == "reward.keep"
        assert current.v2_active_stack["obs_schema_id"] == "obs.keep"
        current.pipeline_memory["last_training_health"] = health(learning_rate=.00007, risk=True, marker=1)
        wave_receipts(current)
        now[0] = 201
        return current
    monkeypatch.setattr(pipeline, "_run_m3", m3)
    monkeypatch.setattr(pipeline, "_run_m5", m5)
    monkeypatch.setattr(pipeline, "_run_m4", lambda state: pytest.fail("health guard must not rewrite reward"))
    pipeline._controller_loop(state, resume_completed_iteration=True)
    assert calls == ["M3", "M5"]


==> anc/FARL/tests/test_hpo_algorithm_typed_dispatch.py <==
"""Learner-family switches may not inherit a matched control's optimizer knobs."""
from copy import deepcopy
from types import SimpleNamespace

import pytest

from autorl.learner_execution_contract import (
    LearnerExecutionContractError, constructor_contract,
)
from autorl.modules.hpo import HPOModule, SB3_VALID_PARAMS


class Trial:
    def __init__(self, number=0):
        self.number = number
        self.names = []

    def suggest_categorical(self, name, choices):
        self.names.append(name)
        return choices[self.number % len(choices)]

    def suggest_float(self, name, low, high, **kwargs):
        self.names.append(name)
        return low + (high - low) * (self.number + 1) / 10

    def suggest_int(self, name, low, high, **kwargs):
        self.names.append(name)
        return low


def space(**values):
    return {key: {"type": "categorical", "choices": [value]}
            for key, value in values.items()}


def assignment():
    return {"scientific_request_id": "request.typed",
            "scientific_intervention_id": "intervention.algorithm",
            "scientific_match_group": 0}


def sample(module, state, algorithm, search_space, number=0):
    state.algorithm_config = SimpleNamespace(algorithm_name=algorithm)
    event, trial = assignment(), Trial(number)
    hp = module._sample_hyperparams_for_assignment(
        state=state, trial=trial, search_space=search_space,
        assignment=event, fallback_namespace="genome.test")
    return hp, event, trial


@pytest.mark.parametrize("algorithms", [("PPO", "SAC"), ("SAC", "PPO")])
def test_algorithm_switch_samples_typed_knobs_without_copying_common_names(algorithms):
    module, state = HPOModule(None, {}), SimpleNamespace(pipeline_memory={})
    spaces = {
        "PPO": space(learning_rate=.003, n_steps=32768, n_epochs=10,
                     gae_lambda=.95, clip_range=.2, ent_coef=.02, batch_size=1024),
        "SAC": space(learning_rate=.0003, tau=.01, buffer_size=100000,
                     ent_coef="auto_0.5", batch_size=256),
    }
    results = {}
    for algorithm in algorithms:
        results[algorithm] = sample(module, state, algorithm, spaces[algorithm])
    for algorithm, (hp, event, trial) in results.items():
        assert hp == {key: value["choices"][0] for key, value in spaces[algorithm].items()}
        assert constructor_contract(hp, algorithm=algorithm,
                                    supported=SB3_VALID_PARAMS[algorithm])["status"] == "accepted"
        assert all(f"::algorithm::{algorithm}::" in name for name in trial.names)
        assert event["scientific_hparam_matching"]["match_scope"] == "same_algorithm_only"
        assert event["scientific_hparam_matching"]["cross_algorithm_identical_hparams_claim"] is False
    assert results["PPO"][1]["scientific_hparam_match_key"] != results["SAC"][1]["scientific_hparam_match_key"]
    assert "n_steps" not in results["SAC"][0]
    assert "tau" not in results["PPO"][0]


def test_same_algorithm_preserves_control_sample_and_namespace():
    module, state = HPOModule(None, {}), SimpleNamespace(pipeline_memory={})
    proposed = {"learning_rate": {"type": "float", "low": .0001, "high": .001}}
    first, control, first_trial = sample(module, state, "PPO", proposed, 0)
    second, child, second_trial = sample(module, state, "ppo", proposed, 8)
    assert first == second
    assert first_trial.names and second_trial.names == []
    assert control["scientific_hparam_match_key"] == child["scientific_hparam_match_key"]


def test_untyped_legacy_cache_is_retained_but_not_reused():
    legacy_key = "request.typed::intervention.algorithm::group0"
    legacy = {"learning_rate": .003, "n_steps": 32768, "ent_coef": .02}
    module = HPOModule(None, {})
    state = SimpleNamespace(pipeline_memory={
        "scientific_matched_hparam_cache": {legacy_key: deepcopy(legacy)}})
    hp, event, _ = sample(module, state, "SAC", space(learning_rate=.0003, tau=.01))
    assert hp == {"learning_rate": .0003, "tau": .01}
    assert state.pipeline_memory["scientific_matched_hparam_cache"][legacy_key] == legacy
    assert event["scientific_hparam_matching"]["legacy_untyped_cache_present"] is True
    assert event["scientific_hparam_matching"]["legacy_untyped_cache_reused"] is False


@pytest.mark.parametrize("cached", [False, True])
def test_explicit_unsupported_proposal_is_rejected_even_on_cache_hit(cached):
    module, state = HPOModule(None, {}), SimpleNamespace(pipeline_memory={})
    if cached:
        sample(module, state, "SAC", space(learning_rate=.0003, tau=.01))
    with pytest.raises(LearnerExecutionContractError) as error:
        sample(module, state, "SAC", space(learning_rate=.0003, n_steps=32768))
    assert "n_steps" in error.value.receipt["rejected_parameters"]


def test_corrupt_typed_cache_is_rejected_not_filtered():
    module, state = HPOModule(None, {}), SimpleNamespace(pipeline_memory={})
    _, event, _ = sample(module, state, "SAC", space(learning_rate=.0003))
    state.pipeline_memory["scientific_matched_hparam_cache"][event["scientific_hparam_match_key"]]["n_epochs"] = 10
    with pytest.raises(LearnerExecutionContractError) as error:
        sample(module, state, "SAC", space(learning_rate=.0003))
    assert error.value.receipt["rejected_parameters"] == {"n_epochs": 10}


def test_actual_parallel_payload_switch_rebuilds_space_and_keeps_control(tmp_path, monkeypatch):
    module = HPOModule(None, {})
    state = SimpleNamespace(
        run_dir=tmp_path, pipeline_iteration=16, pipeline_memory={},
        pipeline_config={}, algorithm_config=None, goal_spec=None, hpo_result=None,
        v2_active_stack={}, replay_buffer_registry=[])

    def activate(_state, trial_id):
        algorithm = ["PPO", "SAC", "SAC"][trial_id]
        _state.algorithm_config = SimpleNamespace(algorithm_name=algorithm,
                                                  default_hyperparams={})
        return {**assignment(), "genome_id": f"genome.{trial_id}"}

    def materialize(_state, *, trial_id, **kwargs):
        path = tmp_path / f"worker{trial_id}"
        path.mkdir()
        return path

    monkeypatch.setattr(module, "_activate_breadth_portfolio_genome_for_trial", activate)
    monkeypatch.setattr(module, "_materialize_breadth_worker_dir", materialize)
    monkeypatch.setattr(module, "_state_blob_for_parallel_worker", lambda *_: b"")
    ppo_space = space(learning_rate=.001, n_steps=32768, gae_lambda=.95,
                      clip_range=.2, n_epochs=10, batch_size=1024, ent_coef=.02)
    payloads = [module._prepare_parallel_trial_payload(
        state, trial=Trial(i), base_search_space=ppo_space,
        run_search_space=ppo_space, initial_algo_name="PPO",
        total_timesteps=1000000, seeds_per_trial=2, gpu_token=None)
        for i in range(3)]
    assert payloads[0]["hyperparams"]["n_steps"] == 32768
    for payload in payloads[1:]:
        assert payload["algorithm_config"].algorithm_name == "SAC"
        assert set(payload["hyperparams"]) == {"learning_rate", "gamma", "tau", "batch_size"}
        assert payload["hyperparams"]["batch_size"] != 1024
        assert constructor_contract(payload["hyperparams"], algorithm="SAC",
                                    supported=SB3_VALID_PARAMS["SAC"])["status"] == "accepted"
    assert payloads[1]["hyperparams"] == payloads[2]["hyperparams"]


==> anc/FARL/tests/test_hpo_gpu_token_allocation.py <==
from collections import Counter

from autorl.data_types import PipelineState
from autorl.modules.hpo import HPOModule
from autorl.pipeline import AutoRLPipeline
from evaluation.experiments import resume_v95_completed_boundary as recovery


def test_completed_boundary_runtime_config_keeps_balanced_gpu_prefixes(
    monkeypatch,
):
    """Mirror resume overlay -> state bind -> M5 module construction order."""

    monkeypatch.setenv("CUDA_VISIBLE_DEVICES", "0,3,4")
    pipeline = AutoRLPipeline.__new__(AutoRLPipeline)
    pipeline.config = {
        "breadth_portfolio": {
            "configured_safety_cap": 5,
            "workers_per_gpu": 1,
        },
        "hpo": {
            "breadth_process_runner": {
                "enabled": True,
                "workers_per_gpu": 1,
            }
        },
    }
    recovery._configure_resume_parallelism(
        pipeline.config,
        worker_count=18,
        workers_per_gpu=6,
    )
    state = PipelineState()
    pipeline._bind_runtime_config(state)

    # AutoRLPipeline._run_m5 constructs HPOModule from this exact nested
    # runtime mapping after the controller and M4 have run.
    runner = HPOModule(None, pipeline.config.get("hpo", {}))
    assert runner.config["breadth_process_runner"]["workers_per_gpu"] == 6
    assert state.pipeline_config["hpo"]["breadth_process_runner"][
        "workers_per_gpu"
    ] == 6

    assert runner._parallel_gpu_tokens(5) == ["0", "3", "4", "0", "3"]
    assert runner._parallel_gpu_tokens(18) == ["0", "3", "4"] * 6

    # Every possible truncated prefix is balanced.  This guards against a
    # stale/lower concurrency cap silently packing the first physical GPU.
    for slots in range(1, 19):
        tokens = runner._parallel_gpu_tokens(slots)
        counts = Counter(tokens)
        assert len(tokens) == slots
        assert set(tokens) == set(["0", "3", "4"][: min(slots, 3)])
        assert max(counts.values()) - min(counts.values()) <= 1
        assert all(count <= 6 for count in counts.values())


==> anc/FARL/tests/test_hpo_source_bound_narrowing.py <==
"""Global controller age must not consume a new recipe's proposed HPO support."""
from __future__ import annotations

import copy

import pytest

from autorl.data_types import AlgorithmConfig, HPOResult, PipelineState, TrialResult
from autorl.modules.hpo import HPOModule
from autorl.training_health import assess_training_health


SPACE = {
    "gamma": {"type": "uniform", "low": .95, "high": .999, "proposal": "keep"},
    "learning_rate": {"type": "log_uniform", "low": 1e-4, "high": 3e-3},
    "batch_size": {"type": "categorical", "choices": [64, 128]},
}


def fixture(tmp_path, *, algorithm="PPO", score=.2):
    state = PipelineState(run_dir=tmp_path, pipeline_iteration=10)
    state.algorithm_config = AlgorithmConfig(algorithm_name=algorithm)
    state.v2_active_stack = {"env_adapter_id": "env.1", "obs_schema_id": "obs.1",
                             "reward_id": "reward.1", "algo_id": "algo.1",
                             "exploration_id": "explore.1", "omr_id": "omr.1"}
    state.pipeline_config = {}
    trial = TrialResult(trial_id=2, hyperparams={"gamma": .985, "learning_rate": 4e-4},
                        scores=[score, score], iqm=score)
    executions = [{"status": "executed_with_receipt", "algorithm": algorithm,
                   "rejected_parameters": {}, "effective": copy.deepcopy(trial.hyperparams)} for _ in range(2)]
    histories = [[{"simulator_step": i * 10000, "metrics": {"n_updates": 2000, "loss": 1.},
                   "optimizer_step_counter": {
                       "schema_version": "optimizer_step_counter.v1", "unit": "optimizer_step_calls",
                       "measurement": "torch_optimizer_step_post_hook", "coverage_complete": True,
                       "per_optimizer": {"policy": (i + 1) * 100}, "required_optimizers": ["policy"],
                   }}
                  for i in range(8)] for _ in range(2)]
    health = assess_training_health({
        "optimizer_metric_histories": histories, "learner_execution_receipts": executions,
        "training_execution_stats": [{"seed": i} for i in range(2)],
    })
    health.update(pipeline_iteration=9, trial_id=2, genome_id="genome.1")
    status = {"hyperparams": copy.deepcopy(trial.hyperparams),
              "active_stack": copy.deepcopy(state.v2_active_stack), "objective_valid": True,
              "valid_scores_used_for_iqm": list(trial.scores), "genome_id": "genome.1",
              "seed_provenance": [{
                  "seed": i, "trial_id": 2, "pipeline_iteration": 9,
                  "checkpoint_ref": str(tmp_path / f"seed{i}.zip"), "algo_name": algorithm,
                  "final_omr": {"valid": True}, "learner_execution_receipt": executions[i],
                  "training_initialization": {"model_parameters": "fresh_seeded"},
              } for i in range(2)]}
    state.pipeline_memory = {
        "joint_search_decision": {"action": "CONTINUE_OR_PROMOTE", "changed_axes": ["hpo"],
                                  "directives": [], "hypothesis_operation": {"operation": "none"}},
        "hpo_iter_snapshots": [{"controller_iter": 9, "trial_omr_status": {2: status}}],
    }
    state.diagnostic_memory = [{"pipeline_iteration": 9, "trial_id": 2, "training_health": health}]
    state.hpo_result = HPOResult(all_trials=[trial])
    return HPOModule(None, {}), state, trial, status, health


def narrow(module, state, trial, *, assignment=None, space=None):
    return module._narrow_search_space(copy.deepcopy(space or SPACE), [trial],
                                      state.pipeline_iteration, state=state, assignment=assignment)


def test_legacy_unbound_trial_never_narrows_on_global_age(tmp_path):
    module, _, trial, _, _ = fixture(tmp_path)
    assert module._narrow_search_space(SPACE, [trial], 10) == SPACE


def test_healthy_same_recipe_local_refinement_remains_enabled_without_age_collapse(tmp_path):
    module, state, trial, _, _ = fixture(tmp_path)
    result = narrow(module, state, trial)
    assert result["gamma"]["high"] - result["gamma"]["low"] == pytest.approx((.999 - .95) / 2)
    assert result["gamma"]["proposal"] == "keep"
    assert result["batch_size"] == SPACE["batch_size"]
    state.pipeline_iteration = 1000
    assert narrow(module, state, trial) == result
    assert state.pipeline_memory["last_hpo_local_refinement"]["applied"] is True
    assert state.pipeline_memory["last_hpo_local_refinement"]["global_iteration_used_as_shrink_exponent"] is False


@pytest.mark.parametrize("slot", ["algo_id", "obs_schema_id", "reward_id", "exploration_id", "env_adapter_id", "omr_id"])
def test_new_recipe_never_inherits_old_champion_contraction(tmp_path, slot):
    module, state, trial, _, _ = fixture(tmp_path)
    state.v2_active_stack[slot] += ".repaired"
    assert narrow(module, state, trial) == SPACE


def test_actual_algorithm_mismatch_even_if_artifact_pointer_was_not_updated(tmp_path):
    module, state, trial, _, _ = fixture(tmp_path, algorithm="SAC")
    state.algorithm_config.algorithm_name = "PPO"
    assert narrow(module, state, trial) == SPACE


@pytest.mark.parametrize("kind", ["unknown", "risk", "missing_health", "missing_seed", "wrong_trial", "wrong_iteration", "wrong_receipt", "legacy_backend_count"])
def test_missing_or_unhealthy_or_mismatched_source_is_not_refinement_evidence(tmp_path, kind):
    module, state, trial, status, health = fixture(tmp_path)
    if kind in {"unknown", "risk"}:
        health["status"] = kind
    elif kind == "missing_health":
        state.diagnostic_memory.clear()
    elif kind == "missing_seed":
        status["seed_provenance"].pop()
    elif kind == "wrong_trial":
        status["seed_provenance"][0]["trial_id"] = 7
    elif kind == "wrong_iteration":
        health["pipeline_iteration"] = 3
    elif kind == "legacy_backend_count":
        for row in health["per_seed"]:
            row.pop("optimizer_update_unit", None)
            row.pop("optimizer_update_coverage", None)
    else:
        health["learner_execution_receipts"] = [{"algorithm": "TD3"}]
    assert narrow(module, state, trial) == SPACE


@pytest.mark.parametrize("kind", ["pending_repair", "frontier", "adaptive", "frontier_assignment", "algorithm_challenge", "exploration_tuning"])
def test_repair_and_scientific_exploration_preserve_proposed_support(tmp_path, kind):
    module, state, trial, _, _ = fixture(tmp_path)
    assignment = None
    if kind == "pending_repair":
        state.pipeline_memory["optimizer_health_repair_request"] = {"status": "issued"}
    elif kind in {"frontier", "adaptive"}:
        key = "frontier_exploration" if kind == "frontier" else "adaptive_exploration_protocol"
        state.pipeline_config[key] = {"enabled": True}
    elif kind == "frontier_assignment":
        assignment = {"frontier_exploration_plan": {"source_stage_id": "s"}}
    elif kind == "algorithm_challenge":
        state.pipeline_memory["joint_search_decision"]["action"] = "CHALLENGE_ALGORITHM"
    else:
        state.pipeline_memory["joint_search_decision"].update(action="TUNE_OPTIMIZATION", changed_axes=["exploration"])
    assert narrow(module, state, trial, assignment=assignment) == SPACE


def test_sentinel_and_degenerate_first_light_still_preserve_support(tmp_path):
    module, state, trial, _, _ = fixture(tmp_path, score=0.)
    assert narrow(module, state, trial) == SPACE
    trial.iqm = -1e18
    assert narrow(module, state, trial) == SPACE


def test_old_numeric_value_outside_revised_proposal_is_not_clamped_back(tmp_path):
    module, state, trial, _, _ = fixture(tmp_path)
    proposed = copy.deepcopy(SPACE)
    proposed["gamma"].update(low=.995, high=.999)
    assert narrow(module, state, trial, space=proposed)["gamma"] == proposed["gamma"]


def test_trial_level_entry_passes_source_context_and_keeps_new_ppo_support(tmp_path):
    module, state, _, _, _ = fixture(tmp_path, algorithm="SAC")
    state.algorithm_config.algorithm_name = "PPO"
    state.v2_active_stack["algo_id"] = "algo.ppo.new"
    result = module._search_space_for_trial(state, base_search_space=SPACE, run_search_space=SPACE,
                                           initial_algo_name="SAC", assignment={"after_stack": state.v2_active_stack})
    assert result["gamma"] == module._default_search_space("PPO")["gamma"]
    assert "tau" not in result and "gae_lambda" in result


def test_trial_level_legitimate_local_refinement_is_not_globally_disabled(tmp_path):
    module, state, _, _, _ = fixture(tmp_path)
    result = module._search_space_for_trial(state, base_search_space=SPACE, run_search_space=SPACE,
                                           initial_algo_name="PPO", assignment={"after_stack": state.v2_active_stack})
    assert result["gamma"]["high"] - result["gamma"]["low"] == pytest.approx((.999 - .95) / 2)


def test_trial_id_reuse_cannot_join_a_health_record_from_an_old_round(tmp_path):
    module, state, trial, _, _ = fixture(tmp_path)
    state.pipeline_memory["hpo_iter_snapshots"][-1]["controller_iter"] = 8
    assert narrow(module, state, trial) == SPACE


def add_source(state, trial, status, health, *, trial_id=3, score=.8):
    other = copy.deepcopy(trial)
    other.trial_id, other.iqm, other.scores = trial_id, score, [score, score]
    source, healthy = copy.deepcopy(status), copy.deepcopy(health)
    source["valid_scores_used_for_iqm"] = other.scores
    for row in source["seed_provenance"]:
        row["trial_id"] = trial_id
    healthy["trial_id"] = trial_id
    state.pipeline_memory["hpo_iter_snapshots"][-1]["trial_omr_status"][trial_id] = source
    state.diagnostic_memory.append({"pipeline_iteration": 9, "trial_id": trial_id, "training_health": healthy})
    return other, source


def test_stronger_wrong_recipe_is_filtered_before_selecting_refinement_center(tmp_path):
    module, state, trial, status, health = fixture(tmp_path)
    other, source = add_source(state, trial, status, health)
    source["active_stack"]["reward_id"] = "different.reward"
    result = module._narrow_search_space(SPACE, [other, trial], 10, state=state)
    assert result != SPACE
    assert state.pipeline_memory["last_hpo_local_refinement"]["source_trial_id"] == trial.trial_id


def test_dense_negative_but_discriminative_compatible_evidence_still_refines(tmp_path):
    module, state, trial, status, health = fixture(tmp_path, score=-2000.)
    other, _ = add_source(state, trial, status, health, score=-500.)
    assert module._narrow_search_space(SPACE, [trial, other], 10, state=state) != SPACE


def test_identical_or_duplicate_seed_labels_do_not_fake_multiseed_health(tmp_path):
    module, state, trial, status, _ = fixture(tmp_path)
    status["seed_provenance"][1]["seed"] = 0
    assert narrow(module, state, trial) == SPACE


def test_explicit_tune_action_can_refine_without_changing_scientific_axes(tmp_path):
    module, state, trial, _, _ = fixture(tmp_path)
    state.pipeline_memory["joint_search_decision"]["action"] = "TUNE_OPTIMIZATION"
    assert narrow(module, state, trial) != SPACE


def test_non_numeric_prior_parameter_and_log_support_are_preserved_safely(tmp_path):
    module, state, trial, status, _ = fixture(tmp_path, algorithm="SAC")
    trial.hyperparams["ent_coef"] = "auto_0.5"
    status["hyperparams"] = copy.deepcopy(trial.hyperparams)
    proposed = {**SPACE, "ent_coef": {"type": "log_uniform", "low": .01, "high": 1.}}
    result = narrow(module, state, trial, space=proposed)
    assert result["ent_coef"] == proposed["ent_coef"]
    assert 0 < result["learning_rate"]["low"] < result["learning_rate"]["high"]


==> anc/FARL/tests/test_information_fault_lifecycle.py <==
import copy
import json
from types import SimpleNamespace

import pytest

from autorl.closed_loop_audit import write_reward_term_attribution
from autorl.evidence_faults import (
    active_evidence_faults, audit_candidate_information, audit_reward_information,
    reconcile_legacy_information_faults, record_reward_information_audit,
)
from autorl.public_reward_program import general_reward_source_manifest


def _program(key="native_reward"):
    return {"primitive_compositions": [{
        "family": "dense_shaping_linear", "terms": [{"source": f"info[{key!r}]", "weight": 1.0}],
    }]}


def _general(expression):
    source = "def compute_reward(state, action, next_state):\n    return " + expression + "\n"
    return {"primitive_compositions": [{
        "family": "general_transition_program",
        "source_code": source, "grounding_tier": "PROPOSED_GENERAL",
        "proposal_integrity": general_reward_source_manifest(source),
    }]}


def _write(path, data):
    path.parent.mkdir(parents=True, exist_ok=True)
    path.write_text(json.dumps(data))


def _state(tmp_path, *, strict=False):
    keys = ["native_reward", "public_object_target_distance", "success", "public_success", "oracle_stage_goal"]
    schema = {"keys_always": keys, "keys_ever": keys}
    receipt = {
        "canonical_interface_hash": "sha256:synthetic-interface",
        "observation_space": {"type": "Box", "shape": [2]},
        "transition_state_info": schema, "step_info": schema, "reset_info": schema,
    }
    state = SimpleNamespace(
        run_dir=tmp_path, pipeline_iteration=14,
        v2_active_stack={"reward_id": "reward.current", "obs_schema_id": "obs.raw"},
        manifest=SimpleNamespace(env_provenance=SimpleNamespace(is_raw_sim_env=strict)),
        pipeline_memory={"p1_full_info_contract": {
            "diagnostic_only_info_keys": ["success", "public_success", "oracle_stage_goal"],
            "native_reward_admissible": True,
        }},
    )
    _write(tmp_path / "runtime_interface_contract.v1.json", receipt)
    _write(tmp_path / "stacks/reward/reward.current.json", {"spec": {"reward_program": _program()}})
    _write(tmp_path / "stacks/obs_schema/obs.raw.json", {"spec": {"selected_raw_indices": [0, 1]}})
    return state


@pytest.mark.parametrize("key", ["native_reward", "public_object_target_distance"])
def test_full_info_allows_native_and_public_distance(tmp_path, key):
    state = _state(tmp_path)
    for program in [_program(key), _general(f"next_state.info[{key!r}]")]:
        report = audit_reward_information(state, program)
        assert report["status"] == "clean", report
        assert key in (report["accesses"]["next_state"]["required_literal_keys"] + report["accesses"]["next_state"]["optional_literal_keys"])


@pytest.mark.parametrize("key", ["success", "public_success", "oracle_stage_goal"])
def test_full_info_still_excludes_explicit_evaluation_labels(tmp_path, key):
    state = _state(tmp_path)
    for program in [_program(key), _general(f"next_state.info[{key!r}]")]:
        assert audit_reward_information(state, program)["status"] == "violated"


@pytest.mark.parametrize("program", [
    _program(), _program("public_object_target_distance"),
    _general("next_state.native_reward"),
    {"primitive_compositions": [{"family": "library_default"}]},
])
def test_ew_negative_control_keeps_information_isolation(tmp_path, program):
    report = audit_reward_information(_state(tmp_path, strict=True), program)
    assert report["status"] == "violated", report


def test_ew_public_observation_program_remains_allowed(tmp_path):
    program = {"primitive_compositions": [{"family": "dense_shaping_linear", "terms": [{"source": "obs[0]", "weight": 1.0}]}]}
    assert audit_reward_information(_state(tmp_path, strict=True), program)["status"] == "clean"


def test_general_source_is_audited_not_opaque_family(tmp_path):
    state = _state(tmp_path)
    legal = audit_reward_information(state, _general("next_state.info['public_object_target_distance']"))
    illegal = audit_reward_information(state, _general("next_state.info['success']"))
    assert legal["status"] == "clean"
    assert illegal["status"] == "violated"
    assert legal["binding"]["program_sha256"] != illegal["binding"]["program_sha256"]


def test_missing_source_and_missing_interface_are_not_clean(tmp_path):
    state = _state(tmp_path)
    assert audit_reward_information(state, {})["status"] == "unresolved"
    report = audit_reward_information(state, _general("next_state.native_reward"), runtime_receipt={})
    assert report["status"] == "unresolved", report
    # No receipt cannot establish that a legal key is missing from the runtime.
    assert audit_reward_information(state, _program(), runtime_receipt={})["status"] == "unresolved"
    # Explicit diagnostic authority is independent of mechanical availability.
    assert audit_reward_information(state, _program("success"), runtime_receipt={})["status"] == "violated"


def test_dynamic_access_is_not_a_clean_audit(tmp_path):
    program = _general("next_state.info.get(key, 0.0)")
    program["primitive_compositions"][0]["source_code"] = "def compute_reward(state, action, next_state):\n    key = 'native_reward'\n    return next_state.info.get(key, 0.0)\n"
    report = audit_reward_information(_state(tmp_path), program)
    assert report["status"] == "unresolved", report


def test_candidate_observation_permission_is_also_audited(tmp_path):
    state = _state(tmp_path)
    assert audit_candidate_information(state)["status"] == "clean"
    _write(tmp_path / "stacks/obs_schema/obs.raw.json", {"spec": {"formulas": [{"formula": "info['success']"}]}})
    assert audit_candidate_information(state)["status"] == "violated"


def test_candidate_audit_does_not_mutate_artifact_or_policy(tmp_path):
    state = _state(tmp_path)
    before = copy.deepcopy(state.pipeline_memory)
    paths = [tmp_path / "stacks/reward/reward.current.json", tmp_path / "stacks/obs_schema/obs.raw.json"]
    original = [p.read_bytes() for p in paths]
    audit_candidate_information(state)
    assert before == state.pipeline_memory
    assert original == [p.read_bytes() for p in paths]


def test_clean_different_source_cannot_resolve_other_fault(tmp_path):
    state = _state(tmp_path)
    illegal = audit_reward_information(state, _program("success"), reward_id="reward.other", genome_id="other")
    record_reward_information_audit(state, illegal)
    legal = audit_reward_information(state, _program(), genome_id="current")
    record_reward_information_audit(state, legal)
    records = list(state.pipeline_memory["information_fault_registry"].values())
    assert any(r["binding"]["reward_id"] == "reward.other" and r["status"] == "violated" for r in records)
    assert "resolves_audit_id" not in next(r for r in records if r["status"] == "clean")


def test_only_same_binding_clean_audit_resolves_historical_error(tmp_path):
    state = _state(tmp_path)
    clean = audit_reward_information(state)
    historical = copy.deepcopy(clean)
    historical.update(status="violated", audit_id="old_false_positive", violations=[{"reason": "old_name_heuristic"}])
    record_reward_information_audit(state, historical)
    record_reward_information_audit(state, clean)
    assert state.pipeline_memory["information_fault_history"][-1]["resolves_audit_id"] == "old_false_positive"
    assert len(state.pipeline_memory["information_fault_history"]) == 2


def test_legacy_fault_reaudited_against_original_source_not_current_candidate(tmp_path):
    state = _state(tmp_path)
    legacy = {"active_fault_if_violated": True, "violations": [{"forbidden_info_keys": ["native_reward"]}]}
    state.pipeline_memory["strict_evidence_firewall_fault"] = copy.deepcopy(legacy)
    _write(tmp_path / "stacks/reward/reward.old.json", {"spec": {"reward_program": _program()}})
    _write(tmp_path / "reward_term_attribution_iter12.json", {
        "active_reward_id": "reward.old", "active_genome_id": "genome.old", "firewall": legacy,
    })
    result = reconcile_legacy_information_faults(state)
    assert result["legacy_reconciliation"]["status"] == "source_reaudited"
    assert result["active_faults"] == []
    assert state.pipeline_memory["strict_evidence_firewall_fault"]["status"] == "resolved"
    assert result["legacy_reconciliation"]["original_fault"] == legacy
    assert any(row["binding"]["reward_id"] == "reward.old" and row["status"] == "clean" for row in state.pipeline_memory["information_fault_history"])
    assert (tmp_path / "information_fault_audits.v1.jsonl").is_file()
    history_size = len(state.pipeline_memory["information_fault_history"])
    again = reconcile_legacy_information_faults(state)
    assert again["legacy_reconciliation"] == result["legacy_reconciliation"]
    assert again["active_faults"] == []
    assert len(state.pipeline_memory["information_fault_history"]) == history_size
    # A resolved historical source cannot exempt a subsequently changed source.
    _write(tmp_path / "stacks/reward/reward.current.json", {"spec": {"reward_program": _program("success")}})
    assert any(f["status"] == "violated" for f in active_evidence_faults(state))


def test_missing_legacy_source_preserves_unknown_without_washing_history(tmp_path):
    state = _state(tmp_path)
    state.pipeline_memory["strict_evidence_firewall_fault"] = {"violations": [{"old": "unknown"}]}
    faults = active_evidence_faults(state)
    assert any(f["scope"] == "unattributed" and f["status"] == "unresolved" for f in faults)


def test_legacy_incomplete_reaudit_can_be_retried_after_original_source_recovers(tmp_path):
    state = _state(tmp_path)
    legacy = {"violations": [{"old": "native_false_positive"}]}
    state.pipeline_memory["strict_evidence_firewall_fault"] = copy.deepcopy(legacy)
    _write(tmp_path / "reward_term_attribution_iter12.json", {"active_reward_id": "reward.old", "firewall": legacy})
    reconcile_legacy_information_faults(state)
    assert state.pipeline_memory["strict_evidence_firewall_fault"] == legacy
    _write(tmp_path / "stacks/reward/reward.old.json", {"spec": {"reward_program": _program()}})
    reconcile_legacy_information_faults(state)
    assert state.pipeline_memory["strict_evidence_firewall_fault"]["status"] == "resolved"


def test_shared_fault_is_not_resolved_by_clean_candidate(tmp_path):
    state = _state(tmp_path)
    state.pipeline_memory["strict_evidence_firewall_fault"] = {"scope": "shared", "violations": [{"shared": "evaluator"}]}
    record_reward_information_audit(state, audit_reward_information(state))
    assert any(f["scope"] == "shared" for f in active_evidence_faults(state))


def test_pre_design_empty_state_is_not_failed_candidate():
    assert active_evidence_faults(SimpleNamespace(pipeline_memory={})) == []


def test_planned_missing_artifact_is_not_diagnostic_leak_but_blocks_admission(tmp_path):
    state = SimpleNamespace(run_dir=tmp_path, pipeline_memory={}, v2_active_stack={"reward_id": "reward.planned"})
    assert active_evidence_faults(state) == []
    assert audit_candidate_information(state)["status"] == "unresolved"


def test_existing_corrupt_artifact_remains_unresolved_guard(tmp_path):
    state = _state(tmp_path)
    _write(tmp_path / "stacks/reward/reward.current.json", {})
    faults = active_evidence_faults(state)
    assert any(f["scope"] == "candidate" and f["status"] == "unresolved" for f in faults)


def test_closed_loop_attribution_uses_policy_instead_of_key_names(tmp_path):
    state = _state(tmp_path)
    report = write_reward_term_attribution(state)
    assert report["firewall"]["status"] == "clean"
    assert report["firewall"]["violations"] == []
    assert report["terms"][0]["semantic_metric_allowed"] is True


==> anc/FARL/tests/test_learner_execution_health.py <==
from dataclasses import asdict
from types import SimpleNamespace

import gymnasium as gym
import pytest

from autorl.data_types import AlgorithmConfig, PipelineState
from autorl.failure_taxonomy import classify_seed_metrics
from autorl.learner_execution_contract import (
    LearnerExecutionContractError, constructor_contract, effective_receipt,
    project_search_space,
    resolve_learning_starts,
    guard_health_repair_before_learning,
)
from autorl.modules.diagnostics import DiagnosticsEngine
from autorl.modules.hpo import HPOModule, SB3_VALID_PARAMS
from autorl.training_health import assess_training_health, normalize_optimizer_metrics


def history(alphas=None, losses=None, updates=2000, measured=False):
    alphas = alphas or [.2] * 8
    losses = losses or [1.] * 8
    points = [{"simulator_step": 200000 + i * 100000,
             "metrics": {"ent_coef": a, "critic_loss": c, "n_updates": updates}}
            for i, (a, c) in enumerate(zip(alphas, losses))]
    if measured:
        from test_optimizer_step_counter import counter_receipt
        for i, point in enumerate(points):
            point["optimizer_step_counter"] = counter_receipt({"policy": (i + 1) * 8 if updates else 0})
    return points


def trial3_stats():
    # Audited trial3 seed1 TensorBoard milestones (not a new RL run).
    hist = history([.12434, 13.683, 55.259, 206.726, 1236.388, 13499.842, 54052.773],
                   [.451, 5.48e7, 4.50e8, 1.37e10, 5.88e11, 6.88e13, 1.01e15])
    return {"secondary_optimizer_metrics": [{"ent_coef": 51795, "critic_loss": 3.61e15}],
            "optimizer_metric_histories": [hist],
            "training_execution_stats": [{"seed": 1, "actual_steps": 1000000}],
            "training_reward_mean": [-61.84],
            "trial_id": 3, "trial_objective_valid": True,
            "EXTERNAL_objective_scores": [.0333333], "EXTERNAL_objective_iqm": .0333333,
            "objective_eval_sources": ["omr_external"]}


def bounded_state(tmp_path):
    state = PipelineState(run_dir=tmp_path)
    state.objective_metric_spec = {"omr_contract": {
        "diagnostic_protocol": "bounded_success", "direction": "maximize",
        "value_semantics": "binary", "known_bounds": {"lower": 0., "upper": 1.},
        "completion_rule": {"kind": "upper_bound", "value": 1.},
    }}
    return state


def test_legacy_independent_lr_space_gets_explicit_rejection_and_new_scalar_space():
    scalar = {"type": "categorical", "choices": [.0002]}
    space, receipt = project_search_space(
        {"actor_learning_rate": {"choices": [1e-5]}, "critic_learning_rate": {"choices": [1e-4]},
         "gamma": {"choices": [.99]}}, algorithm="SAC", supported=SB3_VALID_PARAMS["SAC"],
        scalar_lr_space=scalar)
    assert space == {"learning_rate": scalar, "gamma": {"choices": [.99]}}
    assert set(receipt["rejected_parameters"]) == {"actor_learning_rate", "critic_learning_rate"}
    assert not receipt["independent_learning_rates_supported"]


def test_direct_unsupported_request_is_typed_and_spends_no_steps(tmp_path):
    module = HPOModule(None, {})
    score, metrics = module._train_and_evaluate(
        "/must/not/be/opened", AlgorithmConfig(algorithm_name="SAC"),
        {"actor_learning_rate": 1e-5}, 1000000, 0, tmp_path, 0)
    assert score == -1e18 and metrics["actual_steps"] == 0
    assert not metrics["objective_valid"]
    assert metrics["learner_execution_receipt"]["status"] == "rejected"
    assert classify_seed_metrics(metrics)["type"] == "INVALID_CONFIG"


def test_supported_scalar_lr_reaches_all_real_sac_optimizers_without_training():
    from stable_baselines3 import SAC
    requested = {"learning_rate": 7e-5, "ent_coef": "auto_0.2", "target_entropy": -2.0,
                 "learning_starts": 12345}
    contract = constructor_contract(requested, algorithm="SAC", supported=SB3_VALID_PARAMS["SAC"])
    env = gym.make("Pendulum-v1")
    try:
        model = SAC("MlpPolicy", env, buffer_size=64, device="cpu", **requested)
        receipt = effective_receipt(model, contract, constructor_kwargs=requested,
                                    declared_defaults={"actor_learning_rate": 1e-5})
        assert model.num_timesteps == 0  # allocation test, no env.step/learn
        assert receipt["effective"]["target_entropy"] == -2.0
        assert receipt["effective"]["learning_starts"] == 12345
        assert receipt["optimizer_learning_rates"] == {"actor": [7e-5], "critic": [7e-5], "entropy": [7e-5]}
        assert receipt["declared_but_not_executed_defaults"] == {"actor_learning_rate": 1e-5}
        assert receipt["observation_shape"] == [3]
    finally:
        env.close()


def test_worker_noop_repair_stops_after_real_model_construction_before_learn(tmp_path, monkeypatch):
    import stable_baselines3 as sb3
    from autorl.modules.hpo import _parallel_worker_pipeline_memory_snapshot
    from autorl.training_health import execution_signatures
    original = sb3.SAC
    cfg = AlgorithmConfig(algorithm_name="SAC")
    requested = {"learning_rate": 7e-5, "ent_coef": "auto_0.2", "buffer_size": 32,
                 "learning_starts": 10000}
    env = gym.make("Pendulum-v1")
    old_model = original("MlpPolicy", env, device="cpu",
                         policy_kwargs={"net_arch": cfg.actor_network.hidden_layers}, **requested)
    old = effective_receipt(old_model, constructor_contract(requested, algorithm="SAC", supported=SB3_VALID_PARAMS["SAC"]),
                            constructor_kwargs=requested)
    env.close()
    source = assess_training_health({
        "secondary_optimizer_metrics": [{"ent_coef": 50000, "critic_loss": 1e15}],
        "learner_execution_receipts": [old]})
    parent = bounded_state(tmp_path)
    parent.pipeline_memory["optimizer_health_repair_request"] = {
        "status": "issued", "source_training_health": source}
    snapshot = _parallel_worker_pipeline_memory_snapshot(parent, genome_id="candidate.repaired")
    parent.pipeline_memory["optimizer_health_repair_request"]["status"] = "changed_after_dispatch"
    assert snapshot["optimizer_health_repair_request"]["status"] == "issued"
    state = bounded_state(tmp_path)
    state.pipeline_memory = snapshot
    constructed = []
    def construct(*args, **kwargs):
        model = original(*args, device="cpu", **kwargs)
        constructed.append(model)
        monkeypatch.setattr(model, "learn", lambda *a, **kw: pytest.fail("unchanged repair must not learn"))
        return model
    monkeypatch.setattr(sb3, "SAC", construct)
    module = HPOModule(None, {})
    def fresh(_):
        result = gym.make("Pendulum-v1")
        monkeypatch.setattr(result, "step", lambda *a: pytest.fail("unchanged repair must spend no simulator steps"))
        return result
    monkeypatch.setattr(module, "_make_fresh_env", fresh)
    score, metrics = module._train_and_evaluate("unused_adapter", cfg, requested, 1000000, 0, tmp_path, 0, state=state)
    assert len(constructed) == 1 and constructed[0].num_timesteps == 0
    assert metrics["actual_steps"] == 0 and not metrics["objective_valid"]
    receipt = metrics["learner_execution_receipt"]
    assert receipt["health_repair_execution"]["status"] == "rejected_unchanged_effective_learner_configuration"
    assert execution_signatures({"learner_execution_receipts": [receipt]}) == execution_signatures({"learner_execution_receipts": [old]})
    assert classify_seed_metrics(metrics)["type"] == "INVALID_CONFIG"
    # Equivalent spelling of a backend default cannot pretend to repair health.
    explicit_default = {**old, "constructor_kwargs": {**old["constructor_kwargs"], "gamma": .99}}
    assert execution_signatures({"learner_execution_receipts": [old]}) == execution_signatures({"learner_execution_receipts": [explicit_default]})
    revised = {**old, "effective": {**old["effective"], "learning_rate": 1e-5},
               "optimizer_learning_rates": {"actor": [1e-5], "critic": [1e-5], "entropy": [1e-5]}}
    assert guard_health_repair_before_learning(state, revised)["status"] == "verified_changed"
    state.pipeline_memory["optimizer_health_repair_request"]["source_training_health"]["learner_execution_receipts"] = []
    assert guard_health_repair_before_learning(state, old)["status"] == "legacy_execution_unknown"


@pytest.mark.parametrize("value", [0, -1, float("nan"), float("inf"), "auto"])
def test_invalid_shared_learning_rate_rejected(value):
    with pytest.raises(LearnerExecutionContractError):
        constructor_contract({"learning_rate": value}, algorithm="SAC", supported=SB3_VALID_PARAMS["SAC"])


def test_explicit_warmup_fraction_is_not_silently_capped_to_twenty_percent():
    assert resolve_learning_starts(250000, 1000000) == (250000, "explicit_warmup_honored")
    value, reason = resolve_learning_starts(10000, 5000)
    assert value == 1000 and "override" in reason
    assert resolve_learning_starts(0, 1000000)[0] == 0


def test_historical_trial3_is_partial_success_and_independent_health_risk(tmp_path):
    state = bounded_state(tmp_path)
    stats = trial3_stats()
    stats["omr_health"] = {
        "blocks_reward_misattribution": False,
        "contract": state.objective_metric_spec["omr_contract"],
    }
    report = DiagnosticsEngine(None, {}).evaluate(state, stats)
    assert report.status == "PARTIAL_SUCCESS"
    health = asdict(report.features)["training_health"]
    assert health["status"] == "risk"
    assert health["requires_repair_before_promotion"]
    assert not health["eligible_for_deep_training"]
    assert {i["code"] for i in health["issues"]} >= {"joint_temperature_critic_growth"}
    assert state.diagnostic_memory[-1]["training_health"] == health
    assert "repair/verify" in report.suggested_action


def test_unknown_warmup_is_not_healthy_and_return_scale_is_not_loss():
    result = assess_training_health({"training_reward_mean": [1e15],
                                    "training_execution_stats": [{"seed": 0, "actual_steps": 50000}]})
    assert result["status"] == "unknown"
    assert not result["requires_repair_before_promotion"]
    assert not result["eligible_for_deep_training"]


def test_legacy_snapshot_aliases_read_and_no_entropy_collapse_inference(tmp_path):
    assert normalize_optimizer_metrics({"train/entropy_coef": .2}) == {"ent_coef": .2}
    engine = DiagnosticsEngine(None, {})
    features = engine._compute_features(bounded_state(tmp_path), {
        "secondary_optimizer_metrics": [{"ent_coef": 1e-12}], "training_reward_mean": [1e15]})
    assert not features.entropy_collapsed and not features.loss_diverged
    assert features.training_health["status"] == "unknown"


def test_healthy_requires_each_seed_after_real_optimizer_updates():
    stats = {"optimizer_metric_histories": [history(measured=True), history(measured=True)],
             "training_execution_stats": [{"seed": 4}, {"seed": 9}]}
    assert assess_training_health(stats)["eligible_for_deep_training"]
    stats["optimizer_metric_histories"][1] = history(updates=0, measured=True)
    assert not assess_training_health(stats)["eligible_for_deep_training"]
    assert [r["seed"] for r in assess_training_health(stats)["per_seed"]] == [4, 9]


def test_seed_snapshots_are_not_concatenated_as_a_temporal_curve():
    snapshots = [{"ent_coef": 10 ** i, "critic_loss": 10 ** i} for i in range(8)]
    result = assess_training_health({"secondary_optimizer_metrics": snapshots})
    assert all(not row["growth"] for row in result["per_seed"])


def test_nonfinite_and_mid_training_pathology_survive_healthy_final_snapshot():
    stats = trial3_stats()
    stats["secondary_optimizer_metrics"] = [{"ent_coef": .2, "critic_loss": 1.}]
    assert assess_training_health(stats)["status"] == "risk"
    stats["optimizer_metric_histories"][0][2]["metrics"]["critic_loss"] = float("nan")
    assert assess_training_health(stats)["status"] == "nonfinite"


def test_trial_space_producer_never_reintroduces_fake_actuator(tmp_path):
    state = bounded_state(tmp_path)
    state.algorithm_config = AlgorithmConfig(algorithm_name="SAC")
    module = HPOModule(None, {})
    space = module._search_space_for_trial(
        state, base_search_space={}, run_search_space={"alpha_learning_rate": {"choices": [.001]}},
        initial_algo_name="SAC", assignment={})
    assert "alpha_learning_rate" not in space and "learning_rate" in space
    assert "alpha_learning_rate" in state.pipeline_memory["last_learner_search_capability"]["rejected_parameters"]


==> anc/FARL/tests/test_limen_ant_p2.py <==
from __future__ import annotations

import json
import sys
from pathlib import Path

import gymnasium as gym
import jax.numpy as jnp
import numpy as np
import pytest


ROOT = Path(__file__).resolve().parents[1]
LIMEN_ROOT = ROOT / "evaluation" / "baselines" / "limenP3" / "LIMEN"
if str(LIMEN_ROOT) not in sys.path:
    sys.path.insert(0, str(LIMEN_ROOT))

pytest.importorskip("limen", reason="requires the collaborator-owned LiMEN checkout")

from evaluation.baselines.p2_support import (  # noqa: E402
    P2FirewallViolation,
    make_public_state,
    p2_contract,
    p2_prompt_context,
    validate_p2_source,
)
from evaluation.experiments.exp_p2_mujoco_rawsim_full_auto import (  # noqa: E402
    ANT_FINAL_METRIC_CONTRACT,
    P2_MUJOCO_PUBLIC_SPEC,
    TASK_HINTS,
)
from limen.config import Config  # noqa: E402
from limen.adapters.gymnasium import GymnasiumAdapter  # noqa: E402
from limen.crash_filter import run_crash_filter  # noqa: E402
from limen.train_gymnasium import (  # noqa: E402
    _GymMDPInterfaceWrapper,
    _evaluate_fitness,
)


CONFIG = LIMEN_ROOT / "configs" / "ant_p2.yaml"


class _KnownDisplacementAnt(gym.Env):
    observation_space = gym.spaces.Box(
        -np.inf, np.inf, shape=(27,), dtype=np.float32
    )
    action_space = gym.spaces.Box(
        -1.0, 1.0, shape=(8,), dtype=np.float32
    )

    def __init__(self):
        self.data = type("Data", (), {})()
        self.data.qpos = np.zeros(15, dtype=np.float64)
        self.t = 0

    def reset(self, *, seed=None, options=None):
        super().reset(seed=seed)
        self.t = 0
        self.data.qpos[0] = 7.0
        return np.zeros(27, dtype=np.float32), {}

    def step(self, action):
        self.t += 1
        self.data.qpos[0] += 0.5
        return (
            np.full(27, self.t, dtype=np.float32),
            99999.0,
            False,
            self.t >= 4,
            {"x_velocity": -999.0},
        )


class _ZeroPolicy:
    def predict(self, obs, deterministic=True):
        return np.zeros(8, dtype=np.float32), None


def _public_program() -> str:
    return """
import jax
import jax.numpy as jnp

def get_observation(state):
    return jnp.concatenate([
        state.observation,
        jnp.atleast_1d(state.step_fraction),
    ])

def compute_reward(state, action, next_state):
    delta = next_state.observation - state.observation
    return jnp.sum(jnp.square(delta)) - 0.001 * jnp.sum(jnp.square(action))
"""


def test_limen_ant_uses_exact_shared_p2_contract_and_native_method_budgets():
    contract = p2_contract("Ant-v4")
    config = Config.from_yaml(CONFIG)
    assert contract["terminal_intent"] == TASK_HINTS["Ant-v4"]
    assert contract["public_spec"] == P2_MUJOCO_PUBLIC_SPEC
    assert contract["stage_omr_scaffold"]["stages"] == []
    assert contract["final_metric_contract"] == ANT_FINAL_METRIC_CONTRACT
    assert config.environment.env_id == "Ant-v4"
    assert config.environment.information_regime == "p2"
    assert config.candidates_per_iteration == 2
    assert config.training.num_envs == 48
    assert config.training.total_timesteps == 5_000_000
    assert config.training.total_timesteps_full == 10_000_000
    assert config.training.num_seeds == 3
    assert not config.evaluator.cascade_evaluation
    prompt = p2_prompt_context("Ant-v4", "limen")
    assert contract["contract_sha256"] in prompt
    assert "contexts/mujoco_ant.md" not in prompt
    assert "healthy z range" not in prompt.lower()


def test_limen_ant_static_and_runtime_firewalls_expose_only_public_state():
    validate_p2_source(_public_program(), "limen")
    config = Config.from_yaml(CONFIG)
    adapter = GymnasiumAdapter(config)
    dummy_state = adapter.get_dummy_state()
    assert set(dummy_state._fields) == {
        "observation",
        "step_fraction",
    }
    crash = run_crash_filter(
        _public_program(),
        config,
        dummy_state,
        dummy_action=adapter.get_dummy_action(),
    )
    assert crash.passed
    assert crash.obs_dim == 28
    for forbidden in (
        "next_state.native_reward",
        "info['x_velocity']",
        "env.unwrapped.data.qpos[0]",
    ):
        source = (
            "import jax.numpy as jnp\n"
            "def get_observation(state): return state.observation\n"
            "def compute_reward(state, action, next_state): "
            f"return {forbidden}\n"
        )
        try:
            validate_p2_source(source, "limen")
        except P2FirewallViolation:
            pass
        else:
            raise AssertionError(f"P2 firewall admitted {forbidden}")

    seen = {}

    def get_observation(state):
        seen["state"] = state
        return jnp.concatenate(
            [state.observation, jnp.atleast_1d(state.step_fraction)]
        )

    def compute_reward(state, action, next_state):
        seen["next_state"] = next_state
        return jnp.asarray(0.0, dtype=jnp.float32)

    wrapped = _GymMDPInterfaceWrapper(
        _KnownDisplacementAnt(),
        get_observation,
        compute_reward,
        28,
        information_regime="p2",
    )
    try:
        obs, _ = wrapped.reset(seed=3)
        assert obs.shape == (28,)
        wrapped.step(np.zeros(8, dtype=np.float32))
        assert set(seen["state"]._fields) == {
            "observation",
            "step_fraction",
        }
        assert set(seen["next_state"]._fields) == {
            "observation",
            "step_fraction",
        }
    finally:
        wrapped.close()


def test_limen_ant_final_metric_is_displacement_and_native_feedback_is_redacted():
    wrapped = _GymMDPInterfaceWrapper(
        _KnownDisplacementAnt(),
        lambda state: state.observation,
        None,
        27,
        information_regime="p2",
    )
    try:
        result = _evaluate_fitness(
            wrapped,
            _ZeroPolicy(),
            num_episodes=3,
            fitness_type="reward",
        )
    finally:
        wrapped.close()
    assert result["fitness"] == 2.0
    assert result["native_return"] is None
    assert result["native_success"] is None


def test_limen_ant_launch_is_dual_gpu_and_session_launcher_is_explicit():
    launcher = (
        ROOT / "evaluation/launch_limen_ant_p2_20260723_r1.sh"
    ).read_text(encoding="utf-8")
    runner = (
        LIMEN_ROOT / "scripts/run_ant_p2_strict.sh"
    ).read_text(encoding="utf-8")
    assert 'CUDA_VISIBLE_DEVICES="0,1"' in launcher
    assert 'LIMEN_GPU_LOCAL_DEVICES="0,1"' in launcher
    assert "--information-regime p2" in runner
    assert "configs/ant_p2.yaml" in runner


==> anc/FARL/tests/test_limen_door_p2_doorkey_p3.py <==
from __future__ import annotations

import sys
from pathlib import Path

import jax.numpy as jnp
import pytest


ROOT = Path(__file__).resolve().parents[1]
LIMEN_ROOT = ROOT / "evaluation" / "baselines" / "limenP3" / "LIMEN"
if str(LIMEN_ROOT) not in sys.path:
    sys.path.insert(0, str(LIMEN_ROOT))

pytest.importorskip("limen", reason="requires the collaborator-owned LiMEN checkout")

from evaluation.baselines.p2_support import (  # noqa: E402
    P2FirewallViolation,
    p2_contract,
    p2_prompt_context,
    validate_p2_source,
)
from evaluation.experiments.exp_p3_games_full_info import (  # noqa: E402
    STAGE_OMR_ORACLE_SCAFFOLDS,
    TASKS,
)
from limen.adapters.gymnasium import GymnasiumAdapter  # noqa: E402
from limen.adapters.p3_doorkey import P3DoorKeyAdapter  # noqa: E402
from limen.config import Config  # noqa: E402
from limen.crash_filter import run_crash_filter  # noqa: E402
from limen.p3_doorkey_bridge import (  # noqa: E402
    p3_doorkey_contract,
    p3_doorkey_prompt_context,
    stage_omr_values,
    validate_p3_doorkey_source,
)


DOOR_CONFIG = LIMEN_ROOT / "configs" / "door_p2.yaml"
DOORKEY_CONFIG = LIMEN_ROOT / "configs" / "doorkey_p3.yaml"


def _door_public_program() -> str:
    return """
import jax
import jax.numpy as jnp

def get_observation(state):
    return jnp.concatenate([
        state.observation,
        jnp.atleast_1d(state.step_fraction),
    ])

def compute_reward(state, action, next_state):
    delta = next_state.observation - state.observation
    return jnp.sum(jnp.square(delta)) - 0.001 * jnp.sum(jnp.square(action))
"""


def _doorkey_p3_program() -> str:
    return """
import jax
import jax.numpy as jnp

def get_observation(state):
    return jnp.concatenate([
        state["obs"],
        jnp.atleast_1d(state["step_fraction"]),
    ])

def compute_reward(state, action, next_state):
    return next_state["native_reward"]
"""


def test_limen_door_p2_uses_exact_shared_contract_and_native_budgets():
    contract = p2_contract("door-open-v3")
    config = Config.from_yaml(DOOR_CONFIG)
    assert config.environment.env_id == "metaworld/door-open-v3"
    assert config.environment.information_regime == "p2"
    assert config.candidates_per_iteration == 2
    assert config.training.num_envs == 32
    assert config.training.total_timesteps == 2_000_000
    assert config.training.total_timesteps_full == 5_000_000
    assert config.training.num_seeds == 3
    assert config.evaluator.cascade_thresholds == [0.05]
    prompt = p2_prompt_context("door-open-v3", "limen")
    assert contract["contract_sha256"] in prompt
    assert "contexts/metaworld_door.md" not in prompt
    assert "grasping mechanics" not in prompt.lower()


def test_limen_door_p2_firewall_and_runtime_surface():
    validate_p2_source(_door_public_program(), "limen")
    config = Config.from_yaml(DOOR_CONFIG)
    adapter = GymnasiumAdapter(config)
    dummy_state = adapter.get_dummy_state()
    assert set(dummy_state._fields) == {"observation", "step_fraction"}
    assert tuple(jnp.asarray(dummy_state.observation).shape) == (39,)
    crash = run_crash_filter(
        _door_public_program(),
        config,
        dummy_state,
        dummy_action=adapter.get_dummy_action(),
    )
    assert crash.passed
    assert crash.obs_dim == 40
    for forbidden in (
        "next_state.native_reward",
        "info['success']",
        "info['in_place_reward']",
        "env.unwrapped",
    ):
        source = (
            "import jax.numpy as jnp\n"
            "def get_observation(state): return state.observation\n"
            "def compute_reward(state, action, next_state): "
            f"return {forbidden}\n"
        )
        try:
            validate_p2_source(source, "limen")
        except P2FirewallViolation:
            pass
        else:
            raise AssertionError(f"P2 firewall admitted {forbidden}")


def test_limen_doorkey_p3_matches_exact_full_state_and_omr_contract():
    contract = p3_doorkey_contract()
    config = Config.from_yaml(DOORKEY_CONFIG)
    aspire = TASKS["minigrid-doorkey"]
    assert contract["task_description"] == aspire["task_description"]
    assert (
        contract["stage_omr_scaffold"]
        == STAGE_OMR_ORACLE_SCAFFOLDS["minigrid-doorkey"]
    )
    assert contract["policy_observation_contract"]["policy_dim"] == 83
    assert config.environment.adapter_type == "p3_doorkey"
    assert config.environment.information_regime == "p3"
    assert config.candidates_per_iteration == 2
    assert config.training.total_timesteps == 1_000_000
    assert config.training.total_timesteps_full == 2_000_000
    assert config.training.num_seeds == 3

    prompt = p3_doorkey_prompt_context()
    assert contract["contract_sha256"] in prompt
    assert 'state["native_reward"]' in prompt
    assert "Stage OMR and Final OMR are evaluator-owned" in prompt


def test_limen_doorkey_p3_candidate_plane_and_firewall():
    config = Config.from_yaml(DOORKEY_CONFIG)
    adapter = P3DoorKeyAdapter(config)
    dummy_state = adapter.get_dummy_state()
    assert set(dummy_state) == {"obs", "native_reward", "step_fraction"}
    assert tuple(jnp.asarray(dummy_state["obs"]).shape) == (83,)
    assert not {
        "public_stage_has_key",
        "public_stage_door_open",
        "public_terminal_success",
    } & set(dummy_state)

    validate_p3_doorkey_source(_doorkey_p3_program())
    crash = run_crash_filter(
        _doorkey_p3_program(),
        config,
        dummy_state,
        dummy_action=adapter.get_dummy_action(),
    )
    assert crash.passed
    assert crash.obs_dim == 84

    local_dictionary_program = """
import jax
import jax.numpy as jnp
def get_observation(state):
    features = {"is_key": state["obs"][0]}
    return jnp.asarray([features["is_key"]])
def compute_reward(state, action, next_state):
    cache = {"progress": next_state["native_reward"]}
    return cache["progress"]
"""
    validate_p3_doorkey_source(local_dictionary_program)

    assert stage_omr_values(
        {
            "public_stage_has_key": 1.0,
            "public_stage_door_open": 1.0,
            "public_terminal_success": 1.0,
        }
    ) == {
        "stage.0.pick_up_key": 1.0,
        "stage.1.open_door": 1.0,
        "stage.2.reach_exit": 1.0,
    }

    for forbidden in (
        'state["public_stage_has_key"]',
        "info['public_terminal_success']",
        "env.unwrapped.grid",
    ):
        source = (
            "import jax.numpy as jnp\n"
            "def get_observation(state): return state['obs']\n"
            "def compute_reward(state, action, next_state): "
            f"return {forbidden}\n"
        )
        try:
            validate_p3_doorkey_source(source)
        except ValueError:
            pass
        else:
            raise AssertionError(f"P3 firewall admitted {forbidden}")


def test_dual_gpu_launchers_and_strict_runners():
    door_launcher = (
        ROOT / "evaluation/launch_limen_door_p2_20260724_r1.sh"
    ).read_text(encoding="utf-8")
    doorkey_launcher = (
        ROOT / "evaluation/launch_limen_doorkey_p3_20260724_r2.sh"
    ).read_text(encoding="utf-8")
    assert 'CUDA_VISIBLE_DEVICES="2,3"' in door_launcher
    assert 'CUDA_VISIBLE_DEVICES="0,1"' in doorkey_launcher
    assert 'LIMEN_GPU_LOCAL_DEVICES="0,1"' in door_launcher
    assert 'LIMEN_GPU_LOCAL_DEVICES="0,1"' in doorkey_launcher

    door_runner = (
        LIMEN_ROOT / "scripts/run_door_p2_strict.sh"
    ).read_text(encoding="utf-8")
    doorkey_runner = (
        LIMEN_ROOT / "scripts/run_doorkey_p3_strict.sh"
    ).read_text(encoding="utf-8")
    assert "--information-regime p2" in door_runner
    assert "configs/door_p2.yaml" in door_runner
    assert "--information-regime p3" in doorkey_runner
    assert "configs/doorkey_p3.yaml" in doorkey_runner


==> anc/FARL/tests/test_limen_hand_p1.py <==
from __future__ import annotations

import json
import sys
from pathlib import Path

import jax.numpy as jnp
import numpy as np
import pytest


ROOT = Path(__file__).resolve().parents[1]
LIMEN_ROOT = ROOT / "evaluation" / "baselines" / "limenP3" / "LIMEN"
if str(LIMEN_ROOT) not in sys.path:
    sys.path.insert(0, str(LIMEN_ROOT))

pytest.importorskip("limen", reason="requires the collaborator-owned LiMEN checkout")

from evaluation.experiments.exp_p1_benchmark_full_info import TASKS
from limen.adapters.p1_hand import P1HandAdapter
from limen.config import Config
from limen.crash_filter import run_crash_filter
from limen.p1_hand_bridge import (
    ASPIRE_TASK_ID,
    make_limen_state,
    make_p1_hand_env,
    p1_hand_contract,
    stage_omr_values,
)
from limen.train_gymnasium import _GymMDPInterfaceWrapper, _evaluate_fitness


CONFIG = LIMEN_ROOT / "configs" / "adroit_hand_relocate_p1.yaml"


def test_limen_hand_contract_is_exact_aspire_p1_input():
    contract = p1_hand_contract()
    aspire = TASKS[ASPIRE_TASK_ID]
    assert contract["env_id"] == aspire["env_id"]
    assert contract["task_description"] == aspire["task_description"]
    assert contract["final_metric_contract"] == aspire["final_metric_contract"]
    assert contract["stage_omr_scaffold"] == aspire["stage_omr_scaffold"]


def test_limen_hand_training_state_has_full_surface_without_labels():
    env = make_p1_hand_env(seed=7)
    try:
        obs, info = env.reset(seed=7)
        state = make_limen_state(obs, 1.25, 0.5, info)
        assert state["obs"].shape == (84,)
        assert float(state["native_reward"]) == 1.25
        assert float(state["step_fraction"]) == 0.5
        assert set(state) == {
            "obs",
            "native_reward",
            "step_fraction",
            "public_palm_object_distance",
            "public_palm_target_distance",
            "public_object_target_distance",
            "public_object_height",
        }
        assert not any(
            "oracle" in key or "success" in key for key in state
        )
        assert list(stage_omr_values(info)) == [
            "stage.0.reach_object",
            "stage.1.controlled_lift",
            "stage.2.transport_to_target",
            "stage.3.relocate_goal",
        ]
    finally:
        env.close()


def test_limen_hand_firewall_and_wrapper_use_final_labels_only_in_evaluator():
    config = Config.from_yaml(CONFIG)
    adapter = P1HandAdapter(config)
    valid = """
import jax
import jax.numpy as jnp

def get_observation(state):
    return jnp.asarray(state["obs"], dtype=jnp.float32)

def compute_reward(state, action, next_state):
    return jnp.asarray(next_state["native_reward"], dtype=jnp.float32)
"""
    passed = run_crash_filter(
        valid,
        config,
        adapter.get_dummy_state(),
        dummy_action=adapter.get_dummy_action(),
    )
    assert passed.passed
    assert passed.obs_dim == 84

    invalid = valid.replace(
        'next_state["native_reward"]',
        'next_state["oracle_stage_goal"]',
    )
    rejected = run_crash_filter(
        invalid,
        config,
        adapter.get_dummy_state(),
        dummy_action=adapter.get_dummy_action(),
    )
    assert not rejected.passed
    assert "firewall" in str(rejected.error_message).lower()

    base = adapter.make_task_env()
    wrapped = _GymMDPInterfaceWrapper(
        base,
        lambda state: jnp.asarray(state["obs"], dtype=jnp.float32),
        lambda state, action, next_state: jnp.asarray(
            next_state["native_reward"], dtype=jnp.float32
        ),
        84,
        information_regime="p1",
        state_builder=adapter.build_state,
        p1_hand=True,
    )
    try:
        obs, _ = wrapped.reset(seed=11)
        assert obs.shape == (84,)
        obs, reward, _, _, info = wrapped.step(
            np.zeros((30,), dtype=np.float32)
        )
        assert obs.shape == (84,)
        assert np.isfinite(reward)
        assert "success" in info
        assert wrapped._last_raw_state.keys() == adapter.get_dummy_state().keys()
        assert not any(
            "oracle" in key or "success" in key
            for key in wrapped._last_raw_state
        )
    finally:
        wrapped.close()


def test_limen_hand_config_preserves_native_method_and_dual_candidate_schedule():
    config = Config.from_yaml(CONFIG)
    assert config.environment.adapter_type == "p1_hand"
    assert config.environment.information_regime == "p1"
    assert config.candidates_per_iteration == 2
    assert config.max_iterations == 30
    assert config.training.total_timesteps == 1_000_000
    assert config.training.total_timesteps_full == 3_000_000
    assert config.training.num_seeds == 3


def test_limen_hand_final_fitness_uses_sustained5_not_terminal_frame():
    class FakeModel:
        def predict(self, obs, deterministic=True):
            return np.zeros(1), None

    class FakeEnv:
        _information_regime = "p1"
        _p1_hand = True
        _metaworld_task = None
        sequences = [
            [1, 1, 1, 1, 1, 0],
            [1, 1, 1, 1, 0],
        ]

        def __init__(self):
            self.episode = -1

        def reset(self):
            self.episode += 1
            self.step_index = 0
            return np.zeros(1), {}

        def step(self, action):
            values = self.sequences[self.episode]
            success = values[self.step_index]
            self.step_index += 1
            done = self.step_index == len(values)
            info = {
                "success": float(success),
                "native_reward": 0.0,
                "oracle_stage_reach": 0.0,
                "oracle_stage_controlled_lift": 0.0,
                "oracle_stage_transport": 0.0,
                "oracle_stage_goal": 0.0,
            }
            return np.zeros(1), 0.0, False, done, info

    metrics = _evaluate_fitness(
        FakeEnv(), FakeModel(), num_episodes=2, fitness_type="success_rate"
    )
    assert metrics["fitness"] == 0.5
    assert metrics["native_success"] == 0.5


==> anc/FARL/tests/test_limen_reach_p2.py <==
from __future__ import annotations

import sys
from pathlib import Path

import jax.numpy as jnp
import pytest


ROOT = Path(__file__).resolve().parents[1]
LIMEN_ROOT = ROOT / "evaluation" / "baselines" / "limenP3" / "LIMEN"
if str(LIMEN_ROOT) not in sys.path:
    sys.path.insert(0, str(LIMEN_ROOT))

pytest.importorskip("limen", reason="requires the collaborator-owned LiMEN checkout")

from evaluation.baselines.p2_support import (  # noqa: E402
    P2FirewallViolation,
    p2_contract,
    p2_prompt_context,
    validate_p2_source,
)
from evaluation.experiments.exp_p3_metaworld_full_auto import (  # noqa: E402
    P2_METAWORLD_PUBLIC_SPEC,
    P2_METAWORLD_STAGE_OMR_ORACLES,
    P2_TERMINAL_INTENTS,
)
from limen.adapters.gymnasium import GymnasiumAdapter  # noqa: E402
from limen.config import Config  # noqa: E402
from limen.crash_filter import run_crash_filter  # noqa: E402


CONFIG = LIMEN_ROOT / "configs" / "reach_p2.yaml"


def _public_program() -> str:
    return """
import jax
import jax.numpy as jnp

def get_observation(state):
    return jnp.concatenate([
        state.observation,
        jnp.atleast_1d(state.step_fraction),
    ])

def compute_reward(state, action, next_state):
    delta = next_state.observation - state.observation
    return -jnp.linalg.norm(delta) - 0.001 * jnp.sum(jnp.square(action))
"""


def test_limen_reach_uses_exact_shared_p2_contract_and_native_method_budgets():
    contract = p2_contract("reach-v3")
    config = Config.from_yaml(CONFIG)
    assert contract["terminal_intent"] == P2_TERMINAL_INTENTS["reach-v3"]
    assert contract["public_spec"] == P2_METAWORLD_PUBLIC_SPEC
    assert (
        contract["stage_omr_scaffold"]
        == P2_METAWORLD_STAGE_OMR_ORACLES["reach-v3"]
    )
    assert config.environment.env_id == "metaworld/reach-v3"
    assert config.environment.information_regime == "p2"
    assert config.candidates_per_iteration == 2
    assert config.training.num_envs == 32
    assert config.training.total_timesteps == 1_000_000
    assert config.training.total_timesteps_full == 3_000_000
    assert config.training.num_seeds == 3
    assert config.evaluator.cascade_evaluation
    assert config.evaluator.cascade_thresholds == [0.05]
    prompt = p2_prompt_context("reach-v3", "limen")
    assert contract["contract_sha256"] in prompt
    assert "contexts/metaworld_reach.md" not in prompt
    assert "within a small radius" not in prompt


def test_limen_reach_static_and_runtime_firewalls_expose_only_public_state():
    validate_p2_source(_public_program(), "limen")
    config = Config.from_yaml(CONFIG)
    adapter = GymnasiumAdapter(config)
    dummy_state = adapter.get_dummy_state()
    assert set(dummy_state._fields) == {"observation", "step_fraction"}
    assert tuple(jnp.asarray(dummy_state.observation).shape) == (39,)
    crash = run_crash_filter(
        _public_program(),
        config,
        dummy_state,
        dummy_action=adapter.get_dummy_action(),
    )
    assert crash.passed
    assert crash.obs_dim == 40

    for forbidden in (
        "next_state.native_reward",
        "info['success']",
        "info['in_place_reward']",
        "env.unwrapped",
    ):
        source = (
            "import jax.numpy as jnp\n"
            "def get_observation(state): return state.observation\n"
            "def compute_reward(state, action, next_state): "
            f"return {forbidden}\n"
        )
        try:
            validate_p2_source(source, "limen")
        except P2FirewallViolation:
            pass
        else:
            raise AssertionError(f"P2 firewall admitted {forbidden}")


def test_limen_reach_launch_is_detachable_and_uses_physical_gpus_2_and_3():
    launcher = (
        ROOT / "evaluation/launch_limen_reach_p2_20260723_r1.sh"
    ).read_text(encoding="utf-8")
    runner = (
        LIMEN_ROOT / "scripts/run_reach_p2_strict.sh"
    ).read_text(encoding="utf-8")
    assert 'CUDA_VISIBLE_DEVICES="2,3"' in launcher
    assert 'LIMEN_GPU_LOCAL_DEVICES="0,1"' in launcher
    assert "--information-regime p2" in runner
    assert "configs/reach_p2.yaml" in runner


==> anc/FARL/tests/test_llm_availability_recovery.py <==
"""Recover unavailable providers without retraining, relaxing inputs, or fake results."""
import json
from types import SimpleNamespace

import pytest

from autorl.llm.client import LLMClient
from autorl.llm import availability as recovery


@pytest.fixture
def clock(monkeypatch):
    now = [1000.0]
    sleeps = []
    monkeypatch.setattr(recovery.time, "time", lambda: now[0])
    def sleep(seconds):
        assert 0 < seconds <= 30
        sleeps.append(seconds)
        now[0] += seconds
    monkeypatch.setattr(recovery.time, "sleep", sleep)
    return now, sleeps


def client(tmp_path, responses, *, enabled=True, deadline=2000):
    obj = object.__new__(LLMClient)
    obj.provider, obj.model, obj.temperature = "openai", "gpt-5.4", .2
    obj.max_tokens, obj.max_retries, obj.retry_delay = 128, 1, 0
    obj.cfg = {}
    if enabled:
        obj.cfg["availability_recovery"] = {
            "enabled": True, "deadline_epoch": deadline, "initial_delay_seconds": 60,
            "max_delay_seconds": 120, "state_directory": str(tmp_path / "recovery")}
    obj._logger = obj._last_metadata = obj._last_failure = None
    calls, sequence = [], iter(responses)
    def send(*args):
        calls.append(args)
        value = next(sequence)
        if isinstance(value, Exception):
            raise value
        return value, 10, 4
    obj._call_openai = send
    return obj, calls


def test_topped_up_account_recovers_exact_request_with_bounded_backoff(tmp_path, clock):
    obj, calls = client(tmp_path, [RuntimeError("Error code: 402 insufficient_balance_error"),
                                 RuntimeError("Payment Required"), '{"status":"OBS_FAULT"}'])
    reply = obj.call_json("restricted A2 interface", "basic feedback only")
    assert reply == {"status": "OBS_FAULT"}
    assert len(calls) == 3 and calls[0] == calls[1] == calls[2]
    assert sum(clock[1]) == 180
    receipt = json.loads(next((tmp_path / "recovery").glob("*.json")).read_text())
    assert receipt["status"] == "recovered" and receipt["recovery_attempt"] == 2
    assert receipt["same_logical_request"] and not receipt["substitute_response_allowed"]
    assert "basic feedback" not in json.dumps(receipt)


@pytest.mark.parametrize("message", ["HTTP 429 rate limit", "connection reset", "HTTP 503 service unavailable"])
def test_exhausted_transport_retries_wait_then_recover(tmp_path, clock, message):
    obj, calls = client(tmp_path, [RuntimeError(message), "real response"])
    assert obj.call("system", "user") == "real response"
    assert len(calls) == 2 and sum(clock[1]) == 60


def test_wrapped_provider_status_survives_short_retry_exhaustion(tmp_path, clock):
    class ProviderStatusError(Exception):
        status_code = 503
    obj, calls = client(tmp_path, [ProviderStatusError("temporarily overloaded"), "real response"])
    assert obj.call("system", "user") == "real response"
    assert len(calls) == 2 and sum(clock[1]) == 60


@pytest.mark.parametrize("message", ["authentication failed", "HTTP 400 bad request",
                                    "local prompt rejected; no retry will help", "invalid scientific schema"])
def test_unrelated_errors_do_not_become_availability_retries(tmp_path, clock, message):
    obj, calls = client(tmp_path, [RuntimeError(message)])
    with pytest.raises(RuntimeError):
        obj.call("system", "user")
    assert len(calls) == 1 and not clock[1]


def test_default_payment_failure_keeps_one_attempt(tmp_path, clock):
    obj, calls = client(tmp_path, [RuntimeError("HTTP 402 Payment Required")], enabled=False)
    with pytest.raises(RuntimeError, match="failed permanently"):
        obj.call("system", "user")
    assert len(calls) == 1 and not clock[1]


def test_deadline_ends_wait_without_an_extra_provider_call_or_response(tmp_path, clock):
    obj, calls = client(tmp_path, [RuntimeError("HTTP 402 Payment Required")], deadline=1045)
    with pytest.raises(recovery.LLMAvailabilityDeadlineError) as caught:
        obj.call("system", "user")
    assert caught.value.deadline_epoch == 1045
    assert len(calls) == 1 and sum(clock[1]) == 45
    assert json.loads(next((tmp_path / "recovery").glob("*.json")).read_text())["status"] == "deadline_reached"


def test_already_expired_policy_never_calls_provider(tmp_path, clock):
    obj, calls = client(tmp_path, [], deadline=999)
    with pytest.raises(recovery.LLMAvailabilityDeadlineError):
        obj.call("system", "user")
    assert not calls


@pytest.mark.parametrize("change", [{"deadline_epoch": float("inf")}, {"initial_delay_seconds": 0},
                                    {"max_delay_seconds": 10}, {"state_directory": "relative"}])
def test_invalid_recovery_policy_cannot_create_busy_or_unbounded_retry(tmp_path, clock, change):
    obj, calls = client(tmp_path, [])
    obj.cfg["availability_recovery"].update(change)
    with pytest.raises(ValueError, match="availability recovery policy"):
        obj.call("system", "user")
    assert not calls


def test_a2_deadline_is_not_retried_as_a_missing_diagnosis(tmp_path, clock):
    from autorl import core_ablation as ablation
    from autorl.data_types import PipelineState
    state = PipelineState(run_dir=tmp_path)
    state.pipeline_config = {"core_ablation": {"arm": "A2", "max_steps_per_seed": 1000000}}
    state.pipeline_memory = {"scientific_memory": "FORBIDDEN_MEMORY"}
    obj, calls = client(tmp_path, [RuntimeError("HTTP 402 Payment Required")], deadline=1045)
    with pytest.raises(recovery.LLMAvailabilityDeadlineError):
        ablation.diagnose_basic(SimpleNamespace(llm=obj), state,
                              {"trial_id": 7, "trial_objective_valid": True,
                               "EXTERNAL_objective_scores": [0], "execution_evidence": "FORBIDDEN_EVIDENCE"})
    assert len(calls) == 1
    assert "FORBIDDEN_" not in str(calls)
    assert state.latest_diagnosis is None


@pytest.mark.parametrize("now,provider_deadline,normal", [(1045,1045,True), (1044,1045,False), (1045,1030,False)])
def test_only_actual_shared_deadline_can_admit_final_validation(tmp_path, clock, now, provider_deadline, normal):
    from autorl import ablation_time_control as control
    from autorl.data_types import PipelineState
    state = PipelineState(run_dir=tmp_path)
    state.pipeline_config = {"core_ablation": {"budget_mode": "wall_clock",
        "search_dispatch_deadline": 1045, "batch_deadline": 2000}}
    clock[0][0] = now
    try:
        raise recovery.LLMAvailabilityDeadlineError(provider_deadline)
    except RuntimeError as inner:
        outer = RuntimeError("module failed")
        outer.__cause__ = inner
    control.terminate_for_error(state, outer, location="test")
    receipt = json.loads((tmp_path / "search_termination.json").read_text())
    assert receipt["normal_search_completion"] is normal
    assert receipt["task_completion_claim"] is False


==> anc/FARL/tests/test_llm_diagnostic_cost_guard.py <==
from __future__ import annotations

from autorl.data_types import PipelineState
import pytest

from autorl.llm.client import LLMClient, _classify_llm_error
from autorl.modules.diagnostics import DiagnosticsEngine


class _CountingLLM:
    def __init__(self):
        self.calls = 0

    def call_json(self, **_kwargs):
        self.calls += 1
        return {
            "status": "CONTINUE",
            "reasoning": "continue collecting evidence",
            "root_cause": "insufficient mature evidence",
            "suggested_action": "continue",
            "confidence": 0.9,
            "supporting_evidence": ["heldout OMR is valid"],
            "features_cited": ["external_iqm", "trial_fidelity"],
            "thought_chain": {},
        }


def _bounded_state(tmp_path):
    state = PipelineState(run_dir=tmp_path)
    state.objective_metric_spec = {
        "omr_contract": {
            "diagnostic_protocol": "bounded_success",
            "direction": "maximize",
            "value_semantics": "binary",
            "known_bounds": {"lower": 0.0, "upper": 1.0},
            "completion_rule": {"kind": "upper_bound", "value": 1.0},
        }
    }
    state.pipeline_memory = {"hpo_trial_stats": []}
    return state


def _stats(steps: int, scores=None):
    scores = list(scores or [0.0, 0.0])
    return {
        "trial_id": 7,
        "genome_id": "genome.test",
        "trial_objective_valid": True,
        "EXTERNAL_objective_scores": scores,
        "EXTERNAL_objective_iqm": sum(scores) / len(scores),
        "training_reward_mean": [0.0, 0.0],
        "training_reward_curves": [[0.0, 0.1], [0.0, 0.1]],
        "training_execution_stats": [
            {"requested_steps": steps, "actual_steps": steps, "seed": 0},
            {"requested_steps": steps, "actual_steps": steps, "seed": 1},
        ],
        "objective_eval_sources": ["heldout", "heldout"],
        "omr_health": {
            "blocks_reward_misattribution": False,
            "contract": {
                "diagnostic_protocol": "bounded_success",
                "direction": "maximize",
                "value_semantics": "binary",
                "known_bounds": {"lower": 0.0, "upper": 1.0},
                "completion_rule": {"kind": "upper_bound", "value": 1.0},
            },
        },
    }


def test_5k_breadth_defers_llm_but_records_deterministic_receipt(tmp_path):
    llm = _CountingLLM()
    state = _bounded_state(tmp_path)
    report = DiagnosticsEngine(
        llm, {"min_llm_trial_steps": 100_000}
    ).evaluate(state, _stats(5_000))

    assert llm.calls == 0
    assert report.status == "CONTINUE"
    assert state.diagnostic_memory[-1]["llm_diagnostic_deferred"] is True
    assert state.diagnostic_memory[-1]["trial_fidelity_steps"] == 5_000
    assert state.diagnostic_memory[-1]["deterministic_evidence_preserved"] is True


def test_100k_rung_keeps_original_llm_diagnostic_path(tmp_path):
    llm = _CountingLLM()
    state = _bounded_state(tmp_path)
    DiagnosticsEngine(
        llm, {"min_llm_trial_steps": 100_000}
    ).evaluate(state, _stats(100_000))

    assert llm.calls == 1


def test_5k_review_is_bounded_periodic_and_not_a_blanket_bypass(tmp_path):
    llm = _CountingLLM()
    state = _bounded_state(tmp_path)
    config = {
        "min_llm_trial_steps": 100_000,
        "low_fidelity_llm_review_enabled": True,
        "low_fidelity_llm_review_interval_trials": 20,
        "low_fidelity_llm_max_reviews_per_iteration": 8,
    }
    engine = DiagnosticsEngine(llm, config)

    first = _stats(5_000)
    first["trial_id"] = 0
    engine.evaluate(state, first)
    assert llm.calls == 1
    assert state.diagnostic_memory[-1]["low_fidelity_llm_review"] is True

    ordinary = _stats(5_000)
    ordinary["trial_id"] = 1
    engine.evaluate(state, ordinary)
    assert llm.calls == 1
    assert state.diagnostic_memory[-1]["llm_diagnostic_deferred"] is True

    periodic = _stats(5_000)
    periodic["trial_id"] = 20
    engine.evaluate(state, periodic)
    assert llm.calls == 2
    assert state.diagnostic_memory[-1]["low_fidelity_llm_review"] is True


def test_new_5k_stage_phenotype_gets_one_deduplicated_review(tmp_path):
    llm = _CountingLLM()
    state = _bounded_state(tmp_path)
    engine = DiagnosticsEngine(llm, {
        "min_llm_trial_steps": 100_000,
        "low_fidelity_llm_review_enabled": True,
        "low_fidelity_llm_review_interval_trials": 100,
        "low_fidelity_llm_max_reviews_per_iteration": 8,
    })

    first = _stats(5_000)
    first["trial_id"] = 0
    engine.evaluate(state, first)

    rising = _stats(5_000)
    rising["trial_id"] = 1
    rising["stage_learning_dynamics"] = {
        "by_stage": {
            "stage.generic.0": {
                "state": "RISING",
                "completion_rate": 0.2,
            }
        }
    }
    engine.evaluate(state, rising)
    assert llm.calls == 2
    assert "new_stage_diagnostic_phenotype" in (
        state.diagnostic_memory[-1]["low_fidelity_review_reason"]
    )

    duplicate = dict(rising)
    duplicate["trial_id"] = 2
    engine.evaluate(state, duplicate)
    assert llm.calls == 2
    assert state.diagnostic_memory[-1]["llm_diagnostic_deferred"] is True


def test_selected_5k_review_can_audit_floor_censored_omr_health(tmp_path):
    llm = _CountingLLM()
    state = _bounded_state(tmp_path)
    stats = _stats(5_000)
    stats["trial_id"] = 0
    stats["omr_health"].update({
        "blocks_reward_misattribution": True,
        "diagnostic_posture": "continue_breadth_before_attribution",
    })

    DiagnosticsEngine(llm, {
        "min_llm_trial_steps": 100_000,
        "low_fidelity_llm_review_enabled": True,
        "low_fidelity_llm_review_interval_trials": 20,
        "low_fidelity_llm_max_reviews_per_iteration": 8,
    }).evaluate(state, stats)

    assert llm.calls == 1
    assert state.diagnostic_memory[-1]["low_fidelity_llm_review"] is True


def test_positive_5k_heldout_signal_is_preserved_before_cost_gate(tmp_path):
    llm = _CountingLLM()
    state = _bounded_state(tmp_path)
    report = DiagnosticsEngine(
        llm, {"min_llm_trial_steps": 100_000}
    ).evaluate(state, _stats(5_000, scores=[0.0, 1.0]))

    assert llm.calls == 0
    assert report.status == "PARTIAL_SUCCESS"


def test_payment_required_is_permanent_but_transient_errors_stay_retryable():
    payment = RuntimeError(
        "Error code: 402 - Payment Required: insufficient_balance_error"
    )
    assert _classify_llm_error(payment) == "bad_request"
    assert _classify_llm_error(RuntimeError("HTTP 429 rate limit")) == "rate_limit"
    assert _classify_llm_error(RuntimeError("connection reset")) == "connection"


def test_payment_required_uses_only_one_provider_attempt():
    client = object.__new__(LLMClient)
    client.provider = "openai"
    client.model = "gpt-5.4"
    client.temperature = 0.2
    client.max_tokens = 128
    client.max_retries = 5
    client.retry_delay = 0
    client.cfg = {
        "context_window_tokens": 128_000,
        "prompt_safety_reserve_tokens": 8_000,
        "prompt_chars_per_token": 3.0,
    }
    client._logger = None
    client._last_metadata = None
    client._last_failure = None
    attempts = []

    def _payment_required(*_args, **_kwargs):
        attempts.append(1)
        raise RuntimeError(
            "Error code: 402 - Payment Required: insufficient_balance_error"
        )

    client._call_openai = _payment_required
    with pytest.raises(RuntimeError, match="failed permanently"):
        client.call("system", "user", purpose="test.payment")

    assert len(attempts) == 1


==> anc/FARL/tests/test_llm_stream_transport.py <==
from types import SimpleNamespace as NS

import pytest

from autorl.llm.client import LLMClient


def client(events):
    seen = {}
    class Stream:
        def __iter__(self):
            return iter(events)
        def close(self):
            seen["closed"] = True
    def create(**kwargs):
        seen.update(kwargs)
        return Stream()
    c = LLMClient.__new__(LLMClient)
    c.cfg = {"stream": True}
    c.model = "same-model"
    c._client = NS(chat=NS(completions=NS(create=create)))
    return c, seen


def event(content="", finish=None, usage=None):
    return NS(choices=[NS(index=0, delta=NS(content=content), finish_reason=finish)], usage=usage)


def test_opt_in_stream_keeps_model_messages_and_usage():
    c, seen = client([event('{"ok":'), event('true}', "stop"),
                      NS(choices=[], usage=NS(prompt_tokens=10, completion_tokens=5))])
    assert c._call_openai("system", "user", .3, 128, "json") == ('{"ok":true}', 10, 5)
    assert seen["stream"] is True and seen["closed"] is True
    assert seen["model"] == "same-model"
    assert seen["response_format"] == {"type": "json_object"}


@pytest.mark.parametrize("events", [[event('{"ok":')], [event('', "stop")], [event('{}', "length")]])
def test_disconnected_or_truncated_stream_is_not_a_valid_program(events):
    c, seen = client(events)
    with pytest.raises((ConnectionError, RuntimeError)):
        c._call_openai("system", "user", .3, 128, "json")
    assert seen["closed"] is True


==> anc/FARL/tests/test_m2_canonical_input_boundary.py <==
"""M2 reruns must consume the immutable raw interface after policy training."""

import json
from types import SimpleNamespace

import gymnasium as gym
import numpy as np
import pytest

from autorl.data_types import (
    ActionType, AgentType, EnvironmentManifest, EnvProvenance, EnvSourceType,
    PipelineState,
)
from autorl.env_builder import build_env
from autorl.modules.mdp_perception import MDPPerceptionModule
from autorl.pipeline import AutoRLPipeline
from autorl.runtime_interface_contract import (
    RuntimeInterfaceMismatch, current_interface_generation_tuple,
    ensure_initial_canonical_interface,
)


ADAPTER = '''
from pathlib import Path
import gymnasium as gym
import numpy as np
class RawEnv(gym.Env):
    action_space = gym.spaces.Discrete(3)
    def __init__(self):
        self.n = int(Path(__file__).with_name("dimension.txt").read_text())
        self.observation_space = gym.spaces.Box(-1., 1., (self.n,), dtype=np.float32)
    def reset(self, *, seed=None, options=None):
        super().reset(seed=seed)
        return np.zeros(self.n, dtype=np.float32), {}
    def step(self, action):
        return np.zeros(self.n, dtype=np.float32), 0., False, False, {}
def make_env(**kwargs):
    return RawEnv()
'''


@pytest.fixture
def state(tmp_path):
    (tmp_path / "env_adapter.py").write_text(ADAPTER)
    (tmp_path / "dimension.txt").write_text("2")
    (tmp_path / "obs_selection.json").write_text(json.dumps({"selected": [0]}))
    manifest = EnvironmentManifest(
        env_id="raw_boundary_fixture", env_description="external control task",
        env_source=EnvSourceType.API_BRIDGED, agent_type=AgentType.SINGLE,
        observation_dims={"agent_0": 2}, action_dims={"agent_0": 3},
        action_types={"agent_0": ActionType.DISCRETE}, needs_mdp_design=False,
        env_provenance=EnvProvenance(
            source_category=EnvSourceType.API_BRIDGED.value,
            adapter_generation="experiment_supplied", is_generated_mdp=False,
        ),
    )
    raw = build_env(tmp_path, apply_reward=False, apply_obs_selection=False)
    ensure_initial_canonical_interface(tmp_path, manifest=manifest, env=raw, probe_steps=1)
    # Leave a previously trained policy view in state, as M5 can do on reruns.
    represented = build_env(tmp_path, apply_reward=False)
    assert represented.observation_space.shape == (1,)
    return PipelineState(run_dir=tmp_path, manifest=manifest, env=represented,
                         pipeline_iteration=13)


@pytest.fixture
def pipeline(monkeypatch):
    pipeline = object.__new__(AutoRLPipeline)
    pipeline.config = {"mdp_perception": {}}
    pipeline.llm = SimpleNamespace()
    pipeline.coding_llm = SimpleNamespace()
    pipeline.strict_contracts = False
    monkeypatch.setattr("autorl.pipeline.validate", lambda *args, **kwargs: None)
    monkeypatch.setattr("autorl.pipeline.stack_snapshot", lambda state: {})
    monkeypatch.setattr("autorl.pipeline.record_actuator_event", lambda *args, **kwargs: None)
    return pipeline


def test_rerun_rebuilds_raw_input_without_resigning_interface(state, pipeline, monkeypatch):
    before = current_interface_generation_tuple(state.run_dir)
    calls = []
    closed = []
    monkeypatch.setattr(state.env, "close", lambda: closed.append(True))

    def perceive(self, current):
        calls.append(current.env.observation_space.shape)
        assert current.env.reset()[0].shape == (2,)
        return current

    monkeypatch.setattr(MDPPerceptionModule, "run", perceive)
    assert pipeline._run_m2(state) is state
    assert calls == [(2,)]
    assert closed == [True]
    after = current_interface_generation_tuple(state.run_dir)
    assert after == before
    assert state.pipeline_memory["m2_interface_generation"]["input_observation_shape"] == [2]
    assert not state.pipeline_memory["m2_interface_generation"]["bootstrap_created"]
    # The candidate's policy selection is retained for subsequent M5 builds.
    assert build_env(state.run_dir, apply_reward=False).observation_space.shape == (1,)


@pytest.mark.parametrize("drift", ["space", "adapter_bytes"])
def test_real_raw_interface_drift_still_fails_before_perception(state, pipeline, monkeypatch, drift):
    before = current_interface_generation_tuple(state.run_dir)
    if drift == "space":
        (state.run_dir / "dimension.txt").write_text("3")
    else:
        with (state.run_dir / "env_adapter.py").open("a") as stream:
            stream.write("\n# uncommitted source edit\n")

    def forbidden(*args):
        pytest.fail("M2 must not perceive an uncommitted interface")

    monkeypatch.setattr(MDPPerceptionModule, "run", forbidden)
    with pytest.raises(RuntimeInterfaceMismatch):
        pipeline._run_m2(state)
    assert current_interface_generation_tuple(state.run_dir) == before


def test_phase_b_does_not_reapply_policy_selection(state, monkeypatch):
    module = MDPPerceptionModule(SimpleNamespace(), SimpleNamespace(), {})

    class RawProbeReached(Exception):
        pass

    def verify_raw(env):
        assert env.observation_space.shape == (2,)
        assert env.reset()[0].shape == (2,)
        raise RawProbeReached

    monkeypatch.setattr(module, "_verify_obs_semantics", verify_raw)
    with pytest.raises(RawProbeReached):
        module._phase_b_active_perception(state, state.run_dir, 13)


==> anc/FARL/tests/test_matched_frontier_initialization.py <==
"""Declared intervention conditions, and unchanged ordinary exploration."""
import copy
import json
from pathlib import Path
from types import SimpleNamespace

import pytest

from autorl import frontier_exploration as frontier
from autorl.data_types import DerivedAtom, RepresentationSet, TaskAtom
from autorl.modules.mdp_perception import MDPPerceptionModule
from autorl.representation_proposer import build_representation_sets
from autorl.scientific_hparam_matching import frontier_group_violations
from test_stage_frontier_handoff import _bare_hpo, _handoff_fixture, _stage_graph


def setup_routes(monkeypatch):
    sources, plans = {}, []
    for index in range(2):
        sid = f"source{index}"
        sources[sid] = {"stack": {"env_adapter_id": "env", "obs_schema_id": "obs"},
                        "genome_id": sid, "observed_completion_rate": .1,
                        "checkpoint_refs": [f"/frozen/{sid}.zip"]}
        plans.append({"source_id": sid, "mode": frontier.EXPLORATORY_MODE,
                      "source_stage_id": f"stage.{index}", "target_stage_id": f"stage.{index+1}",
                      "effective_obs_contract_digest": "obs-proof", "checkpoint_refs": sources[sid]["checkpoint_refs"],
                      "curriculum": {"initial_assistance_probability": .5, "withdrawal_fraction": .8,
                                     "learner_steps_per_candidate": 1_000_000},
                      "runtime_readiness_contract": {"test": "existing predicate"}})
    monkeypatch.setattr(frontier, "build_exploration_plans", lambda *a: copy.deepcopy(plans))
    return SimpleNamespace(pipeline_config={"frontier_exploration": {"enabled": True}},
                           pipeline_memory={"frontier_exploratory_sources": sources},
                           task_causal_graph=_stage_graph(), goal_spec=None, pipeline_iteration=17)


def schedule(axis="algo"):
    return {"declared": True, "changed_slots": [axis], "request_id": "current",
            "paired_seed_ids": [0, 1], "trial_slots": [
                {"trial_offset": i, "match_group": 0} for i in range(3)]}


def test_iter17_rotation_is_frozen_only_for_declared_matched_group(monkeypatch):
    state = setup_routes(monkeypatch)
    events = [{"trial_id": i, "after_stack": {"env_adapter_id": "env", "obs_schema_id": "obs"}}
              for i in range(3)]
    ordinary = [frontier.select_plan_for_assignment(state, event) for event in events]
    assert ordinary[1] is None
    assert ordinary[0]["source_id"] != ordinary[2]["source_id"]
    bound = schedule()
    frontier.bind_matched_frontier_initialization(state, bound, events[0]["after_stack"])
    binding = bound["frontier_initialization_bindings"]["0"]
    matched = [frontier.select_plan_for_assignment(state, {**event, "scientific_frontier_initialization": binding})
               for event in events]
    assert matched[0] == matched[1] == matched[2]
    assert matched[0]["curriculum"]["withdrawal_fraction"] == .8
    assert binding["checkpoint_refs_by_seed"]["0"] == matched[0]["checkpoint_refs"]
    # Editing one assignment cannot alter the frozen group or another worker.
    matched[0]["curriculum"]["withdrawal_fraction"] = .2
    assert matched[1]["curriculum"]["withdrawal_fraction"] == .8
    assert [frontier.select_plan_for_assignment(state, event) for event in events] == ordinary


def test_observation_intervention_uses_same_root_curriculum(monkeypatch):
    state, bound = setup_routes(monkeypatch), schedule("obs_schema")
    frontier.bind_matched_frontier_initialization(state, bound, {})
    assert bound["frontier_initialization_bindings"]["0"]["plan"] is None


def test_explicit_root_assignment_does_not_inherit_diagnostic_handoff(tmp_path):
    state, env, _ = _handoff_fixture(tmp_path)
    state.pipeline_config = {"frontier_exploration": {"enabled": True}}
    value, audit = _bare_hpo()._try_stage_frontier_reset_handoff(
        state=state, env=env, seed=7, trial_id=0, simulator_budget=1_000_000,
        trial_assignment={"frontier_exploration_plan": None})
    assert value is env and audit is None


def matched_rows(monkeypatch):
    state, bound = setup_routes(monkeypatch), schedule()
    frontier.bind_matched_frontier_initialization(state, bound, {"env_adapter_id": "env", "obs_schema_id": "obs"})
    binding = bound["frontier_initialization_bindings"]["0"]
    plan = binding["plan"]
    rows = []
    for trial in range(3):
        handoff = {**{key: plan[key] for key in ("source_stage_id", "target_stage_id", "curriculum", "runtime_readiness_contract")},
                   "initialization_mode": plan["mode"],
                   "prefix_chain": [{"checkpoint_ref": plan["checkpoint_refs"][0], "checkpoint_sha256": "hash",
                                     "seed": 0, "algo_name": "PPO", "effective_obs_contract_digest": "obs-proof"}]}
        rows.append({"genome_id": f"g{trial}", "breadth_assignment": {
            "scientific_match_group": 0, "scientific_frontier_initialization": copy.deepcopy(binding)},
            "seed_provenance": [{"seed": seed, "training_initialization": {"stage_frontier_reset_handoff": copy.deepcopy(handoff)}}
                                for seed in [0, 1]]})
    return rows


@pytest.mark.parametrize("defect", [None, "root", "checkpoint", "curriculum", "missing_receipt"])
def test_matching_uses_executed_seed_conditions_not_assignment_only(monkeypatch, defect):
    rows = matched_rows(monkeypatch)
    init = rows[1]["seed_provenance"][0]["training_initialization"]
    if defect == "root":
        init["stage_frontier_reset_handoff"] = None
    elif defect == "checkpoint":
        init["stage_frontier_reset_handoff"]["prefix_chain"][0]["checkpoint_ref"] = "/different.zip"
    elif defect == "curriculum":
        init["stage_frontier_reset_handoff"]["curriculum"]["withdrawal_fraction"] = .9
    elif defect == "missing_receipt":
        init.clear()
    assert bool(frontier_group_violations(rows, 0)) is (defect is not None)


def test_real_iter17_mixed_frontiers_cannot_support_single_axis_claim():
    root = Path(__file__).resolve().parents[1] / (
        "outputs/live_v9_5_adroit_relocate_p1_20260829_r6/adroit_relocate_p1/"
        "adroit_hand_relocate_p1_seed0_20260829_150823/breadth_portfolio/workers")
    paths = sorted(root.glob("iter17_trial*/worker_result.json"))
    if not paths:
        pytest.skip("Historical audit fixture unavailable")
    rows = []
    for path in paths:
        worker = json.loads(path.read_text())
        rows.append({"assignment": worker["assignment"], "seed_provenance": [
            item["evaluation_provenance"] for item in worker["metrics_list"]]})
    assert "unmatched_executed_frontier_initialization" in frontier_group_violations(rows, 0)


def test_execution_audit_cannot_mark_mixed_curriculum_as_executed(tmp_path, monkeypatch):
    from autorl.breadth_portfolio import _audit_v95_scientific_execution
    from autorl.runtime_interface_contract import current_interface_generation_tuple
    from test_v95_execution_closed_loop import _state, _status

    state = _state(tmp_path)
    interface = current_interface_generation_tuple(tmp_path)
    conditions = matched_rows(monkeypatch)
    statuses, slots = {}, []
    for offset, row in enumerate(conditions):
        role = "matched_control" if offset == 0 else "changed_axis_child"
        status = _status(row["genome_id"], role, 0, interface)
        status.update(requested_seeds=2, valid_seed_count=2,
                      requested_seed_ids=[0, 1], valid_seed_ids=[0, 1])
        status["breadth_assignment"].update(row["breadth_assignment"])
        status["seed_provenance"] = copy.deepcopy(row["seed_provenance"])
        for source in status["seed_provenance"]:
            source["interaction_accounting"] = {"actual_simulator_steps": 1_000_000}
        statuses[offset] = status
        slots.append({"trial_offset": offset, "genome_id": row["genome_id"],
                      "role": role, "match_group": 0})
    manifest = {"scientific_intervention_schedule": {
        "declared": True, "scheduled": True, "request_id": "request.1", "trial_slots": slots}}
    valid = _audit_v95_scientific_execution(state, manifest, statuses, {"steps": 1_000_000})
    assert valid["executed"]
    statuses[1]["seed_provenance"][0]["training_initialization"]["stage_frontier_reset_handoff"] = None
    mixed = _audit_v95_scientific_execution(state, manifest, statuses, {"steps": 1_000_000})
    assert not mixed["executed"]
    assert "unmatched_executed_frontier_initialization" in mixed["frontier_initialization_matching"]["0"]["violations"]
    assert mixed["completed_slot_count"] == 3  # Valid training is retained.


def test_semantic_vector_groups_add_no_fake_observation_coordinates():
    atoms = [TaskAtom(atom_id=f"obs.{i}", obs_indices=[i]) for i in range(84)]
    atoms += [TaskAtom(atom_id=f"obs.group.{i}", obs_indices=[0, 1, 2]) for i in range(6)]
    derived = DerivedAtom(atom_id="distance", formula="obs[0] - obs[1]")
    sets = build_representation_sets(atoms, [derived], [], obs_dim_raw=84, minimal_atom_ids=["distance"])
    assert sets[0].obs_dim_total == 84
    assert all(row.obs_dim_total == 85 for row in sets[1:])
    # New artifact declarations are corrected even from a stale group count.
    stale = RepresentationSet(repr_id="repr.raw_only.v1", obs_dim_total=90)
    spec = MDPPerceptionModule._representation_stack_spec(None, stale, {}, 84)
    assert spec["obs_dim_total"] == spec["representation_set"]["obs_dim_total"] == 84
    assert stale.obs_dim_total == 90  # Original source record is not rewritten.


==> anc/FARL/tests/test_optimizer_step_counter.py <==
"""Actual optimizer-call instrumentation; synthetic tensors, no RL training."""
import copy
from types import SimpleNamespace

import gymnasium as gym
import pytest
import torch

from autorl.learner_execution_contract import OptimizerStepCounter
from autorl.training_health import assess_training_health


def counter_receipt(counts):
    """Explicit measured-counter schema for synthetic diagnostic fixtures."""
    return {"schema_version": "optimizer_step_counter.v1", "unit": "optimizer_step_calls",
            "measurement": "torch_optimizer_step_post_hook", "coverage_complete": True,
            "status": "observed", "per_optimizer": counts, "required_optimizers": list(counts)}


def histories(counts):
    return [{"learner_step": (i+1)*32768, "simulator_step": (i+1)*32768,
             "metrics": {"value_loss": 1., "n_updates": i+1},
             "optimizer_step_counter": counter_receipt(row)} for i, row in enumerate(counts)]


def test_post_hook_counts_real_calls_without_changing_parameters_or_step_behavior():
    parameter = torch.nn.Parameter(torch.tensor([3.]))
    control = torch.nn.Parameter(parameter.detach().clone())
    optimizer = torch.optim.Adam([parameter], lr=.001)
    original_step_function = optimizer.step.__func__
    optimizer_control = torch.optim.Adam([control], lr=.001)
    model = SimpleNamespace(policy=SimpleNamespace(optimizer=optimizer))
    counter = OptimizerStepCounter(model)
    for _ in range(9):
        parameter.grad = torch.tensor([.25])
        control.grad = torch.tensor([.25])
        assert optimizer.step() is optimizer_control.step() is None
    assert optimizer.step.__func__ is original_step_function
    assert torch.equal(parameter, control)
    assert counter.snapshot()["per_optimizer"] == {"policy": 9}
    assert counter.snapshot()["coverage_complete"]
    counter.close()
    optimizer.step()
    assert counter.snapshot()["per_optimizer"] == {"policy": 9}
    assert not optimizer._optimizer_step_post_hooks


def test_real_ppo_optimizer_steps_establish_coverage_without_thousand_epochs():
    from stable_baselines3 import PPO
    env = gym.make("Pendulum-v1")
    model = PPO("MlpPolicy", env, n_steps=32, batch_size=8,
                policy_kwargs={"net_arch": [8]}, device="cpu")
    counter = OptimizerStepCounter(model)
    points = []
    try:
        # Eight observed update windows, each with eight real gradient steps.
        # No environment steps or PPO learn call is made in this unit test.
        for window in range(8):
            for _ in range(8):
                model.policy.optimizer.zero_grad()
                for parameter in model.policy.parameters():
                    parameter.grad = torch.full_like(parameter, .001)
                model.policy.optimizer.step()
            point = histories([{}])[0]
            point.update(learner_step=(window+1)*32768, simulator_step=(window+1)*32768,
                         optimizer_step_counter=counter.snapshot())
            point["metrics"]["n_updates"] = window + 1  # legacy backend unit fixture: epochs
            points.append(point)
        result = assess_training_health({"optimizer_metric_histories": [points]})
        row = result["per_seed"][0]
        assert result["status"] == "observed_healthy"
        assert row["backend_n_updates"] == 8 < 1000
        assert row["optimizer_updates"] == 64
        assert row["optimizer_update_coverage"]["update_windows_by_optimizer"] == {"policy": 8}
        assert model.num_timesteps == 0 and model._n_updates == 0
    finally:
        counter.close()
        env.close()


def test_sac_shaped_optimizer_counts_are_separate_and_shared_instances_deduplicated():
    parameter = torch.nn.Parameter(torch.tensor([1.]))
    actor = torch.optim.SGD([parameter], lr=.01)
    critic = torch.optim.SGD([parameter], lr=.02)
    entropy = torch.optim.SGD([parameter], lr=.03)
    model = SimpleNamespace(actor=SimpleNamespace(optimizer=actor), critic=SimpleNamespace(optimizer=critic),
                            policy=SimpleNamespace(optimizer=actor), ent_coef_optimizer=entropy)
    counter = OptimizerStepCounter(model)
    for optimizer, times in [(actor, 3), (critic, 6), (entropy, 9)]:
        for _ in range(times):
            parameter.grad = torch.tensor([.01])
            optimizer.step()
    assert counter.snapshot()["per_optimizer"] == {"actor": 3, "critic": 6, "entropy": 9}
    counter.close()


def test_legacy_unknown_backend_unit_cannot_prove_health_even_with_large_counter():
    points = histories([{"policy": (i+1)*1000} for i in range(8)])
    for point in points:
        point.pop("optimizer_step_counter")
        point["metrics"]["n_updates"] = 1000000
    result = assess_training_health({"optimizer_metric_histories": [points]})
    assert result["status"] == "unknown" and not result["requires_repair_before_promotion"]
    assert result["per_seed"][0]["optimizer_updates"] is None


@pytest.mark.parametrize("counts", [
    [{"policy": 10000}] * 8,  # repeated loss snapshots during one long rollout
    [{"actor": (i+1)*100, "critic": 0} for i in range(8)],
    [{"policy": (i+1)*100} for i in range(4)] + [{"policy": (i+1)*10} for i in range(4)],
])
def test_repeated_stalled_or_reset_update_counts_do_not_establish_health(counts):
    result = assess_training_health({"optimizer_metric_histories": [histories(counts)]})
    assert result["status"] == "unknown" and not result["requires_repair_before_promotion"]


def test_missing_post_hook_or_replaced_optimizer_is_explicitly_incomplete():
    model = SimpleNamespace(policy=SimpleNamespace(optimizer=SimpleNamespace(param_groups=[])))
    counter = OptimizerStepCounter(model)
    assert counter.snapshot()["status"] == "incomplete_coverage"
    assert counter.snapshot()["unsupported_optimizers"] == ["policy"]
    counter.close()
    parameter = torch.nn.Parameter(torch.ones(1))
    model.policy.optimizer = torch.optim.SGD([parameter], lr=.01)
    counter = OptimizerStepCounter(model)
    model.policy.optimizer = torch.optim.SGD([parameter], lr=.02)
    assert not counter.snapshot()["optimizer_instances_unchanged"]
    assert not counter.snapshot()["coverage_complete"]
    counter.close()


def test_late_incomplete_coverage_cannot_be_hidden_by_earlier_healthy_windows():
    points = histories([{"policy": (i+1)*100} for i in range(9)])
    points[-1]["optimizer_step_counter"]["coverage_complete"] = False
    result = assess_training_health({"optimizer_metric_histories": [points]})
    assert result["status"] == "unknown"
    assert not result["eligible_for_deep_training"]
    assert not result["requires_repair_before_promotion"]


def test_real_hpo_callback_exports_measured_counter_and_constructor_to_heartbeat(tmp_path, monkeypatch):
    """Exercise real worker/callback with synthetic updates; no environment steps."""
    import json
    from stable_baselines3 import PPO
    from stable_baselines3.common import base_class
    from stable_baselines3.common.logger import configure
    from autorl.modules.hpo import HPOModule
    from autorl.data_types import AlgorithmConfig

    allocated = []
    monkeypatch.setattr(base_class, "get_device", lambda *args: torch.device("cpu"))
    module = HPOModule(None, {})
    def fresh(_):
        env = gym.make("Pendulum-v1")
        monkeypatch.setattr(env, "step", lambda *a: pytest.fail("no simulator steps authorized in smoke test"))
        return env
    monkeypatch.setattr(module, "_make_fresh_env", fresh)
    def synthetic_learn(model, *, callback, **kwargs):
        allocated.append(model)
        model.set_logger(configure(folder=str(tmp_path), format_strings=[]))
        callback.init_callback(model)
        for window in range(8):
            for _ in range(8):
                model.policy.optimizer.zero_grad()
                for parameter in model.policy.parameters():
                    parameter.grad = torch.full_like(parameter, .001)
                model.policy.optimizer.step()
            # Synthetic time drives the real callback, not an RL rollout.
            model.num_timesteps = (window+1)*32768
            model.logger.record("train/value_loss", 1.)
            callback.last_heartbeat_at = 0.
            assert callback.on_step()
        callback.on_training_end()
        raise RuntimeError("synthetic_smoke_complete_before_evaluation")
    monkeypatch.setattr(PPO, "learn", synthetic_learn)
    score, metrics = module._train_and_evaluate(
        "unused_adapter", AlgorithmConfig(algorithm_name="PPO"),
        {"n_steps": 32, "batch_size": 8}, 1000000, 0, tmp_path, 0)
    assert len(allocated) == 1 and not metrics["objective_valid"]
    receipt = metrics["learner_execution_receipt"]
    assert receipt["status"] == "executed_with_receipt"
    assert receipt["optimizer_step_counter_final"]["per_optimizer"] == {"policy": 64}
    assert not allocated[0].policy.optimizer._optimizer_step_post_hooks
    heartbeat = json.loads((tmp_path / "heartbeat.v1.json").read_text())
    assert heartbeat["optimizer_step_counter"]["per_optimizer"] == {"policy": 64}
    assert heartbeat["learner_execution_receipt"]["algorithm"] == "PPO"
    assert heartbeat["prefix_controller_steps"] == 0
    assert heartbeat["learner_steps"] == 8*32768
    health = assess_training_health({"optimizer_metric_histories": [metrics["optimizer_metric_history"]]})
    assert health["status"] == "observed_healthy"


==> anc/FARL/tests/test_p1_adroit_stage_oracle.py <==
"""Scientific-boundary smoke tests for the Adroit Relocate P1 adapter."""

from __future__ import annotations

import importlib.util
from pathlib import Path
from types import SimpleNamespace

import numpy as np
import pytest

from autorl.data_types import PipelineState
from autorl.modules.objective_metric_resolver import ObjectiveMetricResolver
from autorl.modules.obs_selection import ObservationSelectionModule
from evaluation.experiments.exp_p1_benchmark_full_info import TASKS, _write_adapter


def _make_adapter(tmp_path: Path):
    pytest.importorskip("gymnasium_robotics")
    _write_adapter(tmp_path, "adroit-hand-relocate", TASKS["adroit-hand-relocate"])
    module_spec = importlib.util.spec_from_file_location(
        "p1_adroit_test_adapter", tmp_path / "env_adapter.py"
    )
    assert module_spec is not None and module_spec.loader is not None
    module = importlib.util.module_from_spec(module_spec)
    module_spec.loader.exec_module(module)
    try:
        return module.make_env(seed=0)
    except Exception as exc:
        if "AdroitHandRelocate-v2" in str(exc):
            pytest.skip(f"canonical Adroit Relocate v2 unavailable: {exc}")
        raise


def test_adroit_policy_observation_and_public_schema_exclude_oracle(tmp_path):
    env = _make_adapter(tmp_path)
    try:
        obs, _ = env.reset(seed=7)
        semantics = env.public_observation_semantics()
        assert obs.shape == (84,)
        assert env.action_space.shape == (30,)
        assert len(semantics) == 84
        assert not any("oracle" in key.lower() for key in semantics)
        assert semantics["obs_75"]["role"] == "agent_state"
        assert semantics["obs_78"]["role"] == "object_state"
        assert semantics["obs_81"]["role"] == "goal_state"
        assert env.provenance()["policy_obs_contains_oracle_stage"] is False

        state = PipelineState(
            task_description=TASKS["adroit-hand-relocate"]["task_description"],
            run_dir=tmp_path,
        )
        state.pipeline_memory["public_observation_semantics"] = semantics
        selector = object.__new__(ObservationSelectionModule)
        semantic_map = selector._build_obs_semantic_map(state, 84)
        assert semantic_map["dims"]["0"]["label"] == "hand_joint_position_0"
        assert semantic_map["dims"]["75"]["role"] == "agent_state"
        assert semantic_map["dims"]["78"]["role"] == "object_state"
        assert semantic_map["dims"]["81"]["role"] == "goal_state"
    finally:
        env.close()


def test_adroit_stage_oracle_is_ordered_sustained_and_info_only(tmp_path):
    env = _make_adapter(tmp_path)
    try:
        reach = {
            "palm_object_distance": 0.05,
            "palm_target_distance": 0.3,
            "object_target_distance": 0.3,
            "object_height": 0.035,
        }
        lift = {**reach, "object_height": 0.08}
        transport = {**lift, "object_target_distance": 0.10}

        for _ in range(5):
            stages = env._update_stage_oracle(reach, False)
        assert stages == {
            "oracle_stage_reach": 1.0,
            "oracle_stage_controlled_lift": 0.0,
            "oracle_stage_transport": 0.0,
            "oracle_stage_goal": 0.0,
        }
        for _ in range(5):
            stages = env._update_stage_oracle(lift, False)
        assert stages["oracle_stage_controlled_lift"] == 1.0
        for _ in range(5):
            stages = env._update_stage_oracle(transport, False)
        assert stages["oracle_stage_transport"] == 1.0
        for _ in range(5):
            stages = env._update_stage_oracle(transport, True)
        assert stages["oracle_stage_goal"] == 1.0

        obs, _ = env.reset(seed=11)
        next_obs, _, _, _, info = env.step(np.zeros(30, dtype=np.float32))
        assert obs.shape == next_obs.shape == (84,)
        assert "oracle_stage_reach" in info
    finally:
        env.close()


def test_adroit_target_and_final_events_do_not_require_controlled_lift(tmp_path):
    env = _make_adapter(tmp_path)
    try:
        # The saved r6 oracle accepts this legal alternate mechanism: target
        # entry without palm-controlled lift. Keep the same 0.15/0.10 geometry
        # and five-step persistence, rather than restoring a strict prefix.
        coarse_target = {
            "palm_object_distance": 0.30,
            "palm_target_distance": 0.30,
            "object_target_distance": 0.14,
            "object_height": 0.08,
        }
        for _ in range(4):
            stages = env._update_stage_oracle(coarse_target, False)
        assert stages["oracle_stage_transport"] == 0.0
        stages = env._update_stage_oracle(coarse_target, False)
        assert stages == {
            "oracle_stage_reach": 0.0,
            "oracle_stage_controlled_lift": 0.0,
            "oracle_stage_transport": 1.0,
            "oracle_stage_goal": 0.0,
        }
        official_success_state = {**coarse_target, "object_target_distance": 0.09}
        for _ in range(4):
            stages = env._update_stage_oracle(official_success_state, True)
        assert stages["oracle_stage_goal"] == 0.0
        stages = env._update_stage_oracle(official_success_state, True)
        assert stages["oracle_stage_goal"] == 1.0
        assert stages["oracle_stage_controlled_lift"] == 0.0
        # Completion remains latched for the episode, and a real reset clears
        # it. The original 200-step environment horizon is unchanged.
        stages = env._update_stage_oracle(coarse_target, False)
        assert stages["oracle_stage_goal"] == 1.0
        env.reset(seed=100)
        assert not any(env._stage_latches.values())
        assert env._max_episode_steps == 200
        for _ in range(5):
            stages = env._update_stage_oracle(official_success_state, True)
        assert stages["oracle_stage_goal"] == 1.0
        assert stages["oracle_stage_controlled_lift"] == 0.0
        scaffold = TASKS["adroit-hand-relocate"]["stage_omr_scaffold"]["stages"]
        assert scaffold[1]["requires_ordered_prefix"] is True
        assert scaffold[2]["requires_ordered_prefix"] is False
        assert scaffold[3]["requires_ordered_prefix"] is False
    finally:
        env.close()


def test_adroit_final_omr_is_independent_official_success_sustained5(
    tmp_path, monkeypatch
):
    contract = TASKS["adroit-hand-relocate"]["final_metric_contract"]
    assert contract["info_field"] == "success"
    assert contract["aggregation"] == "consecutive"
    assert contract["consecutive_steps"] == 5
    assert contract["training_role"] == "heldout_only_never_reward"

    resolver = object.__new__(ObjectiveMetricResolver)
    manifest = SimpleNamespace(
        env_id="AdroitHandRelocate-v2",
        env_provenance=SimpleNamespace(
            source_category="p1_benchmark_full_info",
            library_id="gymnasium-robotics:AdroitHandRelocate-v2",
        ),
    )
    assert resolver._is_p1_adroit_relocate_benchmark(
        SimpleNamespace(manifest=manifest)
    )
    code = resolver._render_metric_template(
        SimpleNamespace(run_dir=tmp_path),
        {
            "metric_type": "info_field",
            "metric_name": contract["metric_name"],
            "info_field": contract["info_field"],
            "aggregation": contract["aggregation"],
            "consecutive_steps": contract["consecutive_steps"],
        },
    )

    class FakeEnv:
        sequences = [
            [1, 1, 1, 1, 0],
            [0, 1, 1, 1, 1, 1, 0],
        ]

        def __init__(self):
            self.episode = -1

        def reset(self, seed=None):
            self.episode += 1
            self.step_index = 0
            return np.zeros(1), {}

        def step(self, action):
            values = self.sequences[self.episode]
            value = values[self.step_index]
            self.step_index += 1
            done = self.step_index == len(values)
            return np.zeros(1), 0.0, False, done, {"success": value}

        def close(self):
            pass

    class FakeModel:
        def predict(self, obs, deterministic=True):
            return np.zeros(1), None

    import autorl.env_builder

    created = []
    def build_evaluation_env(*args, **kwargs):
        assert kwargs == {"apply_reward": False}
        env = FakeEnv()
        created.append(env)
        return env
    monkeypatch.setattr(autorl.env_builder, "build_env", build_evaluation_env)
    namespace = {}
    exec(compile(code, "<sustained5_omr>", "exec"), namespace)
    result = namespace["evaluate_objective"](
        FakeModel(), n_episodes=2, seed=100
    )
    assert result["returns"] == [0.0, 1.0]
    assert result["objective_mean"] == pytest.approx(0.5)
    assert len(created) == 1 and created[0].episode == 1


==> anc/FARL/tests/test_p2_breadth_resume.py <==
from __future__ import annotations

import json
import sys
from pathlib import Path

import pytest

ROOT = Path(__file__).resolve().parents[1]
if str(ROOT) not in sys.path:
    sys.path.insert(0, str(ROOT))

from evaluation.experiments.p2_breadth_resume import (
    P2ResumeError,
    _consolidate_result,
    _gpu_tokens,
    load_resume_inventory,
    materialize_current_wave_manifest,
    recovered_diagnostics,
    run_resume,
)


def _write_json(path: Path, payload) -> None:
    path.parent.mkdir(parents=True, exist_ok=True)
    path.write_text(json.dumps(payload), encoding="utf-8")


def _seed_artifact(worker: Path, trial: int, seed: int, score: float) -> None:
    model = worker / "models" / f"iter2_trial{trial}_seed{seed}.zip"
    model.parent.mkdir(parents=True, exist_ok=True)
    model.write_bytes(b"model")
    _write_json(
        worker / "provenance" / f"trial_2_{trial}_{seed}.json",
        {
            "schema_version": "trial_provenance.v1",
            "controller_iter": 2,
            "hpo_trial": trial,
            "seed": seed,
            "hyperparams": {"learning_rate": 3e-4},
            "artifact_paths": {
                "model": f"models/iter2_trial{trial}_seed{seed}.zip"
            },
            "scores": {
                "external_score": score,
                "objective_eval_source": "omr_external",
                "objective_valid": True,
                "training_reward_mean": 1.0,
            },
            "training_budget": {
                "requested_steps": 300_000,
                "actual_steps": 300_000,
            },
        },
    )


def _fixture_run(tmp_path: Path) -> Path:
    run = tmp_path / "run"
    portfolio = run / "breadth_portfolio"
    schedule = ["genome.alpha", "genome.beta", "genome.gamma"]
    _write_json(
        run / "manifest.json",
        {
            "env_id": "test_p2_env",
            "env_description": "isolated P2 resume fixture",
            "env_source": "raw_sim_introspected",
            "agent_type": "single",
            "action_types": {"agent_0": "continuous"},
            "action_dims": {"agent_0": 1},
            "observation_dims": {"agent_0": 3},
            "adapter_module_path": "env_adapter.py",
            "env_provenance": {"is_raw_sim_env": True},
        },
    )
    _write_json(run / "goal_spec.json", {})
    _write_json(run / "mdp_report.json", {"fingerprint": {"obs_dim": 3}})
    _write_json(
        run / "active_stack.json",
        {"stack": {"algo_id": "algo.sac.v1", "omr_id": "omr.test.v1"}},
    )
    _write_json(
        run / "stacks/algo/algo.sac.v1.json",
        {
            "spec": {
                "algorithm_name": "SAC",
                "algorithm_family": "off-policy actor-critic",
                "default_hyperparams": {"learning_rate": 3e-4},
                "recommended_total_timesteps": 300_000,
            }
        },
    )
    _write_json(
        portfolio / "portfolio_manifest_iter2.json",
        {
            "iteration": 2,
            "enabled": True,
            "trial_schedule": schedule,
            "genomes": [
                {"genome_id": genome, "stack": {"algo_id": "algo.sac.v1"}}
                for genome in schedule
            ],
        },
    )
    _write_json(
        portfolio / "process_runner_manifest.json",
        {
            "iteration": 2,
            "n_trials_requested": 3,
            "seeds_per_trial": 2,
            "total_timesteps": 300_000,
        },
    )

    complete = portfolio / "workers" / "iter2_trial0_genome.alpha"
    for seed, score in enumerate((10.0, 12.0)):
        _seed_artifact(complete, 0, seed, score)
    _write_json(
        complete / "worker_result.json",
        {
            "status": "completed",
            "trial_id": 0,
            "genome_id": "genome.alpha",
            "seed_ids": [0, 1],
            "scores": [10.0, 12.0],
            "metrics_list": [
                {"objective_valid": True}, {"objective_valid": True}
            ],
        },
    )

    interrupted = portfolio / "workers" / "iter2_trial1_genome.beta"
    _seed_artifact(interrupted, 1, 0, 4.0)
    _write_json(
        interrupted / "heartbeat.v1.json",
        {"trial": 1, "seed": 1, "num_timesteps": 123},
    )
    return run


def test_inventory_reuses_complete_trials_and_seed_boundaries(tmp_path):
    run = _fixture_run(tmp_path)
    heartbeat_mtime = (
        run
        / "breadth_portfolio/workers/iter2_trial1_genome.beta/heartbeat.v1.json"
    ).stat().st_mtime
    inventory = load_resume_inventory(run, now=heartbeat_mtime + 10)

    assert inventory.completed_trial_ids == [0]
    assert inventory.incomplete_trial_ids == [1]
    assert inventory.pending_trial_ids == [2]
    assert inventory.missing_seed_ids(1) == [1]
    assert inventory.recently_active_trial_ids == [1]
    assert inventory.to_report()["reusable_complete_seeds_in_incomplete_trials"] == 1
    assert not inventory.to_report()["safe_to_launch"]


def test_full_seed_journal_recovery_keeps_stage_evidence_and_checks_stack(tmp_path):
    from autorl.seed_evidence import commit_seed_result
    from evaluation.experiments.p2_breadth_resume import _recovered_seed_metric
    run = _fixture_run(tmp_path)
    inventory = load_resume_inventory(run)
    row = inventory.trials[1]
    artifact = row.complete_seeds[0]
    metrics = {"seed": 0, "objective_valid": True, "actual_steps": 300_000,
               "stage_activation_evidence": {"by_stage": {"s": {"completion_rate": .2}}},
               "interface_generation_tuple": {"generation_id": 1}}
    commit_seed_result(row.worker_dir, iteration=2, trial=1, seed=0, score=4., metrics=metrics)
    recovered = _recovered_seed_metric(artifact)
    assert recovered["stage_activation_evidence"] == metrics["stage_activation_evidence"]
    assert recovered["interface_generation_tuple"] == metrics["interface_generation_tuple"]
    artifact.provenance["stack"] = {"reward_id": "different"}
    with pytest.raises(P2ResumeError, match="stack disagreement"):
        _recovered_seed_metric(artifact)


def test_dry_run_is_read_only_and_launch_refuses_fresh_heartbeat(tmp_path):
    run = _fixture_run(tmp_path)
    before = sorted(path.relative_to(run) for path in run.rglob("*"))

    report = run_resume(
        run,
        pipeline_config_path="config/pipeline_a3.yaml",
        worker_count=10,
        dry_run=True,
    )
    after = sorted(path.relative_to(run) for path in run.rglob("*"))

    assert before == after
    assert report["completed_trials"] == 1
    with pytest.raises(P2ResumeError, match="heartbeats are fresh"):
        run_resume(
            run,
            pipeline_config_path="config/pipeline_a3.yaml",
            worker_count=10,
            dry_run=False,
        )


def test_consolidation_keeps_finished_seed_and_adds_only_missing_seed(tmp_path):
    run = _fixture_run(tmp_path)
    inventory = load_resume_inventory(run, now=10**12)
    row = inventory.trials[1]
    resumed = {
        "status": "completed",
        "trial_id": 1,
        "genome_id": "genome.beta",
        "seed_ids": [1],
        "scores": [8.0],
        "metrics_list": [{"seed": 1, "objective_valid": True}],
        "active_stack": {"algo_id": "algo.sac.v1"},
        "assignment": {"genome_id": "genome.beta"},
    }

    result = _consolidate_result(row, resumed, all_seed_ids=[0, 1])

    assert result["scores"] == [4.0, 8.0]
    assert result["seed_ids"] == [0, 1]
    assert result["metrics_list"][0]["resume_reused_complete_seed"]
    assert result["resume_recovered_seed_ids"] == [0]


def test_schedule_worker_genome_mismatch_is_reported(tmp_path):
    run = _fixture_run(tmp_path)
    worker = (
        run / "breadth_portfolio/workers/iter2_trial1_genome.beta"
    )
    worker.rename(worker.with_name("iter2_trial1_genome.wrong"))

    inventory = load_resume_inventory(run, now=10**12)

    assert inventory.problems
    assert "mismatch" in inventory.problems[0]


def test_opt_in_load_branch_can_checkpoint_without_launching_trials(tmp_path):
    run = _fixture_run(tmp_path)
    heartbeat = (
        run
        / "breadth_portfolio/workers/iter2_trial1_genome.beta/heartbeat.v1.json"
    )
    heartbeat.unlink()

    report = run_resume(
        run,
        pipeline_config_path=ROOT / "config/pipeline_a3.yaml",
        worker_count=10,
        workers_per_gpu=2,
        dry_run=False,
        max_new_trials=0,
    )

    checkpoint = (
        run / "breadth_portfolio/p2_resume_runner_checkpoint.v1.json"
    )
    assert checkpoint.exists()
    assert report["completed_trials"] == 1
    assert report["incomplete_trials"] == 1
    assert report["pending_trials"] == 1


def test_gpu_tokens_support_three_workers_per_gpu(monkeypatch):
    monkeypatch.setenv("CUDA_VISIBLE_DEVICES", "2,4")

    assert _gpu_tokens(6, 3) == ["2", "2", "2", "4", "4", "4"]


def test_explicit_wave_reconciliation_scopes_debt_to_runner_dispatch(tmp_path):
    run = _fixture_run(tmp_path)
    portfolio = run / "breadth_portfolio"
    source = json.loads(
        (portfolio / "portfolio_manifest_iter2.json").read_text(encoding="utf-8")
    )
    source["trial_schedule"].extend(["genome.alpha"] * 5)
    _write_json(portfolio / "portfolio_manifest_iter2.json", source)
    _write_json(
        portfolio / "process_runner_manifest.json",
        {
            "iteration": 14,
            "n_trials_requested": 3,
            "seeds_per_trial": 2,
            "total_timesteps": 300_000,
            "max_workers": 2,
        },
    )

    receipt = materialize_current_wave_manifest(run)
    reconciled = json.loads(
        (portfolio / "portfolio_manifest_iter14.json").read_text(
            encoding="utf-8"
        )
    )

    assert receipt["eligible_trial_count"] == 8
    assert receipt["dispatched_trial_count"] == 3
    assert reconciled["trial_schedule"] == [
        "genome.alpha", "genome.beta", "genome.gamma"
    ]
    assert reconciled["stage_wave_control"]["dispatch_trial_limit"] == 3


def test_wave_reconciliation_uses_frozen_stage_schedule_when_projection_is_stale(
    tmp_path,
):
    run = _fixture_run(tmp_path)
    portfolio = run / "breadth_portfolio"
    source_path = portfolio / "portfolio_manifest_iter2.json"
    source = json.loads(source_path.read_text(encoding="utf-8"))
    source["stage_wave_control"] = {
        "active": True,
        "eligible_trial_count": 6,
        "trial_schedule": [
            "genome.alpha",
            "genome.beta",
            "genome.gamma",
            "genome.alpha",
            "genome.beta",
            "genome.gamma",
        ],
    }
    _write_json(source_path, source)
    _write_json(
        portfolio / "process_runner_manifest.json",
        {
            "iteration": 7,
            "n_trials_requested": 5,
            "seeds_per_trial": 2,
            "total_timesteps": 300_000,
            "max_workers": 2,
        },
    )

    receipt = materialize_current_wave_manifest(run)
    reconciled = json.loads(
        (portfolio / "portfolio_manifest_iter7.json").read_text(
            encoding="utf-8"
        )
    )

    assert receipt["schedule_authority"] == "stage_wave_control.trial_schedule"
    assert receipt["eligible_trial_count"] == 6
    assert reconciled["trial_schedule"] == [
        "genome.alpha",
        "genome.beta",
        "genome.gamma",
        "genome.alpha",
        "genome.beta",
    ]


def test_recovered_diagnostics_does_not_append_duplicate_record():
    from types import SimpleNamespace

    class Delegate:
        def evaluate(self, state, stats):
            raise AssertionError("persisted diagnosis should be reused")

    record = {
        "pipeline_iteration": 2,
        "trial_id": 7,
        "genome_id": "genome.alpha",
        "status": "CONTINUE",
        "search_evidence_state": "PLATEAU",
        "evidence": {"search_state": "PLATEAU", "route": "M5_EXTEND"},
    }
    state = SimpleNamespace(diagnostic_memory=[record], latest_diagnosis=None)
    proxy = recovered_diagnostics(Delegate(), state, iteration=2)

    report = proxy.evaluate(
        state,
        {"trial_id": 7, "genome_id": "genome.alpha"},
    )

    assert report.status == "CONTINUE"
    assert report.search_evidence_state == "PLATEAU"
    assert state.diagnostic_memory == [record]


def test_controller_resume_finishes_m5_then_enters_original_loop(tmp_path):
    from autorl.data_types import (
        DiagnosticReport,
        HPOResult,
        PipelineState,
        RewardConfig,
    )
    from autorl.pipeline import AutoRLPipeline

    events = []

    class StubPipeline:
        config = {
            "pipeline_controller": {
                "max_feedback_iterations": 5,
                "min_acceptable_iqm": 1.0,
            },
            "joint_search_controller": {"enabled": True},
        }
        _controller_loop = AutoRLPipeline._controller_loop

        def _wall_clock_exhausted(self, state):
            return False

        def _run_m3(self, state):
            raise AssertionError("resume must not repeat M3")

        def _run_m4(self, state):
            raise AssertionError("resume must not repeat M4")

        def _run_m5(self, state):
            events.append("M5")
            state.hpo_result = HPOResult(best_iqm=2.0)
            state.latest_diagnosis = DiagnosticReport(
                status="COMPLETE",
                supporting_evidence=["held_out_score=2.0"],
            )
            return state

        def _snapshot_trial_to_memory(self, state, iteration):
            events.append(("snapshot", iteration))

        def _run_goal_omr_verifier(self, state):
            events.append("diagnostic_loop")
            return {}

        def _run_global_falsifier(self, state):
            return {}

        def _run_v5_shadow_diagnosis(self, state, iteration):
            return None

        def _transition_next_hypothesis_request(self, *args, **kwargs):
            return None

        def _save_controller_history(self, state):
            events.append("saved")

    state = PipelineState(task_description="test", run_dir=tmp_path)
    state.pipeline_iteration = 2
    state.reward_config = RewardConfig()

    result = StubPipeline()._controller_loop(
        state,
        resume_interrupted_m5=True,
    )

    assert result.pipeline_iteration == 2
    assert events[:3] == ["M5", ("snapshot", 2), "diagnostic_loop"]
    assert events[-1] == "saved"


def test_controller_completed_boundary_skips_anchor_m5(tmp_path):
    from autorl.data_types import DiagnosticReport, HPOResult, PipelineState
    from autorl.pipeline import AutoRLPipeline

    events = []

    class StubPipeline:
        config = {
            "pipeline_controller": {
                "max_feedback_iterations": 7,
                "min_acceptable_iqm": 1.0,
            },
            "joint_search_controller": {"enabled": True},
        }
        _controller_loop = AutoRLPipeline._controller_loop

        def _wall_clock_exhausted(self, state):
            return False

        def _run_m3(self, state):
            raise AssertionError("completed-boundary resume must not repeat M3")

        def _run_m4(self, state):
            raise AssertionError("completed-boundary resume must not repeat M4")

        def _run_m5(self, state):
            raise AssertionError("completed-boundary resume must not repeat anchor M5")

        def _run_goal_omr_verifier(self, state):
            events.append("diagnostic_loop")
            return {}

        def _run_global_falsifier(self, state):
            return {}

        def _run_v5_shadow_diagnosis(self, state, iteration):
            return None

        def _transition_next_hypothesis_request(self, *args, **kwargs):
            return None

        def _save_controller_history(self, state):
            events.append("saved")

    state = PipelineState(task_description="test", run_dir=tmp_path)
    state.pipeline_iteration = 6
    state.hpo_result = HPOResult(best_iqm=2.0)
    state.latest_diagnosis = DiagnosticReport(
        status="COMPLETE",
        supporting_evidence=["persisted_anchor_evidence"],
    )

    result = StubPipeline()._controller_loop(
        state,
        resume_completed_iteration=True,
    )

    assert result.pipeline_iteration == 6
    assert events == ["diagnostic_loop", "saved"]


==> anc/FARL/tests/test_p2_champion_deep_train.py <==
from __future__ import annotations

import json
from pathlib import Path

from evaluation.experiments.p2_champion_deep_train import (
    _copy_frozen_worker,
    _job_result_is_complete,
    _materialize_interface_fence,
    _sha256,
    _stats,
)


def _write(path: Path, value) -> None:
    path.parent.mkdir(parents=True, exist_ok=True)
    if isinstance(value, (dict, list)):
        path.write_text(json.dumps(value), encoding="utf-8")
    else:
        path.write_text(str(value), encoding="utf-8")


def test_frozen_copy_excludes_all_training_state(tmp_path):
    source = tmp_path / "source"
    target = tmp_path / "target"
    _write(source / "env_adapter.py", "ADAPTER = True\n")
    _write(source / "models" / "old.zip", "checkpoint")
    _write(source / "replay_buffers" / "old.pkl", "replay")
    _write(source / "worker_result.json", {"status": "completed"})
    _write(source / "stacks" / "reward" / "r.json", {"id": "r"})

    _copy_frozen_worker(source, target)

    assert (target / "env_adapter.py").is_file()
    assert (target / "stacks" / "reward" / "r.json").is_file()
    assert not (target / "models").exists()
    assert not (target / "replay_buffers").exists()
    assert not (target / "worker_result.json").exists()


def test_legacy_worker_gets_complete_local_interface_fence(tmp_path):
    source_run = tmp_path / "source_run"
    worker = tmp_path / "worker"
    _write(worker / "env_adapter.py", "ADAPTER = True\n")
    adapter_sha = _sha256(worker / "env_adapter.py")
    _write(source_run / "runtime_interface_contract.v1.json", {
        "schema_version": "autorl.runtime_interface_contract.v1",
        "canonical_interface_hash": "sha256:canonical",
        "adapter_sha256": adapter_sha,
    })

    interface_tuple = _materialize_interface_fence(
        source_run=source_run,
        worker=worker,
    )

    assert interface_tuple["generation_id"] == 0
    assert interface_tuple["canonical_interface_hash"] == "sha256:canonical"
    assert interface_tuple["adapter_sha256"] == adapter_sha
    assert interface_tuple["runtime_receipt_sha256"] == _sha256(
        worker / "runtime_interface_contract.v1.json"
    )
    generation = json.loads(
        (worker / "search_generation.v1.json").read_text(encoding="utf-8")
    )
    assert generation["canonical_interface_hash"] == "sha256:canonical"


def test_completed_job_requires_cold_start_full_budget_receipts(tmp_path):
    path = tmp_path / "JOB_RESULT.json"
    result = {
        "status": "completed",
        "budget_steps": 5_000_000,
        "cold_start_claim": True,
        "source_checkpoint_consumed": False,
        "seed_results": [{
            "seed": 42,
            "objective_valid": True,
            "requested_steps": 5_000_000,
            "actual_steps": 5_000_000,
            "final_commit_eligible": True,
        }],
    }
    _write(path, result)

    assert _job_result_is_complete(path, budget=5_000_000, seed=42)
    result["seed_results"][0]["actual_steps"] = 4_999_999
    _write(path, result)
    assert not _job_result_is_complete(path, budget=5_000_000, seed=42)


def test_budget_stats_report_framework_lcb_iqm_and_execution_gate():
    scores = [10.0, 20.0, 30.0, 40.0, 100.0]
    results = []
    for seed, score in enumerate(scores, start=42):
        results.append({
            "budget_steps": 5_000_000,
            "seed_results": [{
                "seed": seed,
                "final_omr": score,
                "objective_valid": True,
                "final_commit_eligible": True,
                "requested_steps": 5_000_000,
                "actual_steps": 5_000_000,
                "watchdog_stopped": False,
            }],
        })

    stats = _stats(results, budget=5_000_000)

    assert stats["n_valid"] == 5
    assert stats["iqm_final_omr"] == 30.0
    assert stats["framework_lcb"]["n"] == 5
    assert stats["framework_lcb"]["sigma_reliable"] is True
    assert stats["all_full_budget_executed"] is True
    assert stats["all_cold_start_commit_eligible"] is True
    assert stats["any_watchdog_truncation"] is False


==> anc/FARL/tests/test_p3_doorkey_stage_oracle.py <==
from __future__ import annotations

from evaluation.experiments.exp_p3_games_full_info import (
    STAGE_OMR_ORACLE_SCAFFOLDS,
    _adapter_code,
)
from autorl.m1_env_contract import (
    classify_environment_modality,
    declared_obs_metric_types,
)
from autorl.env_normalization import normalize_env


TASK = "minigrid-doorkey"
ENV_ID = "MiniGrid-DoorKey-5x5-v0"
ORACLE_KEYS = {
    "public_stage_has_key",
    "public_stage_door_open",
    "public_terminal_success",
}


def _make_generated_env(stage_omr_oracle: bool):
    namespace = {}
    source = _adapter_code(
        TASK,
        ENV_ID,
        stage_omr_oracle=stage_omr_oracle,
    )
    exec(compile(source, "<p3-doorkey-adapter>", "exec"), namespace)
    return namespace["make_env"]()


def test_p3_doorkey_oracle_keys_match_shared_scaffold() -> None:
    scaffold = STAGE_OMR_ORACLE_SCAFFOLDS[TASK]
    declared = {
        str(stage["oracle_info_key"])
        for stage in scaffold["stages"]
    }
    assert declared == ORACLE_KEYS

    env = _make_generated_env(stage_omr_oracle=True)
    try:
        _obs, reset_info = env.reset(seed=0)
        _obs, _reward, _terminated, _truncated, step_info = env.step(0)
    finally:
        env.close()

    assert ORACLE_KEYS <= set(reset_info)
    assert ORACLE_KEYS <= set(step_info)
    assert all(isinstance(reset_info[key], bool) for key in ORACLE_KEYS)
    assert all(isinstance(step_info[key], bool) for key in ORACLE_KEYS)


def test_p3_doorkey_oracles_are_absent_without_explicit_flag() -> None:
    env = _make_generated_env(stage_omr_oracle=False)
    try:
        _obs, reset_info = env.reset(seed=0)
        _obs, _reward, _terminated, _truncated, step_info = env.step(0)
    finally:
        env.close()

    assert ORACLE_KEYS.isdisjoint(reset_info)
    assert ORACLE_KEYS.isdisjoint(step_info)


def test_p3_doorkey_policy_observation_contract_matches_wrapper_output() -> None:
    # Exercise the real pipeline boundary: M1 sees the generated adapter only
    # after it has been enclosed by AutoRL's canonical NormalizedEnv.
    env = normalize_env(
        _make_generated_env(stage_omr_oracle=True),
        flatten_obs=True,
    )
    try:
        contract = classify_environment_modality(env=env)
        metric_types = declared_obs_metric_types(env)
    finally:
        env.close()

    assert contract["policy_dim"] == 83
    assert contract["policy_observation_contract_source"] == "wrapper_declared"
    assert contract["structure"]["shape"] == [5, 5, 3]
    assert contract["structure"]["flat_width"] == 75
    assert contract["structure"]["extra_flat_indices"] == list(range(75, 83))
    assert not contract["policy_observation_contract_errors"]
    assert len(metric_types) == 83
    assert metric_types["0"]["metric_space"] == "categorical"
    assert metric_types["75"]["metric_space"] == "continuous_coordinate"
    assert metric_types["77"]["metric_space"] == "categorical"


def test_m1_never_reuses_an_incompatible_unwrapped_layout() -> None:
    env = _make_generated_env(stage_omr_oracle=False)
    try:
        delattr(env, "_autorl_policy_observation_contract")
        contract = classify_environment_modality(env=env)
    finally:
        env.close()

    assert contract["policy_dim"] == 83
    assert contract.get("structure", {}).get("flat_width") != 147
    assert any(
        "native_layout_width_147_exceeds_policy_dim_83" in reason
        for reason in contract["policy_observation_contract_errors"]
    )


==> anc/FARL/tests/test_p3_privileged_reward_admission.py <==
from __future__ import annotations

import json
import runpy

import pytest

from autorl.data_types import (
    ActionType,
    AgentType,
    EnvironmentManifest,
    EnvProvenance,
    EnvSourceType,
    GoalSpec,
    ObservabilityType,
    PipelineState,
)
from autorl.modules.reward_designer import RewardDesignerModule
from autorl.context_memory import regime_from_state
from autorl.v2_provenance import build_stack_tuple


class _NoProposalLLM:
    def call_json(self, **kwargs):
        return {}


class _V9PublicProposalLLM:
    def call_json(self, **kwargs):
        return {
            "public_transition_programs": [
                {
                    "name": "public_delta",
                    "source_code": (
                        "def compute_reward(state, action, next_state):\n"
                        "    delta = float(next_state.observation[0] - "
                        "state.observation[0])\n"
                        "    return delta if action == 1 else 0.0\n"
                    ),
                    "rationale": "test a complete public action-conditioned delta",
                }
            ]
        }


class _RepairingV9PublicProposalLLM:
    def call_json(self, **kwargs):
        if kwargs.get("purpose") == "m4.public_transition_reward.v9.repair":
            repair_request = json.loads(kwargs["user_prompt"])
            return {
                "source_code": repair_request["original_source_code"].replace(
                    'getattr(state, "memory", {})', "state.memory"
                ),
                "rationale": "use the guaranteed public memory field directly",
            }
        return {
            "public_transition_programs": [
                {
                    "name": "ordered_prefix_a",
                    "source_code": (
                        "def compute_reward(state, action, next_state):\n"
                        '    mem = getattr(state, "memory", {})\n'
                        "    return 1.0 if action == 3 and not mem.get('key', False) else 0.0\n"
                    ),
                },
                {
                    "name": "ordered_prefix_b",
                    "source_code": (
                        "def compute_reward(state, action, next_state):\n"
                        '    mem = getattr(state, "memory", {})\n'
                        "    return 2.0 if action == 5 and mem.get('key', False) else 0.0\n"
                    ),
                },
            ]
        }


class _V9GeneralProposalLLM:
    def call_json(self, **kwargs):
        assert kwargs.get("purpose") == "m4.general_transition_reward.v9"
        prompt = kwargs.get("user_prompt", "")
        assert "state.native_reward" in prompt
        assert "state.info" in prompt
        return {
            "novelty_assessment": {"saturated": True},
            "general_transition_programs": [
                {
                    "name": "expert_native_temporal_mix",
                    "reward_family": "expert_native_temporal_mix",
                    "source_code": (
                        "def compute_reward(state, action, next_state):\n"
                        "    expert = float(next_state.info.get('expert_progress', 0.0))\n"
                        "    native = float(next_state.native_reward)\n"
                        "    delta = float(next_state.observation[0] - state.observation[0])\n"
                        "    return expert + native + delta\n"
                    ),
                    "rationale": "freely combine every exposed P3 signal",
                }
            ],
        }


def _state(tmp_path, *, raw_sim: bool) -> PipelineState:
    source = (
        EnvSourceType.RAW_SIM_INTROSPECTED
        if raw_sim else EnvSourceType.CLASSIC_LIBRARY
    )
    state = PipelineState(run_dir=tmp_path)
    state.pipeline_memory = {}
    state.manifest = EnvironmentManifest(
        env_id="GenericKnownEnv-v0",
        env_description="generic discrete environment",
        env_source=source,
        agent_type=AgentType.SINGLE,
        observation_dims={"agent_0": 4},
        action_dims={"agent_0": 2},
        action_types={"agent_0": ActionType.DISCRETE},
        observability=ObservabilityType.FULL,
        needs_mdp_design=False,
        env_provenance=EnvProvenance(
            source_category=source.value,
            adapter_generation="test_wrapper",
            is_library_env=not raw_sim,
            is_raw_sim_env=raw_sim,
        ),
    )
    state.goal_spec = GoalSpec(
        primary_goal="complete the task",
        task_causal_graph={
            "schema_version": "m2_task_causal_graph.v2",
            "atoms": [],
            "reward_terms": [],
            "stages": [],
        },
    )
    state.objective_metric_spec = {
        "metric_type": "info_field",
        "source_key": "success",
    }
    return state


def _materialize_exposed_interface(state, *, expose_expert=True):
    """M2 descriptive metadata cannot stand in for a real P1/P3 interface."""
    from autorl.runtime_interface_contract import ensure_initial_canonical_interface
    source = '''import gymnasium as gym
import numpy as np
class Env(gym.Env):
    observation_space = gym.spaces.Box(-100., 100., (4,), dtype=np.float32)
    action_space = gym.spaces.Discrete(2)
    def reset(self, *, seed=None, options=None):
        super().reset(seed=seed)
        self.count = 0
        return np.zeros(4, dtype=np.float32), {}
    def step(self, action):
        self.count += 1
        info = {'expert_progress': float(self.count)} if EXPOSE_EXPERT else {}
        return np.full(4, self.count, dtype=np.float32), 0.5, False, self.count >= 10, info
def make_env(**kwargs):
    return Env()
'''.replace("EXPOSE_EXPERT", repr(expose_expert))
    path = state.run_dir / "env_adapter.py"
    path.write_text(source)
    env = runpy.run_path(str(path))["make_env"]()
    try:
        ensure_initial_canonical_interface(state.run_dir, manifest=state.manifest, env=env)
    finally:
        env.close()


def test_unmaterialized_known_reward_is_pending_not_active(tmp_path) -> None:
    state = _state(tmp_path, raw_sim=False)
    assert (
        build_stack_tuple(state)["reward_id"]
        == "reward.pending_native_admission.v1"
    )


@pytest.mark.parametrize("explicit_p1", [False, True])
def test_descriptive_catalog_cannot_invent_unexposed_runtime_info(tmp_path, explicit_p1):
    state = _state(tmp_path, raw_sim=False)
    _materialize_exposed_interface(state, expose_expert=False)
    state.goal_spec.info_dim_semantics = {"expert_progress": {"allowed_for_m4": True}}
    if explicit_p1:
        state.pipeline_memory["p1_full_info_contract"] = {
            "schema_version": "p1_full_info_contract.v1", "information_firewall": False,
            "unrestricted_signal_composition": True}
    result = RewardDesignerModule(_V9GeneralProposalLLM(), _NoProposalLLM(), {
        "v9_reward_family_discovery": {"enabled": True, "max_rounds": 1, "novelty_patience": 1}
    })._run_v2_reward_dsl(state)
    decision = json.loads((tmp_path / "reward_dsl_decision.json").read_text())
    assert not any(str(row["id"]).startswith("reward.general_transition.") for row in decision["candidates"])
    assert result.v2_active_stack["reward_id"].startswith("reward.library_default.active_native")


def test_p3_native_reward_is_executable_when_reconstruction_pool_is_empty(
    tmp_path,
) -> None:
    state = _state(tmp_path, raw_sim=False)
    result = RewardDesignerModule(
        _NoProposalLLM(), _NoProposalLLM(), {}
    )._run_v2_reward_dsl(state)

    reward_id = result.v2_active_stack["reward_id"]
    assert reward_id.startswith("reward.library_default.active_native")
    assert result.reward_config is not None
    assert [component.name for component in result.reward_config.components] == [
        "library_default"
    ]
    assert (tmp_path / "stacks" / "reward" / f"{reward_id}.json").exists()
    binding = result.pipeline_memory["active_reward_execution"]
    assert binding["reward_id"] == reward_id
    assert binding["materialized"] is True
    assert binding["compiler_validated"] is True

    decision = json.loads(
        (tmp_path / "reward_dsl_decision.json").read_text(encoding="utf-8")
    )
    assert [row["id"] for row in decision["candidates"]] == [reward_id]
    assert decision["reference_candidates"] == []


def test_p3_m4_uses_one_unrestricted_program_space_and_keeps_native_separate(
    tmp_path,
) -> None:
    state = _state(tmp_path, raw_sim=False)
    _materialize_exposed_interface(state)
    state.goal_spec.info_dim_semantics = {
        "expert_progress": {
            "description": "expert stage progress",
            # P1/P3 complete-program discovery must not treat legacy metadata
            # as an information allow-list.
            "allowed_for_m4": False,
        }
    }
    result = RewardDesignerModule(
        _V9GeneralProposalLLM(), _NoProposalLLM(), {
            "v9_reward_family_discovery": {
                "enabled": True,
                "max_rounds": 1,
                "novelty_patience": 1,
            }
        }
    )._run_v2_reward_dsl(state)

    decision = json.loads(
        (tmp_path / "reward_dsl_decision.json").read_text(encoding="utf-8")
    )
    general = [
        row for row in decision["candidates"]
        if str(row.get("id") or "").startswith("reward.general_transition.")
    ]
    native = [
        row for row in decision["candidates"]
        if str(row.get("id") or "").startswith(
            "reward.library_default.active_native"
        )
    ]
    assert len(general) == 1
    assert len(native) == 1
    component = general[0]["spec"]["reward_program"]["primitive_compositions"][0]
    assert component["family"] == "general_transition_program"
    assert component["grounding_tier"] == "PROPOSED_GENERAL"
    assert component["source_contract"]["information_firewall"] is False
    signature = component["proposal_integrity"]["general_transition_signature"]
    assert signature["reads_next_state_info"] is True
    assert signature["reads_native_reward"] is True
    assert result.v2_active_stack["reward_id"].startswith(
        "reward.general_transition."
    )


def test_explicit_p1_contract_overrides_library_provenance_and_is_unrestricted(
    tmp_path,
) -> None:
    state = _state(tmp_path, raw_sim=False)
    _materialize_exposed_interface(state)
    state.pipeline_memory["p1_full_info_contract"] = {
        "schema_version": "p1_full_info_contract.v1",
        "information_firewall": False,
        "unrestricted_signal_composition": True,
    }
    assert regime_from_state(state) == "P1"

    result = RewardDesignerModule(
        _V9GeneralProposalLLM(), _NoProposalLLM(), {
            "v9_reward_family_discovery": {
                "enabled": True,
                "max_rounds": 1,
                "novelty_patience": 1,
            }
        }
    )._run_v2_reward_dsl(state)
    assert result.v2_active_stack["reward_id"].startswith(
        "reward.general_transition."
    )


def test_p2_still_fails_closed_when_public_reward_pool_is_empty(tmp_path) -> None:
    state = _state(tmp_path, raw_sim=True)
    with pytest.raises(RuntimeError, match="no M2-grounded reward candidates"):
        RewardDesignerModule(
            _NoProposalLLM(), _NoProposalLLM(), {}
        )._run_v2_reward_dsl(state)

    reward_dir = tmp_path / "stacks" / "reward"
    native = list(reward_dir.glob("*library_default*")) if reward_dir.exists() else []
    assert native == []


def test_p2_m4_registers_complete_v9_public_program_without_atoms(tmp_path) -> None:
    state = _state(tmp_path, raw_sim=True)
    result = RewardDesignerModule(
        _V9PublicProposalLLM(), _NoProposalLLM(), {}
    )._run_v2_reward_dsl(state)

    decision = json.loads(
        (tmp_path / "reward_dsl_decision.json").read_text(encoding="utf-8")
    )
    public = [
        row
        for row in decision["candidates"]
        if str(row.get("id") or "").startswith("reward.public_transition.")
    ]
    assert len(public) == 1
    program = public[0]["spec"]["reward_program"]
    component = program["primitive_compositions"][0]
    assert component["family"] == "public_transition_program"
    assert component["grounding_tier"] == "PROPOSED_PUBLIC"
    assert component["semantic_validation_state"] == "UNVALIDATED"
    assert component["source_code"].startswith("def compute_reward")
    assert component["proposal_integrity"]["proposal_sha256"].startswith("sha256:")
    assert program["proposal_preservation"]["term_stripping_allowed"] is False
    assert result.pipeline_memory["v9_reward_population_compaction"][-1] == {
        "controller_iter": 0,
        "public_program_count": 1,
        "legacy_before": 0,
        "legacy_control_cap": None,
        "legacy_after": 0,
        "policy": "no_compaction_all_legal_typed_distinct_rewards_preserved",
    }
    assert result.v2_active_stack["reward_id"].startswith(
        "reward.public_transition."
    )


def test_v9_has_no_small_fixed_family_minimum_or_maximum(tmp_path) -> None:
    state = _state(tmp_path, raw_sim=True)
    config = {
        "v9_reward_family_discovery": {
            "enabled": True, "max_rounds": 1, "novelty_patience": 1,
        },
    }
    result = RewardDesignerModule(
        _V9PublicProposalLLM(), _NoProposalLLM(), config
    )._run_v2_reward_dsl(state)
    assert result.v2_active_stack["reward_id"].startswith(
        "reward.public_transition."
    )
    discovery = state.pipeline_memory["v9_reward_family_discovery"][-1]
    assert discovery["candidate_count"] == 1


def test_v9_repairs_getattr_api_mismatch_with_audited_source_lineage(
    tmp_path,
) -> None:
    state = _state(tmp_path, raw_sim=True)
    config = {
        "v9_reward_family_discovery": {
            "enabled": True, "max_rounds": 1, "novelty_patience": 1,
        },
        "v9_candidate_repair_attempts": 1,
    }
    RewardDesignerModule(
        _RepairingV9PublicProposalLLM(), _NoProposalLLM(), config
    )._run_v2_reward_dsl(state)

    decision = json.loads(
        (tmp_path / "reward_dsl_decision.json").read_text(encoding="utf-8")
    )
    public = [
        row for row in decision["candidates"]
        if str(row.get("id") or "").startswith("reward.public_transition.")
    ]
    assert len(public) == 2
    for row in public:
        component = row["spec"]["reward_program"]["primitive_compositions"][0]
        assert "getattr" not in component["source_code"]
        assert component["proposal_lineage"]["repair_count"] == 1
        assert component["proposal_lineage"]["repairs"][0][
            "repair_policy"
        ] == "llm_explicit_contract_repair_no_silent_rewrite"
        assert component["proposal_integrity"]["proposal_sha256"].startswith(
            "sha256:"
        )


def test_v9_sequential_admission_uses_stage_ledger_over_coarse_goal_type(
    tmp_path,
) -> None:
    state = _state(tmp_path, raw_sim=True)
    state.stage_omr_ledger = {
        "stage_count": 3,
        "stages": [
            {"stage_id": "stage.0.key", "label": "pick up key"},
            {"stage_id": "stage.1.door", "label": "open door"},
            {"stage_id": "stage.2.exit", "label": "reach exit"},
        ],
    }
    config = {
        "v9_reward_family_discovery": {
            "enabled": True, "max_rounds": 1, "novelty_patience": 1,
        },
        "v9_require_multistage_memory_proposal": True,
    }
    with pytest.raises(RuntimeError, match="failed closed"):
        RewardDesignerModule(
            _V9PublicProposalLLM(), _NoProposalLLM(), config
        )._run_v2_reward_dsl(state)


==> anc/FARL/tests/test_paper_success_metric.py <==
import pytest

from autorl.paper_success_metric import summarize_fixed_budget_seed_success


def _result(trial_id, scores, *, episodes=300):
    return {
        "trial_id": trial_id,
        "seed_ids": list(range(len(scores))),
        "metrics_list": [
            {
                "evaluation_provenance": {
                    "seed": seed,
                    "final_omr": {
                        "valid": True,
                        "score": score,
                        "episodes": episodes,
                    },
                }
            }
            for seed, score in enumerate(scores)
        ],
    }


def test_seed_discovery_rate_is_distinct_from_episode_mean():
    summary = summarize_fixed_budget_seed_success(
        [_result(0, [0.0, 0.01]), _result(1, [0.02, 0.0])],
        iteration=6,
    )
    assert summary["successful_units"] == 2
    assert summary["valid_units"] == 4
    assert summary["rate_percent"] == pytest.approx(50.0)
    assert summary["appendix_statistics"][
        "mean_episode_success_rate"
    ] == pytest.approx(0.0075)
    assert summary["appendix_statistics"][
        "best_single_seed_episode_success_rate"
    ] == pytest.approx(0.02)


def test_seed_discovery_rate_rejects_mixed_eval_budgets():
    with pytest.raises(ValueError, match="fixed held-out budget"):
        summarize_fixed_budget_seed_success(
            [_result(0, [0.01], episodes=300), _result(1, [0.0], episodes=100)],
            iteration=6,
        )


==> anc/FARL/tests/test_pending_scientific_request_lifecycle.py <==
"""Unexecuted comparisons are pending, never negative scientific evidence."""
from __future__ import annotations

import copy
import json
from types import SimpleNamespace

import pytest

from autorl.joint_search_controller import (
    SearchDecision, _pending_scientific_request, _publish_hypothesis_operation,
    capture_effect_snapshot, decide, record_controller_effect,
)


def state_with_request(tmp_path, *, arm="Full"):
    interface_hash = "sha256:" + "a" * 64
    control = {slot + "_id": slot + ".control" for slot in ("obs_schema", "reward", "algo", "exploration")}
    request = {
        "request_id": "request.unfinished", "intervention_id": "intervention.unfinished",
        "operation": "propose_discriminating_experiment", "lifecycle_state": "executing",
        "generation_id": 0, "required_changed_slots": ["reward"], "control_stack": control,
        "control_generation_id": 0, "control_canonical_interface_hash": interface_hash,
        "effect_assertions": {"changed_slots": ["reward"], "must_produce_training_evidence": True},
        "minimum_fidelity": 5000, "fault_under_test": "REWARD_FAULT",
    }
    state = SimpleNamespace(
        run_dir=tmp_path, pipeline_iteration=2, pipeline_config={"core_ablation": {"arm": arm, "seed": 0}},
        pipeline_memory={
            "next_hypothesis_request": request,
            "scientific_depth_admission": {
                "request_id": request["request_id"], "iteration": 2,
                "declared": False, "executed": False,
                "reason": "ordered_declared_rung_below_requested_minimum_fidelity",
                "deferred_child_genome_ids": ["genome.pending"],
                "deferred_is_completed_or_failed": False,
            },
        },
        interface_generation={"generation_id": 0, "canonical_interface_hash": interface_hash},
        v2_active_stack={**control, "reward_id": "reward.new"},
        v2_scheduler_decision={"selected_rung": {"tier": 1, "steps": 2000}},
        budget_multiplier=1, fault_counts={}, latest_diagnosis=None, controller_feedback="", hpo_result=None,
    )
    decision = SearchDecision(
        action="REPROPOSE_REWARD", fault="REWARD_FAULT", fault_family="reward",
        directives=["M4"], portfolio_lane="reward_repair", changed_axes=["reward"],
        reason="test", confidence=0.9, generation_id=0, final_first_light=False,
        minimum_fidelity=5000, hypothesis_operation=copy.deepcopy(request),
        effect_assertions=copy.deepcopy(request["effect_assertions"]),
    )
    return state, decision


def defer(state, decision):
    return record_controller_effect(state, decision, capture_effect_snapshot(state))


def test_deferred_request_reenters_same_identity_without_budget_multiplier(tmp_path):
    state, first = state_with_request(tmp_path)
    audit = defer(state, first)
    request = copy.deepcopy(state.pipeline_memory["next_hypothesis_request"])
    assert audit["pending_execution"] and not audit["effect_passed"]
    assert audit["scientific_outcome"] == "UNRESOLVED"
    assert request["lifecycle_state"] == "issued"
    assert not state.pipeline_memory["controller_effect_fault"]["active"]
    state.pipeline_iteration = 3
    second = decide(state, fault="BUDGET_FAULT")
    assert second.action == "CONTINUE_OR_PROMOTE" and second.directives == []
    assert second.minimum_fidelity == 5000
    assert second.hypothesis_operation["request_id"] == first.hypothesis_operation["request_id"]
    assert second.hypothesis_operation["resume_pending_transaction"]
    assert state.pipeline_memory["next_hypothesis_request"]["control_stack"] == request["control_stack"]
    assert state.budget_multiplier == 1
    assert "force_min_budget_tier" not in state.pipeline_memory
    assert "hypothesis_contraction" not in state.pipeline_memory
    assert "interrupted_search_requests" not in state.pipeline_memory


def test_publisher_cannot_replace_pending_with_unrelated_new_request(tmp_path):
    state, first = state_with_request(tmp_path)
    defer(state, first)
    other = {**first.hypothesis_operation, "request_id": "request.unrelated"}
    with pytest.raises(RuntimeError, match="PENDING_SCIENTIFIC_TRANSACTION"):
        _publish_hypothesis_operation(state, other)
    assert state.pipeline_memory["next_hypothesis_request"]["request_id"] == "request.unfinished"


@pytest.mark.parametrize("field,value", [("generation_id", 1), ("canonical_interface_hash", "sha256:new")])
def test_changed_interface_invalidates_pending_reentry(tmp_path, field, value):
    state, first = state_with_request(tmp_path)
    defer(state, first)
    state.interface_generation[field] = value
    assert _pending_scientific_request(state) is None
    rejected = state.pipeline_memory["pending_scientific_reentry_rejection"]
    assert rejected["scientific_outcome"] == "UNRESOLVED" and not rejected["revival_allowed"]


def test_a3_never_revives_an_eliminated_control(tmp_path):
    state, first = state_with_request(tmp_path, arm="A3")
    defer(state, first)
    assert _pending_scientific_request(state) is not None
    path = tmp_path / "hypotheses/reward/reward.control.json"
    path.parent.mkdir(parents=True)
    path.write_text(json.dumps({"status": "pruned"}))
    assert _pending_scientific_request(state) is None


def test_a2_current_basic_pending_request_survives_controller_projection(tmp_path):
    state, first = state_with_request(tmp_path, arm="A2")
    state.pipeline_memory["next_hypothesis_request"]["evidence_access"] = "basic_feedback_only"
    defer(state, first)
    assert _pending_scientific_request(state) is not None
    state.pipeline_iteration += 1
    second = decide(state, fault="BUDGET_FAULT")
    assert second.hypothesis_operation["request_id"] == "request.unfinished"
    assert second.hypothesis_operation["evidence_access"] == "basic_feedback_only"
    assert second.directives == [] and state.budget_multiplier == 1


def test_stale_admission_marker_does_not_hide_a_real_failed_effect(tmp_path):
    state, first = state_with_request(tmp_path)
    state.pipeline_memory["scientific_depth_admission"]["iteration"] = 1
    audit = defer(state, first)
    assert not audit.get("pending_execution")
    assert state.pipeline_memory["next_hypothesis_request"]["lifecycle_state"] == "evaluated"
    assert state.pipeline_memory["controller_effect_fault"]["active"]


def test_completed_partial_family_batch_still_does_not_finish_request(tmp_path, monkeypatch):
    state, first = state_with_request(tmp_path)
    state.pipeline_memory["scientific_depth_admission"]["declared"] = True
    state.pipeline_memory["last_breadth_portfolio_manifest"] = {"scientific_intervention_schedule": {
        "request_id": "request.unfinished", "executed": True, "changed_slots": ["reward"]}}
    monkeypatch.setattr("autorl.evidence_validity.controller_training_evidence_verdict", lambda *a, **kw: {
        "valid": True, "valid_rows": [{"verdict": {"actual_steps": [5000, 5000]}}]})
    audit = defer(state, first)
    assert audit["effect_passed"] and audit["meaningful_fidelity"]
    assert audit["pending_execution"] and not audit["request_completed"]
    assert state.pipeline_memory["next_hypothesis_request"]["lifecycle_state"] == "issued"
    state.pipeline_memory["scientific_depth_admission"]["deferred_child_genome_ids"] = []
    final = defer(state, first)
    assert final["effect_passed"] and not final.get("pending_execution")
    assert state.pipeline_memory["next_hypothesis_request"]["lifecycle_state"] == "evaluated"


==> anc/FARL/tests/test_restart_request_reconciliation.py <==
import copy
import hashlib
import json
from types import SimpleNamespace

import pytest

from autorl.restart_request_reconciliation import reconcile_restart_requests


def scientific_state(tmp_path):
    request = {"request_id": "request.original", "fault_under_test": "FIREWALL_FAULT",
               "lifecycle_state": "executing", "selected": False,
               "control_stack": {"reward_id": "reward.current"},
               "control_canonical_interface_hash": "sha256:synthetic-interface"}
    return SimpleNamespace(run_dir=tmp_path, pipeline_iteration=15,
                           pipeline_memory={"next_hypothesis_request": request})


def effect(tmp_path, **overrides):
    record = {"schema_version": "controller_effect_audit.v1", "request_id": "request.original",
        "pipeline_iteration": 13, "before": {"stack": {"reward": "reward.current"}},
        "effect_passed": True, "matched_consumption_required": True, "matched_schedule_executed": True,
        "training_evidence_produced": True, "meaningful_fidelity": True,
        "training_evidence_verdict": {"valid": True, "expected_canonical_interface_hash": "sha256:synthetic-interface"},
        **overrides}
    record["audit_sha256"] = "sha256:" + hashlib.sha256(json.dumps(record, sort_keys=True, default=str).encode()).hexdigest()
    (tmp_path / "controller_effect_audits.v1.jsonl").write_text(json.dumps(record) + "\n")
    return record


def test_paid_matched_execution_restores_evaluated_lifecycle_not_new_training(tmp_path):
    state = scientific_state(tmp_path)
    source = effect(tmp_path)
    original = copy.deepcopy(state.pipeline_memory["next_hypothesis_request"])
    receipt = reconcile_restart_requests(state)
    request = state.pipeline_memory["next_hypothesis_request"]
    assert request["lifecycle_state"] == "evaluated"
    assert request["effect_audit_sha256"] == source["audit_sha256"]
    assert receipt["changes"][0]["original_request"] == original
    assert not receipt["new_training_requested"]
    assert not request["resume_pending_transaction"]
    reconcile_restart_requests(state)
    assert len(state.pipeline_memory["restart_request_reconciliation_history"]) == 1


@pytest.mark.parametrize("overrides", [
    {"request_id": "another-request"}, {"pipeline_iteration": 16},
    {"effect_passed": False}, {"matched_schedule_executed": False},
    {"training_evidence_produced": False}, {"before": {"stack": {"reward": "another-reward"}}},
])
def test_unbound_or_unexecuted_tests_remain_unresolved(tmp_path, overrides):
    state = scientific_state(tmp_path)
    effect(tmp_path, **overrides)
    original = copy.deepcopy(state.pipeline_memory["next_hypothesis_request"])
    receipt = reconcile_restart_requests(state)
    assert receipt["unresolved"] and not receipt["changes"]
    assert state.pipeline_memory["next_hypothesis_request"] == original


def test_tampered_effect_record_cannot_complete_a_request(tmp_path):
    state = scientific_state(tmp_path)
    record = effect(tmp_path)
    record["meaningful_fidelity"] = False
    (tmp_path / "controller_effect_audits.v1.jsonl").write_text(json.dumps(record))
    assert reconcile_restart_requests(state)["unresolved"]


def corrected_state(tmp_path):
    from test_information_fault_lifecycle import _state, _write
    from autorl.evidence_faults import reconcile_legacy_information_faults
    state = _state(tmp_path)
    state.pipeline_iteration = 15
    request = scientific_state(tmp_path).pipeline_memory["next_hypothesis_request"]
    state.pipeline_memory["next_hypothesis_request"] = request
    old_fault = {"active_fault_if_violated": True,
                 "violations": [{"forbidden_info_keys": ["native_reward"]}]}
    _write(tmp_path / "reward_term_attribution_iter12.json", {
        "iteration": 12, "active_reward_id": "reward.current", "active_genome_id": "genome.old",
        "firewall": old_fault})
    state.pipeline_memory["strict_evidence_firewall_fault"] = old_fault
    reconcile_legacy_information_faults(state)
    return state


def test_corrected_exact_premise_retires_false_firewall_test_without_claiming_success(tmp_path):
    state = corrected_state(tmp_path)
    effect(tmp_path, effect_passed=False, matched_schedule_executed=False)
    state.pipeline_memory["controller_effect_fault"] = {"active": True, "request_id": "request.original"}
    receipt = reconcile_restart_requests(state)
    request = state.pipeline_memory["next_hypothesis_request"]
    assert request["lifecycle_state"] == "consumed" and request["contraction_consumed"]
    assert request["causal_effect_claim_allowed"] is False
    assert receipt["changes"][0]["transition"] == "premise_invalidated_by_information_correction"
    assert not receipt["changes"][0]["matched_experiment_success_claim"]
    assert state.pipeline_memory["controller_effect_fault"]["active"] is False


@pytest.mark.parametrize("change", ["other_reward", "other_interface", "source_changed", "other_fault"])
def test_new_clean_candidate_or_stale_correction_cannot_revoke_unrelated_request(tmp_path, change):
    state = corrected_state(tmp_path)
    request = state.pipeline_memory["next_hypothesis_request"]
    if change == "other_reward":
        request["control_stack"]["reward_id"] = "reward.other"
    elif change == "other_interface":
        request["control_canonical_interface_hash"] = "sha256:another"
    elif change == "other_fault":
        request["fault_under_test"] = "OPTIMIZER_FAULT"
    else:
        from test_information_fault_lifecycle import _write, _program
        _write(tmp_path / "stacks/reward/reward.current.json", {"spec": {"reward_program": _program("success")}})
    original = copy.deepcopy(request)
    receipt = reconcile_restart_requests(state)
    assert not receipt["changes"] and receipt["unresolved"]
    assert state.pipeline_memory["next_hypothesis_request"] == original


def healthy_state(tmp_path):
    from autorl.training_health import execution_signatures
    learner = {"status": "executed_with_receipt", "algorithm": "PPO",
               "effective": {"learning_rate": .0001}, "optimizer_learning_rates": {"policy": [.0001]},
               "optimizer_step_counter_final": {"status": "observed", "coverage_complete": True, "total_calls": 10}}
    signatures = sorted(execution_signatures({"learner_execution_receipts": [learner]}))
    learner["health_repair_execution"] = {"status": "legacy_execution_unknown",
        "source_evidence_signature": "old-risk", "new_execution_signatures": signatures}
    old = {"status": "issued", "source_evidence_signature": "old-risk",
           "source_training_health": {"evidence_signature": "old-risk", "status": "risk"}}
    new = {"status": "observed_healthy", "eligible_for_deep_training": True,
           "requires_repair_before_promotion": False, "issues": [], "evidence_signature": "new-healthy",
           "learner_execution_receipts": [learner]}
    return SimpleNamespace(run_dir=tmp_path, pipeline_iteration=15,
        pipeline_memory={"optimizer_health_repair_request": old, "last_training_health": new})


def test_source_bound_executed_healthy_successor_supersedes_legacy_pending_repair(tmp_path):
    state = healthy_state(tmp_path)
    original = copy.deepcopy(state.pipeline_memory["optimizer_health_repair_request"])
    receipt = reconcile_restart_requests(state)
    assert state.pipeline_memory["optimizer_health_repair_request"]["status"] == "superseded_by_source_bound_healthy_execution"
    assert receipt["changes"][0]["original_request"] == original
    assert not receipt["changes"][0]["evidence"]["old_configuration_change_proven"]


@pytest.mark.parametrize("change", ["different_source", "risk", "missing_counter", "zero_updates", "wrong_config_signature"])
def test_unrelated_or_incomplete_health_does_not_clear_pending_repair(tmp_path, change):
    state = healthy_state(tmp_path)
    health = state.pipeline_memory["last_training_health"]
    learner = health["learner_execution_receipts"][0]
    if change == "different_source":
        learner["health_repair_execution"]["source_evidence_signature"] = "other-risk"
    elif change == "risk":
        health["status"] = "risk"
    elif change == "missing_counter":
        learner.pop("optimizer_step_counter_final")
    elif change == "zero_updates":
        learner["optimizer_step_counter_final"]["total_calls"] = 0
    else:
        learner["health_repair_execution"]["new_execution_signatures"] = ["other-config"]
    original = copy.deepcopy(state.pipeline_memory["optimizer_health_repair_request"])
    assert reconcile_restart_requests(state)["unresolved"]
    assert state.pipeline_memory["optimizer_health_repair_request"] == original


def packet_for(state, request, *, fault=None, selected_fault="FIREWALL_FAULT"):
    original = (state.pipeline_memory["information_fault_restart_reconciliation"]["legacy_reconciliation"]["original_fault"]
                if fault is None else fault)
    packet = {"schema_version": "unified_diagnostic_packet.v1", "iteration": 14,
              "selected_source": "guard", "selected_fault": selected_fault,
              "guards": [{"guard_id": "strict_evidence_firewall", "fault": "FIREWALL_FAULT",
                          "evidence_refs": [str(original)]}]}
    packet["packet_sha256"] = "sha256:" + hashlib.sha256(json.dumps(packet, sort_keys=True, default=str).encode()).hexdigest()
    request["diagnostic_packet_sha256"] = packet["packet_sha256"]
    (state.run_dir / "unified_diagnostic_packets.v1.jsonl").write_text(json.dumps(packet) + "\n")
    return packet


def test_pinned_packet_links_new_control_to_exact_corrected_sticky_alarm(tmp_path):
    state = corrected_state(tmp_path)
    folder = tmp_path / "stacks/reward"
    (folder / "reward.later.json").write_text((folder / "reward.current.json").read_text())
    request = state.pipeline_memory["next_hypothesis_request"]
    request["control_stack"]["reward_id"] = "reward.later"
    packet = packet_for(state, request)
    # A newer unrelated latest packet cannot replace the pinned historical one.
    state.pipeline_memory["unified_diagnostic_packet"] = {"selected_fault": "OTHER"}
    result = reconcile_restart_requests(state)
    evidence = result["changes"][0]["evidence"]
    assert evidence["binding"]["reward_id"] == "reward.current"
    assert evidence["control_binding"]["reward_id"] == "reward.later"
    assert evidence["diagnostic_packet_link"]["diagnostic_packet_sha256"] == packet["packet_sha256"]
    assert state.pipeline_memory["next_hypothesis_request"]["lifecycle_state"] == "consumed"


@pytest.mark.parametrize("kind", ["wrong_alarm", "tampered_packet", "wrong_selected_fault"])
def test_unmatched_packet_alarm_cannot_retire_new_control_request(tmp_path, kind):
    state = corrected_state(tmp_path)
    folder = tmp_path / "stacks/reward"
    (folder / "reward.later.json").write_text((folder / "reward.current.json").read_text())
    request = state.pipeline_memory["next_hypothesis_request"]
    request["control_stack"]["reward_id"] = "reward.later"
    packet = packet_for(state, request,
        fault={"violations": ["another-leak"]} if kind == "wrong_alarm" else None,
        selected_fault="STACK_FAULT" if kind == "wrong_selected_fault" else "FIREWALL_FAULT")
    if kind == "tampered_packet":
        packet["iteration"] = 99
        (tmp_path / "unified_diagnostic_packets.v1.jsonl").write_text(json.dumps(packet))
    original = copy.deepcopy(request)
    assert reconcile_restart_requests(state)["unresolved"]
    assert state.pipeline_memory["next_hypothesis_request"] == original


def test_derivative_old_effect_fault_and_raw_noop_audit_share_source_bound_resolution(tmp_path, monkeypatch):
    from autorl.restart_request_reconciliation import controller_effect_premise_resolved
    from autorl.diagnostic_arbitrator import _collect_guards
    from autorl.joint_search_controller import _block_repeated_noop_without_new_evidence, SearchAction
    state = corrected_state(tmp_path)
    older = copy.deepcopy(state.pipeline_memory["next_hypothesis_request"])
    older["request_id"] = "request.older"
    packet_for(state, older)
    (tmp_path / "joint_search_decisions.v1.jsonl").write_text(json.dumps({
        "fault": "FIREWALL_FAULT", "diagnostic_packet_sha256": older["diagnostic_packet_sha256"],
        "hypothesis_operation": {key: value for key, value in older.items() if key != "control_stack"}}))
    failed = effect(tmp_path, request_id="request.older", effect_passed=False,
                    training_evidence_produced=False, expected_changed_slots=["reward"])
    fault = {"active": True, "request_id": "request.older", "audit_sha256": failed["audit_sha256"]}
    state.pipeline_memory["controller_effect_fault"] = fault
    state.pipeline_memory["controller_effect_audit"] = copy.deepcopy(failed)
    result = reconcile_restart_requests(state)
    assert any(change["key"] == "controller_effect_fault" for change in result["changes"])
    assert controller_effect_premise_resolved(state, failed)
    assert state.pipeline_memory["controller_effect_audit"] == failed  # Raw history remains false, not fabricated success.
    assert not state.pipeline_memory["controller_effect_fault"]["active"]
    # Even reloading the old active projection cannot resurrect that exact ghost.
    state.pipeline_memory["controller_effect_fault"] = fault
    monkeypatch.setattr("autorl.semantic_execution_contract.active_fault", lambda state: {"active": False})
    assert not any(row["guard_id"] == "controller_effect_noop" for row in _collect_guards(state))
    assert _block_repeated_noop_without_new_evidence(state, action=SearchAction.REPAIR_CONTRACT, axes=["reward"]) is None
    unrelated = {**fault, "request_id": "request.unrelated"}
    assert not controller_effect_premise_resolved(state, unrelated)


def test_unrelated_old_controller_effect_fault_is_not_silently_cleared(tmp_path):
    state = corrected_state(tmp_path)
    fault = {"active": True, "request_id": "request.unrecorded", "audit_sha256": "sha256:unknown"}
    state.pipeline_memory["controller_effect_fault"] = copy.deepcopy(fault)
    reconcile_restart_requests(state)
    assert state.pipeline_memory["controller_effect_fault"] == fault


==> anc/FARL/tests/test_resume_packet_authority.py <==
"""A stale pre-wave diagnostic packet cannot rewind a completed-wave stack."""
from pathlib import Path

import pytest

from evaluation.experiments import p2_breadth_resume as resume


@pytest.mark.parametrize("packet_iteration,expected", [(1, "reward.latest"), (None, "reward.latest"), (2, "reward.anchor")])
def test_completed_boundary_requires_exact_anchor_packet_for_stack_overlay(tmp_path, monkeypatch, packet_iteration, expected):
    from test_p2_breadth_resume import _fixture_run, _write_json
    run = _fixture_run(tmp_path)
    _write_json(run / "active_stack.json", {"stack": {
        "algo_id": "algo.sac.v1", "omr_id": "omr.test.v1", "reward_id": "reward.latest"}})
    monkeypatch.setattr(resume, "_latest_controller_packet", lambda *a: {
        "schema_version": "context_memory/controller_memory_packet.v1",
        "controller_iter": packet_iteration,
        "P1_run_state": {"active_stack": {"reward_id": "reward.anchor"}}})
    monkeypatch.setattr("autorl.env_builder.build_env", lambda *a, **kw: pytest.fail("no simulator allocation"))
    state = resume._load_resume_state(resume.load_resume_inventory(run),
        pipeline_config_path=Path(__file__).resolve().parents[1] / "config/pipeline_a3.yaml",
        worker_cap=3, rebuild_environment=False, completed_boundary=True)
    assert state.v2_active_stack["reward_id"] == expected
    receipt = state.pipeline_memory["resume_controller_packet_authority"]
    assert receipt["packet_stack_overlay_applied"] is (packet_iteration == 2)
    assert not receipt["controller_counts_reconstructed"]


==> anc/FARL/tests/test_resume_typed_records.py <==
"""Continuation record restoration; no simulator allocation or external LLM."""
import hashlib
import json
from pathlib import Path

import pytest

from autorl.data_types import (
    ActionType, AgentType, CooperationType, CreditAssignmentReport,
    EnvironmentFingerprint, EnvironmentManifest, EnvProvenance, MDPReport,
    ObservabilityType, ProbeBottleneck,
)
from evaluation.experiments import p2_breadth_resume as resume


HISTORICAL_RUN = Path(__file__).resolve().parents[1] / (
    "outputs/live_v9_5_adroit_relocate_p1_20260829_r6/adroit_relocate_p1/"
    "adroit_hand_relocate_p1_seed0_20260829_150823")


def test_no_environment_rebuild_still_restores_real_manifest_contract(tmp_path, monkeypatch):
    from test_p2_breadth_resume import _fixture_run
    from autorl.m1_env_contract import filter_algorithm_names
    run = _fixture_run(tmp_path)
    monkeypatch.setattr("autorl.env_builder.build_env", lambda *a, **kw: pytest.fail("must not allocate an environment"))
    state = resume._load_resume_state(resume.load_resume_inventory(run),
        pipeline_config_path=Path(__file__).resolve().parents[1] / "config/pipeline_a3.yaml",
        worker_cap=3, rebuild_environment=False, completed_boundary=True)
    assert state.env is None
    assert isinstance(state.manifest, EnvironmentManifest)
    assert isinstance(state.manifest.env_provenance, EnvProvenance)
    assert state.manifest.agent_type is AgentType.SINGLE
    assert state.manifest.action_types == {"agent_0": ActionType.CONTINUOUS}
    assert state.manifest.action_dims == {"agent_0": 1}
    assert state.manifest.observation_dims == {"agent_0": 3}
    assert state.manifest.cooperation_type is CooperationType.NOT_APPLICABLE
    assert state.manifest.observability is ObservabilityType.FULL
    assert filter_algorithm_names(["SAC", "DQN"], state=state)[0] == ["SAC"]
    assert isinstance(state.mdp_report, MDPReport)
    assert state.mdp_report.fingerprint.obs_dim == 3
    assert state.mdp_report.bottlenecks == []
    assert hasattr(state.algorithm_config.actor_network, "hidden_layers")


def test_saved_report_restores_nested_records_but_keeps_evidence_mappings():
    payload = {"fingerprint": {"obs_dim": 12}, "discovery_iteration": 7,
        "probe_stats": {"total_steps": 5000}, "reward_correlation": {"feature_0": .2},
        "bottlenecks": [{"bottleneck_type": "long_horizon", "description": "evidence",
                         "severity": "high", "suggested_fix": "explore", "extra_evidence": {"count": 4}}],
        "credit_assignment": {"agent_contributions": {"agent_0": .7},
                              "agent_roles": {"agent_0": "controller"}}}
    original = json.loads(json.dumps(payload))
    report = resume._typed_mdp_report(payload)
    assert payload == original
    assert isinstance(report.fingerprint, EnvironmentFingerprint)
    assert report.fingerprint.to_vector().shape == (12,)
    assert isinstance(report.bottlenecks[0], ProbeBottleneck)
    assert report.bottlenecks[0].bottleneck_type == "long_horizon"
    assert report.bottlenecks[0].extra_evidence == {"count": 4}
    assert isinstance(report.credit_assignment, CreditAssignmentReport)
    assert report.credit_assignment.agent_contributions == {"agent_0": .7}
    assert report.credit_assignment.agent_roles == {"agent_0": "controller"}
    assert report.discovery_iteration == 7 and report.probe_stats == payload["probe_stats"]
    assert report.reward_correlation == payload["reward_correlation"]


def test_missing_optional_fingerprint_does_not_erase_saved_report():
    report = resume._typed_mdp_report({"state_space_analysis": "retained evidence", "probe_stats": {"count": 2}})
    assert isinstance(report.fingerprint, EnvironmentFingerprint)
    assert report.state_space_analysis == "retained evidence"
    assert report.probe_stats == {"count": 2}


@pytest.mark.parametrize("payload", [
    {"bottlenecks": ["not a record"]}, {"bottlenecks": {"not": "a list"}},
    {"fingerprint": "not a record"}, {"credit_assignment": ["not a record"]},
])
def test_malformed_saved_report_fails_before_execution(payload):
    with pytest.raises(resume.P2ResumeError, match="invalid saved mdp_report"):
        resume._typed_mdp_report(payload)


def test_actual_frozen_hand_manifest_and_report_reach_m3_prompt(tmp_path, monkeypatch):
    from test_p2_breadth_resume import _fixture_run
    from autorl.modules.algorithm_selector import AlgorithmSelectorModule
    paths = {name: HISTORICAL_RUN / name for name in ("manifest.json", "mdp_report.json")}
    if not all(path.is_file() for path in paths.values()):
        pytest.skip("Optional original audited Hand artifacts are absent")
    original = {name: path.read_bytes() for name, path in paths.items()}
    hashes = {name: hashlib.sha256(value).hexdigest() for name, value in original.items()}
    run = _fixture_run(tmp_path)
    for name, value in original.items():
        (run / name).write_bytes(value)
    monkeypatch.setattr("autorl.env_builder.build_env", lambda *a, **kw: pytest.fail("typed restoration must not allocate a simulator"))
    state = resume._load_resume_state(resume.load_resume_inventory(run),
        pipeline_config_path=Path(__file__).resolve().parents[1] / "config/pipeline_a3.yaml",
        worker_cap=3, rebuild_environment=False, completed_boundary=True)
    assert state.manifest.env_id == json.loads(original["manifest.json"])["env_id"]
    assert state.manifest.action_types == {"agent_0": ActionType.CONTINUOUS}
    assert isinstance(state.manifest.agent_type, AgentType)
    assert len(state.mdp_report.bottlenecks) == 5
    assert all(isinstance(row, ProbeBottleneck) for row in state.mdp_report.bottlenecks)
    assert state.mdp_report.probe_stats == json.loads(original["mdp_report.json"])["probe_stats"]
    state.pipeline_config = {}
    state.controller_feedback = json.dumps({"independent_learner_health_repair": {"status": "risk"}})
    prompts = []
    class PromptReached(BaseException):
        pass
    class NoExternalLLM:
        def call_json(self, **kwargs):
            prompts.append(kwargs)
            raise PromptReached()
    # Execute the actual M3 action-space gate, enum access, bottleneck context,
    # memory context and health feedback formatting, then stop before any LLM.
    with pytest.raises(PromptReached):
        AlgorithmSelectorModule(NoExternalLLM(), {"single_agent_candidates": ["SAC", "PPO", "DQN"]}).run(state)
    assert len(prompts) == 1 and prompts[0]["purpose"] == "m3.algorithm_select"
    prompt = prompts[0]["user_prompt"]
    assert "Agent type: single" in prompt and "long_horizon_contact_manipulation" in prompt
    assert "Algorithm candidates: ['SAC', 'PPO']" in prompt
    assert "independent_learner_health_repair" in prompt
    assert not (run / "algorithm_config.json").exists()
    assert all(hashlib.sha256(path.read_bytes()).hexdigest() == hashes[name] for name, path in paths.items())


==> anc/FARL/tests/test_reward_execution_evidence.py <==
import numpy as np
import pytest

from autorl.public_reward_program import (
    build_public_reward_callable, evaluate_public_reward, make_public_state,
)


def test_weighted_accumulator_terms_not_named_raw_deltas():
    source = '''def compute_reward(state, action, next_state):
    delta = next_state.observation[0] - state.observation[0]
    reward = 0.0
    reward += 4.0 * delta
    if next_state.observation[1] > 0.5:
        reward -= 2.0
    return reward, {'raw_delta': delta, 'memory_updates': {'k': 1.0}}
'''
    fn = build_public_reward_callable(source)
    s = make_public_state(np.array([1., 0.]), 0., {})
    n = make_public_state(np.array([3., 1.]), .1, {})
    result = evaluate_public_reward(fn, s, np.array([0.]), n)
    assert result.reward == 6 and result.memory_updates == {'k': 1.}
    evidence = result.diagnostic_evidence
    assert sum(evidence['weighted_contributions'].values()) == 6
    assert 8 in evidence['weighted_contributions'].values()
    assert -2 in evidence['weighted_contributions'].values()
    assert evidence['named_diagnostics_not_additive_terms'] == {'raw_delta': 2.}
    assert evidence['decomposition'] == 'executed_accumulator_updates'
    assert fn(s, np.array([0.]), n)[0] == 6


def test_non_accumulator_does_not_fabricate_decomposition():
    fn = build_public_reward_callable('def compute_reward(state, action, next_state):\n    return 2.0 * next_state.observation[0]\n')
    s = make_public_state(np.array([3.]), 0., {})
    result = evaluate_public_reward(fn, s, np.array([0.]), s)
    assert result.diagnostic_evidence['decomposition'] == 'program_total_only'
    assert result.diagnostic_evidence['weighted_contributions'] == {'executed_program_total': 6.}


def test_accumulator_reassignment_and_loop_net_contributions():
    fn = build_public_reward_callable('''def compute_reward(state, action, next_state):
    reward = 3.0
    for k in range(2):
        reward += 2.0
    reward = 1.0
    return reward
''')
    s = make_public_state(np.array([0.]), 0., {})
    result = evaluate_public_reward(fn, s, np.array([0.]), s)
    assert result.reward == 1
    assert sum(result.diagnostic_evidence['weighted_contributions'].values()) == 1


def test_compiled_wrapper_keeps_diagnostics_out_of_environment_info():
    import gymnasium as gym
    from autorl.reward_program_compiler import compile_reward_program
    class Env(gym.Env):
        observation_space = gym.spaces.Box(-10., 10., (2,), dtype=np.float32)
        action_space = gym.spaces.Box(-1., 1., (1,), dtype=np.float32)
        def reset(self, **kwargs):
            return np.array([1., 0.], dtype=np.float32), {'public_x': 1.}
        def step(self, action):
            return np.array([2., 0.], dtype=np.float32), 3., False, False, {'public_x': 2.}
    namespace = {}
    spec = {'primitive_compositions': [{'family': 'dense_shaping_linear', 'terms': [{'source': 'obs[0]', 'weight': 2.}]}]}
    exec(compile_reward_program(spec), namespace)
    env = namespace['wrap_env'](Env())
    env.reset()
    _, reward, _, _, info = env.step(np.array([0.]))
    assert reward == 4 and info == {'public_x': 2.}
    assert sum(env.last_reward_execution_evidence['weighted_contributions'].values()) == reward


def test_shape_changing_intermediate_cannot_break_valid_reward():
    fn = build_public_reward_callable('''def compute_reward(state, action, next_state):
    reward = np.array([1.0, 2.0])
    reward = np.array([1.0, 2.0, 3.0])
    reward = np.sum(reward)
    return reward
''')
    s = make_public_state(np.array([0.]), 0., {})
    result = evaluate_public_reward(fn, s, np.array([0.]), s)
    assert result.reward == 6.0
    assert result.diagnostic_evidence['decomposition'] == 'program_total_only'


==> anc/FARL/tests/test_scientific_execution_contract.py <==
import copy
from types import SimpleNamespace

import pytest

from autorl.scientific_execution_contract import matched_axis_directives, reconcile_pending_scientific_execution


@pytest.mark.parametrize("axes,proposed,expected", [
    (["algorithm"], ["M4"], ["M3"]),
    (["reward"], ["M3"], ["M4"]),
    (["reward"], ["M4_WEIGHT"], ["M4_WEIGHT"]),
    (["representation"], ["GCOS", "M4"], ["GCOS"]),
    (["representation", "reward"], ["M2B", "M4"], ["M2B", "M4"]),
])
def test_selected_axis_owns_actuator(axes, proposed, expected):
    assert matched_axis_directives(axes, proposed) == expected


def _state():
    request = {"request_id": "request.current", "lifecycle_state": "executing",
               "required_changed_slots": ["algo"], "directives": ["M4"], "required_directive": "M4",
               "control_stack": {"reward_id": "reward.frozen"}, "diagnostic_packet_sha256": "source.packet"}
    return SimpleNamespace(pipeline_memory={
        "next_hypothesis_request": request,
        "joint_search_decision": {"changed_axes": ["algorithm"], "directives": ["M4"],
                                  "hypothesis_operation": copy.deepcopy(request)},
        "v95_scientific_artifact_history": [{"request_id": "request.current", "executed": False}],
    })


def test_restart_revision_is_bound_audited_idempotent_and_not_execution():
    state = _state()
    before = copy.deepcopy(state.pipeline_memory)
    receipt = reconcile_pending_scientific_execution(state)
    assert not receipt["unresolved"] and len(receipt["changes"]) == 1
    request = state.pipeline_memory["next_hypothesis_request"]
    assert request["directives"] == ["M3"]
    assert request["request_id"] == "request.current" and request["lifecycle_state"] == "executing"
    assert request["control_stack"] == before["next_hypothesis_request"]["control_stack"]
    history = state.pipeline_memory["scientific_execution_reconciliation_history"]
    assert history[0]["source"]["request"] == before["next_hypothesis_request"]
    assert history[0]["source"]["decision"] == before["joint_search_decision"]
    assert history[0]["source_sha256"].startswith("sha256:")
    assert not history[0]["execution_claim"]
    assert state.pipeline_memory["v95_scientific_artifact_history"] == before["v95_scientific_artifact_history"]
    assert not reconcile_pending_scientific_execution(state)["changes"]


@pytest.mark.parametrize("mutation", ["completed", "other_request", "different_axis"])
def test_restart_does_not_rewrite_unbound_or_completed_sources(mutation):
    state = _state()
    if mutation == "completed":
        state.pipeline_memory["next_hypothesis_request"]["lifecycle_state"] = "evaluated"
    elif mutation == "other_request":
        state.pipeline_memory["joint_search_decision"]["hypothesis_operation"]["request_id"] = "request.other"
    else:
        state.pipeline_memory["joint_search_decision"]["changed_axes"] = ["reward"]
    before = copy.deepcopy(state.pipeline_memory)
    assert not reconcile_pending_scientific_execution(state)["changes"]
    assert state.pipeline_memory == before


==> anc/FARL/tests/test_scientific_typed_matching.py <==
from copy import deepcopy
from types import SimpleNamespace

import pytest

from autorl.modules.hpo import HPOModule, SB3_VALID_PARAMS
from autorl.scientific_hparam_matching import (
    typed_hparam_group_violations, verified_paired_seed_values,
)
from autorl.trajectory_evidence.diagnosis_engine import DiagnosisEngineV5


REQUEST = {"request_id": "request.algorithm", "intervention_id": "intervention.algorithm",
           "required_changed_slots": ["algorithm"]}
INTERFACE = {"generation_id": 1, "canonical_interface_hash": "interface",
             "runtime_receipt_sha256": "runtime", "adapter_sha256": "adapter"}


class Trial:
    def suggest_categorical(self, name, choices):
        return choices[0]


def trial_row(group, child, algorithm=None):
    algorithm = algorithm or ("SAC" if child else "PPO")
    event = {
        "scientific_request_id": REQUEST["request_id"],
        "scientific_intervention_id": REQUEST["intervention_id"],
        "scientific_match_group": group,
        "scientific_intervention_role": "changed_axis_child" if child else "matched_control",
    }
    hp = HPOModule(None, {})._sample_hyperparams_for_assignment(
        state=SimpleNamespace(pipeline_memory={}, algorithm_config=SimpleNamespace(algorithm_name=algorithm)),
        trial=Trial(), search_space={"learning_rate": {"type": "categorical", "choices": [.0003 if child else .001]}},
        assignment=event, fallback_namespace=None)
    values = [.8, .4] if child else [.1, .3]
    return {
        "genome_id": f"genome.{group}.{child}", "trial_uid": f"trial.{group}.{child}",
        "hypothesis_ids": ["hyp.algorithm"] if child else [],
        "scientific_valid": True, "objective_valid": True,
        "requested_seed_ids": [0, 1], "valid_seed_ids": [0, 1],
        "requested_timesteps": 1000000,
        "interface_generation_tuple": deepcopy(INTERFACE),
        "active_stack": {"algo_id": f"algo.{algorithm}.{child}", "obs_schema_id": "obs.fixed",
                         "reward_id": "reward.fixed", "exploration_id": "explore.fixed",
                         "env_adapter_id": "env.fixed", "budget_id": "budget.fixed"},
        "breadth_assignment": event,
        "stage_activation_evidence": {"by_stage": {"stage.0": {"completion_rate": sum(values) / 2}}},
        "seed_provenance": [{
            "seed": seed, "algo_name": algorithm,
            "learner_execution_receipt": {"algorithm": algorithm,
                "status": "executed_with_receipt", "requested": hp,
                "rejected_parameters": {}, "supported_parameters": sorted(SB3_VALID_PARAMS[algorithm])},
            "stage_omr": {"by_stage": {"stage.0": {"completion_rate": value}}},
            "final_omr": {"valid": True, "score": value},
        } for seed, value in enumerate(values)],
    }


def memory_for(rows, *, paired=False):
    memory = {"last_trial_omr_status": {i: row for i, row in enumerate(rows)},
              "next_hypothesis_request": deepcopy(REQUEST)}
    if paired:
        receipt = {
            "schema_version": "v9.5.scientific_execution_receipt.v1",
            "replication_unit": "paired_seed", "paired_seed_ids": [0, 1],
            "request_id": REQUEST["request_id"], "intervention_id": REQUEST["intervention_id"],
            "artifact_fingerprint": "artifacts.current", "executed": True,
            "expected_slot_count": len(rows), "completed_slot_count": len(rows),
            "interface_generation_tuple": deepcopy(INTERFACE),
            "slot_receipts": [{"genome_id": row["genome_id"],
                "match_group": row["breadth_assignment"]["scientific_match_group"],
                "role": row["breadth_assignment"]["scientific_intervention_role"],
                "completed": True, "requested_seed_ids": [0, 1], "valid_seed_ids": [0, 1]}
                for row in rows],
        }
        memory["v95_scientific_execution_receipt"] = receipt
        memory["last_breadth_portfolio_manifest"] = {"scientific_intervention_schedule": {
            "artifact_fingerprint": "artifacts.current", "execution_receipt": deepcopy(receipt)}}
    return memory


def engine_claim(tmp_path, memory):
    engine = DiagnosisEngineV5(tmp_path, {"enabled": True})
    hid = engine.ledger.create(
        family="algorithm", statement="a learner-family intervention improves completion",
        challenged_slots=["algorithm"], expected_trace_signatures=["completion rises"],
        falsification_conditions=["completion does not rise"],
        candidate_interventions=["algorithm race"], iter_=0, stage_id="stage.0",
        predicted_effect="completion rises", next_best_test={"changed_axis": "algorithm"},
        hypothesis_id="hyp.algorithm")
    engine.ledger.mark_testing([hid], iter_=1, intervention_id=REQUEST["intervention_id"])
    cohorts = {}
    outcome = engine._attach_scientific_trial_outcome_claims(
        SimpleNamespace(pipeline_memory=memory), cohorts, iter_=2)
    return outcome["claims"][0], engine.ledger.claims_for(hid)[-1], list(cohorts.values())[0]


def test_algorithm_race_accepts_typed_not_identical_hparams(tmp_path):
    rows = [trial_row(group, child) for group in (0, 1) for child in (False, True)]
    outcome, claim, cohort = engine_claim(tmp_path, memory_for(rows))
    assert outcome["status"] == "supports" and outcome["matched"] is True
    assert cohort["matching_policy"]["hparam_match_scope"] == "same_algorithm_only"
    assert cohort["matching_policy"]["cross_algorithm_identical_hparams_claim"] is False


@pytest.mark.parametrize("fault", ["missing_proof", "wrong_learner", "undeclared_axis", "wrong_scope"])
def test_typed_hparam_exception_requires_actual_algorithm_and_declaration(fault):
    rows, request = [trial_row(0, False), trial_row(0, True)], deepcopy(REQUEST)
    if fault == "missing_proof":
        rows[1]["breadth_assignment"].pop("scientific_hparam_matching")
    elif fault == "wrong_learner":
        rows[1]["seed_provenance"][0]["algo_name"] = "PPO"
    elif fault == "undeclared_axis":
        request["required_changed_slots"] = ["reward"]
    else:
        rows[1]["breadth_assignment"]["scientific_hparam_matching"]["match_scope"] = "all_algorithms"
    assert typed_hparam_group_violations(rows, request, 0)


def test_same_algorithm_still_requires_identical_base_hparams():
    rows = [trial_row(0, False, "PPO"), trial_row(0, True, "PPO")]
    assert "unmatched_within_algorithm_hparams_group_0" in typed_hparam_group_violations(rows, REQUEST, 0)


@pytest.mark.parametrize("key", ["reward_id", "obs_schema_id", "env_adapter_id", "exploration_id"])
def test_algorithm_race_still_freezes_other_axes(tmp_path, key):
    rows = [trial_row(group, child) for group in (0, 1) for child in (False, True)]
    rows[1]["active_stack"][key] = "changed.without.authority"
    outcome, _, _ = engine_claim(tmp_path, memory_for(rows))
    assert outcome["matched"] is False
    assert f"unmatched_{key}" in outcome["match_violations"]


def test_one_trial_per_arm_uses_actual_paired_seed_values(tmp_path):
    rows = [trial_row(0, False), trial_row(0, True)]
    outcome, claim, cohort = engine_claim(tmp_path, memory_for(rows, paired=True))
    assert outcome["status"] == "supports" and outcome["matched"] is True
    effect = claim["observed_effect"]
    assert effect["candidate_values"] == [.8, .4]
    assert effect["control_values"] == [.1, .3]
    assert effect["replication_proof"]["replication_unit"] == "paired_seed"
    assert claim["cross_seed_support"]["n_seeds"] == 2


@pytest.mark.parametrize("fault", ["stale_request", "incomplete", "stale_manifest", "missing_seed_value",
                                  "invalid_final", "wrong_seed_set", "foreign_genome", "foreign_interface"])
def test_unproven_seed_replication_remains_inconclusive(tmp_path, fault):
    rows = [trial_row(0, False), trial_row(0, True)]
    memory = memory_for(rows, paired=True)
    if fault == "stale_request":
        memory["v95_scientific_execution_receipt"]["request_id"] = "request.old"
    elif fault == "incomplete":
        memory["v95_scientific_execution_receipt"]["executed"] = False
    elif fault == "stale_manifest":
        memory["last_breadth_portfolio_manifest"]["scientific_intervention_schedule"]["artifact_fingerprint"] = "old"
    elif fault == "missing_seed_value":
        rows[1]["seed_provenance"][0].pop("stage_omr")
    elif fault == "invalid_final":
        rows[1]["seed_provenance"][0]["final_omr"]["valid"] = False
    elif fault == "wrong_seed_set":
        rows[1]["seed_provenance"][0]["seed"] = 99
    elif fault == "foreign_genome":
        rows[1]["genome_id"] = "foreign"
    else:
        rows[1]["interface_generation_tuple"]["generation_id"] = 99
    outcome, _, _ = engine_claim(tmp_path, memory)
    assert outcome["matched"] is False and outcome["status"] == "inconclusive"
    assert "fewer_than_two_scientific_match_groups" in outcome["match_violations"]


def test_final_seed_values_use_unmodified_final_provenance():
    control, candidate = trial_row(0, False), trial_row(0, True)
    memory = memory_for([control, candidate], paired=True)
    candidate["seed_provenance"][0]["final_omr"]["score"] = 0.0
    result = verified_paired_seed_values(memory, REQUEST, [candidate], [control], [0], "")
    assert result[0] == [0.0, .4]


==> anc/FARL/tests/test_semantic_execution_closure.py <==
import json
from types import SimpleNamespace

import numpy as np
import pytest

from autorl.semantic_execution_contract import (
    SemanticExecutionViolation, active_fault, audit_formula, audit_observation,
    audit_reward, automatic_direction, capture_public_context, probe_health,
)
from autorl.seed_evidence import commit_seed_result, read_seed_result
from autorl.v2_runtime import register_candidate


def program(weight=1, direction=None):
    term = {"atom_id": "signal.a", "source": "info['a']", "weight": weight}
    if direction:
        term["direction_contract"] = {"direction": direction}
    return {"hypothesis_contract": {"experimental_role": "stage_local_discovery"},
            "primitive_compositions": [{"family": "dense_shaping_linear", "terms": [term]}]}


def test_direction_uses_declaration_not_names_or_role():
    for name in ["a", "score", "distance", "anything"]:
        atom = {"atom_id": name, "direction": "decrease", "semantic_role": "progress"}
        assert automatic_direction(atom)["weight"] == -1
    assert automatic_direction({"semantic_role": "distance"})["weight"] is None
    assert automatic_direction({"direction": "target", "target_value": 3})["weight"] is None
    assert automatic_direction({"direction": "increase"})["weight"] == 1


def test_automatic_reward_checks_effective_sign_and_does_not_rewrite():
    atoms = {"signal.a": {"atom_id": "signal.a", "direction": "decrease"}}
    bad = program()
    assert not audit_reward(bad, atoms)["valid"]
    assert bad["primitive_compositions"][0]["terms"][0]["weight"] == 1
    good = program(-1)
    assert audit_reward(good, atoms)["valid"]
    good["primitive_compositions"][0]["weight"] = -1
    assert not audit_reward(good, atoms)["valid"]
    complete = {"primitive_compositions": [{"family": "general_transition_program", "source_code": "hypothesis"}]}
    assert audit_reward(complete, atoms)["valid"]


def test_unknown_direction_is_uncertainty_not_proven_task_failure():
    result = audit_reward(program(), {})
    assert result["valid"]
    assert result["evidence_class"] == "insufficient_evidence"


def context():
    return {"sources": {
        "obs[0]": {"verified": True, "units": "m", "canonical_source": "coordinate.a"},
        "info['alias']": {"verified": True, "units": "m", "canonical_source": "coordinate.a"},
        "obs[1]": {"verified": True, "units": "m/s"},
        "obs[2]": {"verified": True, "units": "m"},
    }}


def test_proved_construction_repair_does_not_repeat_perception_training(tmp_path, monkeypatch):
    from autorl.modules.mdp_perception import MDPPerceptionModule
    from autorl.data_types import DerivedAtom
    module = MDPPerceptionModule(None, None, {})
    atom = SimpleNamespace(atom_id="bad", formula="obs[0]-obs[0]")
    graph = SimpleNamespace(atoms=[atom], derived_atoms=[atom], to_dict=lambda: {"atoms": []})
    goal = {"primary_goal": "unchanged goal", "typed_subgoal_dag": {"nodes": ["unchanged stage"]}}
    (tmp_path / "goal_spec.json").write_text(json.dumps(goal))
    state = SimpleNamespace(run_dir=tmp_path, pipeline_iteration=8, controller_feedback="",
        manifest=SimpleNamespace(), controller_directives=["M2B", "M4"], env=object(),
        pipeline_memory={"semantic_execution_active_fault": {"active": True, "axes": ["representation"]}},
        task_causal_graph=graph, goal_spec=SimpleNamespace(task_causal_graph={}))
    def passive(env, manifest, **kwargs):
        assert kwargs == {"total_steps": 256, "collect_info": False, "policy": None, "redact_reward": True}
        return [{"obs": [0., 1.], "reward": 0.}], {}
    monkeypatch.setattr(module, "_run_passive_probe", passive)
    monkeypatch.setattr(module, "_phase_b_active_perception", lambda *a: pytest.fail("no perception RL allowed"))
    monkeypatch.setattr(module, "_run_representation_hypothesis_search", lambda **kw: {"atoms": []})
    assert module.run(state) is state
    after = json.loads((tmp_path / "goal_spec.json").read_text())
    assert after["primary_goal"] == goal["primary_goal"]
    assert after["typed_subgoal_dag"] == goal["typed_subgoal_dag"]
    assert graph.atoms == []
    assert state.pipeline_memory["representation_construction_repair"]["policy_training_steps"] == 0


@pytest.mark.parametrize("formula,reason", [
    ("obs[0]-obs[0]", "structural_self_difference"),
    ("info['alias']-obs[0]", "structural_self_difference"),
    ("info['alias']>obs[0]", "structural_self_comparison"),
    ("abs(obs[0]-obs[1])", "incompatible_declared_quantities"),
])
def test_proven_semantic_contradictions(formula, reason):
    result = audit_formula(formula, context())
    assert reason in {r["reason"] for r in result["violations"]}


def test_unknown_types_and_empirically_constant_events_remain_hypotheses():
    assert audit_formula("obs[0]-obs[1]", {})["valid"]
    ctx = context()
    ctx["sources"]["info['alias']"]["verified"] = False
    assert audit_formula("info['alias']-obs[0]", ctx)["valid"]
    assert audit_formula("obs[0]-obs[2]", context())["valid"]
    assert audit_formula("obs[0]-(obs[1]*0.1)", context())["valid"]
    health = probe_health([0] * 100)
    assert health["status"] == "unobserved"
    assert health["permanent_falsification"] is False


def test_runtime_public_schema_is_used_without_environment_name(tmp_path):
    env = SimpleNamespace(public_observation_semantics=lambda: {
        "obs_0": {"verified": True, "kind": "cartesian_coordinate"},
        "obs_1": {"verified": True, "kind": "velocity"},
    })
    ctx = capture_public_context(env, tmp_path)
    assert not audit_formula("obs[0]-obs[1]", ctx)["valid"]
    assert capture_public_context(SimpleNamespace(), tmp_path) == {}


def test_candidate_gate_and_active_fault_clear_without_erasing_evidence(tmp_path):
    (tmp_path / "goal_spec.json").write_text(json.dumps({"task_causal_graph": {
        "atoms": [{"atom_id": "signal.a", "direction": "decrease"}]
    }}))
    state = SimpleNamespace(run_dir=tmp_path, pipeline_memory={})
    with pytest.raises(SemanticExecutionViolation):
        register_candidate(state, slot="reward", artifact_id="reward.bad", spec={"reward_program": program()})
    assert not (tmp_path / "stacks/reward/reward.bad.json").exists()
    assert state.pipeline_memory["semantic_execution_rejections"]
    p = tmp_path / "stacks/reward/reward.old.json"
    p.parent.mkdir(parents=True)
    p.write_text(json.dumps({"spec": {"reward_program": program()}}))
    state.v2_active_stack = {"reward_id": "reward.old"}
    assert active_fault(state)["active"]
    good = register_candidate(state, slot="reward", artifact_id="reward.new", spec={"reward_program": program(-1)})
    state.v2_active_stack = {"reward_id": good["id"]}
    assert not active_fault(state)["active"]
    assert state.pipeline_memory["semantic_execution_rejections"]


def test_seed_commit_preserves_full_metrics_and_is_idempotent(tmp_path):
    metrics = {"seed": 2, "objective_valid": True,
               "stage_activation_evidence": {"by_stage": {"a": {"raw_completion_rate": .2}}},
               "interface_generation_tuple": {"generation_id": 1}, "actual_steps": 40}
    kwargs = dict(iteration=3, trial=4, seed=2, score=.1, metrics=metrics)
    path = commit_seed_result(tmp_path, **kwargs)
    assert commit_seed_result(tmp_path, **kwargs) == path
    value = read_seed_result(tmp_path, iteration=3, trial=4, seed=2)
    assert value["metrics"] == metrics
    assert value["promotion_authority"] is False
    with pytest.raises(ValueError, match="conflict"):
        commit_seed_result(tmp_path, **{**kwargs, "score": .2})
    assert read_seed_result(tmp_path, iteration=3, trial=4, seed=9) is None


def test_seed_corruption_cannot_be_silently_reused(tmp_path):
    from pathlib import Path
    p = Path(commit_seed_result(tmp_path, iteration=0, trial=0, seed=0, score=.1, metrics={}))
    value = json.loads(p.read_text())
    value["score"] = .9
    p.write_text(json.dumps(value))
    with pytest.raises(ValueError, match="digest mismatch"):
        read_seed_result(tmp_path, iteration=0, trial=0, seed=0)


def test_source_bound_fault_beats_fidelity_and_old_noop(tmp_path):
    from autorl.data_types import DiagnosticReport
    from autorl.diagnostic_arbitrator import build_unified_diagnostic_packet
    from autorl.joint_search_controller import decide
    (tmp_path / "task_causal_graph.json").write_text(json.dumps({
        "atoms": [{"atom_id": "signal.a", "direction": "decrease"}]}))
    path = tmp_path / "stacks/reward/old.json"
    path.parent.mkdir(parents=True)
    path.write_text(json.dumps({"spec": {"reward_program": program()}}))
    state = SimpleNamespace(
        run_dir=tmp_path, pipeline_iteration=4, v2_active_stack={"reward_id": "old"},
        pipeline_memory={"controller_effect_audit": {
            "effect_passed": False, "training_evidence_produced": False,
            "expected_changed_slots": ["reward"], "audit_sha256": "old.unrelated.fault"}},
        latest_diagnosis=DiagnosticReport(status="BUDGET_FAULT", confidence=.9),
        fault_counts={}, controller_feedback="", hpo_result=None, v2_scheduler_decision={},
    )
    packet = build_unified_diagnostic_packet(state, fallback_fault="BUDGET_FAULT")
    assert packet["selected_fault"] == "SEMANTIC_EXECUTION_FAULT"
    decision = decide(state, fault="BUDGET_FAULT", diagnostic_packet=packet)
    assert decision.action == "REPAIR_CONTRACT"
    assert decision.directives == ["M4"]
    assert decision.changed_axes == ["reward"]
    assert decision.hypothesis_operation["operation"] == "repair_construction_contract"
    assert not decision.hypothesis_operation["causal_effect_claim_allowed"]
    assert decision.hypothesis_operation["hypothesis_ids"] == []
    assert "declared_direction_contradiction" in state.controller_feedback
    assert state.pipeline_memory["v9_joint_search"]["generation_id"] == 0


def test_stale_public_context_is_not_trusted(tmp_path):
    from autorl.semantic_execution_contract import audit_candidate
    receipt = tmp_path / "runtime_interface_contract.v1.json"
    receipt.write_text(json.dumps({"canonical_interface_hash": "first"}))
    env = SimpleNamespace(public_observation_semantics=lambda: {
        "obs_0": {"verified": True, "kind": "position"},
        "obs_1": {"verified": True, "kind": "velocity"},
    })
    capture_public_context(env, tmp_path)
    spec = {"formulas": [{"formula": "obs[0]-obs[1]"}]}
    assert not audit_candidate(tmp_path, "obs_schema", spec)["valid"]
    receipt.write_text(json.dumps({"canonical_interface_hash": "second"}))
    result = audit_candidate(tmp_path, "obs_schema", spec)
    assert result["valid"] and result["uncertainties"]
    capture_public_context(SimpleNamespace(), tmp_path)
    assert json.loads((tmp_path / "semantic_execution_context.v1.json").read_text()) == {}


def test_semantic_repair_never_overwrites_old_candidate(tmp_path):
    state = SimpleNamespace(run_dir=tmp_path, pipeline_memory={})
    first = register_candidate(state, slot="reward", artifact_id="same", spec={"reward_program": program(-1)})
    second = register_candidate(state, slot="reward", artifact_id="same", spec={"reward_program": program(-2)})
    assert first["id"] != second["id"]
    old = json.loads((tmp_path / "stacks/reward" / (first["id"] + ".json")).read_text())
    assert old["spec"]["reward_program"]["primitive_compositions"][0]["terms"][0]["weight"] == -1


==> anc/FARL/tests/test_semantic_repair_resume.py <==
import json
from pathlib import Path
from types import SimpleNamespace

import pytest

from evaluation.experiments import resume_semantic_repair_boundary as resume
from evaluation.experiments.p2_breadth_resume import P2ResumeError, SeedArtifact


def fixture_inventory(tmp_path, monkeypatch):
    model = tmp_path / "model.zip"
    model.write_bytes(b"frozen old model")
    provenance = tmp_path / "seed.json"
    provenance.write_text(json.dumps({"training_budget": {"actual_steps": 100}}))
    (tmp_path / "hpo_result.json").write_text('{"best_iqm": 0.2}')
    manifest = tmp_path / "manifest.json"
    manifest.write_text('{}')
    runner = tmp_path / "runner.json"
    runner.write_text('{}')
    (tmp_path / "heartbeat.v1.json").write_text(json.dumps({"seed": 1, "num_timesteps": 25}))
    artifact = SeedArtifact(0, .3, model, provenance, json.loads(provenance.read_text()))
    row = SimpleNamespace(status="incomplete", complete_seeds={0: artifact}, worker_dir=tmp_path, genome_id="generic")
    inv = SimpleNamespace(run_dir=tmp_path, problems=[], iteration=3, trials={0: row},
                          runner_manifest_path=runner, manifest_path=manifest, to_report=lambda: {})
    monkeypatch.setattr(resume, "load_resume_inventory", lambda root: inv)
    monkeypatch.setattr(resume, "_latest_controller_packet", lambda root, it: {"controller_iter": 2})
    return inv


def test_repair_inventory_preserves_progress_without_forging_resume_or_promotion(tmp_path, monkeypatch):
    fixture_inventory(tmp_path, monkeypatch)
    before = {p.name: p.read_bytes() for p in tmp_path.iterdir()}
    report = resume.inspect_boundary(tmp_path)
    assert report["completed_seed_count"] == 1
    assert report["unsaved_steps_at_heartbeat"] == 25
    assert report["next_execution_iteration"] == 4
    assert report["prior_completed_evidence_iteration"] == 2
    assert report["completed_seeds"][0]["score"] == .3
    assert report["partial_wave_promotion_allowed"] is False
    assert report["old_seed_new_recipe_merge_allowed"] is False
    assert report["exact_mid_seed_resume"] is False
    assert before == {p.name: p.read_bytes() for p in tmp_path.iterdir()}


def test_complete_wave_cannot_be_called_partial_repair(tmp_path, monkeypatch):
    inv = fixture_inventory(tmp_path, monkeypatch)
    inv.trials[0].status = "completed"
    with pytest.raises(P2ResumeError, match="wave is complete"):
        resume.inspect_boundary(tmp_path)


def test_archive_copies_control_plane_and_never_moves_models(tmp_path):
    (tmp_path / "breadth_portfolio").mkdir()
    (tmp_path / "breadth_portfolio/runner.json").write_text('{}')
    (tmp_path / "active_stack.json").write_text('{"a": 1}')
    (tmp_path / "models").mkdir()
    (tmp_path / "models/old.zip").write_bytes(b"model")
    dest = tmp_path / "semantic_restart/archive"
    resume.archive_control_plane(tmp_path, dest)
    assert (dest / "active_stack.json").read_bytes() == (tmp_path / "active_stack.json").read_bytes()
    assert (tmp_path / "models/old.zip").read_bytes() == b"model"
    assert not (dest / "models").exists()


def test_repair_boundary_does_not_run_interrupted_m5(tmp_path, monkeypatch):
    from autorl.pipeline import AutoRLPipeline
    from autorl import semantic_execution_contract
    pipeline = AutoRLPipeline.__new__(AutoRLPipeline)
    pipeline.config = {}
    state = SimpleNamespace(pipeline_iteration=3, hpo_result=SimpleNamespace(best_iqm=.2),
                            pipeline_memory={"interrupted_semantic_repair_boundary": {
                                "interrupted_iteration": 3, "wave_complete": False}})
    monkeypatch.setattr(semantic_execution_contract, "active_fault", lambda state: {"active": True})
    monkeypatch.setattr(pipeline, "_wall_clock_exhausted", lambda state: True)
    monkeypatch.setattr(pipeline, "_save_controller_history", lambda state: None)
    monkeypatch.setattr(pipeline, "_run_m5", lambda state: pytest.fail("interrupted old M5 must not be relaunched"))
    assert pipeline._controller_loop(state, resume_interrupted_repair=True) is state


def test_unfinished_required_actuators_block_dispatch_and_m4_fallback(tmp_path):
    from autorl.pipeline import AutoRLPipeline
    from autorl.semantic_execution_contract import (
        active_fault, begin_repair_transaction, complete_repair_module, require_repair_complete,
    )
    state = SimpleNamespace(run_dir=tmp_path, pipeline_iteration=4, pipeline_memory={}, v2_active_stack={})
    begin_repair_transaction(state, {"active": True, "axes": ["representation", "reward"]}, source_receipt="proof")
    pipeline = AutoRLPipeline.__new__(AutoRLPipeline)
    assert active_fault(state)["pending_repair_modules"] == ["M2B", "M4"]
    with pytest.raises(RuntimeError, match="SEMANTIC_REPAIR_INCOMPLETE"):
        pipeline._run_m5(state)
    complete_repair_module(state, "M2B")
    complete_repair_module(state, "M2B")
    assert active_fault(state)["axes"] == ["reward"]
    assert pipeline._skip_failed_m4_with_incumbent(state, RuntimeError("prompt cap"), 4, phase="repair") == (state, False)
    with pytest.raises(RuntimeError, match="M4"):
        pipeline._run_m5(state)
    complete_repair_module(state, "M4")
    require_repair_complete(state)
    assert active_fault(state)["active"] is False
    transaction = json.loads((tmp_path / "semantic_execution_repair_transaction.v1.json").read_text())
    assert transaction["completed_modules"] == ["M2B", "M4"]
    assert transaction["status"] == "complete"


def test_retry_keeps_actual_completed_hpo_iteration_not_new_controller_packet(tmp_path, monkeypatch):
    fixture_inventory(tmp_path, monkeypatch)
    monkeypatch.setattr(resume, "validate_retry_receipt", lambda root, path: {"prior_completed_evidence_iteration": 1})
    report = resume.inspect_boundary(tmp_path, "previous_repair.json")
    assert report["prior_completed_evidence_iteration"] == 1
    assert report["next_execution_iteration"] == 4


def test_retry_rechecks_proof_and_rejects_changed_evidence(tmp_path, monkeypatch):
    (tmp_path / "hpo_result.json").write_text('{}')
    folder = tmp_path / "stacks/reward"
    folder.mkdir(parents=True)
    (folder / "reward.old.json").write_text('{"spec": {"old": true}}')
    checked = {"valid": False, "fingerprint": "recipe", "interface_identity": {},
               "violations": [{"reason": "declared_direction_contradiction"}],
               "source_fingerprint": "new_typed_source", "slot": "reward"}
    prior = {"run_dir": str(tmp_path), "prior_hpo_sha256": resume.digest(tmp_path / "hpo_result.json"),
             "construction_fault": {"active": True, "axes": ["reward"], "faults": [
                 {**checked, "artifact_id": "reward.old", "source_fingerprint": "old_serialization"}]}}
    path = tmp_path / "previous.json"
    path.write_text(json.dumps(prior))
    monkeypatch.setattr(resume, "audit_candidate", lambda root, slot, spec: checked)
    result = resume.validate_retry_receipt(tmp_path, path)
    assert result["construction_fault"]["faults"][0]["source_fingerprint"] == "new_typed_source"
    checked["valid"] = True
    with pytest.raises(P2ResumeError, match="proof no longer matches"):
        resume.validate_retry_receipt(tmp_path, path)
    (tmp_path / "hpo_result.json").write_text('{"new": true}')
    with pytest.raises(P2ResumeError, match="HPO evidence changed"):
        resume.validate_retry_receipt(tmp_path, path)


def test_repair_transport_preserves_model_and_required_background(tmp_path):
    pipeline = SimpleNamespace(llm=SimpleNamespace(cfg={"model": "unchanged"}),
                               coding_llm=SimpleNamespace(base_config={"model": "same"}), config={})
    resume.configure_repair_transport(pipeline)
    assert pipeline.llm.cfg == {"model": "unchanged", "stream": True}
    assert pipeline.coding_llm.base_config == {"model": "same", "stream": True}
    caps = pipeline.config["reward_designer"]["context_memory"]["section_token_caps"]
    assert caps["P5_background"] == 1600
    caps["P5_background"] = 2000
    resume.configure_repair_transport(pipeline)
    assert caps["P5_background"] == 2000


==> anc/FARL/tests/test_source_bound_reward_execution.py <==
"""Source/provenance integration fixtures, no training and no policy rollouts."""
import json
from pathlib import Path
from types import SimpleNamespace

import gymnasium as gym
import numpy as np
import pytest

from autorl.adapter_source_semantics import adapter_source_aliases
from autorl.semantic_execution_contract import (
    SemanticExecutionViolation, audit_candidate, audit_reward,
    audit_transition_source, observation_execution_receipt,
)
from autorl.v2_runtime import register_candidate


AUDITED_WORKERS = Path(__file__).resolve().parents[1] / (
    "outputs/live_v9_5_adroit_relocate_p1_20260829_r6/adroit_relocate_p1/"
    "adroit_hand_relocate_p1_seed0_20260829_150823/breadth_portfolio/workers")


def historical(trial):
    paths = list(AUDITED_WORKERS.glob(f"iter9_trial{trial}_*"))
    if not paths:
        pytest.skip("Optional original audited run is not present in this checkout")
    root = paths[0]
    stack = json.loads((root / "active_stack.json").read_text())["stack"]
    artifact = json.loads((root / "stacks/reward" / (stack["reward_id"] + ".json")).read_text())
    return root, (root / "env_adapter.py").read_text(), artifact["spec"]


def context():
    return {"sources": {
        "obs[2]": {"verified": True, "canonical_source": "public_snapshot.value[1]"},
        "info['alias']": {"verified": True, "canonical_source": "public_snapshot.value[1]"},
    }}


def test_real_frozen_trial5_source_bound_zero_is_rejected():
    root, adapter, spec = historical(5)
    aliases = adapter_source_aliases(adapter)
    assert aliases["adapter_sha256"] == "sha256:2d95a445b02acf7bf3117af1241cf35ef19ea383b72a769d92983b6571aed6b0"
    assert aliases["observation_dim"] == 84
    assert aliases["sources"]["obs[80]"]["canonical_source"] == aliases["sources"]["info['public_object_height']"]["canonical_source"]
    result = audit_candidate(root, "reward", spec)
    assert not result["valid"]
    assert any(v["expression"] == "h - base_z" and v["reason"] == "source_bound_self_difference"
               for v in result["violations"])
    assert result["source_fingerprint"].startswith("sha256:")


@pytest.mark.parametrize("trial", [3, 7])
def test_real_ambitious_reward_programs_not_rejected_on_unproven_causal_claim(trial):
    root, _, spec = historical(trial)
    assert audit_candidate(root, "reward", spec)["valid"]


def test_real_trial11_keeps_result_but_cannot_claim_verified_two_stage_composition():
    root, _, spec = historical(11)
    result = audit_candidate(root, "reward", spec)
    assert result["valid"]
    assert result["executed_atom_ids"] == ["info.public_palm_object_distance"]
    assert not result["composition_claim_verified"]
    assert any(u["reason"] == "stage_composition_support_unverified" for u in result["uncertainties"])


def test_real_source_is_enforced_at_m4_candidate_registration(tmp_path):
    _, adapter, spec = historical(5)
    (tmp_path / "env_adapter.py").write_text(adapter)
    state = SimpleNamespace(run_dir=tmp_path, pipeline_memory={})
    with pytest.raises(SemanticExecutionViolation):
        register_candidate(state, slot="reward", artifact_id="reward.bad.actual", spec=spec)
    assert not (tmp_path / "stacks/reward/reward.bad.actual.json").exists()
    assert state.pipeline_memory["semantic_execution_rejections"]


def test_real_source_is_enforced_before_reward_compilation(tmp_path, monkeypatch):
    from autorl.env_builder_v2 import build_env_from_stack
    from autorl import env_builder_v2, reward_program_compiler
    _, adapter, spec = historical(5)
    (tmp_path / "env_adapter.py").write_text(adapter)
    path = tmp_path / "stacks/reward/reward.bad.json"
    path.parent.mkdir(parents=True)
    path.write_text(json.dumps({"spec": spec}))

    class AllocationOnlyEnv(gym.Env):
        observation_space = gym.spaces.Box(-np.inf, np.inf, shape=(84,), dtype=np.float32)
        action_space = gym.spaces.Box(-1, 1, shape=(30,), dtype=np.float32)
        def reset(self, **kwargs):
            return np.zeros(84, dtype=np.float32), {}
        def step(self, action):
            pytest.fail("Semantic admission must not roll out a policy")

    monkeypatch.setattr(env_builder_v2, "_exec_module", lambda _path: {"make_env": AllocationOnlyEnv})
    monkeypatch.setattr(reward_program_compiler, "compile_reward_program", lambda _p: pytest.fail("bad source reached compiler"))
    with pytest.raises(SemanticExecutionViolation, match="source_bound_self_difference"):
        build_env_from_stack(tmp_path, {"reward_id": "reward.bad"})


@pytest.mark.parametrize("left,right,valid", [
    ("next_state.info['alias']", "next_state.observation[2]", False),
    ("next_state.info['alias']", "state.observation[2]", True),
    ("state.info['alias']", "next_state.observation[2]", True),
])
def test_same_source_proof_preserves_transition_time(left, right, valid):
    code = f"def compute_reward(state, action, next_state):\n    h={left}\n    base={right}\n    return h-base, {{}}"
    assert audit_transition_source(code, context())["valid"] is valid


def test_dead_debug_zero_and_constant_programs_are_not_task_falsification():
    debug = "def compute_reward(state, action, next_state):\n    x=next_state.info['alias']\n    debug=x-x\n    return next_state.native_reward, {'debug':debug}"
    assert audit_transition_source(debug, context())["valid"]
    assert audit_transition_source("def compute_reward(state, action, next_state):\n    return 0.0, {}", {})["valid"]


def test_variable_name_initial_is_not_a_temporal_contract():
    code = "def compute_reward(state, action, next_state):\n    initial_height=state.observation[2]\n    return next_state.observation[2]-initial_height, {}"
    assert audit_transition_source(code, context())["valid"]


def test_stale_adapter_hash_cannot_prove_cross_channel_alias(tmp_path):
    _, adapter, spec = historical(5)
    (tmp_path / "env_adapter.py").write_text(adapter)
    (tmp_path / "runtime_interface_contract.v1.json").write_text(json.dumps({"adapter_sha256": "sha256:different"}))
    assert audit_candidate(tmp_path, "reward", spec)["valid"]


def test_stage_coverage_declared_but_not_executed_is_a_contract_fault():
    spec = {"primitive_compositions": [{"family": "dense_shaping_linear", "terms": [{"atom_id": "a", "weight": 1}]}],
            "aggregation_contract": {"prefix_stage_ids": ["first", "second"],
                "executed_stage_support": {"first": {"atom_ids": ["a"]}, "second": {"atom_ids": ["b"]}}}}
    assert any(v["reason"] == "stage_composition_support_not_executed" for v in audit_reward(spec, {})["violations"])


def test_actual_obs_metadata_correction_does_not_append_fake_dimensions():
    receipt = observation_execution_receipt({"obs_dim_total": 120}, raw_dim=84, actual_dim=114,
                                            representation_applied=True, selected_indices=list(range(84)))
    assert receipt["actual_appended_scalar_count"] == 30
    assert receipt["declared_total_dim"] == 120
    assert not receipt["dimension_declaration_matches"]
    assert not receipt["policy_input_changed_by_audit"]


def test_alias_lowering_uses_arbitrary_layout_and_tracks_extra_environment_steps():
    source = '''
class GenericInterface:
    def _snapshot(self):
        state = self._backend.get_env_state()
        return np.asarray(state['payload'], dtype=np.float32).reshape(2)
    def _observation(self):
        native = np.asarray([0, 0, 0], dtype=np.float32).reshape(3)
        return np.concatenate([native, self._snapshot()]).astype(np.float32)
    def _feedback(self):
        values = self._snapshot()
        return {'measured': float(values[1])}
    def step(self, action):
        self._backend.step(action)
        metrics = self._feedback()
        return self._observation(), 0., False, False, metrics
'''
    aliases = adapter_source_aliases(source)["sources"]
    assert aliases["obs[4]"]["canonical_source"] == aliases["info['measured']"]["canonical_source"]
    advanced = source.replace("return self._observation(),", "self._backend.step(action)\n        return self._observation(),")
    aliases = adapter_source_aliases(advanced)["sources"]
    assert aliases["obs[4]"]["canonical_source"] != aliases["info['measured']"]["canonical_source"]


==> anc/FARL/tests/test_stage_frontier_handoff.py <==
from __future__ import annotations

import inspect
import json
from pathlib import Path
from types import SimpleNamespace
from typing import Any, Dict, List

import gymnasium as gym
import numpy as np
import pytest

from autorl.breadth_portfolio import (
    _stage_curriculum_frontload_ids,
    build_candidate_genomes,
)
from autorl.modules.hpo import (
    HPOModule,
    StageFrontierContractError,
    _StageFrontierResetWrapper,
    _hpo_parallel_state_from_payload,
    _parallel_worker_pipeline_memory_snapshot,
    _trial_seed_ids_for_assignment,
)
from autorl.env_builder_v2 import effective_obs_contract_digest
from autorl.stage_evidence import collect_stage_activation_evidence


class _ThreeStageEnv(gym.Env):
    """Tiny legal-step simulator used to exercise a checkpoint chain."""

    metadata: Dict[str, Any] = {}

    def __init__(self, *, terminal_on_first_completion: bool = False) -> None:
        self.observation_space = gym.spaces.Box(
            low=np.asarray([0.0], dtype=np.float32),
            high=np.asarray([3.0], dtype=np.float32),
            dtype=np.float32,
        )
        self.action_space = gym.spaces.Discrete(3)
        self._state = 0
        self._terminal_on_first_completion = bool(terminal_on_first_completion)
        self.actions: List[int] = []

    def _info(self) -> Dict[str, float]:
        return {
            "oracle_stage_0": float(self._state >= 1),
            "oracle_stage_1": float(self._state >= 2),
            "oracle_stage_2": float(self._state >= 3),
        }

    def reset(self, *, seed: int | None = None, options: Any = None):
        del seed, options
        self._state = 0
        self.actions = []
        return np.asarray([0.0], dtype=np.float32), self._info()

    def step(self, action: Any):
        value = int(np.asarray(action).reshape(-1)[0])
        self.actions.append(value)
        if self._state == 0 and value == 0:
            self._state = 1
        elif self._state == 1 and value == 1:
            self._state = 2
        elif self._state == 2 and value == 2:
            self._state = 3
        terminated = bool(
            self._terminal_on_first_completion and self._state >= 1
        )
        return (
            np.asarray([float(self._state)], dtype=np.float32),
            0.0,
            terminated,
            False,
            self._info(),
        )


class _FrozenPolicy:
    def __init__(self, action: int, *, call_log: List[int] | None = None) -> None:
        self.action = int(action)
        self.call_log = call_log
        self.observation_space = gym.spaces.Box(
            low=np.asarray([0.0], dtype=np.float32),
            high=np.asarray([3.0], dtype=np.float32),
            dtype=np.float32,
        )
        self.action_space = gym.spaces.Discrete(3)

    def predict(self, obs: Any, deterministic: bool = True):
        del obs, deterministic
        if self.call_log is not None:
            self.call_log.append(self.action)
        return self.action, None


class _CumulativePolicy(_FrozenPolicy):
    """One fresh policy that personally executes the whole ordered prefix."""

    def predict(self, obs: Any, deterministic: bool = True):
        del deterministic
        value = int(np.asarray(obs).reshape(-1)[0])
        action = min(value, 2)
        if self.call_log is not None:
            self.call_log.append(action)
        return action, None


def _stage_graph(n_stages: int = 3) -> Dict[str, Any]:
    atoms = []
    stages = []
    for index in range(n_stages):
        atom_id = f"atom.stage.{index}.complete"
        atoms.append({
            "atom_id": atom_id,
            "kind": "success",
            "source": f"info['oracle_stage_{index}']",
            "source_type": "stage_oracle",
            "info_key": f"oracle_stage_{index}",
            "direction": "binary",
            "threshold": 0.5,
            "tier": "T0",
            "allowed_for_m4": False,
        })
        stages.append({
            "stage_id": f"stage.{index}",
            "name": f"stage {index}",
            "order": index,
            "entry_atom_ids": [atom_id],
            "progress_atom_ids": [atom_id],
            "completion_atom_id": atom_id,
            "stage_omr_source_type": "oracle_stage_omr",
        })
    return {"atoms": atoms, "stages": stages}


def _state_for_graph(graph: Dict[str, Any]) -> SimpleNamespace:
    return SimpleNamespace(
        task_causal_graph=graph,
        goal_spec=SimpleNamespace(task_causal_graph={}),
        pipeline_iteration=0,
    )


def _direct_wrapper(
    env: gym.Env,
    state: Any,
    controllers: List[Dict[str, Any]],
    *,
    max_attempts: int = 1,
) -> _StageFrontierResetWrapper:
    return _StageFrontierResetWrapper(
        env,
        state=state,
        controllers=controllers,
        max_prefix_steps=10,
        max_attempts=max_attempts,
        simulator_budget=100,
        audit={"test": True},
    )


def test_one_cumulative_checkpoint_replays_two_stage_prefix() -> None:
    state = _state_for_graph(_stage_graph())
    env = _ThreeStageEnv()
    calls: List[int] = []
    wrapped = _direct_wrapper(
        env,
        state,
        [
            {
                "stage_id": "stage.1",
                "required_stage_ids": ["stage.0", "stage.1"],
                "model": _CumulativePolicy(0, call_log=calls),
            },
        ],
    )

    obs, _info = wrapped.reset(seed=11)

    assert np.asarray(obs).tolist() == [2.0]
    assert calls == [0, 1]
    assert env.actions == [0, 1]
    assert [
        row["controller_stage_id"]
        for row in wrapped._autorl_last_prefix_steps
    ] == ["stage.1", "stage.1"]


def test_prefix_steps_are_prepended_for_stage1_prefix_eligibility() -> None:
    state = _state_for_graph(_stage_graph(n_stages=2))
    env = _direct_wrapper(
        _ThreeStageEnv(),
        state,
        [{"stage_id": "stage.0", "model": _FrozenPolicy(0)}],
    )

    evidence = collect_stage_activation_evidence(
        state,
        _FrozenPolicy(1),
        env_factory=lambda: env,
        n_episodes=1,
        seed=3,
        max_steps=1,
    )

    stage0 = evidence.by_stage["stage.0"]
    stage1 = evidence.by_stage["stage.1"]
    assert stage0["completion_rate"] == pytest.approx(1.0)
    assert stage1["prefix_conditioned"] is True
    assert stage1["prefix_eligible_episodes"] == 1
    assert stage1["completion_rate"] == pytest.approx(1.0)
    sequence = evidence.oracle_episode_sequences[0]
    assert sequence["first_completion_step"] == [0, 1]


def test_completion_on_terminal_transition_is_not_a_frontier() -> None:
    state = _state_for_graph(_stage_graph(n_stages=1))
    wrapped = _direct_wrapper(
        _ThreeStageEnv(terminal_on_first_completion=True),
        state,
        [{"stage_id": "stage.0", "model": _FrozenPolicy(0)}],
        max_attempts=1,
    )

    with pytest.raises(
        StageFrontierContractError,
        match="completed only at a terminal state",
    ) as captured:
        wrapped.reset(seed=5)
    fault = captured.value.handoff_fault
    assert fault["fault_kind"] == "runtime_checkpoint_not_consumable"
    assert fault["revokes_frontier_qualification"] is True
    assert fault["reset_seed"] == 5
    assert wrapped._autorl_last_prefix_steps == []
    assert wrapped.autorl_frontier_audit_snapshot()["interaction_accounting"][
        "failed_handoffs"
    ] == 1


def _write_json(path: Path, value: Dict[str, Any]) -> None:
    path.parent.mkdir(parents=True, exist_ok=True)
    path.write_text(json.dumps(value), encoding="utf-8")


def _handoff_fixture(tmp_path: Path) -> tuple[SimpleNamespace, _ThreeStageEnv, Dict[str, Any]]:
    contract = {
        "schema_version": "effective_obs_contract.v1",
        "obs_schema_id": "obs.public",
        "policy_space": {"shape": [1]},
    }
    contract["digest"] = effective_obs_contract_digest(contract)
    env = _ThreeStageEnv()
    env._autorl_effective_obs_contract = dict(contract)

    reward_id = "reward.stage2"
    algo_id = "algo.ppo"
    _write_json(
        tmp_path / "stacks" / "reward" / f"{reward_id}.json",
        {
            "artifact_id": reward_id,
            "spec": {
                "reward_program": {
                    "stage_omr_contract": {"stage_id": "stage.2"}
                }
            },
        },
    )
    _write_json(
        tmp_path / "stacks" / "algo" / f"{algo_id}.json",
        {
            "artifact_id": algo_id,
            "spec": {"algorithm_name": "PPO"},
        },
    )

    checkpoint = tmp_path / "checkpoints" / "prefix_stage1.zip"
    checkpoint.parent.mkdir(parents=True, exist_ok=True)
    checkpoint.touch()
    prefix = {
        "schema_version": "trusted_stage_cumulative_prefix.v1",
        "prefix_through_stage_id": "stage.1",
        "prefix_stage_ids": ["stage.0", "stage.1"],
        "generated_from_original_reset": True,
        "effective_obs_contract_digest": contract["digest"],
        "stack": {
            "env_adapter_id": "env.fake",
            "obs_schema_id": "obs.public",
            "reward_id": "reward.source1",
            "algo_id": algo_id,
        },
        "seed_provenance": [{
            "seed": 7,
            "checkpoint_ref": str(checkpoint),
            "stage_omr": {
                "by_stage": {
                    "stage.0": {"completion_rate": 1.0},
                    "stage.1": {"completion_rate": 1.0},
                }
            },
            "training_initialization": {
                "model_parameters": "fresh_seeded",
                "stage_frontier_reset_handoff": None,
            },
            "policy_instance_shared_before_checkpoint_save": True,
            "effective_obs_contract": dict(contract),
            "algo_name": "PPO",
        }],
    }
    prefix["effective_obs_contract_variants"] = {
        contract["digest"]: dict(prefix)
    }

    state = SimpleNamespace(
        run_dir=tmp_path,
        raw_sim_input=None,
        v2_active_stack={
            "env_adapter_id": "env.fake",
            "obs_schema_id": "obs.public",
            "reward_id": reward_id,
            "algo_id": algo_id,
        },
        task_causal_graph=_stage_graph(),
        goal_spec=SimpleNamespace(task_causal_graph={}),
        pipeline_memory={
            "p1_full_info_contract": {"enabled": True},
            "parent_run_dir": str(tmp_path),
            "trusted_stage_diagnostic_context": {
                "training_initialization_plan": {
                    "mode": "stage_frontier_policy_continuation",
                    "source_stage_id": "stage.1",
                    "target_stage_id": "stage.2",
                }
            },
            "trusted_stage_prefix_best": {"stage.1": prefix},
        },
    )
    return state, env, contract


def _bare_hpo() -> HPOModule:
    module = object.__new__(HPOModule)
    module.config = {
        "stage_frontier_prefix_max_steps": 10,
        "stage_frontier_prefix_max_attempts": 1,
    }
    module.logger = SimpleNamespace(info=lambda *args, **kwargs: None)
    return module


def test_handoff_loads_only_frozen_sources_not_target_parameters(
    tmp_path: Path, monkeypatch: pytest.MonkeyPatch
) -> None:
    state, env, _contract = _handoff_fixture(tmp_path)
    loaded: List[str] = []

    def fake_load(path: str, device: str = "auto") -> _FrozenPolicy:
        del device
        loaded.append(path)
        return _CumulativePolicy(0)

    import stable_baselines3 as sb3

    monkeypatch.setattr(sb3.PPO, "load", staticmethod(fake_load))
    module = _bare_hpo()
    wrapped, audit = module._try_stage_frontier_reset_handoff(
        state=state,
        env=env,
        seed=7,
        trial_id=0,
        simulator_budget=100,
    )

    assert isinstance(wrapped, _StageFrontierResetWrapper)
    assert [Path(path).name for path in loaded] == ["prefix_stage1.zip"]
    assert audit is not None
    assert audit["copied_surface"] == "none"
    assert audit["learner_parameters"] == "fresh_random"
    assert "target_model" not in inspect.signature(
        module._try_stage_frontier_reset_handoff
    ).parameters


def test_parallel_worker_snapshot_carries_prefix_and_context_without_aliasing(
    tmp_path: Path,
) -> None:
    prefix = {
        "stage.1": {
            "checkpoint_refs": ["prefix_seed0.zip", "prefix_seed1.zip"],
        }
    }
    context = {
        "training_initialization_plan": {
            "mode": "stage_frontier_policy_continuation",
            "source_stage_id": "stage.1",
            "target_stage_id": "stage.2",
        }
    }
    parent = SimpleNamespace(
        run_dir=tmp_path,
        pipeline_iteration=4,
        pipeline_memory={
            "trusted_stage_frontier_best": {"stage.1": {"score": 1.0}},
            "trusted_stage_prefix_best": prefix,
            "trusted_stage_diagnostic_context": context,
        },
    )

    snapshot = _parallel_worker_pipeline_memory_snapshot(
        parent,
        genome_id="genome.test",
    )
    parent.pipeline_memory["trusted_stage_prefix_best"]["stage.1"][
        "checkpoint_refs"
    ].append("late_parent_update.zip")

    assert snapshot["trusted_stage_prefix_best"]["stage.1"][
        "checkpoint_refs"
    ] == ["prefix_seed0.zip", "prefix_seed1.zip"]
    assert snapshot["parallel_stage_snapshot"] == {
        "schema_version": "parallel_stage_control_snapshot.v1",
        "pipeline_iteration": 4,
        "prefix_stage_ids": ["stage.1"],
        "initialization_mode": "stage_frontier_policy_continuation",
        "source_stage_id": "stage.1",
        "target_stage_id": "stage.2",
        "ownership": "parent_snapshot_worker_read_only",
    }

    worker_dir = tmp_path / "worker"
    worker_dir.mkdir()
    worker = _hpo_parallel_state_from_payload({
        "worker_run_dir": str(worker_dir),
        "parent_run_dir": str(tmp_path),
        "pipeline_iteration": 4,
        "pipeline_memory": snapshot,
        "active_stack": {},
        "total_timesteps": 10,
        "seeds_per_trial": 2,
    })
    assert worker.pipeline_memory["trusted_stage_prefix_best"] == snapshot[
        "trusted_stage_prefix_best"
    ]
    assert worker.pipeline_memory["trusted_stage_diagnostic_context"] == context


def test_serial_and_parallel_dispatch_share_exact_checkpoint_seed_policy() -> None:
    assignment = {
        "stage_frontier_continuation_lane": {
            "eligible_seed_ids": [5, 2, 5, "bad", 7],
        }
    }

    assert _trial_seed_ids_for_assignment(assignment, 2) == [2, 5]
    assert _trial_seed_ids_for_assignment({}, 2) == [0, 1]
    with pytest.raises(StageFrontierContractError, match="no exact-seed"):
        _trial_seed_ids_for_assignment(
            {"stage_frontier_continuation_lane": {"eligible_seed_ids": []}},
            2,
        )


def test_frontier_scheduler_prefers_target_reward_with_prefix_obs_contract() -> None:
    plan = {
        "mode": "stage_frontier_policy_continuation",
        "source_stage_id": "stage.0",
        "target_stage_id": "stage.1",
        "eligible_seed_ids": [0, 1],
        "checkpoint_refs": ["seed0.zip", "seed1.zip"],
    }
    prefix = {
        "stack": {"obs_schema_id": "obs.prefix"},
        "checkpoint_refs": ["seed0.zip", "seed1.zip"],
        "seed_provenance": [
            {"seed": 0, "checkpoint_ref": "seed0.zip"},
            {"seed": 1, "checkpoint_ref": "seed1.zip"},
        ],
    }
    state = SimpleNamespace(pipeline_memory={
        "trusted_stage_diagnostic_context": {
            "training_initialization_plan": plan,
        },
        "trusted_stage_prefix_best": {"stage.0": prefix},
    })

    def genome(gid: str, obs_id: str, rank: int) -> Dict[str, Any]:
        return {
            "genome_id": gid,
            "rank": rank,
            "reward_id": "reward.stage1",
            "obs_schema_id": obs_id,
            "stack": {
                "reward_id": "reward.stage1",
                "obs_schema_id": obs_id,
            },
            "signatures": {"reward": {"stage_ids": ["stage.1"]}},
        }

    mismatched = genome("genome.mismatch", "obs.other", 1)
    matched = genome("genome.match", "obs.prefix", 99)
    ordered = _stage_curriculum_frontload_ids(
        [mismatched, matched], state=state
    )

    assert ordered == ["genome.match"]
    lane = matched["stage_frontier_continuation_lane"]
    assert lane["eligible_seed_ids"] == [0, 1]
    assert lane["source_stage_id"] == "stage.0"
    assert lane["target_stage_id"] == "stage.1"
    assert "stage_frontier_continuation_lane" not in mismatched


def test_prefix_consolidation_still_frontloads_its_target_stage_reward() -> None:
    state = SimpleNamespace(pipeline_memory={
        "trusted_stage_diagnostic_context": {
            "stage_id": "stage.2",
            "training_initialization_plan": {
                "mode": "prefix_consolidation_cold_start",
                "target_stage_id": "stage.1",
            },
        },
    })

    def genome(gid: str, stage_id: str, rank: int) -> Dict[str, Any]:
        return {
            "genome_id": gid,
            "rank": rank,
            "reward_id": f"reward.{stage_id}",
            "stack": {"reward_id": f"reward.{stage_id}"},
            "signatures": {"reward": {"stage_ids": [stage_id]}},
        }

    stage0 = genome("genome.stage0", "stage.0", 1)
    stage1 = genome("genome.stage1", "stage.1", 99)

    assert _stage_curriculum_frontload_ids(
        [stage0, stage1], state=state
    ) == ["genome.stage1", "genome.stage0"]
    assert "stage_frontier_continuation_lane" not in stage1


def test_archived_prefix_obs_artifact_is_reinjected_into_target_stage_lane(
    tmp_path: Path,
) -> None:
    ids = {
        "obs_schema": "obs.semantic.v2",
        "reward": "reward.stage1",
        "algo": "algo.ppo",
        "exploration": "exploration.default",
    }
    prefix_obs_id = "obs.semantic.v1"

    def write_candidate(
        slot: str,
        artifact_id: str,
        spec: Dict[str, Any],
        *,
        status: str = "active",
    ) -> None:
        _write_json(
            tmp_path / "stacks" / slot / f"{artifact_id}.json",
            {"artifact_id": artifact_id, "spec": spec},
        )
        _write_json(
            tmp_path / "hypotheses" / slot / f"{artifact_id}.json",
            {"id": artifact_id, "status": status, "evidence": {}},
        )

    obs_spec = {"representation": "semantic"}
    write_candidate("obs_schema", ids["obs_schema"], obs_spec)
    write_candidate(
        "obs_schema", prefix_obs_id, obs_spec, status="archived"
    )
    write_candidate(
        "reward",
        ids["reward"],
        {"reward_program": {
            "stage_omr_contract": {"stage_id": "stage.1"}
        }},
    )
    write_candidate(
        "algo", ids["algo"], {"algorithm_name": "PPO"}
    )
    write_candidate("exploration", ids["exploration"], {})

    refs = ["prefix_seed0.zip", "prefix_seed1.zip"]
    prefix = {
        "stack": {
            "obs_schema_id": prefix_obs_id,
            "reward_id": "reward.stage0",
            "algo_id": ids["algo"],
            "exploration_id": ids["exploration"],
        },
        "checkpoint_refs": refs,
        "seed_provenance": [
            {"seed": index, "checkpoint_ref": ref}
            for index, ref in enumerate(refs)
        ],
    }
    state = SimpleNamespace(
        run_dir=tmp_path,
        v2_active_stack={
            "env_adapter_id": "env.fake",
            **{f"{slot}_id": value for slot, value in ids.items()},
        },
        manifest=SimpleNamespace(
            action_types={},
            env_provenance=SimpleNamespace(
                is_raw_sim_env=False,
                is_library_env=False,
            ),
        ),
        pipeline_memory={
            "trusted_stage_diagnostic_context": {
                "training_initialization_plan": {
                    "mode": "stage_frontier_policy_continuation",
                    "source_stage_id": "stage.0",
                    "target_stage_id": "stage.1",
                    "eligible_seed_ids": [0, 1],
                    "checkpoint_refs": refs,
                }
            },
            "trusted_stage_prefix_best": {"stage.0": prefix},
        },
        pipeline_config={"breadth_portfolio": {}},
    )

    built = build_candidate_genomes(state)
    _stage_curriculum_frontload_ids(built["genomes"], state=state)
    prefix_rows = [
        row for row in built["gate"]["obs_schema"]["verdicts"]
        if row["id"] == prefix_obs_id
    ]
    lanes = [
        genome for genome in built["genomes"]
        if genome.get("stage_frontier_continuation_lane")
    ]

    assert prefix_rows and prefix_rows[0]["admitted"] is True
    assert prefix_rows[0]["stage_frontier_pinned"] is True
    assert prefix_rows[0]["duplicate_signature"] is True
    assert len(lanes) == 1
    assert lanes[0]["obs_schema_id"] == prefix_obs_id
    assert lanes[0]["reward_id"] == ids["reward"]
    assert lanes[0]["stage_frontier_continuation_lane"][
        "eligible_seed_ids"
    ] == [0, 1]


def test_parallel_global_frontier_keeps_earlier_stage_arm_cold(
    tmp_path: Path,
    monkeypatch: pytest.MonkeyPatch,
) -> None:
    state, env, _contract = _handoff_fixture(tmp_path)
    earlier_reward_id = "reward.stage1"
    _write_json(
        tmp_path / "stacks" / "reward" / f"{earlier_reward_id}.json",
        {
            "artifact_id": earlier_reward_id,
            "spec": {
                "reward_program": {
                    "stage_omr_contract": {"stage_id": "stage.1"}
                }
            },
        },
    )
    state.v2_active_stack["reward_id"] = earlier_reward_id

    import stable_baselines3 as sb3

    load_calls: List[str] = []
    monkeypatch.setattr(
        sb3.PPO,
        "load",
        staticmethod(
            lambda path, device="auto": (
                load_calls.append(path) or _CumulativePolicy(0)
            )
        ),
    )
    returned_env, audit = _bare_hpo()._try_stage_frontier_reset_handoff(
        state=state,
        env=env,
        seed=7,
        trial_id=0,
        simulator_budget=100,
    )

    assert returned_env is env
    assert audit is None
    assert load_calls == []
    assert env._autorl_stage_frontier_rejection["reason"] == (
        "earlier_stage_regrounding_arm"
    )


def test_parallel_changed_obs_contract_reconsolidates_cold(
    tmp_path: Path,
    monkeypatch: pytest.MonkeyPatch,
) -> None:
    state, env, contract = _handoff_fixture(tmp_path)
    state.pipeline_memory["trusted_stage_diagnostic_context"][
        "training_initialization_plan"
    ]["effective_obs_contract_digest"] = contract["digest"]
    changed_contract = {
        **contract,
        "policy_space": {"shape": [2]},
    }
    changed_contract["digest"] = effective_obs_contract_digest(changed_contract)
    env._autorl_effective_obs_contract = changed_contract

    import stable_baselines3 as sb3

    load_calls: List[str] = []
    monkeypatch.setattr(
        sb3.PPO,
        "load",
        staticmethod(
            lambda path, device="auto": (
                load_calls.append(path) or _CumulativePolicy(0)
            )
        ),
    )
    returned_env, audit = _bare_hpo()._try_stage_frontier_reset_handoff(
        state=state,
        env=env,
        seed=7,
        trial_id=0,
        simulator_budget=100,
    )

    assert returned_env is env
    assert audit is None
    assert load_calls == []
    rejection = env._autorl_stage_frontier_rejection
    assert rejection["reason"] == (
        "effective_observation_contract_requires_cold_reconsolidation"
    )
    assert rejection["checkpoint_loaded"] is False
    assert rejection["learner_initialization"] == (
        "fresh_seeded_from_original_reset"
    )


def test_reward_dependency_metadata_does_not_block_identical_policy_obs(
    tmp_path: Path, monkeypatch: pytest.MonkeyPatch
) -> None:
    state, env, contract = _handoff_fixture(tmp_path)
    provenance = state.pipeline_memory["trusted_stage_prefix_best"]["stage.1"][
        "seed_provenance"
    ][0]
    source_contract = dict(contract, reward_required_raw_indices=[0])
    source_contract["digest"] = "sha256:legacy-included-reward-dependency"
    provenance["effective_obs_contract"] = source_contract
    env_contract = dict(contract, reward_required_raw_indices=[1])
    env_contract["digest"] = effective_obs_contract_digest(env_contract)
    env._autorl_effective_obs_contract = env_contract

    import stable_baselines3 as sb3

    monkeypatch.setattr(
        sb3.PPO,
        "load",
        staticmethod(lambda path, device="auto": _CumulativePolicy(0)),
    )
    wrapped, audit = _bare_hpo()._try_stage_frontier_reset_handoff(
        state=state,
        env=env,
        seed=7,
        trial_id=0,
        simulator_budget=100,
    )

    assert isinstance(wrapped, _StageFrontierResetWrapper)
    assert audit is not None


@pytest.mark.parametrize(
    ("mutation", "message"),
    [
        ("missing_exact_seed", "exact-seed cumulative prefix checkpoint"),
        ("digest_mismatch", "effective observation contract mismatch"),
        ("missing_completion", "no completion evidence"),
    ],
)
def test_handoff_rejects_unproven_seed_contract_or_completion(
    tmp_path: Path,
    monkeypatch: pytest.MonkeyPatch,
    mutation: str,
    message: str,
) -> None:
    state, env, _contract = _handoff_fixture(tmp_path)
    provenance = state.pipeline_memory["trusted_stage_prefix_best"]["stage.1"][
        "seed_provenance"
    ][0]
    if mutation == "missing_exact_seed":
        provenance["seed"] = 8
    elif mutation == "digest_mismatch":
            provenance["effective_obs_contract"]["policy_space"] = {"shape": [2]}
    elif mutation == "missing_completion":
        provenance["stage_omr"]["by_stage"]["stage.0"][
            "completion_rate"
        ] = 0.0

    import stable_baselines3 as sb3

    load_calls: List[str] = []
    monkeypatch.setattr(
        sb3.PPO,
        "load",
        staticmethod(
            lambda path, device="auto": (
                load_calls.append(path) or _FrozenPolicy(0)
            )
        ),
    )
    with pytest.raises(StageFrontierContractError, match=message):
        _bare_hpo()._try_stage_frontier_reset_handoff(
            state=state,
            env=env,
            seed=7,
            trial_id=0,
            simulator_budget=100,
        )
    assert load_calls == []


def test_final_full_task_cold_start_never_loads_a_checkpoint(
    tmp_path: Path, monkeypatch: pytest.MonkeyPatch
) -> None:
    state, env, _contract = _handoff_fixture(tmp_path)
    state.pipeline_memory["trusted_stage_diagnostic_context"][
        "training_initialization_plan"
    ]["mode"] = "final_full_task_cold_start"

    import stable_baselines3 as sb3

    load_calls: List[str] = []
    monkeypatch.setattr(
        sb3.PPO,
        "load",
        staticmethod(
            lambda path, device="auto": (
                load_calls.append(path) or _FrozenPolicy(0)
            )
        ),
    )
    returned_env, audit = _bare_hpo()._try_stage_frontier_reset_handoff(
        state=state,
        env=env,
        seed=7,
        trial_id=0,
        simulator_budget=100,
    )

    assert returned_env is env
    assert audit is None
    assert load_calls == []


==> anc/FARL/tests/test_stage_prerequisite_monotonicity.py <==
"""Stage completion accounting must respect the declared prerequisite chain.

Regression for the Hand P1 inversion observed on 2026-08-31: the terminal
stage (tied to the environment's own success predicate) was tallied on
occurrence via its row ``status``, while the coarse frontier that officially
precedes it was tallied on a ``>= 0.5`` rate.  The frontier therefore reported
zero completions while its successor reported many, which mislabelled the
frontier ``proxy_saturated_without_completion`` and routed the controller to
repair a stage that was not blocked.
"""
from autorl.stage_omr_contract import compute_stage_final_alignment

STAGE_ROWS = [
    {"stage_id": "stage.0.reach", "order": 0, "stage_omr_source_type": "oracle_stage_omr"},
    {"stage_id": "stage.1.lift", "order": 1, "stage_omr_source_type": "oracle_stage_omr"},
    {"stage_id": "stage.2.transport", "order": 2, "stage_omr_source_type": "oracle_stage_omr"},
    {"stage_id": "stage.3.relocate", "order": 3, "stage_omr_source_type": "oracle_stage_omr"},
]


def _unit(final_score, *, transport_rate, relocate_status):
    """One seed-aligned evaluation unit.

    ``transport`` carries only rates (the historical rate branch); ``relocate``
    carries an explicit completed status (the historical status branch).  That
    mismatch is exactly what produced the inversion.
    """
    return {
        "final_omr": {"valid": True, "score": final_score},
        "stage_omr": {"by_stage": {
            "stage.0.reach": {
                "status": "blocked", "order": 0, "episodes": 100,
                "completion_rate": 0.47, "raw_completion_rate": 0.47,
                "progress_rate": 1.0, "prefix_eligible_episodes": 100,
            },
            "stage.1.lift": {
                "status": "blocked", "order": 1, "episodes": 100,
                "completion_rate": 0.14, "raw_completion_rate": 0.14,
                "progress_rate": 1.0, "prefix_eligible_episodes": 47,
            },
            "stage.2.transport": {
                "status": "blocked", "order": 2, "episodes": 100,
                "completion_rate": transport_rate,
                "raw_completion_rate": transport_rate,
                "progress_rate": 1.0, "prefix_eligible_episodes": 100,
            },
            "stage.3.relocate": {
                "status": relocate_status, "order": 3, "episodes": 100,
                "completion_rate": 0.005, "raw_completion_rate": 0.005,
                "progress_rate": 1.0, "prefix_eligible_episodes": 42,
            },
        }},
    }


def _status(units):
    return {i: {"seed_provenance": [u]} for i, u in enumerate(units)}


def test_terminal_stage_never_out_counts_its_prerequisite():
    """S3 completed => S2 completed, in every unit."""
    units = [_unit(0.02, transport_rate=0.049, relocate_status="completed")
             for _ in range(8)]
    align = compute_stage_final_alignment(STAGE_ROWS, _status(units))
    by = align["by_stage"]
    s2 = by["stage.2.transport"]["stage_completed_trials"]
    s3 = by["stage.3.relocate"]["stage_completed_trials"]
    assert s3 == 8, f"terminal stage should be counted on occurrence, got {s3}"
    assert s2 >= s3, f"prerequisite under-counted its successor: S2={s2} S3={s3}"
    assert align["stage_order_monotonic"] is True


def test_completion_counts_are_monotonic_along_the_chain():
    units = [_unit(0.01, transport_rate=0.049, relocate_status="completed")
             for _ in range(6)]
    align = compute_stage_final_alignment(STAGE_ROWS, _status(units))
    counts = [
        align["by_stage"][s]["stage_completed_trials"]
        for s in ("stage.0.reach", "stage.1.lift",
                  "stage.2.transport", "stage.3.relocate")
    ]
    assert counts == sorted(counts, reverse=True), counts
    assert align["stage_order_monotonic"] is True


def test_prerequisite_repair_is_reported_not_silent():
    units = [_unit(0.02, transport_rate=0.0, relocate_status="completed")
             for _ in range(5)]
    align = compute_stage_final_alignment(STAGE_ROWS, _status(units))
    assert align["prerequisite_repaired_units"] > 0
    assert align["by_stage"]["stage.2.transport"]["prerequisite_repaired_trials"] == 5


def test_reached_stage_is_not_also_saturated_without_completion():
    """A unit cannot be both 'reached' and 'never reached'."""
    units = [_unit(0.02, transport_rate=0.049, relocate_status="completed")
             for _ in range(8)]
    align = compute_stage_final_alignment(STAGE_ROWS, _status(units))
    row = align["by_stage"]["stage.2.transport"]
    assert row["stage_completed_trials"] > 0
    assert row["saturated_no_completion_trials"] == 0
    assert row["status"] != "proxy_saturated_without_completion"
    assert "stage.2.transport" not in align["blocking_stage_ids"]


def test_genuinely_unreached_stage_still_blocks():
    """The fix must not erase a real saturated-proxy trap."""
    units = [
        {"final_omr": {"valid": True, "score": 0.0},
         "stage_omr": {"by_stage": {
             "stage.0.reach": {
                 "status": "blocked", "order": 0, "episodes": 100,
                 "completion_rate": 0.5, "raw_completion_rate": 0.5,
                 "progress_rate": 1.0, "prefix_eligible_episodes": 100},
             "stage.1.lift": {
                 "status": "blocked", "order": 1, "episodes": 100,
                 "completion_rate": 0.0, "raw_completion_rate": 0.0,
                 "progress_rate": 1.0, "prefix_eligible_episodes": 50},
             "stage.2.transport": {
                 "status": "blocked", "order": 2, "episodes": 100,
                 "completion_rate": 0.0, "raw_completion_rate": 0.0,
                 "progress_rate": 1.0, "prefix_eligible_episodes": 100},
             "stage.3.relocate": {
                 "status": "blocked", "order": 3, "episodes": 100,
                 "completion_rate": 0.0, "raw_completion_rate": 0.0,
                 "progress_rate": 1.0, "prefix_eligible_episodes": 100},
         }}}
        for _ in range(8)
    ]
    align = compute_stage_final_alignment(STAGE_ROWS, _status(units))
    assert align["by_stage"]["stage.1.lift"]["stage_completed_trials"] == 0
    assert align["by_stage"]["stage.1.lift"]["status"] == "proxy_saturated_without_completion"
    assert "stage.1.lift" in align["blocking_stage_ids"]
    assert align["stage_order_monotonic"] is True


==> anc/FARL/tests/test_stratified_trajectory_retention.py <==
from autorl.trajectory_evidence.store import TraceStore


def test_later_windows_and_other_seeds_are_not_starved(tmp_path):
    store = TraceStore(tmp_path, {'enabled': True, 'budget': {
        'max_full_episodes_per_genome_phase': 1, 'phase_sampling': {'m5_train': {'record_every_n': 1}}},
        'stratified_retention': {'enabled': True, 'window_steps': 100, 'episodes_per_kind_window': 1}})
    step = {'obs': [0.], 'action': [0.], 'reward': 1., 'next_obs': [1.], 'terminated': False, 'truncated': True, 'info': {}}
    for ep, seed, position in [(0, 0, 1), (1, 0, 2), (2, 0, 101), (0, 1, 1)]:
        assert store.record_episode(steps=[step], run_id='run', phase='m5_train', regime='P1', genome_id='g',
            policy_id='p', seed=seed, episode_index=ep, obs_contract_raw='r', obs_contract_policy='p',
            trial_uid='t', training_step=position)
    rows = store.iter_index()
    assert sum(r['has_arrays'] for r in rows) == 3
    assert next(r for r in rows if r['seed'] == 0 and r['episode_index'] == 2)['has_arrays']
    assert next(r for r in rows if r['seed'] == 1)['has_arrays']


def test_event_quota_does_not_consume_coverage_quota(tmp_path):
    store = TraceStore(tmp_path, {'enabled': True, 'budget': {'phase_sampling': {'m5_train': {'record_every_n': 1}}},
        'stratified_retention': {'enabled': True, 'episodes_per_kind_window': 1}})
    step = {'obs': [0.], 'action': [0.], 'reward': 0., 'next_obs': [0.], 'terminated': False, 'truncated': True, 'info': {}}
    for ep, event in enumerate((True, True, False)):
        store.record_episode(steps=[step], run_id='r', phase='m5_train', regime='P1', genome_id='g', policy_id='p',
            seed=0, episode_index=ep, obs_contract_raw='r', obs_contract_policy='p', force_record_arrays=event, training_step=ep+1)
    assert sum(r['has_arrays'] for r in store.iter_index()) == 2


def test_suffix_trace_keeps_reset_origin_out_of_policy_info(tmp_path):
    import json
    import gymnasium as gym
    import numpy as np
    from autorl.trajectory_evidence.store import RecordingWrapper
    class Env(gym.Env):
        observation_space = gym.spaces.Box(-1., 1., (1,), dtype=np.float32)
        action_space = gym.spaces.Box(-1., 1., (1,), dtype=np.float32)
        def __init__(self):
            self._autorl_frontier_audit = {'checkpoint_refs': ['source.zip']}
            self._autorl_episode_original_reset = False
            self._autorl_last_prefix_steps = [{}, {}, {}]
        def reset(self, **kwargs):
            return np.zeros(1), {}
        def step(self, action):
            return np.zeros(1), 0., False, True, {}
    store = TraceStore(tmp_path, {'enabled': True})
    env = RecordingWrapper(Env(), store, run_id='r', phase='m5_train', regime='P1', genome_id='g',
        policy_id='learner', seed=0, obs_contract_raw='r', obs_contract_policy='p')
    assert env.reset()[1] == {}
    assert env.step(np.zeros(1))[-1] == {}
    metadata = list((tmp_path/'trajectory_evidence/metadata').glob('*.json'))
    context = json.loads(metadata[0].read_text())['meta']['reset_context']
    assert context['reset_origin'] == 'source_policy_frontier'
    assert context['source_policy_steps_in_this_successful_prefix'] == 3
    assert context['inherited_stage_labels_are_learner_achievements'] is False
    assert store.iter_index()[0]['n_steps'] == 1


==> anc/FARL/tests/test_trajectory_diagnostic_sampling.py <==
import json
from pathlib import Path

from autorl.trajectory_evidence.cohorts import CohortBuilder
from autorl.trajectory_evidence.diagnosis_engine import DiagnosisEngineV5
from autorl.trajectory_evidence.store import TraceStore


def _write_index(run_dir: Path, rows, shard: str = "index.v1.100.jsonl"):
    root = run_dir / "trajectory_evidence"
    root.mkdir(parents=True, exist_ok=True)
    (root / shard).write_text(
        "".join(json.dumps(row) + "\n" for row in rows),
        encoding="utf-8",
    )


def _annotated_rows(n: int = 30):
    rows = []
    for index in range(n):
        positive = index == n - 1
        rows.append({
            "trace_id": f"trace.{index:04d}",
            "phase": "m5_train_eval" if index % 2 else "m5_train",
            "regime": "P1",
            "genome_id": f"genome.{index % 3}",
            "policy_id": f"policy.{index % 5}",
            "seed": index % 4,
            "trial_uid": f"trial.{index % 6}",
            "checkpoint_ref": f"checkpoint.{index % 6}",
            "episode_index": index,
            "has_arrays": index % 7 == 0,
            "has_oracle_stage_labels": True,
            "oracle_stage_ids": ["S0", "S1"],
            "oracle_completed_stage_ids": ["S0"] if positive else [],
        })
    return rows


def test_diagnostic_index_is_bounded_deterministic_and_keeps_full_index(tmp_path):
    rows = _annotated_rows()
    run_a = tmp_path / "a"
    run_b = tmp_path / "b"
    _write_index(run_a, rows)
    _write_index(run_b, list(reversed(rows)))
    config = {"enabled": True, "max_diagnostic_trace_rows": 6}

    store_a = TraceStore(run_a, config)
    store_b = TraceStore(run_b, config)
    selected_a = store_a.diagnostic_index(purpose="test")
    selected_b = store_b.diagnostic_index(purpose="test")

    assert len(store_a.iter_index()) == 30
    assert len(store_a.iter_index(phase="m5_train_eval")) == 15
    assert len(selected_a) == 6
    assert [row["trace_id"] for row in selected_a] == [
        row["trace_id"] for row in selected_b
    ]
    assert "trace.0029" in {row["trace_id"] for row in selected_a}

    audit = store_a.diagnostic_selection_audit("test")
    assert audit["population_index_rows"] == 30
    assert audit["sampled_rows"] == 6
    assert audit["truncated"] is True
    assert audit["population_known_positive_rows"] == 1
    assert audit["sampled_known_positive_rows"] == 1
    assert audit["positive_index_annotation_coverage"] == "complete"
    assert audit["authority"] == "diagnostic_sample_only_not_population_metric"
    assert audit["exact_population_statistics_allowed"] is False
    assert audit["selection_fingerprint_sha256"] == (
        store_b.diagnostic_selection_audit("test")[
            "selection_fingerprint_sha256"
        ]
    )


def test_diagnostic_index_discloses_legacy_positive_preservation_gap(tmp_path):
    rows = [
        {
            "trace_id": f"legacy.{index}",
            "phase": "m5_train_eval",
            "regime": "P1",
            "genome_id": "genome.legacy",
            "policy_id": "policy.legacy",
            "seed": index % 2,
            "episode_index": index,
            "has_arrays": False,
            "has_oracle_stage_labels": True,
        }
        for index in range(10)
    ]
    _write_index(tmp_path, rows)
    store = TraceStore(
        tmp_path, {"enabled": True, "max_diagnostic_trace_rows": 3}
    )

    assert len(store.diagnostic_index(purpose="legacy")) == 3
    audit = store.diagnostic_selection_audit("legacy")
    assert audit["positive_index_annotation_coverage"] == "unavailable"
    assert audit["legacy_positive_preservation_caveat"] is True
    assert audit["population_index_rows"] == 10


def test_target_stage_positive_has_priority_over_other_stage_positives(tmp_path):
    rows = _annotated_rows(20)
    for row in rows:
        row["oracle_stage_ids"] = ["S0", "S3"]
        row["oracle_completed_stage_ids"] = ["S0"]
    rows[13]["oracle_completed_stage_ids"] = ["S0", "S3"]
    _write_index(tmp_path, rows)
    store = TraceStore(
        tmp_path, {"enabled": True, "max_diagnostic_trace_rows": 2}
    )

    selected = store.diagnostic_index(
        purpose="target_s3", priority_stage_ids=["S3"]
    )

    assert "trace.0013" in {row["trace_id"] for row in selected}
    audit = store.diagnostic_selection_audit("target_s3")
    assert audit["priority_stage_ids"] == ["S3"]
    assert audit["population_known_positive_rows_by_stage"]["S3"] == 1


def test_stage_counts_use_exact_index_annotations_under_sampling(tmp_path):
    rows = _annotated_rows(20)
    rows[-2]["oracle_completed_stage_ids"] = ["S0"]
    _write_index(tmp_path, rows)
    engine = DiagnosisEngineV5(
        tmp_path, {"enabled": True, "max_diagnostic_trace_rows": 4}
    )
    loaded_trace_ids = []

    def load_episode(trace_id):
        loaded_trace_ids.append(trace_id)
        return None

    engine.store.load_episode = load_episode

    counts = engine._stage_label_counts("S0")

    assert counts["positive"] == 2
    assert counts["negative"] == 18
    assert counts["total"] == 20
    assert counts["count_basis"] == "exact_index_annotation"
    assert counts["diagnostic_sampling"]["sampled_rows"] == 4
    assert len(loaded_trace_ids) == 4


def test_cohort_records_population_and_sample_sizes(tmp_path):
    rows = _annotated_rows(12)
    _write_index(tmp_path, rows)
    metadata = tmp_path / "trajectory_evidence" / "metadata"
    metadata.mkdir(parents=True, exist_ok=True)
    for index, row in enumerate(rows):
        (metadata / f"{row['trace_id']}.json").write_text(
            json.dumps({
                "meta": {"seed": row["seed"]},
                "summary": {
                    "trace_id": row["trace_id"],
                    "aggregate_scalar_return": float(index),
                },
            }),
            encoding="utf-8",
        )
    store = TraceStore(
        tmp_path, {"enabled": True, "max_diagnostic_trace_rows": 4}
    )

    cohort = CohortBuilder(store).build(
        "high_vs_low_discovery_scalar",
        metric="aggregate_scalar_return",
        split="median",
        paired_by_seed=False,
    )

    assert cohort is not None
    sampling = cohort["matching_policy"]["diagnostic_sampling"][0]
    assert sampling["population_index_rows"] == 12
    assert sampling["sampled_rows"] == 4
    assert sampling["truncated"] is True


==> anc/FARL/tests/test_v84_event_reward_compiler.py <==
from pathlib import Path
from types import SimpleNamespace

import gymnasium as gym
import numpy as np
import pytest

from autorl.atom_grounding import (
    register_transition_grounding_hypotheses,
    reward_program_grounding_audit,
)
from autorl.breadth_portfolio import (
    _reward_firewall_clean,
    _score_stage_activation_evidence,
)
from autorl.closed_loop_audit import (
    _reward_terms as audit_reward_terms,
    term_source_plane,
)
from autorl.reward_program_compiler import (
    compile_reward_program,
    reward_reference_rows,
)


class SequenceEnv(gym.Env):
    def __init__(self, values):
        self.values = list(values)
        self.index = 0
        self.observation_space = gym.spaces.Box(-10.0, 10.0, shape=(1,))
        self.action_space = gym.spaces.Discrete(2)

    def reset(self, *, seed=None, options=None):
        self.index = 0
        return np.asarray([self.values[0]], dtype=np.float32), {}

    def step(self, action):
        self.index += 1
        obs = np.asarray([self.values[self.index]], dtype=np.float32)
        terminated = self.index == len(self.values) - 1
        return obs, 99.0, terminated, False, {}


def _wrapped(program, values):
    namespace = {}
    code = compile_reward_program(program)
    exec(compile(code, "compiled_reward.py", "exec"), namespace)
    return namespace["wrap_env"](SequenceEnv(values))


def test_scalar_delta_uses_previous_observation_and_reset_is_replayable():
    program = {
        "primitive_compositions": [{
            "family": "scalar_delta",
            "event_id": "event.progress",
            "source": "obs[0]",
            "direction": "increase",
            "weight": 2.0,
        }]
    }
    env = _wrapped(program, [0.0, 0.25, 0.75])
    env.reset()
    _obs, reward1, *_ = env.step(0)
    _obs, reward2, *_ = env.step(0)
    assert reward1 == pytest.approx(0.5)
    assert reward2 == pytest.approx(1.0)
    env.reset()
    _obs, replayed, *_ = env.step(0)
    assert replayed == pytest.approx(reward1)


def test_prefix_gated_event_requires_prior_public_event():
    program = {
        "primitive_compositions": [
            {
                "family": "threshold_crossing",
                "event_id": "event.stage0",
                "source": "obs[0]",
                "threshold": 0.5,
                "direction": "increase",
                "magnitude": 1.0,
            },
            {
                "family": "prefix_gated_event",
                "event_id": "event.stage1",
                "requires_event_ids": ["event.stage0"],
                "event": {
                    "family": "categorical_transition",
                    "source": "obs[0]",
                    "from_value": 0.6,
                    "to_value": 1.0,
                },
                "magnitude": 3.0,
            },
        ]
    }
    env = _wrapped(program, [0.0, 0.6, 1.0])
    env.reset()
    assert env.step(0)[1] == pytest.approx(1.0)
    assert env.step(0)[1] == pytest.approx(3.0)


def test_event_reward_rejects_oracle_label_as_executable_source():
    with pytest.raises(ValueError, match="oracle label"):
        compile_reward_program({
            "primitive_compositions": [{
                "family": "threshold_crossing",
                "event_id": "bad",
                "source": "info['stage_oracle.stage0']",
                "threshold": 0.5,
            }]
        })


def _strict_rawsim_state():
    return SimpleNamespace(
        manifest=SimpleNamespace(
            env_provenance=SimpleNamespace(is_raw_sim_env=True)
        ),
        run_dir=Path("."),
    )


@pytest.mark.parametrize("program, forbidden", [
    ({
        "primitive_compositions": [{
            "family": "prefix_gated_event",
            "event_id": "event.stage1",
            "requires_event_ids": ["event.stage0"],
            "event": {
                "family": "state_transition",
                "source": "info['private_success']",
            },
        }],
    }, "info['private_success']"),
    ({
        "primitive_compositions": [{
            "family": "relation_change",
            "event_id": "event.relation",
            "source": "obs[0]",
            "other_source": "info['private_success']",
            "relation": "lt",
        }],
    }, "info['private_success']"),
    ({
        "primitive_compositions": [{
            "family": "sparse_bonus",
            "info_key": "private_success",
            "magnitude": 1.0,
        }],
    }, "info['private_success']"),
])
def test_strict_p2_firewall_recurses_over_every_executable_source(
    program, forbidden
):
    rows = reward_reference_rows(program)
    assert rows
    row = {"id": "reward.bad", "spec": {"reward_program": program}}
    clean, violations = _reward_firewall_clean(_strict_rawsim_state(), row)
    assert clean is False
    assert forbidden in violations


def test_generic_atom_activation_cannot_become_trusted_stage_progress():
    scored = _score_stage_activation_evidence({
        "by_stage": {
            "stage.0.open_door": {
                "entry_rate": 0.0,
                "progress_rate": 0.0,
                "completion_rate": 0.0,
            }
        },
        "by_atom": {
            "obs.0": {
                "episode_activation_rate": 1.0,
                "directional_progress_rate": 1.0,
            }
        },
    })
    assert scored["score"] == 0.0
    assert scored["activated_stages"] == []
    assert scored["activated_atoms"] == ["obs.0"]


def test_closed_loop_audit_expands_secondary_event_source():
    program = {
        "primitive_compositions": [{
            "family": "relation_change",
            "event_id": "event.relation",
            "source": "obs[0]",
            "other_source": "info['private_success']",
            "relation": "lt",
        }]
    }
    rows = audit_reward_terms(program)
    secondary = next(
        row for row in rows if row.get("reference_field") == "other_source"
    )
    plane = term_source_plane(secondary, None)
    assert plane["source_plane"] == "info_channel"
    assert plane["info_keys"] == ["private_success"]


def test_temporal_atom_inherits_public_parent_permission_not_oracle_permission(tmp_path):
    ledger = {
        "atoms": {
            "obs.0": {
                "atom_id": "obs.0",
                "source": "obs[0]",
                "source_type": "raw_obs",
                "allowed_ops": ["source", "delta", "threshold", "event"],
                "reward_eligibility": "trainable",
                "risk_tags": [],
            }
        }
    }
    hypothesis = {
        "hypothesis_id": "hyp.grounding.stage0",
        "stage_id": "stage.0",
        "candidate_atom_id": "transition.stage0.obs0.threshold",
        "event": {
            "operator": "threshold_crossing",
            "parent_atom_ids": ["obs.0"],
            "threshold": 0.5,
            "direction": "increase",
            "oracle_contrast": 1.0,
            "repeatability": 1.0,
            "threshold_provenance": {"method": "oracle_flip_midpoint"},
        },
    }
    updated = register_transition_grounding_hypotheses(ledger, [hypothesis])
    atom = updated["atoms"]["transition.stage0.obs0.threshold"]
    assert atom["reward_eligibility"] == "trainable"
    assert atom["parent_atom_ids"] == ["obs.0"]
    assert atom["oracle_is_reward_parent"] is False
    assert atom["validated_by"] == ["trusted_stage_oracle:stage.0"]

    program = {
        "primitive_compositions": [{
            "family": "threshold_crossing",
            "event_id": "event.stage0",
            "atom_id": atom["atom_id"],
            "parent_atom_ids": atom["parent_atom_ids"],
            "source": "obs[0]",
            "threshold": 0.5,
            "direction": "increase",
        }]
    }
    audit = reward_program_grounding_audit(
        program,
        reward_id="reward.event.stage0",
        run_dir=Path(tmp_path),
        ledger=updated,
        strict=True,
    )
    assert audit["allowed"] is True
    assert audit["records"][0]["required_operator_permission"] == "threshold"


==> anc/FARL/tests/test_v84_oracle_label_plane.py <==
from pathlib import Path
from types import SimpleNamespace

import numpy as np
import gymnasium as gym

from autorl.stage_evidence import (
    _aggregate_stage,
    extract_trusted_stage_label_plane,
)
from autorl.trajectory_evidence.cohorts import CohortBuilder
from autorl.trajectory_evidence.event_miner import mine_label_conditioned_transitions
from autorl.trajectory_evidence.store import RecordingWrapper, TraceStore


def _steps(offset: float = 0.0):
    values = [0.0 + offset, 0.1 + offset, 0.7 + offset, 0.9 + offset]
    return [
        {
            "obs": [values[i]],
            "action": [1.0],
            "reward": 0.0,
            "next_obs": [values[i + 1]],
            "terminated": i == len(values) - 2,
            "truncated": False,
            "info": {"success": float(i == 1), "public_sensor": values[i + 1]},
        }
        for i in range(len(values) - 1)
    ]


def _store(tmp_path: Path):
    return TraceStore(tmp_path, {
        "enabled": True,
        "budget": {
            "phase_sampling": {"heldout_eval": {"record_every_n": 1}},
        },
    })


def test_oracle_label_plane_survives_p2_firewall_without_public_info_leak(tmp_path):
    store = _store(tmp_path)
    trace_id = store.record_episode(
        steps=_steps(),
        run_id="run",
        phase="heldout_eval",
        regime="P2",
        genome_id="genome.a",
        policy_id="policy.a",
        seed=0,
        episode_index=0,
        obs_contract_raw="obs.v1",
        obs_contract_policy="obs.v1",
        oracle_stage_labels=[[0.0], [1.0], [1.0]],
        oracle_stage_ids=["stage.0"],
        first_completion_step=[1],
        label_permission="diagnostic_only",
        trial_uid="trial.a",
        checkpoint_ref="model.a.zip",
        hypothesis_ids=["hyp.grounding.a"],
    )
    assert trace_id
    episode = store.load_episode(trace_id)
    arrays = episode["arrays"]
    meta = episode["meta"]
    assert "info.success" not in arrays
    assert "oracle_stage_labels" in arrays
    assert arrays["oracle_stage_labels"].shape == (3, 1)
    assert meta["label_plane"]["permission"] == "diagnostic_only"
    assert "reward_compiler" in meta["label_plane"]["must_not_be_read_by"]
    assert meta["trial_uid"] == "trial.a"
    assert meta["checkpoint_ref"] == "model.a.zip"


def test_label_conditioned_miner_recovers_public_threshold_and_cohort(tmp_path):
    store = _store(tmp_path)
    for episode_index in range(4):
        positive = episode_index < 2
        labels = [[0.0], [1.0 if positive else 0.0], [1.0 if positive else 0.0]]
        store.record_episode(
            steps=_steps(offset=0.0 if positive else -0.6),
            run_id="run",
            phase="heldout_eval",
            regime="P2",
            genome_id="genome.a",
            policy_id="policy.a",
            seed=episode_index % 2,
            episode_index=episode_index,
            obs_contract_raw="obs.v1",
            obs_contract_policy="obs.v1",
            oracle_stage_labels=labels,
            oracle_stage_ids=["stage.0"],
            first_completion_step=[1 if positive else -1],
            trial_uid=f"trial.{episode_index}",
            checkpoint_ref="model.a.zip",
        )
    trace_ids = [row["trace_id"] for row in store.iter_index()]
    hypotheses = mine_label_conditioned_transitions(
        store, trace_ids, stage_id="stage.0"
    )
    assert hypotheses
    assert any(
        h["event"]["operator"] == "threshold_crossing"
        and h["event"]["oracle_contrast"] > 0.0
        for h in hypotheses
    )
    assert all(h["family"] == "grounding" for h in hypotheses)
    assert all(h["reward_input_permission"] == "public_parent_only" for h in hypotheses)

    cohort = CohortBuilder(store).build_stage_oracle(
        "stage.0", source="positive_vs_negative", paired_by_seed=False
    )
    assert cohort
    assert cohort["matching_policy"]["source"] == (
        "stage_oracle:stage.0:positive_vs_negative"
    )
    assert cohort["matching_policy"]["label_permission"] == "diagnostic_only"


def test_extracted_multistage_labels_are_prefix_conditioned():
    state = SimpleNamespace(task_causal_graph={
        "atoms": [
            {
                "atom_id": "stage_oracle.has_key",
                "source": "info['has_key']",
                "source_type": "stage_oracle",
                "info_key": "has_key",
                "direction": "binary",
                "threshold": 0.5,
            },
            {
                "atom_id": "stage_oracle.door_open",
                "source": "info['door_open']",
                "source_type": "stage_oracle",
                "info_key": "door_open",
                "direction": "binary",
                "threshold": 0.5,
            },
        ],
        "stages": [
            {
                "stage_id": "stage.0.key",
                "order": 0,
                "stage_omr_source_type": "oracle_stage_omr",
                "completion_atom_id": "stage_oracle.has_key",
            },
            {
                "stage_id": "stage.1.door",
                "order": 1,
                "stage_omr_source_type": "oracle_stage_omr",
                "completion_atom_id": "stage_oracle.door_open",
            },
        ],
    })
    steps = [
        {"obs": [0], "next_obs": [0], "action": 0, "info": {"has_key": 0, "door_open": 1}},
        {"obs": [0], "next_obs": [1], "action": 1, "info": {"has_key": 1, "door_open": 0}},
        {"obs": [1], "next_obs": [2], "action": 2, "info": {"has_key": 1, "door_open": 1}},
    ]
    plane = extract_trusted_stage_label_plane(state, steps)
    labels = np.asarray(plane["oracle_stage_labels"])
    assert plane["oracle_stage_ids"] == ["stage.0.key", "stage.1.door"]
    assert plane["first_completion_step"] == [1, 2]
    assert labels[0, 1] == 0.0
    assert labels[2, 1] == 1.0


def test_expert_state_frontier_can_opt_out_of_mechanism_prefix():
    state = SimpleNamespace(task_causal_graph={
        "atoms": [
            {
                "atom_id": "stage_oracle.mechanism",
                "source": "info['mechanism']",
                "source_type": "stage_oracle",
                "info_key": "mechanism",
                "direction": "binary",
                "threshold": 0.5,
            },
            {
                "atom_id": "stage_oracle.state_frontier",
                "source": "info['state_frontier']",
                "source_type": "stage_oracle",
                "info_key": "state_frontier",
                "direction": "binary",
                "threshold": 0.5,
            },
        ],
        "stages": [
            {
                "stage_id": "stage.0.mechanism",
                "order": 0,
                "stage_omr_source_type": "oracle_stage_omr",
                "completion_atom_id": "stage_oracle.mechanism",
            },
            {
                "stage_id": "stage.1.state_frontier",
                "order": 1,
                "requires_ordered_prefix": False,
                "stage_omr_source_type": "oracle_stage_omr",
                "completion_atom_id": "stage_oracle.state_frontier",
            },
        ],
    })
    steps = [{
        "obs": [0],
        "next_obs": [1],
        "action": 0,
        "info": {"mechanism": 0, "state_frontier": 1},
    }]
    plane = extract_trusted_stage_label_plane(state, steps)
    assert plane["first_completion_step"] == [-1, 0]
    assert plane["oracle_stage_labels"][-1] == [0.0, 1.0]

    aggregate = _aggregate_stage(
        state.task_causal_graph["stages"][1],
        [{"entered": True, "progressed": True, "completed": True}],
        {},
        prefix_stage_rows=[[{
            "entered": False,
            "progressed": False,
            "completed": False,
        }]],
    )
    assert aggregate["prefix_conditioned"] is False
    assert aggregate["completion_rate"] == 1.0


def test_pick_four_stage_labels_ignore_out_of_order_success_and_latch_prefix():
    state = SimpleNamespace(task_causal_graph={
        "atoms": [
            {
                "atom_id": "stage_oracle.reach_object",
                "source": "info['near_object']",
                "source_type": "stage_oracle",
                "info_key": "near_object",
                "direction": "binary",
                "threshold": 0.5,
            },
            {
                "atom_id": "stage_oracle.grasp_object",
                "source": "info['grasp_reward']",
                "source_type": "stage_oracle",
                "info_key": "grasp_reward",
                "direction": "increase",
                "threshold": 0.95,
            },
            {
                "atom_id": "stage_oracle.lift_object",
                "source": "info['grasp_success']",
                "source_type": "stage_oracle",
                "info_key": "grasp_success",
                "direction": "binary",
                "threshold": 0.5,
            },
            {
                "atom_id": "stage_oracle.place_object",
                "source": "info['success']",
                "source_type": "stage_oracle",
                "info_key": "success",
                "direction": "binary",
                "threshold": 0.5,
            },
        ],
        "stages": [
            {
                "stage_id": "stage.0.reach_object",
                "order": 0,
                "stage_omr_source_type": "oracle_stage_omr",
                "completion_atom_id": "stage_oracle.reach_object",
            },
            {
                "stage_id": "stage.1.grasp_object",
                "order": 1,
                "stage_omr_source_type": "oracle_stage_omr",
                "completion_atom_id": "stage_oracle.grasp_object",
            },
            {
                "stage_id": "stage.2.lift_object",
                "order": 2,
                "stage_omr_source_type": "oracle_stage_omr",
                "completion_atom_id": "stage_oracle.lift_object",
            },
            {
                "stage_id": "stage.3.place_object",
                "order": 3,
                "stage_omr_source_type": "oracle_stage_omr",
                "completion_atom_id": "stage_oracle.place_object",
            },
        ],
    })
    steps = [
        {"obs": [0], "next_obs": [0], "action": 0,
         "info": {"near_object": 0, "grasp_reward": 0, "grasp_success": 0, "success": 1}},
        {"obs": [0], "next_obs": [1], "action": 1,
         "info": {"near_object": 1, "grasp_reward": 0, "grasp_success": 0, "success": 0}},
        {"obs": [1], "next_obs": [2], "action": 2,
         "info": {"near_object": 0, "grasp_reward": 0.96, "grasp_success": 0, "success": 0}},
        {"obs": [2], "next_obs": [3], "action": 3,
         "info": {"near_object": 0, "grasp_reward": 0, "grasp_success": 1, "success": 0}},
        {"obs": [3], "next_obs": [4], "action": 4,
         "info": {"near_object": 0, "grasp_reward": 0, "grasp_success": 0, "success": 1}},
    ]

    plane = extract_trusted_stage_label_plane(state, steps)
    labels = np.asarray(plane["oracle_stage_labels"])
    assert plane["oracle_stage_ids"] == [
        "stage.0.reach_object",
        "stage.1.grasp_object",
        "stage.2.lift_object",
        "stage.3.place_object",
    ]
    assert plane["first_completion_step"] == [1, 2, 3, 4]
    assert labels[0].tolist() == [0.0, 0.0, 0.0, 0.0]
    assert labels[4].tolist() == [1.0, 1.0, 1.0, 1.0]


def test_m5_train_wrapper_keeps_positive_arrays_and_negative_summary(tmp_path):
    class TinyStageEnv(gym.Env):
        observation_space = gym.spaces.Box(0.0, 1.0, shape=(1,), dtype=np.float32)
        action_space = gym.spaces.Discrete(2)

        def reset(self, *, seed=None, options=None):
            super().reset(seed=seed)
            self.steps = 0
            self.completed = False
            return np.asarray([0.0], dtype=np.float32), {}

        def step(self, action):
            self.steps += 1
            self.completed = self.completed or int(action) == 1
            obs = np.asarray([float(self.completed)], dtype=np.float32)
            return obs, 0.0, self.steps >= 2, False, {}

    store = TraceStore(tmp_path, {"enabled": True})

    def label_plane(steps):
        labels = [
            [float(np.asarray(step["next_obs"]).reshape(-1)[0] >= 0.5)]
            for step in steps
        ]
        first = next((i for i, row in enumerate(labels) if row[0] >= 0.5), -1)
        return {
            "oracle_stage_labels": labels,
            "oracle_stage_ids": ["stage.0"],
            "first_completion_step": [first],
        }

    env = RecordingWrapper(
        TinyStageEnv(),
        store,
        label_plane_extractor=label_plane,
        run_id="run",
        phase="m5_train",
        regime="P2",
        genome_id="genome.a",
        policy_id="policy.a",
        seed=0,
        obs_contract_raw="obs.v1",
        obs_contract_policy="obs.v1",
        trial_uid="trial.a",
        checkpoint_ref="future.zip",
    )
    assert isinstance(env, gym.Env)
    env.reset()
    env.step(1)
    env.step(0)
    env.reset()
    env.step(0)
    env.step(0)
    env.close()

    rows = sorted(store.iter_index(phase="m5_train"), key=lambda row: row["episode_index"])
    assert len(rows) == 2
    assert rows[0]["has_arrays"] is True
    assert rows[1]["has_arrays"] is False
    positive = store.load_episode(rows[0]["trace_id"])
    negative = store.load_episode(rows[1]["trace_id"])
    assert "oracle_stage_labels" in positive["arrays"]
    assert negative["arrays"] == {}
    assert negative["meta"]["label_plane"]["first_completion_step"] == [-1]


==> anc/FARL/tests/test_v84_scientific_loop.py <==
import json
from pathlib import Path
from types import SimpleNamespace
from unittest.mock import patch

from autorl.atom_grounding import persist_transition_grounding_hypotheses
from autorl.breadth_portfolio import (
    _frontload_scientific_intervention,
    _make_genome,
    _reward_signature,
    _stage_curriculum_frontload_ids,
)
from autorl.data_types import (
    ActionType,
    AgentType,
    EnvironmentManifest,
    EnvProvenance,
    EnvSourceType,
    GoalSpec,
    ObservabilityType,
    PipelineState,
)
from autorl.diagnostic_arbitrator import (
    apply_diagnostic_arbitration,
    arbitrate_diagnostics,
)
from autorl.hypothesis_memory import (
    project_scientific_ledger,
    select_next_experiment,
)
from autorl.modules.reward_designer import RewardDesignerModule
from autorl.modules.hpo import HPOModule
from autorl.pipeline import AutoRLPipeline
from autorl.runtime_interface_contract import (
    SOURCE_AUTHORITY_CONTROLLER_MUTABLE,
    commit_canonical_interface,
    current_interface_generation_tuple,
    runtime_adapter_sha256,
)
from autorl.trajectory_evidence.diagnosis_engine import DiagnosisEngineV5
from autorl.trajectory_evidence.event_miner import mine_label_conditioned_transitions
from autorl.trajectory_evidence.hypothesis_ledger import HypothesisLedger
from autorl.trajectory_evidence.omr_health import OMRHealthAnalyzer
from autorl.trajectory_evidence.schemas import new_evidence_claim
from autorl.trajectory_evidence.store import TraceStore
from autorl.v2_runtime import _forbidden_scientific_bases, _scientific_bases


def _cfg():
    return {
        "enabled": True,
        "routing_authority": "active",
        "agreement_gate": "off",
        "budget": {
            "phase_sampling": {"heldout_eval": {"record_every_n": 1}},
        },
    }


def _create(ledger, *, family, statement, basis, info_gain=1.0):
    return ledger.create(
        family=family,
        statement=statement,
        challenged_slots=["reward" if family != "budget" else "budget"],
        expected_trace_signatures=["predicted effect"],
        falsification_conditions=["matched intervention contradicts prediction"],
        candidate_interventions=["matched race"],
        iter_=0,
        basis_fingerprint=basis,
        predicted_effect="candidate beats control",
        next_best_test={
            "changed_axis": "reward" if family != "budget" else "budget",
            "expected_information_gain": info_gain,
            "estimated_cost": 1.0,
        },
    )


def _claim(hid, *, prediction, status, claim_type="invariant", iteration=1):
    return new_evidence_claim(
        hypothesis_id=hid,
        claim_type=claim_type,
        prediction=prediction,
        observed_effect={"value": 1.0},
        cohort_ids=[],
        effect_size=1.0,
        confidence_interval=None,
        cross_seed_support={},
        firewall_clean=True,
        status=status,
        discovery_only=False,
        artifact_refs=["test"],
        created_at_iter=iteration,
    )


def test_reward_signature_keeps_distinct_stage_frontier_arms():
    def reward(stage_id, source):
        return {
            "id": f"reward.public.{stage_id}",
            "spec": {"reward_program": {
                "stage_omr_contract": {"stage_id": stage_id},
                "primitive_compositions": [{
                    "family": "dense_shaping_linear",
                    "stage_id": stage_id,
                    "terms": [{"source": source, "weight": 1.0}],
                }],
            }},
        }

    key = _reward_signature(reward("stage.0", "obs[0]"))
    door = _reward_signature(reward("stage.1", "obs[1]"))
    assert key["families"] == door["families"]
    assert key["stage_ids"] == ["stage.0"]
    assert door["stage_ids"] == ["stage.1"]
    assert key["public_basis_digest"] != door["public_basis_digest"]
    assert key != door


def test_current_public_stage_reward_is_frontloaded_for_consolidation():
    state = SimpleNamespace(pipeline_memory={
        "trusted_stage_diagnostic_context": {
            "stage_id": "stage.2",
            "training_initialization_plan": {
                "mode": "prefix_consolidation_cold_start",
                "target_stage_id": "stage.1",
            },
        }
    })
    genomes = [{
        "genome_id": f"genome.{index}",
        "rank": index,
        "reward_id": f"reward.stage_public_from_oracle.stage_{index}.v1",
        "signatures": {"reward": {"stage_ids": [f"stage.{index}"]}},
    } for index in range(3)]
    front = _stage_curriculum_frontload_ids(genomes, state=state)
    assert front[0] == "genome.1"


def test_basis_identity_lifecycle_and_terminal_anti_rediscovery(tmp_path):
    ledger = HypothesisLedger(tmp_path, _cfg())
    hid = _create(
        ledger,
        family="grounding",
        statement="public event grounds stage zero",
        basis="basis.public.event.0",
    )
    rephrased = _create(
        ledger,
        family="grounding",
        statement="stage zero is represented by the same public event",
        basis="basis.public.event.0",
    )
    assert rephrased == hid

    assert ledger.mark_testing([hid], iter_=1) == [hid]
    ledger.attach_claim(_claim(
        hid, prediction="first test is underpowered", status="inconclusive"
    ))
    ledger.update_states({})
    assert ledger.get(hid)["state"] == "inconclusive"

    ledger.attach_claim(_claim(
        hid, prediction="trusted stage event repeats", status="supports", iteration=2
    ))
    ledger.update_states({})
    assert ledger.get(hid)["state"] == "supported"

    ledger.attach_claim(_claim(
        hid, prediction="held-out invariant contradiction", status="contradicts", iteration=3
    ))
    ledger.update_states({})
    assert ledger.get(hid)["state"] == "falsified"
    assert ledger.forbidden_basis_fingerprints() == ["basis.public.event.0"]
    assert _create(
        ledger,
        family="grounding",
        statement="another wording cannot revive this basis",
        basis="basis.public.event.0",
    ) == hid
    assert ledger.get(hid)["state"] == "falsified"


def test_compact_graph_is_ledger_projection_and_selects_information_gain(tmp_path):
    ledger = HypothesisLedger(tmp_path, _cfg())
    reward_id = _create(
        ledger, family="reward", statement="low information reward test",
        basis="basis.reward.low", info_gain=0.2,
    )
    budget_id = _create(
        ledger, family="budget", statement="high information budget test",
        basis="basis.budget.high", info_gain=2.0,
    )
    graph = project_scientific_ledger(tmp_path)
    assert graph["projection_only"] is True
    assert set(graph["hypotheses"]) == {reward_id, budget_id}
    plan = select_next_experiment(graph)
    assert plan["hypothesis_id"] == budget_id
    assert plan["selection_policy"] == "max_expected_information_gain_per_cost"


def test_c0_exact_conflict_preempts_semantic_hypothesis_plan(tmp_path):
    state = SimpleNamespace(
        run_dir=Path(tmp_path),
        pipeline_memory={},
        pipeline_iteration=1,
        v2_active_stack={},
        latest_diagnosis=None,
        task_causal_graph={},
        objective_metric_spec={},
        goal_spec=SimpleNamespace(task_causal_graph={}),
    )
    c0 = {
        "status": "exact_same_episode_conflict",
        "blocks_semantic_plan": True,
        "route_required": True,
        "evidence_fingerprint": "sha256:c0",
    }
    with patch.object(
        OMRHealthAnalyzer,
        "run",
        return_value={"trusted_stage_consistency": c0},
    ):
        report = DiagnosisEngineV5(tmp_path, _cfg())._run(state, 1)
    assert report["actuator_route"]["mode"] == "evaluator_consistency_audit"
    assert report["actuator_route"]["directives"] == ["OMR"]
    assert report["next_hypothesis_request"]["selected"] is False
    assert state.pipeline_memory["trusted_oracle_consistency_audit_consumed"][
        "evidence_fingerprint"
    ] == "sha256:c0"


def _trusted_stage_state(tmp_path, *, ghs, pipeline_memory=None):
    stage = {
        "stage_id": "stage.0",
        "label": "stage zero",
        "order": 0,
        "stage_omr_source_type": "oracle_stage_omr",
        "stage_omr_source_contract": {
            "trust_class": "trusted_stage_oracle",
            "diagnostic_only": True,
            "final_omr_commit_authority": False,
        },
    }
    ledger = {"stages": [stage]}
    graph = {
        "stage_omr_ledger": ledger,
        "frontier_plan": {"stage_id": "stage.0", "stage_order": 0},
        "goal_hypothesis_set": ghs,
    }
    return SimpleNamespace(
        run_dir=Path(tmp_path),
        pipeline_memory=dict(pipeline_memory or {}),
        pipeline_iteration=1,
        pipeline_config={"trajectory_evidence": {}},
        v2_active_stack={},
        latest_diagnosis=None,
        task_causal_graph=graph,
        stage_omr_ledger=ledger,
        objective_metric_spec={},
        goal_spec=SimpleNamespace(task_causal_graph=graph),
    )


def test_trusted_stage_mode_dormants_legacy_goal_flood_and_routes_one_explorer(
    tmp_path,
):
    ghs = {
        "hypotheses": [
            {
                "claim": f"change public obs[{index}]",
                "source_type": "obs",
                "source": f"obs[{index}]",
                "obs_indices": [index],
                "direction": "change",
            }
            for index in range(48)
        ]
    }
    state = _trusted_stage_state(tmp_path, ghs=ghs)
    report = DiagnosisEngineV5(tmp_path, _cfg())._run(state, 1)
    snapshot = report["hypothesis_snapshot"]
    assert snapshot["by_state"]["dormant"] == 48
    live = snapshot["live"]
    assert len(live) == 1
    assert live[0]["family"] == "exploration"
    assert live[0]["stage_id"] == "stage.0"
    assert report["actuator_route"]["directives"] == ["M_EXPLORE"]
    assert report["next_intervention"]["changed_slots"] == ["exploration"]
    assert all(not hid.startswith("hyp.goal.") for hid in (
        report["next_intervention"]["competing_hypotheses"]
    ))


def test_trusted_stage_positive_cohort_regrounds_legacy_as_stage_child(tmp_path):
    cfg = _cfg()
    store = TraceStore(tmp_path, cfg)
    for episode_index in range(4):
        positive = episode_index < 2
        labels = [[0.0], [float(positive)], [float(positive)]]
        assert store.record_episode(
            steps=_steps(0.0 if positive else -0.6),
            run_id="run",
            phase="heldout_eval",
            regime="P2",
            genome_id="genome.event" if positive else "genome.control",
            policy_id="policy",
            seed=episode_index % 2,
            episode_index=episode_index,
            obs_contract_raw="obs.v1",
            obs_contract_policy="obs.v1",
            oracle_stage_labels=labels,
            oracle_stage_ids=["stage.0"],
            first_completion_step=[1 if positive else -1],
            trial_uid=f"trial.{episode_index}",
            checkpoint_ref="model.zip",
        )
    ghs = {
        "hypotheses": [{
            "claim": "increase public obs[0]",
            "source_type": "obs",
            "source": "obs[0]",
            "obs_indices": [0],
            "direction": "increase",
        }]
    }
    state = _trusted_stage_state(tmp_path, ghs=ghs)
    report = DiagnosisEngineV5(tmp_path, cfg)._run(state, 1)
    live = report["hypothesis_snapshot"]["live"]
    child = next(row for row in live if row["family"] == "representation")
    assert child["stage_id"] == "stage.0"
    assert child["parent_hypothesis_ids"]
    assert report["actuator_route"]["directives"] == ["M2B", "GCOS"]
    assert report["next_intervention"]["changed_slots"] == ["obs_schema"]


def _stage_scoped_arbitration_state(tmp_path, *, pressure_fault="BUDGET_FAULT"):
    return SimpleNamespace(
        run_dir=Path(tmp_path),
        pipeline_iteration=2,
        pipeline_memory={
            "global_falsification_report": {
                "skeptic_pressure": "high",
                "recommended_fault": pressure_fault,
                "challenged_slots": ["budget"],
                "next_actuator": {"directives": ["M5_EXTEND"]},
            },
            "v5_actuator_route": {
                "mode": "scientific_hypothesis_test",
                "directives": ["M2B", "GCOS"],
                "stage_id": "stage.0",
                "stage_ids": ["stage.0"],
                "intervention_id": "intervention.stage.0.obs",
                "firewall_clean": True,
                "commit_authority": "held_out_omr_lcb_only",
            },
            "v6_all_zero_omr_active": True,
            "v6_top_candidate_goal_dims": [0],
        },
    )


def test_stage_scoped_controlled_plan_resists_generic_budget_pressure(tmp_path):
    state = _stage_scoped_arbitration_state(tmp_path)
    decision = arbitrate_diagnostics(
        state,
        fault="COVERAGE_FAULT",
        legacy_directives=["M5_EXTEND"],
    )
    assert decision["winner_source"] == "v5_trajectory"
    assert decision["final_directives"] == ["M2B", "GCOS"]

    directives = apply_diagnostic_arbitration(
        state,
        fault="COVERAGE_FAULT",
        legacy_directives=["M5_EXTEND"],
    )
    assert directives == ["M2B", "GCOS"]
    assert "v6_coverage_reroute" not in state.pipeline_memory


def test_hard_invariant_still_preempts_stage_scoped_plan(tmp_path):
    state = _stage_scoped_arbitration_state(
        tmp_path,
        pressure_fault="BUDGET_EXECUTION_FAULT",
    )
    decision = arbitrate_diagnostics(
        state,
        fault="BUDGET_EXECUTION_FAULT",
        legacy_directives=["M5_EXTEND"],
    )
    assert decision["winner_source"] == "global_falsifier"
    assert decision["final_directives"] == ["M5_EXTEND"]


def test_reward_misalignment_preserves_atomic_m2b_m4_actuator(tmp_path):
    state = SimpleNamespace(
        run_dir=Path(tmp_path),
        pipeline_iteration=1,
        pipeline_memory={},
        v2_active_stack={
            "obs_schema_id": "obs.before",
            "reward_id": "reward.before",
        },
    )
    pipeline = AutoRLPipeline.__new__(AutoRLPipeline)
    directives = pipeline._enforce_change_isolation(
        state,
        ["M2B", "M4"],
        "REWARD_MISALIGNMENT_FAULT",
    )
    assert directives == ["M2B", "M4"]
    assert state.pipeline_memory["change_isolation_coupled_repairs"][-1][
        "policy"
    ] == "atomic_m2b_to_m4_interface_repair"


def _record_stage_episode(
    store,
    *,
    phase,
    episode_index,
    seed,
    completed,
    trial_uid,
    checkpoint_ref,
):
    labels = [[0.0], [float(completed)], [float(completed)]]
    return store.record_episode(
        steps=_steps(0.0 if completed else -0.6),
        run_id="run",
        phase=phase,
        regime="P2",
        genome_id="genome.fixed",
        policy_id=f"policy.{seed}",
        seed=seed,
        episode_index=episode_index,
        obs_contract_raw="obs.v1",
        obs_contract_policy="obs.v1",
        oracle_stage_labels=labels,
        oracle_stage_ids=["stage.0"],
        first_completion_step=[1 if completed else -1],
        trial_uid=trial_uid,
        checkpoint_ref=checkpoint_ref,
        force_record_arrays=bool(completed and phase == "m5_train"),
    )


def test_training_completion_not_reproduced_routes_retention_m2_m4(tmp_path):
    cfg = _cfg()
    store = TraceStore(tmp_path, cfg)
    assert _record_stage_episode(
        store,
        phase="m5_train",
        episode_index=0,
        seed=0,
        completed=True,
        trial_uid="trial.bound",
        checkpoint_ref="checkpoint.bound.zip",
    )
    for episode_index in range(2):
        assert _record_stage_episode(
            store,
            phase="m5_train_eval",
            episode_index=episode_index,
            seed=0,
            completed=False,
            trial_uid="trial.bound",
            checkpoint_ref="checkpoint.bound.zip",
        )
    state = _trusted_stage_state(tmp_path, ghs={"hypotheses": []})
    report = DiagnosisEngineV5(tmp_path, cfg)._run(state, 2)
    ladder = state.pipeline_memory["stage_evidence_ladder"]
    assert ladder["status"] == "ACHIEVED_IN_TRAIN_NOT_RETAINED"
    assert report["actuator_route"]["directives"] == ["M2B", "M4"]
    assert report["actuator_route"]["evidence_levels"] == ["retention"]


def test_cross_seed_completion_instability_routes_robustness_not_budget(tmp_path):
    cfg = _cfg()
    store = TraceStore(tmp_path, cfg)
    for train_seed, completed in ((0, True), (1, False)):
        for episode_index in range(2):
            assert _record_stage_episode(
                store,
                phase="m5_train_eval",
                episode_index=episode_index,
                seed=train_seed + episode_index,
                completed=completed,
                trial_uid=f"trial.{train_seed}",
                checkpoint_ref=f"checkpoint.{train_seed}.zip",
            )
    state = _trusted_stage_state(tmp_path, ghs={"hypotheses": []})
    report = DiagnosisEngineV5(tmp_path, cfg)._run(state, 2)
    ladder = state.pipeline_memory["stage_evidence_ladder"]
    assert ladder["status"] == "CHECKPOINT_COMPLETION_NOT_GENERALIZED"
    assert report["actuator_route"]["directives"] == ["M_EXPLORE"]
    assert report["actuator_route"]["evidence_levels"] == ["generalization"]
    assert "M5_EXTEND" not in report["actuator_route"]["directives"]


def _steps(offset=0.0):
    values = [0.0 + offset, 0.1 + offset, 0.7 + offset, 0.9 + offset]
    return [
        {
            "obs": [values[i]],
            "action": [1.0],
            "reward": 0.0,
            "next_obs": [values[i + 1]],
            "terminated": i == 2,
            "truncated": False,
            "info": {},
        }
        for i in range(3)
    ]


def test_diagnosis_emits_next_hypothesis_request_from_trusted_stage_labels(tmp_path):
    cfg = _cfg()
    store = TraceStore(tmp_path, cfg)
    for episode_index in range(4):
        positive = episode_index < 2
        labels = [[0.0], [float(positive)], [float(positive)]]
        assert store.record_episode(
            steps=_steps(0.0 if positive else -0.6),
            run_id="run",
            phase="heldout_eval",
            regime="P2",
            genome_id="genome.event" if positive else "genome.control",
            policy_id="policy",
            seed=episode_index % 2,
            episode_index=episode_index,
            obs_contract_raw="obs.v1",
            obs_contract_policy="obs.v1",
            oracle_stage_labels=labels,
            oracle_stage_ids=["stage.0"],
            first_completion_step=[1 if positive else -1],
            trial_uid=f"trial.{episode_index}",
            checkpoint_ref="model.zip",
        )
    trace_ids = [row["trace_id"] for row in store.iter_index()]
    hypotheses = mine_label_conditioned_transitions(
        store, trace_ids, stage_id="stage.0"
    )
    assert hypotheses
    persist_transition_grounding_hypotheses(tmp_path, hypotheses)

    state = SimpleNamespace(
        run_dir=Path(tmp_path),
        pipeline_memory={},
        pipeline_iteration=1,
        v2_active_stack={},
        latest_diagnosis=None,
        task_causal_graph={},
        goal_spec=SimpleNamespace(task_causal_graph={
            "frontier_plan": {"stage_id": "stage.0", "frontier_type": "blocked_stage"},
            "historical_stage_best_branches": [{"stage_id": "stage.0", "checkpoint_ref": "old.zip"}],
        }),
    )
    report = DiagnosisEngineV5(tmp_path, cfg)._run(state, 1)
    request = report["next_hypothesis_request"]
    assert report["scientific_claims"]
    assert request["selected"] is True
    assert request["lifecycle_state"] == "proposed"
    assert request["request_id"]
    assert request["intervention_id"] == report["next_intervention"]["intervention_id"]
    assert request["required_directive"] == "M4"
    assert request["current_frontier"]["stage_id"] == "stage.0"
    assert request["preserved_stage_branches"][0]["checkpoint_ref"] == "old.zip"
    assert request["oracle_contract"]["stage_omr_falsifiable"] is False
    assert state.pipeline_memory["next_hypothesis_request"] == request


def test_hypothesis_request_lifecycle_is_single_use(tmp_path):
    state = _trusted_stage_state(
        tmp_path,
        ghs={"hypotheses": []},
    )
    engine = DiagnosisEngineV5(tmp_path, _cfg())
    report = engine._run(state, 1)
    request_id = report["next_hypothesis_request"]["request_id"]
    assert state.pipeline_memory["next_hypothesis_request"]["lifecycle_state"] == "proposed"

    directives = apply_diagnostic_arbitration(
        state,
        fault="COVERAGE_FAULT",
        legacy_directives=["M5_EXTEND"],
    )
    assert directives == ["M_EXPLORE"]
    request = state.pipeline_memory["next_hypothesis_request"]
    assert request["request_id"] == request_id
    assert request["lifecycle_state"] == "issued"
    assert request["selected"] is False

    pipeline = AutoRLPipeline.__new__(AutoRLPipeline)
    pipeline._transition_next_hypothesis_request(
        state,
        "executing",
        reason="unit_test_execution",
        allowed_from=("issued",),
    )
    assert state.pipeline_memory["next_hypothesis_request"]["lifecycle_state"] == "executing"

    state.pipeline_iteration = 2
    engine._run(state, 2)
    history = state.pipeline_memory["next_hypothesis_request_lifecycle_history"]
    states_for_request = [
        row["state"] for row in history if row.get("request_id") == request_id
    ]
    assert "issued" in states_for_request
    assert "executing" in states_for_request
    assert "evaluated" in states_for_request
    assert "consumed" in states_for_request


def test_p2_consumes_only_typed_same_run_stage_checkpoint(tmp_path):
    import gymnasium as gym
    import numpy as np

    class FrontierEnv(gym.Env):
        observation_space = gym.spaces.Box(-1.0, 1.0, shape=(4,), dtype=np.float32)
        action_space = gym.spaces.Discrete(2)

        def __init__(self):
            super().__init__()
            self._autorl_effective_obs_contract = {
                "schema_version": "effective_obs_contract.v1",
                "digest": "sha256:test-contract",
            }
            self.stage = 0

        def reset(self, *, seed=None, options=None):
            super().reset(seed=seed)
            self.stage = 0
            return np.zeros(4, dtype=np.float32), {}

        def step(self, action):
            assert int(action) == 1
            self.stage = 1
            return (
                np.ones(4, dtype=np.float32), 0.0, False, False,
                {"stage0_done": 1.0},
            )

    class FrozenController:
        observation_space = FrontierEnv.observation_space
        action_space = FrontierEnv.action_space

        def predict(self, obs, deterministic=True):
            assert deterministic is True
            return 1, None

    checkpoint = tmp_path / "models" / "stage0.zip"
    checkpoint.parent.mkdir()
    checkpoint.write_bytes(b"model")
    reward_id = "reward.public.stage1"
    reward_dir = tmp_path / "stacks" / "reward"
    reward_dir.mkdir(parents=True)
    for rid, sid in ((reward_id, "stage.1"), ("reward.public.stage0", "stage.0")):
        (reward_dir / f"{rid}.json").write_text(json.dumps({
            "id": rid,
            "files": {"reward_wrapper": "reward_wrapper.py"},
            "spec": {"reward_program": {
                "primitive_compositions": [{
                    "family": "categorical_transition",
                    "source": "obs[3]",
                    "other_source": "obs[3]",
                    "from_value": 0.0,
                    "to_value": 1.0,
                    "threshold": 0.5,
                }],
                "reward_hypothesis": {"stage_ids": [sid]},
            }},
        }), encoding="utf-8")
    algo_dir = tmp_path / "stacks" / "algo"
    algo_dir.mkdir(parents=True)
    (algo_dir / "algo.dqn.v1.json").write_text(json.dumps({
        "id": "algo.dqn.v1",
        "spec": {"algorithm_name": "DQN"},
    }), encoding="utf-8")
    stack = {
        "algo_id": "algo.dqn.v1",
        "obs_schema_id": "obs.raw.v1",
        "reward_id": reward_id,
        "env_adapter_id": "env.test.v1",
    }
    state = SimpleNamespace(
        run_dir=tmp_path,
        raw_sim_input={"env_name": "public-test-env"},
        v2_active_stack=stack,
        goal_spec=SimpleNamespace(task_causal_graph={
            "atoms": [{
                "atom_id": "oracle.stage0",
                "source_type": "stage_oracle",
                "source": "info['stage0_done']",
                "info_key": "stage0_done",
                "threshold": 0.5,
                "direction": "binary",
            }, {
                "atom_id": "oracle.stage1",
                "source_type": "stage_oracle",
                "source": "info['stage1_done']",
                "info_key": "stage1_done",
                "threshold": 0.5,
                "direction": "binary",
            }],
            "stage_omr_ledger": {"stages": [{
                "stage_id": "stage.0", "order": 0,
                "completion_atom_id": "oracle.stage0",
                "progress_atom_ids": ["oracle.stage0"],
                "stage_omr_source_type": "oracle_stage_omr",
            }, {
                "stage_id": "stage.1", "order": 1,
                "completion_atom_id": "oracle.stage1",
                "progress_atom_ids": ["oracle.stage1"],
                "stage_omr_source_type": "oracle_stage_omr",
            }]},
        }),
        pipeline_memory={
            "trusted_stage_diagnostic_context": {
                "training_initialization_plan": {
                    "mode": "stage_frontier_policy_continuation",
                    "source_stage_id": "stage.0",
                    "target_stage_id": "stage.1",
                },
            },
            "trusted_stage_prefix_best": {
                "stage.0": {
                    "schema_version": "trusted_stage_cumulative_prefix.v1",
                    "prefix_through_stage_id": "stage.0",
                    "prefix_stage_ids": ["stage.0"],
                    "generated_from_original_reset": True,
                    "completion_rate": 0.8,
                    "stack": {
                        **stack,
                        "reward_id": "reward.public.stage0",
                    },
                    "stage_scores": {
                        "stage.0": {"completion_rate": 0.8},
                    },
                    "checkpoint_refs": [str(checkpoint)],
                    "seed_provenance": [
                        {
                            "seed": 0,
                            "checkpoint_ref": str(checkpoint),
                            "algo_name": "DQN",
                            "effective_obs_contract": {
                                "digest": "sha256:test-contract",
                            },
                            "stage_omr": {"by_stage": {
                                "stage.0": {"completion_rate": 1.0},
                            }},
                            "policy_instance_shared_before_checkpoint_save": True,
                            "training_initialization": {
                                "model_parameters": "fresh_seeded",
                                "stage_frontier_reset_handoff": None,
                            },
                        }
                    ],
                },
            },
        },
    )
    module = HPOModule(None, {})
    with patch("stable_baselines3.DQN.load", return_value=FrozenController()):
        wrapped, audit = module._try_stage_frontier_reset_handoff(
            state=state, env=FrontierEnv(), seed=0, trial_id=0,
            simulator_budget=20,
        )
    assert audit["regime"] == "P2"
    assert audit["source_stage_id"] == "stage.0"
    assert audit["target_stage_id"] == "stage.1"
    assert audit["expert_or_probe_policy"] is False
    assert audit["final_commit_eligible"] is False
    assert audit["copied_surface"] == "none"
    obs, info = wrapped.reset(seed=0)
    assert np.allclose(obs, 1.0)
    assert info["stage0_done"] == 1.0
    assert wrapped.autorl_prefix_steps_total == 1

    state.pipeline_memory["trusted_stage_diagnostic_context"][
        "training_initialization_plan"
    ]["mode"] = "final_full_task_cold_start"
    cold_env = FrontierEnv()
    untouched, cold_audit = module._try_stage_frontier_reset_handoff(
        state=state, env=cold_env, seed=0, trial_id=0, simulator_budget=20,
    )
    assert untouched is cold_env
    assert cold_audit is None


def test_trusted_frontier_emits_continuation_then_final_cold_start(tmp_path):
    stages = [
        {
            "stage_id": "stage.0",
            "label": "prefix",
            "order": 0,
            "stage_omr_source_type": "oracle_stage_omr",
        },
        {
            "stage_id": "stage.1",
            "label": "frontier",
            "order": 1,
            "stage_omr_source_type": "oracle_stage_omr",
        },
    ]
    checkpoint = tmp_path / "stage0.zip"
    checkpoint.write_bytes(b"model")
    checkpoint_seed1 = tmp_path / "stage0_seed1.zip"
    checkpoint_seed1.write_bytes(b"model")
    stage0 = {
        "stage_scores": {"stage.0": {"completion_rate": 0.8}},
        "checkpoint_refs": [str(checkpoint)],
        "seed_provenance": [{"seed": 0}, {"seed": 1}],
    }
    mem = {
        "trusted_stage_frontier_best": {"stage.0": stage0},
        "trusted_stage_prefix_best": {"stage.0": {
            "schema_version": "trusted_stage_cumulative_prefix.v1",
            "prefix_through_stage_id": "stage.0",
            "prefix_stage_ids": ["stage.0"],
            "generated_from_original_reset": True,
            "completion_rate": 0.8,
            "checkpoint_refs": [str(checkpoint), str(checkpoint_seed1)],
            "seed_provenance": [
                {"seed": 0, "checkpoint_ref": str(checkpoint)},
                {"seed": 1, "checkpoint_ref": str(checkpoint_seed1)},
            ],
        }},
        "stage_final_alignment": {"by_stage": {
            "stage.0": {"stage_completed_trials": 2},
            "stage.1": {"stage_completed_trials": 0},
        }},
    }
    graph = {"stage_omr_ledger": {"stages": stages}}
    state = SimpleNamespace(
        run_dir=tmp_path,
        pipeline_memory=mem,
        pipeline_config={"trajectory_evidence": {}},
        goal_spec=SimpleNamespace(task_causal_graph=graph),
    )
    engine = DiagnosisEngineV5(tmp_path, _cfg())
    context = engine._trusted_stage_context(state)
    plan = context["training_initialization_plan"]
    assert context["stage_id"] == "stage.1"
    assert plan["mode"] == "stage_frontier_policy_continuation"
    assert plan["source_stage_id"] == "stage.0"
    assert plan["target_stage_id"] == "stage.1"
    assert plan["final_commit_eligible"] is False

    stage1_checkpoint = tmp_path / "stage1.zip"
    stage1_checkpoint.write_bytes(b"model")
    mem["trusted_stage_frontier_best"]["stage.1"] = {
        "stage_scores": {"stage.1": {"completion_rate": 0.9}},
        "checkpoint_refs": [str(stage1_checkpoint)],
        "seed_provenance": [{"seed": 0}, {"seed": 1}],
    }
    mem["stage_final_alignment"]["by_stage"]["stage.1"] = {
        "stage_completed_trials": 2,
    }
    final_context = engine._trusted_stage_context(state)
    final_plan = final_context["training_initialization_plan"]
    # V9.2 does not infer stable S0->S1 cold-start replay merely from two
    # independent local successes.  It must first reproduce the cumulative
    # prefix from the original reset.
    assert final_plan["mode"] == "prefix_consolidation_cold_start"
    assert final_plan["target_stage_id"] == "stage.1"
    assert final_plan["required_prefix_stage_ids"] == ["stage.0", "stage.1"]
    assert final_plan["final_commit_eligible"] is False

    mem["trusted_stage_prefix_best"]["stage.1"] = {
        "schema_version": "trusted_stage_cumulative_prefix.v1",
        "prefix_through_stage_id": "stage.1",
        "prefix_stage_ids": ["stage.0", "stage.1"],
        "generated_from_original_reset": True,
        "completion_rate": 0.9,
        "checkpoint_refs": [str(checkpoint), str(stage1_checkpoint)],
        "seed_provenance": [
            {"seed": 0, "checkpoint_ref": str(checkpoint)},
            {"seed": 1, "checkpoint_ref": str(stage1_checkpoint)},
        ],
    }
    confirmed_context = engine._trusted_stage_context(state)
    confirmed_plan = confirmed_context["training_initialization_plan"]
    assert confirmed_plan["mode"] == "final_full_task_cold_start"
    assert confirmed_plan["final_commit_eligible"] is True


def test_three_stage_frontier_requires_cumulative_prefix_consolidation(tmp_path):
    stages = [
        {
            "stage_id": f"stage.{index}",
            "label": f"stage {index}",
            "order": index,
            "stage_omr_source_type": "oracle_stage_omr",
        }
        for index in range(3)
    ]
    local_best = {}
    alignment = {}
    for index in range(2):
        sid = f"stage.{index}"
        checkpoint = tmp_path / f"local_stage{index}.zip"
        checkpoint.write_bytes(b"model")
        local_best[sid] = {
            "stage_scores": {sid: {"completion_rate": 1.0}},
            "checkpoint_refs": [str(checkpoint)],
            "seed_provenance": [{"seed": 0}, {"seed": 1}],
        }
        alignment[sid] = {"stage_completed_trials": 2}
    alignment["stage.2"] = {"stage_completed_trials": 0}
    mem = {
        "trusted_stage_frontier_best": local_best,
        "trusted_stage_prefix_best": {},
        "stage_final_alignment": {"by_stage": alignment},
    }
    state = SimpleNamespace(
        run_dir=tmp_path,
        pipeline_memory=mem,
        pipeline_config={"trajectory_evidence": {}},
        goal_spec=SimpleNamespace(
            task_causal_graph={"stage_omr_ledger": {"stages": stages}}
        ),
    )
    engine = DiagnosisEngineV5(tmp_path, _cfg())

    context = engine._trusted_stage_context(state)
    plan = context["training_initialization_plan"]
    assert context["stage_id"] == "stage.2"
    assert plan["mode"] == "prefix_consolidation_cold_start"
    assert plan["target_stage_id"] == "stage.1"
    assert plan["required_prefix_stage_ids"] == ["stage.0", "stage.1"]
    assert plan["checkpoint_refs"] == []

    checkpoints = []
    provenance = []
    for seed in (0, 1):
        checkpoint = tmp_path / f"prefix_stage1_seed{seed}.zip"
        checkpoint.write_bytes(b"model")
        checkpoints.append(str(checkpoint))
        provenance.append({"seed": seed, "checkpoint_ref": str(checkpoint)})
    mem["trusted_stage_prefix_best"]["stage.1"] = {
        "schema_version": "trusted_stage_cumulative_prefix.v1",
        "prefix_through_stage_id": "stage.1",
        "prefix_stage_ids": ["stage.0", "stage.1"],
        "generated_from_original_reset": True,
        "completion_rate": 1.0,
        "effective_obs_contract_digest": "sha256:prefix-contract",
        "checkpoint_refs": checkpoints,
        "seed_provenance": provenance,
    }
    continued = engine._trusted_stage_context(state)[
        "training_initialization_plan"
    ]
    assert continued["mode"] == "stage_frontier_policy_continuation"
    assert continued["source_stage_id"] == "stage.1"
    assert continued["target_stage_id"] == "stage.2"
    assert continued["effective_obs_contract_digest"] == (
        "sha256:prefix-contract"
    )
    assert continued["eligible_seed_ids"] == [0, 1]
    assert continued["prefix_stability_gate"] == {
        "completion_rate": 0.5,
        "completed_checkpoints": 2,
        "distinct_seeds": 2,
    }
    assert len(continued["checkpoint_chain"]) == 1


def test_scientific_intervention_frontloads_two_matched_groups():
    state = SimpleNamespace(
        pipeline_config={"breadth_portfolio": {}},
        pipeline_memory={
            "next_hypothesis_request": {
                "request_id": "request.1",
                "intervention_id": "intervention.explore",
                "lifecycle_state": "executing",
                "required_changed_slots": ["exploration"],
                "hypothesis_ids": ["hyp.exploration.frontier"],
                "matched_seed_policy": {"seeds": "copy_control", "paired": True},
            },
        },
    )
    genomes = [
        {
            "genome_id": "genome.control",
            "changed_axes": [],
            "hypothesis_ids": ["hyp.exploration.frontier"],
            "stack": {"hypothesis_ids": ["hyp.exploration.frontier"]},
        },
        {
            "genome_id": "genome.explore.a",
            "changed_axes": ["exploration"],
            "hypothesis_ids": [],
            "stack": {},
        },
        {
            "genome_id": "genome.reward.unrelated",
            "changed_axes": ["reward"],
            "hypothesis_ids": [],
            "stack": {},
        },
    ]
    schedule, audit = _frontload_scientific_intervention(
        state,
        genomes,
        ["genome.control", "genome.explore.a", "genome.reward.unrelated"],
    )
    assert schedule[:4] == [
        "genome.control", "genome.explore.a",
        "genome.control", "genome.explore.a",
    ]
    assert audit["executed"] is True
    assert audit["min_repeats"] == 2
    assert [row["match_group"] for row in audit["trial_slots"]] == [0, 0, 1, 1]
    assert genomes[0]["hypothesis_ids"] == []
    assert "hypothesis_ids" not in genomes[0]["stack"]
    assert genomes[1]["hypothesis_ids"] == ["hyp.exploration.frontier"]


def test_matched_intervention_freezes_base_hparams_per_group():
    class Trial:
        def __init__(self, value):
            self.value = value

        def suggest_float(self, *args, **kwargs):
            return self.value

    state = SimpleNamespace(pipeline_memory={})
    module = HPOModule(None, {})
    control = {
        "scientific_intervention_id": "intervention.explore",
        "scientific_match_group": 0,
    }
    child = dict(control)
    space = {"learning_rate": {"type": "float", "low": 0.0, "high": 1.0}}
    first = module._sample_hyperparams_for_assignment(
        state=state,
        trial=Trial(0.25),
        search_space=space,
        assignment=control,
        fallback_namespace="control",
    )
    second = module._sample_hyperparams_for_assignment(
        state=state,
        trial=Trial(0.75),
        search_space=space,
        assignment=child,
        fallback_namespace="child",
    )
    assert first == second == {"learning_rate": 0.25}
    assert control["scientific_hparam_match_key"] == child[
        "scientific_hparam_match_key"
    ]


def test_replay_reuse_is_prior_iteration_same_seed_only(tmp_path):
    class Model:
        observation_space = SimpleNamespace(shape=(3,))
        action_space = SimpleNamespace(shape=(1,))

        def __init__(self):
            self.loaded = []

        def load_replay_buffer(self, path):
            self.loaded.append(path)

    from autorl.closed_loop_audit import current_genome_id

    adapter = tmp_path / "env_adapter.py"
    adapter.write_text("VALUE = 1\n", encoding="utf-8")
    receipt = {
        "schema_version": "autorl.runtime_interface_contract.v1",
        "adapter_sha256": runtime_adapter_sha256(adapter),
        "observation_space": {"type": "Box", "shape": [3]},
        "action_space": {"type": "Box", "shape": [1]},
        "reset_info": {
            "sample_count": 1,
            "keys_ever": [],
            "keys_always": [],
            "keys_optional": [],
            "value_contracts": {},
        },
        "transition_state_info": {
            "sample_count": 1,
            "keys_ever": [],
            "keys_always": [],
            "keys_optional": [],
            "value_contracts": {},
        },
        "step_info": {
            "sample_count": 1,
            "keys_ever": [],
            "keys_always": [],
            "keys_optional": [],
            "value_contracts": {},
        },
    }
    commit_canonical_interface(
        tmp_path,
        candidate_adapter_path=adapter,
        receipt=receipt,
        source_identity={
            "schema_version": "autorl.environment_source_identity.v1",
            "logical_env_id": "generic-replay-fixture",
            "source_category": "generic_test_source",
        },
        source_authority=SOURCE_AUTHORITY_CONTROLLER_MUTABLE,
        actor="generic_replay_fixture",
        reason="bind test replay interface",
    )
    interface_tuple = current_interface_generation_tuple(tmp_path)

    state = SimpleNamespace(
        run_dir=tmp_path,
        pipeline_iteration=1,
        v2_active_stack={
            "obs_schema_id": "obs.fixed",
            "reward_id": "reward.fixed",
            "algo_id": "algo.sac",
            "exploration_id": "exploration.fixed",
        },
        manifest=SimpleNamespace(
            env_provenance=SimpleNamespace(is_raw_sim_env=False)
        ),
        replay_buffer_registry=[],
    )
    genome_id = current_genome_id(state)
    paths = {}
    for name in (
        "prior_same", "prior_other_seed", "same_wave",
        "prior_stale_interface",
    ):
        paths[name] = tmp_path / f"{name}.pkl"
        paths[name].write_bytes(b"buffer")

    def entry(name, controller_iter, seed):
        return {
            "path": str(paths[name]),
            "reward_hash": "reward.hash",
            "genome_id": genome_id,
            "obs_shape": [3],
            "act_shape": [1],
            "algo_name": "SAC",
            "n_samples": 10,
            "controller_iter": controller_iter,
            "seed": seed,
            "interface_generation_tuple": dict(interface_tuple),
        }

    stale_tuple = dict(interface_tuple)
    stale_tuple["generation_id"] = (
        int(interface_tuple["generation_id"]) + 1
    )
    state.replay_buffer_registry = [
        entry("prior_same", 0, 0),
        entry("prior_other_seed", 0, 1),
        entry("same_wave", 1, 0),
        {
            **entry("prior_stale_interface", 0, 0),
            "interface_generation_tuple": stale_tuple,
        },
    ]
    model = Model()
    module = HPOModule(None, {})
    with patch.object(module, "_hash_reward_wrapper", return_value="reward.hash"):
        loaded = module._try_load_replay_buffer(
            state, model, "SAC", tmp_path, trial_id=4, seed=0,
        )
        missing_lane = module._try_load_replay_buffer(
            state, Model(), "SAC", tmp_path, trial_id=4, seed=2,
        )
    assert loaded is not None
    assert model.loaded == [str(paths["prior_same"])]
    assert missing_lane is None


def test_scientific_outcome_uses_only_explicit_matched_control(tmp_path):
    cfg = _cfg()
    ledger = HypothesisLedger(tmp_path, cfg)
    hid = ledger.create(
        family="exploration",
        statement="frontier-conditioned exploration raises completion",
        challenged_slots=["exploration"],
        expected_trace_signatures=["stage completion rises"],
        falsification_conditions=["matched completion does not rise"],
        candidate_interventions=["matched exploration race"],
        iter_=0,
        stage_id="stage.0",
        predicted_effect="stage completion rises",
        next_best_test={"changed_axis": "exploration"},
        hypothesis_id="hyp.exploration.frontier",
    )
    ledger.mark_testing([hid], iter_=1, intervention_id="intervention.explore")

    def row(trial, group, role, completion):
        candidate = role == "changed_axis_child"
        ids = [hid] if candidate else []
        return {
            "trial_uid": f"trial.{trial}",
            "hypothesis_ids": ids,
            "active_stack": {
                "reward_id": "reward.fixed",
                "obs_schema_id": "obs.fixed",
                "algo_id": "algo.fixed",
                "exploration_id": (
                    "exploration.child" if candidate else "exploration.control"
                ),
                "budget_id": "budget.fixed",
            },
            "breadth_assignment": {
                "hypothesis_ids": ids,
                "scientific_intervention_id": "intervention.explore",
                "scientific_intervention_role": role,
                "scientific_match_group": group,
                "scientific_matched_base_hyperparams": {"lr": 0.001 + group},
            },
            "requested_timesteps": 100,
            "seed_provenance": [{"seed": 0}, {"seed": 1}],
            "stage_activation_evidence": {"by_stage": {"stage.0": {
                "completion_rate": completion,
            }}},
        }

    statuses = {
        0: row(0, 0, "matched_control", 0.0),
        1: row(1, 0, "changed_axis_child", 1.0),
        2: row(2, 1, "matched_control", 0.0),
        3: row(3, 1, "changed_axis_child", 1.0),
        # This unrelated breadth trial would invalidate the old all-others
        # control selection because it changes reward and observation.
        4: {
            **row(4, 9, "unrelated", 0.0),
            "active_stack": {
                "reward_id": "reward.unrelated",
                "obs_schema_id": "obs.unrelated",
                "algo_id": "algo.fixed",
                "exploration_id": "exploration.control",
                "budget_id": "budget.fixed",
            },
            "breadth_assignment": {},
        },
    }
    state = SimpleNamespace(pipeline_memory={
        "last_trial_omr_status": statuses,
        "next_hypothesis_request": {
            "intervention_id": "intervention.explore",
        },
    })
    engine = DiagnosisEngineV5(tmp_path, cfg)
    outcome = engine._attach_scientific_trial_outcome_claims(state, {}, iter_=2)
    assert outcome["claims"][0]["status"] == "supports"
    assert outcome["claims"][0]["matched"] is True
    assert outcome["claims"][0]["match_violations"] == []


def test_issued_request_cannot_resurrect_stale_v7_plan(tmp_path):
    state = SimpleNamespace(
        run_dir=Path(tmp_path),
        pipeline_iteration=2,
        pipeline_memory={
            "next_hypothesis_request": {
                "request_id": "request.old",
                "selected": False,
                "lifecycle_state": "issued",
                "required_directive": "M4",
            },
            "v7_next_experiment_plan": {
                "selected": True,
                "recommended_directive": "M4",
                "hypothesis_id": "hyp.stale",
            },
        },
    )
    decision = arbitrate_diagnostics(
        state,
        fault="HPO_FAULT",
        legacy_directives=["M5_EXTEND"],
    )
    assert decision["winner_source"] == "legacy_internal"
    assert decision["final_directives"] == ["M5_EXTEND"]


def test_falsified_basis_is_visible_to_allocator_filter(tmp_path):
    ledger = HypothesisLedger(tmp_path, _cfg())
    hid = _create(
        ledger, family="reward", statement="bad reward basis",
        basis="basis.reward.dead",
    )
    ledger.attach_claim(_claim(
        hid, prediction="matched contradiction", status="contradicts"
    ))
    ledger.update_states({})
    assert "basis.reward.dead" in _forbidden_scientific_bases(tmp_path)
    assert _scientific_bases({
        "reward_program": {
            "reward_hypothesis": {"basis_fingerprint": "basis.reward.dead"}
        }
    }) == {"basis.reward.dead"}


def test_breadth_genome_binds_candidate_specific_hypotheses():
    genome = _make_genome(
        {
            "reward_id": "reward.old",
            "algo_id": "algo.ppo",
            "hypothesis_ids": ["hyp.stale"],
        },
        {
            "reward": {
                "id": "reward.temporal.stage0",
                "spec": {
                    "reward_program": {
                        "hypothesis_ids": ["hyp.grounding.0", "hyp.reward.0"]
                    }
                },
            },
            "algo": {"id": "algo.ppo", "spec": {}},
        },
    )
    assert genome["hypothesis_ids"] == ["hyp.grounding.0", "hyp.reward.0"]
    assert genome["stack"]["hypothesis_ids"] == genome["hypothesis_ids"]
    assert "hyp.stale" not in genome["stack"]["hypothesis_ids"]


def test_bound_stage_trials_close_reward_hypothesis(tmp_path):
    cfg = _cfg()
    ledger = HypothesisLedger(tmp_path, cfg)
    hid = ledger.create(
        family="reward",
        statement="public temporal reward improves stage zero",
        challenged_slots=["reward"],
        expected_trace_signatures=["stage zero completion rises"],
        falsification_conditions=["matched stage completion does not rise"],
        candidate_interventions=["distinct reward family race"],
        iter_=0,
        stage_id="stage.0",
        basis_fingerprint="basis.reward.stage0",
        predicted_effect="stage zero completion rises",
        hypothesis_id="hyp.reward.stage0",
    )
    ledger.mark_testing([hid], iter_=1, intervention_id="intervention.0")

    def row(trial, candidate, completion):
        hypothesis_ids = [hid] if candidate else []
        return {
            "trial_uid": f"trial.{trial}",
            "hypothesis_ids": hypothesis_ids,
            "active_stack": {
                "hypothesis_ids": hypothesis_ids,
                "reward_id": "reward.candidate" if candidate else "reward.control",
                "obs_schema_id": "obs.fixed",
                "algo_id": "algo.fixed",
                "exploration_id": "exploration.fixed",
                "budget_id": "budget.fixed",
            },
            "seed_provenance": [
                {"seed": seed, "training_initialization": {
                    "model_parameters": "fresh_seeded", "replay_buffer": "empty",
                }} for seed in (0, 1)
            ],
            "stage_activation_evidence": {
                "by_stage": {
                    "stage.0": {
                        "entry_rate": completion,
                        "progress_rate": completion,
                        "completion_rate": completion,
                    }
                }
            },
        }

    state = SimpleNamespace(pipeline_memory={
        "last_trial_omr_status": {
            0: row(0, True, 1.0),
            1: row(1, True, 1.0),
            2: row(2, False, 0.0),
            3: row(3, False, 0.0),
        }
    })
    engine = DiagnosisEngineV5(tmp_path, cfg)
    cohorts = {}
    outcome = engine._attach_scientific_trial_outcome_claims(
        state, cohorts, iter_=2
    )
    engine.ledger.update_states(cohorts)
    assert outcome["claims"][0]["status"] == "supports"
    assert engine.ledger.get(hid)["state"] == "supported"


def test_stage_progress_without_completion_cannot_support_binding(tmp_path):
    cfg = _cfg()
    ledger = HypothesisLedger(tmp_path, cfg)
    hid = ledger.create(
        family="reward",
        statement="progress proxy improves stage zero",
        challenged_slots=["reward"],
        expected_trace_signatures=["stage zero completion rises"],
        falsification_conditions=["completion does not rise"],
        candidate_interventions=["matched reward race"],
        iter_=0,
        stage_id="stage.0",
        predicted_effect="stage zero completion rises",
        hypothesis_id="hyp.reward.progress_only",
    )
    ledger.mark_testing([hid], iter_=1, intervention_id="intervention.progress")

    def row(trial, candidate):
        ids = [hid] if candidate else []
        return {
            "trial_uid": f"trial.{trial}",
            "hypothesis_ids": ids,
            "active_stack": {
                "hypothesis_ids": ids,
                "reward_id": "reward.candidate" if candidate else "reward.control",
                "obs_schema_id": "obs.fixed",
                "algo_id": "algo.fixed",
                "exploration_id": "exploration.fixed",
                "budget_id": "budget.fixed",
            },
            "seed_provenance": [
                {"seed": seed, "training_initialization": {
                    "model_parameters": "fresh_seeded", "replay_buffer": "empty",
                }} for seed in (0, 1)
            ],
            "stage_activation_evidence": {"by_stage": {"stage.0": {
                "entry_rate": 1.0,
                "progress_rate": 1.0 if candidate else 0.0,
                "completion_rate": 0.0,
            }}},
        }

    state = SimpleNamespace(pipeline_memory={"last_trial_omr_status": {
        i: row(i, i < 2) for i in range(4)
    }})
    engine = DiagnosisEngineV5(tmp_path, cfg)
    outcome = engine._attach_scientific_trial_outcome_claims(state, {}, iter_=2)
    engine.ledger.update_states({})
    assert outcome["claims"][0]["status"] == "inconclusive"
    assert engine.ledger.get(hid)["state"] != "supported"


def test_reward_binding_rejects_unmatched_observation_axis(tmp_path):
    cfg = _cfg()
    ledger = HypothesisLedger(tmp_path, cfg)
    hid = ledger.create(
        family="reward",
        statement="reward improves stage zero",
        challenged_slots=["reward"],
        expected_trace_signatures=["completion rises"],
        falsification_conditions=["completion does not rise"],
        candidate_interventions=["matched reward race"],
        iter_=0,
        stage_id="stage.0",
        predicted_effect="completion rises",
        hypothesis_id="hyp.reward.unmatched_obs",
    )
    ledger.mark_testing([hid], iter_=1, intervention_id="intervention.unmatched")

    def row(trial, candidate):
        ids = [hid] if candidate else []
        return {
            "trial_uid": f"trial.{trial}",
            "hypothesis_ids": ids,
            "active_stack": {
                "hypothesis_ids": ids,
                "reward_id": "reward.candidate" if candidate else "reward.control",
                "obs_schema_id": "obs.candidate" if candidate else "obs.control",
                "algo_id": "algo.fixed",
                "exploration_id": "exploration.fixed",
                "budget_id": "budget.fixed",
            },
            "seed_provenance": [
                {"seed": seed, "training_initialization": {
                    "model_parameters": "fresh_seeded", "replay_buffer": "empty",
                }} for seed in (0, 1)
            ],
            "stage_activation_evidence": {"by_stage": {"stage.0": {
                "completion_rate": 1.0 if candidate else 0.0,
            }}},
        }

    state = SimpleNamespace(pipeline_memory={"last_trial_omr_status": {
        i: row(i, i < 2) for i in range(4)
    }})
    engine = DiagnosisEngineV5(tmp_path, cfg)
    outcome = engine._attach_scientific_trial_outcome_claims(state, {}, iter_=2)
    engine.ledger.update_states({})
    assert outcome["claims"][0]["status"] == "inconclusive"
    assert "unmatched_obs_schema_id" in outcome["claims"][0]["match_violations"]
    assert engine.ledger.get(hid)["state"] != "supported"


class _NoProposalLLM:
    def call_json(self, **kwargs):
        return {}


def test_m4_materializes_oracle_validated_public_event_candidate(tmp_path):
    (tmp_path / "obs_metric_types.json").write_text(json.dumps({
        "0": {
            "metric_space": "binary",
            "verified": True,
            "provenance": "declared_observation_space",
        }
    }), encoding="utf-8")
    graph = {
        "schema_version": "m2_task_causal_graph.v2",
        "atoms": [{
            "atom_id": "obs.0",
            "source": "obs[0]",
            "source_type": "obs",
            "kind": "progress",
            "direction": "increase",
            "tier": "VERIFIED",
            "task_relevance": "stage_support",
            "allowed_for_m4": True,
        }],
        "stages": [{"stage_id": "stage.0", "order": 0}],
        "stage_omr_ledger": {
            "stages": [{
                "stage_id": "stage.0",
                "label": "stage zero",
                "order": 0,
                "stage_omr_source_type": "oracle_stage_omr",
                "stage_omr_source_contract": {
                    "trust_class": "trusted_stage_oracle",
                    "stage_curriculum_reward_allowed": False,
                    "final_omr_commit_authority": False,
                },
                "completion_atom_id": "stage_oracle.zero",
                "trainable_atom_ids": [],
            }],
        },
        "frontier_plan": {"stage_id": "stage.0", "frontier_type": "blocked_stage"},
    }
    state = PipelineState(run_dir=tmp_path)
    state.pipeline_memory = {
        "last_stage_activation_evidence": {
            "trace_refs": [],
            "by_stage": {
                "stage.0": {
                    "public_transition_grounding_candidates": [{
                        "candidate_atom_id": "transition.stage.0.obs_0.categorical",
                        "stage_id": "stage.0",
                        "parent_atom_ids": ["obs.0"],
                        "operator": "categorical_transition",
                        "from_value": 0.0,
                        "to_value": 1.0,
                        "oracle_contrast": 1.0,
                        "repeatability": 1.0,
                        "support_episodes": 2,
                    }]
                }
            },
        }
    }
    state.manifest = EnvironmentManifest(
        env_id="SymbolicPublicEnv-v0",
        env_description="public symbolic transition environment",
        env_source=EnvSourceType.RAW_SIM_INTROSPECTED,
        agent_type=AgentType.SINGLE,
        observation_dims={"agent_0": 1},
        action_dims={"agent_0": 2},
        action_types={"agent_0": ActionType.DISCRETE},
        observability=ObservabilityType.FULL,
        needs_mdp_design=False,
        env_provenance=EnvProvenance(
            source_category=EnvSourceType.RAW_SIM_INTROSPECTED.value,
            adapter_generation="generated_wrapper",
            is_raw_sim_env=True,
        ),
    )
    state.goal_spec = GoalSpec(
        primary_goal="discover a public transition policy",
        task_causal_graph=graph,
    )
    state.objective_metric_spec = {
        "metric_type": "info_field",
        "source_key": "success",
    }
    result = RewardDesignerModule(
        _NoProposalLLM(), _NoProposalLLM(), {}
    )._run_v2_reward_dsl(state)
    decision = json.loads(
        (tmp_path / "reward_dsl_decision.json").read_text(encoding="utf-8")
    )
    temporal = [
        row for row in decision["candidates"]
        if str(row.get("id") or "").startswith("reward.temporal.")
    ]
    assert temporal
    program = temporal[0]["spec"]["reward_program"]
    assert program["oracle_label_contract"]["executable_reward_parent"] is False
    assert program["hypothesis_ids"]
    text = json.dumps(program)
    assert "obs[0]" in text
    assert "oracle_stage_labels" not in text
    assert result.v2_active_stack.get("reward_id")


==> anc/FARL/tests/test_v84_trusted_stage_contract.py <==
from pathlib import Path
from types import SimpleNamespace

from autorl.breadth_portfolio import _merge_unique_alignment_trials
from autorl.atom_grounding import transition_candidate_to_atom
from autorl.stage_omr_contract import (
    ORACLE_STAGE_OMR,
    TRUSTED_STAGE_ORACLE,
    blocking_alignment_fault,
    compute_stage_final_alignment,
    source_contract,
)
from autorl.trajectory_evidence.omr_health import (
    diagnose_trusted_stage_consistency,
)
from autorl.task_theory import (
    attach_task_theory_to_graph,
    _choose_frontier,
    _update_historical_stage_best_branches,
)
from evaluation.experiments.exp_p3_metaworld_full_auto import (
    P2_METAWORLD_STAGE_OMR_ORACLES,
    _install_stage_omr_scaffold,
)


STAGE_ID = "stage.0.target"


def test_reach_oracle_scaffold_is_minimal_diagnostic_only_two_stage_contract():
    scaffold = P2_METAWORLD_STAGE_OMR_ORACLES["reach-v3"]
    stages = scaffold["stages"]

    assert scaffold["stage_omr_source_type"] == ORACLE_STAGE_OMR
    assert [stage["stage_id"] for stage in stages] == [
        "stage.0.enter_target_neighborhood",
        "stage.1.reach_target",
    ]
    assert [stage["oracle_info_key"] for stage in stages] == [
        "in_place_reward",
        "success",
    ]
    assert [stage["oracle_threshold"] for stage in stages] == [0.5, 0.5]
    assert [stage["oracle_direction"] for stage in stages] == [
        "increase",
        "binary",
    ]
    assert all(stage["stage_reward_eligibility"] == "diagnostic_only" for stage in stages)
    assert all(stage["allow_stage_reward"] is False for stage in stages)


def test_pick_oracle_scaffold_is_minimal_diagnostic_only_four_stage_contract():
    scaffold = P2_METAWORLD_STAGE_OMR_ORACLES["pick-place-v3"]
    stages = scaffold["stages"]

    assert scaffold["stage_omr_source_type"] == ORACLE_STAGE_OMR
    assert [stage["stage_id"] for stage in stages] == [
        "stage.0.reach_object",
        "stage.1.grasp_object",
        "stage.2.lift_object",
        "stage.3.place_object",
    ]
    assert [stage["oracle_info_key"] for stage in stages] == [
        "near_object",
        "grasp_reward",
        "grasp_success",
        "success",
    ]
    assert [stage["oracle_threshold"] for stage in stages] == [0.5, 0.95, 0.5, 0.5]
    assert [stage["oracle_direction"] for stage in stages] == [
        "binary",
        "increase",
        "binary",
        "binary",
    ]
    assert [stage["expected_roles"] for stage in stages] == [
        ["object_grasp"],
        ["object_grasp"],
        ["object_grasp"],
        ["object_target_progress"],
    ]
    assert all(stage["stage_reward_eligibility"] == "diagnostic_only" for stage in stages)
    assert all(stage["allow_stage_reward"] is False for stage in stages)


def test_reach_oracle_installer_preserves_p2_and_p3_input_regimes():
    p2_state = SimpleNamespace(raw_sim_input={"env_name": "MetaWorld reach-v3"})
    p3_state = SimpleNamespace(raw_sim_input=None, pipeline_memory={})

    assert _install_stage_omr_scaffold(p2_state, "reach-v3", True) is True
    assert "stage_omr_scaffold" in p2_state.raw_sim_input
    assert not hasattr(p2_state, "pipeline_memory")

    assert _install_stage_omr_scaffold(p3_state, "reach-v3", True) is True
    assert "public_task_theory_scaffold" in p3_state.pipeline_memory
    assert p3_state.raw_sim_input is None

    p2_state.raw_sim_input["stage_omr_scaffold"]["stages"][0]["oracle_threshold"] = 0.9
    assert P2_METAWORLD_STAGE_OMR_ORACLES["reach-v3"]["stages"][0]["oracle_threshold"] == 0.5


def test_pick_oracle_installer_preserves_known_p3_input_regime():
    state = SimpleNamespace(raw_sim_input=None, pipeline_memory={})

    assert _install_stage_omr_scaffold(state, "pick-place-v3", True) is True
    scaffold = state.pipeline_memory["public_task_theory_scaffold"]
    assert [stage["stage_id"] for stage in scaffold["stages"]] == [
        "stage.0.reach_object",
        "stage.1.grasp_object",
        "stage.2.lift_object",
        "stage.3.place_object",
    ]
    assert state.raw_sim_input is None

    scaffold["stages"][1]["oracle_threshold"] = 0.1
    assert P2_METAWORLD_STAGE_OMR_ORACLES["pick-place-v3"]["stages"][1]["oracle_threshold"] == 0.95


def test_pick_oracle_atoms_enter_task_graph_as_diagnostic_only(tmp_path):
    state = SimpleNamespace(
        raw_sim_input=None,
        pipeline_memory={},
        run_dir=tmp_path,
        task_description="pick place",
    )
    assert _install_stage_omr_scaffold(state, "pick-place-v3", True) is True

    graph = attach_task_theory_to_graph(state, {"atoms": [], "stages": []})
    oracle_atoms = [
        atom for atom in graph["atoms"]
        if atom.get("source_type") == "stage_oracle"
    ]
    assert len(oracle_atoms) == 4
    assert all(atom["allowed_for_m4"] is False for atom in oracle_atoms)
    assert all(atom["stage_reward_allowed"] is False for atom in oracle_atoms)
    assert all(atom["reward_eligibility"] == "diagnostic_only" for atom in oracle_atoms)

    stages = graph["stage_omr_ledger"]["stages"]
    assert [stage["completion_atom_id"] for stage in stages] == [
        "stage_oracle.stage_0_reach_object",
        "stage_oracle.stage_1_grasp_object",
        "stage_oracle.stage_2_lift_object",
        "stage_oracle.stage_3_place_object",
    ]
    assert all(not stage["trainable_atom_ids"] for stage in stages)
    assert graph["frontier_plan"]["stage_id"] == "stage.0.reach_object"


def test_reach_oracle_installer_is_explicitly_opt_in():
    state = SimpleNamespace(raw_sim_input={})
    assert _install_stage_omr_scaffold(state, "reach-v3", False) is False
    assert "stage_omr_scaffold" not in state.raw_sim_input


def _status(trial_id: int, *, completion: float = 0.0, progress: float = 1.0):
    return {
        "trial_id": trial_id,
        "genome_id": "genome.a",
        "active_stack": {"reward_id": "reward.a"},
        "valid_scores_used_for_iqm": [0.0],
        "stage_activation_evidence": {
            "by_stage": {
                STAGE_ID: {
                    "entry_rate": 1.0,
                    "progress_rate": progress,
                    "completion_rate": completion,
                }
            }
        },
    }


def _state(tmp_path: Path):
    return SimpleNamespace(
        run_dir=tmp_path,
        pipeline_iteration=0,
        pipeline_memory={},
        pipeline_config={"breadth_portfolio": {}},
    )


def test_oracle_contract_is_trusted_stage_local_not_final_authority():
    contract = source_contract({
        "stage_omr_source_type": ORACLE_STAGE_OMR,
        # Legacy permission metadata is deliberately ignored by V9.2.
        "stage_reward_eligibility": "curriculum_reward",
        "allow_stage_reward": True,
    })
    assert contract["trust_class"] == TRUSTED_STAGE_ORACLE
    assert contract["stage_local_validation_authority"] is True
    assert contract["may_preserve_partial_success_branch"] is True
    assert contract["falsifiable"] is False
    assert contract["may_enter_suspect_proxy_lineage"] is False
    assert contract["final_omr_commit_authority"] is False
    assert contract["diagnostic_only"] is True
    assert contract["stage_curriculum_reward_allowed"] is False
    assert contract["may_drive_stage_training_reward"] is False
    assert contract["must_not_be_used_as_training_reward"] is True


def test_oracle_derived_transition_cannot_reenter_trainable_plane():
    ledger = {"atoms": {
        "info.oracle_stage_reach": {
            "atom_id": "info.oracle_stage_reach",
            "source": "info['oracle_stage_reach']",
            "reward_eligibility": "diagnostic_only",
            "allowed_ops": ["source", "delta", "threshold", "event"],
            "risk_tags": ["external_stage_omr_oracle"],
        }
    }}
    row = transition_candidate_to_atom(
        {
            "candidate_atom_id": (
                "derived.delta.info_oracle_stage_reach"
            ),
            "stage_id": "stage.0",
            "event": {
                "family": "scalar_delta",
                "parent_atom_ids": ["info.oracle_stage_reach"],
                "oracle_contrast": 1.0,
                "repeatability": 1.0,
            },
        },
        ledger=ledger,
    )

    assert row["reward_eligibility"] == "diagnostic_only"
    assert row["value_grounding_state"] == "unvalidated_event"


def test_trusted_oracle_final_disagreement_requests_plumbing_audit_not_falsification():
    stages = [{
        "stage_id": STAGE_ID,
        "order": 0,
        "stage_omr_source_type": ORACLE_STAGE_OMR,
        "completion_atom_id": "stage_oracle.target",
    }]
    alignment = compute_stage_final_alignment(
        stages,
        {0: _status(0, completion=1.0), 1: _status(1, completion=1.0)},
    )
    row = alignment["by_stage"][STAGE_ID]
    assert row["status"] == "trusted_stage_complete_final_pending"
    assert row["falsifiable"] is False
    assert alignment["trusted_oracle_consistency_audit_required"] is True
    assert alignment["portfolio_blocked"] is False
    assert blocking_alignment_fault(alignment) is None


def test_stage_final_alignment_pairs_exact_seed_evidence_not_trial_averages():
    stages = [{
        "stage_id": STAGE_ID,
        "order": 0,
        "stage_omr_source_type": ORACLE_STAGE_OMR,
        "completion_atom_id": "stage_oracle.target",
    }]
    status = _status(0, completion=0.5)
    status["valid_scores_used_for_iqm"] = [1.0, 0.0]
    status["seed_provenance"] = [
        {
            "seed": 0,
            "final_omr": {"valid": True, "score": 1.0},
            "stage_omr": {"by_stage": {
                STAGE_ID: {
                    "status": "not_completed",
                    "completion_rate": 0.0,
                    "prefix_eligible_episodes": 5,
                }
            }},
        },
        {
            "seed": 1,
            "final_omr": {"valid": True, "score": 0.0},
            "stage_omr": {"by_stage": {
                STAGE_ID: {
                    "status": "completed",
                    "completion_rate": 1.0,
                    "prefix_eligible_episodes": 5,
                }
            }},
        },
    ]

    alignment = compute_stage_final_alignment(
        stages, {0: status}, min_completed_trials=1
    )
    row = alignment["by_stage"][STAGE_ID]

    assert alignment["alignment_units"] == {
        "seed_aligned": 2,
        "legacy_trial_fallback": 0,
        "policy": "same_seed_final_omr_and_stage_evidence_when_available",
    }
    assert row["stage_completed_trials"] == 1
    assert row["stage_completed_final_positive_trials"] == 0
    assert row["stage_completed_final_zero_trials"] == 1
    assert row["completion_final_positive_rate"] == 0.0
    assert row["status"] != "aligned"


def test_stage_final_alignment_legacy_status_keeps_explicit_fallback():
    stages = [{
        "stage_id": STAGE_ID,
        "order": 0,
        "stage_omr_source_type": ORACLE_STAGE_OMR,
    }]
    alignment = compute_stage_final_alignment(
        stages, {0: _status(0, completion=1.0)}
    )
    assert alignment["alignment_units"]["seed_aligned"] == 0
    assert alignment["alignment_units"]["legacy_trial_fallback"] == 1


def _joint_record(*, stage_complete: bool, final_positive: bool, trace_id="trace.0"):
    return {
        "meta": {
            "trace_id": trace_id,
            "seed": 0,
            "episode_index": 0,
            "checkpoint_ref": "model.zip",
            "trial_uid": "trial.0",
            "label_plane": {
                "oracle_stage_ids": [STAGE_ID],
                "first_completion_step": [1 if stage_complete else -1],
                "permission": "diagnostic_only",
            },
        },
        "summary": {"trace_id": trace_id, "heldout_omr": float(final_positive)},
    }


def test_c0_consumes_exact_same_episode_conflict_before_semantic_routing():
    alignment = {
        "trusted_oracle_consistency_audit_required": True,
        "consistency_audit_stage_ids": [STAGE_ID],
        "final_score_eps": 1e-6,
        "final_scores_seen": 2,
        "by_stage": {STAGE_ID: {"stage_completed_trials": 2}},
    }
    audit = diagnose_trusted_stage_consistency(
        alignment,
        [_joint_record(stage_complete=True, final_positive=False)],
    )
    assert audit["status"] == "exact_same_episode_conflict"
    assert audit["blocks_semantic_plan"] is True
    assert audit["recommended_directive"] == "OMR"


def test_c0_does_not_call_cross_rollout_disagreement_retention():
    alignment = {
        "trusted_oracle_consistency_audit_required": True,
        "consistency_audit_stage_ids": [STAGE_ID],
        "final_score_eps": 1e-6,
        "final_scores_seen": 2,
        "by_stage": {STAGE_ID: {"stage_completed_trials": 2}},
    }
    audit = diagnose_trusted_stage_consistency(
        alignment,
        [_joint_record(stage_complete=False, final_positive=False)],
    )
    assert audit["status"] == "aggregate_only_cross_rollout_disagreement"
    assert audit["blocks_semantic_plan"] is False
    assert "retention" not in str(audit).lower()


def test_c0_reports_missing_joint_evidence_without_inventing_a_cause():
    alignment = {
        "trusted_oracle_consistency_audit_required": True,
        "consistency_audit_stage_ids": [STAGE_ID],
    }
    audit = diagnose_trusted_stage_consistency(alignment, [])
    assert audit["status"] == "insufficient_joint_evidence"
    assert audit["blocks_semantic_plan"] is False


def test_shadow_stage_final_disagreement_remains_falsifiable():
    stages = [{
        "stage_id": STAGE_ID,
        "order": 0,
        "stage_omr_source_type": "shadow_stage_omr",
        "completion_atom_id": "derived.proxy",
    }]
    alignment = compute_stage_final_alignment(
        stages,
        {0: _status(0, completion=1.0), 1: _status(1, completion=1.0)},
    )
    assert alignment["by_stage"][STAGE_ID]["status"] == "misaligned_proxy"
    assert alignment["portfolio_blocked"] is True
    assert blocking_alignment_fault(alignment) is not None


def test_alignment_trial_map_is_idempotent_for_cumulative_callbacks(tmp_path):
    state = _state(tmp_path)
    cumulative = {i: _status(i) for i in range(58)}
    first = _merge_unique_alignment_trials(state, cumulative)
    second = _merge_unique_alignment_trials(state, cumulative)
    third = _merge_unique_alignment_trials(state, {57: _status(57)})

    assert len(first) == 58
    assert len(second) == 58
    assert len(third) == 58
    assert state.pipeline_memory["v84_stage_alignment_unique_trial_count"] == 58


def test_alignment_trial_map_accepts_delta_callbacks_without_duplicates(tmp_path):
    state = _state(tmp_path)
    for i in range(12):
        records = _merge_unique_alignment_trials(state, {i: _status(i)})
    assert len(records) == 12
    assert len({r["trial_uid"] for r in records.values()}) == 12


def test_historical_stage_frontier_survives_current_zero_window():
    stage = {
        "stage_id": STAGE_ID,
        "order": 0,
        "stage_omr_source_type": ORACLE_STAGE_OMR,
    }
    mem = {
        "last_breadth_portfolio_asha": {
            "decisions": [{
                "genome_id": "genome.stage-positive",
                "trial_uids": ["trial.positive"],
                "checkpoint_refs": ["model.zip"],
                "hypothesis_ids": ["hyp.reward.stage"],
                "stack": {"reward_id": "reward.stage"},
                "stage_scores": {
                    STAGE_ID: {
                        "completion_rate": 0.4,
                        "progress_rate": 1.0,
                        "entry_rate": 1.0,
                    }
                },
            }]
        }
    }
    _update_historical_stage_best_branches([stage], mem)
    first = dict(mem["trusted_stage_frontier_best"][STAGE_ID])
    mem["last_breadth_portfolio_asha"] = {
        "decisions": [{
            "genome_id": "genome.zero",
            "stage_scores": {
                STAGE_ID: {
                    "completion_rate": 0.0,
                    "progress_rate": 0.0,
                    "entry_rate": 0.0,
                }
            },
        }]
    }
    _update_historical_stage_best_branches([stage], mem)
    assert mem["trusted_stage_frontier_best"][STAGE_ID] == first
    assert stage["historical_best_branch"]["genome_id"] == "genome.stage-positive"


def test_cumulative_prefix_registry_excludes_handoff_trained_local_policy():
    stages = [
        {"stage_id": "stage.0", "order": 0},
        {"stage_id": "stage.1", "order": 1},
    ]

    def provenance(seed, checkpoint, *, handoff=None):
        return {
            "seed": seed,
            "checkpoint_ref": checkpoint,
            "trial_uid": f"trial.{seed}",
            "policy_instance_shared_before_checkpoint_save": True,
            "effective_obs_contract": {"digest": "sha256:obs"},
            "training_initialization": {
                "model_parameters": (
                    "fresh_frontier_learner" if handoff else "fresh_seeded"
                ),
                "stage_frontier_reset_handoff": handoff,
            },
                "stage_omr": {"by_stage": {
                "stage.0": {"completion_rate": 1.0, "episodes": 5},
                "stage.1": {"completion_rate": 1.0, "episodes": 5},
            }},
        }

    mem = {"last_breadth_portfolio_asha": {"decisions": [{
        "genome_id": "genome.cumulative",
        "stack": {"reward_id": "reward.public.stage1"},
        "stage_scores": {
            "stage.0": {"completion_rate": 1.0},
            "stage.1": {"completion_rate": 1.0},
        },
        "seed_provenance": [
            provenance(0, "prefix_seed0.zip"),
            provenance(1, "prefix_seed1.zip"),
        ],
    }]}}
    _update_historical_stage_best_branches(stages, mem)
    prefix = mem["trusted_stage_prefix_best"]["stage.1"]
    assert prefix["prefix_stage_ids"] == ["stage.0", "stage.1"]
    assert prefix["generated_from_original_reset"] is True
    assert {row["seed"] for row in prefix["seed_provenance"]} == {0, 1}

    mem["last_breadth_portfolio_asha"] = {"decisions": [{
        "genome_id": "genome.local-only",
        "stack": {"reward_id": "reward.public.stage1"},
        "stage_scores": {
            "stage.0": {"completion_rate": 1.0},
            "stage.1": {"completion_rate": 1.0},
        },
        "seed_provenance": [
            provenance(0, "local_seed0.zip", handoff={"prefix_chain": []}),
            provenance(1, "local_seed1.zip", handoff={"prefix_chain": []}),
        ],
    }]}
    _update_historical_stage_best_branches(stages, mem)
    assert mem["trusted_stage_prefix_best"]["stage.1"] == prefix


def test_all_trusted_stages_complete_stays_final_pending_not_global_commit():
    stages = [{
        "stage_id": STAGE_ID,
        "order": 0,
        "grounding_state": "oracle_supported",
        "stage_omr_source_type": ORACLE_STAGE_OMR,
        "stage_omr_source_contract": source_contract({
            "stage_omr_source_type": ORACLE_STAGE_OMR,
        }),
        "evidence_status": {"status": "completed", "completion_rate": 1.0},
        "stage_final_alignment": {"status": "trusted_stage_complete_final_pending"},
    }]
    frontier = _choose_frontier(stages)
    assert frontier["frontier_type"] == "all_trusted_stages_supported_final_pending"
    assert frontier["recommended_action"] == "preserve_stage_branch_and_test_final_global_commit"


==> anc/FARL/tests/test_v92_stage_closed_loop.py <==
from __future__ import annotations

import json
from pathlib import Path
from types import SimpleNamespace

import pytest

from autorl.modules.hpo import HPOModule
from autorl.failure_taxonomy import (
    summarize_typed_failures,
    status_for_typed_failure,
)
from autorl.reward_program_compiler import compile_reward_program
from autorl.trajectory_evidence.diagnosis_engine import trusted_stage_context
from autorl.v92_stage_loop import (
    apply_checkpoint_handoff_failures,
    attach_stage_experiment_claim,
    build_stage_wave_schedule,
    canonical_reward_stage_contract,
    final_commit_eligibility_receipt,
)


def _plan(mode="bounded_stage_frontier_policy_probe"):
    return {
        "mode": mode,
        "source_stage_id": "stage.0",
        "target_stage_id": "stage.1",
        "max_trials": 2,
    }


def _state(tmp_path: Path, *, plan=None):
    return SimpleNamespace(
        run_dir=tmp_path,
        pipeline_iteration=3,
        pipeline_config={"trajectory_evidence": {}},
        pipeline_memory={
            "trusted_stage_diagnostic_context": {
                "active": True,
                "training_initialization_plan": plan or _plan(),
            }
        },
        task_causal_graph={
            "stage_omr_ledger": {
                "stages": [
                    {"stage_id": "stage.0", "order": 0},
                    {"stage_id": "stage.1", "order": 1},
                ]
            }
        },
    )


def test_canonical_reward_stage_contract_unifies_all_v9_producer_schemas():
    artifact = {
        "spec": {"reward_program": {
            "stage_omr_contract": {"stage_id": "stage.0"},
            "reward_hypothesis": {"stage_ids": ["stage.1"]},
            "hypothesis_contract": {"target_stage_ids": ["stage.2"]},
            "aggregation_contract": {"prefix_stage_ids": [
                "stage.0", "stage.1", "stage.2",
            ]},
        }}
    }

    contract = canonical_reward_stage_contract(artifact)

    assert contract["stage_ids"] == ["stage.0", "stage.1", "stage.2"]
    assert contract["typed"] is True
    assert "hypothesis_contract.target_stage_ids" in contract["sources"]


def test_hpo_consumer_reads_hypothesis_contract_target_stage_ids(tmp_path):
    reward_id = "reward.typed"
    path = tmp_path / "stacks" / "reward" / f"{reward_id}.json"
    path.parent.mkdir(parents=True)
    path.write_text(json.dumps({
        "spec": {"reward_program": {
            "hypothesis_contract": {
                "target_stage_ids": ["stage.0", "stage.1"],
            },
            "primitive_compositions": [{"family": "alive_bonus"}],
        }}
    }), encoding="utf-8")
    state = SimpleNamespace(
        run_dir=tmp_path,
        v2_active_stack={"reward_id": reward_id},
        pipeline_memory={},
    )
    module = object.__new__(HPOModule)

    stage_ids, _row = module._typed_reward_stage_ids(state)

    assert stage_ids == ["stage.0", "stage.1"]


def test_bounded_probe_counts_claimed_experiments_not_global_trial_ids(tmp_path):
    state = _state(tmp_path)

    def event(trial_id):
        return {
            "trial_id": trial_id,
            "genome_id": f"g.{trial_id}",
            "stage_frontier_continuation_lane": {
                "target_stage_id": "stage.1",
                "eligible_seed_ids": [0, 1],
            },
        }

    first = attach_stage_experiment_claim(state, event(205))
    second = attach_stage_experiment_claim(state, event(901))
    third = attach_stage_experiment_claim(state, event(1500))

    assert first["accepted"] is True
    assert second["accepted"] is True
    assert third["accepted"] is False
    assert third["reason"] == "bounded_probe_experiment_claims_exhausted"


def test_stage_wave_executes_only_typed_frontier_lanes(tmp_path):
    state = _state(tmp_path)
    matching = {
        "genome_id": "g.match",
        "stack": {"reward_id": "reward.stage1"},
        "signatures": {"reward": {"stage_ids": ["stage.1"]}},
        "stage_frontier_continuation_lane": {
            "target_stage_id": "stage.1",
            "eligible_seed_ids": [0, 1],
        },
    }
    untyped = {
        "genome_id": "g.untyped",
        "stack": {"reward_id": "reward.other"},
        "signatures": {"reward": {"stage_ids": []}},
    }

    schedule, audit = build_stage_wave_schedule(
        state,
        [untyped, matching],
        ["g.untyped", "g.match"],
    )

    assert schedule == ["g.match", "g.match"]
    assert audit["executable"] is True
    assert audit["max_trials"] == 2


def test_commit_eligibility_follows_actual_initialization_receipt():
    rejected_cold = final_commit_eligibility_receipt(
        plan=_plan(),
        handoff=None,
        handoff_rejection={"reason": "no_typed_target"},
        replay_warmstart=None,
    )
    consumed_prefix = final_commit_eligibility_receipt(
        plan=_plan(),
        handoff={"consumption_receipt": {"checkpoint_loaded": True}},
        handoff_rejection=None,
        replay_warmstart=None,
    )

    assert rejected_cold["eligible"] is True
    assert rejected_cold["reason"].startswith("handoff_rejected")
    assert consumed_prefix["eligible"] is False


def test_stage_oracle_never_compiles_even_with_legacy_p1_permission_flags():
    program = {
        "primitive_compositions": [{
            "family": "sparse_bonus",
            "info_key": "oracle_stage_reach",
            "magnitude": 5.0,
        }],
        "stage_omr_contract": {
            "stage_id": "stage.0",
            "used_trainable_atom_ids": ["stage_oracle.stage_0"],
            "source_contract": {
                "stage_curriculum_reward_allowed": True,
                "training_reward_scope": "stage_curriculum_only",
            },
        },
    }

    with pytest.raises(ValueError, match="diagnostic oracle label"):
        compile_reward_program(program)

    label_plane = json.loads(json.dumps(program))
    label_plane["primitive_compositions"][0]["info_key"] = "oracle_stage_labels"
    with pytest.raises(ValueError, match="diagnostic oracle label"):
        compile_reward_program(label_plane)


def test_initial_stage_local_wave_uses_typed_target_without_prefix_lane(tmp_path):
    state = _state(
        tmp_path,
        plan={
            "mode": "stage_local_discovery_cold_start",
            "source_stage_id": None,
            "target_stage_id": "stage.0",
        },
    )
    typed = {
        "genome_id": "g.stage0",
        "stack": {"reward_id": "reward.stage0"},
        "signatures": {"reward": {"stage_ids": ["stage.0"]}},
    }
    unrelated = {
        "genome_id": "g.other",
        "stack": {"reward_id": "reward.other"},
        "signatures": {"reward": {"stage_ids": ["stage.1"]}},
    }

    schedule, audit = build_stage_wave_schedule(
        state,
        [unrelated, typed],
        ["g.other", "g.stage0"],
    )

    assert schedule == ["g.stage0"] * 6
    assert audit["eligible_genome_ids"] == ["g.stage0"]
    assert audit["executable"] is True


def test_initial_stage_local_claim_requires_typed_target(tmp_path):
    state = _state(
        tmp_path,
        plan={
            "mode": "stage_local_discovery_cold_start",
            "source_stage_id": None,
            "target_stage_id": "stage.0",
        },
    )
    rejected = attach_stage_experiment_claim(
        state,
        {"trial_id": 4, "genome_id": "g.other", "reward_stage_ids": []},
    )
    accepted = attach_stage_experiment_claim(
        state,
        {
            "trial_id": 5,
            "genome_id": "g.stage0",
            "reward_stage_ids": ["stage.0"],
        },
    )

    assert rejected["accepted"] is False
    assert rejected["reason"] == "stage_local_trial_has_no_typed_target"
    assert accepted["accepted"] is True


def test_all_local_stages_require_cumulative_prefix_before_final_confirmation(
    tmp_path,
):
    stages = [
        {
            "stage_id": f"stage.{index}",
            "order": index,
            "stage_omr_source_type": "oracle_stage_omr",
        }
        for index in range(2)
    ]
    local = {
        sid: {
            "stage_scores": {sid: {"completion_rate": 0.9}},
            "seed_provenance": [{"seed": 0}, {"seed": 1}],
        }
        for sid in ("stage.0", "stage.1")
    }
    stage0_a = tmp_path / "stage0_seed0.zip"
    stage0_b = tmp_path / "stage0_seed1.zip"
    stage0_a.touch()
    stage0_b.touch()
    prefix0 = {
        "generated_from_original_reset": True,
        "completion_rate": 0.9,
        "checkpoint_refs": [str(stage0_a), str(stage0_b)],
        "seed_provenance": [
            {"seed": 0, "checkpoint_ref": str(stage0_a)},
            {"seed": 1, "checkpoint_ref": str(stage0_b)},
        ],
    }
    state = SimpleNamespace(
        run_dir=tmp_path,
        pipeline_config={"trajectory_evidence": {}},
        pipeline_memory={
            "trusted_stage_frontier_best": local,
            "trusted_stage_prefix_best": {"stage.0": prefix0},
            "stage_final_alignment": {"by_stage": {
                "stage.0": {"stage_completed_trials": 2},
                "stage.1": {"stage_completed_trials": 2},
            }},
        },
        goal_spec=SimpleNamespace(
            task_causal_graph={"stage_omr_ledger": {"stages": stages}}
        ),
    )

    context = trusted_stage_context(state)
    plan = context["training_initialization_plan"]

    assert plan["mode"] == "prefix_consolidation_cold_start"
    assert plan["target_stage_id"] == "stage.1"
    assert plan["required_prefix_stage_ids"] == ["stage.0", "stage.1"]


def test_rare_positive_checkpoint_is_not_an_executable_frontier(tmp_path):
    stages = [
        {
            "stage_id": f"stage.{index}",
            "order": index,
            "stage_omr_source_type": "oracle_stage_omr",
        }
        for index in range(2)
    ]
    checkpoint = tmp_path / "rare_seed0.zip"
    checkpoint.touch()
    state = SimpleNamespace(
        run_dir=tmp_path,
        pipeline_config={"trajectory_evidence": {
            "stage_frontier_completion_threshold": 0.5,
            "stage_frontier_min_completed_trials": 2,
            "stage_frontier_min_distinct_seeds": 2,
        }},
        pipeline_memory={
            "trusted_stage_frontier_best": {
                "stage.0": {
                    "stage_scores": {"stage.0": {"completion_rate": 1.0}},
                    "seed_provenance": [{"seed": 0}],
                }
            },
            "trusted_stage_prefix_best": {
                "stage.0": {
                    "generated_from_original_reset": True,
                    "completion_rate": 1.0,
                    "prefix_stage_ids": ["stage.0"],
                    "checkpoint_refs": [str(checkpoint)],
                    "seed_provenance": [{
                        "seed": 0,
                        "checkpoint_ref": str(checkpoint),
                    }],
                }
            },
            "stage_final_alignment": {"by_stage": {
                "stage.0": {"stage_completed_trials": 1},
                "stage.1": {"stage_completed_trials": 0},
            }},
        },
        goal_spec=SimpleNamespace(
            task_causal_graph={"stage_omr_ledger": {"stages": stages}}
        ),
    )

    context = trusted_stage_context(state)

    assert context["training_initialization_plan"]["mode"] == (
        "stage_local_discovery_cold_start"
    )
    assert context["branch_probe"]["eligible"] is False


def test_failed_checkpoint_consumption_revokes_only_that_checkpoint(tmp_path):
    first = tmp_path / "seed0.zip"
    second = tmp_path / "seed1.zip"
    first.touch()
    second.touch()

    def provenance(seed, checkpoint):
        return {
            "seed": seed,
            "checkpoint_ref": str(checkpoint),
            "stage_omr": {"by_stage": {
                "stage.0": {"completion_rate": 1.0, "episodes": 5},
            }},
        }

    branch = {
        "prefix_stage_ids": ["stage.0"],
        "completion_rate": 1.0,
        "score_tuple": [1.0, 2, 2],
        "checkpoint_refs": [str(first), str(second)],
        "seed_provenance": [provenance(0, first), provenance(1, second)],
    }
    state = SimpleNamespace(pipeline_memory={
        "trusted_stage_prefix_best": {"stage.0": branch},
    })
    status = {4: {
        "trial_id": 4,
        "checkpoint_handoff_faults": [{
            "reason": "episode ended before stage.0",
            "seed": 0,
            "checkpoint_refs": [str(first)],
            "revokes_frontier_qualification": True,
        }],
    }}

    receipt = apply_checkpoint_handoff_failures(state, status)

    assert receipt["active"] is True
    remaining = state.pipeline_memory["trusted_stage_prefix_best"]["stage.0"]
    assert remaining["checkpoint_refs"] == [str(second)]
    assert str(first.resolve()) in state.pipeline_memory[
        "v92_revoked_stage_checkpoints"
    ]
    assert apply_checkpoint_handoff_failures(state, status)["active"] is False


def test_checkpoint_handoff_failure_never_routes_as_omr_fault():
    summary = summarize_typed_failures([{
        "objective_eval_source": "not_evaluated_training_failed",
        "training_failure": {
            "type": "StageFrontierContractError",
            "stage": "stage_frontier_reset_handoff",
            "message": "frozen checkpoint chain failed closed",
        },
    }])

    assert summary["dominant_type"] == "CHECKPOINT_HANDOFF"
    assert status_for_typed_failure(summary["dominant_type"]) == (
        "CHECKPOINT_HANDOFF_FAULT"
    )


==> anc/FARL/tests/test_v93_unbounded_dense_omr.py <==
from __future__ import annotations

from types import SimpleNamespace

from autorl.breadth_portfolio import (
    _first_rung_settlement_certificate,
    _select_deep_survivor_cohort,
)
from autorl.coverage_diagnostics import (
    _heldout_omr_has_positive_task_evidence,
    infer_success_rate,
)
from autorl.omr_contract import attach_omr_contract
from autorl.v93_unbounded_omr import (
    BOUNDED_SUCCESS,
    UNBOUNDED_DENSE,
    build_trial_evidence,
    compare_samples,
    competitive_frontier,
    diagnostic_protocol,
    generation_exhaustion_evidence,
    matched_intervention_outcome,
    pending_diagnostic_proposal,
)


def _state(contract, *, history=None, tmp_path=None):
    return SimpleNamespace(
        objective_metric_spec={"omr_contract": contract},
        pipeline_memory={
            "hpo_trial_stats": list(history or []),
            "runtime_interface_contract": {
                "generation_id": 0,
                "canonical_interface_hash": "sha256:test-interface",
            },
        },
        pipeline_iteration=0,
        pipeline_config={"breadth_portfolio": {}},
        run_dir=tmp_path,
    )


def _unbounded_contract():
    return {
        "value_semantics": "unbounded_continuous",
        "known_bounds": {"lower": None, "upper": None},
        "direction": "maximize",
        "completion_rule": {"kind": "none", "value": None},
    }


def _binary_contract():
    return {
        "value_semantics": "binary",
        "known_bounds": {"lower": 0.0, "upper": 1.0},
        "direction": "maximize",
        "completion_rule": {"kind": "upper_bound", "value": 1.0},
    }


def test_typed_protocols_are_disjoint():
    assert diagnostic_protocol(_unbounded_contract()) == UNBOUNDED_DENSE
    assert diagnostic_protocol(_binary_contract()) == BOUNDED_SUCCESS
    assert diagnostic_protocol({"value_semantics": "unknown"}) == "unknown"


def test_ant_style_spec_builds_unbounded_contract():
    spec = attach_omr_contract(
        {
            "metric_type": "spec_derived",
            "value_semantics": "unbounded_continuous",
            "higher_is_better": True,
            "aggregation": "mean",
            "source": "public_state_derived",
        },
        regime="P2",
    )
    assert spec["omr_contract"]["diagnostic_protocol"] == "unbounded_dense"
    assert spec["omr_contract"]["completion_rule"]["kind"] == "none"


def test_unbounded_p2_contract_disables_native_report_channel(tmp_path):
    from autorl.modules.objective_metric_resolver import ObjectiveMetricResolver

    resolver = object.__new__(ObjectiveMetricResolver)
    resolver.config = {}
    resolver.logger = SimpleNamespace(warning=lambda *args, **kwargs: None)
    state = SimpleNamespace(
        manifest=SimpleNamespace(
            env_provenance=SimpleNamespace(is_raw_sim_env=True, source_category="raw_sim"),
        ),
        run_dir=tmp_path,
    )
    constrained = resolver._apply_p2_strict_sparsity_constraint(state, {
        "metric_type": "spec_derived",
        "strict_outcome_family": "fixed_horizon_signed_root_displacement",
        "metric_name": "1000-step signed root displacement",
        "aggregation": "mean",
        "higher_is_better": True,
        "value_semantics": "unbounded_continuous",
        "allow_auxiliary_evaluator_metrics": False,
    })
    assert constrained["report_only_metrics"] == []


def test_v93_ant_driver_disables_m2_native_scalar():
    source = open(
        "evaluation/experiments/exp_p2_mujoco_rawsim_full_auto.py",
        encoding="utf-8",
    ).read()
    assert '"p2_feedback_mode"\n        ] = "none"' in source
    assert '"m2_native_env_scalar_access"' in source


def test_positive_absolute_value_has_no_success_semantics_for_unbounded():
    state = _state(_unbounded_contract())
    stats = {"EXTERNAL_objective_scores": [0.029, 0.239, 0.49]}
    assert _heldout_omr_has_positive_task_evidence(stats, state=state) is False
    assert infer_success_rate(stats, state=state) is None


def test_bounded_success_semantics_are_unchanged():
    state = _state(_binary_contract())
    stats = {"EXTERNAL_objective_scores": [0.0, 1.0, 0.0]}
    assert _heldout_omr_has_positive_task_evidence(stats, state=state) is True
    assert infer_success_rate(stats, state=state) == 1.0 / 3.0


def test_relative_evidence_uses_paired_differences_not_score_sign():
    improvement = compare_samples([-3.0, -2.0, -1.0], [-5.0, -4.0, -3.0])
    regression = compare_samples([10.0, 11.0, 12.0], [20.0, 21.0, 22.0])
    assert improvement["state"] == "SUPPORTED_IMPROVEMENT"
    assert regression["state"] == "REGRESSION"
    assert improvement["absolute_score_sign_used"] is False


def test_matched_one_axis_trial_builds_supported_relative_evidence(tmp_path):
    control_stack = {
        "obs_schema_id": "obs.raw",
        "reward_id": "reward.control",
        "algo_id": "algo.sac",
        "exploration_id": "explore.default",
        "budget_id": "budget.probe",
    }
    candidate_stack = dict(control_stack, reward_id="reward.candidate")
    assignment = {
        "scientific_request_id": "request.bound",
        "scientific_intervention_id": "intervention.bound",
        "scientific_match_group": 0,
    }
    history = [{
        "pipeline_iteration": 0,
        "trial_id": 1,
        "genome_id": "genome.control",
        "objective_valid": True,
        "external_iqm": 2.0,
        "external_scores": [1.0, 2.0, 3.0],
        "requested_timesteps": 5000,
        "requested_seed_ids": [0, 1, 2],
        "actual_steps": 5000,
        "interface_generation_tuple": {
            "generation_id": 0,
            "canonical_interface_hash": "sha256:test-interface",
        },
        "active_stack": control_stack,
        "breadth_assignment": dict(
            assignment,
            scientific_intervention_role="matched_control",
        ),
    }]
    state = _state(_unbounded_contract(), history=history, tmp_path=tmp_path)
    state.pipeline_memory["last_breadth_portfolio_manifest"] = {
        "scientific_intervention_schedule": {
            "request_id": "request.bound",
            "intervention_id": "intervention.bound",
            "executed": True,
            "changed_slots": ["reward"],
            "trial_slots": [
                {
                    "genome_id": "genome.control",
                    "match_group": 0,
                    "role": "matched_control",
                },
                {
                    "genome_id": "genome.candidate",
                    "match_group": 0,
                    "role": "changed_axis_child",
                },
            ],
        }
    }
    evidence = build_trial_evidence(state, {
        "trial_id": 2,
        "genome_id": "genome.candidate",
        "trial_objective_valid": True,
        "EXTERNAL_objective_scores": [3.0, 4.0, 5.0],
        "requested_timesteps": 5000,
        "requested_seed_ids": [0, 1, 2],
        "actual_steps": 5000,
        "interface_generation_tuple": {
            "generation_id": 0,
            "canonical_interface_hash": "sha256:test-interface",
        },
        "active_stack": candidate_stack,
        "breadth_assignment": dict(
            assignment,
            scientific_intervention_role="changed_axis_child",
        ),
        "training_reward_curves": [[0.0, 1.0, 2.0, 3.0]],
    })
    assert evidence["search_state"] == "SUPPORTED_IMPROVEMENT"
    assert evidence["matched_control"]["changed_axis_keys"] == ["reward_id"]
    assert evidence["route"] == "retain_and_test_at_higher_fidelity"


def test_unmatched_comparison_cannot_assign_a_module_fault(tmp_path):
    state = _state(_unbounded_contract(), history=[], tmp_path=tmp_path)
    evidence = build_trial_evidence(state, {
        "trial_id": 1,
        "EXTERNAL_objective_scores": [100.0, 120.0],
        "active_stack": {},
        "training_reward_curves": [[1.0, 2.0, 3.0, 4.0]],
    })
    assert evidence["search_state"] == "INCONCLUSIVE"
    assert evidence["fault_attribution_allowed"] is False


def test_only_executable_unbounded_proposal_can_block_controller_shortcut(
    tmp_path,
):
    state = _state(_unbounded_contract(), tmp_path=tmp_path)
    state.pipeline_memory["trajectory_next_hypothesis_proposal"] = {
        "request_id": "diagnosis.request",
        "selected": True,
        "lifecycle_state": "proposed",
        "required_changed_slots": ["reward"],
    }
    assert pending_diagnostic_proposal(state)["request_id"] == "diagnosis.request"
    state.pipeline_memory["trajectory_next_hypothesis_proposal"][
        "required_changed_slots"
    ] = ["action_probe"]
    assert pending_diagnostic_proposal(state) is None
    state.objective_metric_spec = {"omr_contract": _binary_contract()}
    state.pipeline_memory["trajectory_next_hypothesis_proposal"][
        "required_changed_slots"
    ] = ["reward"]
    assert pending_diagnostic_proposal(state) is None


def _long_rung_effect_audit(request_id, changed_slot, state="PLATEAU"):
    return {
        "request_id": request_id,
        "selected_fidelity": 1_000_000,
        "effect_passed": True,
        "matched_schedule_executed": True,
        "training_evidence_produced": True,
        "expected_changed_slots": [changed_slot],
        "unbounded_relative_outcome": {
            "state": state,
            "arm_outcomes": [{
                "match_violations": [],
                "relative_effect": {"state": state},
            }],
        },
    }


def test_unbounded_generation_exhaustion_rejects_300k_plateau():
    state = _state(_unbounded_contract())
    audits = [
        _long_rung_effect_audit(
            "search_request.g0.i1.reward", "reward",
        ),
        _long_rung_effect_audit(
            "search_request.g0.i2.obs", "obs_schema",
        ),
    ]
    for audit in audits:
        audit["selected_fidelity"] = 300_000
    state.pipeline_memory.update({
        "v9_execution_debt_receipt": {
            "paid": True,
            "unpaid_genome_ids": [],
        },
        "controller_effect_history": audits,
    })
    evidence = generation_exhaustion_evidence(state)
    assert evidence["eligible"] is False
    assert evidence["reason"] == "insufficient_high_fidelity_transactions"


def test_unbounded_generation_exhaustion_uses_executed_not_declared_rung():
    state = _state(_unbounded_contract())
    audits = [
        _long_rung_effect_audit(
            "search_request.g0.i1.reward", "reward",
        ),
        _long_rung_effect_audit(
            "search_request.g0.i2.obs", "obs_schema",
        ),
    ]
    for audit in audits:
        audit["selected_fidelity"] = 1_000_000
        audit["after"] = {"allocated_budget_steps": 300_000}
    state.pipeline_memory.update({
        "v9_execution_debt_receipt": {
            "paid": True,
            "unpaid_genome_ids": [],
        },
        "controller_effect_history": audits,
    })
    evidence = generation_exhaustion_evidence(state)
    assert evidence["eligible"] is False
    assert evidence["reason"] == "insufficient_high_fidelity_transactions"


def test_unbounded_generation_exhaustion_requires_paid_diverse_1m_plateaus():
    state = _state(_unbounded_contract())
    state.pipeline_memory.update({
        "v9_execution_debt_receipt": {
            "paid": True,
            "unpaid_genome_ids": [],
        },
        "controller_effect_history": [
            _long_rung_effect_audit(
                "search_request.g0.i1.reward", "reward",
            ),
            _long_rung_effect_audit(
                "search_request.g0.i2.obs", "obs_schema",
                state="REGRESSION",
            ),
        ],
    })
    evidence = generation_exhaustion_evidence(state)
    assert evidence["eligible"] is True
    assert evidence["changed_axes"] == ["obs_schema", "reward"]
    assert evidence["absolute_score_sign_used"] is False


def test_bounded_generation_never_uses_unbounded_exhaustion_route():
    state = _state(_binary_contract())
    state.pipeline_memory.update({
        "v9_execution_debt_receipt": {
            "paid": True,
            "unpaid_genome_ids": [],
        },
        "controller_effect_history": [
            _long_rung_effect_audit(
                "search_request.g0.i1.reward", "reward",
            ),
            _long_rung_effect_audit(
                "search_request.g0.i2.obs", "obs_schema",
            ),
        ],
    })
    evidence = generation_exhaustion_evidence(state)
    assert evidence["eligible"] is False
    assert evidence["reason"] == "not_unbounded_dense"


def test_unbounded_planner_selects_portfolio_executable_intervention():
    from autorl.trajectory_evidence.intervention_planner import plan_next

    plan = plan_next(
        [{
            "hypothesis_id": "goal.h1",
            "family": "goal",
            "state": "proposed",
            "next_best_test": {"expected_information_gain": 1.0},
        }],
        resources={
            "budget_tier": "min_trainable_rung",
            "allowed_changed_slots": [
                "reward", "obs_schema", "exploration", "algorithm",
            ],
        },
        iter_=0,
    )
    assert plan is not None
    assert plan["changed_slots"] == ["reward"]
    assert plan["kind"] == "distinct_reward_family_race"


def test_bound_unbounded_intervention_uses_relative_omr_not_score_sign(tmp_path):
    control_stack = {
        "obs_schema_id": "obs.raw",
        "reward_id": "reward.control",
        "algo_id": "algo.sac",
        "exploration_id": "explore.default",
        "budget_id": "budget.probe",
    }
    child_stack = dict(control_stack, reward_id="reward.child")
    assignment = {
        "scientific_intervention_id": "intervention.bound",
        "scientific_request_id": "request.bound",
        "scientific_match_group": 0,
    }
    history = [
        {
            "trial_id": 0,
            "genome_id": "control",
            "objective_valid": True,
            "external_scores": [20.0, 21.0, 22.0],
            "valid_seed_ids": [0, 1, 2],
            "actual_steps": 50_000,
            "requested_timesteps": 50_000,
            "interface_generation_tuple": {
                "generation_id": 0,
                "canonical_interface_hash": "sha256:test-interface",
            },
            "active_stack": control_stack,
            "breadth_assignment": dict(
                assignment,
                scientific_intervention_role="matched_control",
            ),
        },
        {
            "trial_id": 1,
            "genome_id": "child",
            "objective_valid": True,
            "external_scores": [10.0, 11.0, 12.0],
            "valid_seed_ids": [0, 1, 2],
            "actual_steps": 50_000,
            "requested_timesteps": 50_000,
            "interface_generation_tuple": {
                "generation_id": 0,
                "canonical_interface_hash": "sha256:test-interface",
            },
            "active_stack": child_stack,
            "breadth_assignment": dict(
                assignment,
                scientific_intervention_role="changed_axis_child",
            ),
        },
    ]
    state = _state(_unbounded_contract(), history=history, tmp_path=tmp_path)
    state.pipeline_memory["last_breadth_portfolio_manifest"] = {
        "scientific_intervention_schedule": {
            "request_id": "request.bound",
            "intervention_id": "intervention.bound",
            "executed": True,
            "changed_slots": ["reward"],
            "trial_slots": [
                {
                    "genome_id": "control",
                    "match_group": 0,
                    "role": "matched_control",
                },
                {
                    "genome_id": "child",
                    "match_group": 0,
                    "role": "changed_axis_child",
                },
            ],
        }
    }
    outcome = matched_intervention_outcome(
        state,
        {
            "request_id": "request.bound",
            "intervention_id": "intervention.bound",
        },
    )
    assert outcome["state"] == "REGRESSION"
    assert outcome["absolute_score_sign_used"] is False


def test_diagnostics_never_returns_partial_success_for_positive_unbounded_score(tmp_path):
    from autorl.data_types import PipelineState
    from autorl.modules.diagnostics import DiagnosticsEngine

    state = PipelineState(run_dir=tmp_path)
    state.objective_metric_spec = {"omr_contract": _unbounded_contract()}
    state.pipeline_memory = {"hpo_trial_stats": []}
    report = DiagnosticsEngine(None, {}).evaluate(state, {
        "trial_id": 1,
        "genome_id": "g1",
        "trial_objective_valid": True,
        "EXTERNAL_objective_scores": [0.029, 0.239, 0.49],
        "EXTERNAL_objective_iqm": 0.239,
        "training_reward_curves": [[0.0, 1.0, 2.0, 3.0]],
        "active_stack": {},
        "omr_health": {"blocks_reward_misattribution": False},
    })
    assert report.status == "CONTINUE"
    assert report.status != "PARTIAL_SUCCESS"
    assert report.omr_diagnostic_protocol == "unbounded_dense"
    assert report.search_evidence_state == "INCONCLUSIVE"


def _row(gid, score, ucb, *, reward="r", obs="o", algo="a", exploration="e"):
    return {
        "genome_id": gid,
        "completed_min_rung": True,
        "scores": [score, score, score],
        "lcb": {
            "commit_score": score,
            "mean": score,
            "sigma_reliable": True,
        },
        "ucb_commit_score": ucb,
        "reward_omr_antialigned": False,
        "training_signal": {"available": True, "positive": True},
        "training_signal_positive": True,
        "stage_progress_positive": False,
        "stack": {
            "reward_id": reward,
            "obs_schema_id": obs,
            "algo_id": algo,
            "exploration_id": exploration,
        },
    }


def test_unbounded_survivors_use_noninferiority_not_positive_score(tmp_path):
    rows = [
        _row("best", 10.0, 11.0),
        _row("overlap", 9.0, 10.5),
        _row("positive_but_inferior", 1.0, 2.0),
    ]
    state = _state(_unbounded_contract(), tmp_path=tmp_path)
    frontier = competitive_frontier(rows)
    cohort = _select_deep_survivor_cohort(state, rows)
    assert frontier["competitive_genome_ids"] == ["best", "overlap"]
    assert set(cohort["survivor_genome_ids"]) == {"best", "overlap"}
    assert "positive_but_inferior" not in cohort["survivor_genome_ids"]


def test_single_sample_screening_is_uncertainty_retained_not_positive():
    best = _row("best", 10.0, 10.0)
    probe = _row("probe", -20.0, -20.0)
    probe["lcb"]["sigma_reliable"] = False
    frontier = competitive_frontier([best, probe])
    assert frontier["states"]["probe"] == "UNCERTAINTY_RETAINED"
    assert probe["genome_id"] in frontier["competitive_genome_ids"]


def test_unbounded_first_rung_does_not_count_positive_training_as_success(tmp_path):
    rows = [
        _row(
            f"g{i}",
            10.0 if i == 0 else float(i),
            10.2 if i == 0 else float(i) + 0.1,
            reward=f"r{i}", obs=f"o{i}", algo=f"a{i}", exploration=f"e{i}",
        )
        for i in range(5)
    ]
    manifest = {
        "genomes": [
            {"genome_id": row["genome_id"], "stack": row["stack"]}
            for row in rows
        ],
        "scientific_intervention_schedule": {},
    }
    state = _state(_unbounded_contract(), tmp_path=tmp_path)
    cert = _first_rung_settlement_certificate(state, manifest, rows)
    assert cert["omr_diagnostic_protocol"] == "unbounded_dense"
    assert cert["positive_evidence_genome_ids"] == []
    assert cert["relative_competitive_genome_ids"] == ["g0"]
    # The established dominant-incumbent rule can settle a screening rung
    # after every marginal family has a completed inferior contrast. This is
    # relative evidence, not a positive-reward success claim or final admission.
    assert cert["ready"] is True
    assert cert["settlement_basis"] == "relative_dominant_incumbent_axis_contrast_basis"
    for row in rows:
        row["scores"] = [x - 100 for x in row["scores"]]
        row["lcb"]["commit_score"] -= 100
        row["lcb"]["mean"] -= 100
        row["ucb_commit_score"] -= 100
    translated = _first_rung_settlement_certificate(state, manifest, rows)
    assert translated["ready"] and translated["positive_evidence_genome_ids"] == []
    assert translated["settlement_basis"] == cert["settlement_basis"]
    # An unresolved challenger still keeps screening open; merely retaining
    # positive training-signal flags must not settle this counterexample.
    rows[1]["ucb_commit_score"] = -89.5
    unresolved = _first_rung_settlement_certificate(state, manifest, rows)
    assert not unresolved["ready"]
    assert unresolved["positive_evidence_genome_ids"] == []


def test_unbounded_heldout_trajectory_cohort_uses_median_split(tmp_path):
    from autorl.trajectory_evidence.cohorts import CohortBuilder
    from autorl.trajectory_evidence.store import TraceStore

    store = TraceStore(tmp_path, {
        "enabled": True,
        "budget": {"max_full_episodes_per_genome_phase": 16},
    })
    for index, score in enumerate([-3.0, -1.0, 2.0, 5.0]):
        store.record_episode(
            steps=[{
                "obs": [float(index), 0.0],
                "action": [0.0],
                "reward": 0.0,
                "next_obs": [float(index) + 0.1, 0.0],
                "terminated": False,
                "truncated": True,
                "info": {},
            }],
            run_id="run", phase="m5_train_eval", regime="P2",
            genome_id=f"g{index}", policy_id=f"p{index}", seed=index,
            episode_index=0, obs_contract_raw="raw", obs_contract_policy="raw",
            heldout_omr=score,
        )
    cohort = CohortBuilder(store).build(
        "high_vs_low_heldout_omr",
        metric="heldout_omr",
        split="median",
        paired_by_seed=False,
    )
    assert cohort is not None
    high = [store.load_summary(t)["heldout_omr"] for t in cohort["trace_ids_a"]]
    low = [store.load_summary(t)["heldout_omr"] for t in cohort["trace_ids_b"]]
    assert min(high) > max(low)


==> anc/FARL/tests/test_v94_stage_learning_closed_loop.py <==
import json
from pathlib import Path
from types import SimpleNamespace

from autorl.data_types import DiagnosticReport
from autorl.breadth_portfolio import (
    _balanced_type_cover_sample,
    _ordered_cohort_target_tier,
    _resource_probe,
    _select_deep_survivor_cohort,
)
from autorl.diagnostic_arbitrator import build_unified_diagnostic_packet
from autorl.modules.hpo import _stage_evidence_episodes_for_state
from autorl.task_theory import _update_cumulative_prefix_best
from autorl.v94_stage_diagnostics import (
    aggregate_trial_stage_learning,
    analyze_trial_stage_learning,
    classify_binary_curve,
)


def test_stage_curve_distinguishes_rising_plateau_and_collapse():
    rising = classify_binary_curve([0] * 30 + [0, 1] * 10 + [1] * 30)
    plateau = classify_binary_curve([0, 1] * 40)
    collapse = classify_binary_curve([1] * 30 + [1, 0] * 10 + [0] * 30)

    assert rising["state"] == "RISING"
    assert plateau["state"] == "PLATEAU"
    assert collapse["state"] == "COLLAPSE"
    assert rising["discovery"] is True
    assert plateau["interpretation"]["retention_across_training"] == (
        "not_improving"
    )


def test_stage_evidence_depth_grows_with_training_rung():
    config = {
        "stage_evidence_episodes": 5,
        "stage_evidence_episodes_by_tier": {
            0: 3,
            1: 30,
            2: 100,
            3: 300,
        },
    }

    def state_at(tier):
        return SimpleNamespace(
            v2_scheduler_decision={"selected_rung": {"tier": tier}}
        )

    assert _stage_evidence_episodes_for_state(config, state_at(0)) == 3
    assert _stage_evidence_episodes_for_state(config, state_at(1)) == 30
    assert _stage_evidence_episodes_for_state(config, state_at(3)) == 300
    # Higher unbounded tiers inherit the deepest declared evidence schedule.
    assert _stage_evidence_episodes_for_state(config, state_at(6)) == 300


def test_stage_evidence_cost_follows_executed_probe_not_future_target_tier():
    config = {
        "stage_evidence_episodes": 5,
        "stage_evidence_episodes_by_tier": {0: 3, 1: 30, 2: 100},
    }
    state = SimpleNamespace(
        v2_scheduler_decision={"selected_rung": {"tier": 2}},
        pipeline_config={
            "anytime_scheduler": {
                "rungs": [
                    {"tier": 0, "steps": 5_000},
                    {"tier": 1, "steps": 100_000},
                    {"tier": 2, "steps": 500_000},
                ]
            }
        },
    )
    assert _stage_evidence_episodes_for_state(
        config,
        state,
        effective_training_steps=5_000,
    ) == 3


def test_paid_probe_cohort_may_advance_only_to_adjacent_100k_rung():
    state = SimpleNamespace(
        pipeline_iteration=1,
        pipeline_memory={
            "v9_deep_survivor_cohort": {
                "survivor_genome_ids": ["g.valid"],
                "source_iteration": 0,
                "target_iteration": 1,
                "source_rung_tier": 0,
            },
            # This advice previously caused a direct 5k -> 500k jump.
            "v9_joint_search": {"minimum_fidelity_tier": 2},
            "force_min_budget_tier": 2,
        },
    )
    assert _ordered_cohort_target_tier(state) == 1


def test_validity_selection_uses_executed_rung_not_future_scheduler_target():
    state = SimpleNamespace(
        pipeline_config={
            "breadth_portfolio": {"validity_only_max_tier": 0}
        },
        v2_scheduler_decision={
            "selected_rung": {"tier": 2, "steps": 500_000}
        },
    )
    rows = [{
        "genome_id": "g.legal_slow_learner",
        "completed_min_rung": True,
        "reward_omr_antialigned": False,
        "scores": [0.0],
        "lcb": {"commit_score": 0.0},
        "stage_progress_positive": False,
        "training_signal": {"available": True, "positive": False},
        "training_signal_positive": False,
    }]
    cohort = _select_deep_survivor_cohort(
        state,
        rows,
        executed_rung={"tier": 0, "steps": 5_000},
    )
    assert cohort["survivor_genome_ids"] == ["g.legal_slow_learner"]
    assert cohort["policy"].startswith("probe_rung_rejects_only_invalid")


def test_balanced_population_cap_preserves_pairwise_type_coverage():
    genomes = []
    for algo in range(3):
        for reward in range(4):
            for obs in range(2):
                for explore in range(2):
                    ids = {
                        "algo": f"algo.{algo}",
                        "reward": f"reward.{reward}",
                        "obs_schema": f"obs.{obs}",
                        "exploration": f"explore.{explore}",
                    }
                    genomes.append({
                        "genome_id": ".".join(ids.values()),
                        "stack": {
                            f"{slot}_id": value for slot, value in ids.items()
                        },
                        "signatures": {
                            slot: {"family": value} for slot, value in ids.items()
                        },
                        "portfolio_role": (
                            "active_anchor"
                            if algo == reward == obs == explore == 0
                            else "joint_compatibility_hypothesis"
                        ),
                        "changed_axes": [],
                    })
    state = SimpleNamespace(pipeline_memory={})
    sampled, audit = _balanced_type_cover_sample(state, genomes, 24)
    assert len(sampled) == 24
    assert audit["proposal_population"] == 48
    assert audit["marginal_types_covered"] == audit["marginal_types_total"]
    assert audit["pairwise_types_covered"] == audit["pairwise_types_total"]
    assert audit["environment_specific_selection"] is False


def test_two_workers_per_visible_gpu_supports_four_processes(monkeypatch):
    monkeypatch.setenv("CUDA_VISIBLE_DEVICES", "0,1")
    state = SimpleNamespace(
        pipeline_config={
            "breadth_portfolio": {
                "configured_safety_cap": 4,
                "workers_per_gpu": 2,
            },
            "anytime_scheduler": {},
        }
    )
    probe = _resource_probe(state, admitted_count=100)
    assert probe["gpu_slots"] == 2
    assert probe["workers_per_gpu"] == 2
    assert probe["available_parallel_slots"] == 4


def test_training_trace_stage_curve_is_diagnostic_only(tmp_path):
    root = tmp_path / "trajectory_evidence"
    metadata = root / "metadata"
    metadata.mkdir(parents=True)
    shard = root / "index.v1.1.jsonl"
    index_rows = []
    for episode in range(80):
        trace_id = f"trace.{episode}"
        index_rows.append({
            "trace_id": trace_id,
            "phase": "m5_train",
            "trial_uid": "trial.test",
            "seed": 3,
            "episode_index": episode,
        })
        completed = episode >= 50
        (metadata / f"{trace_id}.json").write_text(json.dumps({
            "meta": {
                "label_plane": {
                    "oracle_stage_ids": ["stage.0"],
                    "first_completion_step": [12 if completed else -1],
                    "permission": "diagnostic_only",
                }
            },
            "summary": {},
        }))
    shard.write_text("\n".join(json.dumps(row) for row in index_rows) + "\n")

    report = analyze_trial_stage_learning(
        root,
        trial_uid="trial.test",
        seed=3,
    )

    assert report["label_permission"] == "diagnostic_only"
    assert report["reward_access"] is False
    assert report["global_commit_authority"] is False
    assert report["by_stage"]["stage.0"]["state"] == "RISING"
    aggregate = aggregate_trial_stage_learning([report])
    assert aggregate["by_stage"]["stage.0"]["state"] == "RISING"


def _provenance(seed: int, completion_rate: float):
    return {
        "seed": seed,
        "checkpoint_ref": f"/tmp/checkpoint_seed{seed}.zip",
        "trial_uid": f"trial.seed{seed}",
        "effective_obs_contract": {"digest": "obs.digest"},
        "policy_instance_shared_before_checkpoint_save": True,
        "training_initialization": {
            "model_parameters": "fresh_seeded",
            "stage_frontier_reset_handoff": None,
        },
        "stage_omr": {
            "by_stage": {
                "stage.0": {
                    "completion_rate": completion_rate,
                    "episodes": 300,
                }
            }
        },
    }


def test_checkpoint_family_cannot_drop_a_failed_seed():
    config = {
        "trajectory_evidence": {
            "stage_frontier_checkpoint_completion_threshold": 0.98,
            "stage_frontier_checkpoint_min_eval_episodes": 300,
            "stage_frontier_checkpoint_min_wilson_lcb": 0.98,
            "stage_frontier_checkpoint_max_failures": 0,
            "stage_frontier_checkpoint_min_distinct_seeds": 3,
        }
    }
    decisions = [{
        "genome_id": "genome.test",
        "stack": {"reward_id": "reward.test"},
        "stage_scores": {},
        "seed_provenance": [
            _provenance(0, 1.0),
            _provenance(1, 1.0),
            _provenance(2, 0.99),
        ],
    }]
    memory = {}
    result = _update_cumulative_prefix_best(
        [{"stage_id": "stage.0", "order": 0}],
        memory,
        decisions,
        pipeline_config=config,
    )
    assert result == {}

    decisions[0]["seed_provenance"][2] = _provenance(2, 1.0)
    result = _update_cumulative_prefix_best(
        [{"stage_id": "stage.0", "order": 0}],
        memory,
        decisions,
        pipeline_config=config,
    )
    assert result["stage.0"]["checkpoint_qualification"][
        "all_attempted_seeds_must_qualify"
    ] is True
    assert len(result["stage.0"]["seed_provenance"]) == 3


def test_v94_stage_diagnosis_forces_exactly_one_changed_axis(tmp_path):
    diagnosis = DiagnosticReport(
        status="REWARD_STRUCTURE_FAULT",
        confidence=0.9,
        supporting_evidence=["stage0 late=0.30", "stage0 early=0.31"],
        stage_learning_dynamics={
            "by_stage": {"stage.0": {"state": "PLATEAU"}}
        },
        competing_hypotheses=[
            {
                "family": "reward_temporal_structure",
                "falsification_condition": "matched reward arm does not change",
            },
            {
                "family": "optimizer_stability",
                "falsification_condition": "algorithm-only arm does not change",
            },
        ],
        required_changed_axis="reward",
        required_frozen_axes=[
            "algorithm", "exploration", "representation", "fidelity"
        ],
    )
    state = SimpleNamespace(
        latest_diagnosis=diagnosis,
        pipeline_memory={},
        pipeline_iteration=2,
        run_dir=Path(tmp_path),
    )
    packet = build_unified_diagnostic_packet(
        state,
        fallback_fault="REWARD_STRUCTURE_FAULT",
    )
    assert packet["matched_counterfactual_required"] is True
    assert packet["changed_axes"] == ["reward"]
    assert packet["v9_4_stage_diagnosis"]["required_changed_axis"] == "reward"


==> anc/FARL/tests/test_v95_depth_phase_promotion.py <==
from __future__ import annotations

import json
from types import SimpleNamespace

import autorl.breadth_portfolio as portfolio
from autorl.breadth_portfolio import (
    _bound_stage_phase_schedule,
    _effective_execution_rung,
    write_asha_lcb_audit,
)
from autorl.v92_stage_loop import build_stage_wave_schedule, plan_fingerprint


RUNGS = [
    {"tier": 0, "name": "probe", "steps": 5_000, "trials": 3, "seeds": 1},
    {"tier": 1, "name": "wide", "steps": 100_000, "trials": 6, "seeds": 2},
    {"tier": 2, "name": "medium", "steps": 500_000, "trials": 9, "seeds": 3},
    {"tier": 3, "name": "deep", "steps": 1_000_000, "trials": 12, "seeds": 5},
]


def _state(tmp_path, *, iteration=14):
    return SimpleNamespace(
        run_dir=tmp_path,
        pipeline_iteration=iteration,
        pipeline_config={
            "architecture_version": "V9.5",
            "anytime_scheduler": {"rungs": RUNGS},
            "breadth_portfolio": {
                "lcb_min_samples": 1,
                "survivor_omr_epsilon": 1e-12,
                "breadth_deep_train_max_tier": 3,
            },
        },
        pipeline_memory={},
        raw_sim_input={"stage_omr_applicability": "not_applicable"},
    )


def _genome(index):
    return {
        "genome_id": f"genome.{index}",
        "stack": {
            "obs_schema_id": "obs.same",
            "reward_id": "reward.same",
            "algo_id": "algo.same",
            "exploration_id": "explore.same",
        },
        "signatures": {
            "obs_schema": {"family": "obs.same"},
            "reward": {"family": "reward.same"},
            "algo": {"family": "algo.same"},
            "exploration": {"family": "explore.same"},
        },
        "portfolio_role": "joint_compatibility_hypothesis",
    }


def _status(index, *, positive):
    return {
        "trial_id": index,
        "genome_id": f"genome.{index}",
        "active_stack": _genome(index)["stack"],
        "objective_valid": True,
        "scientific_valid": True,
        "valid_scores_used_for_iqm": [0.1 if positive else 0.0] * 3,
        "requested_timesteps": 500_000,
        "requested_seeds": 3,
        "valid_seed_count": 3,
        "requested_seed_ids": [0, 1, 2],
        "valid_seed_ids": [0, 1, 2],
        "seed_provenance": [
            {"interaction_accounting": {"actual_simulator_steps": 500_000}}
            for _ in range(3)
        ],
    }


def test_worker_receipts_override_a_stale_manifest_rung(tmp_path):
    state = _state(tmp_path)
    manifest = {"asha": {"rung": RUNGS[1]}}

    rung, authority = _effective_execution_rung(
        state, manifest, {0: _status(0, positive=True)}
    )

    assert rung["tier"] == 2
    assert rung["steps"] == 500_000
    assert authority["source"] == "conservative_common_worker_receipts"
    assert authority["declared_rung"]["tier"] == 1


def test_noninitial_stage_cover_is_bounded_by_declared_phase_trials(tmp_path):
    state = _state(tmp_path)
    eligible = [f"genome.{index % 9}" for index in range(62)]

    schedule, control = _bound_stage_phase_schedule(
        state,
        eligible,
        {"active": True, "executable": True},
        {},
        scheduler_trials=9,
        first_wide_screen=False,
    )

    assert schedule == eligible[:9]
    assert control["eligible_trial_count"] == 62
    assert control["dispatch_trial_limit"] == 9
    assert control["deferred_eligible_trial_count"] == 53


def test_paid_500k_phase_forms_signal_cohort_and_requests_1m(tmp_path):
    state = _state(tmp_path)
    genomes = [_genome(index) for index in range(9)]
    manifest = {
        "enabled": True,
        "iteration": 2,  # deliberately stale planning artifact
        "population_size": len(genomes),
        "genomes": genomes,
        "trial_schedule": [f"genome.{index}" for index in range(9)]
        + ["genome.0"] * 53,
        "stage_wave_control": {"active": True, "executable": True},
        "execution_plan": {"per_genome_min_rung_trials": 1},
        "asha": {"rung": RUNGS[1]},
    }
    state.pipeline_memory["last_breadth_portfolio_manifest"] = manifest
    state.pipeline_memory["hpo_trial_stats"] = [
        {
            "pipeline_iteration": 14,
            "trial_id": index,
            "training_reward_curves": [[0.0] * 8],
        }
        for index in range(9)
    ]
    runner_root = tmp_path / "breadth_portfolio"
    runner_root.mkdir(parents=True)
    (runner_root / "process_runner_manifest.json").write_text(
        json.dumps({"iteration": 14, "n_trials_requested": 9}),
        encoding="utf-8",
    )
    statuses = {
        index: _status(index, positive=index < 3) for index in range(9)
    }

    audit = write_asha_lcb_audit(state, statuses)

    receipt = audit["execution_debt_receipt"]
    assert receipt["eligible_stage_wave_trials"] == 62
    assert receipt["expected_stage_wave_trials"] == 9
    assert receipt["completed_stage_wave_trials"] == 9
    assert receipt["paid"] is True
    assert audit["rung"]["tier"] == 2
    assert set(audit["deep_survivor_cohort"]["survivor_genome_ids"]) == {
        "genome.0", "genome.1", "genome.2"
    }
    assert state.pipeline_memory["force_min_budget_tier"] == 3
    assert state.pipeline_memory["v9_deep_survivor_cohort"][
        "target_rung_tier"
    ] == 3


def test_depth_population_rehydrates_paid_survivor_and_defers_new_arms(
    tmp_path, monkeypatch
):
    state = _state(tmp_path, iteration=15)
    survivor = _genome("survivor")
    survivor["stack"] = {
        "obs_schema_id": "obs.old",
        "reward_id": "reward.old",
        "algo_id": "algo.old",
        "exploration_id": "explore.old",
    }
    new_arm = _genome("new")
    control = _genome("control")
    control["portfolio_role"] = "active_anchor"
    state.v2_active_stack = dict(survivor["stack"])
    state.pipeline_memory.update({
        "v9_deep_survivor_cohort": {
            "source_iteration": 14,
            "target_iteration": 15,
            "survivor_genome_ids": ["genome.survivor"],
        },
        "last_breadth_portfolio_manifest": {
            "genomes": [survivor],
        },
    })
    slot_ids = {
        "obs_schema": "obs.old",
        "reward": "reward.old",
        "algo": "algo.old",
        "exploration": "explore.old",
    }

    monkeypatch.setattr(portfolio, "_ensure_v5_goal_candidate_rewards", lambda _s: [])
    monkeypatch.setattr(
        portfolio, "_planned_stage_frontier_prefix_branch", lambda _s: ({}, {})
    )
    monkeypatch.setattr(
        portfolio,
        "admit_slot_candidates",
        lambda _s, slot, **_kwargs: {
            "admitted": [{"id": slot_ids[slot]}],
            "verdicts": [],
        },
    )
    monkeypatch.setattr(
        portfolio, "_build_candidate_slate", lambda *_args, **_kwargs: [new_arm, control]
    )
    monkeypatch.setattr(
        portfolio, "_filter_action_compatible_genomes", lambda _s, rows: (rows, [])
    )
    monkeypatch.setattr(
        portfolio, "filter_algorithm_rows", lambda rows, **_kwargs: (rows, [])
    )

    result = portfolio.build_candidate_genomes(state)

    ids = {row["genome_id"] for row in result["genomes"]}
    assert ids == {"genome.survivor", "genome.control"}
    assert "genome.new" in result["gate"]["portfolio_depth"][
        "deferred_new_genome_ids"
    ]
    assert result["gate"]["portfolio_depth"][
        "rehydrated_survivor_genome_ids"
    ] == ["genome.survivor"]


def test_stage_actuator_repair_retains_only_typed_single_axis_representatives(
    tmp_path, monkeypatch
):
    state = _state(tmp_path, iteration=15)
    survivor = _genome("survivor")
    survivor["stack"] = {
        "obs_schema_id": "obs.old",
        "reward_id": "reward.old",
        "algo_id": "algo.old",
        "exploration_id": "explore.old",
    }
    control = _genome("control")
    control["portfolio_role"] = "active_anchor"
    unrelated = _genome("unrelated")

    def repaired(index, reward_id, changed_axes):
        genome = _genome(index)
        genome["stack"] = {
            "obs_schema_id": "obs.old",
            "reward_id": reward_id,
            "algo_id": "algo.old",
            "exploration_id": "explore.old",
        }
        genome["signatures"]["reward"] = {
            "family": reward_id,
            "stage_ids": ["stage.generic.0"],
        }
        genome["changed_axes"] = changed_axes
        return genome

    reward_a_single = repaired("repair_a_single", "reward.repair.a", ["reward"])
    reward_a_confounded = repaired(
        "repair_a_confounded",
        "reward.repair.a",
        ["reward", "exploration"],
    )
    reward_b_single = repaired("repair_b_single", "reward.repair.b", ["reward"])
    plan = {
        "mode": "stage_local_discovery_cold_start",
        "target_stage_id": "stage.generic.0",
        "required_prefix_stage_ids": [],
    }
    plan_id = plan_fingerprint(plan)
    state.v2_active_stack = dict(survivor["stack"])
    state.pipeline_memory.update({
        "v9_deep_survivor_cohort": {
            "source_iteration": 14,
            "target_iteration": 15,
            "survivor_genome_ids": ["genome.survivor"],
        },
        "last_breadth_portfolio_manifest": {"genomes": [survivor]},
        "trusted_stage_diagnostic_context": {
            "training_initialization_plan": plan,
        },
        "v92_stage_actuator_repairs": {
            plan_id: {
                "attempted": True,
                "outcome": "m4_repair_in_progress",
            }
        },
    })
    slot_ids = {
        "obs_schema": "obs.old",
        "reward": "reward.old",
        "algo": "algo.old",
        "exploration": "explore.old",
    }

    monkeypatch.setattr(portfolio, "_ensure_v5_goal_candidate_rewards", lambda _s: [])
    monkeypatch.setattr(
        portfolio, "_planned_stage_frontier_prefix_branch", lambda _s: (plan, {})
    )
    monkeypatch.setattr(
        portfolio,
        "admit_slot_candidates",
        lambda _s, slot, **_kwargs: {
            "admitted": [{"id": slot_ids[slot]}],
            "verdicts": [],
        },
    )
    monkeypatch.setattr(
        portfolio,
        "_build_candidate_slate",
        lambda *_args, **_kwargs: [
            unrelated,
            reward_a_confounded,
            reward_a_single,
            reward_b_single,
            control,
        ],
    )
    monkeypatch.setattr(
        portfolio, "_filter_action_compatible_genomes", lambda _s, rows: (rows, [])
    )
    monkeypatch.setattr(
        portfolio, "filter_algorithm_rows", lambda rows, **_kwargs: (rows, [])
    )

    result = portfolio.build_candidate_genomes(state)

    ids = {row["genome_id"] for row in result["genomes"]}
    assert ids == {
        "genome.survivor",
        "genome.control",
        "genome.repair_a_single",
        "genome.repair_b_single",
    }
    depth = result["gate"]["portfolio_depth"]
    repair = depth["stage_actuator_repair"]
    assert repair["active"] is True
    assert repair["target_stage_id"] == "stage.generic.0"
    assert set(repair["retained_genome_ids"]) == {
        "genome.repair_a_single",
        "genome.repair_b_single",
    }
    assert "genome.unrelated" in depth["deferred_new_genome_ids"]
    assert "genome.repair_a_confounded" in depth["deferred_new_genome_ids"]
    assert repair["environment_specific_selection"] is False

    schedule, control_receipt = build_stage_wave_schedule(
        state,
        result["genomes"],
        [row["genome_id"] for row in result["genomes"]],
    )
    assert schedule
    assert control_receipt["executable"] is True
    assert set(control_receipt["eligible_genome_ids"]) == {
        "genome.repair_a_single",
        "genome.repair_b_single",
    }


==> anc/FARL/tests/test_v95_execution_closed_loop.py <==
from __future__ import annotations

import copy
from pathlib import Path
from types import SimpleNamespace
import pytest

from autorl.breadth_portfolio import (
    _audit_v95_scientific_execution,
    _frontload_scientific_intervention,
)
from autorl.modules.hpo import (
    HPOModule,
    _hpo_parallel_state_from_payload,
    _terminal_stage_final_equivalence,
    _terminal_stage_score_from_evidence,
)
from autorl.runtime_interface_contract import (
    SOURCE_AUTHORITY_CONTROLLER_MUTABLE,
    commit_canonical_interface,
    current_interface_generation_tuple,
    runtime_adapter_sha256,
)
from autorl.v92_stage_loop import build_stage_wave_schedule


def _genome(genome_id, *, algo, reward, stage_ids):
    return {
        "genome_id": genome_id,
        "stack": {
            "algo_id": algo,
            "reward_id": reward,
            "exploration_id": "explore.base",
            "obs_schema_id": "obs.base",
        },
        "signatures": {
            "algo": {"family": algo},
            "reward": {"family": reward, "stage_ids": stage_ids},
            "exploration": {"family": "base"},
            "obs_schema": {"family": "base"},
        },
    }


def _bind_test_interface(root: Path):
    adapter = root / "env_adapter.py"
    adapter.write_text("VALUE = 1\n", encoding="utf-8")
    receipt = {
        "schema_version": "autorl.runtime_interface_contract.v1",
        "adapter_sha256": runtime_adapter_sha256(adapter),
        "observation_space": {"type": "Box", "shape": [3]},
        "action_space": {"type": "Box", "shape": [1]},
        "reset_info": {
            "sample_count": 1,
            "keys_ever": [],
            "keys_always": [],
            "keys_optional": [],
            "value_contracts": {},
        },
        "transition_state_info": {
            "sample_count": 1,
            "keys_ever": [],
            "keys_always": [],
            "keys_optional": [],
            "value_contracts": {},
        },
        "step_info": {
            "sample_count": 1,
            "keys_ever": [],
            "keys_always": [],
            "keys_optional": [],
            "value_contracts": {},
        },
    }
    commit_canonical_interface(
        root,
        candidate_adapter_path=adapter,
        receipt=receipt,
        source_identity={
            "schema_version": "autorl.environment_source_identity.v1",
            "logical_env_id": "generic-execution-fixture",
            "source_category": "generic_test_source",
        },
        source_authority=SOURCE_AUTHORITY_CONTROLLER_MUTABLE,
        actor="generic_execution_fixture",
        reason="bind test execution interface",
    )
    return current_interface_generation_tuple(root)


def _state(tmp_path: Path):
    _bind_test_interface(tmp_path)
    return SimpleNamespace(
        run_dir=tmp_path,
        pipeline_iteration=1,
        pipeline_config={
            "architecture_version": "V9.5",
            "trajectory_evidence": {
                "stage_execution_type_cover": True,
                "stage_local_discovery_max_trials": 6,
            },
        },
        pipeline_memory={
            "trusted_stage_diagnostic_context": {
                "training_initialization_plan": {
                    "mode": "stage_local_discovery_cold_start",
                    "target_stage_id": "stage.0",
                },
            },
        },
        task_causal_graph={
            "stage_omr_ledger": {
                "stages": [{"stage_id": "stage.0", "order": 0}],
            },
        },
    )


def test_stage_wave_keeps_control_and_executes_structural_cover(tmp_path):
    state = _state(tmp_path)
    genomes = [
        _genome("control", algo="ppo", reward="categorical", stage_ids=[]),
        _genome("arm.ppo", algo="ppo", reward="typed", stage_ids=["stage.0"]),
        _genome("arm.sac", algo="sac", reward="typed", stage_ids=["stage.0"]),
        _genome("arm.td3", algo="td3", reward="potential", stage_ids=["stage.0"]),
    ]
    scientific = {
        "declared": True,
        "control_genome_id": "control",
        "trial_slots": [
            {"trial_offset": 0, "genome_id": "control"},
            {"trial_offset": 1, "genome_id": "arm.ppo"},
            {"trial_offset": 2, "genome_id": "control"},
            {"trial_offset": 3, "genome_id": "arm.ppo"},
        ],
    }

    schedule, audit = build_stage_wave_schedule(
        state,
        genomes,
        ["control", "arm.ppo", "arm.sac", "arm.td3"],
        scientific,
    )

    assert schedule[:4] == ["control", "arm.ppo", "control", "arm.ppo"]
    assert {"arm.sac", "arm.td3"} <= set(schedule)
    assert audit["type_cover"]["complete"] is True
    assert audit["scientific_intervention_atomic_schedule"] is True


def test_falsified_unchanged_candidate_loses_automatic_schedule(tmp_path):
    state = _state(tmp_path)
    state.pipeline_memory["v95_falsified_genome_ids"] = ["arm.sac"]
    genomes = [
        _genome("arm.ppo", algo="ppo", reward="typed", stage_ids=["stage.0"]),
        _genome("arm.sac", algo="sac", reward="typed", stage_ids=["stage.0"]),
    ]

    schedule, audit = build_stage_wave_schedule(
        state, genomes, ["arm.ppo", "arm.sac"]
    )

    assert "arm.sac" not in schedule
    assert audit["type_cover"]["falsified_candidate_count"] == 1


def _status(genome_id, role, group, interface_tuple):
    return {
        "trial_id": 0,
        "genome_id": genome_id,
        "objective_valid": True,
        "scientific_valid": True,
        "valid_scores_used_for_iqm": [0.0],
        "requested_seeds": 1,
        "valid_seed_count": 1,
        "requested_seed_ids": [0],
        "valid_seed_ids": [0],
        "interface_generation_tuple": dict(interface_tuple),
        "breadth_assignment": {
            "scientific_request_id": "request.1",
            "scientific_intervention_role": role,
            "scientific_match_group": group,
            "interface_generation_tuple": dict(interface_tuple),
        },
        "seed_provenance": [{
            "interaction_accounting": {
                "actual_simulator_steps": 100_000,
            },
        }],
    }


def test_scientific_executed_waits_for_all_worker_receipts(tmp_path):
    state = _state(tmp_path)
    manifest = {
        "iteration": 1,
        "scientific_intervention_schedule": {
            "declared": True,
            "scheduled": True,
            "executed": False,
            "request_id": "request.1",
            "intervention_id": "intervention.1",
            "minimum_fidelity": 100_000,
            "trial_slots": [
                {
                    "trial_offset": 0,
                    "genome_id": "control",
                    "role": "matched_control",
                    "match_group": 0,
                },
                {
                    "trial_offset": 1,
                    "genome_id": "arm",
                    "role": "changed_axis_child",
                    "match_group": 0,
                },
            ],
        },
    }
    interface_tuple = current_interface_generation_tuple(tmp_path)
    control = _status("control", "matched_control", 0, interface_tuple)
    arm = _status("arm", "changed_axis_child", 0, interface_tuple)
    arm["trial_id"] = 1

    partial = _audit_v95_scientific_execution(
        state, manifest, {0: control}, {"tier": 1, "steps": 100_000}
    )
    assert partial["executed"] is False
    assert partial["completed_slot_count"] == 1

    complete = _audit_v95_scientific_execution(
        state,
        manifest,
        {0: control, 1: arm},
        {"tier": 1, "steps": 100_000},
    )
    assert complete["executed"] is True
    assert manifest["scientific_intervention_schedule"]["executed"] is True


@pytest.mark.parametrize("defect", [None, "missing_seed", "other_seed", "short_seed", "missing_arm", "old_request"])
def test_paired_seed_replication_needs_exact_completed_cohort_receipts(tmp_path, defect):
    state = _state(tmp_path)
    interface = current_interface_generation_tuple(tmp_path)
    schedule = {
        "declared": True, "scheduled": True, "executed": False,
        "request_id": "request.1", "minimum_fidelity": 100_000,
        "replication_unit": "paired_seed", "min_repeats": 2,
        "hpo_repeats": 1, "paired_seed_ids": [0, 1],
        "trial_slots": [],
    }
    statuses = {}
    for offset, (gid, role) in enumerate([("control", "matched_control"), ("arm", "changed_axis_child")]):
        schedule["trial_slots"].append({"trial_offset": offset, "genome_id": gid,
            "role": role, "match_group": 0, "paired_seed_ids": [0, 1]})
        status = _status(gid, role, 0, interface)
        status.update(requested_seeds=2, valid_seed_count=2,
                      requested_seed_ids=[0, 1], valid_seed_ids=[0, 1])
        status["seed_provenance"] *= 2
        statuses[offset] = copy.deepcopy(status)
    if defect == "missing_seed":
        statuses[1].update(valid_seed_count=1, valid_seed_ids=[0])
    elif defect == "other_seed":
        statuses[1].update(requested_seed_ids=[1, 2], valid_seed_ids=[1, 2])
    elif defect == "short_seed":
        statuses[1]["seed_provenance"][1]["interaction_accounting"]["actual_simulator_steps"] = 99
    elif defect == "missing_arm":
        statuses.pop(1)
    elif defect == "old_request":
        statuses[1]["breadth_assignment"]["scientific_request_id"] = "request.old"
    receipt = _audit_v95_scientific_execution(state, {"scientific_intervention_schedule": schedule}, statuses, {"steps": 100_000})
    assert receipt["executed"] is (defect is None)
    assert receipt["replication_unit"] == "paired_seed"
    assert receipt["paired_seed_ids"] == [0, 1]


def test_terminal_stage_and_final_use_identical_episode_scores():
    receipt = _terminal_stage_score_from_evidence(
        {
            "oracle_stage_ids": ["stage.0", "stage.final"],
            "oracle_episode_sequences": [
                {
                    "oracle_stage_labels": [[0.0, 0.0], [0.0, 0.0]],
                    "raw_oracle_stage_labels": [
                        [1.0, 0.0], [1.0, 1.0]
                    ],
                },
                {"oracle_stage_labels": [[1.0, 0.0], [1.0, 0.0]]},
            ],
        },
        {"stage_id": "stage.final"},
        expected_episodes=2,
    )

    assert receipt["valid"] is True
    assert receipt["episode_scores"] == [1.0, 0.0]
    assert receipt["objective_mean"] == 0.5


def test_parallel_payload_preserves_v95_public_contracts(
    tmp_path, monkeypatch
):
    module = HPOModule(None, {})
    config = {"architecture_version": "V9.5", "anytime_scheduler": {}}
    terminal_contract = {
        "stage_id": "stage.final",
        "same_detector": True,
        "same_episode_rollouts_required": True,
        "same_episode_score_required": True,
    }
    state = SimpleNamespace(
        run_dir=tmp_path,
        pipeline_iteration=0,
        pipeline_config=config,
        pipeline_memory={
            "p1_full_info_contract": {
                "final_metric_contract": {
                    "terminal_stage_equivalence": terminal_contract,
                },
            },
        },
        task_description="public task",
        raw_sim_input=None,
        wall_clock_budget_seconds=0.0,
        wall_clock_start=0.0,
        v2_scheduler_decision={},
        algorithm_config=SimpleNamespace(algorithm_name="SAC"),
        v2_active_stack={},
        replay_buffer_registry=[],
    )
    assignment = {
        "genome_id": "genome.test",
        "stack": {
            "algo_id": "algo.sac",
            "reward_id": "reward.test",
            "exploration_id": "explore.test",
            "obs_schema_id": "obs.test",
        },
    }
    monkeypatch.setattr(
        module,
        "_activate_breadth_portfolio_genome_for_trial",
        lambda *_: assignment,
    )
    monkeypatch.setattr(
        module,
        "_trial_budget_from_assignment",
        lambda *_args, **kwargs: (
            kwargs["default_steps"], kwargs["default_seeds"], {}
        ),
    )
    monkeypatch.setattr(
        module, "_search_space_for_trial", lambda *_args, **_kwargs: {}
    )
    monkeypatch.setattr(
        module,
        "_sample_hyperparams_for_assignment",
        lambda *_args, **_kwargs: {},
    )
    monkeypatch.setattr(
        module,
        "_materialize_breadth_worker_dir",
        lambda *_args, **_kwargs: tmp_path / "worker",
    )
    monkeypatch.setattr(
        module, "_state_blob_for_parallel_worker", lambda *_: b""
    )

    payload = module._prepare_parallel_trial_payload(
        state,
        trial=SimpleNamespace(number=0),
        base_search_space={},
        run_search_space={},
        initial_algo_name="SAC",
        total_timesteps=5000,
        seeds_per_trial=1,
        gpu_token="0",
    )
    worker_state = _hpo_parallel_state_from_payload(payload)

    assert payload["pipeline_config"] == config
    assert worker_state.pipeline_config == config
    assert _terminal_stage_final_equivalence(worker_state) == terminal_contract


def test_new_request_id_cannot_relabel_same_artifacts_as_new_test(tmp_path):
    state = _state(tmp_path)
    state.pipeline_memory["next_hypothesis_request"] = {
        "request_id": "request.1",
        "intervention_id": "intervention.1",
        "lifecycle_state": "executing",
        "required_changed_slots": ["reward"],
        "hypothesis_ids": ["hyp.reward"],
    }
    control = _genome(
        "control", algo="ppo", reward="categorical", stage_ids=[]
    )
    control["changed_axes"] = []
    arm = _genome(
        "arm", algo="ppo", reward="typed", stage_ids=["stage.0"]
    )
    arm["changed_axes"] = ["reward"]
    genomes = [control, arm]

    _, first = _frontload_scientific_intervention(
        state, genomes, ["control", "arm"]
    )
    assert first["declared"] is True
    state.pipeline_memory["next_hypothesis_request"] = {
        **state.pipeline_memory["next_hypothesis_request"],
        "request_id": "request.2",
        "intervention_id": "intervention.2",
    }
    _, second = _frontload_scientific_intervention(
        state, genomes, ["control", "arm"]
    )

    assert second["declared"] is False
    assert second["fault"] == "NO_OP_REPROPOSAL_COLLISION"
    assert second["artifact_fingerprint"] == first["artifact_fingerprint"]


==> anc/FARL/tests/test_v95_runtime_interface_closure.py <==
from __future__ import annotations

import json
from types import SimpleNamespace

import gymnasium as gym
import numpy as np
import pytest

from autorl.breadth_portfolio import _maybe_inject_proven_incumbent
from autorl.champion_recovery import plan_champion_recovery
from autorl.env_builder_v2 import build_env_from_stack
from autorl.env_builder import build_env
from autorl.failure_taxonomy import (
    classify_seed_metrics,
    status_for_typed_failure,
)
from autorl.hypothesis_bank import HypothesisBank
from autorl.public_reward_program import (
    GENERAL_TRANSITION_FAMILY,
    PROPOSED_GENERAL,
    audit_general_reward_activation,
    general_reward_source_manifest,
)
from autorl.runtime_interface_contract import (
    capture_runtime_interface_contract,
    load_runtime_interface_contract,
    persist_runtime_interface_contract,
)


class DriftedHandLikeEnv(gym.Env):
    observation_space = gym.spaces.Box(-1.0, 1.0, (3,), dtype=np.float32)
    action_space = gym.spaces.Box(-1.0, 1.0, (1,), dtype=np.float32)

    def __init__(self):
        super().__init__()
        self.step_index = 0

    def reset(self, *, seed=None, options=None):
        super().reset(seed=seed)
        self.step_index = 0
        return np.zeros(3, dtype=np.float32), {}

    def step(self, action):
        self.step_index += 1
        return (
            np.full(3, 0.1 * self.step_index, dtype=np.float32),
            0.0,
            False,
            False,
            {"palm_object_distance": 0.5},
        )


def test_real_transition_preflight_rejects_key_missing_on_reset(tmp_path):
    adapter = tmp_path / "env_adapter.py"
    adapter.write_text("# adapter A\n", encoding="utf-8")
    env = DriftedHandLikeEnv()
    receipt, transitions = capture_runtime_interface_contract(
        env, adapter_path=adapter, steps=3
    )

    source = """\
def compute_reward(state, action, next_state):
    return float(next_state.info['palm_object_distance'] - state.info['palm_object_distance'])
"""
    audit = audit_general_reward_activation(
        source,
        env.observation_space,
        env.action_space,
        info_keys=["palm_object_distance"],
        runtime_transitions=transitions,
    )

    assert receipt["reset_info"]["keys_always"] == []
    assert receipt["step_info"]["keys_always"] == ["palm_object_distance"]
    assert audit["admissible"] is False
    assert audit["fabricated_info_keys"] is False
    assert "KeyError" in audit["errors"][0]


def test_real_transition_preflight_accepts_actual_next_info_key(tmp_path):
    adapter = tmp_path / "env_adapter.py"
    adapter.write_text("# adapter A\n", encoding="utf-8")
    env = DriftedHandLikeEnv()
    _, transitions = capture_runtime_interface_contract(
        env, adapter_path=adapter, steps=3
    )
    source = """\
def compute_reward(state, action, next_state):
    return float(next_state.info['palm_object_distance'])
"""
    audit = audit_general_reward_activation(
        source,
        env.observation_space,
        env.action_space,
        runtime_transitions=transitions,
    )
    assert audit["admissible"] is True
    assert audit["execution_count"] == 3


def test_interface_hash_changes_with_adapter_or_runtime_schema(tmp_path):
    adapter = tmp_path / "env_adapter.py"
    adapter.write_text("# adapter A\n", encoding="utf-8")
    first, _ = capture_runtime_interface_contract(
        DriftedHandLikeEnv(), adapter_path=adapter, steps=2
    )
    adapter.write_text("# adapter B\n", encoding="utf-8")
    second, _ = capture_runtime_interface_contract(
        DriftedHandLikeEnv(), adapter_path=adapter, steps=2
    )
    assert first["canonical_interface_hash"] != second["canonical_interface_hash"]


def test_explicit_candidate_rebase_isolates_old_interface_evidence(tmp_path):
    bank = HypothesisBank(tmp_path)
    bank.reset_generation(reason="first", canonical_interface_hash="sha256:old")
    bank.spawn(
        slot="reward",
        hyp_id="reward.same.v1",
        generation_id=1,
        canonical_interface_hash="sha256:old",
    )
    path = bank.hypothesis_path("reward", "reward.same.v1")
    payload = json.loads(path.read_text(encoding="utf-8"))
    payload["evidence"]["n_trials"] = 2
    payload["evidence"]["omr_scores"] = [0.5, 0.6]
    path.write_text(json.dumps(payload), encoding="utf-8")

    bank.reset_generation(reason="m1 drift")
    bank.bind_generation_interface("sha256:new")
    bank.rebase_candidate_to_current_generation("reward", "reward.same.v1")

    rebased = json.loads(path.read_text(encoding="utf-8"))
    assert rebased["generation_id"] == 2
    assert rebased["canonical_interface_hash"] == "sha256:new"
    assert rebased["evidence"]["n_trials"] == 0
    assert rebased["historical_generation_evidence"][0]["evidence"]["n_trials"] == 2


def test_old_champion_is_not_injected_across_interface_hash(tmp_path):
    receipt = {
        "schema_version": "autorl.runtime_interface_contract.v1",
        "adapter_sha256": "sha256:adapter",
        "observation_space": {"type": "Box", "shape": [3], "dtype": "float32"},
        "action_space": {"type": "Box", "shape": [1], "dtype": "float32"},
        "reset_info": {"keys_always": []},
        "transition_state_info": {"keys_always": []},
        "step_info": {"keys_always": ["palm_object_distance"]},
    }
    persist_runtime_interface_contract(tmp_path, receipt)
    state = SimpleNamespace(
        run_dir=tmp_path,
        pipeline_memory={
            "breadth_proven_incumbent": {
                "genome_id": "genome.old",
                "stack": {"reward_id": "reward.old"},
                "canonical_interface_hash": "sha256:old",
            }
        },
    )
    genomes = _maybe_inject_proven_incumbent(state, [])
    assert genomes == []
    assert state.pipeline_memory["champion_recovery_plan"]["checkpoint_load_allowed"] is False


def test_champion_recovery_allows_checkpoint_only_on_exact_hash(tmp_path):
    checkpoint = tmp_path / "champion.zip"
    checkpoint.write_bytes(b"checkpoint")
    anchor = {
        "schema_version": "historical_champion_anchor.v1",
        "canonical_interface_hash": "sha256:same",
        "checkpoint_ref": str(checkpoint),
        "stack": {"reward_id": "reward.best"},
        "genome_id": "genome.best",
    }
    root = tmp_path / "champion_recovery"
    root.mkdir()
    (root / "latest_anchor.v1.json").write_text(
        json.dumps(anchor), encoding="utf-8"
    )
    state = SimpleNamespace(run_dir=tmp_path, pipeline_memory={})

    exact = plan_champion_recovery(state, "sha256:same")
    changed = plan_champion_recovery(state, "sha256:different")

    assert exact["checkpoint_load_allowed"] is True
    assert exact["mode"] == "exact_checkpoint_compatible"
    assert changed["checkpoint_load_allowed"] is False
    assert changed["mode"] == "interface_changed_cold_start_lineage"


def test_direct_stack_builder_rejects_old_reward_info_contract(tmp_path):
    adapter = tmp_path / "env_adapter.py"
    adapter.write_text(
        """\
import gymnasium as gym
import numpy as np
class Env(gym.Env):
    observation_space = gym.spaces.Box(-1.0, 1.0, (3,), dtype=np.float32)
    action_space = gym.spaces.Box(-1.0, 1.0, (1,), dtype=np.float32)
    def reset(self, *, seed=None, options=None):
        return np.zeros(3, dtype=np.float32), {}
    def step(self, action):
        return np.zeros(3, dtype=np.float32), 0.0, False, False, {'actual': 1.0}
def make_env(**kwargs):
    return Env()
""",
        encoding="utf-8",
    )
    receipt, _ = capture_runtime_interface_contract(
        DriftedHandLikeEnv(), adapter_path=adapter, steps=2
    )
    # Align the schema with the adapter above while retaining an empty reset.
    receipt["step_info"]["keys_ever"] = ["actual"]
    receipt["step_info"]["keys_always"] = ["actual"]
    receipt["transition_state_info"]["keys_ever"] = ["actual"]
    receipt["transition_state_info"]["keys_always"] = []
    persist_runtime_interface_contract(tmp_path, receipt)
    source = """\
def compute_reward(state, action, next_state):
    return float(state.info['hallucinated']) + float(next_state.info['actual'])
"""
    program = {
        "schema_version": "autorl.reward_program.v9",
        "primitive_compositions": [{
            "family": GENERAL_TRANSITION_FAMILY,
            "source_code": source,
            "grounding_tier": PROPOSED_GENERAL,
            "proposal_integrity": general_reward_source_manifest(source),
        }],
    }
    reward_id = "reward.old_interface.v1"
    reward_path = tmp_path / "stacks" / "reward" / f"{reward_id}.json"
    reward_path.parent.mkdir(parents=True)
    reward_path.write_text(
        json.dumps({"spec": {"reward_program": program}}),
        encoding="utf-8",
    )

    try:
        build_env_from_stack(
            tmp_path,
            {
                "env_adapter_id": "env.current",
                "obs_schema_id": "obs_schema.raw.v1",
                "reward_id": reward_id,
            },
        )
    except RuntimeError as exc:
        assert "REWARD_RUNTIME_INFO_KEY_MISMATCH" in str(exc)
    else:  # pragma: no cover - safety gate must fail closed
        raise AssertionError("stale reward unexpectedly reached environment build")

    active_stack = {
        "env_adapter_id": "env.current",
        "obs_schema_id": "obs_schema.raw.v1",
        "reward_id": reward_id,
    }
    (tmp_path / "active_stack.json").write_text(
        json.dumps({"stack": active_stack}), encoding="utf-8"
    )
    with pytest.raises(RuntimeError, match="REWARD_RUNTIME_INFO_KEY_MISMATCH"):
        build_env(tmp_path)


def test_runtime_interface_failure_routes_to_interface_recovery_not_m1_or_omr():
    classified = classify_seed_metrics({
        "objective_eval_source": "not_evaluated_training_failed",
        "training_failure": {
            "type": "RuntimeInterfaceMismatch",
            "stage": "env_build",
            "message": "REWARD_RUNTIME_INFO_KEY_MISMATCH",
        },
    })
    assert classified["type"] == "RUNTIME_INTERFACE"
    assert status_for_typed_failure(classified["type"]) == (
        "INTERFACE_UNCERTAINTY_FAULT"
    )


def test_spawned_worker_can_inherit_receipt_from_long_lived_parent(tmp_path):
    parent = tmp_path / "parent"
    worker = tmp_path / "worker"
    parent.mkdir()
    worker.mkdir()
    persist_runtime_interface_contract(parent, {
        "schema_version": "autorl.runtime_interface_contract.v1",
        "adapter_sha256": "sha256:adapter",
        "observation_space": {"type": "Box", "shape": [3]},
        "action_space": {"type": "Box", "shape": [1]},
        "reset_info": {"keys_always": []},
        "transition_state_info": {"keys_always": []},
        "step_info": {"keys_always": ["actual"]},
    })
    (worker / "active_stack.json").write_text(json.dumps({
        "stack": {"reward_id": "reward.test"},
        "parallel_worker_isolation": {"parent_run_dir": str(parent)},
    }), encoding="utf-8")

    inherited = load_runtime_interface_contract(worker)
    assert inherited["canonical_interface_hash"]
    assert inherited["step_info"]["keys_always"] == ["actual"]


==> anc/FARL/tests/test_v96_evidence_validity_closure.py <==
import json
from types import SimpleNamespace

from autorl.diagnostic_arbitrator import build_unified_diagnostic_packet
from autorl.evidence_validity import (
    controller_training_evidence_verdict,
    scientific_validity_verdict,
)
from autorl.joint_search_controller import (
    capture_effect_snapshot,
    decide,
    record_controller_effect,
)
from autorl.stage_evidence import (
    audit_stage_evidence_planes,
    failed_evidence_summary,
    merge_stage_activation_evidence,
)
from autorl.task_theory import (
    _choose_frontier,
    _update_historical_stage_best_branches,
    persist_task_theory,
    refresh_stage_ledger_from_evidence,
)
from autorl.v93_unbounded_omr import matched_intervention_outcome


def _stage_item(*, generation=1, interface_hash="sha256:interface", valid=True):
    return {
        "schema_version": "stage_evidence.v2",
        "by_atom": {
            "atom.progress": {
                "episodes": 2,
                "observed_episodes": 2,
                "episode_activation_rate": 0.5,
            }
        },
        "by_stage": {
            "stage.0": {
                "episodes": 2,
                "entry_rate": 1.0,
                "progress_rate": 0.5,
                "completion_rate": 0.5,
                "blocked_rate": 0.0,
                "status": "completed",
            }
        },
        "source_trial_ids": [f"trial.g{generation}"],
        "provenance": {
            "evidence_valid": valid,
            "actual_steps": 20 if valid else 0,
            "interface_generation_id": generation,
            "canonical_interface_hash": interface_hash,
        },
    }


def _controller_state(tmp_path, *, iteration=0):
    return SimpleNamespace(
        run_dir=tmp_path,
        pipeline_iteration=iteration,
        pipeline_memory={
            "last_hpo_omr_status": {
                "all_omr_failed": False,
                "best_trial_final_commit_eligible": True,
                "best_iqm": 0.0,
            }
        },
        latest_diagnosis=None,
        fault_counts={},
        controller_feedback="",
        hpo_result=None,
        v2_scheduler_decision={},
    )


def test_scientific_gate_rejects_sentinel_zero_step_and_stale_generation():
    assert scientific_validity_verdict({
        "objective_valid": True,
        "valid_seed_count": 1,
        "valid_scores_used_for_iqm": [-2.5],
        "actual_steps": 100,
        "generation_id": 3,
    }, expected_generation_id=3, require_positive_steps=True)["valid"] is True

    sentinel = scientific_validity_verdict({
        "objective_valid": False,
        "is_sentinel": True,
        "valid_scores_used_for_iqm": [-1.0e18],
        "actual_steps": 0,
    }, require_positive_steps=True)
    assert sentinel["valid"] is False
    assert "sentinel_objective" in sentinel["reasons"]
    assert "zero_actual_steps" in sentinel["reasons"]

    stale = scientific_validity_verdict({
        "objective_valid": True,
        "valid_seed_count": 1,
        "scores": [0.0],
        "actual_steps": 10,
        "interface_generation_id": 2,
    }, expected_generation_id=3, require_positive_steps=True)
    assert stale["valid"] is False
    assert "stale_interface_generation" in stale["reasons"]


def test_stage_merge_excludes_invalid_and_refuses_cross_generation_average():
    merged = merge_stage_activation_evidence([
        _stage_item(valid=True),
        _stage_item(valid=False),
    ]).to_dict()
    validity = merged["provenance"]["validity"]
    assert validity["valid_item_count"] == 1
    assert validity["rejected_item_count"] == 1
    assert merged["by_stage"]["stage.0"]["completion_rate"] == 0.5

    mixed = merge_stage_activation_evidence([
        _stage_item(generation=1, interface_hash="sha256:a"),
        _stage_item(generation=2, interface_hash="sha256:b"),
    ]).to_dict()
    assert mixed["by_stage"] == {}
    assert mixed["provenance"]["validity"]["mixed_interface_identity"] is True
    assert failed_evidence_summary(mixed)["failed_stage_ids"] == []


def test_stage_funnel_requires_exact_same_genome_seed_generation_units():
    same_unit = _stage_item()
    same_unit["provenance"].update({"genome_id": "genome.same", "seed": 0})
    same_unit["by_stage"]["stage.1"] = {
        "episodes": 2,
        "entry_rate": 1.0,
        "progress_rate": 0.5,
        "completion_rate": 0.5,
        "blocked_rate": 0.0,
        "status": "completed",
    }
    matched = merge_stage_activation_evidence([same_unit]).to_dict()
    matched_audit = matched["provenance"]["causal_stage_funnel"]
    assert matched_audit["eligible"] is True
    assert matched_audit["matched_unit_count"] == 1

    early = _stage_item()
    early["provenance"].update({"genome_id": "genome.early", "seed": 0})
    late = _stage_item()
    late["provenance"].update({"genome_id": "genome.late", "seed": 0})
    late["by_stage"] = {"stage.1": {
        "episodes": 2,
        "entry_rate": 1.0,
        "progress_rate": 1.0,
        "completion_rate": 1.0,
        "blocked_rate": 0.0,
        "status": "completed",
    }}
    stitched = merge_stage_activation_evidence([early, late]).to_dict()
    stitched_audit = stitched["provenance"]["causal_stage_funnel"]
    assert stitched_audit["eligible"] is False
    assert stitched["by_stage"]["stage.0"]["completion_rate"] == 0.5
    assert stitched["by_stage"]["stage.1"]["completion_rate"] == 1.0
    frontier = _choose_frontier([{
        "stage_id": stage_id,
        "order": index,
        "grounding_state": "trainable",
        "evidence_status": {
            "status": row["status"],
            "completion_rate": row["completion_rate"],
            "causal_funnel_authority": row["causal_funnel_authority"],
        },
    } for index, (stage_id, row) in enumerate(stitched["by_stage"].items())])
    assert frontier["frontier_type"] == "matched_stage_funnel_unavailable"


def test_nested_stage_merge_recovers_exact_leaf_cohort_units():
    seed_items = []
    for seed in (0, 1):
        item = _stage_item()
        item["provenance"].update({
            "genome_id": "genome.same",
            "seed": seed,
        })
        item["by_stage"]["stage.1"] = {
            "episodes": 2,
            "entry_rate": 1.0,
            "progress_rate": 0.5,
            "completion_rate": 0.5,
            "blocked_rate": 0.0,
            "status": "completed",
        }
        seed_items.append(item)

    trial = merge_stage_activation_evidence(seed_items).to_dict()
    assert trial["provenance"]["causal_stage_funnel"]["eligible"] is True
    assert trial["provenance"]["causal_stage_funnel"][
        "matched_unit_count"
    ] == 2

    wave = merge_stage_activation_evidence([trial]).to_dict()
    funnel = wave["provenance"]["causal_stage_funnel"]
    assert funnel["eligible"] is True
    assert funnel["matched_unit_count"] == 2
    assert funnel["missing_unit_identity"] == []
    assert funnel["nested_invalid_funnels"] == []


def test_nested_invalid_stage_funnel_cannot_be_laundered_by_outer_merge():
    early = _stage_item()
    early["provenance"].update({
        "genome_id": "genome.early",
        "seed": 0,
    })
    late = _stage_item()
    late["provenance"].update({
        "genome_id": "genome.late",
        "seed": 0,
    })
    late["by_stage"] = {"stage.1": {
        "episodes": 2,
        "entry_rate": 1.0,
        "progress_rate": 1.0,
        "completion_rate": 1.0,
        "blocked_rate": 0.0,
        "status": "completed",
    }}

    nested = merge_stage_activation_evidence([early, late]).to_dict()
    assert nested["provenance"]["causal_stage_funnel"][
        "eligible"
    ] is False

    outer = merge_stage_activation_evidence([nested]).to_dict()
    funnel = outer["provenance"]["causal_stage_funnel"]
    assert funnel["eligible"] is False
    assert funnel["matched_unit_count"] == 0
    assert funnel["nested_invalid_funnels"][0]["item_index"] == 0


def test_unavailable_wave_preserves_last_known_good_frontier(tmp_path):
    old_frontier = {
        "schema_version": "frontier_plan.v1",
        "frontier_type": "all_stages_supported",
        "stage_id": "stage.0",
        "recommended_action": "deepen_or_refine_final_omr_policy",
    }
    old_stage = {
        "stage_id": "stage.0",
        "order": 0,
        "evidence_status": {
            "status": "completed",
            "entry_rate": 1.0,
            "progress_rate": 1.0,
            "completion_rate": 0.8,
        },
    }
    state = SimpleNamespace(
        run_dir=tmp_path,
        pipeline_iteration=7,
        pipeline_memory={},
        task_causal_graph={},
        goal_spec=SimpleNamespace(),
        pipeline_config={},
        frontier_plan=old_frontier,
    )
    persist_task_theory(state, {
        "task_theory": {"stages": [old_stage], "frontier": old_frontier},
        "stage_omr_ledger": {
            "stages": [old_stage], "frontier": old_frontier,
        },
        "frontier_plan": old_frontier,
    })
    state.pipeline_memory["last_stage_activation_evidence"] = (
        merge_stage_activation_evidence([_stage_item(valid=False)]).to_dict()
    )

    payload = refresh_stage_ledger_from_evidence(state)
    retained = payload["task_theory"]["stages"][0]
    assert retained["evidence_status"]["completion_rate"] == 0.8
    assert payload["frontier_plan"] == old_frontier
    assert payload["task_theory"]["current_evidence"]["status"] == (
        "current_evidence_unavailable"
    )
    assert state.pipeline_memory["stage_evidence_availability"][
        "frontier_update_allowed"
    ] is False


def test_initial_unavailable_wave_requests_evidence_not_stage_repair():
    frontier = _choose_frontier([{
        "stage_id": "stage.0",
        "order": 0,
        "grounding_state": "trainable",
        "evidence_status": {
            "status": "current_evidence_unavailable",
            "completion_rate": None,
        },
    }])
    assert frontier["frontier_type"] == "current_evidence_unavailable"
    assert frontier["recommended_action"] == (
        "collect_valid_execution_evidence_without_mutating_rl_hypothesis"
    )


def test_last_known_good_frontier_never_crosses_interface_generation(tmp_path):
    old_frontier = {
        "schema_version": "frontier_plan.v1",
        "frontier_type": "all_stages_supported",
        "stage_id": "stage.0",
        "recommended_action": "deepen_or_refine_final_omr_policy",
    }
    old_stage = {
        "stage_id": "stage.0",
        "order": 0,
        "evidence_status": {
            "status": "completed",
            "completion_rate": 1.0,
        },
    }
    state = SimpleNamespace(
        run_dir=tmp_path,
        pipeline_iteration=8,
        pipeline_memory={
            "runtime_interface_contract": {
                "generation_id": 2,
                "canonical_interface_hash": "sha256:g2",
            },
        },
        task_causal_graph={},
        goal_spec=SimpleNamespace(),
        pipeline_config={},
        frontier_plan=old_frontier,
    )
    persist_task_theory(state, {
        "task_theory": {
            "stages": [old_stage],
            "frontier": old_frontier,
            "evidence_refresh": {
                "last_valid_interface_generation_id": 1,
                "last_valid_canonical_interface_hash": "sha256:g1",
            },
        },
        "stage_omr_ledger": {
            "stages": [old_stage],
            "frontier": old_frontier,
        },
        "frontier_plan": old_frontier,
    })
    state.pipeline_memory["last_stage_activation_evidence"] = (
        merge_stage_activation_evidence([
            _stage_item(generation=2, interface_hash="sha256:g2", valid=False)
        ]).to_dict()
    )
    payload = refresh_stage_ledger_from_evidence(state)
    assert payload["frontier_plan"]["frontier_type"] == (
        "current_evidence_unavailable"
    )
    stage = payload["task_theory"]["stages"][0]
    assert stage["evidence_status"]["status"] == "current_evidence_unavailable"
    assert stage["previous_generation_evidence_status"]["completion_rate"] == 1.0
    assert payload["task_theory"]["current_evidence"][
        "last_known_good_reused"
    ] is False


def test_plane_contradiction_is_typed_and_blocks_frontier():
    contradiction = _stage_item()
    contradiction["by_stage"]["stage.0"].update({
        "status": "completed",
        "completion_rate": 0.1,
    })
    audit = audit_stage_evidence_planes(contradiction)
    assert audit["consistent"] is False
    assert audit["blocks_frontier"] is True
    assert audit["violations"][0]["type"] == "STATUS_RATE_CONTRADICTION"

    terminal_first_light = _stage_item()
    terminal_first_light["by_stage"]["stage.0"].update({
        "status": "completed",
        "completion_rate": 0.01,
        "terminal_final_equivalent": True,
    })
    assert audit_stage_evidence_planes(terminal_first_light)["consistent"] is True


def test_invalid_seed_checkpoint_cannot_enter_historical_frontier():
    memory = {"last_breadth_portfolio_asha": {"decisions": [{
        "genome_id": "genome.invalid",
        "valid_trials": 1,
        "scores": [0.0],
        "stage_scores": {"stage.0": {
            "entry_rate": 1.0,
            "progress_rate": 1.0,
            "completion_rate": 1.0,
        }},
        "seed_provenance": [{
            "trial_uid": "trial.invalid",
            "checkpoint_ref": "invalid.zip",
            "actual_steps": 0,
            "final_omr": {"valid": False},
        }],
    }]}}
    stages = [{"stage_id": "stage.0", "order": 0}]
    _update_historical_stage_best_branches(stages, memory)
    assert memory["trusted_stage_frontier_best"] == {}
    assert "historical_best_branch" not in stages[0]


def test_controller_training_evidence_requires_request_validity_and_steps(tmp_path):
    state = _controller_state(tmp_path)
    state.pipeline_memory["last_trial_omr_status"] = {0: {
        "trial_id": 0,
        "objective_valid": True,
        "valid_seed_count": 1,
        "valid_scores_used_for_iqm": [0.0],
        "breadth_assignment": {"scientific_request_id": "request.valid"},
        "seed_provenance": [{
            "interaction_accounting": {"actual_simulator_steps": 100},
        }],
    }}
    assert controller_training_evidence_verdict(
        state, required_request_id="request.valid"
    )["valid"] is True
    assert controller_training_evidence_verdict(
        state, required_request_id="request.other"
    )["valid"] is False
    state.pipeline_memory["last_trial_omr_status"][0]["seed_provenance"][0][
        "interaction_accounting"
    ]["actual_simulator_steps"] = 0
    assert controller_training_evidence_verdict(
        state, required_request_id="request.valid"
    )["valid"] is False


def test_matched_counterfactual_requires_exact_bound_current_cohort(tmp_path):
    interface_tuple = {
        "generation_id": 2,
        "canonical_interface_hash": "sha256:current",
    }
    control_stack = {
        "obs_schema_id": "obs.same",
        "reward_id": "reward.control",
        "algo_id": "algo.same",
        "exploration_id": "explore.same",
        "budget_id": "budget.same",
    }
    child_stack = dict(control_stack, reward_id="reward.child")
    assignment = {
        "scientific_request_id": "request.bound",
        "scientific_intervention_id": "intervention.bound",
        "scientific_match_group": 0,
    }

    def row(trial_id, genome_id, role, stack, scores):
        return {
            "trial_id": trial_id,
            "genome_id": genome_id,
            "objective_valid": True,
            "valid_seed_count": 2,
            "external_scores": scores,
            "valid_seed_ids": [0, 1],
            "actual_steps": 100,
            "requested_timesteps": 100,
            "interface_generation_tuple": dict(interface_tuple),
            "active_stack": stack,
            "breadth_assignment": dict(
                assignment,
                scientific_intervention_role=role,
            ),
        }

    control = row(
        0, "genome.control", "matched_control", control_stack, [2.0, 3.0]
    )
    child = row(
        1, "genome.child", "changed_axis_child", child_stack, [1.0, 2.0]
    )
    schedule = {
        "request_id": "request.bound",
        "intervention_id": "intervention.bound",
        "executed": True,
        "changed_slots": ["reward"],
        "trial_slots": [
            {
                "trial_offset": 0,
                "genome_id": "genome.control",
                "match_group": 0,
                "role": "matched_control",
            },
            {
                "trial_offset": 1,
                "genome_id": "genome.child",
                "match_group": 0,
                "role": "changed_axis_child",
            },
        ],
    }
    state = SimpleNamespace(
        run_dir=tmp_path,
        objective_metric_spec={"omr_contract": {
            "value_semantics": "unbounded_continuous",
            "direction": "maximize",
            "completion_rule": {"kind": "none"},
        }},
        pipeline_memory={
            "runtime_interface_contract": dict(interface_tuple),
            "hpo_trial_stats": [control, child],
            "last_breadth_portfolio_manifest": {
                "scientific_intervention_schedule": schedule,
            },
        },
    )
    request = {
        "request_id": "request.bound",
        "intervention_id": "intervention.bound",
    }
    outcome = matched_intervention_outcome(state, request)
    assert outcome["state"] == "REGRESSION"
    assert outcome["match_contract_valid"] is True
    assert outcome["arm_outcomes"][0]["seed_ids"] == [0, 1]

    child["interface_generation_tuple"] = {
        "generation_id": 1,
        "canonical_interface_hash": "sha256:stale",
    }
    stale = matched_intervention_outcome(state, request)
    assert stale["state"] == "INCONCLUSIVE"
    assert stale["match_contract_valid"] is False
    assert any(
        "stale_interface_generation" in rejected["reasons"]
        for rejected in stale["rejected_rows"]
    )


def test_controller_effect_requires_complete_scheduled_candidate_seed_cohort(
    tmp_path,
):
    interface_tuple = {
        "generation_id": 3,
        "canonical_interface_hash": "sha256:controller-current",
    }
    schedule = {
        "request_id": "request.cohort",
        "intervention_id": "intervention.cohort",
        "executed": True,
        "trial_slots": [
            {
                "genome_id": "genome.control",
                "match_group": 0,
                "role": "matched_control",
            },
            {
                "genome_id": "genome.child",
                "match_group": 0,
                "role": "changed_axis_child",
            },
        ],
    }

    def status(trial_id, genome_id, role):
        return {
            "trial_id": trial_id,
            "genome_id": genome_id,
            "scientific_valid": True,
            "objective_valid": True,
            "valid_seed_count": 2,
            "valid_scores_used_for_iqm": [0.0, 0.1],
            "requested_seed_ids": [0, 1],
            "valid_seed_ids": [0, 1],
            "actual_steps": 100,
            "requested_timesteps": 100,
            "interface_generation_tuple": dict(interface_tuple),
            "breadth_assignment": {
                "scientific_request_id": "request.cohort",
                "scientific_intervention_id": "intervention.cohort",
                "scientific_match_group": 0,
                "scientific_intervention_role": role,
            },
        }

    state = _controller_state(tmp_path)
    state.pipeline_memory.update({
        "runtime_interface_contract": dict(interface_tuple),
        "last_breadth_portfolio_manifest": {
            "scientific_intervention_schedule": schedule,
        },
        "last_trial_omr_status": {
            0: status(0, "genome.control", "matched_control"),
            1: status(1, "genome.child", "changed_axis_child"),
        },
    })
    state.pipeline_memory["last_hpo_omr_status"] = {
        "trial_omr_status": dict(
            state.pipeline_memory["last_trial_omr_status"]
        ),
    }
    verdict = controller_training_evidence_verdict(
        state, required_request_id="request.cohort"
    )
    assert verdict["valid"] is True
    assert verdict["cohort_valid"] is True

    state.pipeline_memory["last_trial_omr_status"][1]["valid_seed_ids"] = [0]
    state.pipeline_memory["last_trial_omr_status"][1]["valid_seed_count"] = 1
    incomplete = controller_training_evidence_verdict(
        state, required_request_id="request.cohort"
    )
    assert incomplete["valid"] is False
    assert incomplete["cohort_valid"] is False
    assert "scheduled_candidate_role_group_cohort_incomplete" in (
        incomplete["cohort_violations"]
    )


def test_hpo_result_object_is_not_controller_training_evidence(tmp_path):
    state = _controller_state(tmp_path)
    state.v2_active_stack = {"reward_id": "reward.old"}
    before = capture_effect_snapshot(state)
    decision = decide(state, fault="REWARD_FAULT")
    state.pipeline_memory["last_breadth_portfolio_manifest"] = {
        "scientific_intervention_schedule": {
            "executed": True,
            "request_id": decision.hypothesis_operation["request_id"],
            "changed_slots": ["reward"],
        }
    }
    state.hpo_result = SimpleNamespace(best_iqm=1.0)
    audit = record_controller_effect(state, decision, before)
    assert audit["training_evidence_produced"] is False
    assert audit["effect_passed"] is False
    history = tmp_path / "controller_effect_audits.v1.jsonl"
    assert history.exists()
    rows = [json.loads(line) for line in history.read_text().splitlines()]
    assert len(rows) == 1
    assert rows[0]["audit_sha256"] == audit["audit_sha256"]


def test_typed_runtime_interface_guard_precedes_derived_all_omr_fault(tmp_path):
    state = _controller_state(tmp_path)
    state.pipeline_memory["last_hpo_omr_status"] = {"all_omr_failed": True}
    state.pipeline_memory["last_trial_omr_status"] = {0: {
        "typed_failure_summary": {
            "dominant_type": "RUNTIME_INTERFACE",
            "counts": {"RUNTIME_INTERFACE": 3},
            "has_substrate_failure": True,
        }
    }}
    packet = build_unified_diagnostic_packet(
        state, fallback_fault="OMR_FAULT"
    )
    assert packet["selected_source"] == "guard"
    assert packet["selected_fault"] == "INTERFACE_UNCERTAINTY_FAULT"


def test_identical_failed_actuator_waits_for_new_valid_wave(tmp_path):
    state = _controller_state(tmp_path, iteration=4)
    state.pipeline_memory["controller_effect_audit"] = {
        "pipeline_iteration": 4,
        "request_id": "request.failed",
        "audit_sha256": "sha256:failed",
        "expected_changed_slots": ["reward"],
        "training_evidence_produced": False,
        "effect_passed": False,
    }
    decision = decide(state, fault="REWARD_FAULT")
    assert decision.action == "CONTINUE_OR_PROMOTE"
    assert decision.directives == []
    assert decision.portfolio_lane == "evidence_quarantine"
    assert decision.hypothesis_operation == {"operation": "none"}
    assert state.pipeline_memory["controller_noop_repeat_guard"]["active"] is True


==> anc/FARL/tests/test_v96_interface_generation_transaction.py <==
from __future__ import annotations

import hashlib
import json
import logging
from pathlib import Path
from types import SimpleNamespace

import gymnasium as gym
import numpy as np
import pytest

from autorl.data_types import (
    ActionType,
    AgentType,
    EnvProvenance,
    EnvSourceType,
    EnvironmentManifest,
    PipelineState,
)
from autorl.hypothesis_bank import HypothesisBank
from autorl.modules.env_synthesis import EnvSynthesisModule
from autorl.modules.mdp_perception import MDPPerceptionModule
from autorl.runtime_interface_contract import (
    GENERATION_RECEIPT_FILENAME,
    InterfaceGenerationCommitError,
    RuntimeInterfaceMismatch,
    SOURCE_AUTHORITY_CONTROLLER_MUTABLE,
    SOURCE_AUTHORITY_EXPERIMENT_IMMUTABLE,
    SourceAuthorityViolation,
    capture_runtime_interface_contract,
    commit_canonical_interface,
    current_interface_generation_tuple,
    ensure_initial_canonical_interface,
    load_runtime_interface_contract,
    reconcile_interface_generation_mirrors,
    reset_search_generation_atomically,
    runtime_adapter_sha256,
    source_authority_from_manifest,
    source_identity_from_manifest,
)


class GenericExternalEnv(gym.Env):
    observation_space = gym.spaces.Box(-1.0, 1.0, (2,), dtype=np.float32)
    action_space = gym.spaces.Discrete(3)

    def reset(self, *, seed=None, options=None):
        super().reset(seed=seed)
        return np.zeros(2, dtype=np.float32), {}

    def step(self, action):
        return np.zeros(2, dtype=np.float32), 0.0, False, False, {}


def _immutable_manifest() -> EnvironmentManifest:
    return EnvironmentManifest(
        env_id="generic_external_source",
        env_description="generic externally supplied transition system",
        env_source=EnvSourceType.API_BRIDGED,
        agent_type=AgentType.SINGLE,
        observation_dims={"agent_0": 2},
        action_dims={"agent_0": 3},
        action_types={"agent_0": ActionType.DISCRETE},
        needs_mdp_design=False,
        env_provenance=EnvProvenance(
            source_category=EnvSourceType.API_BRIDGED.value,
            adapter_generation="experiment_supplied",
            is_generated_mdp=False,
        ),
    )


def _adapter_source() -> str:
    return """\
import gymnasium as gym
import numpy as np
class GenericExternalEnv(gym.Env):
    observation_space = gym.spaces.Box(-1.0, 1.0, (2,), dtype=np.float32)
    action_space = gym.spaces.Discrete(3)
    def reset(self, *, seed=None, options=None):
        super().reset(seed=seed)
        return np.zeros(2, dtype=np.float32), {}
    def step(self, action):
        return np.zeros(2, dtype=np.float32), 0.0, False, False, {}
def make_env(**kwargs):
    return GenericExternalEnv()
"""


def _commit_immutable_manifest_adapter(
    root: Path, manifest: EnvironmentManifest
) -> dict:
    adapter = root / "env_adapter.py"
    adapter.write_text(_adapter_source(), encoding="utf-8")
    receipt, _ = capture_runtime_interface_contract(
        GenericExternalEnv(), adapter_path=adapter, steps=2
    )
    return commit_canonical_interface(
        root,
        candidate_adapter_path=adapter,
        receipt=receipt,
        source_identity=source_identity_from_manifest(manifest),
        source_authority=SOURCE_AUTHORITY_EXPERIMENT_IMMUTABLE,
        actor="generic_fixture",
        reason="bind external source fixture",
    )


def _receipt(adapter: Path, *, obs_dim: int = 2) -> dict:
    return {
        "schema_version": "autorl.runtime_interface_contract.v1",
        "adapter_sha256": runtime_adapter_sha256(adapter),
        "observation_space": {
            "type": "Box",
            "shape": [obs_dim],
            "dtype": "float32",
        },
        "action_space": {"type": "Discrete", "n": 3},
        "reset_info": {
            "sample_count": 1,
            "keys_ever": [],
            "keys_always": [],
            "keys_optional": [],
            "value_contracts": {},
        },
        "transition_state_info": {
            "sample_count": 1,
            "keys_ever": [],
            "keys_always": [],
            "keys_optional": [],
            "value_contracts": {},
        },
        "step_info": {
            "sample_count": 1,
            "keys_ever": [],
            "keys_always": [],
            "keys_optional": [],
            "value_contracts": {},
        },
    }


def _source(logical_id: str = "source-A") -> dict:
    return {
        "schema_version": "autorl.environment_source_identity.v1",
        "logical_env_id": logical_id,
        "source_category": "test_external_source",
        "library_binding": None,
        "problem_class": None,
        "task_data_sha256": None,
    }


def _commit(
    root: Path,
    adapter: Path,
    *,
    source: dict | None = None,
    authority: str = SOURCE_AUTHORITY_CONTROLLER_MUTABLE,
    reason: str = "test materialization",
) -> dict:
    return commit_canonical_interface(
        root,
        candidate_adapter_path=adapter,
        receipt=_receipt(adapter),
        source_identity=source or _source(),
        source_authority=authority,
        actor="generic_test_actor",
        reason=reason,
    )


def _file_sha(path: Path) -> str:
    return "sha256:" + hashlib.sha256(path.read_bytes()).hexdigest()


def test_initial_commit_and_equal_canonical_replay_is_noop(tmp_path):
    adapter = tmp_path / "candidate.py"
    adapter.write_text("VALUE = 1\n", encoding="utf-8")

    first = _commit(tmp_path, adapter)
    second = _commit(tmp_path, adapter, reason="idempotent replay")

    assert first["generation_id"] == 0
    assert first["no_op"] is False
    assert second["generation_id"] == 0
    assert second["no_op"] is True
    bundles = list((tmp_path / "runtime_interface_generations").glob("generation_*"))
    assert len(bundles) == 1


def test_authorized_change_increments_once_and_persists_raw_byte_tuple(tmp_path):
    adapter = tmp_path / "candidate.py"
    adapter.write_text("VALUE = 1\n", encoding="utf-8")
    _commit(tmp_path, adapter)
    HypothesisBank(tmp_path).spawn(
        slot="reward",
        hyp_id="reward.generic.v1",
        generation_id=0,
        canonical_interface_hash=current_interface_generation_tuple(tmp_path)[
            "canonical_interface_hash"
        ],
    )

    adapter.write_text("VALUE = 2\n", encoding="utf-8")
    changed = _commit(tmp_path, adapter, reason="authorized hypothesis change")
    replay = _commit(tmp_path, adapter, reason="same hypothesis replay")

    assert changed["generation_id"] == 1
    assert changed["generation_changed"] is True
    assert replay["generation_id"] == 1
    assert replay["no_op"] is True

    current = current_interface_generation_tuple(tmp_path)
    receipt_path = Path(current["receipt_path"])
    adapter_path = Path(current["adapter_path"])
    assert current["receipt_sha256"] == _file_sha(receipt_path)
    assert current["adapter_sha256"] == _file_sha(adapter_path)
    assert load_runtime_interface_contract(tmp_path)[
        "canonical_interface_hash"
    ] == current["canonical_interface_hash"]

    generation_receipt = json.loads(
        Path(current["generation_receipt_path"]).read_text(encoding="utf-8")
    )
    assert Path(current["generation_receipt_path"]).name == (
        GENERATION_RECEIPT_FILENAME
    )
    assert generation_receipt["generation_id"] == 1
    assert generation_receipt["receipt_sha256"] == current["receipt_sha256"]
    assert generation_receipt["adapter_sha256"] == current["adapter_sha256"]
    assert generation_receipt["invalidated_hypothesis_ids"] == [
        "reward.generic.v1"
    ]


def test_pretransaction_reserved_generation_is_bound_without_double_increment(
    tmp_path,
):
    adapter = tmp_path / "candidate.py"
    adapter.write_text("VALUE = 1\n", encoding="utf-8")
    bank = HypothesisBank(tmp_path)
    reserved = bank.reset_generation(reason="generic search reset")
    assert reserved == 1
    assert bank.current_generation_contract() == (1, None)

    bound = _commit(
        tmp_path,
        adapter,
        reason="bind existing adapter to reserved generation",
    )
    replay = _commit(tmp_path, adapter, reason="reserved generation replay")

    assert bound["generation_id"] == 1
    assert bound["no_op"] is False
    assert replay["generation_id"] == 1
    assert replay["no_op"] is True


def test_posttransaction_direct_generation_reset_is_fail_closed(tmp_path):
    adapter = tmp_path / "candidate.py"
    adapter.write_text("VALUE = 1\n", encoding="utf-8")
    initial = _commit(tmp_path, adapter)
    bank = HypothesisBank(tmp_path)
    bank.spawn(
        slot="reward",
        hyp_id="reward.must_remain",
        generation_id=initial["generation_id"],
        canonical_interface_hash=initial["canonical_interface_hash"],
    )
    search_before = (tmp_path / "search_generation.v1.json").read_bytes()
    hypothesis_path = bank.hypothesis_path("reward", "reward.must_remain")
    hypothesis_before = hypothesis_path.read_bytes()

    with pytest.raises(
        RuntimeError, match="reset_search_generation_atomically"
    ):
        bank.reset_generation(reason="unauthorized post-transaction reset")

    assert (tmp_path / "search_generation.v1.json").read_bytes() == (
        search_before
    )
    assert hypothesis_path.read_bytes() == hypothesis_before
    assert current_interface_generation_tuple(tmp_path)["commit_id"] == (
        initial["commit_id"]
    )


def test_controller_reset_advances_same_interface_in_one_bound_commit(tmp_path):
    adapter = tmp_path / "candidate.py"
    adapter.write_text("VALUE = 1\n", encoding="utf-8")
    initial = _commit(tmp_path, adapter)

    reset = reset_search_generation_atomically(
        tmp_path,
        actor="generic_controller",
        reason="falsified current scientific population",
    )

    assert reset["generation_id"] == initial["generation_id"] + 1
    assert reset["canonical_interface_hash"] == initial[
        "canonical_interface_hash"
    ]
    assert reset["adapter_sha256"] == initial["adapter_sha256"]
    assert HypothesisBank(tmp_path).current_generation_contract() == (
        reset["generation_id"],
        reset["canonical_interface_hash"],
    )
    assert len(list(
        (tmp_path / "runtime_interface_generations").glob("generation_*")
    )) == 2


def test_immutable_source_identity_drift_fails_before_any_publication(tmp_path):
    adapter = tmp_path / "candidate.py"
    adapter.write_text("VALUE = 1\n", encoding="utf-8")
    first = _commit(
        tmp_path,
        adapter,
        authority=SOURCE_AUTHORITY_EXPERIMENT_IMMUTABLE,
    )
    root_adapter_before = (tmp_path / "env_adapter.py").read_bytes()

    adapter.write_text("VALUE = 2\n", encoding="utf-8")
    with pytest.raises(SourceAuthorityViolation, match="SOURCE_IDENTITY_DRIFT"):
        _commit(
            tmp_path,
            adapter,
            source=_source("source-B"),
            authority=SOURCE_AUTHORITY_EXPERIMENT_IMMUTABLE,
            reason="unauthorized identity replacement",
        )

    after = current_interface_generation_tuple(tmp_path)
    assert after["commit_id"] == first["commit_id"]
    assert after["generation_id"] == 0
    assert (tmp_path / "env_adapter.py").read_bytes() == root_adapter_before
    assert len(list(
        (tmp_path / "runtime_interface_generations").glob("generation_*")
    )) == 1


def test_immutable_adapter_bytes_cannot_drift_under_same_source_claim(tmp_path):
    adapter = tmp_path / "candidate.py"
    adapter.write_text("VALUE = 1\n", encoding="utf-8")
    first = _commit(
        tmp_path,
        adapter,
        authority=SOURCE_AUTHORITY_EXPERIMENT_IMMUTABLE,
    )

    adapter.write_text("VALUE = 2\n", encoding="utf-8")
    with pytest.raises(SourceAuthorityViolation, match="ADAPTER_DRIFT_FORBIDDEN"):
        _commit(
            tmp_path,
            adapter,
            source=_source(),
            authority=SOURCE_AUTHORITY_EXPERIMENT_IMMUTABLE,
            reason="unapproved adapter replacement",
        )

    after = current_interface_generation_tuple(tmp_path)
    assert after["commit_id"] == first["commit_id"]
    assert after["adapter_sha256"] == first["adapter_sha256"]
    authority = json.loads(
        (tmp_path / "environment_source_authority.v1.json").read_text(
            encoding="utf-8"
        )
    )
    assert authority["adapter_authority"] == "immutable_after_initial_commit"
    violation_rows = [
        json.loads(line)
        for line in (
            tmp_path / "environment_source_authority_violations.v1.jsonl"
        ).read_text(encoding="utf-8").splitlines()
    ]
    assert violation_rows[-1]["code"] == "ADAPTER_DRIFT_FORBIDDEN"


def test_prepublication_failure_rolls_back_every_mutable_mirror(
    tmp_path, monkeypatch
):
    adapter = tmp_path / "candidate.py"
    adapter.write_text("VALUE = 1\n", encoding="utf-8")
    first = _commit(tmp_path, adapter)
    mutable_names = [
        "env_adapter.py",
        "runtime_interface_contract.v1.json",
        "search_generation.v1.json",
        "environment_source_authority.v1.json",
        "runtime_interface_generation.latest.v1.json",
    ]
    before = {name: (tmp_path / name).read_bytes() for name in mutable_names}
    before_bundles = sorted(
        p.name
        for p in (tmp_path / "runtime_interface_generations").glob(
            "generation_*"
        )
    )

    def fail_search_commit(*args, **kwargs):
        raise RuntimeError("fault injection before latest pointer")

    monkeypatch.setattr(
        HypothesisBank, "commit_interface_generation", fail_search_commit
    )
    adapter.write_text("VALUE = 2\n", encoding="utf-8")
    with pytest.raises(InterfaceGenerationCommitError, match="rolled back"):
        _commit(tmp_path, adapter, reason="fault-injected change")

    after = current_interface_generation_tuple(tmp_path)
    assert after["commit_id"] == first["commit_id"]
    for name, payload in before.items():
        assert (tmp_path / name).read_bytes() == payload
    assert sorted(
        p.name
        for p in (tmp_path / "runtime_interface_generations").glob(
            "generation_*"
        )
    ) == before_bundles


def test_source_authority_derivation_uses_provenance_not_environment_name():
    immutable_manifest = SimpleNamespace(
        needs_mdp_design=False,
        env_provenance=SimpleNamespace(is_generated_mdp=False),
    )
    mutable_manifest = SimpleNamespace(
        needs_mdp_design=True,
        env_provenance=SimpleNamespace(is_generated_mdp=False),
    )
    already_generated_manifest = SimpleNamespace(
        needs_mdp_design=False,
        env_provenance=SimpleNamespace(is_generated_mdp=True),
    )

    assert source_authority_from_manifest(immutable_manifest) == (
        SOURCE_AUTHORITY_EXPERIMENT_IMMUTABLE
    )
    assert source_authority_from_manifest(mutable_manifest) == (
        SOURCE_AUTHORITY_CONTROLLER_MUTABLE
    )
    assert source_authority_from_manifest(already_generated_manifest) == (
        SOURCE_AUTHORITY_CONTROLLER_MUTABLE
    )


def test_m1_revisit_reinstantiates_immutable_adapter_without_classification(
    tmp_path, monkeypatch
):
    manifest = _immutable_manifest()
    initial = _commit_immutable_manifest_adapter(tmp_path, manifest)
    immutable_adapter = Path(initial["adapter_path"]).read_bytes()
    immutable_generation_receipt = Path(
        initial["generation_receipt_path"]
    ).read_bytes()
    latest_before = (
        tmp_path / "runtime_interface_generation.latest.v1.json"
    ).read_bytes()
    (tmp_path / "env_adapter.py").write_text("def broken(:\n")
    module = object.__new__(EnvSynthesisModule)
    module.config = {"runtime_interface_probe_steps": 2}
    module.name = "env_synthesis_test"
    module.logger = logging.getLogger("autorl.test.env_synthesis")
    monkeypatch.setattr(
        module,
        "_classify",
        lambda *args, **kwargs: (_ for _ in ()).throw(
            AssertionError("immutable source must not be reclassified")
        ),
    )
    state = SimpleNamespace(
        task_description="generic external control task",
        run_dir=tmp_path,
        manifest=manifest,
        env=None,
        env_provenance=manifest.env_provenance,
    )

    returned = module.run(state)

    assert returned is state
    assert isinstance(state.env, gym.Env)
    after = current_interface_generation_tuple(tmp_path)
    assert after["commit_id"] == initial["commit_id"]
    assert after["generation_id"] == initial["generation_id"]
    assert after["source_identity_sha256"] == initial[
        "source_identity_sha256"
    ]
    assert (tmp_path / "env_adapter.py").read_bytes() == immutable_adapter
    assert Path(after["generation_receipt_path"]).read_bytes() == (
        immutable_generation_receipt
    )
    assert (
        tmp_path / "runtime_interface_generation.latest.v1.json"
    ).read_bytes() == latest_before
    assert after["adapter_sha256"] == initial["adapter_sha256"]


def test_m2a_cannot_publish_dynamics_over_immutable_external_source(tmp_path):
    manifest = _immutable_manifest()
    initial = _commit_immutable_manifest_adapter(tmp_path, manifest)
    (tmp_path / "env_shell.py").write_text(
        _adapter_source(), encoding="utf-8"
    )

    module = object.__new__(MDPPerceptionModule)
    module.config = {"runtime_interface_probe_steps": 2}
    module.name = "mdp_perception_test"
    module.logger = logging.getLogger("autorl.test.mdp_perception")
    module._feedback = ""
    module.coding_llm = SimpleNamespace(
        call=lambda **kwargs: "VALUE = 'controller replacement'\n"
    )

    def verified_candidate(
        code,
        adapter_path,
        task,
        shell_code,
        manifest_arg,
        data_block="",
        data_instr="",
        max_attempts=3,
    ):
        adapter_path.write_text(code, encoding="utf-8")
        return code, GenericExternalEnv()

    module._verify_and_repair_mdp = verified_candidate
    state = SimpleNamespace(
        manifest=manifest,
        task_description="generic external control task",
        run_dir=tmp_path,
        task_data_path=None,
        env=GenericExternalEnv(),
        env_provenance=manifest.env_provenance,
    )

    with pytest.raises(
        SourceAuthorityViolation, match="SOURCE_IDENTITY_DRIFT_FORBIDDEN"
    ):
        module._phase_a_mdp_design(state)

    after = current_interface_generation_tuple(tmp_path)
    assert after["commit_id"] == initial["commit_id"]
    assert after["adapter_sha256"] == initial["adapter_sha256"]
    assert (tmp_path / "env_adapter.py").read_text(encoding="utf-8") == (
        _adapter_source()
    )
    assert not list(tmp_path.glob(".env_adapter.m2a.candidate.*.py"))


def test_crash_reconciliation_restores_all_mirrors_from_immutable_pointer(
    tmp_path,
):
    adapter = tmp_path / "candidate.py"
    adapter.write_text("VALUE = 1\n", encoding="utf-8")
    initial = _commit(tmp_path, adapter)
    bundle_adapter = Path(initial["adapter_path"]).read_bytes()
    bundle_receipt = Path(initial["receipt_path"]).read_bytes()
    generation_receipt = Path(
        initial["generation_receipt_path"]
    ).read_bytes()
    latest_path = tmp_path / "runtime_interface_generation.latest.v1.json"
    latest_before = latest_path.read_bytes()

    (tmp_path / "env_adapter.py").write_text(
        "UNCOMMITTED = 'adapter drift'\n", encoding="utf-8"
    )
    (tmp_path / "runtime_interface_contract.v1.json").write_text(
        json.dumps({"canonical_interface_hash": "sha256:uncommitted"}),
        encoding="utf-8",
    )
    (tmp_path / "search_generation.v1.json").write_text(
        json.dumps({
            "generation_id": 99,
            "canonical_interface_hash": "sha256:uncommitted",
            "history": [],
        }),
        encoding="utf-8",
    )
    (tmp_path / "environment_source_authority.v1.json").write_text(
        json.dumps({
            "source_authority": SOURCE_AUTHORITY_CONTROLLER_MUTABLE,
            "source_identity_sha256": "sha256:uncommitted",
            "latest_generation_id": 99,
            "latest_commit_id": "uncommitted",
            "history": [],
        }),
        encoding="utf-8",
    )

    repaired = reconcile_interface_generation_mirrors(tmp_path)

    assert set(repaired) == {
        "env_adapter.py",
        "runtime_interface_contract.v1.json",
        "search_generation.v1.json",
        "environment_source_authority.v1.json",
    }
    after = current_interface_generation_tuple(tmp_path)
    assert after["commit_id"] == initial["commit_id"]
    assert after["generation_id"] == initial["generation_id"]
    assert after["source_identity_sha256"] == initial[
        "source_identity_sha256"
    ]
    assert (tmp_path / "env_adapter.py").read_bytes() == bundle_adapter
    assert (
        tmp_path / "runtime_interface_contract.v1.json"
    ).read_bytes() == bundle_receipt
    assert Path(after["generation_receipt_path"]).read_bytes() == (
        generation_receipt
    )
    assert latest_path.read_bytes() == latest_before
    search = json.loads(
        (tmp_path / "search_generation.v1.json").read_text(encoding="utf-8")
    )
    authority = json.loads(
        (
            tmp_path / "environment_source_authority.v1.json"
        ).read_text(encoding="utf-8")
    )
    assert search["generation_id"] == initial["generation_id"]
    assert search["interface_commit_id"] == initial["commit_id"]
    assert authority["latest_generation_id"] == initial["generation_id"]
    assert authority["latest_commit_id"] == initial["commit_id"]


def test_manual_state_m2_boundary_bootstraps_once_then_verifies_and_rejects_drift(
    tmp_path, monkeypatch
):
    import autorl.pipeline as pipeline_module
    import autorl.runtime_interface_contract as interface_contract
    from autorl.pipeline import AutoRLPipeline

    (tmp_path / "env_adapter.py").write_text(
        _adapter_source(), encoding="utf-8"
    )
    manifest = _immutable_manifest()
    state = PipelineState(
        task_description="generic external control task",
        run_dir=tmp_path,
        env=GenericExternalEnv(),
        manifest=manifest,
    )
    pipeline = object.__new__(AutoRLPipeline)
    pipeline.config = {
        "env_synthesis": {"runtime_interface_probe_steps": 2},
        "mdp_perception": {},
    }
    pipeline.llm = SimpleNamespace()
    pipeline.coding_llm = SimpleNamespace()
    pipeline.strict_contracts = False
    monkeypatch.setattr(
        MDPPerceptionModule, "run", lambda self, current: current
    )
    monkeypatch.setattr(
        pipeline_module, "validate", lambda *args, **kwargs: None
    )
    monkeypatch.setattr(
        pipeline_module, "stack_snapshot", lambda current: {}
    )
    monkeypatch.setattr(
        pipeline_module, "record_actuator_event", lambda *args, **kwargs: None
    )

    returned = pipeline._run_m2(state)
    initial = current_interface_generation_tuple(tmp_path)
    assert returned is state
    assert initial["generation_id"] == 0
    assert initial["commit_id"]
    assert state.pipeline_memory["m2_interface_generation"][
        "bootstrap_created"
    ] is True

    def recapture_forbidden(*args, **kwargs):
        raise AssertionError("existing canonical interface must not be re-signed")

    monkeypatch.setattr(
        interface_contract,
        "capture_runtime_interface_contract",
        recapture_forbidden,
    )
    pipeline._run_m2(state)
    verified = current_interface_generation_tuple(tmp_path)
    assert verified["commit_id"] == initial["commit_id"]
    assert verified["generation_id"] == initial["generation_id"]
    assert state.pipeline_memory["m2_interface_generation"][
        "bootstrap_created"
    ] is False
    assert len(list(
        (tmp_path / "runtime_interface_generations").glob("generation_*")
    )) == 1

    manifest.env_id = "uncommitted_replacement_source"
    with pytest.raises(
        SourceAuthorityViolation, match="UNCOMMITTED_SOURCE_IDENTITY_DRIFT"
    ):
        pipeline._run_m2(state)
    rejected = current_interface_generation_tuple(tmp_path)
    assert rejected["commit_id"] == initial["commit_id"]
    assert rejected["generation_id"] == initial["generation_id"]


def test_resumed_adapter_drift_is_authority_failure_not_synthesis_fallback(
    tmp_path, monkeypatch
):
    manifest = _immutable_manifest()
    source_run = tmp_path / "source"
    source_run.mkdir()
    initial = _commit_immutable_manifest_adapter(source_run, manifest)
    resumed_run = tmp_path / "resumed"
    resumed_run.mkdir()
    (resumed_run / "environment_source_authority.v1.json").write_bytes(
        (source_run / "environment_source_authority.v1.json").read_bytes()
    )
    (resumed_run / "env_adapter.py").write_text(
        _adapter_source() + "\n# uncommitted resume drift\n",
        encoding="utf-8",
    )
    (resumed_run / "resumed_from.json").write_text("{}", encoding="utf-8")
    module = object.__new__(EnvSynthesisModule)
    module.config = {"runtime_interface_probe_steps": 2}
    module.name = "env_synthesis_test"
    module.logger = logging.getLogger("autorl.test.env_synthesis")
    monkeypatch.setattr(
        module,
        "_classify",
        lambda *args, **kwargs: (_ for _ in ()).throw(
            AssertionError("authority failure must not fall through")
        ),
    )
    state = SimpleNamespace(
        task_description="generic external control task",
        task_data_path=None,
        run_dir=resumed_run,
        manifest=manifest,
        env=None,
        env_provenance=manifest.env_provenance,
    )

    with pytest.raises(SourceAuthorityViolation, match="ADAPTER_DRIFT_FORBIDDEN"):
        module.run(state)

    after = current_interface_generation_tuple(source_run)
    assert after["commit_id"] == initial["commit_id"]
    assert after["generation_id"] == initial["generation_id"]
    assert after["adapter_sha256"] == initial["adapter_sha256"]
    assert not (resumed_run / "runtime_interface_generation.latest.v1.json").exists()


def test_corrupt_latest_pointer_never_downgrades_to_legacy_mirrors(tmp_path):
    adapter = tmp_path / "candidate.py"
    adapter.write_text("VALUE = 1\n", encoding="utf-8")
    initial = _commit(tmp_path, adapter)
    immutable_bundle = Path(initial["generation_receipt_path"]).read_bytes()
    (tmp_path / "runtime_interface_generation.latest.v1.json").write_text(
        "{not valid json", encoding="utf-8"
    )

    with pytest.raises(
        RuntimeInterfaceMismatch, match="GENERATION_POINTER_INVALID"
    ):
        current_interface_generation_tuple(tmp_path)
    with pytest.raises(
        RuntimeInterfaceMismatch, match="GENERATION_POINTER_INVALID"
    ):
        reconcile_interface_generation_mirrors(tmp_path)
    assert Path(initial["generation_receipt_path"]).read_bytes() == (
        immutable_bundle
    )


==> anc/FARL/tests/test_v96_observation_runtime_interface.py <==
from types import SimpleNamespace

import pytest

from autorl.obs_space_contract import (
    ObsCandidateRuntimeInterfaceViolation,
    observation_spec_runtime_dependencies,
    validate_observation_spec_against_runtime_interface,
)
from autorl.runtime_interface_contract import persist_runtime_interface_contract
from autorl.v2_runtime import register_candidate


def _receipt(raw_dim=4):
    return {
        "schema_version": "autorl.runtime_interface_contract.v1",
        "canonical_interface_hash": "sha256:synthetic",
        "observation_space": {
            "type": "Box",
            "shape": [raw_dim],
            "dtype": "float32",
        },
        "action_space": {"type": "Box", "shape": [1], "dtype": "float32"},
        "reset_info": {
            "keys_ever": ["stable", "optional"],
            "keys_always": ["stable"],
        },
        "transition_state_info": {
            "keys_ever": ["stable", "optional"],
            "keys_always": ["stable"],
        },
        "step_info": {
            "keys_ever": ["stable", "optional"],
            "keys_always": ["stable"],
        },
    }


def _reasons(exc):
    return {
        item["reason"]
        for item in exc.value.details.get("violations", [])
    }


def test_dependency_inventory_covers_selection_formula_and_atom_references():
    deps = observation_spec_runtime_dependencies({
        "selected_raw_indices": [0, 1],
        "included_atom_ids": ["obs.2"],
        "formulas": [{
            "formula": "obs[3] + info['stable'] + info.get('optional', 0.0)"
        }],
    })
    assert deps["raw_obs_indices"] == [0, 1, 2, 3]
    assert deps["required_info_keys"] == ["stable"]
    assert deps["optional_info_keys"] == ["optional"]


def test_current_interface_accepts_mechanically_executable_hypothesis():
    audit = validate_observation_spec_against_runtime_interface(
        {
            "original_dim": 4,
            "selected_raw_indices": [0, 3],
            "formulas": [{
                "formula": "obs[1] + info['stable'] + info.get('optional', 0.0)"
            }],
        },
        _receipt(),
    )
    assert audit["valid"] is True
    assert audit["raw_dim"] == 4


def test_dimension_drift_rejects_old_selection_and_declared_basis():
    with pytest.raises(ObsCandidateRuntimeInterfaceViolation) as exc:
        validate_observation_spec_against_runtime_interface(
            {
                "original_dim": 6,
                "selected_raw_indices": [0, 5],
            },
            _receipt(raw_dim=4),
        )
    assert _reasons(exc) == {
        "raw_observation_index_out_of_bounds",
        "authored_raw_dimension_mismatch",
    }


def test_direct_info_must_exist_on_both_reset_and_step():
    receipt = _receipt()
    receipt["reset_info"]["keys_always"] = []
    with pytest.raises(ObsCandidateRuntimeInterfaceViolation) as exc:
        validate_observation_spec_against_runtime_interface(
            {"formulas": [{"formula": "info['stable']"}]},
            receipt,
        )
    assert "direct_info_key_not_always_available_on_reset_and_step" in _reasons(exc)


def test_optional_unknown_dynamic_and_diagnostic_access_fail_closed():
    with pytest.raises(ObsCandidateRuntimeInterfaceViolation) as exc:
        validate_observation_spec_against_runtime_interface(
            {
                "formulas": [
                    {"formula": "info.get('never_seen', 0.0)"},
                    {"formula": "obs[index]"},
                    {"formula": "info['stable']"},
                ],
                "observation_information_policy": {
                    "diagnostic_only_info_keys": ["stable"],
                },
            },
            _receipt(),
        )
    assert _reasons(exc) == {
        "optional_info_key_never_observed",
        "dynamic_runtime_access_not_statically_verifiable",
        "observation_information_policy_forbidden",
    }


def test_candidate_registration_rejects_before_artifact_write(tmp_path):
    persist_runtime_interface_contract(tmp_path, _receipt())
    state = SimpleNamespace(run_dir=tmp_path)
    with pytest.raises(ObsCandidateRuntimeInterfaceViolation):
        register_candidate(
            state,
            slot="obs_schema",
            artifact_id="obs_schema.synthetic.v1",
            spec={"original_dim": 5, "selected_raw_indices": [4]},
        )
    assert not (
        tmp_path / "stacks" / "obs_schema" / "obs_schema.synthetic.v1.json"
    ).exists()



==> anc/FARL/tests/test_v96_parallel_interface_generation_fence.py <==
"""P0 worker-generation and scientific-admission regression tests."""

from __future__ import annotations

import json
import math
import shutil
from pathlib import Path
from types import SimpleNamespace

from autorl.diagnostic_arbitrator import build_unified_diagnostic_packet
from autorl.joint_search_controller import decide
from autorl.modules.hpo import (
    HPOModule,
    INTERFACE_GENERATION_INVALIDATED,
    SCIENTIFIC_EVIDENCE_INVALID,
    _current_interface_generation_snapshot,
    _hpo_parallel_trial_worker,
    _normalize_interface_generation_tuple,
    _parallel_worker_interface_generation_receipt,
)
from autorl.runtime_interface_contract import (
    SOURCE_AUTHORITY_CONTROLLER_MUTABLE,
    commit_canonical_interface,
    current_interface_generation_tuple,
    runtime_adapter_sha256,
)


def _commit(root: Path, value: int) -> dict:
    adapter = root / f"candidate_{value}.py"
    adapter.write_text(f"VALUE = {value}\n", encoding="utf-8")
    receipt = {
        "schema_version": "autorl.runtime_interface_contract.v1",
        "adapter_sha256": runtime_adapter_sha256(adapter),
        "observation_space": {"type": "Box", "shape": [2]},
        "action_space": {"type": "Discrete", "n": 2},
        "reset_info": {"sample_count": 1, "keys_ever": []},
        "transition_state_info": {"sample_count": 1, "keys_ever": []},
        "step_info": {"sample_count": 1, "keys_ever": []},
    }
    return commit_canonical_interface(
        root,
        candidate_adapter_path=adapter,
        receipt=receipt,
        source_identity={
            "schema_version": "autorl.environment_source_identity.v1",
            "logical_env_id": "generic-p0-fixture",
            "source_category": "generic_test_source",
        },
        source_authority=SOURCE_AUTHORITY_CONTROLLER_MUTABLE,
        actor="p0_test",
        reason=f"publish interface {value}",
    )


def _payload(root: Path, name: str, trial_id: int) -> dict:
    current = current_interface_generation_tuple(root)
    identity = _normalize_interface_generation_tuple(current)
    worker = root / "workers" / name
    worker.mkdir(parents=True)
    shutil.copy2(current["adapter_path"], worker / "env_adapter.py")
    shutil.copy2(
        current["receipt_path"],
        worker / "runtime_interface_contract.v1.json",
    )
    shutil.copy2(
        root / "search_generation.v1.json",
        worker / "search_generation.v1.json",
    )
    assignment = {
        "genome_id": f"genome.{name}",
        "interface_generation_tuple": dict(identity),
    }
    return {
        "trial_id": trial_id,
        "genome_id": assignment["genome_id"],
        "worker_run_dir": str(worker),
        "parent_run_dir": str(root),
        "interface_generation_tuple": dict(identity),
        "interface_generation_preflight_faults": [],
        "assignment": assignment,
        "active_stack": {},
        "pipeline_iteration": 0,
        "pipeline_config": {},
        "pipeline_memory": {},
        "state_blob": b"",
        "algorithm_config": SimpleNamespace(algorithm_name="PPO"),
        "hyperparams": {},
        "total_timesteps": 64,
        "seeds_per_trial": 1,
        "seed_ids": [0],
        "hpo_config": {},
    }


def _state(root: Path) -> SimpleNamespace:
    return SimpleNamespace(
        run_dir=root,
        pipeline_iteration=0,
        pipeline_memory={
            "last_stage_activation_evidence": {"lkg": "preserve"},
            "last_hpo_omr_status": {"all_omr_failed": False},
        },
        budget_usage={"per_trial": []},
        replay_buffer_registry=[],
        latest_diagnosis=None,
        fault_counts={},
        controller_feedback="",
        hpo_result=None,
        v2_scheduler_decision={},
        manifest=None,
    )


def _mock_success(self, **kwargs):
    return 0.0, {
        "objective_valid": True,
        "objective_eval_source": "omr_external",
        "actual_steps": 64,
        "requested_steps": 64,
        "seed": int(kwargs["seed"]),
    }


class _NoDiagnostics:
    def evaluate(self, *_args, **_kwargs):
        raise AssertionError("non-scientific result reached diagnostics")


class _ContinueDiagnostics:
    def evaluate(self, *_args, **_kwargs):
        return SimpleNamespace(
            status="CONTINUE", reasoning="valid zero", supporting_evidence=[]
        )


def _run_worker(monkeypatch, payload):
    monkeypatch.setattr(
        HPOModule, "_load_objective_evaluator", lambda self, state: object()
    )
    monkeypatch.setattr(HPOModule, "_train_and_evaluate", _mock_success)
    return _hpo_parallel_trial_worker(payload)


def test_local_pins_survive_parent_advance_and_two_late_results_have_no_effect(
    tmp_path, monkeypatch
):
    _commit(tmp_path, 0)
    payloads = [_payload(tmp_path, "left", 0), _payload(tmp_path, "right", 1)]
    old = dict(payloads[0]["interface_generation_tuple"])
    _commit(tmp_path, 1)
    for payload in payloads:
        receipt = _parallel_worker_interface_generation_receipt(payload)
        assert receipt["valid"] is True
        assert receipt["worker_local_interface_generation_tuple"] == old

    results = [_run_worker(monkeypatch, payload) for payload in payloads]
    for result, payload in zip(results, payloads):
        assert result["status"] == "completed"
        assert result["interface_generation_tuple"] == old
        result["budget_usage"] = {"per_trial": [{
            "actual_steps": 64, "interface_generation_tuple": dict(old)
        }]}
        result["replay_buffer_registry"] = [{
            "genome_id": result["genome_id"],
            "interface_generation_tuple": dict(old),
        }]
        monitor = Path(payload["worker_run_dir"]) / "monitors" / "late.txt"
        monitor.parent.mkdir(parents=True)
        monitor.write_text("do not merge", encoding="utf-8")

    state = _state(tmp_path)
    state.pipeline_memory["next_hypothesis_request"] = {
        "request_id": "request.keep",
        "lifecycle_state": "proposed",
        "selected": True,
    }
    all_trials, statuses, stage_items = [], {}, []
    for result, payload in zip(results, payloads):
        iqm, status = HPOModule(None, {})._consume_parallel_trial_result(
            state,
            result=result,
            payload=payload,
            diagnostics=_NoDiagnostics(),
            all_trials=all_trials,
            trial_omr_status=statuses,
            hpo_stage_evidence_items=stage_items,
            omr_sentinel_score=-1.0e18,
        )
        assert math.isnan(iqm)
        assert status == INTERFACE_GENERATION_INVALIDATED

    assert all_trials == [] and statuses == {} and stage_items == []
    assert state.budget_usage == {"per_trial": []}
    assert state.replay_buffer_registry == []
    assert not (tmp_path / "monitors" / "late.txt").exists()
    assert state.pipeline_memory["last_stage_activation_evidence"] == {
        "lkg": "preserve"
    }
    assert len(state.pipeline_memory["interface_generation_result_quarantine"]) == 2
    wave = state.pipeline_memory["last_hpo_interface_generation_status"]
    assert wave["operational_recovery_required"] is True
    assert wave["invalidated_result_count"] == 2

    packet = build_unified_diagnostic_packet(
        state, fallback_fault="REWARD_FAULT"
    )
    assert packet["selected_source"] == "operational_guard"
    assert packet["recommended_directives"] == []
    assert packet["changed_axes"] == []
    decision = decide(state, fault="REWARD_FAULT", diagnostic_packet=packet)
    assert decision.action == "CONTINUE_OR_PROMOTE"
    assert decision.portfolio_lane == "current_generation_rematerialize"
    assert decision.hypothesis_operation == {"operation": "none"}
    assert state.pipeline_memory["next_hypothesis_request"]["lifecycle_state"] == (
        "proposed"
    )
    assert state.fault_counts["INTERFACE_UNCERTAINTY_FAULT"] == 0
    journal = (
        tmp_path / "breadth_portfolio" / "quarantine"
        / "interface_generation_results.v1.jsonl"
    )
    assert len(journal.read_text(encoding="utf-8").splitlines()) == 2


def test_corrupt_latest_pointer_never_falls_back_to_valid_root_mirrors(tmp_path):
    _commit(tmp_path, 0)
    path = tmp_path / "runtime_interface_generation.latest.v1.json"
    pointer = json.loads(path.read_text(encoding="utf-8"))
    pointer["receipt_sha256"] = "sha256:" + "0" * 64
    path.write_text(json.dumps(pointer), encoding="utf-8")
    snapshot = _current_interface_generation_snapshot(tmp_path)
    assert snapshot["source"] == "canonical_generation_resolver_failed_closed"
    assert snapshot["integrity_violations"]
    assert snapshot["interface_generation_tuple"]["generation_id"] is None


def test_current_generation_crash_and_zero_step_are_operational_only(
    tmp_path, monkeypatch
):
    _commit(tmp_path, 0)
    payload = _payload(tmp_path, "crash", 0)
    result = _run_worker(monkeypatch, payload)
    identity = dict(payload["interface_generation_tuple"])
    result["status"] = "worker_failed"
    result["scores"] = [float("-inf")]
    result["metrics_list"] = [{
        "objective_valid": False,
        "actual_steps": 0,
        "training_failure": {"type": "RuntimeError", "message": "crash"},
        "interface_generation_tuple": identity,
    }]
    result["budget_usage"] = {"per_trial": [{
        "actual_steps": 7, "interface_generation_tuple": identity
    }]}
    state = _state(tmp_path)
    trials, statuses = [], {}
    iqm, status = HPOModule(None, {})._consume_parallel_trial_result(
        state,
        result=result,
        payload=payload,
        diagnostics=_NoDiagnostics(),
        all_trials=trials,
        trial_omr_status=statuses,
        hpo_stage_evidence_items=[],
        omr_sentinel_score=-1.0e18,
    )
    assert math.isnan(iqm) and status == SCIENTIFIC_EVIDENCE_INVALID
    assert trials == [] and statuses[0]["scientific_valid"] is False
    assert state.budget_usage["per_trial"][0]["actual_steps"] == 7
    assert state.pipeline_memory.get("hpo_trial_stats", []) == []
    assert state.pipeline_memory["hpo_operational_invalid_trials"][0][
        "asha_eligible"
    ] is False

    zero_payload = _payload(tmp_path, "zero-step", 1)
    zero_result = _run_worker(monkeypatch, zero_payload)
    zero_result["metrics_list"][0]["actual_steps"] = 0
    zero_iqm, zero_status = HPOModule(None, {})._consume_parallel_trial_result(
        state,
        result=zero_result,
        payload=zero_payload,
        diagnostics=_NoDiagnostics(),
        all_trials=trials,
        trial_omr_status=statuses,
        hpo_stage_evidence_items=[],
        omr_sentinel_score=-1.0e18,
    )
    assert math.isnan(zero_iqm)
    assert zero_status == SCIENTIFIC_EVIDENCE_INVALID
    assert trials == []


def test_executed_current_generation_omr_zero_remains_valid(tmp_path, monkeypatch):
    _commit(tmp_path, 0)
    payload = _payload(tmp_path, "valid-zero", 0)
    payload["resume_reused_complete_trial"] = True
    result = _run_worker(monkeypatch, payload)
    state = _state(tmp_path)
    trials, statuses = [], {}
    iqm, status = HPOModule(None, {})._consume_parallel_trial_result(
        state,
        result=result,
        payload=payload,
        diagnostics=_ContinueDiagnostics(),
        all_trials=trials,
        trial_omr_status=statuses,
        hpo_stage_evidence_items=[],
        omr_sentinel_score=-1.0e18,
    )
    assert iqm == 0.0 and status == "CONTINUE"
    assert len(trials) == 1
    assert statuses[0]["scientific_valid"] is True
    assert statuses[0]["valid_scores_used_for_iqm"] == [0.0]
    assert statuses[0]["is_sentinel"] is False


==> anc/FARL/tests/test_v96_reward_runtime_interface.py <==
from __future__ import annotations

import pytest

from autorl.public_reward_program import general_reward_info_accesses
from autorl.reward_program_compiler import (
    RewardRuntimeInterfaceViolation,
    validate_reward_against_runtime_interface,
)


def _receipt(*, state_always=(), state_ever=(), next_always=(), next_ever=()):
    return {
        "schema_version": "autorl.runtime_interface_contract.v1",
        "canonical_interface_hash": "sha256:test-interface",
        "transition_state_info": {
            "keys_always": list(state_always),
            "keys_ever": list(state_ever or state_always),
        },
        "step_info": {
            "keys_always": list(next_always),
            "keys_ever": list(next_ever or next_always),
        },
    }


def _general(source: str, *, diagnostic=()):
    return {
        "primitive_compositions": [{
            "family": "general_transition_program",
            "source_code": source,
        }],
        "reward_information_policy": {
            "diagnostic_only_info_keys": list(diagnostic),
        },
    }


def test_access_inventory_distinguishes_side_and_optional_get():
    source = """
def compute_reward(state, action, next_state):
    before = state.info
    return float(before['required']) + float(next_state.info.get('optional', 0.0))
"""
    accesses = general_reward_info_accesses(source)
    assert accesses["state"]["required_literal_keys"] == ["required"]
    assert accesses["state"]["optional_literal_keys"] == []
    assert accesses["next_state"]["required_literal_keys"] == []
    assert accesses["next_state"]["optional_literal_keys"] == ["optional"]


def test_direct_index_requires_always_present_on_exact_side():
    source = """
def compute_reward(state, action, next_state):
    return float(state.info['contact'])
"""
    with pytest.raises(RewardRuntimeInterfaceViolation) as caught:
        validate_reward_against_runtime_interface(
            _general(source),
            _receipt(state_ever=["contact"]),
        )
    assert caught.value.details["violations"] == [{
        "reason": "required_key_not_always_present",
        "side": "state",
        "keys": ["contact"],
    }]


def test_optional_get_accepts_keys_ever_but_rejects_typo():
    source = """
def compute_reward(state, action, next_state):
    return float(next_state.info.get('rare_contact', 0.0))
"""
    audit = validate_reward_against_runtime_interface(
        _general(source),
        _receipt(next_ever=["rare_contact"]),
    )
    assert audit["valid"] is True
    with pytest.raises(RewardRuntimeInterfaceViolation) as caught:
        validate_reward_against_runtime_interface(
            _general(source),
            _receipt(next_ever=["different_key"]),
        )
    assert caught.value.details["violations"][0]["reason"] == (
        "optional_key_never_observed_or_declared"
    )


def test_dynamic_info_key_is_rejected_before_training():
    source = """
def compute_reward(state, action, next_state):
    key = 'contact'
    return float(next_state.info.get(key, 0.0))
"""
    with pytest.raises(RewardRuntimeInterfaceViolation) as caught:
        validate_reward_against_runtime_interface(
            _general(source),
            _receipt(next_ever=["contact"]),
        )
    assert caught.value.details["violations"][0]["reason"] == (
        "dynamic_info_key_not_statically_auditable"
    )


def test_runtime_presence_does_not_override_information_policy():
    source = """
def compute_reward(state, action, next_state):
    return float(next_state.info.get('heldout_grade', 0.0))
"""
    with pytest.raises(RewardRuntimeInterfaceViolation) as caught:
        validate_reward_against_runtime_interface(
            _general(source, diagnostic=["heldout_grade"]),
            _receipt(next_ever=["heldout_grade"]),
        )
    assert caught.value.details["violations"][0] == {
        "reason": "reward_information_policy_forbidden",
        "side": "next_state",
        "keys": ["heldout_grade"],
    }


def test_mapping_enumeration_remains_semantically_unrestricted_and_filtered():
    source = """
def compute_reward(state, action, next_state):
    values = next_state.info.values()
    return sum(float(value) for value in values if isinstance(value, (int, float)))
"""
    audit = validate_reward_against_runtime_interface(
        _general(source, diagnostic=["heldout_grade"]),
        _receipt(),
    )
    assert audit["valid"] is True
    assert audit["accesses"]["next_state"]["enumerates_mapping"] is True


def test_legacy_dsl_typo_cannot_compile_to_silent_zero_term():
    program = {
        "primitive_compositions": [{
            "family": "dense_shaping_linear",
            "terms": [{"source": "info['progress_typo']", "weight": 1.0}],
        }],
        "reward_information_policy": {"diagnostic_only_info_keys": []},
    }
    with pytest.raises(RewardRuntimeInterfaceViolation) as caught:
        validate_reward_against_runtime_interface(
            program,
            _receipt(next_ever=["progress"]),
        )
    assert caught.value.details["violations"][0] == {
        "reason": "optional_key_never_observed_or_declared",
        "side": "next_state",
        "keys": ["progress_typo"],
    }


def test_legacy_event_is_checked_on_both_transition_sides():
    program = {
        "primitive_compositions": [{
            "family": "scalar_delta",
            "source": "info['progress']",
            "event_id": "progress.delta",
        }],
        "reward_information_policy": {"diagnostic_only_info_keys": []},
    }
    with pytest.raises(RewardRuntimeInterfaceViolation) as caught:
        validate_reward_against_runtime_interface(
            program,
            _receipt(next_ever=["progress"]),
        )
    assert caught.value.details["violations"][0]["side"] == "state"


==> anc/FARL/tests/test_v96_runtime_information_policy.py <==
from types import SimpleNamespace

import pytest

from autorl.obs_space_contract import ObsCandidateRuntimeInterfaceViolation
from autorl.reward_program_compiler import RewardRuntimeInterfaceViolation
from autorl.runtime_interface_contract import persist_runtime_interface_contract
from autorl.v2_runtime import register_candidate


def _receipt():
    schema = {
        "keys_ever": ["training_signal", "evaluation_label"],
        "keys_always": ["training_signal", "evaluation_label"],
    }
    return {
        "schema_version": "autorl.runtime_interface_contract.v1",
        "canonical_interface_hash": "sha256:synthetic-policy",
        "observation_space": {
            "type": "Box",
            "shape": [2],
            "dtype": "float32",
        },
        "action_space": {"type": "Box", "shape": [1], "dtype": "float32"},
        "reset_info": dict(schema),
        "transition_state_info": dict(schema),
        "step_info": dict(schema),
    }


def _state(tmp_path):
    return SimpleNamespace(
        run_dir=tmp_path,
        pipeline_memory={
            "generic_full_info_contract": {
                "diagnostic_only_info_keys": ["evaluation_label"],
            }
        },
    )


def test_state_policy_blocks_obs_diagnostic_label_before_artifact_write(tmp_path):
    persist_runtime_interface_contract(tmp_path, _receipt())
    with pytest.raises(ObsCandidateRuntimeInterfaceViolation):
        register_candidate(
            _state(tmp_path),
            slot="obs_schema",
            artifact_id="obs_schema.diagnostic_leak.v1",
            spec={"formulas": [{"formula": "info['evaluation_label']"}]},
        )
    assert not (
        tmp_path / "stacks" / "obs_schema"
        / "obs_schema.diagnostic_leak.v1.json"
    ).exists()


def test_state_policy_blocks_reward_diagnostic_label_before_artifact_write(tmp_path):
    persist_runtime_interface_contract(tmp_path, _receipt())
    program = {
        "primitive_compositions": [{
            "family": "general_transition_program",
            "source_code": (
                "def compute_reward(state, action, next_state):\n"
                "    return float(next_state.info['evaluation_label'])\n"
            ),
        }],
    }
    with pytest.raises(RewardRuntimeInterfaceViolation):
        register_candidate(
            _state(tmp_path),
            slot="reward",
            artifact_id="reward.diagnostic_leak.v1",
            spec={"reward_program": program},
        )
    assert not (
        tmp_path / "stacks" / "reward" / "reward.diagnostic_leak.v1.json"
    ).exists()


def test_state_policy_does_not_restrict_legal_hypothesis_fields(tmp_path):
    persist_runtime_interface_contract(tmp_path, _receipt())
    payload = register_candidate(
        _state(tmp_path),
        slot="obs_schema",
        artifact_id="obs_schema.legal.v1",
        spec={"formulas": [{"formula": "info['training_signal']"}]},
    )
    assert payload["spec"]["observation_information_policy"][
        "diagnostic_only_info_keys"
    ] == ["evaluation_label"]


==> anc/FARL/tests/test_v96_runtime_information_regime.py <==
from types import SimpleNamespace

import pytest

from autorl.obs_space_contract import ObsCandidateRuntimeInterfaceViolation
from autorl.reward_program_compiler import RewardRuntimeInterfaceViolation
from autorl.runtime_interface_contract import persist_runtime_interface_contract
from autorl.v2_runtime import register_candidate


def _receipt():
    schema = {"keys_ever": ["private_signal"], "keys_always": ["private_signal"]}
    return {
        "canonical_interface_hash": "sha256:regime",
        "observation_space": {"type": "Box", "shape": [2], "dtype": "float32"},
        "action_space": {"type": "Box", "shape": [1], "dtype": "float32"},
        "reset_info": dict(schema),
        "transition_state_info": dict(schema),
        "step_info": dict(schema),
    }


def _strict_state(tmp_path):
    return SimpleNamespace(
        run_dir=tmp_path,
        pipeline_memory={},
        manifest=SimpleNamespace(
            env_provenance=SimpleNamespace(is_raw_sim_env=True)
        ),
    )


def test_provenance_information_regime_blocks_obs_info_without_env_names(tmp_path):
    persist_runtime_interface_contract(tmp_path, _receipt())
    with pytest.raises(ObsCandidateRuntimeInterfaceViolation) as caught:
        register_candidate(
            _strict_state(tmp_path),
            slot="obs_schema",
            artifact_id="obs_schema.private.v1",
            spec={"formulas": [{"formula": "info['private_signal']"}]},
        )
    assert any(
        row["reason"] == "observation_information_regime_forbids_info_access"
        for row in caught.value.details["violations"]
    )


def test_provenance_information_regime_blocks_reward_info_without_env_names(tmp_path):
    persist_runtime_interface_contract(tmp_path, _receipt())
    with pytest.raises(RewardRuntimeInterfaceViolation) as caught:
        register_candidate(
            _strict_state(tmp_path),
            slot="reward",
            artifact_id="reward.private.v1",
            spec={"reward_program": {
                "primitive_compositions": [{
                    "family": "general_transition_program",
                    "source_code": (
                        "def compute_reward(state, action, next_state):\n"
                        "    return float(next_state.info['private_signal'])\n"
                    ),
                }],
            }},
        )
    assert any(
        row["reason"] == "reward_information_regime_forbids_info_access"
        for row in caught.value.details["violations"]
    )


def test_provenance_information_regime_keeps_observation_hypotheses_free(tmp_path):
    persist_runtime_interface_contract(tmp_path, _receipt())
    payload = register_candidate(
        _strict_state(tmp_path),
        slot="obs_schema",
        artifact_id="obs_schema.public.v1",
        spec={"selected_raw_indices": [0, 1]},
    )
    assert payload["spec"]["observation_information_policy"][
        "forbid_info_access"
    ] is True


==> anc/FARL/tests/test_v9_breadth_screening.py <==
from __future__ import annotations

from types import SimpleNamespace

from autorl.breadth_portfolio import (
    _fair_family_trial_schedule,
    _first_rung_settlement_certificate,
    _select_deep_survivor_cohort,
    _training_curve_signal,
    write_asha_lcb_audit,
)


def _state():
    return SimpleNamespace(
        pipeline_config={
            "breadth_portfolio": {
                "survivor_omr_epsilon": 1e-12,
            }
        }
    )


def _unbounded_state():
    state = _state()
    state.objective_metric_spec = {
        "omr_contract": {
            "value_semantics": "unbounded_continuous",
            "known_bounds": {"lower": None, "upper": None},
            "completion_rule": {"kind": "none"},
            "direction": "maximize",
        }
    }
    return state


def _row(genome_id: str, **updates):
    row = {
        "genome_id": genome_id,
        "completed_min_rung": True,
        "reward_omr_antialigned": False,
        "scores": [0.0],
        "lcb": {"commit_score": 0.0},
        "training_signal": {"available": True, "positive": False},
        "training_signal_positive": False,
        "stage_progress_positive": False,
        "protected_incumbent": False,
        "protected_native_baseline": False,
        "portfolio_role": "joint_compatibility_hypothesis",
    }
    row.update(updates)
    return row


def test_training_signal_is_scale_and_sign_independent():
    improving_negative_reward = _training_curve_signal([
        [-10.0, -9.0, -7.0, -5.0, -3.0, -2.0],
    ])
    flat_positive_reward = _training_curve_signal([
        [10.0, 10.0, 10.0, 10.0, 10.0, 10.0],
    ])

    assert improving_negative_reward["available"] is True
    assert improving_negative_reward["positive"] is True
    assert flat_positive_reward["available"] is True
    assert flat_positive_reward["positive"] is False


def test_survivor_contraction_uses_evidence_not_population_ratio():
    rows = [_row(f"g.{index}") for index in range(30)]
    rows[2]["training_signal_positive"] = True
    rows[2]["training_signal"] = {"available": True, "positive": True}
    rows[7]["stage_progress_positive"] = True
    rows[11]["scores"] = [0.25]
    rows[19]["training_signal"] = {"available": False, "positive": False}
    rows[23]["protected_native_baseline"] = True

    cohort = _select_deep_survivor_cohort(_state(), rows)

    assert set(cohort["survivor_genome_ids"]) == {
        "g.2",   # improving training signal
        "g.7",   # Stage OMR
        "g.11",  # final OMR
        "g.19",  # missing telemetry is not falsification
        "g.23",  # required experimental control
    }
    assert cohort["policy"].endswith("no_fixed_ratio")


def _genome(obs: str, reward: str, algo: str, exploration: str):
    genome_id = f"{obs}|{reward}|{algo}|{exploration}"
    return {
        "genome_id": genome_id,
        "stack": {
            "obs_schema_id": obs,
            "reward_id": reward,
            "algo_id": algo,
            "exploration_id": exploration,
        },
        "signatures": {
            "obs_schema": {"family": obs},
            "reward": {"family": reward},
            "algo": {"family": algo},
            "exploration": {"family": exploration},
        },
        "portfolio_role": "joint_compatibility_hypothesis",
    }


def _completed_row(genome, *, positive=False):
    row = _row(genome["genome_id"])
    row["scores"] = [0.25 if positive else 0.0]
    return row


def _relative_completed_row(
    genome,
    *,
    lcb: float,
    ucb: float,
    sigma_reliable: bool = True,
):
    row = _completed_row(genome)
    row["scores"] = [(lcb + ucb) / 2.0]
    row["lcb"] = {
        "commit_score": lcb,
        "sigma_reliable": sigma_reliable,
    }
    row["ucb_commit_score"] = ucb
    return row


def test_unbounded_first_rung_settles_on_dominant_incumbent_with_axis_contrasts():
    genomes = [
        _genome(obs, reward, algo, exploration)
        for obs in ("obs.a", "obs.b")
        for reward in ("reward.a", "reward.b")
        for algo in ("algo.a", "algo.b")
        for exploration in ("explore.a", "explore.b")
    ]
    by_id = {genome["genome_id"]: genome for genome in genomes}
    incumbent = by_id["obs.a|reward.a|algo.a|explore.a"]
    contrasts = [
        by_id["obs.b|reward.a|algo.a|explore.a"],
        by_id["obs.a|reward.b|algo.a|explore.a"],
        by_id["obs.a|reward.a|algo.b|explore.a"],
        by_id["obs.a|reward.a|algo.a|explore.b"],
    ]
    rows = [
        _relative_completed_row(incumbent, lcb=10.0, ucb=12.0),
        *[
            _relative_completed_row(genome, lcb=0.0, ucb=9.0)
            for genome in contrasts
        ],
    ]

    certificate = _first_rung_settlement_certificate(
        _unbounded_state(), {"genomes": genomes}, rows
    )

    assert certificate["marginal_coverage_complete"] is True
    assert certificate["relative_competitive_basis_complete"] is False
    assert certificate["relative_dominance_complete"] is True
    assert certificate["relative_dominance_missing_axes"] == []
    assert certificate["ready"] is True
    assert certificate["settlement_basis"] == (
        "relative_dominant_incumbent_axis_contrast_basis"
    )
    assert certificate["reason"] == (
        "evidence_sufficient_dominant_incumbent_for_next_rung"
    )


def test_unbounded_dominance_does_not_settle_with_unresolved_challenger():
    genomes = [
        _genome("obs.a", "reward.a", "algo.a", "explore.a"),
        _genome("obs.b", "reward.b", "algo.b", "explore.b"),
        _genome("obs.a", "reward.b", "algo.a", "explore.b"),
    ]
    rows = [
        _relative_completed_row(genomes[0], lcb=10.0, ucb=12.0),
        _relative_completed_row(genomes[1], lcb=7.0, ucb=10.5),
        _relative_completed_row(genomes[2], lcb=0.0, ucb=9.0),
    ]

    certificate = _first_rung_settlement_certificate(
        _unbounded_state(), {"genomes": genomes}, rows
    )

    assert certificate["marginal_coverage_complete"] is True
    assert certificate["relative_dominance_complete"] is False
    assert certificate[
        "relative_dominance_unresolved_nonincumbent_genome_ids"
    ] == [genomes[1]["genome_id"]]
    assert certificate["ready"] is False


def test_unbounded_dominance_requires_completed_contrast_on_every_varying_axis():
    genomes = [
        _genome("obs.a", "reward.a", "algo.a", "explore.a"),
        _genome("obs.b", "reward.b", "algo.a", "explore.b"),
        _genome("obs.a", "reward.a", "algo.b", "explore.a"),
    ]
    rows = [
        _relative_completed_row(genomes[0], lcb=10.0, ucb=12.0),
        _relative_completed_row(genomes[1], lcb=0.0, ucb=9.0),
    ]
    for row in rows:
        row["scores"] = [0.0]

    certificate = _first_rung_settlement_certificate(
        _unbounded_state(), {"genomes": genomes}, rows
    )

    assert certificate["marginal_coverage_complete"] is False
    assert "algo" in certificate["relative_dominance_missing_axes"]
    assert certificate["relative_dominance_complete"] is False
    assert certificate["ready"] is False


def test_bounded_first_rung_does_not_use_relative_dominance_shortcut():
    genomes = [
        _genome("obs.a", "reward.a", "algo.a", "explore.a"),
        _genome("obs.b", "reward.b", "algo.b", "explore.b"),
    ]
    rows = [
        _relative_completed_row(genomes[0], lcb=10.0, ucb=12.0),
        _relative_completed_row(genomes[1], lcb=0.0, ucb=9.0),
    ]
    for row in rows:
        row["scores"] = [0.0]

    certificate = _first_rung_settlement_certificate(
        _state(), {"genomes": genomes}, rows
    )

    assert certificate["relative_dominance_complete"] is None
    assert certificate["ready"] is False
    assert certificate["reason"] == (
        "positive_evidence_sparse_continue_broad_search"
    )


def test_first_rung_settles_on_marginal_type_coverage_not_cartesian_exhaustion():
    genomes = [
        _genome(obs, reward, algo, exploration)
        for obs in ("obs.a", "obs.b")
        for reward in ("reward.a", "reward.b", "reward.c")
        for algo in ("algo.a", "algo.b")
        for exploration in ("explore.a", "explore.b")
    ]
    by_id = {genome["genome_id"]: genome for genome in genomes}
    # Five real trials form one anchor plus one independent contrast for every
    # varying axis, while the admitted Cartesian population has 24 combinations.
    completed = [
        by_id["obs.a|reward.a|algo.a|explore.a"],
        by_id["obs.b|reward.b|algo.b|explore.b"],
        by_id["obs.a|reward.c|algo.a|explore.a"],
        by_id["obs.b|reward.a|algo.a|explore.b"],
        by_id["obs.a|reward.b|algo.b|explore.a"],
    ]
    rows = [_completed_row(genome, positive=True) for genome in completed]

    certificate = _first_rung_settlement_certificate(
        _state(), {"genomes": genomes}, rows
    )

    assert certificate["ready"] is True
    assert certificate["admitted_cartesian_genome_count"] == 24
    assert certificate["completed_genome_count"] == 5
    assert certificate["marginal_coverage_complete"] is True
    assert certificate["positive_basis_min_count"] == 5
    assert certificate["positive_count_sufficient"] is True
    assert certificate["positive_lineage_diversity_complete"] is True
    assert set(certificate["positive_evidence_genome_ids"]) == {
        genome["genome_id"] for genome in completed
    }


def test_fair_schedule_reaches_settlement_basis_before_full_cross_product():
    genomes = [
        _genome(obs, reward, algo, exploration)
        for obs in ("obs.a", "obs.b")
        for reward in ("reward.a", "reward.b", "reward.c")
        for algo in ("algo.a", "algo.b")
        for exploration in ("explore.a", "explore.b")
    ]
    by_id = {genome["genome_id"]: genome for genome in genomes}
    schedule = _fair_family_trial_schedule(
        genomes, len(genomes), per_genome_trials=1
    )
    rows = []
    settled_after = None
    for completed_count, genome_id in enumerate(schedule, start=1):
        rows.append(_completed_row(by_id[genome_id], positive=True))
        certificate = _first_rung_settlement_certificate(
            _state(), {"genomes": genomes}, rows
        )
        if certificate["ready"]:
            settled_after = completed_count
            break

    assert settled_after is not None
    assert settled_after < len(genomes)


def test_first_rung_keeps_broad_search_open_without_positive_signal():
    genomes = [
        _genome("obs.a", "reward.a", "algo.a", "explore.a"),
        _genome("obs.b", "reward.b", "algo.b", "explore.b"),
    ]
    rows = [_completed_row(genome) for genome in genomes]

    certificate = _first_rung_settlement_certificate(
        _state(), {"genomes": genomes}, rows
    )

    assert certificate["marginal_coverage_complete"] is True
    assert certificate["ready"] is False
    assert certificate["reason"] == "positive_evidence_sparse_continue_broad_search"


def test_first_rung_keeps_search_open_when_only_one_positive_candidate_exists():
    genomes = [
        _genome(obs, reward, algo, exploration)
        for obs in ("obs.a", "obs.b")
        for reward in ("reward.a", "reward.b", "reward.c")
        for algo in ("algo.a", "algo.b")
        for exploration in ("explore.a", "explore.b")
    ]
    by_id = {genome["genome_id"]: genome for genome in genomes}
    completed = [
        by_id["obs.a|reward.a|algo.a|explore.a"],
        by_id["obs.b|reward.b|algo.b|explore.b"],
        by_id["obs.a|reward.c|algo.a|explore.a"],
        by_id["obs.b|reward.a|algo.a|explore.b"],
        by_id["obs.a|reward.b|algo.b|explore.a"],
    ]
    rows = [
        _completed_row(genome, positive=(index == 0))
        for index, genome in enumerate(completed)
    ]

    certificate = _first_rung_settlement_certificate(
        _state(), {"genomes": genomes}, rows
    )

    assert certificate["marginal_coverage_complete"] is True
    assert certificate["positive_basis_min_count"] == 5
    assert certificate["positive_count_sufficient"] is False
    assert certificate["ready"] is False
    assert certificate["reason"] == (
        "positive_evidence_sparse_continue_broad_search"
    )


def test_positive_count_without_lineage_diversity_does_not_settle():
    genomes = [
        _genome(obs, reward, algo, exploration)
        for obs in ("obs.a", "obs.b")
        for reward in ("reward.a", "reward.b", "reward.c")
        for algo in ("algo.a", "algo.b")
        for exploration in ("explore.a", "explore.b")
    ]
    by_id = {genome["genome_id"]: genome for genome in genomes}
    positive = [
        by_id["obs.a|reward.a|algo.a|explore.a"],
        by_id["obs.b|reward.b|algo.a|explore.a"],
        by_id["obs.a|reward.c|algo.a|explore.a"],
        by_id["obs.b|reward.a|algo.a|explore.a"],
        by_id["obs.a|reward.b|algo.a|explore.a"],
    ]
    negative_type_probe = by_id["obs.a|reward.a|algo.b|explore.b"]
    rows = [
        *[_completed_row(genome, positive=True) for genome in positive],
        _completed_row(negative_type_probe),
    ]

    certificate = _first_rung_settlement_certificate(
        _state(), {"genomes": genomes}, rows
    )

    assert certificate["marginal_coverage_complete"] is True
    assert certificate["positive_count_sufficient"] is True
    assert certificate["positive_lineage_diversity_complete"] is False
    assert certificate["positive_family_count_by_axis"]["algo"] == 1
    assert certificate["positive_family_count_by_axis"]["exploration"] == 1
    assert certificate["ready"] is False
    assert certificate["reason"] == (
        "positive_lineage_diversity_incomplete_continue_broad_search"
    )


def test_first_rung_keeps_search_open_until_every_marginal_type_is_probed():
    genomes = [
        _genome("obs.a", "reward.a", "algo.a", "explore.a"),
        _genome("obs.b", "reward.b", "algo.b", "explore.b"),
    ]
    rows = [_completed_row(genomes[0], positive=True)]

    certificate = _first_rung_settlement_certificate(
        _state(), {"genomes": genomes}, rows
    )

    assert certificate["ready"] is False
    assert certificate["marginal_coverage_complete"] is False
    assert certificate["reason"] == "marginal_mechanism_coverage_incomplete"


def test_audit_receipt_defers_unexecuted_combinations_after_evidence_settlement(
    tmp_path,
):
    genomes = [
        _genome(obs, reward, algo, exploration)
        for obs in ("obs.a", "obs.b")
        for reward in ("reward.a", "reward.b", "reward.c")
        for algo in ("algo.a", "algo.b")
        for exploration in ("explore.a", "explore.b")
    ]
    by_id = {genome["genome_id"]: genome for genome in genomes}
    completed = [
        by_id["obs.a|reward.a|algo.a|explore.a"],
        by_id["obs.b|reward.b|algo.b|explore.b"],
        by_id["obs.a|reward.c|algo.a|explore.a"],
        by_id["obs.b|reward.a|algo.a|explore.b"],
        by_id["obs.a|reward.b|algo.b|explore.a"],
    ]
    manifest = {
        "enabled": True,
        "iteration": 0,
        "population_size": len(genomes),
        "genomes": genomes,
        "execution_plan": {"per_genome_min_rung_trials": 1},
        "asha": {"rung": {"tier": 0, "trials": 1}},
    }
    state = SimpleNamespace(
        run_dir=tmp_path,
        pipeline_iteration=0,
        pipeline_config={
            "breadth_portfolio": {
                "survivor_omr_epsilon": 1e-12,
                "lcb_min_samples": 1,
            }
        },
        pipeline_memory={"last_breadth_portfolio_manifest": manifest},
    )
    statuses = {}
    for trial_id, genome in enumerate(completed):
        statuses[trial_id] = {
            "trial_id": trial_id,
            "genome_id": genome["genome_id"],
            "active_stack": genome["stack"],
            "valid_scores_used_for_iqm": [0.5],
            "objective_eval_sources": ["held_out_omr"],
            "final_commit_eligible": True,
            "scientific_valid": True,
        }
        state.pipeline_memory.setdefault("hpo_trial_stats", []).append({
            "pipeline_iteration": 0,
            "trial_id": trial_id,
            "training_reward_curves": [[0.0, 0.0, 0.0, 0.0]],
        })

    audit = write_asha_lcb_audit(state, statuses)
    receipt = audit["execution_debt_receipt"]

    assert receipt["paid"] is True
    assert receipt["settlement_mode"] == (
        "evidence_sufficient_marginal_type_coverage"
    )
    assert receipt["stop_first_rung_launching"] is True
    assert len(receipt["deferred_unattempted_genome_ids"]) == 19
    assert set(audit["deep_survivor_cohort"]["survivor_genome_ids"]) == {
        genome["genome_id"] for genome in completed
    }


def test_falsified_deep_cohort_reopens_breadth_instead_of_staying_pinned(
    tmp_path,
):
    genome = _genome("obs.a", "reward.a", "algo.a", "explore.a")
    manifest = {
        "enabled": True,
        "iteration": 2,
        "population_size": 1,
        "genomes": [genome],
        "execution_plan": {"per_genome_min_rung_trials": 1},
        "asha": {"rung": {"tier": 2, "trials": 1}},
    }
    state = SimpleNamespace(
        run_dir=tmp_path,
        pipeline_iteration=2,
        pipeline_config={
            "breadth_portfolio": {
                "survivor_omr_epsilon": 1e-12,
                "lcb_min_samples": 1,
            }
        },
        pipeline_memory={
            "last_breadth_portfolio_manifest": manifest,
            "v9_deep_survivor_cohort": {
                "survivor_genome_ids": [genome["genome_id"]],
                "source_iteration": 1,
                "target_iteration": 2,
            },
            "hpo_trial_stats": [{
                "pipeline_iteration": 2,
                "trial_id": 0,
                "training_reward_curves": [[0.0, 0.0, 0.0, 0.0]],
            }],
        },
    )
    statuses = {
        0: {
            "trial_id": 0,
            "genome_id": genome["genome_id"],
            "active_stack": genome["stack"],
            "valid_scores_used_for_iqm": [0.0],
            "objective_eval_sources": ["held_out_omr"],
            "final_commit_eligible": True,
            "scientific_valid": True,
        }
    }

    audit = write_asha_lcb_audit(state, statuses)

    assert audit["execution_debt_receipt"]["settlement_mode"] == (
        "exhaustive_cartesian_completion"
    )
    assert audit["deep_survivor_cohort"]["survivor_genome_ids"] == []
    assert "v9_deep_survivor_cohort" not in state.pipeline_memory
    assert audit["breadth_reopen_after_falsification"]["reason"].endswith(
        "reopen_broad_search"
    )


==> anc/FARL/tests/test_v9_general_reward_program.py <==
from __future__ import annotations

import json
from types import SimpleNamespace

import gymnasium as gym
import numpy as np
import pytest

from autorl.env_builder_v2 import build_env_from_stack
from autorl.breadth_portfolio import (
    _known_native_competition_required,
    _native_deep_control_ready,
)
from autorl.public_reward_program import (
    GENERAL_TRANSITION_FAMILY,
    PROPOSED_GENERAL,
    PublicRewardProgramViolation,
    general_reward_source_manifest,
    public_reward_source_manifest,
)
from autorl.reward_program_compiler import compile_reward_program


SOURCE = """\
def compute_reward(state, action, next_state):
    expert_delta = float(next_state.info.get("expert_progress", 0.0)) - float(state.info.get("expert_progress", 0.0))
    native = float(next_state.native_reward)
    obs_delta = float(next_state.observation[0] - state.observation[0])
    return expert_delta + 2.0 * native + obs_delta + 0.01 * float(action)
"""


def _program():
    manifest = general_reward_source_manifest(SOURCE)
    return {
        "schema_version": "autorl.reward_program.v9",
        "primitive_compositions": [{
            "family": GENERAL_TRANSITION_FAMILY,
            "source_code": SOURCE,
            "grounding_tier": PROPOSED_GENERAL,
            "proposal_integrity": manifest,
        }],
    }


def test_general_program_executes_observation_info_native_action_composition():
    code = compile_reward_program(_program())
    namespace = {"__file__": "<general_reward_test>"}
    exec(compile(code, "<general_reward_test>", "exec"), namespace)

    class Env(gym.Env):
        observation_space = gym.spaces.Box(-1.0, 1.0, (2,), dtype=np.float32)
        action_space = gym.spaces.Discrete(2)

        def reset(self, *, seed=None, options=None):
            return np.asarray([0.0, 0.0], dtype=np.float32), {
                "expert_progress": 0.0
            }

        def step(self, action):
            return (
                np.asarray([0.5, 0.0], dtype=np.float32),
                1.0,
                False,
                False,
                {"expert_progress": 1.0},
            )

    env = namespace["wrap_env"](Env())
    env.reset()
    assert env.step(1)[1] == pytest.approx(3.51)


def test_public_program_validator_still_rejects_general_information_reads():
    with pytest.raises(PublicRewardProgramViolation):
        public_reward_source_manifest(SOURCE)


def test_p2_env_builder_rejects_general_program_at_final_execution_boundary(
    tmp_path,
):
    (tmp_path / "env_adapter.py").write_text(
        """\
import gymnasium as gym
import numpy as np
class Env(gym.Env):
    observation_space = gym.spaces.Box(-1.0, 1.0, (2,), dtype=np.float32)
    action_space = gym.spaces.Discrete(2)
    def reset(self, *, seed=None, options=None):
        return np.zeros(2, dtype=np.float32), {}
    def step(self, action):
        return np.zeros(2, dtype=np.float32), 0.0, False, False, {}
def make_env():
    return Env()
""",
        encoding="utf-8",
    )
    (tmp_path / "manifest.json").write_text(
        json.dumps({"env_provenance": {"is_raw_sim_env": True}}),
        encoding="utf-8",
    )
    reward_id = "reward.general.invalid_in_p2"
    reward_path = tmp_path / "stacks" / "reward" / f"{reward_id}.json"
    reward_path.parent.mkdir(parents=True)
    reward_path.write_text(
        json.dumps({"spec": {"reward_program": _program()}}),
        encoding="utf-8",
    )
    with pytest.raises(RuntimeError, match="P2_INFORMATION_FIREWALL"):
        build_env_from_stack(
            tmp_path,
            {
                "env_adapter_id": "env.test",
                "obs_schema_id": "obs_schema.raw.v1",
                "reward_id": reward_id,
            },
        )


def test_general_execution_sandbox_still_blocks_io_and_reflection():
    dangerous = """\
def compute_reward(state, action, next_state):
    return open("/tmp/escape", "w")
"""
    with pytest.raises(PublicRewardProgramViolation):
        general_reward_source_manifest(dangerous)


def test_general_program_cannot_directly_read_stage_oracle_label_plane():
    source = """\
def compute_reward(state, action, next_state):
    return float(next_state.info.get("oracle_stage_0_complete", 0.0))
"""
    program = {
        "schema_version": "autorl.reward_program.v9",
        "primitive_compositions": [{
            "family": GENERAL_TRANSITION_FAMILY,
            "source_code": source,
            "grounding_tier": PROPOSED_GENERAL,
            "proposal_integrity": general_reward_source_manifest(source),
        }],
    }
    with pytest.raises(ValueError, match="diagnostic oracle label"):
        compile_reward_program(program)


def test_general_program_runtime_filters_declared_diagnostic_info_keys():
    source = """\
def compute_reward(state, action, next_state):
    return sum(float(value) for value in next_state.info.values())
"""
    program = {
        "schema_version": "autorl.reward_program.v9",
        "reward_information_policy": {
            "diagnostic_only_info_keys": ["success", "final_omr"],
        },
        "primitive_compositions": [{
            "family": GENERAL_TRANSITION_FAMILY,
            "source_code": source,
            "grounding_tier": PROPOSED_GENERAL,
            "proposal_integrity": general_reward_source_manifest(source),
        }],
    }
    code = compile_reward_program(program)
    namespace = {"__file__": "<diagnostic_filter_test>"}
    exec(compile(code, "<diagnostic_filter_test>", "exec"), namespace)

    class Env(gym.Env):
        observation_space = gym.spaces.Box(-1.0, 1.0, (1,), dtype=np.float32)
        action_space = gym.spaces.Discrete(2)

        def reset(self, *, seed=None, options=None):
            return np.zeros(1, dtype=np.float32), {
                "legal_progress": 0.0,
                "success": 0.0,
                "final_omr": 0.0,
            }

        def step(self, action):
            return np.ones(1, dtype=np.float32), 0.0, False, False, {
                "legal_progress": 2.5,
                "success": 100.0,
                "final_omr": 1000.0,
            }

    env = namespace["wrap_env"](Env())
    env.reset()
    obs, reward, terminated, truncated, info = env.step(0)

    assert reward == pytest.approx(2.5)
    assert info["success"] == pytest.approx(100.0)
    assert info["final_omr"] == pytest.approx(1000.0)


def test_native_identity_deep_control_is_required_in_p1_and_p3_but_not_p2():
    genomes = [{
        "genome_id": "g.native",
        "stack": {"reward_id": "reward.library_default.active_native.v1"},
    }]
    p1 = SimpleNamespace(
        manifest=SimpleNamespace(
            env_provenance=SimpleNamespace(
                is_raw_sim_env=False,
                is_library_env=False,
            )
        )
    )
    p3 = SimpleNamespace(
        manifest=SimpleNamespace(
            env_provenance=SimpleNamespace(
                is_raw_sim_env=False,
                is_library_env=True,
            )
        )
    )
    p2 = SimpleNamespace(
        manifest=SimpleNamespace(
            env_provenance=SimpleNamespace(
                is_raw_sim_env=True,
                is_library_env=False,
            )
        )
    )
    assert _known_native_competition_required(p1, genomes) is True
    assert _known_native_competition_required(p3, genomes) is True
    assert _known_native_competition_required(p2, genomes) is False


def test_native_deep_control_waits_for_paid_wide_screen():
    state = SimpleNamespace(
        pipeline_config={
            "breadth_portfolio": {
                "native_deep_control_after_wide_tier": 1,
            }
        },
        pipeline_memory={},
    )
    assert _native_deep_control_ready(state) is False

    state.pipeline_memory["last_breadth_portfolio_asha"] = {
        "rung": {"tier": 0},
        "execution_debt_receipt": {"paid": True},
        "deep_survivor_cohort": {"survivor_genome_ids": ["g.native"]},
    }
    assert _native_deep_control_ready(state) is False

    state.pipeline_memory["last_breadth_portfolio_asha"]["rung"]["tier"] = 1
    assert _native_deep_control_ready(state) is True


==> anc/FARL/tests/test_v9_joint_search_controller.py <==
import json
from types import SimpleNamespace

import pytest

from autorl.breadth_portfolio import (
    _build_candidate_slate,
    _frontload_scientific_intervention,
    _select_deep_survivor_cohort,
    _v9_structured_slate,
)
from autorl.data_types import DiagnosticReport, TaskAtom
from autorl.diagnostic_arbitrator import build_unified_diagnostic_packet
from autorl.hypothesis_bank import HypothesisBank
from autorl.joint_search_controller import (
    capture_effect_snapshot,
    decide,
    final_first_light,
    record_controller_effect,
)
from autorl.pipeline import AutoRLPipeline
from autorl.representation_proposer import propose_llm_semantic_atoms


def _state(tmp_path, *, status="REWARD_FAULT", best_iqm=0.0):
    return SimpleNamespace(
        run_dir=tmp_path,
        pipeline_iteration=0,
        pipeline_memory={
            "last_hpo_omr_status": {
                "all_omr_failed": False,
                "best_trial_final_commit_eligible": True,
                "best_iqm": best_iqm,
            }
        },
        latest_diagnosis=DiagnosticReport(
            status=status,
            reasoning="typed diagnosis",
            suggested_action="test the implicated axis",
            confidence=0.9,
            supporting_evidence=["heldout=0", "reward_signal=1"],
        ),
        fault_counts={},
        controller_feedback="",
        hpo_result=None,
        v2_scheduler_decision={},
    )


def test_v9_reward_fault_changes_only_reward_axis(tmp_path):
    state = _state(tmp_path)
    decision = decide(state, fault="REWARD_FAULT")
    assert decision.action == "REPROPOSE_REWARD"
    assert decision.directives == ["M4"]
    assert decision.changed_axes == ["reward"]
    assert decision.portfolio_lane == "reward_repair"
    assert state.pipeline_memory["joint_search_decision"]["action"] == decision.action
    assert (tmp_path / "joint_search_decision.v1.json").exists()


def test_v9_algorithm_fault_holds_reward_and_obs_fixed(tmp_path):
    state = _state(tmp_path, status="ALGO_MISMATCH_FAULT")
    decision = decide(state, fault="ALGO_MISMATCH_FAULT")
    assert decision.action == "CHALLENGE_ALGORITHM"
    assert decision.directives == ["M3"]
    assert decision.changed_axes == ["algorithm"]


def test_selected_stage_axis_cannot_inherit_another_opinions_actuator(tmp_path):
    state = _state(tmp_path)
    state.latest_diagnosis.required_changed_axis = "algorithm"
    state.latest_diagnosis.stage_learning_dynamics = {"by_stage": {"stage.generic": {"trend": "flat"}}}
    state.pipeline_memory["v5_actuator_route"] = {
        "mode": "scientific_hypothesis_test", "firewall_clean": True,
        "recommended_fault": "REWARD_STRUCTURE_FAULT", "directives": ["M4"],
    }
    packet = build_unified_diagnostic_packet(state, fallback_fault="REWARD_FAULT")
    assert packet["selected_source"] == "v9.4_stage_learning_dynamics"
    assert packet["changed_axes"] == ["algorithm"]
    assert packet["recommended_directives"] == ["M3"]
    assert packet["opinions"]["trajectory"]["recommended_directives"] == ["M4"]
    # An old packet is also repaired at the final actuator boundary.
    packet["recommended_directives"] = ["M4"]
    decision = decide(state, fault="REWARD_FAULT", diagnostic_packet=packet)
    assert decision.directives == ["M3"]
    assert decision.hypothesis_operation["required_changed_slots"] == ["algo"]


@pytest.mark.parametrize("fault", ["ALGO_MISMATCH_FAULT", "REWARD_FAULT", "OBS_SCHEMA_FAULT", "EXPLORATION_COLLAPSE_FAULT"])
def test_scientific_control_is_frozen_before_any_managed_axis_actuator(tmp_path, fault):
    state = _state(tmp_path, status=fault)
    old = {slot + "_id": slot + ".control" for slot in ("algo", "reward", "obs_schema", "exploration")}
    state.v2_active_stack = dict(old)
    decision = decide(state, fault=fault)
    state.v2_active_stack.update({key: value + ".changed_by_actuator" for key, value in old.items()})
    request = state.pipeline_memory["next_hypothesis_request"]
    assert request["control_stack"] == old
    assert decision.hypothesis_operation["control_capture_phase"] == "before_any_scientific_actuator"


def test_fidelity_fault_forces_next_scheduler_tier(tmp_path):
    state = _state(tmp_path, status="BUDGET_FAULT")
    state.v2_scheduler_decision = {"selected_rung": {"tier": 1, "steps": 20_000}}
    state.budget_multiplier = 1
    decision = decide(state, fault="BUDGET_FAULT")
    assert decision.action == "INCREASE_FIDELITY"
    assert decision.directives == ["M5_EXTEND"]
    assert state.pipeline_memory["force_min_budget_tier"] == 2
    assert state.budget_multiplier == 2


def test_zero_final_omr_is_not_first_light(tmp_path):
    zero = _state(tmp_path / "zero", best_iqm=0.0)
    positive = _state(tmp_path / "positive", best_iqm=0.1)
    assert final_first_light(zero) is False
    assert final_first_light(positive) is True


def test_public_reward_cannot_be_champion_at_zero(tmp_path):
    reward_id = "reward.public_transition.deadbeef.v1"
    stack_path = tmp_path / "stacks" / "reward" / f"{reward_id}.json"
    stack_path.parent.mkdir(parents=True)
    stack_path.write_text(json.dumps({
        "spec": {"reward_program": {"primitive_compositions": [
            {"family": "public_transition_program"}
        ]}}
    }))
    bank = HypothesisBank(tmp_path)
    bank.spawn(slot="reward", hyp_id=reward_id)
    bank.attach_evidence(
        {"reward_id": reward_id}, score=0.0, valid=True, provenance_ref="zero.json"
    )
    with pytest.raises(ValueError, match="first light"):
        bank.promote("reward", reward_id)


def test_generation_reset_invalidates_active_hypotheses(tmp_path):
    bank = HypothesisBank(tmp_path)
    bank.spawn(slot="reward", hyp_id="reward.a", generation_id=0)
    bank.spawn(slot="algo", hyp_id="algo.a", generation_id=0)
    generation = bank.reset_generation(reason="canonical interface invalid")
    assert generation == 1
    for slot, hid in (("reward", "reward.a"), ("algo", "algo.a")):
        payload = json.loads(bank.hypothesis_path(slot, hid).read_text())
        assert payload["status"] == "invalidated"
        assert payload["lifecycle_status"] == "INVALIDATED"


class _CaptureLLM:
    def __init__(self):
        self.prompt = None

    def call_json(self, **kwargs):
        self.prompt = json.loads(kwargs["user_prompt"])
        return {"derived_atoms": []}


def test_m2_schema_projection_does_not_prefix_truncate_148_dims():
    atoms = [
        TaskAtom(
            atom_id=f"obs.{idx}",
            source=f"obs[{idx}]",
            source_type="obs",
            semantic=f"public coordinate {idx}",
            semantic_type="scalar_signal",
            obs_indices=[idx],
        )
        for idx in range(148)
    ]
    llm = _CaptureLLM()
    propose_llm_semantic_atoms(
        atoms=atoms,
        goal_text="generic public task",
        llm_client=llm,
        env_id="generic",
    )
    assert llm.prompt["raw_atom_projection"]["policy"] == "complete_rows"
    assert llm.prompt["raw_atom_projection"]["covered_atoms"] == 148
    assert llm.prompt["raw_atoms"][-1]["atom_id"] == "obs.147"


def test_meaningful_fidelity_maps_m3_recommendation_to_existing_rung(tmp_path):
    pipeline = AutoRLPipeline.__new__(AutoRLPipeline)
    pipeline.config = {
        "joint_search_controller": {
            "enabled": True,
            "meaningful_fidelity_fraction": 0.1,
        },
        "anytime_scheduler": {"rungs": [
            {"tier": 0, "steps": 2_000},
            {"tier": 1, "steps": 20_000},
            {"tier": 2, "steps": 100_000},
            {"tier": 3, "steps": 300_000},
        ]},
    }
    state = SimpleNamespace(
        run_dir=tmp_path,
        algorithm_config=SimpleNamespace(recommended_total_timesteps=1_000_000),
        pipeline_memory={},
    )
    pipeline._prepare_v9_meaningful_fidelity(state)
    control = state.pipeline_memory["v9_joint_search"]
    assert control["minimum_fidelity"] == 100_000
    assert control["minimum_fidelity_tier"] == 2
    assert state.pipeline_memory["force_min_budget_tier"] == 2


def test_structured_lane_annotation_never_deletes_admitted_hypotheses(
    tmp_path, monkeypatch
):
    import autorl.breadth_portfolio as portfolio

    monkeypatch.setattr(portfolio, "_portfolio_cfg", lambda state: {
        "v9_structured_lanes": True,
    })
    monkeypatch.setattr(
        portfolio,
        "_is_v9_public_reward_artifact",
        lambda state, reward_id: str(reward_id).startswith("reward.public"),
    )

    def genome(reward, algo, raw=True):
        return {
            "genome_id": f"{reward}-{algo}-{raw}",
            "stack": {
                "reward_id": reward,
                "algo_id": algo,
                "obs_schema_id": "obs_schema.raw.v1" if raw else "obs.semantic",
            },
            "signatures": {
                "obs_schema": {"is_raw": raw, "has_derived": not raw},
                "reward": {"has_stage": False},
            },
            "changed_axes": [],
            "signature_key": f"{reward}-{algo}-{raw}",
        }

    state = SimpleNamespace(pipeline_memory={}, run_dir=tmp_path)
    selected = _v9_structured_slate(
        state,
        [
            genome("reward.public.a", "algo.dqn"),
            genome("reward.public.b", "algo.dqn"),
            genome("reward.public.a", "algo.ppo"),
            genome("reward.public.a", "algo.dqn", raw=False),
            genome("reward.legacy", "algo.dqn"),
        ],
        {"algo_id": "algo.dqn"},
    )
    ids = {row["genome_id"] for row in selected}
    assert "reward.public.a-algo.dqn-True" in ids
    assert "reward.public.b-algo.dqn-True" in ids
    assert "reward.public.a-algo.ppo-True" in ids
    assert "reward.public.a-algo.dqn-False" in ids
    assert "reward.legacy-algo.dqn-True" in ids
    assert len(ids) == 5
    assert all(row["v9_population_preserved"] for row in selected)


def test_v9_population_expands_full_typed_cross_product_independent_of_gpus(
    tmp_path,
):
    state = SimpleNamespace(
        run_dir=tmp_path,
        pipeline_memory={},
        pipeline_config={"breadth_portfolio": {"v9_structured_lanes": True}},
        manifest=SimpleNamespace(
            env_provenance=SimpleNamespace(is_raw_sim_env=True)
        ),
    )
    pools = {
        "obs_schema": [{"id": f"obs.{i}", "spec": {}} for i in range(2)],
        "reward": [{"id": f"reward.{i}", "spec": {}} for i in range(3)],
        "algo": [{"id": f"algo.{i}", "spec": {}} for i in range(2)],
        "exploration": [{"id": f"explore.{i}", "spec": {}} for i in range(2)],
    }
    active = {
        "obs_schema_id": "obs.0",
        "reward_id": "reward.0",
        "algo_id": "algo.0",
        "exploration_id": "explore.0",
    }
    genomes = _build_candidate_slate(state, active=active, pools=pools)
    assert len(genomes) == 2 * 3 * 2 * 2
    assert all(g["execution_debt"] == "UNPAID_FIRST_RUNG" for g in genomes)


def test_deep_training_preserves_every_positive_evidence_candidate(tmp_path):
    state = SimpleNamespace(
        pipeline_config={"breadth_portfolio": {}}
    )
    rows = []
    for idx in range(9):
        rows.append({
            "genome_id": f"g{idx}",
            "completed_min_rung": True,
            "reward_omr_antialigned": False,
            "scores": [float(idx) / 10.0],
            "lcb": {"commit_score": float(idx) / 10.0},
            "ucb_commit_score": float(idx) / 10.0 + (0.5 if idx == 0 else 0.1),
            "signatures": {"reward": {"reward_family": f"family.{idx % 4}"}},
            "stage_progress": {"per_stage": {}},
            "stage_progress_positive": False,
            "training_signal": {"available": True, "positive": False},
            "training_signal_positive": False,
        })
    cohort = _select_deep_survivor_cohort(state, rows)
    assert set(cohort["survivor_genome_ids"]) == {
        f"g{idx}" for idx in range(1, 9)
    }
    assert cohort["evidence_positive_count"] == 8
    assert cohort["policy"].endswith("no_fixed_ratio")


def test_controller_queues_secondary_diagnostics_but_executes_one_axis(tmp_path):
    state = _state(tmp_path)
    packet = {
        "selected_fault": "REWARD_FAULT",
        "selected_source": "internal",
        "recommended_directives": ["M4"],
        "changed_axes": ["reward"],
        "matched_counterfactual_required": False,
        "packet_sha256": "sha256:test",
        "opinions": {
            "internal": {
                "candidate_fault": "REWARD_FAULT", "confidence": 0.9,
            },
            "external": {
                "candidate_fault": "ALGO_MISMATCH_FAULT", "confidence": 0.85,
            },
        },
    }
    decision = decide(state, fault="REWARD_FAULT", diagnostic_packet=packet)
    assert {row["action"] for row in decision.portfolio_actions} == {
        "REPROPOSE_REWARD", "CHALLENGE_ALGORITHM"
    }
    assert decision.directives == ["M4"]
    assert decision.changed_axes == ["reward"]
    assert decision.hypothesis_operation["required_changed_slots"] == ["reward"]
    assert decision.allocation_set["policy"] == (
        "execute_primary_single_axis_action_and_queue_supported_alternatives"
    )
    assert decision.allocation_set["resource_limits_population"] is False


def test_low_confidence_diagnosis_cannot_trigger_destructive_rewrite(tmp_path):
    state = _state(tmp_path)
    state.latest_diagnosis.confidence = 0.2
    packet = build_unified_diagnostic_packet(
        state, fallback_fault="REWARD_FAULT", min_action_confidence=0.6
    )
    assert packet["selected_source"] == "insufficient_evidence"
    assert packet["identifiable"] is False
    decision = decide(
        state,
        fault="REWARD_FAULT",
        diagnostic_packet=packet,
    )
    assert decision.action == "CONTINUE_OR_PROMOTE"
    assert decision.directives == []
    assert decision.hypothesis_operation == {"operation": "none"}


def test_unified_packet_hard_guard_preempts_diagnostic_opinions(tmp_path, monkeypatch):
    state = _state(tmp_path)
    monkeypatch.setattr("autorl.evidence_faults.active_evidence_faults", lambda state: [{
        "status": "violated", "scope": "candidate", "violations": ["trusted_evaluator_label_access"],
        "binding": {"reward_id": "reward.fixture"},
    }])
    state.pipeline_memory["global_falsification_report"] = {
        "skeptic_pressure": "high",
        "recommended_fault": "ALGO_MISMATCH_FAULT",
        "next_actuator": {"directives": ["M3"]},
    }
    packet = build_unified_diagnostic_packet(
        state, fallback_fault="REWARD_FAULT"
    )
    assert packet["selected_source"] == "guard"
    assert packet["selected_fault"] == "FIREWALL_FAULT"
    decision = decide(state, fault="REWARD_FAULT", diagnostic_packet=packet)
    assert decision.action == "REPAIR_CONTRACT"
    assert decision.directives == ["M4"]


def test_external_trajectory_conflict_becomes_matched_counterfactual(tmp_path):
    state = _state(tmp_path)
    state.pipeline_memory["global_falsification_report"] = {
        "skeptic_pressure": "high",
        "recommended_fault": "ALGO_MISMATCH_FAULT",
        "challenged_slots": ["policy_family"],
        "next_actuator": {"directives": ["M3"]},
    }
    state.pipeline_memory["v5_actuator_route"] = {
        "mode": "scientific_hypothesis_test",
        "firewall_clean": True,
        "recommended_fault": "OBS_SCHEMA_FAULT",
        "directives": ["M2B"],
    }
    packet = build_unified_diagnostic_packet(
        state, fallback_fault="REWARD_FAULT"
    )
    # Objective hard vetoes remain guards on unsafe semantic actions.  A
    # non-objective high conflict is scheduled as an identification test.
    assert packet["matched_counterfactual_required"] is True
    assert packet["selected_source"] == "matched_counterfactual"
    decision = decide(state, fault="REWARD_FAULT", diagnostic_packet=packet)
    assert decision.action == "RUN_MATCHED_COUNTERFACTUAL"
    assert set(decision.changed_axes) == {"algorithm", "representation"}


def test_matched_scheduler_accepts_one_axis_children_for_two_faults(tmp_path, monkeypatch):
    import autorl.breadth_portfolio as portfolio

    monkeypatch.setattr(
        portfolio,
        "_portfolio_cfg",
        lambda state: {"scientific_intervention_min_repeats": 2},
    )
    state = SimpleNamespace(
        run_dir=tmp_path,
        pipeline_memory={
            "next_hypothesis_request": {
                "request_id": "request.1",
                "intervention_id": "intervention.1",
                "lifecycle_state": "executing",
                "required_changed_slots": ["obs_schema", "algo"],
                "hypothesis_ids": ["h.current", "h.repair"],
            }
        },
    )
    genomes = [
        {"genome_id": "anchor", "changed_axes": [], "stack": {}},
        {"genome_id": "obs", "changed_axes": ["obs_schema"], "stack": {}},
        {"genome_id": "algo", "changed_axes": ["algo"], "stack": {}},
    ]
    schedule, audit = _frontload_scientific_intervention(
        state, genomes, ["anchor", "obs", "algo"]
    )
    assert audit["executed"] is True
    assert set(audit["child_genome_ids"]) == {"obs", "algo"}
    assert schedule[:3] == ["anchor", "obs", "algo"]


def test_effect_audit_and_next_decision_contract_previous_hypotheses(tmp_path):
    state = _state(tmp_path)
    state.v2_active_stack = {
        "obs_schema_id": "obs.raw",
        "reward_id": "reward.old",
        "algo_id": "algo.old",
    }
    before = capture_effect_snapshot(state)
    first = decide(state, fault="REWARD_FAULT")
    reward_dir = tmp_path / "stacks" / "reward"
    reward_dir.mkdir(parents=True)
    (reward_dir / "reward.new.json").write_text("{}")
    state.pipeline_memory["last_breadth_portfolio_manifest"] = {
        "scientific_intervention_schedule": {
            "executed": True,
            "request_id": first.hypothesis_operation["request_id"],
            "changed_slots": ["reward"],
        }
    }
    state.pipeline_memory["v95_scientific_execution_receipt"] = {
        "schema_version": "v9.5.scientific_execution_receipt.v1",
        "request_id": first.hypothesis_operation["request_id"],
        "interface_generation_tuple": {"generation_id": 0},
        "executed": True,
        "slot_receipts": [{
            "completed": True,
            "all_seeds_valid": True,
            "actual_steps_by_seed": [20_000],
        }],
    }
    state.hpo_result = SimpleNamespace(best_iqm=0.0)
    audit = record_controller_effect(state, first, before)
    assert audit["effect_passed"] is True
    assert state.pipeline_memory["next_hypothesis_request"]["lifecycle_state"] == "evaluated"

    old_ids = list(first.hypothesis_operation["hypothesis_ids"])
    decide(state, fault="REWARD_FAULT")
    contraction = state.pipeline_memory["hypothesis_contraction"]
    assert contraction["outcome"] == "LOCAL_CURRENT_EXPLANATION_SUPPORTED"
    current = json.loads(
        HypothesisBank(tmp_path).hypothesis_path("search", old_ids[0]).read_text()
    )
    repair = json.loads(
        HypothesisBank(tmp_path).hypothesis_path("search", old_ids[1]).read_text()
    )
    assert current["lifecycle_status"] == "SUPPORTED"
    assert repair["status"] == "pruned"


def test_effect_noop_is_visible_to_next_unified_packet_guard(tmp_path, monkeypatch):
    monkeypatch.setattr("autorl.evidence_faults.active_evidence_faults", lambda state: [])
    state = _state(tmp_path)
    state.v2_active_stack = {"reward_id": "reward.same"}
    before = capture_effect_snapshot(state)
    decision = decide(state, fault="REWARD_FAULT")
    state.hpo_result = SimpleNamespace(best_iqm=0.0)
    audit = record_controller_effect(state, decision, before)
    assert audit["effect_passed"] is False
    packet = build_unified_diagnostic_packet(
        state, fallback_fault="REWARD_FAULT"
    )
    assert packet["selected_fault"] == "STACK_FAULT"
    assert packet["selected_source"] == "guard"


def test_v9_trajectory_diagnosis_cannot_overwrite_controller_request(tmp_path):
    from autorl.trajectory_evidence.diagnosis_engine import DiagnosisEngineV5

    controller_request = {
        "request_id": "controller.request",
        "lifecycle_state": "executing",
    }
    state = SimpleNamespace(
        pipeline_memory={
            "v9_control_active": True,
            "next_hypothesis_request": controller_request,
        }
    )
    trajectory_request = {
        "request_id": "trajectory.proposal",
        "lifecycle_state": "proposed",
    }
    DiagnosisEngineV5._write_pipeline_memory(
        state,
        {
            "agreement": {},
            "legacy_diagnosis": {},
            "actuator_route": {
                "mode": "scientific_hypothesis_test",
                "firewall_clean": True,
                "directives": ["M4"],
            },
            "goal_feedback": {},
            "next_hypothesis_request": trajectory_request,
            "forbidden_basis_fingerprints": [],
        },
        {"live": []},
        {},
        4,
    )
    assert state.pipeline_memory["next_hypothesis_request"] == controller_request
    assert state.pipeline_memory["trajectory_next_hypothesis_proposal"] == trajectory_request
    assert state.pipeline_memory["v5_actuator_route"]["evidence_iteration"] == 4


def test_unbounded_diagnosis_proposal_is_consumed_and_bound_to_controller(
    tmp_path,
):
    state = _state(tmp_path)
    state.objective_metric_spec = {
        "omr_contract": {
            "value_semantics": "unbounded_continuous",
            "known_bounds": {"lower": None, "upper": None},
            "direction": "maximize",
            "completion_rule": {"kind": "none", "value": None},
        }
    }
    state.pipeline_memory["trajectory_next_hypothesis_proposal"] = {
        "request_id": "diagnosis.request",
        "intervention_id": "diagnosis.intervention",
        "selected": True,
        "lifecycle_state": "proposed",
        "required_changed_slots": ["reward"],
        "hypothesis_ids": ["goal.h1", "goal.h2"],
    }
    # A conflicting ordinary fault route must not turn semantic consumption
    # into ID-only bookkeeping: the proposal-selected reward axis is executed.
    decision = decide(
        state,
        fault="ALGO_MISMATCH_FAULT",
        diagnostic_packet={
            "selected_fault": "ALGO_MISMATCH_FAULT",
            "selected_source": "internal",
            "identifiable": True,
            "opinions": {
                "coverage": {
                    "candidate_fault": "OBS_FAULT",
                    "confidence": 0.95,
                },
            },
        },
    )
    request = state.pipeline_memory["next_hypothesis_request"]
    proposal = state.pipeline_memory["trajectory_next_hypothesis_proposal"]
    assert decision.action == "REPROPOSE_REWARD"
    assert decision.directives == ["M4"]
    assert decision.changed_axes == ["reward"]
    assert len(decision.portfolio_actions) == 1
    assert request["required_changed_slots"] == ["reward"]
    assert request["effect_assertions"]["changed_slots"] == ["reward"]
    assert decision.hypothesis_operation["source_hypothesis_ids"] == [
        "goal.h1", "goal.h2"
    ]
    assert request["source_diagnostic_request_id"] == "diagnosis.request"
    assert proposal["lifecycle_state"] == "consumed_by_search_controller"
    assert proposal["authoritative_request_id"] == request["request_id"]
    assert state.pipeline_memory["trajectory_proposal_consumption_history"][-1][
        "state"
    ] == "consumed_by_search_controller"


def test_paid_diverse_unbounded_1m_stagnation_resets_v9_generation(tmp_path):
    state = _state(tmp_path)
    state.objective_metric_spec = {
        "omr_contract": {
            "value_semantics": "unbounded_continuous",
            "known_bounds": {"lower": None, "upper": None},
            "direction": "maximize",
            "completion_rule": {"kind": "none", "value": None},
        }
    }
    state.pipeline_memory.update({
        "v9_execution_debt_receipt": {
            "paid": True,
            "unpaid_genome_ids": [],
        },
        "last_targeted_resensing": {"failed_atom_ids": ["old.atom"]},
        "trajectory_next_hypothesis_proposal": {
            "request_id": "old.g0.proposal",
            "selected": True,
            "lifecycle_state": "proposed",
            "required_changed_slots": ["reward"],
        },
        "controller_effect_history": [
            {
                "request_id": "search_request.g0.i1.reward",
                "selected_fidelity": 1_000_000,
                "effect_passed": True,
                "matched_schedule_executed": True,
                "training_evidence_produced": True,
                "expected_changed_slots": ["reward"],
                "unbounded_relative_outcome": {
                    "state": "PLATEAU",
                    "arm_outcomes": [{
                        "match_violations": [],
                        "relative_effect": {"state": "PLATEAU"},
                    }],
                },
            },
            {
                "request_id": "search_request.g0.i2.obs",
                "selected_fidelity": 1_000_000,
                "effect_passed": True,
                "matched_schedule_executed": True,
                "training_evidence_produced": True,
                "expected_changed_slots": ["obs_schema"],
                "unbounded_relative_outcome": {
                    "state": "REGRESSION",
                    "arm_outcomes": [{
                        "match_violations": [],
                        "relative_effect": {"state": "REGRESSION"},
                    }],
                },
            },
        ],
    })
    decision = decide(state, fault="REWARD_STRUCTURE_FAULT")
    assert decision.fault == "UNBOUNDED_GENERATION_EXHAUSTED_FAULT"
    assert decision.action == "RESET_GENERATION"
    assert decision.directives == ["M2B", "M4"]
    assert decision.generation_id == 1
    assert state.pipeline_memory[
        "v93_unbounded_generation_exhaustion"
    ]["eligible"] is True
    assert "last_targeted_resensing" not in state.pipeline_memory
    assert state.pipeline_memory[
        "trajectory_next_hypothesis_proposal"
    ]["lifecycle_state"] == "invalidated_by_generation_reset"


def test_unbounded_contraction_ignores_positive_absolute_score(tmp_path):
    state = _state(tmp_path, best_iqm=100.0)
    state.objective_metric_spec = {
        "omr_contract": {
            "value_semantics": "unbounded_continuous",
            "known_bounds": {"lower": None, "upper": None},
            "direction": "maximize",
            "completion_rule": {"kind": "none", "value": None},
        }
    }
    first = decide(state, fault="REWARD_STRUCTURE_FAULT")
    request = dict(state.pipeline_memory["next_hypothesis_request"])
    request.update({
        "lifecycle_state": "evaluated",
        "selected": False,
        "effect_passed": True,
        "meaningful_fidelity": True,
        "unbounded_relative_outcome": {
            "state": "REGRESSION",
            "absolute_score_sign_used": False,
        },
    })
    state.pipeline_memory["next_hypothesis_request"] = request
    decide(state, fault="REWARD_STRUCTURE_FAULT")
    contraction = state.pipeline_memory["hypothesis_contraction"]
    assert contraction["outcome"] == "LOCAL_CURRENT_EXPLANATION_SUPPORTED"
    assert contraction["unbounded_relative_state"] == "REGRESSION"
    assert contraction["absolute_score_sign_used"] is False
    current_id, repair_id = first.hypothesis_operation["hypothesis_ids"]
    current = json.loads(
        HypothesisBank(tmp_path).hypothesis_path(
            "search", current_id
        ).read_text()
    )
    repair = json.loads(
        HypothesisBank(tmp_path).hypothesis_path(
            "search", repair_id
        ).read_text()
    )
    assert current["lifecycle_status"] == "SUPPORTED"
    assert repair["status"] == "pruned"


def test_restart_ghost_request_is_archived_before_new_request(tmp_path):
    state = _state(tmp_path)
    bank = HypothesisBank(tmp_path)
    for hypothesis_id in ("ghost.current", "ghost.repair"):
        bank.spawn(slot="search", hyp_id=hypothesis_id)
    state.pipeline_memory["next_hypothesis_request"] = {
        "request_id": "ghost.request",
        "lifecycle_state": "executing",
        "selected": False,
        "hypothesis_ids": ["ghost.current", "ghost.repair"],
    }
    fresh = decide(state, fault="REWARD_FAULT")
    authoritative = state.pipeline_memory["next_hypothesis_request"]
    assert authoritative["request_id"] == fresh.hypothesis_operation["request_id"]
    assert state.pipeline_memory["interrupted_search_requests"][0]["request_id"] == "ghost.request"
    for hypothesis_id in ("ghost.current", "ghost.repair"):
        payload = json.loads(bank.hypothesis_path("search", hypothesis_id).read_text())
        assert payload["status"] == "archived"


def _enum_bearing_manifest():
    from autorl.data_types import (
        ActionType,
        AgentType,
        EnvironmentManifest,
        EnvProvenance,
        EnvSourceType,
        ObservabilityType,
    )

    return EnvironmentManifest(
        env_id="MiniGrid-DoorKey-8x8-v0",
        env_description="regression fixture",
        env_source=EnvSourceType.RAW_SIM_INTROSPECTED,
        agent_type=AgentType.SINGLE,
        num_agents=1,
        agent_ids=["agent_0"],
        observation_dims={"agent_0": 148},
        observability=ObservabilityType.FULL,
        action_dims={"agent_0": 7},
        action_types={"agent_0": ActionType.DISCRETE},
        adapter_module_path="run/env_adapter.py",
        needs_mdp_design=False,
        env_provenance=EnvProvenance(
            source_category="raw_sim_introspected",
            adapter_generation="deterministic_public_shim",
        ),
    )


def test_effect_snapshot_survives_real_enum_manifest(tmp_path):
    """Live DoorKey P2/P3 r6 crash (2026-07-17): vars() on a plain Enum member
    walks __objclass__ -> enum class -> _value2member_map_ -> member, an
    unconditional cycle that killed the first capture_effect_snapshot call.
    The snapshot must serialize a real EnvironmentManifest, not only test
    dicts, and its digest must be deterministic."""
    state = _state(tmp_path)
    state.manifest = _enum_bearing_manifest()
    first = capture_effect_snapshot(state)
    second = capture_effect_snapshot(state)
    sha = first["env_adapter_sha256"]
    assert sha and sha.startswith("sha256:")
    assert sha == second["env_adapter_sha256"]


def test_jsonable_object_guards_cycles_and_preserves_enums():
    from autorl.data_types import EnvSourceType
    from autorl.joint_search_controller import _jsonable_object

    assert (
        _jsonable_object(EnvSourceType.RAW_SIM_INTROSPECTED)
        == "EnvSourceType.RAW_SIM_INTROSPECTED"
    )
    self_ref = {"a": 1}
    self_ref["loop"] = self_ref
    assert _jsonable_object(self_ref)["loop"] == "<cycle:dict>"
    left = SimpleNamespace()
    right = SimpleNamespace(peer=left)
    left.peer = right
    assert _jsonable_object(left)["peer"]["peer"] == "<cycle:SimpleNamespace>"
    shared = {"k": 1}
    dag = {"x": shared, "y": shared}
    assert _jsonable_object(dag) == {"x": {"k": 1}, "y": {"k": 1}}


==> anc/FARL/tests/test_v9_public_reward_pipeline.py <==
import json
from pathlib import Path
from types import SimpleNamespace

import gymnasium as gym
import numpy as np
import pytest

from autorl.atom_grounding import reward_program_grounding_audit
from autorl.breadth_portfolio import (
    _frontload_v9_public_proposal,
    _record_v9_stage_semantic_evidence,
    admit_slot_candidates,
)
from autorl.env_builder_v2 import build_env_from_stack
from autorl.context_memory import PromptBudgetCompiler, build_m4_working_set
from autorl.data_types import PipelineState
from autorl.hypothesis_bank import HypothesisBank
from autorl.pipeline import AutoRLPipeline
from autorl.public_reward_program import (
    PublicRewardProgramViolation,
    audit_public_reward_activation,
    public_reward_source_manifest,
    validate_public_reward_source,
)
from autorl.p2_public_spec import normalize_public_spec
from autorl.reward_program_compiler import compile_reward_program


PUBLIC_SOURCE = """\
import numpy as np

def compute_reward(state, action, next_state):
    before = int(np.sum(state.observation == 5))
    after = int(np.sum(next_state.observation == 5))
    pickup = 2.5 if action == 3 and after < before else 0.0
    time_cost = -0.1 * float(next_state.step_fraction)
    return float(pickup + time_cost), {"pickup": pickup, "time": time_cost}
"""

PREFIX_MEMORY_SOURCE = """\
def compute_reward(state, action, next_state):
    had_key = bool(state.memory.get("key_picked", False))
    pickup = action == 3 and next_state.observation[0] < state.observation[0]
    opened_after_key = action == 5 and had_key
    updates = {}
    if pickup:
        updates["key_picked"] = True
    if opened_after_key:
        updates["door_opened"] = True
    reward = 1.0 if pickup else (3.0 if opened_after_key else 0.0)
    return reward, {"memory_updates": updates}
"""


def _program(source=PUBLIC_SOURCE):
    integrity = public_reward_source_manifest(source)
    return {
        "schema_version": "autorl.reward_program.v9",
        "primitive_compositions": [
            {
                "family": "public_transition_program",
                "source_code": source,
                "grounding_tier": "PROPOSED_PUBLIC",
                "semantic_validation_state": "UNVALIDATED",
                "proposal_integrity": integrity,
            }
        ],
        "semantic_evidence": {
            "state": "UNVALIDATED",
            "stage_omr_ranking_weight": 0.0,
            "promotion_authority": "held_out_final_omr_lcb_only",
        },
    }


class SequenceEnv(gym.Env):
    def __init__(self):
        self.observation_space = gym.spaces.Box(
            0.0, 10.0, shape=(3,), dtype=np.float32
        )
        self.action_space = gym.spaces.Discrete(7)
        self.index = 0

    def reset(self, *, seed=None, options=None):
        self.index = 0
        return np.asarray([0.0, 5.0, 0.0], dtype=np.float32), {
            "native_reward": 100.0,
        }

    def step(self, action):
        self.index += 1
        return (
            np.asarray([0.0, 0.0, 0.0], dtype=np.float32),
            999.0,
            True,
            False,
            {"native_reward": 999.0, "stage_oracle": 1.0},
        )


class PrefixEnv(gym.Env):
    def __init__(self):
        self.observation_space = gym.spaces.Box(
            0.0, 10.0, shape=(1,), dtype=np.float32
        )
        self.action_space = gym.spaces.Discrete(7)
        self.value = 5.0

    def reset(self, *, seed=None, options=None):
        self.value = 5.0
        return np.asarray([self.value], dtype=np.float32), {}

    def step(self, action):
        if action == 3:
            self.value = 0.0
        return np.asarray([self.value], dtype=np.float32), 999.0, False, False, {}


def _wrapped(program):
    namespace = {}
    code = compile_reward_program(program)
    exec(compile(code, "<v9-test>", "exec"), namespace)
    return namespace["wrap_env"](SequenceEnv())


def test_public_program_preserves_transition_action_and_ignores_native_info():
    env = _wrapped(_program())
    env.reset()
    _obs, reward, *_ = env.step(3)
    # SequenceEnv has no max-episode metadata, so the public clock is 1/1000.
    assert reward == pytest.approx(2.5 - 0.1 / 1000.0)
    assert reward != 999.0


def test_public_activation_audit_rejects_runtime_scale_constant_zero():
    wrong_scale = """\
def compute_reward(state, action, next_state):
    before = sum(1.0 for value in state.observation if value == 5.0)
    after = sum(1.0 for value in next_state.observation if value == 5.0)
    return before - after
"""
    correct_scale = wrong_scale.replace("5.0", "0.5")
    observation_space = gym.spaces.Box(
        0.0, 1.0, shape=(12,), dtype=np.float32
    )
    action_space = gym.spaces.Discrete(7)
    rejected = audit_public_reward_activation(
        wrong_scale, observation_space, action_space
    )
    admitted = audit_public_reward_activation(
        correct_scale, observation_space, action_space
    )
    assert rejected["status"] == "REJECT_CONSTANT_ZERO"
    assert rejected["admissible"] is False
    assert admitted["status"] == "PASS"
    assert admitted["observation_sensitive"] is True


def test_public_spec_records_compact_post_adapter_runtime_bounds():
    env = SequenceEnv()
    contract = normalize_public_spec(
        {"public_spec": {"observation_schema": "public vector"}}, env=env
    )
    obs = contract["env_space_summary"]["observation_space"]
    assert obs["low"]["uniform_value"] == 0.0
    assert obs["high"]["uniform_value"] == 10.0


def test_candidate_owned_public_prefix_memory_is_ordered_and_reset_scoped():
    program = _program(PREFIX_MEMORY_SOURCE)
    namespace = {}
    code = compile_reward_program(program)
    exec(compile(code, "<v9-prefix-test>", "exec"), namespace)
    env = namespace["wrap_env"](PrefixEnv())
    env.reset()
    assert env.step(3)[1] == pytest.approx(1.0)
    assert env.step(5)[1] == pytest.approx(3.0)
    env.reset()
    assert env.step(5)[1] == pytest.approx(0.0)
    signature = public_reward_source_manifest(PREFIX_MEMORY_SOURCE)[
        "public_transition_signature"
    ]
    assert signature["reads_candidate_public_memory"] is True


def test_dynamic_public_memory_key_is_rejected_before_training():
    source = """\
def compute_reward(state, action, next_state):
    signature = int(next_state.observation[0] * 10.0)
    count = state.memory.get(signature, 0.0)
    return 1.0 if count < 0.5 else 0.0, {"memory_updates": {signature: 1.0}}
"""
    with pytest.raises(PublicRewardProgramViolation, match="literal strings"):
        validate_public_reward_source(source)


@pytest.mark.parametrize(
    "source, match",
    [
        (
            "def compute_reward(state, action, next_state):\n"
            "    return info['success']\n",
            "identifier 'info'",
        ),
        (
            "import os\n"
            "def compute_reward(state, action, next_state):\n"
            "    return 0.0\n",
            "outside the numeric allow-list",
        ),
        (
            "def compute_reward(state, action, next_state):\n"
            "    return stage_oracle\n",
            "outside the public plane",
        ),
        (
            "def compute_reward(env, action, next_state):\n"
            "    return 0.0\n",
            "signature",
        ),
    ],
)
def test_public_program_firewall_rejects_privileged_surfaces(source, match):
    with pytest.raises(PublicRewardProgramViolation, match=match):
        validate_public_reward_source(source)


def test_exact_integrity_rejects_any_source_change_instead_of_lowering():
    program = _program()
    component = program["primitive_compositions"][0]
    component["source_code"] = component["source_code"].replace("2.5", "2.6")
    with pytest.raises(PublicRewardProgramViolation, match="integrity mismatch"):
        compile_reward_program(program)


def test_public_program_is_source_grounded_before_semantic_evidence(tmp_path):
    payload = reward_program_grounding_audit(
        _program(),
        reward_id="reward.public.test",
        run_dir=tmp_path,
        ledger={"atoms": {}},
        strict=True,
    )
    assert payload["allowed"] is True
    assert payload["records"][0]["grounding_tier"] == "PROPOSED_PUBLIC"
    assert payload["records"][0]["semantic_validation_state"] == "UNVALIDATED"


def test_strict_p2_portfolio_admits_unvalidated_source_safe_program(tmp_path):
    reward_id = "reward.public.test"
    artifact = {
        "id": reward_id,
        "slot": "reward",
        "spec": {"reward_program": _program()},
        "files": {},
    }
    hypothesis = {
        "id": reward_id,
        "status": "active",
        "tier": 0,
        "evidence": {"n_trials": 0, "omr_scores_n_valid": 0},
    }
    artifact_path = tmp_path / "stacks" / "reward" / f"{reward_id}.json"
    hypothesis_path = tmp_path / "hypotheses" / "reward" / f"{reward_id}.json"
    artifact_path.parent.mkdir(parents=True)
    hypothesis_path.parent.mkdir(parents=True)
    artifact_path.write_text(json.dumps(artifact), encoding="utf-8")
    hypothesis_path.write_text(json.dumps(hypothesis), encoding="utf-8")
    state = SimpleNamespace(
        run_dir=tmp_path,
        env=SimpleNamespace(
            _autorl_policy_observation_contract={
                "schema_version": "m1_policy_observation_contract.v2",
                "runtime_encoding": {"key": 0.5},
            }
        ),
        manifest=SimpleNamespace(
            env_provenance=SimpleNamespace(is_raw_sim_env=True)
        ),
        pipeline_config={},
    )
    decision = admit_slot_candidates(state, "reward")
    assert [row["id"] for row in decision["admitted"]] == [reward_id]
    verdict = decision["verdicts"][0]
    assert verdict["admitted"] is True
    assert verdict["v9_evidence_plane"] == {
        "grounding_tier": "PROPOSED_PUBLIC",
        "training_admission": "SOURCE_SAFE",
        "semantic_validation": "UNVALIDATED",
        "stage_omr_ranking_weight": 0.0,
        "promotion_authority": "held_out_final_omr_lcb_only",
    }


def test_public_program_gets_reserved_first_screening_slot():
    genomes = [
        {
            "genome_id": "legacy",
            "rank": 1,
            "signatures": {"reward": {"families": ["dense_shaping_linear"]}},
        },
        {
            "genome_id": "public",
            "rank": 2,
            "portfolio_role": "axis_probe",
            "signatures": {"reward": {"families": ["public_transition_program"]}},
        },
    ]
    schedule, selected = _frontload_v9_public_proposal(
        genomes, ["legacy", "public", "legacy", "public"]
    )
    assert selected == "public"
    assert schedule[0] == "public"
    assert genomes[1]["protected_v9_public_proposal_slot"] is True


def test_public_reward_promotion_requires_final_omr_evidence(tmp_path):
    reward_id = "reward.public.test"
    artifact_path = tmp_path / "stacks" / "reward" / f"{reward_id}.json"
    artifact_path.parent.mkdir(parents=True)
    artifact_path.write_text(
        json.dumps({"spec": {"reward_program": _program()}}),
        encoding="utf-8",
    )
    bank = HypothesisBank(tmp_path)
    bank.spawn(
        slot="reward",
        hyp_id="reward.aaa_existing_champion",
        status="champion",
    )
    bank.spawn(slot="reward", hyp_id=reward_id)
    with pytest.raises(ValueError, match="held-out final OMR"):
        bank.promote("reward", reward_id, reason="no_evidence")
    existing = json.loads(
        bank.hypothesis_path(
            "reward", "reward.aaa_existing_champion"
        ).read_text(encoding="utf-8")
    )
    assert existing["status"] == "champion"
    bank.attach_evidence(
        {"reward_id": reward_id},
        score=0.75,
        valid=True,
        provenance_ref="held_out_omr.json",
    )
    bank.promote(
        "reward",
        reward_id,
        evidence_ref="held_out_omr.json",
        reason="held_out_final_omr_lcb",
    )
    hypothesis = json.loads(
        bank.hypothesis_path("reward", reward_id).read_text(encoding="utf-8")
    )
    assert hypothesis["evidence"]["v9_semantic_validation_state"] == (
        "FINAL_OMR_SUPPORTED"
    )


def test_stage_support_is_recorded_but_has_zero_ranking_authority(tmp_path):
    reward_id = "reward.public.test"
    artifact_path = tmp_path / "stacks" / "reward" / f"{reward_id}.json"
    hypothesis_path = tmp_path / "hypotheses" / "reward" / f"{reward_id}.json"
    artifact_path.parent.mkdir(parents=True)
    hypothesis_path.parent.mkdir(parents=True)
    artifact_path.write_text(
        json.dumps({"spec": {"reward_program": _program()}}),
        encoding="utf-8",
    )
    hypothesis_path.write_text(
        json.dumps({"id": reward_id, "evidence": {}}),
        encoding="utf-8",
    )
    state = SimpleNamespace(run_dir=tmp_path)
    supported = _record_v9_stage_semantic_evidence(
        state,
        [
            {
                "stack": {"reward_id": reward_id},
                "stage_progress_positive": True,
                "stage_progress": {"activated_stages": ["stage.0.key"]},
                "trial_ids": [1, 2],
                "valid_trials": 2,
            }
        ],
    )
    assert supported == [reward_id]
    evidence = json.loads(hypothesis_path.read_text(encoding="utf-8"))["evidence"]
    assert evidence["v9_semantic_validation_state"] == "STAGE_SUPPORTED"
    assert evidence["v9_stage_omr_ranking_weight"] == 0.0
    assert evidence["v9_promotion_authority"] == "held_out_final_omr_lcb_only"


def test_env_builder_keeps_reward_on_raw_public_obs_before_policy_subset(tmp_path):
    adapter_source = """\
import gymnasium as gym
import numpy as np

class RawEnv(gym.Env):
    def __init__(self):
        self.observation_space = gym.spaces.Box(0.0, 10.0, shape=(3,), dtype=np.float32)
        self.action_space = gym.spaces.Discrete(7)
    def reset(self, *, seed=None, options=None):
        return np.asarray([0.0, 5.0, 0.0], dtype=np.float32), {}
    def step(self, action):
        return np.asarray([0.0, 0.0, 0.0], dtype=np.float32), 999.0, True, False, {}

def make_env():
    return RawEnv()
"""
    (tmp_path / "env_adapter.py").write_text(adapter_source, encoding="utf-8")
    obs_id = "obs.subset"
    reward_id = "reward.public.test"
    obs_path = tmp_path / "stacks" / "obs_schema" / f"{obs_id}.json"
    reward_path = tmp_path / "stacks" / "reward" / f"{reward_id}.json"
    obs_path.parent.mkdir(parents=True)
    reward_path.parent.mkdir(parents=True)
    obs_path.write_text(
        json.dumps({"spec": {"selected_raw_indices": [0]}}),
        encoding="utf-8",
    )
    reward_path.write_text(
        json.dumps({"spec": {"reward_program": _program()}}),
        encoding="utf-8",
    )
    env = build_env_from_stack(
        tmp_path,
        {
            "env_adapter_id": "env.test",
            "obs_schema_id": obs_id,
            "reward_id": reward_id,
        },
    )
    obs, _info = env.reset()
    assert np.asarray(obs).shape == (1,)
    next_obs, reward, *_ = env.step(3)
    assert np.asarray(next_obs).shape == (1,)
    assert reward == pytest.approx(2.5 - 0.1 / 1000.0)
    contract = getattr(env, "_autorl_effective_obs_contract")
    assert contract["reward_public_transition_input_space"] == (
        "canonical_raw_public_observation"
    )


def test_m4_context_exposes_public_interface_without_atom_prevalidation(tmp_path):
    public_contract = {
        "schema_version": "p2_public_spec_contract.v1",
        "terminal_intent": "pick up the key, open the door, reach the exit",
        "public_spec": {
            "action_semantics": {
                "3": "pickup",
                "5": "toggle",
                "2": "forward",
            },
            "observation_schema": "flattened public partial view",
            "runtime_encoding": {"key": 0.5, "door": 0.4, "goal": 0.8},
        },
        "manifest_summary": {"action_dims": {"agent_0": 7}},
        "env_space_summary": {"action_space": {"type": "Discrete", "n": 7}},
        "forbidden_use": "native_reward success_formula privileged_state",
    }
    (tmp_path / "p2_public_spec_contract.v1.json").write_text(
        json.dumps(public_contract), encoding="utf-8"
    )
    state = SimpleNamespace(
        run_dir=tmp_path,
        env=SimpleNamespace(
            _autorl_policy_observation_contract={
                "schema_version": "m1_policy_observation_contract.v2",
                "runtime_encoding": {"key": 0.5},
            }
        ),
        manifest=SimpleNamespace(
            obs_dim=148,
            env_provenance=SimpleNamespace(
                is_raw_sim_env=True,
                is_library_env=False,
            ),
        ),
        selected_obs_indices=[0, 1],
        pipeline_memory={},
        objective_metric_spec={},
        latest_diagnosis=None,
        v2_active_stack={},
        stage_omr_ledger={},
    )
    goal = SimpleNamespace(
        obs_dim_semantics={},
        info_dim_semantics={
            "public_stage_has_key": {
                "allowed_for_m4": True,
                "description": "diagnostic-only stage signal",
            }
        },
        primary_goal="public terminal intent",
        secondary_goals=[],
        objective_type="multi_stage",
        task_structure=SimpleNamespace(type="sequential", stages=[]),
    )
    working = build_m4_working_set(
        state=state,
        goal=goal,
        task_graph={},
        failure_context={},
        allowed_atoms={},
        source_to_atom={},
        graph_is_v2=True,
        allowed_families=["public_transition_program"],
        regularization_contract={},
        instruction="propose a public transition reward",
    )
    firewall = working["P0_contracts"]["firewall"]
    output = working["P0_contracts"]["output_contract"]
    public_view = working["P1_current_interface"][
        "p2_public_task_and_interface_spec"
    ]
    assert firewall["every_reward_term_must_cite_allowed_atom"] is False
    assert firewall["source_safe_public_composition_may_train_unvalidated"] is True
    assert output["format"] == "v9_public_transition_programs_json"
    assert output["mandatory_atom_ids"] == []
    assert output["allowed_atom_ids"] == []
    assert working["P1_current_interface"]["allowed_atoms"] == []
    assert working["P1_current_interface"]["available_info_keys"] == []
    assert working["P1_current_interface"]["empirical_hint_contract"][
        "may_not_restrict_public_program"
    ] is True
    assert public_view["public_spec"]["action_semantics"]["5"] == "toggle"
    assert public_view["public_spec"]["runtime_encoding"]["key"] == 0.5
    runtime_view = working["P1_current_interface"][
        "runtime_observation_contract"
    ]
    assert runtime_view["authority"] == "post_adapter_reward_runtime"
    assert runtime_view["contract"]["runtime_encoding"]["key"] == 0.5


def test_m4_prompt_projects_giant_frontier_history_under_hard_budget(tmp_path):
    state = SimpleNamespace(
        run_dir=tmp_path,
        manifest=SimpleNamespace(
            obs_dim=148,
            env_provenance=SimpleNamespace(
                is_raw_sim_env=True,
                is_library_env=False,
            ),
        ),
        selected_obs_indices=list(range(148)),
        pipeline_memory={
            "latest_iteration_capsule": {
                "historical_trials": ["x" * 20_000 for _ in range(80)]
            },
            "diagnostic_arbitration": {
                "evidence_tree": ["y" * 20_000 for _ in range(80)]
            },
            "next_hypothesis_request": {
                "candidate_history": ["z" * 20_000 for _ in range(80)]
            },
        },
        objective_metric_spec={},
        latest_diagnosis=None,
        v2_active_stack={},
        stage_omr_ledger={
            "stage_count": 3,
            "stages": [
                {
                    "stage_id": f"stage.{index}",
                    "label": label,
                    "order": index,
                    "reward_hint": {"summary": "h" * 20_000},
                }
                for index, label in enumerate(("key", "door", "exit"))
            ],
        },
        frontier_plan={
            "schema_version": "v8.frontier_plan.v1",
            "frontier_type": "stage",
            "stage_id": "stage.2",
            "stage_label": "exit",
            "recommended_action": "propose a terminal transition reward",
            "historical_best_branch": {
                "seed_provenance": [
                    {
                        "seed": seed,
                        "checkpoints": ["p" * 20_000 for _ in range(20)],
                        "effective_obs_contract_variants": {
                            str(index): "q" * 20_000 for index in range(20)
                        },
                    }
                    for seed in range(40)
                ]
            },
        },
    )
    goal = SimpleNamespace(
        obs_dim_semantics={},
        info_dim_semantics={},
        primary_goal="pick up the key, open the door, reach the exit",
        secondary_goals=[],
        objective_type="multi_stage",
        task_structure=SimpleNamespace(
            type="sequential",
            stages=[
                SimpleNamespace(name="key"),
                SimpleNamespace(name="door"),
                SimpleNamespace(name="exit"),
            ],
        ),
    )
    working = build_m4_working_set(
        state=state,
        goal=goal,
        task_graph={},
        failure_context={},
        allowed_atoms={},
        source_to_atom={},
        graph_is_v2=True,
        allowed_families=["public_transition_program"],
        regularization_contract={},
        instruction="propose compact public transition programs",
    )
    compiled = PromptBudgetCompiler({"target_prompt_tokens": 12_000}).compile(
        working,
        system_prompt="V9 public reward designer",
        purpose="m4.public_transition_reward.v9",
    )

    assert compiled["manifest"]["estimated_prompt_tokens"] <= 12_000
    assert "historical_best_branch" not in compiled["prompt"]
    frontier = compiled["working_set"]["P1_current_interface"][
        "v8_task_theory"
    ]["frontier"]
    assert frontier["full_audit_ref"] == "frontier_plan.v1.json"
    assert compiled["working_set"]["P0_contracts"]["obs_index_contract"][
        "active_policy_indices"
    ] == {"mode": "all", "raw_dim": 148, "count": 148}
    task_structure = compiled["working_set"]["P1_current_interface"][
        "task_structure"
    ]
    assert task_structure["type"] == "sequential"
    assert task_structure["stages"] == ["key", "door", "exit"]
    assert task_structure["evidence_source"] == "stage_omr_ledger"


def test_prompt_budget_compacts_p3_optional_records_before_failing():
    large_semantics = {
        f"expert_signal_{i}": {
            "description": "privileged diagnostic semantic " * 24,
            "nested": {"composition": "native component " * 20},
        }
        for i in range(96)
    }
    empirical_hints = [
        {
            "atom_id": f"atom.{i}",
            "source": f"obs.{i}",
            "description": "candidate evidence " * 30,
        }
        for i in range(64)
    ]
    working = {
        "P0_contracts": {
            "regime": "P3",
            "output_contract": {
                "allowed_atom_ids": [],
                "allowed_sources": [],
            },
        },
        "P1_current_interface": {
            "runtime_observation_contract": {"contract": {"raw_dim": 83}},
            "task_structure": {"type": "sequential", "stage_count": 3},
            "reward_program_runtime_inputs": [
                "state.observation", "state.info", "state.native_reward"
            ],
            "available_info_keys": sorted(large_semantics),
            "available_info_semantics": large_semantics,
            "empirical_hints": empirical_hints,
            "allowed_atoms": [],
            "verified_obs_dims": [],
        },
        "P2_current_evidence": {
            "diagnosis": {"fault": "INTERFACE_UNCERTAINTY_FAULT"},
            "failure_context": {"evidence_refs": []},
            "forbidden_hypothesis_basis_fingerprints": [],
        },
        "P3_incumbent": {"best_so_far": {"best_scores": [0.0] * 16}},
        "P4_lessons": {"lessons": [], "avoid_list": []},
        "P5_background": {"instruction": "design unrestricted rewards"},
        "elision_inventory": {},
    }

    compiled = PromptBudgetCompiler({
        "target_prompt_tokens": 12_000,
        "chars_per_token": 3.0,
    }).compile(
        working,
        system_prompt="V9 unrestricted P3 reward designer",
        purpose="m4.general_transition_reward.v9",
    )

    assert compiled["manifest"]["estimated_prompt_tokens"] <= 12_000
    assert compiled["working_set"]["P1_current_interface"][
        "available_info_keys"
    ] == sorted(large_semantics)
    assert compiled["working_set"]["P1_current_interface"][
        "reward_program_runtime_inputs"
    ] == ["state.observation", "state.info", "state.native_reward"]
    assert any(
        key.endswith("available_info_semantics")
        or key.endswith("empirical_hints")
        for key in compiled["manifest"]["elided"]
    )


def test_prompt_budget_accepts_required_p5_instruction_above_legacy_cap():
    # The live P1 instruction is about 1265 estimated tokens and P5 is a
    # required, non-elidable section.  Model that size without coupling this
    # infrastructure regression test to task-specific instruction prose.
    instruction = "x" * 3_750
    working = {
        "P0_contracts": {"output_contract": {}},
        "P1_current_interface": {},
        "P2_current_evidence": {},
        "P3_incumbent": {},
        "P4_lessons": {"lessons": [], "avoid_list": []},
        "P5_background": {"instruction": instruction},
        "elision_inventory": {},
    }

    with pytest.raises(ValueError, match="P5_background=.*>1200"):
        PromptBudgetCompiler({"target_prompt_tokens": 20_000}).compile(
            working,
            system_prompt="V9 P1 reward designer",
            purpose="m4.general_transition_reward.v9",
        )

    compiled = PromptBudgetCompiler({
        "target_prompt_tokens": 20_000,
        "section_token_caps": {"P5_background": 1_600},
    }).compile(
        working,
        system_prompt="V9 P1 reward designer",
        purpose="m4.general_transition_reward.v9",
    )
    p5_estimate = compiled["manifest"]["section_estimates"][
        "P5_background"
    ]["estimated_tokens"]
    assert 1_200 < p5_estimate <= 1_600
    assert compiled["manifest"]["section_token_caps"]["P5_background"] == 1_600
    assert compiled["working_set"]["P5_background"]["instruction"] == instruction


def test_controller_skips_failed_m4_only_with_executable_incumbent(tmp_path):
    reward_id = "reward.incumbent.v1"
    reward_dir = tmp_path / "stacks" / "reward"
    reward_dir.mkdir(parents=True)
    (reward_dir / f"{reward_id}.json").write_text(
        json.dumps({"id": reward_id, "spec": {"reward_program": _program()}}),
        encoding="utf-8",
    )
    state = PipelineState(run_dir=tmp_path)
    state.v2_active_stack = {"reward_id": reward_id}
    state.reward_config = SimpleNamespace(components=["incumbent"])
    state.pipeline_memory = {}
    state.controller_directives = ["GCOS", "M4"]
    pipeline = AutoRLPipeline.__new__(AutoRLPipeline)

    state, recovered = pipeline._skip_failed_m4_with_incumbent(
        state,
        RuntimeError("synthetic prompt failure"),
        3,
        phase="m4_redesign",
    )

    assert recovered is True
    assert state.controller_directives == ["GCOS"]
    record = state.pipeline_memory["m4_nonfatal_skips"][-1]
    assert record["active_reward_id"] == reward_id
    assert record["scientific_status"] == "DEGRADED_M4_SKIPPED"
    assert (tmp_path / "m4_nonfatal_skip_iter3_m4_redesign.json").exists()

    no_incumbent = PipelineState(run_dir=tmp_path / "empty")
    no_incumbent.pipeline_memory = {}
    no_incumbent, recovered = pipeline._skip_failed_m4_with_incumbent(
        no_incumbent,
        RuntimeError("synthetic initial failure"),
        0,
        phase="initial_m4",
    )
    assert recovered is False


==> anc/README.txt <==
FARL code and recorded experiment results.
Extract FARL_code_public.zip and read FARL/README.md for setup, offline checks, and reproduction scope.

